Renormalizing the Quark-Meson-Diquark Model

We present a comprehensive study of the two-flavor Quark--Meson--Diquark (QMD) model by comparing a renormalization approach with a renormalization-group (RG) consistent mean-field formulation based on the functional renormalization group (FRG). The renormalized QMD model allows analytical investigations of key quantities such as the zero-temperature diquark gap and the critical temperature for color superconductivity, ultimately reproducing the exact BCS relation in the high-density limit. We carry out the same analysis for different schemes of RG-consistent QMD models. We show that the RG-consistent approach yields a phase diagram and thermodynamic properties qualitatively similar to those of the renormalized model, provided both are embedded within a unified scheme that ensures consistent vacuum properties. In particular, both treatments recover the Stefan--Boltzmann limit at high densities. On the other hand, whether the BCS relation for the critical temperature is satisfied depends on the details of the RG-consistent setup. Our results highlight the relevance of renormalization and RG-consistent methods for accurately capturing the thermodynamics of QMD and related effective models with diquark degrees of freedom.

==> anc/README.md <==
All quantities are in MeV.

Figure 1:
- regularized_phasediagram.csv
- vacmat_rgc40_phasediagram.csv
- minimal_rgc40_phasediagram.csv
- Jens_rgc40_phasediagram.csv
- renormalized_24000_phasediagram.csv

Figure 2 (left) and Figure 4 (left and right):
- regularized_slice_T0.csv
- vacmat_rgc20_slice_T0.csv
- minimal_rgc20_slice_T0.csv
- renormalized_40000_slice_T0.csv
- Jens_rgc50_slice_T0.csv

Figure 2 (right) and Figure 5 (left) :
- regularized_slice_mu0.csv
- vacmat_rgc40_slice_mu0.csv
- minimal_rgc40_slice_mu0.csv
- Jens_rgc33_slice_mu0.csv
- renormalized_40000_slice_mu0.csv

Figure 3 (left):
- vacmat_rgc20_slice_T0.csv
- minimal_rgc20_slice_T0.csv
- renormalized_40000_slice_T0.csv
- Jens_rgc50_slice_T0.csv
- vacmat_ana_slice_T0.csv
- minimal_ana_slice_T0.csv
- renormalized_anaslice_T0.csv
- Jens_ana_bcs.csv

Figure 3 (right):
- renormalized_24000_phasediagram.csv
- vacmat_rgc40_phasediagram.csv
- Jens_rgc40_phasediagram.csv
- renormalized_ana_pd.csv
- vacmat_ana_pd.csv
- Jens_ana_pd.csv

Figure 5 (right):
- regularized_slice_mu450.csv
- vacmat_rgc40_slice_mu450.csv
- minimal_rgc40_slice_mu450.csv
- renormalized_40000_slice_mu450.csv
- Jens_rgc33_slice_mu450.csv

Figure 6:
- regularized_bcs_scaling.csv
- renormalized_60000_bcs_scaling.csv
- vacmat_rgc80_bcs_scaling.csv
- minimal_rgc80_bcs_scaling.csv
- Jens_rgc200_bcs_scaling.csv
- renormalized_ana_bcs.csv
- Jens_ana_bcs.csv

==> anc/data/Jens_ana_bcs.csv <==
Delta,mu,Tc,Delta_gap
0.1,83.19209810188264,0.25514324628659196,0.45
0.2,88.11105549923539,0.5103880166357596,0.9
0.30000000000000004,91.42856314908857,0.765790274316017,1.35
0.4,94.02502962322782,1.021390276426431,1.8
0.5,96.2003055606745,1.2772197402811254,2.25
0.6000000000000001,98.0958196834519,1.5333046449494794,2.7
0.7000000000000001,99.7904699997715,1.789666734378657,3.1500000000000004
0.8,101.33313500800993,2.0463244468373296,3.6
0.9,102.75636539084978,2.3032935415838565,4.05
1.0,104.08301941359436,2.560587546936402,4.5
1.1,105.32981539370621,2.8182180948411366,4.95
1.2000000000000002,106.50938128287066,3.0761951789820277,5.4
1.3,107.63150827362814,3.3345273594360907,5.8500000000000005
1.4000000000000001,108.70395442476956,3.5932219282903333,6.300000000000001
1.5,109.73298012342,3.8522850462104103,6.75
1.6,110.72371661022433,4.111721856777888,7.2
1.7000000000000002,111.68042669512481,4.371536583394821,7.65
1.8,112.60669363182046,4.631732612511545,8.1
1.9000000000000001,113.50556080251634,4.892312565700796,8.55
2.0,114.37963691650863,5.153278362666929,9.0
2.1,115.23117652083063,5.414631276845001,9.450000000000001
2.2,116.06214250709102,5.676371984720739,9.9
2.3000000000000003,116.87425526929616,5.938500609906468,10.350000000000001
2.4000000000000004,117.6690318159738,6.201016762814962,10.8
2.5,118.447817219051,6.463919576451509,11.25
2.6,119.21181014567624,6.727207738990218,11.700000000000001
2.7,119.96208376928283,6.990879523464509,12.15
2.8000000000000003,120.69960303527509,7.254932815000576,12.600000000000001
2.9000000000000004,121.42523902354776,7.519365135856732,13.05
3.0,122.13978097863905,7.784173668555175,13.5
3.1,122.84394645088298,8.049355277297186,13.950000000000001
3.2,123.53838989635548,8.31490652788302,14.4
3.3000000000000003,124.22371001024378,8.58082370625897,14.850000000000001
3.4000000000000004,124.90045601286035,8.847102835857806,15.3
3.5,125.56913306397226,9.11373969382634,15.75
3.6,126.23020694784478,9.380729826291507,16.2
3.7,126.88410814445987,9.648068562678759,16.650000000000002
3.8000000000000003,127.5312353818381,9.915751029246913,17.1
3.9000000000000004,128.17195874732536,10.183772161845642,17.55
4.0,128.80662242257034,10.452126717992078,18.0
4.1000000000000005,129.43554709583944,10.72080928831715,18.450000000000003
4.2,130.05903209670151,10.989814307407663,18.900000000000002
4.3,130.67735729084083,11.259136064120138,19.349999999999998
4.4,131.29078476686732,11.52876871138501,19.8
4.5,131.89956034219927,11.798706275543378,20.25
4.6000000000000005,132.503914910896,12.068942665231708,20.700000000000003
4.7,133.10406565324283,12.33947167988345,21.150000000000002
4.800000000000001,133.70021712372517,12.610287017817337,21.6
4.9,134.29256223206082,12.88138228398877,22.05
5.0,134.88128312959125,13.152750997379115,22.5
5.1000000000000005,135.46655201202344,13.424386598081519,22.950000000000003
5.2,136.0485318477848,13.696282454072865,23.400000000000002
5.300000000000001,136.62737704023337,13.968431867707976,23.85
5.4,137.20323403083702,14.240828081925919,24.3
5.5,137.77624184958404,14.513464286207343,24.75
5.6000000000000005,138.3465326181293,14.7863336222905,25.200000000000003
5.7,138.9142320104744,15.059429189637708,25.650000000000002
5.800000000000001,139.47945967544453,15.332744050682171,26.1
5.9,140.0423296247984,15.60627123586854,26.55
6.0,140.60295059019836,15.880003748477103,27.0
6.1000000000000005,141.16142635208206,16.15393456925246,27.450000000000003
6.2,141.71785604308022,16.42805666084893,27.900000000000002
6.300000000000001,142.27233442826935,16.702362972090764,28.35
6.4,142.8249521644091,16.976846442051354,28.8
6.5,143.37579604004634,17.251500003976552,29.25
6.6000000000000005,143.92494919816255,17.526316589041187,29.700000000000003
6.7,144.47249134282993,17.801289129937924,30.150000000000002
6.800000000000001,145.01849893135682,18.07641056434157,30.6
6.9,145.56304535301484,18.351673838200487,31.05
7.0,146.10620109555364,18.62707190890715,31.5
7.1000000000000005,146.6480339004527,18.902597748322787,31.950000000000003
7.2,147.18860890784705,19.178244345676266,32.4
7.300000000000001,147.72798879192956,19.454004710336495,32.85
7.4,148.26623388758392,19.72987187445979,33.300000000000004
7.5,148.80340230892313,20.00583889551912,33.75
7.6000000000000005,149.3395500603602,20.281898858721757,34.2
7.7,149.87473114076752,20.55804487931215,34.65
7.800000000000001,150.40899764123463,20.83427010477189,35.1
7.9,150.94239983690102,21.110567716908953,35.550000000000004
8.0,151.4749862732982,21.38693093385726,36.0
8.1,152.00680384757328,21.663353011961,36.449999999999996
8.200000000000001,152.53789788498685,21.939827247586383,36.900000000000006
8.3,153.0683122109882,22.216346978823612,37.35
8.4,153.5980892191847,22.49290558710823,37.800000000000004
8.5,154.12726993548512,22.769496498756645,38.25
8.6,154.65589407867958,23.046113186416594,38.699999999999996
8.700000000000001,155.18400011767605,23.322749170437355,39.150000000000006
8.8,155.71162532563974,23.599398020162848,39.6
8.9,156.23880583119572,23.87605335514468,40.050000000000004
9.0,156.76557666695584,24.152708846291667,40.5
9.1,157.2919718154484,24.429358216937537,40.949999999999996
9.200000000000001,157.81802425268154,24.705995243845,41.400000000000006
9.3,158.34376598947063,24.982613758145146,41.85
9.4,158.8692281106593,25.2592076462099,42.300000000000004
9.5,159.39444081236158,25.53577085046331,42.75
9.600000000000001,159.91943343735014,25.81229737013162,43.2
9.700000000000001,160.44423450871255,26.088781261936226,43.650000000000006
9.8,160.96887176185055,26.365216640730175,44.1
9.9,161.49337217494437,26.641597680081546,44.550000000000004
10.0,162.01776199795987,26.917918612802566,45.0
10.100000000000001,162.542066780279,27.194173731427725,45.45
10.200000000000001,163.06631139703995,27.470357388647013,45.900000000000006
10.3,163.5905200742556,27.746463997686313,46.35
10.4,164.11471641277905,28.022488032647733,46.800000000000004
10.5,164.638923411173,28.29842402880088,47.25
10.600000000000001,165.16316348755657,28.574266582836866,47.7
10.700000000000001,165.6874585004735,28.85001035307917,48.150000000000006
10.8,166.21182976883333,29.125650059653502,48.6
10.9,166.73629809098742,29.401180484622785,49.050000000000004
11.0,167.26088376297196,29.676596472087553,49.5
11.100000000000001,167.7856065959696,29.951892928245545,49.95
11.200000000000001,168.3104859330172,30.227064821422744,50.400000000000006
11.3,168.8355406650228,30.502107182070734,50.85
11.4,169.36078924610288,30.777015102732797,51.300000000000004
11.5,169.88624970828036,31.051783737981484,51.75
11.600000000000001,170.41193967558314,31.326408304324815,52.2
11.700000000000001,170.93787637757214,31.600884080092168,52.650000000000006
11.8,171.46407666231107,31.875206405284185,53.1
11.9,171.99055700882195,32.14937068140681,53.550000000000004
12.0,172.51733353905016,32.4233723712759,54.0
12.100000000000001,173.0444220293449,32.69720699880277,54.45
12.200000000000001,173.57183792151,32.97087014875477,54.900000000000006
12.3,174.09959633340242,33.24435746649724,55.35
12.4,174.62771206914707,33.517664657716324,55.800000000000004
12.5,175.15619962894033,33.790787488119285,56.25
12.600000000000001,175.68507321850484,34.063721783124365,56.7
12.700000000000001,176.2143467581631,34.33646342752399,57.150000000000006
12.8,176.74403389159883,34.60900836514019,57.6
12.9,177.27414799427947,34.88135259846153,58.050000000000004
13.0,177.80470218157055,35.15349218826492,58.5
13.100000000000001,178.33570931655925,35.42542325322477,58.95
13.200000000000001,178.86718201759612,35.69714196951038,59.400000000000006
13.3,179.39913266555993,35.968644570368845,59.85
13.4,179.9315734108735,36.23992734569902,60.300000000000004
13.5,180.46451618026086,36.51098664161285,60.75
13.600000000000001,180.99797268327876,36.78181885998921,61.2
13.700000000000001,181.5319544186136,37.052420458015575,61.650000000000006
13.8,182.06647268016562,37.32278794772334,62.1
13.9,182.6015385629171,37.5929178955132,62.550000000000004
14.0,183.1371629686104,37.862806921674164,63.0
14.100000000000001,183.6733566112287,38.132451699895974,63.45
14.200000000000001,184.2101300222955,38.401848956774664,63.900000000000006
14.3,184.7474935559892,38.67099547131048,64.35000000000001
14.4,185.285457394111,38.939888074406355,64.8
14.5,185.82403155085558,39.20852364835348,65.25
14.600000000000001,186.36322587745696,39.47689912631728,65.7
14.700000000000001,186.90305006666972,39.74501149182144,66.15
14.8,187.44351365710358,40.01285777822228,66.60000000000001
14.9,187.9846260374337,40.28043506818775,67.05
15.0,188.5263964504566,40.54774049316495,67.5
15.100000000000001,189.06883399703605,40.814771232853836,67.95
15.200000000000001,189.61194763992108,41.08152451467485,68.4
15.3,190.15574620743575,41.34799761323468,68.85000000000001
15.4,190.7002383970696,41.6141878497926,69.3
15.5,191.24543277894597,41.88009259172557,69.75
15.600000000000001,191.79133779919232,42.145709251992564,70.2
15.700000000000001,192.33796178320407,42.41103528859773,70.65
15.8,192.88531293881073,42.676068204056975,71.10000000000001
15.9,193.4333993593504,42.940805544859934,71.55
16.0,193.9822290266506,43.205244900938354,72.0
16.1,194.53180981391822,43.469383905130066,72.45
16.2,195.08214948855345,43.73322023264784,72.89999999999999
16.3,195.63325571487056,43.996751600548535,73.35000000000001
16.400000000000002,196.1851360567479,44.25997576720195,73.80000000000001
16.5,196.73779798019913,44.52289053176535,74.25
16.6,197.29124885587157,44.785493733657134,74.7
16.7,197.845495961469,45.0477832520324,75.14999999999999
16.8,198.40054648411615,45.30975700526458,75.60000000000001
16.900000000000002,198.95640752264458,45.57141295042464,76.05000000000001
17.0,199.5130860898252,45.832749082767265,76.5
17.1,200.070589114529,46.09376343521718,76.95
17.2,200.6289234438393,46.35445407785989,77.39999999999999
17.3,201.1880958450956,46.61481911743557,77.85000000000001
17.400000000000002,201.74811300788943,46.87485669683574,78.30000000000001
17.5,202.3089815460014,47.134564994603465,78.75
17.6,202.8707079992892,47.393942224438526,79.2
17.7,203.4332988355199,47.652986634702415,79.64999999999999
17.8,203.99676045216538,47.91169650793341,80.10000000000001
17.900000000000002,204.56109917813077,48.17007016035782,80.55000000000001
18.0,205.12632127545905,48.42810594141228,81.0
18.1,205.69243294097475,48.68580223326576,81.45
18.2,206.25944030789128,48.94315745034654,81.89999999999999
18.3,206.82734944738235,49.20017003887517,82.35000000000001
18.400000000000002,207.3961663700963,49.45683847639814,82.80000000000001
18.5,207.96589702765306,49.71316127133008,83.25
18.6,208.53654731408488,49.96913696249669,83.7
18.7,209.10812306725416,50.22476411868506,84.14999999999999
18.8,209.6806300702242,50.48004133819514,84.60000000000001
18.900000000000002,210.25407405260523,50.734967248399506,85.05000000000001
19.0,210.82846069186093,50.989540505304184,85.5
19.1,211.40379561458408,51.243759793116304,85.95
19.200000000000003,211.98008439774412,51.49762382381583,86.4
19.3,212.55733256990038,51.75113133673104,86.85000000000001
19.400000000000002,213.13554561238655,52.00428109812044,87.30000000000001
19.5,213.7147289604668,52.257071900756706,87.75
19.6,214.29488800446643,52.5095025635179,88.2
19.700000000000003,214.87602809086962,52.76157193098225,88.65
19.8,215.45815452340068,53.013278873026884,89.10000000000001
19.900000000000002,216.041272564067,53.26462228443262,89.55000000000001
20.0,216.62538743419123,53.51560108449282,90.0
20.1,217.21050431540843,53.766214216627496,90.45
20.200000000000003,217.79662835064505,54.01646064799998,90.9
20.3,218.38376464507468,54.266339369141576,91.35000000000001
20.400000000000002,218.97191826705279,54.515849393577994,91.80000000000001
20.5,219.56109424902752,54.76498975746357,92.25
20.6,220.15129758842994,55.01375951921534,92.7
20.700000000000003,220.74253324855016,55.26215775915732,93.15
20.8,221.33480615938188,55.510183579164696,93.60000000000001
20.900000000000002,221.9281212184614,55.757836102316574,94.05000000000001
21.0,222.52248329167858,56.00511447254964,94.5
21.1,223.11789721407513,56.252017854319945,94.95
21.200000000000003,223.71436779061816,56.49854543226531,95.4
21.3,224.31189979697032,56.7446964108769,95.85000000000001
21.400000000000002,224.91049798022618,56.990470014170015,96.30000000000001
21.5,225.5101670596451,57.23586548536457,96.75
21.6,226.1109117273665,57.48088208656643,97.2
21.700000000000003,226.71273664910234,57.72551909845398,97.65
21.8,227.31564646482494,57.96977581996993,98.10000000000001
21.900000000000002,227.91964578943413,58.213651568016715,98.55000000000001
22.0,228.5247392134096,58.45714567715636,99.0
22.1,229.13093130345501,58.70025749931446,99.45
22.200000000000003,229.7382266031241,58.94298640348956,99.9
22.3,230.34662963343368,59.18533177546403,100.35000000000001
22.400000000000002,230.95614489346784,59.42729301752265,100.80000000000001
22.5,231.56677686096592,59.6688695481723,101.25
22.6,232.1785299929007,59.910060801867736,101.7
22.700000000000003,232.7914087260433,60.15086622874054,102.15
22.8,233.40541747751914,60.39128529433191,102.60000000000001
22.900000000000002,234.02056064534804,60.63131747932967,103.05000000000001
23.0,234.6368426089806,60.870962279310405,103.5
23.1,235.2542677298173,61.11021920448306,103.95
23.200000000000003,235.87284035172226,61.34908777943906,104.4
23.3,236.49256480152263,61.58756754290374,104.85000000000001
23.400000000000002,237.11344538950058,61.825658047493256,105.30000000000001
23.5,237.73548640987832,62.063358859475684,105.75
23.6,238.35869214128795,62.3006695585337,106.2
23.700000000000003,238.98306684723897,62.53758973753292,106.65
23.8,239.60861477656601,62.77411900229202,107.10000000000001
23.900000000000002,240.23534016388632,63.01025697135965,107.55000000000001
24.0,240.86324723002932,63.24600327579083,108.0
24.1,241.49234018246938,63.48135755892902,108.45
24.200000000000003,242.1226232157483,63.716319476192545,108.9
24.3,242.75410051188766,63.95088869486237,109.35000000000001
24.400000000000002,243.38677624079978,64.185064893875,109.80000000000001
24.5,244.02065456067933,64.4188477636164,110.25
24.6,244.65573961840252,64.65223700572285,110.7
24.700000000000003,245.2920355499091,64.88523233288159,111.15
24.8,245.92954648057852,65.11783346863584,111.60000000000001
24.900000000000002,246.5682765256041,65.35004014719479,112.05000000000001
25.0,247.20822979035566,65.58185211324346,112.5
25.1,247.849410370739,65.81326912175804,112.95
25.200000000000003,248.49182235354616,66.04429093782382,113.4
25.3,249.13546981680335,66.2749173364555,113.85000000000001
25.400000000000002,249.78035683011052,66.50514810242149,114.30000000000001
25.5,250.42648745497394,66.7349830300697,114.75
25.6,251.07386574513478,66.964421923158,115.2
25.700000000000003,251.72249574689366,67.193464594686,115.65
25.8,252.37238149942556,67.42211086673007,116.10000000000001
25.900000000000002,253.023527035094,67.65036057028281,116.55000000000001
26.0,253.67593637975878,67.87821354509194,117.0
26.1,254.32961355307287,68.10566963950485,117.45
26.200000000000003,254.98456256878546,68.33272871031495,117.9
26.3,255.64078743502796,68.55939062260914,118.35000000000001
26.400000000000002,256.2982921546096,68.78565524962121,118.80000000000001
26.5,256.9570807252906,69.01152247258405,119.25
26.6,257.61715714006834,69.23699218058694,119.7
26.700000000000003,258.27852538744446,69.4620642704341,120.15
26.8,258.94118945170067,69.6867386465066,120.60000000000001
26.900000000000002,259.605153313162,69.91101522062601,121.05000000000001
27.0,260.2704209484556,70.13489391192041,121.5
27.1,260.9369963307695,70.35837464669278,121.95
27.200000000000003,261.60488343010843,70.58145735829278,122.4
27.3,262.2740862135386,70.80414198698857,122.85000000000001
27.400000000000002,262.94460864544004,71.026428479844,123.30000000000001
27.5,263.61645468774117,71.248316790594,123.75
27.6,264.2896283001626,71.46980687952656,124.2
27.700000000000003,264.9641334404512,71.69089871336328,124.65
27.8,265.63997406460965,71.91159226514354,125.10000000000001
27.900000000000002,266.31715412712776,72.1318875141118,125.55000000000001
28.0,266.99567758120565,72.35178444560394,126.0
28.1,267.67554837897706,72.57128305093951,126.45
28.200000000000003,268.356770471724,72.79038332731206,126.9
28.3,269.03934781009923,73.00908527768502,127.35000000000001
28.400000000000002,269.72328434433444,73.22738891068654,127.80000000000001
28.5,270.4085840244486,73.44529424050768,128.25
28.6,271.09525080046024,73.66280128680307,128.70000000000002
28.700000000000003,271.78328862258843,73.87991007459229,129.15
28.8,272.47270144145205,74.09662063416235,129.6
28.900000000000002,273.16349320827356,74.3129330009748,130.05
29.0,273.8556678750728,74.52884721557152,130.5
29.1,274.54922939485925,74.74436332348398,130.95000000000002
29.200000000000003,275.24418172182465,74.95948137514355,131.4
29.3,275.9405288115338,75.17420142579417,131.85
29.400000000000002,276.6382746211061,75.38852353540555,132.3
29.5,277.33742310940386,75.60244776858899,132.75
29.6,278.03797823721226,75.81597419451452,133.20000000000002
29.700000000000003,278.73994396741966,76.02910288682898,133.65
29.8,279.443324265195,76.2418339235775,134.1
29.900000000000002,280.1481230981609,76.45416738712316,134.55
30.0,280.8543444365698,76.66610336407199,135.0
30.1,281.5619922534751,76.877641945197,135.45000000000002
30.200000000000003,282.2710705248973,77.08878322536404,135.9
30.3,282.98158322999495,77.2995273034598,136.35
30.400000000000002,283.69353435122724,77.50987428232021,136.8
30.5,284.4069278745194,77.71982426866151,137.25
30.6,285.1217677894221,77.92937737301084,137.70000000000002
30.700000000000003,285.83805808927605,78.13853370964078,138.15
30.8,286.55580277136335,78.34729339650215,138.6
30.900000000000002,287.2750058370707,78.55565655516047,139.05
31.0,287.9956712920398,78.76362331073308,139.5
31.1,288.7178031463231,78.97119379182593,139.95000000000002
31.200000000000003,289.44140541453567,79.17836813047512,140.4
31.3,290.1664821160001,79.38514646208495,140.85
31.400000000000002,290.8930372749051,79.59152892537217,141.3
31.5,291.62107492044225,79.79751566230667,141.75
31.6,292.35059908696053,80.00310681805732,142.20000000000002
31.700000000000003,293.0816138141027,80.20830254093592,142.65
31.8,293.81412314695524,80.41310298234444,143.1
31.900000000000002,294.5481311361862,80.61750829672188,143.55
32.0,295.28364183818564,80.82151864149257,144.0
32.1,296.02065931520553,81.02513417701637,144.45000000000002
32.2,296.7591876354986,81.22835506653844,144.9
32.300000000000004,297.49923087345263,81.43118147614165,145.35000000000002
32.4,298.2407931097287,81.63361357469877,145.79999999999998
32.5,298.98387843139204,81.8356515338254,146.25
32.6,299.72849093204695,82.0372955278356,146.70000000000002
32.7,300.47463471197074,82.2385457336969,147.15
32.800000000000004,301.2223138782432,82.4394023309865,147.60000000000002
32.9,301.9715325448728,82.63986550184862,148.04999999999998
33.0,302.7222948329316,82.83993543095329,148.5
33.1,303.4746048706802,83.03961230545461,148.95000000000002
33.2,304.228466793696,83.2388963149518,149.4
33.300000000000004,304.98388474499575,83.43778765144873,149.85000000000002
33.4,305.7408628751648,83.63628650931665,150.29999999999998
33.5,306.49940534247963,83.83439308525635,150.75
33.6,307.2595163130301,84.03210757826142,151.20000000000002
33.7,308.0211999608438,84.2294301895824,151.65
33.800000000000004,308.7844604680065,84.42636112269184,152.10000000000002
33.9,309.54930202478266,84.62290058324939,152.54999999999998
34.0,310.31572882973603,84.819048779069,153.0
34.1,311.08374508984923,85.01480592008559,153.45000000000002
34.2,311.8533550206419,85.21017221832305,153.9
34.300000000000004,312.62456284628746,85.40514788786285,154.35000000000002
34.4,313.3973727997328,85.59973314481334,154.79999999999998
34.5,314.17178912281025,85.79392820727954,155.25
34.6,314.9478160663578,85.98773329533408,155.70000000000002
34.7,315.7254578903336,86.18114863098872,156.15
34.800000000000004,316.5047188639259,86.37417443816553,156.60000000000002
34.9,317.2856032656748,86.56681094267073,157.04999999999998
35.0,318.0681153835743,86.75905837216628,157.5
35.1,318.8522595151973,86.95091695614572,157.95000000000002
35.2,319.63803996780086,87.142386925907,158.4
35.300000000000004,320.4254610584368,87.3334685145283,158.85000000000002
35.4,321.2145271140651,87.52416195684361,159.29999999999998
35.5,322.0052424716661,87.71446748941892,159.75
35.6,322.7976114783479,87.90438535052914,160.20000000000002
35.7,323.59163849145546,88.09391578013486,160.65
35.800000000000004,324.387327878682,88.28305901986103,161.10000000000002
35.9,325.1846840181761,88.47181531297487,161.54999999999998
36.0,325.98371129865126,88.66018490436481,162.0
36.1,326.7844141194937,88.84816804052055,162.45000000000002
36.2,327.586796890867,89.0357649695117,162.9
36.300000000000004,328.3908640338217,89.22297594096945,163.35000000000002
36.4,329.196619980405,89.40980120606724,163.79999999999998
36.5,330.0040691737607,89.59624101750163,164.25
36.6,330.81321606823855,89.78229562947466,164.70000000000002
36.7,331.6240651295004,89.96796529767565,165.15
36.800000000000004,332.4366208346252,90.15325027926477,165.60000000000002
36.9,333.2508876722158,90.33815083285546,166.04999999999998
37.0,334.0668701424974,90.52266721849838,166.5
37.1,334.8845727574317,90.70679969766535,166.95000000000002
37.2,335.70400004081364,90.890548533234,167.4
37.300000000000004,336.5251565283777,91.0739139894724,167.85000000000002
37.4,337.34804676790407,91.25689633202431,168.29999999999998
37.5,338.17267531931884,91.43949582789527,168.75
37.6,338.99904675479985,91.6217127454378,169.20000000000002
37.7,339.8271656588792,91.80354735433872,169.65
37.800000000000004,340.65703662854617,91.984999925605,170.10000000000002
37.9,341.48866427334855,92.16607073155166,170.54999999999998
38.0,342.3220532155004,92.34676004578904,171.0
38.1,343.15720808997787,92.52706814320993,171.45000000000002
38.2,343.994133544628,92.7069952999789,171.9
38.300000000000004,344.8328342402673,92.88654179351995,172.35000000000002
38.400000000000006,345.6733148507827,93.06570790250525,172.8
38.5,346.5155800632396,93.24449390684492,173.25
38.6,347.3596345779782,93.42290008767584,173.70000000000002
38.7,348.2054831087177,93.60092672735166,174.15
38.800000000000004,349.0531303826597,93.77857410943302,174.60000000000002
38.900000000000006,349.9025811405852,93.955842518677,175.05
39.0,350.7538401369643,94.13273224102912,175.5
39.1,351.6069121400499,94.30924356361284,175.95000000000002
39.2,352.4618019319845,94.48537677472174,176.4
39.300000000000004,353.3185143089006,94.66113216381028,176.85000000000002
39.400000000000006,354.17705408102205,94.83651002148561,177.3
39.5,355.03742607276615,95.01151063949966,177.75
39.6,355.8996351228463,95.18613431074166,178.20000000000002
39.7,356.76368608437275,95.36038132922954,178.65
39.800000000000004,357.6295838249548,95.53425199010368,179.10000000000002
39.900000000000006,358.4973332268017,95.70774658961908,179.55
40.0,359.3669391868267,95.88086542513878,180.0
40.1,360.23840661674865,96.05360879512739,180.45000000000002
40.2,361.11174044319176,96.2259769991439,180.9
40.300000000000004,361.98694560779046,96.39797033783648,181.35000000000002
40.400000000000006,362.86402706729154,96.5695891129358,181.8
40.5,363.7429897936551,96.74083362724929,182.25
40.6,364.6238387741561,96.9117041846554,182.70000000000002
40.7,365.5065790114933,97.08220109009885,183.15
40.800000000000004,366.39121552388167,97.25232464958447,183.60000000000002
40.900000000000006,367.27775334516554,97.42207517017282,184.05
41.0,368.16619752491494,97.59145295997467,184.5
41.1,369.0565531285322,97.7604583281472,184.95000000000002
41.2,369.94882523735305,97.9290915848886,185.4
41.300000000000004,370.84301894875233,98.09735304143408,185.85000000000002
41.400000000000006,371.7391393762456,98.26524301005179,186.3
41.5,372.6371916495971,98.43276180403848,186.75
41.6,373.5371809149163,98.5999097377156,187.20000000000002
41.7,374.43911233477246,98.7666871264261,187.65
41.800000000000004,375.34299108828947,98.93309428653008,188.10000000000002
41.900000000000006,376.24882237125684,99.09913153540172,188.55
42.0,377.15661139623194,99.26479919142585,189.0
42.1,378.0663633926483,99.43009757399518,189.45000000000002
42.2,378.9780836069164,99.59502700350633,189.9
42.300000000000004,379.89177730253334,99.75958780135804,190.35000000000002
42.400000000000006,380.80744976018724,99.92378028994716,190.8
42.5,381.72510627786465,100.08760479266721,191.25
42.6,382.64475217095577,100.25106163390474,191.70000000000002
42.7,383.56639277236206,100.41415113903753,192.15
42.800000000000004,384.49003343260574,100.57687363443208,192.60000000000002
42.900000000000006,385.4156795199312,100.73922944744105,193.05
43.0,386.3433364204193,100.90121890640167,193.5
43.1,387.2730095380923,101.0628423406334,193.95000000000002
43.2,388.20470429502336,101.22410008043593,194.4
43.300000000000004,389.13842613144567,101.38499245708758,194.85000000000002
43.400000000000006,390.074180505859,101.54551980284329,195.3
43.5,391.0119728951426,101.705682450933,195.75
43.6,391.95180879466443,101.86548073556037,196.20000000000002
43.7,392.8936937183888,102.0249149919007,196.65
43.800000000000004,393.83763319899145,102.18398555610038,197.10000000000002
43.900000000000006,394.783632787965,102.34269276527444,197.55
44.0,395.731698055738,102.5010369575063,198.0
44.1,396.68183459177766,102.65901847184605,198.45000000000002
44.2,397.6340480047101,102.81663764830913,198.9
44.300000000000004,398.58834392242727,102.9738948278762,199.35000000000002
44.400000000000006,399.5447279922051,103.13079035249076,199.8
44.5,400.5032058808115,103.28732456505946,200.25
44.6,401.4637832746265,103.44349780945068,200.70000000000002
44.7,402.4264658797513,103.59931043049352,201.15
44.800000000000004,403.39125942212485,103.75476277397753,201.60000000000002
44.900000000000006,404.3581696476415,103.90985518665138,202.05
45.0,405.3272023222645,104.0645880162231,202.5
45.1,406.29836323214096,104.21896161135837,202.95000000000002
45.2,407.2716581837224,104.37297632168071,203.4
45.300000000000004,408.2470930038802,104.52663249777075,203.85000000000002
45.400000000000006,409.2246735400222,104.67993049116576,204.3
45.5,410.2044056602121,104.83287065435901,204.75
45.6,411.18629525328896,104.98545334079962,205.20000000000002
45.7,412.1703482289863,105.1376789048922,205.65
45.800000000000004,413.15657051805044,105.28954770199603,206.10000000000002
45.900000000000006,414.14496807236316,105.44106008842539,206.55
46.0,415.1355468650588,105.59221642144882,207.0
46.1,416.1283128906538,105.74301705928906,207.45000000000002
46.2,417.1232721651567,105.8934623611227,207.9
46.300000000000004,418.1204307262045,106.04355268708018,208.35000000000002
46.400000000000006,419.11979463317476,106.19328839824534,208.8
46.5,420.12136996731476,106.34266985665535,209.25
46.6,421.12516283186426,106.49169742530067,209.70000000000002
46.7,422.1311793521839,106.64037146812475,210.15
46.800000000000004,423.13942567587475,106.78869235002405,210.60000000000002
46.900000000000006,424.1499079729102,106.93666043684782,211.05
47.0,425.162632435761,107.08427609539808,211.5
47.1,426.17760527951936,107.23153969342937,211.95000000000002
47.2,427.19483274203304,107.37845159964903,212.4
47.300000000000004,428.21432108403167,107.52501218371665,212.85000000000002
47.400000000000006,429.2360765892542,107.67122181624441,213.3
47.5,430.26010556458135,107.81708086879705,213.75
47.6,431.2864143401665,107.96258971389126,214.20000000000002
47.7,432.31500926956653,108.10774872499636,214.65
47.800000000000004,433.34589672987374,108.2525582765335,215.10000000000002
47.900000000000006,434.37908312184936,108.39701874387639,215.55
48.0,435.4145748700577,108.5411305033507,216.0
48.1,436.4523784229967,108.68489393223399,216.45000000000002
48.2,437.49250025324164,108.82830940875596,216.9
48.300000000000004,438.5349468575701,108.97137731209803,217.35000000000002
48.400000000000006,439.57972475710574,109.11409802239372,217.8
48.5,440.62684049745553,109.25647192072806,218.25
48.6,441.6763006488426,109.39849938913771,218.70000000000002
48.7,442.72811180625024,109.54018081061099,219.15
48.800000000000004,443.7822805895589,109.68151656908736,219.60000000000002
48.900000000000006,444.83881364368887,109.82250704945784,220.05
49.0,445.8977176387374,109.96315263756429,220.5
49.1,446.9589992701251,110.10345372019971,220.95000000000002
49.2,448.02266525873495,110.2434106851076,221.4
49.300000000000004,449.0887223510602,110.38302392098251,221.85000000000002
49.400000000000006,450.1571773193435,110.52229381746871,222.3
49.5,451.2280369617272,110.66122076516099,222.75
49.6,452.30130810239666,110.79980515560399,223.20000000000002
49.7,453.37699759172574,110.9380473812916,223.65
49.800000000000004,454.4551123064296,111.07594783566748,224.10000000000002
49.900000000000006,455.53565914970886,111.21350691312375,224.55
50.0,456.61864505140124,111.35072500900158,225.0
50.1,457.7040769681299,111.48760251958988,225.45000000000002
50.2,458.791961883459,111.624139842126,225.9
50.300000000000004,459.8823068080426,111.76033737479436,226.35000000000002
50.400000000000006,460.9751187797761,111.8961955167264,226.8
50.5,462.0704048639571,112.03171466800012,227.25
50.6,463.16817215343275,112.16689522963964,227.70000000000002
50.7,464.2684277687601,112.3017376036142,228.15
50.800000000000004,465.37117885836363,112.43624219283852,228.60000000000002
50.900000000000006,466.47643259868966,112.5704094011712,229.05
51.0,467.58419619436836,112.7042396334146,229.5
51.1,468.69447687837226,112.83773329531455,229.95000000000002
51.2,469.80728191217634,112.97089079355872,230.4
51.300000000000004,470.92261858592354,113.1037125357769,230.85000000000002
51.400000000000006,472.0404942185819,113.23619893053936,231.3
51.5,473.1609161581122,113.36835038735683,231.75
51.6,474.2838917816349,113.50016731667935,232.20000000000002
51.7,475.40942849558945,113.63165012989523,232.65
51.800000000000004,476.5375337359084,113.76279923933049,233.10000000000002
51.900000000000006,477.66821496818113,113.89361505824783,233.55
52.0,478.80147968782217,114.02409800084563,234.0
52.1,479.9373354202478,114.15424848225678,234.45000000000002
52.2,481.0757897210394,114.28406691854816,234.9
52.300000000000004,482.21685017612106,114.41355372671896,235.35000000000002
52.400000000000006,483.3605244019309,114.5427093247001,235.8
52.5,484.50682004559775,114.67153413135266,236.25
52.6,485.6557447851143,114.80002856646686,236.70000000000002
52.7,486.80730632951617,114.92819305076115,237.15
52.800000000000004,487.9615124190584,115.05602800588017,237.60000000000002
52.900000000000006,489.118370825398,115.18353385439441,238.05
53.0,490.2778893517679,115.31071101979799,238.5
53.1,491.44007583316727,115.4375599265078,238.95000000000002
53.2,492.6049381365347,115.56408099986197,239.4
53.300000000000004,493.7724841609418,115.69027466611843,239.85000000000002
53.400000000000006,494.9427218377742,115.81614135245317,240.3
53.5,496.1156591309126,115.94168148695884,240.75
53.6,497.2913040369336,116.06689549864333,241.20000000000002
53.7,498.46966458528294,116.1917838174279,241.65
53.800000000000004,499.6507488384808,116.31634687414544,242.10000000000002
53.900000000000006,500.8345648923015,116.44058510053917,242.55
54.0,502.0211208759751,116.56449892926028,243.0
54.1,503.2104249523745,116.68808879386663,243.45000000000002
54.2,504.402485318219,116.81135512882078,243.9
54.300000000000004,505.5973102042606,116.93429836948778,244.35000000000002
54.400000000000006,506.79490787549224,117.0569189521334,244.8
54.5,507.99528663134146,117.17921731392266,245.25
54.6,509.19845480587134,117.30119389291681,245.70000000000002
54.7,510.4044207679901,117.42284912807237,246.15
54.800000000000004,511.6131929216443,117.54418345923797,246.60000000000002
54.900000000000006,512.8247797060287,117.6651973271529,247.05
55.0,514.0391895957958,117.78589117344467,247.5
55.1,515.2564311012588,117.90626544062671,247.95000000000002
55.2,516.4765127686028,118.0263205720962,248.4
55.300000000000004,517.6994431800983,118.14605701213159,248.85000000000002
55.400000000000006,518.9252309543081,118.26547520589048,249.3
55.5,520.153884746306,118.38457559940682,249.75
55.6,521.3854132478906,118.50335863958864,250.20000000000002
55.7,522.619825187801,118.62182477421567,250.65
55.800000000000004,523.8571293319368,118.73997445193652,251.10000000000002
55.900000000000006,525.0973344835747,118.85780812226622,251.55
56.0,526.3404494835967,118.9753262355834,252.0
56.1,527.5864832107072,119.09252924312781,252.45000000000002
56.2,528.8354445816572,119.20941759699771,252.9
56.300000000000004,530.0873425514761,119.32599175014651,253.35000000000002
56.400000000000006,531.3421861136956,119.44225215638039,253.8
56.5,532.599984300576,119.55819927035546,254.25
56.6,533.8607461833474,119.67383354757463,254.70000000000002
56.7,535.1244808724302,119.78915544438463,255.15
56.800000000000004,536.3911975176807,119.90416541797313,255.60000000000002
56.900000000000006,537.660905308618,120.01886392636568,256.05
57.0,538.9336134746699,120.13325142842255,256.5
57.1,540.2093312854041,120.24732838383552,256.95
57.2,541.488068050778,120.36109525312489,257.40000000000003
57.300000000000004,542.7698331213759,120.47455249763604,257.85
57.400000000000006,544.0546358886555,120.58770057953623,258.3
57.5,545.3424857851973,120.70053996181126,258.75
57.6,546.6333922849483,120.81307110826242,259.2
57.7,547.9273649034747,120.92529448350223,259.65000000000003
57.800000000000004,549.2244131982144,121.03721055295205,260.1
57.900000000000006,550.5245467687317,121.14881978283783,260.55
58.0,551.8277752569697,121.26012264018686,261.0
58.1,553.1341083475136,121.37111959282417,261.45
58.2,554.4435557678413,121.48181110936875,261.90000000000003
58.300000000000004,555.7561272885966,121.59219765923021,262.35
58.400000000000006,557.0718327238453,121.70227971260476,262.8
58.5,558.3906819313403,121.81205774047146,263.25
58.6,559.7126848127925,121.92153221458851,263.7
58.7,561.0378513141386,122.03070360748978,264.15000000000003
58.800000000000004,562.3661914258115,122.13957239247993,264.6
58.900000000000006,563.6977151830184,122.24813904363167,265.05
59.0,565.032432666009,122.35640403578113,265.5
59.1,566.3703540003595,122.46436784452371,265.95
59.2,567.7114893572501,122.57203094621052,266.40000000000003
59.300000000000004,569.0558489537451,122.67939381794399,266.85
59.400000000000006,570.4034430530802,122.78645693757379,267.3
59.5,571.7542819649464,122.89322078369278,267.75
59.6,573.108376045779,122.99968583563253,268.2
59.7,574.4657356990489,123.10585257345952,268.65000000000003
59.800000000000004,575.8263713755496,123.21172147797017,269.1
59.900000000000006,577.1902935737056,123.31729303068721,269.55
60.0,578.5575128398539,123.42256771385499,270.0
60.1,579.9280397685532,123.52754601043495,270.45
60.2,581.3018850028823,123.63222840410144,270.90000000000003
60.300000000000004,582.6790592347469,123.73661537923708,271.35
60.400000000000006,584.0595732051829,123.84070742092831,271.8
60.5,585.443437704667,123.94450501496075,272.25
60.6,586.8306635734256,124.0480086478147,272.7
60.7,588.2212617017503,124.1512188066602,273.15000000000003
60.800000000000004,589.615243030318,124.25413597935311,273.6
60.900000000000006,591.0126185505011,124.3567606544294,274.05
61.0,592.4133993046929,124.45909332110124,274.5
61.1,593.8175963866353,124.5611344692518,274.95
61.2,595.2252209417339,124.66288458943033,275.40000000000003
61.300000000000004,596.6362841673963,124.76434417284781,275.85
61.400000000000006,598.0507973133608,124.86551371137146,276.3
61.5,599.4687716820289,124.96639369752047,276.75
61.6,600.890218628801,125.06698462446029,277.2
61.7,602.3151495624174,125.16728698599837,277.65000000000003
61.800000000000004,603.7435759452974,125.26730127657854,278.1
61.900000000000006,605.1755092938889,125.36702799127644,278.55
62.0,606.6109611790084,125.46646762579408,279.0
62.1,608.0499432261985,125.56562067645491,279.45
62.2,609.4924671160704,125.66448764019859,279.90000000000003
62.300000000000004,610.9385445846717,125.76306901457579,280.35
62.400000000000006,612.3881874238359,125.86136529774302,280.8
62.5,613.841407481545,125.95937698845738,281.25
62.6,615.2982166622975,126.05710458607128,281.7
62.7,616.758626927469,126.15454859052699,282.15000000000003
62.800000000000004,618.2226502956908,126.25170950235167,282.6
62.900000000000006,619.6902988432121,126.3485878226514,283.05
63.0,621.1615847042821,126.44518405310649,283.5
63.1,622.6365200715335,126.54149869596544,283.95
63.2,624.1151171963556,126.63753225403984,284.40000000000003
63.300000000000004,625.5973883892785,126.73328523069874,284.85
63.400000000000006,627.0833460203737,126.82875812986326,285.3
63.5,628.5730025196315,126.92395145600085,285.75
63.6,630.0663703773661,127.01886571411993,286.2
63.7,631.563462144603,127.11350140976413,286.65000000000003
63.800000000000004,633.0642904334919,127.20785904900669,287.1
63.900000000000006,634.5688679177002,127.30193913844501,287.55
64.0,636.077207332828,127.3957421851947,288.0
64.10000000000001,637.589321476813,127.48926869688425,288.45000000000005
64.2,639.105223210349,127.58251918164858,288.90000000000003
64.3,640.624925457302,127.6754941481242,289.34999999999997
64.4,642.1484412051356,127.76819410544287,289.8
64.5,643.6757835053257,127.86061956322602,290.25
64.60000000000001,645.2069654737978,127.95277103157873,290.70000000000005
64.7,646.7420002913561,128.0446490210841,291.15000000000003
64.8,648.2809012041155,128.13625404279725,291.59999999999997
64.9,649.8236815239447,128.22758660823962,292.05
65.0,651.3703546289057,128.31864722939278,292.5
65.10000000000001,652.9209339637066,128.40943641869265,292.95000000000005
65.2,654.475433040136,128.49995468902367,293.40000000000003
65.3,656.0338654375386,128.59020255371266,293.84999999999997
65.4,657.5962448032494,128.68018052652272,294.3
65.5,659.1625848530772,128.76988912164762,294.75
65.60000000000001,660.7328993717521,128.85932885370545,295.20000000000005
65.7,662.3072022134024,128.94850023773242,295.65000000000003
65.8,663.8855073020312,129.03740378917743,296.09999999999997
65.9,665.4678286319855,129.12604002389523,296.55
66.0,667.054180268441,129.2144094581408,297.0
66.10000000000001,668.6445763478886,129.30251260856306,297.45000000000005
66.2,670.2390310786197,129.39034999219882,297.90000000000003
66.3,671.8375587412262,129.47792212646652,298.34999999999997
66.4,673.440173689093,129.56522952916018,298.8
66.5,675.0468903488987,129.6522727184429,299.25
66.60000000000001,676.6577232211267,129.73905221284136,299.70000000000005
66.7,678.2726868805697,129.82556853123864,300.15000000000003
66.8,679.8917959768536,129.91182219286887,300.59999999999997
66.9,681.5150652349485,129.99781371731046,301.05
67.0,683.1425094556921,130.08354362448011,301.5
67.10000000000001,684.7741435163257,130.16901243462627,301.95000000000005
67.2,686.4099823710229,130.25422066832311,302.40000000000003
67.3,688.0500410514211,130.33916884646405,302.84999999999997
67.4,689.6943346671759,130.42385749025595,303.3
67.5,691.3428784064937,130.50828712121162,303.75
67.60000000000001,692.9956875367001,130.59245826114494,304.20000000000005
67.7,694.6527774047792,130.67637143216342,304.65000000000003
67.8,696.3141634379439,130.7600271566625,305.09999999999997
67.9,697.9798611442058,130.84342595731871,305.55
68.0,699.6498861129314,130.92656835708382,306.0
68.10000000000001,701.3242540154388,131.009454879178,306.45000000000005
68.2,703.0029806055613,131.09208604708343,306.90000000000003
68.3,704.6860817202374,131.1744623845385,307.34999999999997
68.4,706.3735732801143,131.25658441553068,307.8
68.5,708.0654712901281,131.3384526642906,308.25
68.60000000000001,709.7617918401128,131.42006765528515,308.70000000000005
68.7,711.4625511054114,131.50142991321167,309.15000000000003
68.8,713.1677653474815,131.58253996299123,309.59999999999997
68.9,714.8774509145195,131.66339832976183,310.05
69.0,716.5916242420744,131.7440055388725,310.5
69.10000000000001,718.3103018536892,131.82436211587668,310.95000000000005
69.2,720.0335003615298,131.9044685865256,311.40000000000003
69.3,721.7612364670256,131.9843254767622,311.84999999999997
69.4,723.4935269615108,132.063933312714,312.3
69.5,725.2303887268833,132.14329262068736,312.75
69.60000000000001,726.9718387362648,132.22240392716088,313.20000000000005
69.7,728.7178940546539,132.3012677587782,313.65000000000003
69.8,730.4685718396004,132.3798846423426,314.09999999999997
69.9,732.2238893418886,132.45825510480978,314.55
70.0,733.983863906209,132.53637967328154,315.0
70.10000000000001,735.7485129718491,132.61425887499965,315.45000000000005
70.2,737.5178540733908,132.69189323733886,315.90000000000003
70.3,739.2919048414084,132.76928328780068,316.34999999999997
70.4,741.0706830031739,132.84642955400687,316.8
70.5,742.8542063833733,132.92333256369332,317.25
70.60000000000001,744.6424929048292,132.9999928447027,317.70000000000005
70.7,746.4355605892167,133.07641092497863,318.15000000000003
70.8,748.2334275578081,133.15258733255942,318.59999999999997
70.9,750.0361120322102,133.22852259557087,319.05
71.0,751.8436323351008,133.30421724222026,319.5
71.10000000000001,753.6560068910003,133.3796718007901,319.95000000000005
71.2,755.4732542270197,133.45488679963088,320.40000000000003
71.3,757.2953929736235,133.52986276715546,320.84999999999997
71.4,759.1224418654207,133.60460023183205,321.3
71.5,760.9544197419392,133.67909972217814,321.75
71.60000000000001,762.791345548405,133.75336176675373,322.20000000000005
71.7,764.6332383365526,133.82738689415476,322.65000000000003
71.8,766.4801172654261,133.90117563300757,323.09999999999997
71.9,768.3320016021837,133.97472851196116,323.55
72.0,770.1889107229241,134.04804605968164,324.0
72.10000000000001,772.0508641135069,134.1211288048457,324.45000000000005
72.2,773.9178813703991,134.19397727613398,324.90000000000003
72.3,775.7899822015002,134.26659200222457,325.34999999999997
72.4,777.6671864270088,134.33897351178715,325.8
72.5,779.5495139802696,134.41112233347593,326.25
72.60000000000001,781.4369849086444,134.4830389959235,326.70000000000005
72.7,783.3296193743884,134.55472402773478,327.15000000000003
72.8,785.2274376555298,134.6261779574802,327.59999999999997
72.9,787.1304601467618,134.69740131368954,328.05
73.0,789.0387073603499,134.76839462484554,328.5
73.10000000000001,790.9521999270241,134.83915841937755,328.95000000000005
73.2,792.8709585969149,134.9096932256551,329.40000000000003
73.3,794.7950042404677,134.97999957198184,329.84999999999997
73.4,796.7243578493784,135.05007798658917,330.3
73.5,798.6590405375433,135.11992899762933,330.75
73.60000000000001,800.5990735420048,135.18955313317005,331.20000000000005
73.7,802.54447822392,135.2589509211877,331.65000000000003
73.8,804.495276069526,135.3281228895611,332.09999999999997
73.9,806.4514886911284,135.39706956606534,332.55
74.0,808.4131378280858,135.46579147836542,333.0
74.10000000000001,810.3802453478087,135.53428915401014,333.45000000000005
74.2,812.35283324678,135.60256312042586,333.90000000000003
74.3,814.3309236515562,135.67061390491014,334.34999999999997
74.4,816.3145388198175,135.73844203462576,334.8
74.5,818.3037011413921,135.80604803659435,335.25
74.60000000000001,820.2984331393126,135.87343243769044,335.70000000000005
74.7,822.2987574708787,135.94059576463505,336.15000000000003
74.8,824.3046969287267,136.00753854398985,336.59999999999997
74.9,826.3162744419017,136.0742613021506,337.05
75.0,828.3335130769573,136.14076456534164,337.5
75.10000000000001,830.3564360390666,136.20704885960907,337.95000000000005
75.2,832.3850666731198,136.27311471081552,338.40000000000003
75.3,834.419428464858,136.33896264463326,338.84999999999997
75.4,836.45954504201,136.4045931865387,339.3
75.5,838.5054401754338,136.47000686180616,339.75
75.60000000000001,840.5571377802823,136.5352041955019,340.20000000000005
75.7,842.6146619171677,136.60018571247807,340.65000000000003
75.8,844.678036793351,136.6649519373669,341.09999999999997
75.9,846.7472867639251,136.7295033945745,341.55
76.0,848.822436333034,136.7938406082749,342.0
76.10000000000001,850.9035101550787,136.8579641024047,342.45000000000005
76.2,852.9905330359578,136.9218744006563,342.90000000000003
76.3,855.0835299343003,136.98557202647243,343.34999999999997
76.4,857.182525962743,137.0490575030406,343.8
76.5,859.287546389159,137.11233135328666,344.25
76.60000000000001,861.3986166379814,137.17539409986952,344.70000000000005
76.7,863.5157622914787,137.2382462651746,345.15000000000003
76.80000000000001,865.6390090910527,137.30088837130896,345.6
76.9,867.7683829385826,137.36332094009487,346.05
77.0,869.9039098977415,137.42554449306417,346.5
77.10000000000001,872.0456161953463,137.48755955145273,346.95000000000005
77.2,874.1935282227349,137.54936663619466,347.40000000000003
77.30000000000001,876.3476725371253,137.61096626791658,347.85
77.4,878.5080758630121,137.6723589669318,348.3
77.5,880.6747650935756,137.73354525323504,348.75
77.60000000000001,882.8477672921011,137.79452564649648,349.20000000000005
77.7,885.0271096934035,137.8553006660563,349.65000000000003
77.80000000000001,887.2128197052892,137.915870830919,350.1
77.9,889.4049249100079,137.9762366597481,350.55
78.0,891.6034530657507,138.03639867086017,351.0
78.10000000000001,893.8084321081218,138.09635738221962,351.45000000000005
78.2,896.0198901516704,138.15611331143316,351.90000000000003
78.30000000000001,898.2378554914065,138.21566697574443,352.35
78.4,900.4623566043463,138.27501889202816,352.8
78.5,902.6934221510737,138.33416957678514,353.25
78.60000000000001,904.931080977309,138.39311954613677,353.70000000000005
78.7,907.1753621155204,138.4518693158194,354.15000000000003
78.80000000000001,909.4262947864987,138.51041940117938,354.6
78.9,911.6839084010238,138.5687703171674,355.05
79.0,913.9482325614837,138.6269225783333,355.5
79.10000000000001,916.219297063543,138.68487669882091,355.95000000000005
79.2,918.497131897826,138.74263319236232,356.40000000000003
79.30000000000001,920.7817672515953,138.8001925722736,356.85
79.4,923.0732335105055,138.8575553514484,357.3
79.5,925.3715612603002,138.9147220423537,357.75
79.60000000000001,927.6767812885763,138.97169315702425,358.20000000000005
79.7,929.9889245865737,139.02846920705733,358.65000000000003
79.80000000000001,932.3080223509377,139.08505070360812,359.1
79.9,934.6341059855569,139.14143815738382,359.55
80.0,936.9672071033636,139.1976320786396,360.0
80.10000000000001,939.30735752822,139.2536329771726,360.45000000000005
80.2,941.6545892967531,139.3094413623177,360.90000000000003
80.30000000000001,944.0089346602786,139.36505774294199,361.35
80.4,946.370426086686,139.42048262744007,361.8
80.5,948.7390962623905,139.47571652372912,362.25
80.60000000000001,951.1149780942662,139.53075993924395,362.70000000000005
80.7,953.498104711649,139.58561338093205,363.15000000000003
80.80000000000001,955.8885094683158,139.64027735524894,363.6
80.9,958.2862259445056,139.69475236815322,364.05
81.0,960.6912879489682,139.7490389251017,364.5
81.10000000000001,963.1037295210318,139.80313753104488,364.95000000000005
81.2,965.5235849326707,139.8570486904218,365.40000000000003
81.30000000000001,967.9508886906489,139.91077290715575,365.85
81.4,970.3856755386286,139.96431068464935,366.3
81.5,972.8279804593394,140.01766252578017,366.75
81.60000000000001,975.2778386767623,140.07082893289544,367.20000000000005
81.7,977.735285658341,140.12381040780826,367.65000000000003
81.80000000000001,980.2003571172036,140.17660745179253,368.1
81.9,982.6730890144365,140.22922056557846,368.55
82.0,985.1535175613539,140.28165024934816,369.0
82.10000000000001,987.6416792218165,140.33389700273113,369.45000000000005
82.2,990.137610714569,140.38596132479972,369.90000000000003
82.30000000000001,992.641349015593,140.4378437140648,370.35
82.4,995.1529313605107,140.48954466847118,370.8
82.5,997.6723952469846,140.54106468539342,371.25
82.60000000000001,1000.1997784371912,140.5924042616315,371.70000000000005
82.7,1002.7351189602648,140.64356389340605,372.15000000000003
82.80000000000001,1005.2784551148097,140.69454407635487,372.6
82.9,1007.8298254714459,140.74534530552788,373.05
83.0,1010.3892688753473,140.79596807538323,373.5
83.10000000000001,1012.9568244488436,140.8464128797832,373.95000000000005
83.2,1015.5325315940383,140.89668021198972,374.40000000000003
83.30000000000001,1018.1164299954665,140.9467705646606,374.85
83.4,1020.7085596227612,140.9966844298449,375.3
83.5,1023.3089607333793,141.04642229897934,375.75
83.60000000000001,1025.9176738753517,141.095984662884,376.20000000000005
83.7,1028.5347398900424,141.14537201175833,376.65000000000003
83.80000000000001,1031.1601999149684,141.19458483517698,377.1
83.9,1033.7940953866544,141.24362362208612,377.55
84.0,1036.4364680434942,141.29248886079924,378.0
84.10000000000001,1039.0873599286656,141.34118103899354,378.45000000000005
84.2,1041.7468133930809,141.3897006437055,378.90000000000003
84.30000000000001,1044.4148710983698,141.43804816132757,379.35
84.4,1047.0915760198945,141.4862240776042,379.8
84.5,1049.7769714497888,141.53422887762784,380.25
84.60000000000001,1052.4711010000797,141.58206304583533,380.70000000000005
84.7,1055.1740086057766,141.62972706600402,381.15000000000003
84.80000000000001,1057.8857385280692,141.67722142124833,381.6
84.9,1060.6063353575103,141.72454659401583,382.05
85.0,1063.3358440172685,141.77170306608375,382.5
85.10000000000001,1066.074309766394,141.8186913185551,382.95000000000005
85.2,1068.8217782031643,141.86551183185526,383.40000000000003
85.30000000000001,1071.5782952684228,141.91216508572865,383.85
85.4,1074.3439072489937,141.9586515592345,384.3
85.5,1077.1186607811308,142.00497173074427,384.75
85.60000000000001,1079.9026028539909,142.05112607793737,385.20000000000005
85.7,1082.695780813168,142.0971150777981,385.65000000000003
85.80000000000001,1085.4982423642857,142.14293920661223,386.1
85.9,1088.3100355765782,142.18859893996355,386.55
86.0,1091.1312088865836,142.2340947527305,387.0
86.10000000000001,1093.9618111018483,142.2794271190829,387.45000000000005
86.2,1096.8018914046654,142.3245965124784,387.90000000000003
86.30000000000001,1099.65149935589,142.3696034056597,388.35
86.4,1102.5106848987848,142.41444827065092,388.8
86.5,1105.3794983629111,142.45913157875464,389.25
86.60000000000001,1108.257990468086,142.50365380054834,389.70000000000005
86.7,1111.1462123283668,142.5480154058816,390.15000000000003
86.80000000000001,1114.0442154561063,142.5922168638731,390.6
86.9,1116.9520517660421,142.63625864290694,391.05
87.0,1119.8697735794633,142.68014121063015,391.5
87.10000000000001,1122.7974336283805,142.7238650339496,391.95000000000005
87.2,1125.7350850598211,142.7674305790285,392.40000000000003
87.30000000000001,1128.6827814401076,142.81083831128416,392.85
87.4,1131.6405767592457,142.8540886953843,393.3
87.5,1134.6085254353222,142.8971821952449,393.75
87.60000000000001,1137.5866823190136,142.9401192740266,394.20000000000005
87.7,1140.5751026980956,142.98290039413237,394.65000000000003
87.80000000000001,1143.5738423020543,143.02552601720444,395.1
87.9,1146.5829573067404,143.0679966041213,395.55
88.0,1149.6025043390746,143.11031261499568,396.0
88.10000000000001,1152.6325404818278,143.15247450917093,396.45000000000005
88.2,1155.6731232784641,143.19448274521883,396.90000000000003
88.30000000000001,1158.7243107380532,143.23633778093676,397.35
88.4,1161.7861613402038,143.2780400733451,397.8
88.5,1164.8587340401407,143.3195900786844,398.25
88.60000000000001,1167.942088273768,143.36098825241328,398.70000000000005
88.7,1171.0362839628426,143.4022350492054,399.15000000000003
88.80000000000001,1174.1413815202352,143.44333092294684,399.6
88.9,1177.257441855186,143.48427632673437,400.05
89.0,1180.384526378734,143.52507171287192,400.5
89.10000000000001,1183.522697009117,143.56571753286897,400.95000000000005
89.2,1186.6720161773153,143.60621423743765,401.40000000000003
89.30000000000001,1189.8325468326507,143.6465622764906,401.85
89.4,1193.0043524484258,143.68676209913852,402.3
89.5,1196.1874970277129,143.72681415368777,402.75
89.60000000000001,1199.3820451091276,143.76671888763823,403.20000000000005
89.7,1202.588061772787,143.8064767476809,403.65000000000003
89.80000000000001,1205.805612646232,143.8460881796956,404.1
89.9,1209.0347639105307,143.88555362874908,404.55
90.0,1212.2755823064283,143.9248735390922,405.0
90.10000000000001,1215.5281351405415,143.9640483541585,405.45000000000005
90.2,1218.7924902917168,144.0030785165616,405.90000000000003
90.30000000000001,1222.0687162173972,144.0419644680931,406.35
90.4,1225.356881960148,144.08070664972095,406.8
90.5,1228.6570571542156,144.11930550158664,407.25
90.60000000000001,1231.9693120322027,144.15776146300374,407.70000000000005
90.7,1235.2937174318427,144.19607497245607,408.15000000000003
90.80000000000001,1238.630344802853,144.23424646759503,408.6
90.9,1241.9792662138923,144.2722763852382,409.05
91.0,1245.340554359604,144.31016516136748,409.5
91.10000000000001,1248.7142825678045,144.3479132311267,409.95000000000005
91.2,1252.1005248066867,144.38552102882036,410.40000000000003
91.30000000000001,1255.499355692205,144.4229889879114,410.85
91.4,1258.9108504955427,144.4603175410194,411.3
91.5,1262.3350851506502,144.4975071199192,411.75
91.60000000000001,1265.7721362619388,144.53455815553872,412.20000000000005
91.7,1269.2220811120644,144.57147107795728,412.65000000000003
91.80000000000001,1272.6849976698034,144.60824631640435,413.1
91.9,1276.1609645980857,144.6448842992573,413.55
92.0,1279.6500612621026,144.68138545404003,414.0
92.10000000000001,1283.1523677375412,144.7177502074216,414.45000000000005
92.2,1286.6679648189788,144.75397898521396,414.90000000000003
92.30000000000001,1290.1969340283033,144.7900722123712,415.35
92.4,1293.7393576233744,144.82603031298737,415.8
92.5,1297.2953186067273,144.8618537102956,416.25
92.60000000000001,1300.8649007344252,144.89754282666576,416.70000000000005
92.7,1304.4481885250718,144.93309808360388,417.15000000000003
92.80000000000001,1308.0452672688934,144.96851990175028,417.6
92.9,1311.65622303703,145.0038087008781,418.05
93.0,1315.281142690906,145.0389648998922,418.5
93.10000000000001,1318.9201138917572,145.07398891682746,418.95000000000005
93.2,1322.5732251103113,145.1088811688478,419.40000000000003
93.30000000000001,1326.2405656366047,145.14364207224486,419.85
93.4,1329.9222255899422,145.17827204243642,420.3
93.5,1333.6182959289986,145.2127714939653,420.75
93.60000000000001,1337.3288684621095,145.2471408404984,421.20000000000005
93.7,1341.0540358576613,145.28138049482484,421.65000000000003
93.80000000000001,1344.7938916546684,145.3154908688558,422.1
93.9,1348.5485302735563,145.3494723736222,422.55
94.0,1352.318047026978,145.38332541927468,423.0
94.10000000000001,1356.1025381309605,145.41705041508172,423.45000000000005
94.2,1359.902100716104,145.4506477694285,423.90000000000003
94.30000000000001,1363.7168328389748,145.48411788981696,424.35
94.4,1367.5468334937252,145.51746118286331,424.8
94.5,1371.39220262382,145.5506780542981,425.25
94.60000000000001,1375.2530411339926,145.58376890896466,425.70000000000005
94.7,1379.129450902395,145.61673415081833,426.15000000000003
94.80000000000001,1383.021534792874,145.64957418292568,426.6
94.9,1386.9293966675127,145.6822894074634,427.05
95.0,1390.853141399326,145.71488022571742,427.5
95.10000000000001,1394.792874885141,145.74734703808232,427.95000000000005
95.2,1398.7487040587591,145.77969024406002,428.40000000000003
95.30000000000001,1402.7207369042196,145.8119102422594,428.85
95.4,1406.7090824693287,145.8440074303954,429.3
95.5,1410.713850879453,145.87598220528827,429.75
95.60000000000001,1414.7351533513922,145.9078349628624,430.20000000000005
95.7,1418.7731022076246,145.93956609814637,430.65000000000003
95.80000000000001,1422.8278108907048,145.97117600527173,431.1
95.9,1426.899393977874,146.00266507747236,431.55
96.0,1430.9879671959623,146.03403370708418,432.0
96.10000000000001,1435.0936474365055,146.06528228554396,432.45000000000005
96.2,1439.2165527710918,146.0964112033893,432.90000000000003
96.30000000000001,1443.3568024669744,146.12742085025747,433.35
96.4,1447.5145170029502,146.1583116148854,433.8
96.5,1451.6898180854696,146.18908388510874,434.25
96.60000000000001,1455.8828286650287,146.21973804786157,434.70000000000005
96.7,1460.0936729528119,146.2502744891758,435.15000000000003
96.80000000000001,1464.3224764376866,146.28069359418078,435.6
96.9,1468.5693659033172,146.3109957471027,436.05
97.0,1472.834469445768,146.34118133126438,436.5
97.10000000000001,1477.117916491226,146.3712507290846,436.95000000000005
97.2,1481.4198378141164,146.40120432207806,437.40000000000003
97.30000000000001,1485.7403655554551,146.43104249085457,437.85
97.4,1490.0796332416346,146.46076561511916,438.3
97.5,1494.4377758033534,146.49037407367143,438.75
97.60000000000001,1498.8149295949913,146.51986824440533,439.20000000000005
97.7,1503.2112324142745,146.549248504309,439.65000000000003
97.80000000000001,1507.626823522278,146.5785152294645,440.1
97.9,1512.0618436637528,146.60766879504732,440.55
98.0,1516.5164350878335,146.6367095753264,441.0
98.10000000000001,1520.9907415690648,146.665637943664,441.45000000000005
98.2,1525.4849084288423,146.69445427251495,441.90000000000003
98.30000000000001,1529.9990825571545,146.7231589334275,442.35
98.4,1534.533412434782,146.75175229704217,442.8
98.5,1539.0880481557863,146.78023473309239,443.25
98.60000000000001,1543.6631414504814,146.80860661040384,443.70000000000005
98.7,1548.2588457088011,146.83686829689455,444.15000000000003
98.80000000000001,1552.8753160039628,146.8650201595753,444.6
98.9,1557.5127091167292,146.89306256454856,445.05
99.0,1562.1711835599294,146.92099587700963,445.5
99.10000000000001,1566.8508996035462,146.94882046124593,445.95000000000005
99.2,1571.552019300134,146.9765366806369,446.40000000000003
99.30000000000001,1576.274706510835,147.00414489765467,446.85
99.4,1581.0191269316626,147.03164547386345,447.3
99.5,1585.7854481204783,147.05903876992022,447.75
99.60000000000001,1590.5738395243063,147.08632514557414,448.20000000000005
99.7,1595.3844725071835,147.11350495966727,448.65000000000003
99.80000000000001,1600.2175203785062,147.1405785701344,449.1
99.9,1605.0731584219368,147.16754633400313,449.55
100.0,1609.9515639247788,147.19440860739425,450.0
100.10000000000001,1614.8529162079378,147.22116574552174,450.45000000000005
100.2,1619.7773966563987,147.2478181026931,450.90000000000003
100.30000000000001,1624.7251887502953,147.2743660323094,451.35
100.4,1629.6964780965598,147.30080988686564,451.8
100.5,1634.6914524611032,147.3271500179511,452.25
100.60000000000001,1639.7103018016712,147.3533867762494,452.70000000000005
100.7,1644.7532183012675,147.3795205115388,453.15000000000003
100.80000000000001,1649.8203964022398,147.40555157269264,453.6
100.9,1654.9120328409506,147.43148030767952,454.05
101.0,1660.0283266831734,147.4573070635638,454.5
101.10000000000001,1665.1694793601525,147.48303218650577,454.95000000000005
101.2,1670.3356947052641,147.50865602176214,455.40000000000003
101.30000000000001,1675.5271789914975,147.53417891368642,455.85
101.4,1680.7441409695894,147.55960120572914,456.3
101.5,1685.986791906884,147.58492324043854,456.75
101.60000000000001,1691.2553456269666,147.6101453594609,457.20000000000005
101.7,1696.5500185501292,147.63526790354075,457.65000000000003
101.80000000000001,1701.8710297344664,147.66029121252194,458.1
101.9,1707.2186009179075,147.68521562534727,458.55
102.0,1712.5929565610627,147.71004148005977,459.0
102.10000000000001,1717.9943238908372,147.73476911380283,459.45000000000005
102.2,1723.4229329449852,147.75939886282063,459.90000000000003
102.30000000000001,1728.8790166174815,147.78393106245898,460.35
102.4,1734.3628107048685,147.80836604716572,460.8
102.5,1739.874553953483,147.83270415049114,461.25
102.60000000000001,1745.4144881075822,147.85694570508906,461.70000000000005
102.7,1750.982857958578,147.8810910427167,462.15000000000003
102.80000000000001,1756.5799113951364,147.90514049423595,462.6
102.9,1762.2058994543227,147.9290943896138,463.05
103.0,1767.8610763738207,147.95295305792268,463.5
103.10000000000001,1773.5456996452172,147.97671682734153,463.95000000000005
103.2,1779.2600300683212,148.0003860251564,464.40000000000003
103.30000000000001,1785.0043318066719,148.02396097776094,464.85
103.4,1790.7788724441587,148.04744201065697,465.3
103.5,1796.5839230428016,148.07082944845595,465.75
103.60000000000001,1802.4197582017925,148.09412361487887,466.20000000000005
103.7,1808.2866561176638,148.11732483275725,466.65000000000003
103.80000000000001,1814.1848986458474,148.1404334240343,467.1
103.9,1820.1147713634589,148.1634497097649,467.55
104.0,1826.0765636333895,148.18637401011722,468.0
104.10000000000001,1832.0705686698018,148.20920664437295,468.45000000000005
104.2,1838.0970836050496,148.23194793092821,468.90000000000003
104.30000000000001,1844.1564095578829,148.2545981872947,469.35
104.4,1850.2488517033496,148.2771577301001,469.8
104.5,1856.3747193439747,148.29962687508913,470.25
104.60000000000001,1862.5343259826598,148.32200593712432,470.70000000000005
104.7,1868.7279893970335,148.34429523018693,471.15000000000003
104.80000000000001,1874.9560317154662,148.3664950673781,471.6
104.9,1881.2187794948745,148.3886057609192,472.05
105.0,1887.5165637999892,148.41062762215307,472.5
105.10000000000001,1893.849720284619,148.43256096154505,472.95000000000005
105.2,1900.218589274539,148.45440608868347,473.40000000000003
105.30000000000001,1906.6235158523468,148.47616331228124,473.85
105.4,1913.064849944128,148.49783294017624,474.3
105.5,1919.5429464081612,148.51941527933243,474.75
105.60000000000001,1926.0581651254963,148.54091063584104,475.20000000000005
105.7,1932.6108710926965,148.56231931492135,475.65000000000003
105.80000000000001,1939.2014345166638,148.58364162092172,476.1
105.9,1945.8302309115618,148.60487785732064,476.55
106.0,1952.497641198087,148.6260283267279,477.0
106.10000000000001,1959.2040518048577,148.64709333088507,477.45000000000005
106.2,1965.9498547723294,148.66807317066744,477.90000000000003
106.30000000000001,1972.7354478589948,148.68896814608428,478.35
106.4,1979.5612346500939,148.70977855628016,478.8
106.5,1986.427624668883,148.73050469953637,479.25
106.60000000000001,1993.3350334905545,148.7511468732714,479.70000000000005
106.7,2000.283882858766,148.7717053740424,480.15000000000003
106.80000000000001,2007.2746008049894,148.79218049754635,480.6
106.9,2014.3076217706846,148.81257253862088,481.05
107.0,2021.3833867324724,148.83288179124582,481.5
107.10000000000001,2028.5023433301312,148.85310854854393,481.95000000000005
107.2,2035.6649459979185,148.87325310278206,482.40000000000003
107.30000000000001,2042.871656098938,148.89331574537283,482.85
107.4,2050.1229420627556,148.91329676687502,483.3
107.5,2057.419279526505,148.9331964569954,483.75
107.60000000000001,2064.761151479378,148.95301510458958,484.20000000000005
107.7,2072.149048410647,148.97275299766326,484.65000000000003
107.80000000000001,2079.5834684615425,148.99241042337349,485.1
107.9,2087.0649175806107,149.01198766802966,485.55
108.0,2094.5939096833213,149.03148501709532,486.0
108.10000000000001,2102.1709668153494,149.05090275518856,486.45000000000005
108.2,2109.7966193203133,149.0702411660837,486.90000000000003
108.30000000000001,2117.4714060114275,149.089500532713,487.35
108.4,2125.1958743478463,149.10868113716688,487.8
108.5,2132.9705806153256,149.12778326069594,488.25
108.60000000000001,2140.7960901116044,149.14680718371216,488.70000000000005
108.7,2148.6729773366096,149.1657531857898,489.15000000000003
108.80000000000001,2156.6018261875647,149.18462154566714,489.6
108.9,2164.5832301592054,149.2034125412474,490.05
109.0,2172.617792549296,149.22212644960044,490.5
109.10000000000001,2180.706126669477,149.24076354696354,490.95000000000005
109.2,2188.8488560617066,149.25932410874327,491.40000000000003
109.30000000000001,2197.0466147206935,149.27780840951652,491.85
109.4,2205.3000473218685,149.29621672303188,492.3
109.5,2213.609809455946,149.3145493222108,492.75
109.60000000000001,2221.976567869388,149.33280647914955,493.20000000000005
109.7,2230.401000711783,149.35098846511977,493.65000000000003
109.80000000000001,2238.883797789798,149.36909555057034,494.1
109.9,2247.4256608279643,149.38712800512872,494.55
110.0,2256.027303737031,149.40508609760218,495.0
110.10000000000001,2264.6894528893417,149.4229700959792,495.45000000000005
110.2,2273.4128474021654,149.44078026743094,495.90000000000003
110.30000000000001,2282.1982394288743,149.4585168783125,496.35
110.4,2291.046394458303,149.47618019416487,496.8
110.5,2299.9580916225805,149.49377047971532,497.25
110.60000000000001,2308.9341240137787,149.51128799887974,497.70000000000005
110.7,2317.9752990095158,149.5287330147636,498.15000000000003
110.80000000000001,2327.0824386079826,149.54610578966364,498.6
110.9,2336.256379772741,149.563406585069,499.05
111.0,2345.4979747872026,149.58063566166308,499.5
111.10000000000001,2354.808091620057,149.5977932793244,499.95000000000005
111.2,2364.187614300673,149.61487969712869,500.40000000000003
111.30000000000001,2373.6374433063465,149.63189517334996,500.85
111.4,2383.1584959604274,149.64883996546212,501.3
111.5,2392.7517068427164,149.6657143301404,501.75
111.60000000000001,2402.418028212052,149.68251852326267,502.20000000000005
111.7,2412.1584304414946,149.6992527999114,502.65000000000003
111.80000000000001,2421.973902467125,149.71591741437445,503.1
111.9,2431.865452250079,149.7325126201473,503.55
112.0,2441.834107253057,149.749038669934,504.0
112.10000000000001,2451.880914931461,149.76549581564896,504.45000000000005
112.2,2462.0069432397186,149.7818843084184,504.90000000000003
112.30000000000001,2472.21328115353,149.7982043985816,505.35
112.4,2482.5010392083313,149.81445633569297,505.8
112.5,2492.8713500550357,149.83064036852318,506.25
112.60000000000001,2503.325369033181,149.84675674506067,506.70000000000005
112.7,2513.8642747624203,149.8628057125134,507.15000000000003
112.80000000000001,2524.489269753183,149.87878751731014,507.6
112.9,2535.2015810369603,149.8947024051023,508.05
113.0,2546.0024608169624,149.91055062076535,508.5
113.10000000000001,2556.8931871404397,149.92633240840013,508.95000000000005
113.2,2567.8750645926743,149.94204801133486,509.40000000000003
113.30000000000001,2578.949425014259,149.9576976721265,509.85
113.4,2590.117628242234,149.97328163256205,510.3
113.5,2601.3810628759065,149.9888001336606,510.75
113.60000000000001,2612.741147068786,150.00425341567447,511.20000000000005
113.7,2624.199329347044,150.01964171809104,511.65000000000003
113.80000000000001,2635.757089456142,150.0349652796344,512.1
113.9,2647.4159392366873,150.05022433826662,512.5500000000001
114.0,2659.1774235301154,150.06541913118954,513.0
114.10000000000001,2671.04312111651,150.08054989484657,513.45
114.2,2683.0146456846555,150.0956168649238,513.9
114.30000000000001,2695.093646836817,150.11062027635185,514.35
114.4,2707.2818111287556,150.1255603633079,514.8000000000001
114.5,2719.580863147229,150.14043735921635,515.25
114.60000000000001,2731.992566626035,150.1552514967512,515.7
114.7,2744.5187256023537,150.17000300783747,516.15
114.80000000000001,2757.161185615484,150.18469212365284,516.6
114.9,2769.9218349494167,150.19931907462887,517.0500000000001
115.0,2782.8026059211643,150.2138840904533,517.5
115.10000000000001,2795.805476217205,150.22838740007123,517.95
115.2,2808.932470279789,150.24282923168676,518.4
115.30000000000001,2822.1856607455748,150.2572098127647,518.85
115.4,2835.5671699387985,150.27152937003237,519.3000000000001
115.5,2849.079171421588,150.28578812948098,519.75
115.60000000000001,2862.7238916039832,150.29998631636735,520.2
115.7,2876.5036114159784,150.3141241552157,520.65
115.80000000000001,2890.420668045502,150.32820186981894,521.1
115.9,2904.4774567441345,150.3422196832407,521.5500000000001
116.0,2918.676432704728,150.35617781781684,522.0
116.10000000000001,2933.02011301344,150.37007649515706,522.45
116.2,2947.5110786809973,150.3839159361465,522.9
116.30000000000001,2962.151976755321,150.3976963609475,523.35
116.4,2976.945522520972,150.4114179890013,523.8000000000001
116.5,2991.8945017886585,150.42508103902964,524.25
116.60000000000001,3007.001773279531,150.43868572903628,524.7
116.7,3022.270271109207,150.45223227630896,525.15
116.80000000000001,3037.7030073758538,150.46572089742082,525.6
116.9,3053.303074858197,150.47915180823216,526.0500000000001
117.0,3069.0736498287565,150.492525223892,526.5
117.10000000000001,3085.0179949877997,150.5058413588402,526.95
117.2,3101.1394625250755,150.5191004268083,527.4
117.30000000000001,3117.441497314966,150.5323026408222,527.85
117.4,3133.9276402526316,150.54544821320283,528.3000000000001
117.5,3150.601531738544,150.55853735556863,528.75
117.60000000000001,3167.466915318952,150.57157027883676,529.2
117.7,3184.5276414907157,150.58454719322515,529.65
117.80000000000001,3201.7876716794385,150.59746830825375,530.1
117.9,3219.2510824010224,150.61033383274642,530.5500000000001
118.0,3236.92206961441,150.62314397483277,531.0
118.10000000000001,3254.80495327931,150.6358989419497,531.45
118.2,3272.9041821277997,150.64859894084302,531.9
118.30000000000001,3291.2243386626433,150.6612441775692,532.35
118.4,3309.7701443957117,150.6738348574971,532.8000000000001
118.5,3328.546465339245,150.68637118530955,533.25
118.60000000000001,3347.5583177657154,150.6988533650052,533.7
118.7,3366.8108742503355,150.71128159990025,534.15
118.80000000000001,3386.309470014867,150.7236560926297,534.6
118.9,3406.05960958877,150.7359770451496,535.0500000000001
119.0,3426.066973807706,150.7482446587384,535.5
119.10000000000001,3446.3374271692596,150.76045913399892,535.95
119.2,3466.8770255682716,150.77262067085968,536.4
119.30000000000001,3487.692024434755,150.7847294685768,536.85
119.4,3508.788887298856,150.79678572573584,537.3000000000001
119.5,3530.1742948110154,150.80878964025334,537.75
119.60000000000001,3551.855154244996,150.82074140937817,538.2
119.7,3573.8386095150854,150.8326412296942,538.65
119.80000000000001,3596.132051740945,150.84448929712076,539.1
119.9,3618.743130395294,150.85628580691534,539.5500000000001
120.0,3641.679765073759,150.86803095367475,540.0
120.10000000000001,3664.9501579269922,150.87972493133702,540.45
120.2,3688.562806801034,150.89136793318292,540.9
120.30000000000001,3712.526519133576,150.90296015183807,541.35
120.4,3736.850426657522,150.91450177927408,541.8000000000001
120.5,3761.544000968774,150.92599300681064,542.25
120.60000000000001,3786.6170700187013,150.9374340251171,542.7
120.7,3812.079835596598,150.94882502421422,543.15
120.80000000000001,3837.942891873923,150.96016619347566,543.6
120.9,3864.217245086269,150.9714577216299,544.0500000000001
121.0,3890.9143344382414,150.9826997967621,544.5
121.10000000000001,3918.04605432052,150.9938926063152,544.95
121.2,3945.6247779381356,151.00503633709218,545.4
121.30000000000001,3973.6633824579285,151.0161311752577,545.85
121.4,4002.17527579167,151.02717730633935,546.3000000000001
121.5,4031.17442514095,151.03817491522997,546.75
121.60000000000001,4060.675387445122,151.04912418618886,547.2
121.7,4090.6933418810495,151.06002530284357,547.65
121.80000000000001,4121.244124583498,151.0708784481919,548.1
121.9,4152.344265765217,151.08168380460313,548.5500000000001
122.0,4184.011029436462,151.09244155382027,549.0
122.10000000000001,4216.262455941721,151.10315187696102,549.45
122.2,4249.117407554695,151.11381495452017,549.9
122.30000000000001,4282.595617390959,151.12443096637094,550.35
122.4,4316.71774193286,151.13500009176673,550.8000000000001
122.5,4351.505417481568,151.14552250934267,551.25
122.60000000000001,4386.981320892414,151.15599839711768,551.7
122.7,4423.169234979274,151.16642793249562,552.15
122.80000000000001,4460.094119021918,151.17681129226767,552.6
122.9,4497.782184852982,151.18714865261327,553.0500000000001
123.0,4536.260979051139,151.1974401891023,553.5
123.10000000000001,4575.559471834626,151.20768607669663,553.95
123.2,4615.7081533052915,151.21788648975183,554.4
123.30000000000001,4656.739137774964,151.22804160201872,554.85
123.4,4698.686276989976,151.23815158664527,555.3000000000001
123.5,4741.585283164452,151.248216616178,555.75
123.60000000000001,4785.473862842926,151.25823686256405,556.2
123.7,4830.391862738074,151.2682124971524,556.65
123.80000000000001,4876.381428832488,151.27814369069574,557.1
123.9,4923.487180192735,151.28803061335248,557.5500000000001
124.0,4971.756399133666,151.2978734346879,558.0
124.10000000000001,5021.239239581858,151.30767232367594,558.45
124.2,5071.988955736252,151.31742744870124,558.9
124.30000000000001,5124.06215340277,151.3271389775603,559.35
124.4,5177.5190667138295,151.33680707746348,559.8000000000001
124.5,5232.423863316844,151.3464319150366,560.25
124.60000000000001,5288.844981567043,151.35601365632252,560.7
124.7,5346.85550376221,151.36555246678287,561.15
124.80000000000001,5406.533570070354,151.37504851129978,561.6
124.9,5467.962838502858,151.38450195417738,562.0500000000001
125.0,5531.232997107095,151.39391295914348,562.5
125.10000000000001,5596.44033554602,151.40328168935136,562.95
125.2,5663.688384371401,151.41260830738145,563.4
125.30000000000001,5733.088631686386,151.42189297524274,563.85
125.4,5804.761328517131,151.43113585437456,564.3000000000001
125.5,5878.836396180654,151.44033710564844,564.75
125.60000000000001,5955.454451274933,151.44949688936924,565.2
125.7,6034.767966758262,151.45861536527735,565.65
125.80000000000001,6116.942591010795,151.46769269255014,566.1
125.9,6202.158650927775,151.47672902980347,566.5500000000001
126.0,6290.612870202509,151.4857245350933,567.0
126.10000000000001,6382.520340186576,151.49467936591776,567.45
126.2,6478.116788432187,151.50359367921814,567.9
126.30000000000001,6577.661199572714,151.5124676313812,568.35
126.4,6681.438855121414,151.52130137824014,568.8000000000001
126.5,6789.764873715414,151.53009507507684,569.25
126.60000000000001,6902.988352222216,151.53884887662298,569.7
126.7,7021.497232105345,151.547562937062,570.15
126.80000000000001,7145.724046158105,151.55623741003083,570.6
126.9,7276.152740304366,151.56487244862075,571.0500000000001
127.0,7413.3268165915015,151.5734682053801,571.5
127.10000000000001,7557.859110936038,151.58202483231508,571.95
127.2,7710.44360829538,151.59054248089174,572.4
127.30000000000001,7871.869816940796,151.59902130203753,572.85
127.4,8043.040383980712,151.60746144614265,573.3000000000001
127.5,8224.992853107358,151.61586306306228,573.75
127.60000000000001,8418.926767507579,151.62422630211734,574.2
127.7,8626.237742924497,151.63255131209698,574.65
127.80000000000001,8848.56073395787,151.64083824125953,575.1
127.9,9087.825577321333,151.64908723733407,575.5500000000001
128.0,9346.329154446406,151.65729844752295,576.0
128.1,9626.830390698351,151.6654720185021,576.4499999999999
128.20000000000002,9932.677156665139,151.67360809642352,576.9000000000001
128.3,10267.978560944744,151.6817068269165,577.35
128.4,10637.84316536406,151.68976835508929,577.8000000000001
128.5,11048.71517384096,151.69779282553077,578.25
128.6,11508.860088064675,151.70578038231187,578.6999999999999
128.70000000000002,12029.085312168398,151.7137311689874,579.1500000000001
128.8,12623.843071169336,151.72164532859713,579.6
128.9,13312.981115601007,151.72952300366808,580.0500000000001
129.0,14124.644987893696,151.73736433621545,580.5
129.1,15100.349551083369,151.74516946774452,580.9499999999999
129.20000000000002,16304.439863118727,151.7529385392523,581.4000000000001
129.3,17843.277669821142,151.7606716912287,581.85
129.4,19908.717534295025,151.76836906365855,582.3000000000001
129.5,22893.250023657907,151.7760307960227,582.75
129.6,27777.580376930953,151.78365702730028,583.1999999999999
129.70000000000002,38154.26629385538,151.79124789596932,583.6500000000001
129.8,111277.3356407472,151.7988035400089,584.1


==> anc/data/Jens_ana_pd.csv <==
mu,Delta_boundary
0,0
1,0.
2,0.
3,0.
4,0.
5,0.
6,0.
7,0.
8,0.
9,0.
10,0.
11,3.071088345906543e-157
12,6.827267225470026e-132
13,3.6319350587614834e-112
14,1.6294043301317727e-96
15,6.90519042259249e-84
16,1.4913172619314222e-73
17,5.475997731965958e-65
18,8.239997565852755e-58
19,9.77719852252976e-52
20,1.5008679062987342e-46
21,4.358988609675413e-42
22,3.2194107331744786e-38
23,7.632175521226359e-35
24,6.990611175769365e-32
25,2.871552916162201e-29
26,5.970187077616326e-27
27,6.936146784221142e-25
28,4.886080726618902e-23
29,2.2333802111969496e-21
30,7.01047324757428e-20
31,1.5850076808988235e-18
32,2.6874842805283956e-17
33,3.5367702993273585e-16
34,3.720225252469004e-15
35,3.2076904461511135e-14
36,2.317048862126322e-13
37,1.428879079479888e-12
38,7.647280668466943e-12
39,3.6033037873776116e-11
40,1.5136973102919541e-10
41,5.732257071042438e-10
42,1.976058761882963e-9
43,6.254802891769433e-9
44,1.8318820972827755e-8
45,4.998229177413573e-8
46,1.2782491389583898e-7
47,3.0807966508980883e-7
48,7.03205418024421e-7
49,1.5267996656873733e-6
50,3.1657938232489684e-6
51,6.2912509625362566e-6
52,0.000012021271519624495
53,0.000022151172393702597
54,0.00003946689772766518
55,0.00006815724918627176
56,0.00011433878711152514
57,0.00018670407929225784
58,0.0002972994374252749
59,0.000462432604319288
60,0.000703704382091911
61,0.0010491513531383945
62,0.0015344801112786822
63,0.0022043672522992948
64,0.0031137941827861
65,0.004329381921476833
66,0.00593068871049508
67,0.008011432532025416
68,0.01068060153387423
69,0.01406341779860258
70,0.018302123656666076
71,0.023556564595138926
72,0.030004548464317594
73,0.037841966834724745
74,0.04728267071242168
75,0.05855809910862858
76,0.0719166649420454
77,0.08762290823239081
78,0.10595643137102277
79,0.1272106353248719
80,0.15169127888385886
81,0.17971488548020975
82,0.21160702370619108
83,0.24770048847930295
84,0.28833340991711376
85,0.3338473164700883
86,0.3845851778119312
87,0.440889451499828
88,0.5031001555882044
89,0.5715529873022681
90,0.6465775056382292
91,0.7284953934338978
92,0.8176188121143024
93,0.9142488600200285
94,1.0186741430177102
95,1.131169464009453
96,1.2519946360272374
97,1.3813934218378134
98,1.5195926014025034
99,1.6668011671388017
100,1.823209645713272
101,1.988989544051599
102,2.1642929163715228
103,2.3492520483152406
104,2.5439792536641948
105,2.748566778649014
106,2.9630868085015836
107,3.1875915706248588
108,3.4221135285609043
109,3.666665660810088
110,3.921241818480032
111,4.1858171557138055
112,4.4603486268548815
113,4.744775544342014
114,5.039020191389637
115,5.342988483589021
116,5.656570673663811
117,5.979642093726223
118,6.312063929504995
119,6.653684021155969
120,7.004337685416183
121,7.363848554026945
122,7.732029423526027
123,8.108683111700003
124,8.493603316188896
125,8.886575470950584
126,9.287377596520637
127,9.6957811402437
128,10.111551802903108
129,10.534450348437677
130,10.964233393705427
131,11.400654175530441
132,11.843463292552338
133,12.292409419683553
134,12.747239993265858
135,13.207701865302315
136,13.673541925423079
137,14.144507689517958
138,14.620347854236332
139,15.100812816812423
140,15.585655159918527
141,16.07463010148166
142,16.567495909614987
143,17.06401428301678
144,17.563950697374008
145,18.06707471847367
146,18.573160282873985
147,19.081985947119232
148,19.59333510659365
149,20.10699618520713
150,20.622762797183753
151,21.140433882285674
152,21.659813815854175
153,22.1807124950808
154,22.70294540294155
155,23.226333651233894
156,23.750704004151803
157,24.275888883820564
158,24.801726359188358
159,25.328060119641776
160,25.854739434674073
161,26.381619100890227
162,26.90855937758672
163,27.435425912090007
164,27.96208965598285
165,28.48842677329211
166,29.01431854165036
167,29.53965124738703
168,30.064316075444108
169,30.588208994951493
170,31.111230641241836
171,31.633286195023203
172,32.154285259377
173,32.67414173519148
174,33.192773695590155
175,33.710103259867026
176,34.22605646738849
177,34.74056315188292
178,35.25355681649055
179,35.764974509910076
180,36.27475670394009
181,36.78284717267627
182,37.28919287359517
183,37.79374383072368
184,38.29645302006421
185,38.79727625742173
186,39.29617208875288
187,39.793101683136925
188,40.28802872844699
189,40.78091932978274
190,41.27174191070954
191,41.76046711733184
192,42.24706772521911
193,42.73151854918614
194,43.213796355922305
195,43.69387977945334
196,44.17174923941017
197,44.64738686207427
198,45.120776404159415
199,45.59190317928735
200,46.060753987107404
201,46.52731704500847
202,46.99158192236594
203,47.453539477266126
204,47.913181795645905
205,48.37050213278596
206,48.82549485709201
207,49.27815539610047
208,49.72848018464287
209,50.176466615102356
210,50.62211298969752
211,51.06541847472821
212,51.50638305671807
213,51.94500750038971
214,52.38129330840982
215,52.81524268284143
216,53.24685848824217
217,53.67614421634934
218,54.10310395229208
219,54.52774234227472
220,54.95006456267385
221,55.370076290497146
222,55.78778367514844
223,56.20319331145
224,56.61631221387047
225,57.02714779191186
226,57.43570782660744
227,57.84200044808627
228,58.246034114160366
229,58.647817589891964
230,59.0473599281015
231,59.44467045077457
232,59.83975873133337
233,60.23263457773268
234,60.62330801634806
235,61.01178927662078
236,61.39808877642784
237,61.78221710814572
238,62.16418502537722
239,62.54400343031385
240,62.921683361704886
241,63.29723598340691
242,63.670672573488666
243,64.04200451386654
244,64.41124328044712
245,64.77840043375446
246,65.14348761002074
247,65.50651651271914
248,65.8674989045198
249,66.22644659964948
250,66.58337145663688
251,66.93828537142653
252,67.29120027084416
253,67.6421281063982
254,67.99108084840158
255,68.33807048040003
256,68.68310899389216
257,69.02620838332848
258,69.36738064137676
259,69.70663775444088
260,70.04399169842247
261,70.37945443471328
262,70.7130379064081
263,71.04475403472856
264,71.37461471564642
265,71.70263181669952
266,72.02881717398927
267,72.35318258935224
268,72.67573982769775
269,72.9965006145038
270,73.31547663346302
271,73.63267952427289
272,73.94812088056266
273,74.26181224795053
274,74.57376512222534
275,74.88399094764641
276,75.19250111535649
277,75.4993069619017
278,75.80441976785396
279,76.10785075653094
280,76.40961109280832
281,76.7097118820208
282,77.0081641689465
283,77.30497893687168
284,77.60016710673158
285,77.89373953632298
286,78.18570701958619
287,78.476080285952
288,78.7648699997512
289,79.0520867596824
290,79.33774109833693
291,79.62184348177647
292,79.90440430916144
293,80.18543391242764
294,80.46494255600815
295,80.74294043659916
296,81.01943768296617
297,81.29444435578964
298,81.56797044754765
299,81.84002588243297
300,82.1106205163039
301,82.37976413666634
302,82.64746646268532
303,82.913737145225
304,83.17858576691506
305,83.44202184224218
306,83.70405481766554
307,83.96469407175418
308,84.22394891534618
309,84.48182859172731
310,84.73834227682858
311,84.99349907944143
312,85.24730804144968
313,85.4997781380772
314,85.75091827814983
315,86.00073730437165
316,86.2492439936137
317,86.49644705721516
318,86.74235514129549
319,86.98697682707751
320,87.23032063121988
321,87.47239500615926
322,87.71320834046057
323,87.95276895917529
324,88.19108512420709
325,88.42816503468445
326,88.66401682733897
327,88.89864857688997
328,89.13206829643384
329,89.36428393783882
330,89.59530339214321
331,89.82513448995843
332,90.0537850018751
333,90.28126263887225
334,90.5075750527299
335,90.73272983644327
336,90.95673452463976
337,91.17959659399773
338,91.4013234636665
339,91.62192249568815
340,91.84140099541965
341,92.05976621195636
342,92.27702533855594
343,92.4931855130625
344,92.70825381833056
345,92.92223728264985
346,93.13514288016859
347,93.34697753131728
348,93.55774810323163
349,93.76746141017433
350,93.9761242139565
351,94.18374322435731
352,94.39032509954346
353,94.59587644648619
354,94.80040382137751
355,95.00391373004496
356,95.20641262836392
357,95.40790692266944
358,95.60840297016489
359,95.80790707932957
360,96.0064255103239
361,96.20396447539257
362,96.40053013926573
363,96.59612861955758
364,96.79076598716317
365,96.98444826665218
366,97.17718143666089
367,97.36897143028159
368,97.55982413544916
369,97.74974539532553
370,97.93874100868128
371,98.12681673027478
372,98.3139782712286
373,98.50023129940351
374,98.68558143976928
375,98.87003427477325
376,99.05359534470597
377,99.23627014806408
378,99.41806414191038
379,99.5989827422314
380,99.77903132429161
381,99.95821522298536
382,100.136539733186
383,100.31401011009159
384,100.49063156956858
385,100.66640928849205
386,100.84134840508356
387,101.01545401924568
388,101.18873119289441
389,101.36118495028799
390,101.5328202783535
391,101.70364212701031
392,101.87365540949088
393,102.04286500265874
394,102.2112757473237
395,102.37889244855403
396,102.54571987598644
397,102.71176276413262
398,102.87702581268344
399,103.04151368681055
400,103.20523101746484
401,103.36818240167246
402,103.53037240282791
403,103.69180555098502
404,103.85248634314453
405,104.01241924353953
406,104.17160868391805
407,104.33005906382306
408,104.48777475087002
409,104.6447600810216
410,104.80101935886007
411,104.95655685785697
412,105.11137682064054
413,105.26548345925985
414,105.41888095544792
415,105.57157346088057
416,105.72356509743439
417,105.87485995744116
418,106.02546210394054
419,106.17537557093011
420,106.32460436361286
421,106.47315245864274
422,106.62102380436762
423,106.76822232106991
424,106.9147519012047
425,107.06061640963637
426,107.20581968387211
427,107.35036553429347
428,107.49425774438603
429,107.63750007096633
430,107.780096244407
431,107.92204996885974
432,108.06336492247586
433,108.20404475762493
434,108.34409310111145
435,108.48351355438902
436,108.62230969377306
437,108.76048507065076
438,108.89804321168978
439,109.03498761904424
440,109.17132177055939
441,109.30704911997367
442,109.44217309711935
443,109.57669710812108
444,109.71062453559225
445,109.8439587388301
446,109.97670305400808
447,110.10886079436749
448,110.24043525040614
449,110.37142969006584
450,110.50184735891823
451,110.63169148034821
452,110.76096525573641
453,110.88967186463897
454,111.01781446496668
455,111.14539619316155
456,111.27242016437187
457,111.3988894726262
458,111.52480719100471
459,111.65017637180995
460,111.77500004673504
461,111.89928122703078
462,112.02302290367129
463,112.14622804751772
464,112.26889960948041
465,112.39104052068002
466,112.51265369260645
467,112.63374201727687
468,112.75430836739172
469,112.87435559648956
470,112.99388653910064
471,113.1129040108984
472,113.23141080885023
473,113.34940971136639
474,113.46690347844763
475,113.58389485183139
476,113.70038655513696
477,113.81638129400872
478,113.9318817562585
479,114.04689061200637
480,114.1614105138202
481,114.27544409685396
482,114.38899397898476
483,114.50206276094822
484,114.61465302647345
485,114.72676734241564
486,114.83840825888852
487,114.94957830939484
488,115.06028001095594
489,115.17051586424006
490,115.2802883536898
491,115.38959994764748
492,115.49845309848071
493,115.60685024270546
494,115.71479380110912
495,115.8222861788715
496,115.92932976568535
497,116.0359269358758
498,116.142080048518
499,116.24779144755465
500,116.35306346191177
501,116.45789840561375
502,116.56229857789708
503,116.66626626332358
504,116.76980373189178
505,116.87291323914826
506,116.97559702629711
507,117.0778573203089
508,117.17969633402879
509,117.28111626628326
510,117.38211930198575
511,117.48270761224238
512,117.58288335445543
513,117.68264867242668
514,117.78200569645965
515,117.88095654346093
516,117.97950331704051
517,118.07764810761132
518,118.17539299248799
519,118.27274003598447
520,118.36969128951102
521,118.46624879167015
522,118.562414568352
523,118.65819063282855
524,118.75357898584723
525,118.8485816157236
526,118.9432004984334
527,119.03743759770332
528,119.13129486510168
529,119.2247742401277
530,119.31787765030039
531,119.41060701124634
532,119.50296422678716
533,119.59495118902579
534,119.686569778432
535,119.77782186392793
536,119.86870930297155
537,119.95923394164085
538,120.04939761471626
539,120.13920214576264
540,120.22864934721093
541,120.31774102043872
542,120.40647895585006
543,120.49486493295502
544,120.58290072044805
545,120.67058807628618
546,120.75792874776609
547,120.84492447160085
548,120.93157697399592
549,121.01788797072439
550,121.10385916720179
551,121.1894922585601
552,121.27478892972121
553,121.35975085546974
554,121.44437970052518
555,121.52867711961369
556,121.61264475753899
557,121.69628424925261
558,121.77959721992409
559,121.86258528500983
560,121.94525005032207
561,122.02759311209677
562,122.10961605706129
563,122.19132046250118
564,122.27270789632679
565,122.353779917139
566,122.43453807429465
567,122.5149839079711
568,122.59511894923074
569,122.67494472008457
570,122.75446273355539
571,122.83367449374056
572,122.91258149587405
573,122.99118522638818
574,123.06948716297468
575,123.14748877464554
576,123.22519152179285
577,123.30259685624875
578,123.37970622134452
579,123.45652105196916
580,123.53304277462789
581,123.60927280749955
582,123.68521256049428
583,123.76086343531001
584,123.8362268254891
585,123.91130411647397
586,123.98609668566284
587,124.06060590246457
588,124.13483312835336
589,124.20877971692286
590,124.28244701393979
591,124.35583635739738
592,124.42894907756813
593,124.50178649705613
594,124.57434993084946
595,124.64664068637136
596,124.7186600635318
597,124.79040935477788
598,124.86188984514463
599,124.93310281230477
600,125.00404952661835
601,125.07473125118202
602,125.14514924187768
603,125.21530474742117
604,125.28519900941026
605,125.35483326237217
606,125.42420873381108
607,125.4933266442549
608,125.56218820730206
609,125.63079462966739
610,125.69914711122847
611,125.7672468450707
612,125.83509501753257
613,125.9026928082505
614,125.97004139020326
615,126.03714192975616
616,126.10399558670463
617,126.17060351431772
618,126.23696685938144
619,126.30308676224104
620,126.36896435684395
621,126.43460077078147
622,126.49999712533076
623,126.56515453549646
624,126.63007411005144
625,126.69475695157806
626,126.7592041565082
627,126.82341681516415
628,126.8873960117978
629,126.95114282463081
630,127.01465832589358
631,127.07794358186445
632,127.14099965290818
633,127.20382759351476
634,127.26642845233714
635,127.32880327222928
636,127.39095309028374
637,127.4528789378688
638,127.51458184066557
639,127.57606281870478
640,127.63732288640304
641,127.69836305259913
642,127.75918432058994
643,127.81978768816593
644,127.8801741476467
645,127.94034468591605
646,128.00030028445659
647,128.0600419193848
648,128.11957056148484
649,128.17888717624297
650,128.23799272388132
651,128.29688815939127
652,128.35557443256698
653,128.41405248803846
654,128.47232326530434
655,128.53038769876437
656,128.58824671775193
657,128.64590124656615
658,128.7033522045037
659,128.76060050589035
660,128.81764706011285
661,128.87449277164936
662,128.93113854010116
663,128.9875852602228
664,129.04383382195306
665,129.09988511044492
666,129.15574000609573
667,129.21139938457722
668,129.26686411686487
669,129.3221350692675
670,129.37721310345637
671,129.43209907649424
672,129.4867938408643
673,129.5412982444984
674,129.59561313080556
675,129.64973933870056
676,129.70367770263118
677,129.75742905260648
678,129.81099421422428
679,129.86437400869823
680,129.9175692528856
681,129.97058075931344
682,130.02340933620619
683,130.07605578751165
684,130.1285209129277
685,130.18080550792857
686,130.23291036379047
687,130.28483626761803
688,130.33658400236942
689,130.38815434688226
690,130.43954807589856
691,130.4907659600901
692,130.54180876608328
693,130.59267725648382
694,130.64337218990167
695,130.69389432097486
696,130.74424440039434
697,130.79442317492774
698,130.8444313874433
699,130.89426977693375
700,130.94393907853978
701,130.99344002357336
702,131.0427733395413
703,131.09193975016797
704,131.14093997541855
705,131.1897747315215
706,131.23844473099146
707,131.28695068265142
708,131.33529329165526
709,131.38347325950963
710,131.4314912840963
711,131.47934805969354
712,131.52704427699834
713,131.5745806231473
714,131.62195778173873
715,131.66917643285322
716,131.7162372530752
717,131.76314091551362
718,131.80988808982303
719,131.85647944222384
720,131.90291563552327
721,131.94919732913522
722,131.9953251791012
723,132.04129983810978
724,132.08712195551684
725,132.1327921773654
726,132.17831114640526
727,132.22367950211253
728,132.26889788070923
729,132.31396691518236
730,132.35888723530297
731,132.4036594676457
732,132.4482842356071
733,132.49276215942479
734,132.53709385619572
735,132.58127993989535
736,132.62532102139528
737,132.66921770848188
738,132.71297060587477
739,132.756580315244
740,132.80004743522898
741,132.84337256145525
742,132.88655628655297
743,132.929599200174
744,132.9725018890095
745,133.01526493680714
746,133.05788892438844
747,133.10037442966564
748,133.14272202765886
749,133.18493229051307
750,133.22700578751426
751,133.26894308510668
752,133.31074474690922
753,133.3524113337315
754,133.3939434035906
755,133.43534151172696
756,133.47660621062056
757,133.51773805000693
758,133.55873757689287
759,133.59960533557248
760,133.6403418676427
761,133.68094771201868
762,133.7214234049495
763,133.7617694800334
764,133.80198646823314
765,133.842074897891
766,133.8820352947439
767,133.92186818193844
768,133.96157408004552
769,134.00115350707554
770,134.0406069784925
771,134.07993500722907
772,134.11913810370064
773,134.15821677582014
774,134.19717152901185
775,134.236002866226
776,134.2747112879526
777,134.31329729223566
778,134.35176137468682
779,134.3901040284994
780,134.42832574446217
781,134.4664270109728
782,134.5044083140517
783,134.54227013735496
784,134.58001296218845
785,134.61763726752056
786,134.65514352999563
787,134.69253222394713
788,134.72980382141048
789,134.76695879213628
790,134.80399760360297
791,134.84092072102973
792,134.87772860738912
793,134.91442172341988
794,134.95100052763914
795,134.98746547635523
796,135.02381702367987
797,135.06005562154056
798,135.09618171969282
799,135.13219576573218
800,135.1680982051065
801,135.2038894811277
802,135.23957003498396
803,135.27514030575134
804,135.31060073040564
805,135.3459517438341
806,135.38119377884692
807,135.41632726618903
808,135.45135263455123
809,135.48627031058206
810,135.52108071889847
811,135.5557842820978
812,135.5903814207684
813,135.62487255350098
814,135.65925809689975
815,135.69353846559312
816,135.72771407224494
817,135.76178532756498
818,135.79575264031996
819,135.8296164173442
820,135.86337706355025
821,135.89703498193919
822,135.93059057361168
823,135.96404423777796
824,135.99739637176825
825,136.0306473710433
826,136.06379762920437
827,136.0968475380037
828,136.129797487354
829,136.16264786533952
830,136.19539905822512
831,136.22805145046655
832,136.2606054247203
833,136.29306136185352
834,136.32541964095353
835,136.35768063933767
836,136.3898447325628
837,136.421912294435
838,136.45388369701894
839,136.48575931064744
840,136.51753950393072
841,136.5492246437659
842,136.58081509534614
843,136.61231122216984
844,136.64371338604982
845,136.67502194712264
846,136.70623726385725
847,136.73735969306426
848,136.76838958990479
849,136.79932730789932
850,136.8301731989365
851,136.86092761328212
852,136.89159089958756
853,136.92216340489853
854,136.9526454746638
855,136.98303745274362
856,137.01333968141827
857,137.04355250139656
858,137.07367625182417
859,137.10371127029197
860,137.13365789284452
861,137.16351645398797
862,137.1932872866987
863,137.22297072243094
864,137.25256709112543
865,137.28207672121698
866,137.311499939643
867,137.34083707185084
868,137.3700884418061
869,137.39925437200048
870,137.42833518345938
871,137.45733119575002
872,137.48624272698854
873,137.51507009384838
874,137.54381361156751
875,137.572473593956
876,137.60105035340374
877,137.62954420088764
878,137.65795544597947
879,137.68628439685293
880,137.71453136029115
881,137.7426966416939
882,137.7707805450849
883,137.79878337311925
884,137.82670542709027
885,137.85454700693674
886,137.8823084112503
887,137.90998993728184
888,137.93759188094924
889,137.96511453684406
890,137.99255819823807
891,138.0199231570907
892,138.0472097040558
893,138.07441812848808
894,138.10154871845023
895,138.12860176071953
896,138.15557754079444
897,138.18247634290145
898,138.20929845000134
899,138.2360441437963
900,138.2627137047359
901,138.2893074120238
902,138.31582554362433
903,138.34226837626863
904,138.36863618546138
905,138.39492924548668
906,138.42114782941485
907,138.44729220910818
908,138.4733626552277
909,138.49935943723887
910,138.52528282341808
911,138.55113308085848
912,138.5769104754765
913,138.60261527201732
914,138.62824773406135
915,138.65380812402998
916,138.67929670319165
917,138.70471373166754
918,138.7300594684377
919,138.75533417134668
920,138.78053809710946
921,138.80567150131725
922,138.83073463844306
923,138.85572776184753
924,138.8806511237846
925,138.90550497540704
926,138.93028956677227
927,138.95500514684764
928,138.9796519635162
929,139.00423026358214
930,139.02874029277618
931,139.05318229576125
932,139.07755651613752
933,139.10186319644822
934,139.12610257818463
935,139.1502749017915
936,139.17438040667258
937,139.1984193311955
938,139.22239191269733
939,139.2462983874895
940,139.2701389908631
941,139.29391395709408
942,139.31762351944823
943,139.34126791018645
944,139.36484736056946
945,139.38836210086336
946,139.41181236034382
947,139.43519836730204
948,139.4585203490488
949,139.48177853191993
950,139.504973141281
951,139.528104401532
952,139.55117253611257
953,139.57417776750637
954,139.59712031724618
955,139.62000040591846
956,139.64281825316812
957,139.66557407770318
958,139.68826809729944
959,139.7109005288053
960,139.73347158814593
961,139.7559814903283
962,139.7784304494457
963,139.8008186786818
964,139.82314639031577
965,139.84541379572644
966,139.86762110539667
967,139.8897685289181
968,139.91185627499524
969,139.93388455145003
970,139.9558535652262
971,139.97776352239342
972,139.9996146281519
973,140.0214070868365
974,140.04314110192075
975,140.06481687602175
976,140.0864346109037
977,140.10799450748237
978,140.12949676582934
979,140.15094158517604
980,140.17232916391796
981,140.19365969961842
982,140.2149333890133
983,140.23615042801424
984,140.25731101171354
985,140.27841533438743
986,140.2994635895005
987,140.32045596970946
988,140.34139266686725
989,140.36227387202678
990,140.38309977544486
991,140.40387056658622
992,140.42458643412715
993,140.44524756595953
994,140.46585414919437
995,140.48640637016604
996,140.50690441443547
997,140.52734846679454
998,140.54773871126906
999,140.56807533112323
1000,140.5883585088628


==> anc/data/Jens_rgc200_bcs_scaling.csv <==
mu,Tc,Delta
310,84.76562367395672,33.6697225837911
410,103.90588779573591,45.458060295398
510,117.17896409845707,54.67775801478453
610,124.79247950050194,62.19892481982778
710,131.075858475333,68.70560786653306
810,135.04562053176414,74.06186904173472
910,138.17138502058697,78.81184691526622
1010,139.9981214280615,83.01732369015663
1110,142.2358508157231,86.73445629627987
1210,143.55006173404945,89.9498720184742
1310,144.79746808178788,92.83426209142598
1410,145.59090746602124,95.46354526230243
1510,146.49540777722905,97.857406110791
1610,147.07217158170351,99.96023784719065
1710,147.61111700067886,101.95259573775857
1810,148.03438116941834,103.64515477580122
1910,148.4036770133116,105.31785275975074
2010,148.6389093228354,106.75881128406184
2110,148.95624148830393,108.13148960094927
2210,149.23391691727375,109.38607107569075
2310,149.43222971928662,110.48587885694437
2410,149.59707052416888,111.53085698276215
2510,149.73144502750984,112.53575058175281
2610,149.9256194247664,113.40121469753925
2710,150.0650149026569,114.26695242051467
2810,150.17533225659463,115.01834632599372
2910,150.27301384666316,115.68155988794479
3010,150.35239159942648,116.39485506026298
3110,150.41484681883048,116.98479242472528
3210,150.51258791177133,117.56096070247881
3310,150.58689106044767,118.10855036598514
3410,150.6352889664413,118.59306671236638
3510,150.70762627728982,119.06320595381035
3610,150.74930655441676,119.4849354182607
3710,150.7949641300911,119.88074975418161
3810,150.84810253133583,120.21609663013444
3910,150.90784934877775,120.59540106251714
4010,150.9311608688222,120.87667911933517


==> anc/data/Jens_rgc33_slice_mu0.csv <==
T,mu,sigma,Delta,p,s,n,e,m,Delta_gap
5,0,92.37702519390771,0.0027181157714750975,55.39752197265625,4.7883071540631096e-20,0.0,-55.39752197265625,300.2253318802001,0.01223152097163794
6,0,92.37702519390771,0.0027181157714750975,55.39752197265625,1.1808397899328016e-15,0.0,-55.39752197265624,300.2253318802001,0.01223152097163794
7,0,92.37702519390771,0.0027181157714750975,55.39752197265625,1.645461877032143e-12,0.0,-55.39752197264473,300.2253318802001,0.01223152097163794
8,0,92.37702519390771,0.0027181157714750975,55.39752197265625,3.7999450334293643e-10,0.0,-55.39752196961629,300.2253318802001,0.01223152097163794
9,0,92.37702519390771,0.0027181157714750975,55.39752197265625,2.6449648331027046e-8,0.0,-55.39752173460941,300.2253318802001,0.01223152097163794
10,0,92.37702519390771,0.0027181157714750975,55.39752197265625,7.946198683284135e-7,0.0,-55.397514026457564,300.2253318802001,0.01223152097163794
11,0,92.37702519390771,0.0027181157714750975,55.39752197265625,1.2950554922651146e-5,0.0,-55.3973795165521,300.2253318802001,0.01223152097163794
12,0,92.37702519390771,0.0027181157714750975,55.39752197265625,0.00013336403021745524,0.0,-55.39592160429364,300.2253318802001,0.01223152097163794
13,0,92.37702519390771,0.0027181157714750975,55.39752197265625,0.0009644702078125712,0.0,-55.38498385995469,300.2253318802001,0.01223152097163794
14,0,92.37702519390771,0.0027181157714750975,55.39752197265625,0.00528235013055294,0.0,-55.32356907082851,300.2253318802001,0.01223152097163794
15,0,92.37702519390771,0.0027181157714750975,55.39752197265625,0.023158586198239777,0.0,-55.05014317968266,300.2253318802001,0.01223152097163794
16,0,92.37702519390771,0.0027181157714750975,55.39752197265625,0.08472216815421237,0.0,-54.04196728218885,300.2253318802001,0.01223152097163794
17,0,92.37702519390771,0.0027181157714750975,55.39752197265625,0.26699038874640296,0.0,-50.858685363967396,300.2253318802001,0.01223152097163794
18,0,92.37702519390771,0.0027181157714750975,55.39752197265625,0.7429463066545259,0.0,-42.024488452874785,300.2253318802001,0.01223152097163794
19,0,92.37702519390771,0.0027181157714750975,55.39752197265625,1.8615458863759764,0.0,-20.028150131512696,300.2253318802001,0.01223152097163794
20,0,92.37702519390771,0.0027181157714750975,59.39752197265625,4.266201437173999,0.0,25.92650677082372,300.2253318802001,0.01223152097163794
21,0,92.37702519390771,0.0027181157714750975,67.39752197265625,9.056605497550372,0.0,122.79119347590157,300.2253318802001,0.01223152097163794
22,0,92.37702519390771,0.0027181157714750975,79.39752197265625,17.99503722987069,0.0,316.4932970844989,300.2253318802001,0.01223152097163794
23,0,92.37702519390771,0.0027181157714750975,103.39752197265625,33.75423347678338,0.0,672.9498479933615,300.2253318802001,0.01223152097163794
24,0,92.37702519390771,0.0027181157714750975,151.39752197265625,60.20018415204824,0.0,1293.4068976765016,300.2253318802001,0.01223152097163794
25,0,92.37702519390771,0.0027181157714750975,231.39752197265625,102.70032487847868,0.0,2336.1105999893107,300.2253318802001,0.01223152097163794
26,0,92.37702519390771,0.0027181157714750975,363.39752197265625,168.44581132350305,0.0,4016.193572438423,300.2253318802001,0.01223152097163794
27,0,92.37702519390771,0.0027181157714750975,579.3975219726562,266.7759110429634,0.0,6623.552076187356,300.2253318802001,0.01223152097163794
28,0,92.37702519390771,0.0027181157714750975,911.3975219726562,409.4929161695531,0.0,10554.40413077483,300.2253318802001,0.01223152097163794
29,0,92.37702519390771,0.0027181157714750975,1415.3975219726562,611.1571431306235,0.0,16308.159628815425,300.2253318802001,0.01223152097163794
30,0,92.37702519390771,0.0027181157714750975,2159.3975219726562,889.3532867202096,0.0,24521.20107963363,300.2253318802001,0.01223152097163794
31,0,92.37702519390771,0.0027181157714750975,3227.3975219726562,1264.921387116362,0.0,35985.16547863457,300.2253318802001,0.01223152097163794
32,0,92.37702519390771,0.0027181157714750975,4731.397521972656,1762.1477380600925,0.0,51657.3300959503,300.2253318802001,0.01223152097163794
33,0,92.37510793821598,0.0027896714163472484,6789.434474945068,2409.2642635274383,0.0,72716.2862214604,300.2191007992019,0.012553521373562618
34,0,92.3742776379784,0.00103383115269231,9596.79513168335,3237.4486022971532,0.0,100476.45734641986,300.2164023234298,0.0046522401871153946
35,0,92.37517534138415,0.00038669101504506333,13345.205001831055,4281.69916583646,0.0,136514.26580244506,300.2193198594985,0.001740109567702785
36,0,92.36803587520171,0.0006821618101365598,18249.721961975098,5584.4840245888345,0.0,182791.70292322294,300.19611659440557,0.003069728145614519
37,0,92.37027642811361,0.0010944649138791844,24612.299953460693,7182.639464896205,0.0,241145.3602476989,300.20339839136926,0.00492509211245633
38,0,92.37004865074809,0.0016499172624069068,32729.95560836792,9126.942971346754,0.0,314093.87730280875,300.2026581149313,0.00742462768083108
39,0,92.36808033817054,0.0007714786105509387,43004.55944442749,11467.924846278562,0.0,404244.5095604364,300.19626109905425,0.0034716537474792242
40,0,92.36775283389008,0.0016559774248147534,55820.09513473511,14257.21834287206,0.0,514468.6385801473,300.19519671014274,0.00745189841166639
41,0,92.36338702936911,0.0041222800331644285,71685.25876998901,17557.020124504965,0.0,648152.5663347145,300.1810078454496,0.01855026014923993
42,0,92.35400091231153,0.002781446354923414,91131.343334198,21431.133606398504,0.0,808976.2681345391,300.1505029650125,0.012516508597155362
43,0,92.35207735552963,0.0025074582328298905,114761.72735214233,25928.83919547639,0.0,1.0001783580533424e6,300.1442514054713,0.011283562047734508
44,0,92.34594891315399,0.0007964184818491991,143215.390499115,31131.060741161575,0.0,1.2265512821119942e6,300.1243339677505,0.0035838831683213963
45,0,92.33723572535644,0.0003573110589191005,177261.84770965576,37107.13847845315,0.0,1.4925593838207358e6,300.09601610740845,0.0016078997651359523
46,0,92.33450696546139,0.003310730950136726,217681.88458633423,43912.59058884965,0.0,1.8022972825007497e6,300.0871476377495,0.014898289275615265
47,0,92.33022340075841,0.0016358394476939046,265386.2833137512,51635.18921445739,0.0,2.161467609765746e6,300.07322605246486,0.0073612775146225705
48,0,92.32307194878521,0.0005494241086482353,321301.82513427734,60356.4490563114,0.0,2.57580772956867e6,300.04998383355195,0.002472408488917059
49,0,92.3127062206033,0.000512791093458091,386473.17136001587,70158.9458932821,0.0,3.051315177410807e6,300.0162952169607,0.002307559920561409
50,0,92.30034269542419,0.0026381625354413817,462018.17514038086,81122.45707224801,0.0,3.5941046784720197e6,299.9761137601286,0.011871731409486217
51,0,92.29555587832347,0.0020549701319943665,549122.0391845703,93293.08869219234,0.0,4.208825484117239e6,299.9605566045513,0.00924736559397465
52,0,92.26671841467135,0.000909512413278105,649111.0689468384,106886.48045405322,0.0,4.9089859146639295e6,299.86683484768184,0.004092805859751473
53,0,92.25626653717792,0.0019924051005819933,763323.9626808167,121810.572344961,0.0,5.692636371602116e6,299.83286624582826,0.00896582295261897
54,0,92.2400784547922,0.00036878962230683026,893212.4634170532,138257.26982792045,0.0,6.572680107290651e6,299.78025497807465,0.0016595533003807362
55,0,92.22510245796582,0.0018441263733523603,1.040357350643158e6,156280.7304291633,0.0,7.555082822960824e6,299.73158298838894,0.00829856868008562
56,0,92.20045128147694,0.000215918419399066,1.2063623353042603e6,176039.8863169455,0.0,8.651871298444688e6,299.65146666480007,0.000971632887295797
57,0,92.18029297349499,0.0002615079507366331,1.3930027383804321e6,197537.89876981976,0.0,9.866657491499294e6,299.5859521638587,0.0011767857783148488
58,0,92.16041579202903,0.0032357173193877835,1.602064693145752e6,220889.62378222204,0.0,1.1209533486223126e7,299.5213513240943,0.014560727937245025
59,0,92.12654596913137,0.004197053824381038,1.8355132212142944e6,246308.94987645285,0.0,1.2696714821496423e7,299.4112743996769,0.018886742209714674
60,0,92.0931048378697,0.003321808790498315,2.095359228340149e6,273780.9587145543,0.0,1.4331498294533111e7,299.30259072307655,0.014948139557242418
61,0,92.06724371158438,0.00047075370860210996,2.383699621936798e6,303323.3297351242,0.0,1.6119023491905779e7,299.21854206264925,0.0021183916887094947
62,0,92.03381497673129,0.004534512101048294,2.702754909851074e6,335176.95863421273,0.0,1.8078216525470115e7,299.1098986743767,0.020405304454717322
63,0,91.99516240392215,0.0027698536432995908,3.0548752419776917e6,369424.3598044105,0.0,2.021885942570017e7,298.984277812747,0.012464341394848158
64,0,91.95241641248538,0.0037948596629368576,3.4424451085128784e6,406156.7536009403,0.0,2.25515871219473e7,298.8453533405775,0.017076868483215858
65,0,91.9151556992359,0.000609630447160099,3.867983208797455e6,445346.0915406208,0.0,2.5079512741342895e7,298.72425602251667,0.0027433370122204453
66,0,91.85652284670505,0.001458032537119965,4.334129267982483e6,487463.4231957323,0.0,2.783845666293585e7,298.5336992517914,0.006561146417039842
67,0,91.81365656586195,0.001241740181987405,4.843592268672943e6,532081.2095943697,0.0,3.0805848774149828e7,298.39438383905133,0.005587830818943323
68,0,91.76809942503446,0.00021227602298194972,5.399207216747284e6,579552.4443421998,0.0,3.4010358998522304e7,298.24632313136203,0.0009552421034187737
69,0,91.69869488237521,0.003562365675556432,6.003887751903534e6,630353.4120930772,0.0,3.7490497682518795e7,298.0207583677194,0.016030645540003944
70,0,91.6483442093596,0.0011624986927045026,6.660715734619141e6,683842.6658179788,0.0,4.120827087263937e7,297.8571186804187,0.005231244117170262
71,0,91.58465635797484,0.0057741743038468825,7.372774365562439e6,740697.1743893377,0.0,4.5216725016080536e7,297.6501331634182,0.025983784367310973
72,0,91.51326559888065,0.002758834549430025,8.143381548122406e6,800934.4477599831,0.0,4.952389869059638e7,297.4181131963621,0.012414755472435111
73,0,91.44036499297445,0.0029613717857183107,8.975856272937775e6,864534.1722600665,0.0,5.413513830204708e7,297.18118622716696,0.013326173035732398
74,0,91.35614504556217,0.004679075529285628,9.873663315452576e6,931825.3351983239,0.0,5.908141148922339e7,296.90747139807706,0.021055839881785325
75,0,91.28670971611089,0.0007020655398784852,1.0840415961128235e7,1.0022892429359815e6,0.0,6.433127725907038e7,296.6818065773604,0.0031592949294531837
76,0,91.19486268097222,0.004135913214126168,1.1879780528125763e7,1.0769366249342507e6,0.0,6.99674029668773e7,296.3833037131597,0.018611609463567755
77,0,91.10470835021461,0.0004326088580839729,1.2995574527580261e7,1.1552797187804691e6,0.0,7.596096381851587e7,296.0903021381975,0.0019467398613778782
78,0,91.01361036158255,0.0007352596270090752,1.419168466745758e7,1.2374775891564663e6,0.0,8.233156728674679e7,295.7942336751433,0.0033086683215408385
79,0,90.91010345033948,0.0014409985028638913,1.5472170097522736e7,1.3239721015974553e6,0.0,8.912162592867623e7,295.4578362136033,0.006484493262887511
80,0,90.80315290321167,0.0017467287196516051,1.68411720509758e7,1.4146187178447268e6,0.0,9.632832537660234e7,295.11024693543794,0.007860279238432223
81,0,90.68964530033128,0.002661408476883591,1.8302942751979828e7,1.5096246730466424e6,0.0,1.0397665576479821e8,294.74134722607664,0.01197633814597616
82,0,90.5701836343395,0.0004350145698578759,1.986187191653824e7,1.6090859605293085e6,0.0,1.1208317684686506e8,294.3530968116034,0.0019575655643604417
83,0,90.44896007551638,0.0025243928417427834,2.152242346095276e7,1.7129641350595448e6,0.0,1.2065359974898946e8,293.95912024542827,0.011359767787842525
84,0,90.32336933180521,0.0024803944247559244,2.3289255029621124e7,1.8214530674922557e6,0.0,1.2971280263972837e8,293.5509503283669,0.01116177491140166
85,0,90.187202447114,0.001872122895041131,2.5167069661376953e7,1.9349055626960492e6,0.0,1.3929990316778722e8,293.1084079531205,0.00842455302768509
86,0,90.05237428627657,0.002288172209638402,2.7160734003063202e7,2.0529663763170154e6,0.0,1.493943743602001e8,292.67021643039885,0.010296774943372809
87,0,89.8969734745468,0.0018953730797899337,2.927522952666092e7,2.1766547988117137e6,0.0,1.600937379699582e8,292.1651637922771,0.0085291788590547
88,0,89.73900911668784,0.0004356352338238539,3.1515681311527252e7,2.305354715623639e6,0.0,1.71355533663353e8,291.6517796292355,0.0019603585522073425
89,0,89.5763659697025,0.0015190891473107501,3.388726401918793e7,2.4392615563740535e6,0.0,1.8320701449810284e8,291.1231894015331,0.0068359011628983755
90,0,89.41354859523594,0.004111542722116715,3.639539819220352e7,2.5782663034845605e6,0.0,1.956485691214069e8,290.5940329345168,0.018501942249525217
91,0,89.2336968717168,0.002702025761797849,3.904552366617584e7,2.7232934778612633e6,0.0,2.0877418281919912e8,290.0095148330796,0.012159115928090321
92,0,89.05871148016513,0.002055998068538757,4.1843296119140625e7,2.8733843240367644e6,0.0,2.225080616922417e8,289.44081231053667,0.009251991308424407
93,0,88.86764971707188,0.003874777799441774,4.479443493198776e7,3.029714211220491e6,0.0,2.3696898671151793e8,288.81986158048363,0.017436500097487984
94,0,88.67607256005232,0.0011587550377814538,4.7904803211509705e7,3.1915908472487754e6,0.0,2.521047364298752e8,288.19723582017,0.005214397670016542
95,0,88.46502932515862,0.001663839311684792,5.1180466300338745e7,3.360181092394925e6,0.0,2.6803673747717917e8,287.5113453067655,0.007487276902581564
96,0,88.23796554393559,0.00138149529827524,5.4627533419742584e7,3.535470379519046e6,0.0,2.847776230140858e8,286.77338801779064,0.00621672884223858
97,0,88.0299212766718,0.00039998264905141657,5.8252312590740204e7,3.7154917073446093e6,0.0,3.021503830216869e8,286.0972441491833,0.0017999219207313745
98,0,87.79094152852909,0.0024877730630567807,6.206124812681198e7,3.9033572492250535e6,0.0,3.2046776229724324e8,285.32055996771953,0.011194978783755513
99,0,87.55055089362918,0.0037127596015019875,6.606086470124817e7,4.0974085173529848e6,0.0,3.3958257851669735e8,284.53929040429483,0.016707418206758945
100,0,87.3023580631147,0.0024169615159033283,7.025792376961899e7,4.298157737533904e6,0.0,3.595578499837714e8,283.7326637051228,0.010876326821564978
101,0,87.05354988446425,0.0013109580193163093,7.46592536889e7,4.505232310322585e6,0.0,3.8036920965368104e8,282.9240371245088,0.005899311086923392
102,0,86.78397151455397,0.0014322742712612208,7.927189068012238e7,4.720137646635836e6,0.0,4.021821492767329e8,282.0479074223004,0.006445234220675494
103,0,86.4935922651459,0.0024327464900178214,8.410297096197128e7,4.943074659851076e6,0.0,4.2503371900268954e8,281.1041748617242,0.010947359205080196
104,0,86.20307874281312,0.0016990950380294566,8.915981904037476e7,5.172696106154518e6,0.0,4.488005759996952e8,280.16000591414263,0.007645927671132554
105,0,85.91666327704593,0.00398581654298687,9.444987565557861e7,5.408750078415741e6,0.0,4.734688825780742e8,279.22915565039926,0.017936174443440915
106,0,85.6047647010201,0.0027272775986283016,9.99808016150589e7,5.653617007278558e6,0.0,4.993026011564683e8,278.2154852783153,0.012272749193827356
107,0,85.28086403763695,0.00035323387563927235,1.0576033211325455e8,5.90643226826103e6,0.0,5.262279205906757e8,277.1628081223201,0.0015895524403767257
108,0,84.95180746484722,6.883225605915139e-5,1.117964056621437e8,6.166770960416838e6,0.0,5.542148580628748e8,276.0933742607535,0.00030974515226618127
109,0,84.61093801404623,0.0019371168882063184,1.1809714880064774e8,6.435299697583528e6,0.0,5.833505182359568e8,274.98554854565026,0.008717025996928432
110,0,84.24900213459539,0.0012600301584426475,1.2467080603201294e8,6.712965381753291e6,0.0,6.13755385960849e8,273.809256937435,0.0056701357129919135
111,0,83.87976382323262,0.002540884127080682,1.3152580016624069e8,6.9987367331274655e6,0.0,6.453339772109079e8,272.60923242550604,0.01143397857186307
112,0,83.50631966121753,0.0019235065823406928,1.3867076895967865e8,7.292441107528229e6,0.0,6.78082635083483e8,271.395538898957,0.008655779620533117
113,0,83.10868347153368,0.0001810508606981346,1.4611445895330048e8,7.5960343297253605e6,0.0,7.122374203056653e8,270.10322128248447,0.0008147288731416057
114,0,82.70163614690998,0.0015359009873746232,1.5386580621718597e8,7.908317847306847e6,0.0,7.476824283757945e8,268.7803174774574,0.006911554443185804
115,0,82.27827661016786,0.001317801529756697,1.619339684777069e8,8.230083483974629e6,0.0,7.845256321793754e8,267.40439898304555,0.005930106883905137
116,0,81.85117617738534,0.00043806829928262386,1.7032820926594162e8,8.560239064651573e6,0.0,8.226595222336409e8,266.0163225765024,0.0019713073467718073
117,0,81.40592151449566,0.004058863942538274,1.7905803332517624e8,8.900329810683005e6,0.0,8.622805545247353e8,264.5692449221109,0.018264887741422233
118,0,80.94118922459018,0.0033368566161922353,1.881330928178978e8,9.250659996428097e6,0.0,9.034447867606175e8,263.0588649799181,0.015015854772865059
119,0,80.4594849801518,0.00101490065744239,1.97563285961174e8,9.611137195399525e6,0.0,9.461620402913694e8,261.49332618549334,0.004567052958490755
120,0,79.95941157649807,0.00047268959975406573,2.0735860344910812e8,9.982066230709484e6,0.0,9.904893442360299e8,259.86808762361875,0.002127103198893296
121,0,79.46407653375553,0.001689926249248442,2.1752930633140182e8,1.0361070932067513e7,0.0,1.0361602764487672e9,258.2582487347055,0.007604668121617989
122,0,78.93570844868484,0.0006508472731938869,2.2808581340941238e8,1.0752389855423698e7,0.0,1.0837057489522789e9,256.5410524582257,0.002928812729372491
123,0,78.38431874986588,0.005847280493457835,2.390387163892479e8,1.1155124786645962e7,0.0,1.1330416323682053e9,254.74903593706412,0.026312762220560258
124,0,77.82489059057406,0.0010574925350342532,2.5039888824213028e8,1.1567719420414686e7,0.0,1.1839983198892908e9,252.9308944193657,0.004758716407654139
125,0,77.24732437853113,0.008468473231538313,2.6217727230101395e8,1.1991445329534125e7,0.0,1.2367533938907516e9,251.05380423022618,0.038108129541922414
126,0,76.6505799756314,0.004456494959667359,2.743851669256401e8,1.2426565694585172e7,0.0,1.2913621105920916e9,249.11438492080205,0.020054227318503114
127,0,76.03719463071118,0.002478848017356443,2.8703393930298233e8,1.2872912381844249e7,0.0,1.3478259331912372e9,247.12088254981134,0.011154816078103993
128,0,75.4096867903346,0.0011998302612931176,3.001351818917351e8,1.3330295994546147e7,0.0,1.4061427054101717e9,245.08148206858746,0.0053992361758190294
129,0,74.7502529030273,0.001983888865187298,3.1370077155317307e8,1.3801039197718259e7,0.0,1.4666332849524822e9,242.93832193483874,0.008927499893342843
130,0,74.06871358647314,0.0005704621819418089,3.277426658271103e8,1.4284088075031545e7,0.0,1.5291887839269905e9,240.7233191560377,0.00256707981873814
131,0,73.36385055229972,0.001101167374185503,3.4227312796196365e8,1.4779727316834843e7,0.0,1.5938711505434008e9,238.4325142949741,0.004955253183834763
132,0,72.64497809067298,0.0008189734748244321,3.5730458734230804e8,1.5286875334218686e7,0.0,1.6605629567745585e9,236.09617879468718,0.0036853806367099446
133,0,71.90515809651,0.00011694294102372545,3.728496353874016e8,1.5806516799409922e7,0.0,1.729417098934118e9,233.69176381365747,0.0005262432346067645
134,0,71.15435388452359,0.00174351944409107,3.8892110800948334e8,1.6337428499122268e7,0.0,1.8002943108729005e9,231.25165012470165,0.007845837498409815
135,0,70.35160323241111,0.0006570362854637338,4.055320205799713e8,1.6885150185927987e7,0.0,1.873963254520307e9,228.6427105053361,0.002956663284586802
136,0,69.54181641962057,0.0008628086021553839,4.22695559972908e8,1.7443806163214378e7,0.0,1.9496620782242475e9,226.01090336376686,0.0038826387096992277
137,0,68.69963841325423,0.0028353166239083877,4.4042511468735886e8,1.8016873547458727e7,0.0,2.0278865613144865e9,223.27382484307626,0.012758924807587745
138,0,67.83321631857855,0.0018763522775080855,4.587342523547859e8,1.8603326520082172e7,0.0,2.108524807416554e9,220.45795303538029,0.008443585248786384
139,0,66.9452118457446,0.0010437195101316399,4.776367008017769e8,1.920284875930707e7,0.0,2.191559276741906e9,217.57193849866994,0.00469673779559238
140,0,66.01868786467332,0.0015258782854727644,4.971463280563774e8,1.98178390290273e7,0.0,2.277351136007445e9,214.5607355601883,0.00686645228462744
141,0,65.07554406542224,0.0035020623292129635,5.1727713162184906e8,2.0445279792201202e7,0.0,2.3655073190785203e9,211.49551821262227,0.015759280481458336
142,0,64.08153964453217,0.002466936569661033,5.380433024054451e8,2.108999865123073e7,0.0,2.456736506069319e9,208.26500384472956,0.011101214563474649
143,0,63.071232635510924,0.0024370753443385493,5.594590816261253e8,2.1747131411744516e7,0.0,2.5503807102533407e9,204.9815060654105,0.010966839049523471
144,0,62.05222461203712,0.0008617746836679357,5.815388084524307e8,2.2415550151793845e7,0.0,2.646300413405883e9,201.66972998912064,0.0038779860765057106
145,0,60.97210788135621,0.0012887093702744407,6.042968365906067e8,2.310266833689826e7,0.0,2.745590072259641e9,198.15935061440769,0.005799192166234983
146,0,59.87729499764855,0.0026918585287019625,6.277476399217033e8,2.3801814098210696e7,0.0,2.8473172184170585e9,194.60120874235778,0.012113363379158831
147,0,58.74075759287996,0.00021468111046282445,6.519056134551506e8,2.4516752739710055e7,0.0,2.9520570392822275e9,190.90746217685987,0.00096606499708271
148,0,57.57509816412019,0.00035216530233562197,6.767851070596962e8,2.5245566595544294e7,0.0,3.059558749080859e9,187.11906903339062,0.0015847438605102989
149,0,56.37688903966841,0.0009167718284918849,7.024003676342087e8,2.5988598929918207e7,0.0,3.169900872923604e9,183.22488937892234,0.004125473228213482
150,0,55.148543383635,0.0011527319817654846,7.287655262252655e8,2.6745330993385613e7,0.0,3.2830341227825766e9,179.23276599681375,0.005187293917944681
151,0,53.88894771867637,0.0029801852304254554,7.558944607162933e8,2.7515717727924217e7,0.0,3.3989789162002635e9,175.1390800856982,0.01341083353691455
152,0,52.59719323743591,0.0033924778162467183,7.838007731368523e8,2.829965230754751e7,0.0,3.5177463776103687e9,170.94087802166672,0.015266150173110232
153,0,51.28388514812841,0.0024135712288605024,8.124977053513832e8,2.9095389448570427e7,0.0,3.639096880279892e9,166.67262673141735,0.010861070529872261
154,0,49.922221941970705,0.00031116721611983324,8.419980618643188e8,2.9906365760391705e7,0.0,3.763582265236004e9,162.2472213114048,0.0014002524725392495
155,0,48.549581746035955,0.0019162727790386176,8.723140993998375e8,3.0727079182491563e7,0.0,3.8903831738863544e9,157.78614067461686,0.00862322750567378
156,0,47.13896888743726,2.8686548251387797e-5,9.03457463721817e8,3.1560902144458976e7,0.0,4.0200432708137836e9,153.20164888417108,0.00012908946713124507
157,0,45.72064852279399,0.0018406063476625217,9.354390820587654e8,3.2403387035719667e7,0.0,4.151892682549222e9,148.59210769908046,0.008282728564481347
158,0,44.2693798742514,0.0036887907075284897,9.682690249144249e8,3.3257555392552588e7,0.0,4.286424727108884e9,143.87548459131705,0.016599558183878205
159,0,42.80840572815563,4.0546704159589525e-5,1.0019565812919235e9,3.411996689814607e7,0.0,4.423118155513302e9,139.1273186165058,0.00018246016871815285
160,0,41.337960948326696,7.843140706926304e-5,1.0365099834173965e9,3.499027670208536e7,0.0,4.561934288916262e9,134.34837308206176,0.0003529413318116837
161,0,39.88125408967288,0.0015212735267138362,1.071936477810257e9,3.586530791327126e7,0.0,4.702378096226417e9,129.61407579143685,0.006845730870212263
162,0,38.42018737529004,0.0014441763743670735,1.1082423058694e9,3.674711134667248e7,0.0,4.844789732291542e9,124.86560896969263,0.006498793684651831
163,0,36.968150131220206,0.0002353226706911754,1.1454326784694824e9,3.763384497330045e7,0.0,4.988884052178491e9,120.14648792646567,0.0010589520181102893
164,0,35.5294335033735,0.0015624416380015094,1.1835118413489647e9,3.852487383489989e7,0.0,5.134567467574616e9,115.47065888596387,0.007030987371006792
165,0,34.134676555712474,0.00015506472433966792,1.2224831629423828e9,3.941670203995497e7,0.0,5.281272673650187e9,110.93769880606554,0.0006977912595285057
166,0,32.744503533645286,0.0014015493517496396,1.2623492968051872e9,4.031380176935948e7,0.0,5.429741796908486e9,106.41963648434718,0.006306972082873378
167,0,31.410357409358028,0.0022066711411840747,1.3031122302081528e9,4.121064914040172e7,0.0,5.5790661762389345e9,102.08366158041359,0.009930020135328337
168,0,30.097186183428427,0.0032895541177889605,1.3447735569329033e9,4.2111184143528484e7,0.0,5.729905379179882e9,97.81585509614239,0.014802993530050322
169,0,28.846783155984063,0.0036782769713689253,1.3873346101362686e9,4.3011360442109205e7,0.0,5.881585304580187e9,93.75204525694821,0.016552246371160165
170,0,27.653238630055952,0.0012882806363224164,1.4307967004092293e9,4.391221995374987e7,0.0,6.03428069172825e9,89.87302554768185,0.005797262863450873
171,0,26.49282171975785,0.004190595314683229,1.4751611262950706e9,4.481638110992383e7,0.0,6.1884400435019045e9,86.10167058921301,0.01885767891607453
172,0,25.410588995800712,0.0014188469044937408,1.5204294915556984e9,4.572005186937824e7,0.0,6.343419429977359e9,82.58441423635232,0.006384811070221834
173,0,24.36301320958565,0.002448917517933035,1.5666037201907883e9,4.662761633562141e7,0.0,6.499973905871716e9,79.17979293115336,0.011020128830698658
174,0,23.36472163591405,0.00211507261018902,1.6136861374541092e9,4.753810416479151e7,0.0,6.657943987219613e9,75.93534531672067,0.00951782674585059
175,0,22.437190420294904,0.0001466698765730023,1.6616795862775726e9,4.845015789877349e7,0.0,6.817098046007789e9,72.92086886595844,0.0006600144445785103
176,0,21.5541274294837,0.003946425016030404,1.7105873654917793e9,4.936637377718661e7,0.0,6.977894419293064e9,70.05091414582202,0.01775891257213682
177,0,20.717626041535414,0.002800672050554838,1.7604133758651695e9,5.028691981170653e7,0.0,7.140371430806887e9,67.3322846349901,0.01260302422749677
178,0,19.931290422047294,0.0035346893306774877,1.8111619982415009e9,5.121186794866064e7,0.0,7.304550496620094e9,64.7766938716537,0.015906101988048694
179,0,19.172838533814115,0.003541599917025122,1.8628381124459152e9,5.214315824772978e7,0.0,7.470787213897715e9,62.311725234895874,0.01593719962661305
180,0,18.49864741740928,0.0008325140458676714,1.9154471956405144e9,5.30770951117324e7,0.0,7.638429924471317e9,60.12060410658016,0.0037463132064045213
181,0,17.827889770472144,0.002816445243993826,1.96899500840633e9,5.401964380288691e7,0.0,7.808560519916201e9,57.940641754034466,0.012674003597972217
182,0,17.20631936267508,0.0009576580044318943,2.0234879093383484e9,5.496786488196366e7,0.0,7.980663499179039e9,55.92053792869402,0.004309461019943525
183,0,16.61334946094169,5.194227144795177e-5,2.0789325456200218e9,5.592336964625761e7,0.0,8.155044099645121e9,53.9933857480605,0.00023374022151578295
184,0,16.07436548235686,0.00041547059727661616,2.135336031995388e9,5.688477773872973e7,0.0,8.3314630719308815e9,52.241687817659795,0.0018696176877447727
185,0,15.543504748783544,0.0018267821982196732,2.192705761157978e9,5.785515001502977e7,0.0,8.51049699162253e9,50.51639043354652,0.008220519891988529
186,0,15.039870212033076,0.0011391781620956885,2.2510494470199585e9,5.883344468087922e7,0.0,8.691971263623577e9,48.8795781891075,0.005126301729430598
187,0,14.578821682359898,0.0013721778792159939,2.310375130942131e9,5.9818951969584905e7,0.0,8.875768887370247e9,47.38117046766967,0.0061748004564719725
188,0,14.12513727380301,0.002239404831991953,2.3706910995536003e9,6.081385682220337e7,0.0,9.062313983020634e9,45.90669613985978,0.01007732174396379
189,0,13.698805436783218,0.0025552747604293997,2.432005859591259e9,6.181714817384062e7,0.0,9.251435145264618e9,44.52111766954546,0.011498736421932299
190,0,13.302788050307568,0.0008496701487803843,2.4943282025593224e9,6.282882276179033e7,0.0,9.44314812218084e9,43.2340611634996,0.0038235156695117295
191,0,12.910931093026075,0.0025589902060103413,2.55766706399102e9,6.385039309223658e7,0.0,9.637758016626165e9,41.96052605233474,0.011515455927046536
192,0,12.550665065478551,0.0010124071631352003,2.622031612795513e9,6.488053411113013e7,0.0,9.835030936541473e9,40.78966146280529,0.004555832234108401
193,0,12.20433218387058,0.0002120432099443953,2.6874311725346107e9,6.592027514340195e7,0.0,1.0035181930141966e10,39.66407959757939,0.0009541944447497789
194,0,11.885590045741779,0.0015815910526222371,2.753875233857525e9,6.696904895852817e7,0.0,1.023812026409694e10,38.62816764866078,0.007117159736800067
195,0,11.55911053976832,0.0003129733091587251,2.8213735106306953e9,6.802866376756413e7,0.0,1.044421592404431e10,37.567109254247036,0.001408379891214263
196,0,11.25723144703684,0.0017258496984673055,2.8899357379338074e9,6.909764549064486e7,0.0,1.0653202778232584e10,36.58600220286973,0.007766323643102875
197,0,10.964621825588697,0.000335416763558353,2.9595718763679733e9,7.017681240467682e7,0.0,1.0865260167353361e10,35.63502093316327,0.0015093754360125885
198,0,10.700808895563831,0.0008325049480861842,3.030291978664444e9,7.126537150327735e7,0.0,1.108025157898447e10,34.77762891058245,0.0037462722663878286
199,0,10.42355114510719,0.002311397532625871,3.102106232716343e9,7.236529375883976e7,0.0,1.1298587225292768e10,33.876541221598366,0.01040128889681642
200,0,10.18295906196023,0.0031278060224804393,3.1750249776096916e9,7.347445033533615e7,0.0,1.1519865089457539e10,33.094616951370746,0.014075127101161976
201,0,9.942684420974786,0.0018496569938797494,3.2490585527635117e9,7.459450998505476e7,0.0,1.1744437954232496e10,32.31372436816805,0.008323456472458872
202,0,9.701339795322113,0.003558230956267632,3.3242175050937805e9,7.57255820401505e7,0.0,1.1972350067016619e10,31.529354334796867,0.016012039303204342
203,0,9.490466197896833,0.0023608163921831522,3.4005124512524796e9,7.68664383144001e7,0.0,1.2203374526570742e10,30.844015143164707,0.010623673764824185
204,0,9.274071108818365,0.001587236041587139,3.4779540697989464e9,7.801863052451959e7,0.0,1.243784655720305e10,30.140731103659686,0.0071425621871421255
205,0,9.069243473478036,0.002328869503435289,3.5565531601962852e9,7.918153043309614e7,0.0,1.2675660578588423e10,29.475041288803617,0.010479912765458801
206,0,8.871185065196183,0.0001902097744812812,3.6363206369049644e9,8.035539897947875e7,0.0,1.2916891552867657e10,28.831351461887596,0.0008559439851657654
207,0,8.67944564432527,7.768828591489456e-5,3.717267448765255e9,8.154031929538655e7,0.0,1.316157864537976e10,28.208198344057127,0.0003495972866170255
208,0,8.498947360573977,0.0025091542756343183,3.79940463706649e9,8.273617315685122e7,0.0,1.3409719379558563e10,27.621578921865424,0.011291194240354432
209,0,8.323229184311153,0.0017609665772896329,3.882743359723171e9,8.394327098531383e7,0.0,1.366140027620742e10,27.050494849011244,0.007924349597803347
210,0,8.160919302895987,0.0020329040841721583,3.967294819799988e9,8.516136299618128e7,0.0,1.3916591409398083e10,26.52298773441196,0.009148068378774712
211,0,7.982822168058959,0.00027504022552073923,4.053070303424839e9,8.639156277235898e7,0.0,1.4175549441542908e10,25.944172046191618,0.0012376810148433265
212,0,7.836145987272861,0.003089419072810447,4.140081177088318e9,8.763224615575819e7,0.0,1.4437955007932419e10,25.467474458636797,0.013902385827647011
213,0,7.683757518945997,0.0011088861950155952,4.2283388707958374e9,8.888479689827842e7,0.0,1.4704122868537464e10,24.972211936574492,0.004989987877570178
214,0,7.530748959857988,0.0006860902311277468,4.317854912256527e9,9.014908689523356e7,0.0,1.4974049683323456e10,24.47493411953846,0.0030874060400748605
215,0,7.379703311487322,0.0003799039158166027,4.408640843203285e9,9.142508254264498e7,0.0,1.5247751903465385e10,23.984035762333797,0.001709567621174712
216,0,7.251315780238025,0.0016089521839178608,4.500708343589806e9,9.271215815257171e7,0.0,1.5525117817365685e10,23.56677628577358,0.0072402848276303736
217,0,7.113850264276596,0.0005986699892313139,4.594069113088493e9,9.401143237074654e7,0.0,1.5806411711363506e10,23.120013358898937,0.0026940149515409123
218,0,6.98951781982384,0.0007626200137704042,4.688734949155254e9,9.532223369773029e7,0.0,1.6091511996949947e10,22.71593291442748,0.003431790061966819
219,0,6.85675561340313,0.0003985764878643918,4.784717676485176e9,9.66453169329968e7,0.0,1.6380606731841122e10,22.284455743560173,0.0017935941953897629
220,0,6.739600538650658,0.00031069166542198795,4.882029229142319e9,9.797997406360404e7,0.0,1.667356506485057e10,21.903701750614637,0.0013981124943989458
221,0,6.625645710369254,0.0002745314080868983,4.9806815829445e9,9.932666163358665e7,0.0,1.6970510638078148e10,21.533348558700073,0.0012353913363910424
222,0,6.50772630113399,0.0035213522339701945,5.080686783634747e9,1.0068565624176286e8,0.0,1.727152890203661e10,21.150110478685466,0.015846085052865874
223,0,6.4032343826839195,0.0002377268599257199,5.182056925624958e9,1.0205648426452067e8,0.0,1.757653906536315e10,20.81051174372274,0.0010697708696657396
224,0,6.292029297969512,0.00140935794223008,5.284804193951447e9,1.0343981421352537e8,0.0,1.7885714189878235e10,20.449095218400913,0.00634211074003536
225,0,6.182584377100346,0.00014206537120560998,5.388940824747852e9,1.0483544425652346e8,0.0,1.8199034132969925e10,20.093399225576125,0.0006392941704252449
226,0,6.082993532587251,0.002849759756563066,5.494479086199444e9,1.062431962527599e8,0.0,1.8516483266924294e10,19.769728980908564,0.012823918904533797
227,0,5.9847235246922,0.0017477055267523232,5.601431348989384e9,1.0766337983974509e8,0.0,1.883815587463275e10,19.45035145524965,0.007864674870385455
228,0,5.884391434586018,0.0017475700436713631,5.709810050518959e9,1.0909614676751357e8,0.0,1.9164111412474136e10,19.12427216240456,0.007864065196521134
229,0,5.794091849786733,0.0022987397915153083,5.819627640569813e9,1.1054121116559857e8,0.0,1.949430971635226e10,18.830798511806883,0.010344329061818888
230,0,5.703708191662942,0.0017345838957897358,5.93089665602005e9,1.1199891749095856e8,0.0,1.9828854366900417e10,18.537051622904563,0.007805627531053811
231,0,5.617299353156289,0.001387494156428303,6.043629714841885e9,1.1346920927733715e8,0.0,2.0167757628222996e10,18.25622289775794,0.006243723703927364
232,0,5.52241608041416,4.2920921477261705e-5,6.157839454020214e9,1.14952481913677e8,0.0,2.051113634995285e10,17.94785226134602,0.00019314414664767766
233,0,5.450802801021977,0.0008054067187350556,6.273538604377834e9,1.1644793284340219e8,0.0,2.0858829748134876e10,17.715109103321424,0.00362433023430775
234,0,5.361366902634004,0.00203973101342438,6.390739942714134e9,1.1795672568598409e8,0.0,2.1211133867806145e10,17.424442433560515,0.00917878956040971
235,0,5.279659051384959,0.00018303289562693337,6.509456273907696e9,1.1947823027734667e8,0.0,2.1567927841268772e10,17.158891917001117,0.0008236480303212002
236,0,5.208521992820975,0.0025933893103143525,6.629700529749077e9,1.2101243441292751e8,0.0,2.1929233991701817e10,16.927696476668167,0.011670251896414586
237,0,5.124765586220466,0.00031801854737060695,6.75148565411285e9,1.225599966970678e8,0.0,2.2295233563092216e10,16.655488155216513,0.0014310834631677313
238,0,5.057426341473087,0.00501521014494015,6.874824630953114e9,1.2412022445658496e8,0.0,2.2665788789714108e10,16.436635609787533,0.022568445652230675
239,0,4.9845481879995,0.002024783578628985,6.999730570113754e9,1.2569373759786475e8,0.0,2.304107271577592e10,16.199781610998375,0.009111526103830432
240,0,4.91568594304054,0.0006723095736590793,7.126216570652889e9,1.2728034878329183e8,0.0,2.342106713733715e10,15.975979314881755,0.003025393081465857
241,0,4.84899307013505,0.0008180082117299787,7.25429581658485e9,1.2888016151512337e8,0.0,2.380582310855988e10,15.759227477938913,0.003681036952784904
242,0,4.782936946976241,0.001044376980963348,7.383981550569672e9,1.3049326977765039e8,0.0,2.4195389735621723e10,15.544545077672783,0.004699696414335066
243,0,4.707610992451142,0.0008518388786698779,7.515287076624836e9,1.3211996852262944e8,0.0,2.458986527437412e10,15.29973572546621,0.0038332749540144506
244,0,4.644834601850803,0.0023852494361785905,7.648225756855423e9,1.3375978384601282e8,0.0,2.4989161501571705e10,15.09571245601511,0.010733622462803658
245,0,4.585996603644256,0.0004908544783068493,7.782811008287262e9,1.3541298369384518e8,0.0,2.5393369996704807e10,14.904488961843832,0.002208845152380822
246,0,4.522997712088678,0.0040240543391076855,7.9190562751115e9,1.370798158811588e8,0.0,2.5802578431653564e10,14.699742564288204,0.018108244525984585
247,0,4.466295614120719,0.0025983141124279927,8.056975110352894e9,1.3876008941015276e8,0.0,2.6216766973954838e10,14.515460745892337,0.011692413505925967
248,0,4.406806432515851,0.0033688435958919654,8.196581104022186e9,1.4045407281912953e8,0.0,2.6636028955121933e10,14.322120905676517,0.015159796181513844
249,0,4.3552732970705925,0.0004297251041373222,8.337887873354729e9,1.421615737456744e8,0.0,2.70603439893182e10,14.154638215479427,0.0019337629686179498
250,0,4.290138193418854,0.0022406090866389766,8.480909142819004e9,1.438831408600303e8,0.0,2.7489876072188572e10,13.942949128611275,0.010082740889875395
251,0,4.234949700037685,0.0005968497421465117,8.625658652425308e9,1.4561829190038544e8,0.0,2.7924532614571434e10,13.763586525122477,0.0026858238396593025
252,0,4.18302013687751,0.0025993202723719787,8.772150204548317e9,1.4736723686051035e8,0.0,2.8364393484300293e10,13.594815444851909,0.011696941225673904
253,0,4.125903273597068,0.0006847877300624251,8.920397693761993e9,1.4913021910505754e8,0.0,2.8809547739817566e10,13.40918563919047,0.0030815447852809126
254,0,4.078550871252883,0.001885433105653048,9.070415032031334e9,1.5090696377436048e8,0.0,2.9259953766656227e10,13.25529033157187,0.008484448975438716
255,0,4.029804808884675,0.0010504513843865673,9.222216224231197e9,1.5269777338163102e8,0.0,2.9715715988084713e10,13.096865628875195,0.0047270312297395525
256,0,3.98265370649962,0.001557442797104965,9.375815260880344e9,1.5450263795695117e8,0.0,3.0176860056099155e10,12.943624546123765,0.007008492586972342
257,0,3.9329003870945756,0.0016568888512611868,9.531226282391941e9,1.563217030892532e8,0.0,3.064345141154613e10,12.781926258057371,0.007455999830675341
258,0,3.885431013936903,0.0007671675288584803,9.688463405839779e9,1.5815491907701978e8,0.0,3.1115505716031322e10,12.627650795294935,0.0034522538798631612
259,0,3.841451164133561,0.001189513956141676,9.847540860512352e9,1.6000231690289804e8,0.0,3.159305921733824e10,12.484716283434073,0.005352812802637542
260,0,3.7940326980198114,0.0011580951251146665,1.000847289886388e10,1.618640978395082e8,0.0,3.2076192539408253e10,12.330606268564386,0.005211428063015999
261,0,3.7486717254001722,0.0012838033156929896,1.0171273858550465e10,1.6374020168525562e8,0.0,3.256491878130125e10,12.18318310755056,0.005777114920618453
262,0,3.705917168913658,0.003030919864899128,1.0335958074442951e10,1.6563067334735143e8,0.0,3.305927834256312e10,12.044230798969389,0.013639139392046076
263,0,3.667241262364115,0.0009650207623364611,1.0502540020272781e10,1.6753553930867973e8,0.0,3.355930681790999e10,11.918534102683374,0.004342593430514075
264,0,3.6176091971938593,0.0012336036918241412,1.0671034179264069e10,1.6945516019651267e8,0.0,3.4065128112615273e10,11.757229890880042,0.005551216613208635
265,0,3.582168565542191,0.0017409714599127628,1.0841455081838276e10,1.7138908222676563e8,0.0,3.457665170825462e10,11.642047838012122,0.007834371569607432
266,0,3.5402741365259667,0.00022160229216704064,1.1013817318910812e10,1.733377775765381e8,0.0,3.509403151644832e10,11.505890943709392,0.000997210314751683
267,0,3.5000204076088144,0.003255334619497772,1.1188135574066277e10,1.7530113868127877e8,0.0,3.561726845383515e10,11.375066324728646,0.014649005787739974
268,0,3.461632628180293,0.0006015074345063669,1.1364424540433495e10,1.7727921716654748e8,0.0,3.614640566020123e10,11.250306041585953,0.002706783455278651
269,0,3.422357612934908,0.0015538238129744553,1.1542698978635422e10,1.79272122442246e8,0.0,3.668150195832875e10,11.122662242038452,0.006992207158385048
270,0,3.3887081716153618,0.004067136991349026,1.1722973717099007e10,1.8127978355238354e8,0.0,3.722256784204455e10,11.013301557749926,0.01830211646107062
271,0,3.3474120998130665,0.0001123841244581901,1.1905263652350948e10,1.833025126494556e8,0.0,3.776971727565152e10,10.879089324392467,0.0005057285600618555
272,0,3.3145099060726544,0.0012710101246425532,1.2089583711253845e10,1.8534005625569397e8,0.0,3.8322911590294914e10,10.772157194736128,0.005719545560891489
273,0,3.2797314980385064,0.004214855266923046,1.2275948870085922e10,1.873926670723672e8,0.0,3.888224924067032e10,10.659127368625146,0.018966848701153706
274,0,3.240331895560054,0.0013693044728955556,1.2464374195653065e10,1.894604512247442e8,0.0,3.944778943992685e10,10.531078660570175,0.0061618701280300005
275,0,3.213307814111319,0.0038279447761690056,1.2654874758573608e10,1.9154314508569562e8,0.0,4.001949013999269e10,10.443250395861787,0.017225751492760524
276,0,3.1707766728440756,0.0015025843374414042,1.2847465762976238e10,1.9364132498296684e8,0.0,4.059753993232262e10,10.305024186743246,0.006761629518486319
277,0,3.1390749398717475,0.0010847640513849763,1.30421623990331e10,1.9575455591962576e8,0.0,4.118184959070323e10,10.20199355458318,0.004881438231232394
278,0,3.108118078772207,0.0016308844363878928,1.3238979932980946e10,1.978830813132691e8,0.0,4.1772516672107864e10,10.101383756009673,0.007338979963745518
279,0,3.0678774603982477,0.0019256617609938833,1.3437933667138702e10,2.0002713823734477e8,0.0,4.236963790108049e10,9.970601746294305,0.008665477924472476
280,0,3.046234935302812,0.00014962053921464667,1.36390390527551e10,2.0218627710442978e8,0.0,4.2973118536485245e10,9.900263539734139,0.00067329242646591
281,0,3.0131473276317307,0.0028919510450571423,1.3842311474297138e10,2.043610965450963e8,0.0,4.358315665487492e10,9.792728814803125,0.01301377970275714
282,0,2.9809992191540933,0.003942280858305174,1.4047766394715443e10,2.0655142783878165e8,0.0,4.4199736255820984e10,9.688247462250803,0.017740263862373283
283,0,2.952489528877825,0.0017294408013855777,1.4255419432084484e10,2.0875727901186877e8,0.0,4.482289052827438e10,9.595590968852932,0.0077824836062351
284,0,2.9269257371272817,0.001164299373917719,1.4465286141475376e10,2.1097871849746308e8,0.0,4.545266991180414e10,9.512508645663665,0.005239347182629735
285,0,2.8971005818018485,9.277302254095206e-5,1.467738220280347e10,2.1321592821452808e8,0.0,4.6089157338337036e10,9.415576890856007,0.00041747860143428426
286,0,2.8663346916160224,0.0005757818547414148,1.4891723320680157e10,2.154689044036051e8,0.0,4.67323833387509e10,9.315587747752073,0.0025910183463363668
287,0,2.834614357340217,0.0009060093708869111,1.5108325280957699e10,2.1773770216411006e8,0.0,4.738239524014189e10,9.212496661355706,0.0040770421689911
288,0,2.8079735815613436,0.0021415670899255683,1.5327203877988132e10,2.200222733561137e8,0.0,4.803921084857262e10,9.125914140074366,0.009637051904665057
289,0,2.7831785494250787,0.00015486034528626854,1.554837502856203e10,2.2232272977638644e8,0.0,4.8702893876813644e10,9.045330285631506,0.0006968715537882084
290,0,2.7517695336009425,0.0008491805042550489,1.5771854632582424e10,2.2463926992489406e8,0.0,4.9373533645636856e10,8.943250984203063,0.00382131226914772
291,0,2.7311571102785237,0.0012557396174376879,1.599765873329665e10,2.2697165503642207e8,0.0,5.005109288230217e10,8.876260608405202,0.005650828278469596
292,0,2.706406498767076,0.0024600028547896195,1.62258033165211e10,2.2932019253724623e8,0.0,5.07356929043548e10,8.795821120992997,0.011070012846553288
293,0,2.686488597155617,0.003418266058966355,1.6456304518623737e10,2.3168478758689156e8,0.0,5.1427338244335495e10,8.731087940755756,0.015382197265348597
294,0,2.6520101841353787,0.0006883253165651938,1.6689178524706669e10,2.3406581700922573e8,0.0,5.212617167600569e10,8.619033098439981,0.0030974639245433724
295,0,2.629921612437948,0.0007686540589065475,1.6924441500481129e10,2.3646288962968102e8,0.0,5.283211094027478e10,8.547245240423331,0.003458943265079464
296,0,2.6046892128005137,0.00011798997962160078,1.7162109757008373e10,2.3887631748310935e8,0.0,5.354528021799199e10,8.46523994160167,0.0005309549082972035
297,0,2.579396796453994,0.0004308433202224104,1.740219957107913e10,2.413061049584938e8,0.0,5.426571360159352e10,8.38303958847548,0.0019387949410008469
298,0,2.5543606967953485,0.00011327657144222616,1.7644727360330082e10,2.43752302184911e8,0.0,5.499345869077341e10,8.301672264584882,0.0005097445714900178
299,0,2.535888113968952,0.001386777241273029,1.7889709556404324e10,2.4621486357275394e8,0.0,5.5728534651849106e10,8.241636370399094,0.00624049758572863
300,0,2.5083646682483844,0.002441232161336593,1.8137162645188625e10,2.486940945650955e8,0.0,5.647106572434003e10,8.152185171807249,0.010985544726014668
301,0,2.4855821533327993,0.000603036907235387,1.838710316328487e10,2.5118982979958028e8,0.0,5.7221035606388794e10,8.078141998331597,0.0027136660825592416
302,0,2.470063539379135,0.0005944779684493862,1.863954773139877e10,2.5370208602329895e8,0.0,5.797848224763751e10,8.027706502982188,0.0026751508580222377
303,0,2.443748472764746,0.000599054215239099,1.8894512991782543e10,2.5623120304051876e8,0.0,5.8743541529494644e10,7.942182536485424,0.0026957439685759456
304,0,2.419498479940127,0.0022882971380475403,1.9152015666502254e10,2.5877703299847564e8,0.0,5.951620236503433e10,7.863370059805413,0.010297337121213931
305,0,2.40255436922672,0.001592178373776182,1.9412072551596813e10,2.6133955079426947e8,0.0,6.0296490440655365e10,7.80830169998684,0.007164802681992819
306,0,2.381114840374281,0.001628168147580124,1.9674700405326443e10,2.6391899498627803e8,0.0,6.1084512060474625e10,7.738623231216414,0.0073267566641105585
307,0,2.3607458209642034,0.0008642475455532734,1.9939916167737324e10,2.6651533454282466e8,0.0,6.188029153690985e10,7.672423918133661,0.00388911395498973
308,0,2.336418397950183,0.0014087330346228555,2.0207736747209576e10,2.6912870147278243e8,0.0,6.268390330640741e10,7.593359793338095,0.00633929865580285
309,0,2.3232460173458036,0.0031611002019156457,2.047817912958153e10,2.71758921272238e8,0.0,6.349532754354002e10,7.550549556373862,0.014224950908620405
310,0,2.3000700433134886,0.0003096336074871475,2.0751260377023136e10,2.744063706648787e8,0.0,6.431471452908928e10,7.475227640768838,0.0013933512336921638
311,0,2.2798033052032043,0.00226934721241045,2.1026997587286106e10,2.770709088210529e8,0.0,6.5142055056061356e10,7.4093607419104135,0.010212062455847024
312,0,2.264679563906011,0.00029907072319780597,2.130540790182813e10,2.7975255850388783e8,0.0,6.597739035138487e10,7.360208582694535,0.001345818254390127
313,0,2.2441976507320507,0.0009979367628794107,2.1586508565406185e10,2.824515318723065e8,0.0,6.682082091062575e10,7.293642364879164,0.004490715432957348
314,0,2.219179719042537,0.0005769962430026841,2.1870316809089985e10,2.8516787069376373e8,0.0,6.767239458875183e10,7.212334086888245,0.0025964830935120784
315,0,2.203335136610997,0.0003996801178003015,2.215684998369441e10,2.879014282131958e8,0.0,6.8532099903462265e10,7.16083919398574,0.0017985605301013567
316,0,2.1837828417474094,0.0008024131757922246,2.2446125419309177e10,2.906524496090925e8,0.0,6.940004865716405e10,7.0972942356790805,0.0036108592910650108
317,0,2.162871929924755,0.0032510699270859146,2.2738160592312267e10,2.9342095515209556e8,0.0,7.027628219090202e10,7.029333772255454,0.014629814671886615
318,0,2.1549679029375124,0.00013371323254635602,2.3032972996285427e10,2.9620679257531035e8,0.0,7.116078704266325e10,7.003645684546916,0.0006017095464586021
319,0,2.1367326773749533,0.0009579460820959649,2.3330580164282932e10,2.9901035515070254e8,0.0,7.205372312879118e10,6.944381201468598,0.004310757369431842
320,0,2.113715654537799,0.00014175251868664418,2.3630999685436695e10,3.018316165993727e8,0.0,7.295511762636256e10,6.869575877247847,0.0006378863340898988
321,0,2.0990334072294843,0.0006003750959186998,2.393424923440449e10,3.0467044445692253e8,0.0,7.386496343626764e10,6.821858573495824,0.0027016879316341495
322,0,2.0822515152213867,0.0001201585406724817,2.4240346508922466e10,3.0752704351135737e8,0.0,7.47833615017346e10,6.767317424469507,0.0005407134330261676
323,0,2.067069106253087,0.00036240646540833086,2.454930926449316e10,3.1040141644607294e8,0.0,7.57103482475884e10,6.7179745953225325,0.0016308290943374889
324,0,2.044815206635012,0.001974577409743261,2.4861155335141674e10,3.1329374039427525e8,0.0,7.66460165526035e10,6.645649421563789,0.008885598343844675
325,0,2.0346677024673037,0.0005373804733823252,2.5175902601895542e10,3.1620380171492213e8,0.0,7.759033295545415e10,6.612670033018737,0.002418212130220463
326,0,2.013508644405163,7.531835712575282e-5,2.549356899341627e10,3.191319789667398e8,0.0,7.854345614974089e10,6.5439030943167795,0.0003389326070658877
327,0,2.0007571628344123,0.0003478509692894161,2.5814172490083096e10,3.2207805693420386e8,0.0,7.950535212740157e10,6.50246077921184,0.0015653293618023726
328,0,1.9846567366035344,0.0019132443606943664,2.6137731125977848e10,3.250422541508229e8,0.0,8.047612823549207e10,6.450134393961487,0.008609599623124648
329,0,1.9693934487853766,0.0019791275623028634,2.6464263021974346e10,3.280245679703183e8,0.0,8.145581984026038e10,6.400528708552474,0.008906074030362886
330,0,1.952189617913973,0.0014815015165368095,2.679378631200928e10,3.310250916298655e8,0.0,8.244449392584634e10,6.344616258220412,0.006666756824415643
331,0,1.9354009958424145,0.0013734094276250243,2.7126319215454784e10,3.3404384805005926e8,0.0,8.344219448911482e10,6.290053236487847,0.0061803424243126095
332,0,1.922876864962116,0.00041031449506116904,2.7461880012134167e10,3.37080840733182e8,0.0,8.444895911128226e10,6.249349811126877,0.0018464152277752606
333,0,1.9080069018378034,0.00047448287692336723,2.7800486974899853e10,3.401362143982186e8,0.0,8.546487241970692e10,6.201022430972861,0.0021351729461551523
334,0,1.8942227764788586,0.0003085616622881725,2.8142158525423374e10,3.4320997803845793e8,0.0,8.648997413942159e10,6.15622402355629,0.0013885274802967762
335,0,1.8804221095947016,0.0007599004655686366,2.8486913054444447e10,3.4630220176693934e8,0.0,8.752432453748024e10,6.11137185618278,0.0034195520950588646
336,0,1.8664786777194624,0.0009686265575513033,2.88347690773641e10,3.494129425140313e8,0.0,8.85679796073504e10,6.066055702588253,0.004358819508980865
337,0,1.8487604348339606,0.0011897978414128194,2.9185745119047916e10,3.525423033587644e8,0.0,8.96210111128557e10,6.008471413210372,0.005354090286357687
338,0,1.8375806831133952,0.0010707785498832213,2.9539859796267834e10,3.5569020364027375e8,0.0,9.068342903414468e10,5.972137220118534,0.004818503474474496
339,0,1.8294180886443807,0.0006581102094006901,2.989713171712273e10,3.588567455929545e8,0.0,9.175530503888885e10,5.945608788094237,0.0029614959423031055
340,0,1.8134623313002995,0.002344057431358999,3.0257579627046253e10,3.620421258509028e8,0.0,9.28367431622607e10,5.893752576725974,0.010548258441115496
341,0,1.7992729295808851,0.0006164125441183721,3.0621222281933285e10,3.6524627439461106e8,0.0,9.392775728662909e10,5.847637021137877,0.0027738564485326744
342,0,1.7876507484711954,2.1482150017980347e-5,3.098807848453394e10,3.684692364104625e8,0.0,9.502840036784424e10,5.809864932531385,9.666967508091156e-5
343,0,1.7751658297576243,0.0026577762516230338,3.1358167095818554e10,3.717111116595943e8,0.0,9.613874420342229e10,5.769288946712279,0.011959993132303653
344,0,1.7610205139627295,0.0012994437957096383,3.1731507102223217e10,3.7497196556734335e8,0.0,9.725884905294289e10,5.723316670378871,0.005847497080693372
345,0,1.7455690968823099,0.0001963710644995379,3.2108117424237125e10,3.782518484840962e8,0.0,9.838877030277608e10,5.673099564867507,0.0008836697902479206
346,0,1.733484758038685,0.0008238969530793838,3.2488017129576237e10,3.815507562463707e8,0.0,9.952854453166801e10,5.633825463625726,0.003707536288857227
347,0,1.723047112800277,0.001618914239703487,3.2871225285556835e10,3.848687663779227e8,0.0,1.0067823664758234e11,5.5999031166009,0.007285114078665692
348,0,1.7100500292932623,0.00034833625334695917,3.3257761095874195e10,3.8820598730556804e8,0.0,1.0183792248646349e11,5.5576625952031025,0.0015675131400613163
349,0,1.6989543914684835,0.0004561904739734048,3.364764371136909e10,3.915624180007173e8,0.0,1.0300764017088124e11,5.521601772272572,0.0020528571328803213
350,0,1.6843179474630054,0.0008863459383423052,3.4040892381740925e10,3.949381818771824e8,0.0,1.0418747127527293e11,5.474033329254768,0.003988556722540374
351,0,1.6735286719970108,0.002519242698785049,3.4437526472296814e10,3.9833324192957014e8,0.0,1.053774414449823e11,5.438968183990285,0.01133659214453272
352,0,1.6619660274955852,0.00010808706489150686,3.483756535642447e10,4.0174771119205946e8,0.0,1.0657762898318045e11,5.401389589360652,0.0004863917920117809
353,0,1.6508229148913935,0.0008068552795729156,3.52410283918739e10,4.051816300398065e8,0.0,1.077880870121778e11,5.365174473397029,0.00363084875807812
354,0,1.6344846565219129,0.0034084205319312617,3.5647935102015945e10,4.0863512252299285e8,0.0,1.0900889827112352e11,5.312075133696217,0.015337892393690678
355,0,1.6277289508605324,0.000588321216028267,3.605830505727086e10,4.1210806312298983e8,0.0,1.1024005735139052e11,5.29011909029673,0.002647445472127202
356,0,1.6174922134621728,0.0007852225172811434,3.647215779454466e10,4.156006669524046e8,0.0,1.1148167964051137e11,5.256849693752061,0.0035335013277651454
357,0,1.6046666093266175,0.00016725026387232056,3.688951298550694e10,4.1911297809506595e8,0.0,1.127338201944316e11,5.215166480311507,0.0007526261874254425
358,0,1.5958687325852892,0.00018527770624280487,3.7310390329465e10,4.226449716287262e8,0.0,1.1399650951361899e11,5.18657338090219,0.0008337496780926219
359,0,1.5837603694971087,0.0022328334117322317,3.773480956527954e10,4.261967915319239e8,0.0,1.1526983859468112e11,5.147221200865603,0.010047750352795043
360,0,1.5764082904905825,0.0019072187475024515,3.816279053979672e10,4.2976839608339995e8,0.0,1.1655383205022726e11,5.123326944094393,0.008582484363761031
361,0,1.5668504968838026,0.00021058521117963032,3.859435308797272e10,4.3335992422081155e8,0.0,1.1784857955574026e11,5.092264114872359,0.0009476334503083364
362,0,1.5512253621243908,6.687015522563627e-5,3.902951716685872e10,4.369714767824749e8,0.0,1.1915415742839717e11,5.04148242690427,0.00030091569851536324
363,0,1.5374815305767384,0.0005176508120042502,3.94683027274709e10,4.4060301399558675e8,0.0,1.2047059135292708e11,4.9968149743743995,0.002329428654019126
364,0,1.5312699343476994,0.0026363113260768232,3.991072979551741e10,4.4425452508422804e8,0.0,1.2179791733514159e11,4.976627286630023,0.011863400967345705
365,0,1.5199099654474113,0.001278573936716692,4.035681849106355e10,4.479262149752558e8,0.0,1.231362499749048e11,4.939707387704087,0.005753582715225114
366,0,1.5104889694009902,0.0006413809896608121,4.080658894966637e10,4.5161805542258203e8,0.0,1.2448561933499864e11,4.909089150553218,0.0028862144534736543
367,0,1.4991583989255108,0.0011860307744557957,4.12600613774789e10,4.5533014672331834e8,0.0,1.2584610246997893e11,4.87226479650791,0.005337138485051081
368,0,1.4907472169353557,0.002175454190769346,4.1717255972153854e10,4.5906248794688356e8,0.0,1.272177395922993e11,4.844928455039906,0.009789543858462056
369,0,1.479077023772103,0.0024119026474820745,4.217819311900995e10,4.628152060575943e8,0.0,1.2860061791624234e11,4.807000327259335,0.010853561913669336
370,0,1.4716307514829972,5.337742316843905e-5,4.264289315272966e10,4.6658826990575194e8,0.0,1.2999476671239854e11,4.782799942319741,0.00024019840425797573
371,0,1.4613198554394575,0.00014684413212292415,4.3111376503292404e10,4.703818164144324e8,0.0,1.3140027738646202e11,4.7492895301782365,0.0006607985945531586
372,0,1.4489507594858604,0.0003611892614889279,4.358366362421593e10,4.741958912681485e8,0.0,1.328172079275353e11,4.709089968329046,0.0016253516767001754
373,0,1.4441624301221534,0.0008147561849316982,4.405977507080382e10,4.7803043999808043e8,0.0,1.3424557904848018e11,4.693527897896999,0.003666402832192642
374,0,1.4308896881652253,0.002374458376685898,4.453973141313231e10,4.8188570064601237e8,0.0,1.356855206284763e11,4.650391486536982,0.01068506269508654
375,0,1.4219770195050188,0.0006036348946078827,4.502355331575653e10,4.8576158261723256e8,0.0,1.3713704016570569e11,4.621425313391311,0.0027163570257354723
376,0,1.4155549200096886,0.0010803076619070088,4.551126144731044e10,4.8965816265515876e8,0.0,1.3860020771102924e11,4.600553490031488,0.00486138447858154
377,0,1.405517965654281,0.0010163689396792896,4.600287657971222e10,4.935755647081862e8,0.0,1.40075111315274e11,4.567933388376414,0.004573660228556803
378,0,1.3995243138112392,0.001074602987519887,4.649841951080412e10,4.975137581426349e8,0.0,1.4156178106711188e11,4.5484540198865275,0.004835713443839491
379,0,1.3892875303008438,0.0004900698388617469,4.6997911106235504e10,5.0147289089662004e8,0.0,1.430603145435835e11,4.515184473477743,0.002205314274877861
380,0,1.3797254961995655,0.0002009037152992596,4.750137229398563e10,5.0545296318591595e8,0.0,1.4457075371666245e11,4.484107862648588,0.0009040667188466682
381,0,1.371572585708853,0.0012135976531951087,4.800882404240588e10,5.0945402226108885e8,0.0,1.4609315843906897e11,4.457610903553772,0.00546118943937799
382,0,1.3613890445636292,0.0015347804993045742,4.852028737713742e10,5.1347616138934445e8,0.0,1.4762760627359216e11,4.424514394831795,0.006906512246870584
383,0,1.3526219088463987,0.0004281721668411356,4.903578338581343e10,5.1751939784747756e8,0.0,1.4917414598977045e11,4.396021203750796,0.0019267747507851103
384,0,1.345948130738678,9.690119500084208e-5,4.9555333207183075e10,5.215837796642721e8,0.0,1.5073283818389743e11,4.374331424900704,0.0004360553775037894
385,0,1.3385257222456328,0.0007543374583825373,5.007895803461742e10,5.2566939324481e8,0.0,1.523037583646344e11,4.350208597298307,0.003394518562721418
386,0,1.3279747017111552,0.0003334218766212682,5.060667912959967e10,5.2977631958731514e8,0.0,1.5388698023110397e11,4.3159177805612545,0.0015003984447957068
387,0,1.320948298455465,0.0007215141594806943,5.1138517763219604e10,5.3390454173473287e8,0.0,1.55482539888122e11,4.293081969980261,0.0032468137176631245
388,0,1.314022431556854,0.0002321407860345303,5.167449533813577e10,5.38054152199187e8,0.0,1.570905157151488e11,4.270572902559776,0.0010446335371553865
389,0,1.3067874399270987,0.00019161908209219252,5.221463324740941e10,5.422252106490324e8,0.0,1.5871097369506415e11,4.24705917976307,0.0008622858694148663
390,0,1.296290480740824,0.0013497574953529787,5.2758952972776825e10,5.464178038853686e8,0.0,1.6034399054251694e11,4.2129440624076775,0.0060739087290884045
391,0,1.288966978463577,0.00020145945018157363,5.330747602718176e10,5.506319182789721e8,0.0,1.6198960401989636e11,4.189142680006626,0.0009065675258170813
392,0,1.2793812977428205,0.0023180143189652624,5.3860224007196976e10,5.548676670641837e8,0.0,1.63647901481963e11,4.157989217664166,0.010431064435343682
393,0,1.2719298369442766,0.0010203296740416805,5.441721854618988e10,5.591250588959167e8,0.0,1.653189295999054e11,4.133771970068899,0.004591483533187562
394,0,1.2684229860638643,0.002074015931276471,5.497848132539322e10,5.63404130072858e8,0.0,1.6700274592331284e11,4.122374704707559,0.00933307169074412
395,0,1.2604439698564076,0.00017489574291250666,5.554403412088321e10,5.677050247898003e8,0.0,1.686994506710879e11,4.096442902033325,0.00078703084310628
396,0,1.2502527557987828,0.0017453917762162772,5.611389870829895e10,5.720277740839971e8,0.0,1.7040909982896393e11,4.063321456346044,0.007854262992973248
397,0,1.2424622097904008,0.00030856612642471187,5.66880969547419e10,5.763723849237883e8,0.0,1.7213173986000208e11,4.038002181818802,0.0013885475689112035
398,0,1.236470304914282,0.002823049652012062,5.726665076303937e10,5.807389190253185e8,0.0,1.7386743900903738e11,4.018528490971416,0.01270372343405428
399,0,1.2290887137865396,0.001221998388363763,5.784958213964038e10,5.851274649942424e8,0.0,1.7561627639306235e11,3.994538319806254,0.0054989927476369336
400,0,1.2245698105508405,0.0008431443586257735,5.8436913057426865e10,5.895380339138184e8,0.0,1.7737830050810046e11,3.9798518842902313,0.003794149613815981
401,0,1.2121408039516304,0.00045459732289778473,5.9028665640162e10,5.939707922933352e8,0.0,1.791536220694654e11,3.9394576128427987,0.0020456879530400315
402,0,1.2058209482044278,0.0019317794934306035,5.962486198537219e10,5.984256507634668e8,0.0,1.8094224962154147e11,3.91891808166439,0.008693007720437716
403,0,1.1996825654926662,0.0002359137198049759,6.022552431106468e10,6.029027258556342e8,0.0,1.8274427420875592e11,3.898968337851165,0.0010616117391223916
404,0,1.1949920448341187,0.0006491011670867741,6.0830674847400024e10,6.074020598823392e8,0.0,1.8455975734506503e11,3.883724145710886,0.0029209552518904836
405,0,1.186494430962362,0.0011640253272854233,6.1440335908946655e10,6.119237616560261e8,0.0,1.8638878756174393e11,3.8561069006276765,0.005238113972784405
406,0,1.1775457130395388,3.918862629310061e-5,6.205452983500464e10,6.164678520699621e8,0.0,1.882314181054e11,3.827023567378501,0.00017634881831895275
407,0,1.1753842776587455,0.00011653124860792403,6.267327904445935e10,6.210343133754038e8,0.0,1.9008768649933e11,3.819998902390923,0.0005243906187356581
408,0,1.1648713613727182,0.0005049597616955417,6.329660600726344e10,6.256233536976597e8,0.0,1.919577223013817e11,3.785831924461334,0.002272318927629938
409,0,1.1569457267607843,0.0005066954610347914,6.392453325275621e10,6.302349178246099e8,0.0,1.9384154813750922e11,3.7600736119725493,0.0022801295746565616
410,0,1.1553279216945744,0.0011237552401659897,6.455708331642444e10,6.34869024185906e8,0.0,1.9573921659979706e11,3.7548157455073667,0.005056898580746954
411,0,1.146943182399422,0.00019395051187874645,6.5194278884093994e10,6.395258588119245e8,0.0,1.9765084908760696e11,3.7275653427981217,0.000872777303454359
412,0,1.1389457240272927,0.001392436435191444,6.583614261896556e10,6.442054052596674e8,0.0,1.995764843480174e11,3.701573603088701,0.006265963958361498
413,0,1.13017787689171,0.0021701289094128795,6.648269726100386e10,6.489077302808055e8,0.0,2.015161953449688e11,3.6730780998980572,0.009765580092357957
414,0,1.1270156803335594,0.0002495119614625667,6.713396562787337e10,6.536328263977941e8,0.0,2.0347002450081342e11,3.662800961084068,0.00112280382658155
415,0,1.1218831463198489,0.000561318682157211,6.778997055153076e10,6.583808236372889e8,0.0,2.0543807125794415e11,3.6461202255395087,0.0025259340697074495
416,0,1.1159988597747375,0.00018463203195688406,6.845073493773976e10,6.631517652278842e8,0.0,2.0742039939706006e11,3.626996294267897,0.0008308441438059783
417,0,1.1092669444332723,0.0009075723832538594,6.911628176070993e10,6.679457073018738e8,0.0,2.0941707818417142e11,3.605117569408135,0.004084075724642367
418,0,1.1044378946495628,0.0001513243707317444,6.978663404910313e10,6.727626782598835e8,0.0,2.1142816546352814e11,3.589423157611079,0.0006809596682928497
419,0,1.0975033118799278,0.00035381923237072125,7.04618148712662e10,6.77602772475627e8,0.0,2.134537467960215e11,3.5668857636097653,0.0015921865456682456
420,0,1.0904852527074862,0.0003425176464480553,7.114184734162535e10,6.824660254353664e8,0.0,2.1549388334122852e11,3.54407707129933,0.001541329409016249
421,0,1.083028832159546,0.0009612010369476653,7.182675466173222e10,6.873524958095192e8,0.0,2.1754864607407532e11,3.5198437045185247,0.004325404666264494
422,0,1.0801978636277363,0.0009910593055600483,7.251656006385213e10,6.922621901681335e8,0.0,2.1961808418710022e11,3.5106430567901428,0.004459766875020217
423,0,1.0738178312231352,0.0009521582163756629,7.321128683814354e10,6.971952425453626e8,0.0,2.217023007585448e11,3.4899079514751894,0.0042847119736904825
424,0,1.0650474167556867,0.001064243529788833,7.391095835151097e10,7.021516967942257e8,0.0,2.2380136108924072e11,3.4614041044559816,0.0047890958840497485
425,0,1.059094169186234,0.00023386452443439134,7.461559802053932e10,7.071315583933153e8,0.0,2.259153142966197e11,3.4420560498552604,0.001052390359954761
426,0,1.0552457141203826,0.0018258008394550858,7.532522926572987e10,7.121348896061935e8,0.0,2.280442337065086e11,3.429548570891243,0.008216103777547886
427,0,1.0488895864206886,0.0002977336035390615,7.603987564614667e10,7.171617895773193e8,0.0,2.3018820850336865e11,3.408891155867238,0.0013398012159257767
428,0,1.044281483011078,0.0005802895536170716,7.675956070125748e10,7.222122731530079e8,0.0,2.323472922082299e11,3.3939148197860036,0.002611302991276822
429,0,1.0396718204837923,0.0006288376183403655,7.748430807604411e10,7.272864122236336e8,0.0,2.345215627678947e11,3.378933416572325,0.0028297692825316446
430,0,1.0345706497017355,1.5749925528084824e-5,7.821414145221521e10,7.323842666645672e8,0.0,2.367110932135487e11,3.36235461153064,7.08746648763817e-5
431,0,1.0261502192071936,0.0003439124612933651,7.894908457638246e10,7.375059181581454e8,0.0,2.3891596614977826e11,3.3349882124233794,0.001547606075820143
432,0,1.0238896764418288,0.0003078181320546167,7.968916120721965e10,7.426513332648051e8,0.0,2.4113621476317615e11,3.327641448435944,0.0013851815942457753
433,0,1.0185350102116344,0.0013514828312640441,8.043439522058284e10,7.478206538297756e8,0.0,2.4337194788771002e11,3.310238783187812,0.006081672740688199
434,0,1.0103173001506245,0.0008880166512531911,8.118481052662793e10,7.530139327531115e8,0.0,2.4562323628822247e11,3.2835312254895297,0.0039960749306393595
435,0,1.0051504041952304,6.667967223326997e-5,8.194043107183076e10,7.582311703567216e8,0.0,2.4789012803334314e11,3.2667388136344986,0.0003000585250497149
436,0,1.0013831661286852,0.0011496316626406161,8.270128086806348e10,7.634724373781613e8,0.0,2.5017270182881488e11,3.2544952899182267,0.0051733424818827724
437,0,0.9956619772352473,0.0031785340044964707,8.346738398778879e10,7.687378199876771e8,0.0,2.5247104334682608e11,3.2359014260145536,0.014303403020234117
438,0,0.989139430698117,0.0021599401930541863,8.423876456776399e10,7.740273628525782e8,0.0,2.5478522036166528e11,3.2147031497688805,0.009719730868743838
439,0,0.9869090776203682,0.0009111450085612354,8.501544676447566e10,7.793410745543203e8,0.0,2.5711528496487097e11,3.2074545022661964,0.004100152538525559
440,0,0.980997051882599,0.00022879889904151734,8.579745484396298e10,7.846790833539042e8,0.0,2.594613418317549e11,3.188240418618447,0.001029595045686828
441,0,0.9742157093137875,0.00036943774678767745,8.658481307348e10,7.900414186670923e8,0.0,2.6182345255870776e11,3.1662010552698097,0.0016624698605445486
442,0,0.9682748725003482,0.0003991536954922521,8.737754579088649e10,7.954281202107171e8,0.0,2.642016833422505e11,3.1468933356261317,0.0017961916297151344
443,0,0.9644584286816797,0.0016922669124615946,8.817567740851721e10,8.008392317436122e8,0.0,2.6659610225390295e11,3.1344898932154592,0.007615201106077175
444,0,0.9581105355811366,2.076036667927753e-7,8.897923240549303e10,8.062748506226192e8,0.0,2.690068012709499e11,3.113859240638694,9.342165005674888e-7
445,0,0.9564661167062324,0.0005223013627416069,8.978823526285977e10,8.117349669598382e8,0.0,2.7143382503426822e11,3.1085148792952553,0.002350356132337231
446,0,0.9490811941898614,0.00014552086002915027,9.060271057952927e10,8.172197298818864e8,0.0,2.7387728894779202e11,3.0845138811170494,0.0006548438701311762
447,0,0.9457004788073589,0.0003414102480877387,9.142268291845367e10,8.227291072259668e8,0.0,2.7633722801155347e11,3.0735265561239165,0.0015363461163948242
448,0,0.9396440520869522,0.0007048430366289723,9.22481770252483e10,8.282632140174674e8,0.0,2.788137428545771e11,3.0538431692825947,0.0031717936648303757
449,0,0.9342357474551894,0.0012522936181896564,9.307921758986751e10,8.338220758203962e8,0.0,2.813068944534904e11,3.036266179229366,0.005635321281853454
450,0,0.9306305774561281,0.00051901810073577,9.391582941108978e10,8.394057377706242e8,0.0,2.838167525856911e11,3.0245493767324163,0.002335581453310965
451,0,0.9264828051119955,0.0004986776718800938,9.475803733651349e10,8.450142759252903e8,0.0,2.863434011057925e11,3.0110691166139856,0.002244049523460422
452,0,0.9229211055561124,0.00031862595192360624,9.560586626748892e10,8.506477355889602e8,0.0,2.8888691021872107e11,2.999493593057365,0.001433816783656228
453,0,0.9155480810947174,0.0010468636415718457,9.645934115779585e10,8.563062106680949e8,0.0,2.9144737227485114e11,2.9755312635578317,0.004710886387073306
454,0,0.9108165376088889,0.00012399227860461135,9.731848701458379e10,8.619896996965381e8,0.0,2.940248366476445e11,2.960153747228889,0.0005579652537207511
455,0,0.9081762917732799,0.0004861813782620785,9.818332890174948e10,8.676982629322363e8,0.0,2.966193807324181e11,2.9515729482631596,0.002187816202179353
456,0,0.9032063902630398,0.0013792232625722562,9.905389192423622e10,8.734319942407384e8,0.0,2.992310974495405e11,2.9354207683548794,0.006206504681575153
457,0,0.9026737396887301,0.0014101176562536935,9.993020127496678e10,8.791908899592116e8,0.0,3.018600354363929e11,2.933689653988373,0.0063455294531416205
458,0,0.8933263216481211,0.0008721271624455495,1.0081228219096803e11,8.849751205577819e8,0.0,3.045063230244961e11,2.9033105453563937,0.003924572231004973
459,0,0.8903000091681239,0.0004615184180279938,1.0170015992541942e11,8.90784609846935e8,0.0,3.071699759943237e11,2.8934750297964027,0.002076832881125972
460,0,0.8875685078853848,0.0011787384915456127,1.0259385984753369e11,8.966194654392849e8,0.0,3.0985109425453735e11,2.8845976506275006,0.005304323211955257
461,0,0.8839631330761681,0.0013696687860652458,1.0349340734260081e11,9.024797526932545e8,0.0,3.125497586489895e11,2.8728801824975463,0.006163509537293606
462,0,0.8766436616399521,0.0011529870457042818,1.0439882789394542e11,9.083655511767253e8,0.0,3.1526605674970166e11,2.8490919003298445,0.005188441705669268
463,0,0.8750024228762241,0.0003916216577529389,1.053101469584342e11,9.142768356148853e8,0.0,3.180000279312577e11,2.8437578743477285,0.001762297459888225
464,0,0.8709696146334378,0.0008473200868870617,1.0622739010993655e11,9.202137304321189e8,0.0,3.2075178081056665e11,2.8306512475586727,0.003812940390991778
465,0,0.8648887707504599,0.0004388930733228483,1.0715058299599268e11,9.261762878456787e8,0.0,3.235213908522479e11,2.8108885049389944,0.0019750188299528177
466,0,0.860248692078899,0.0025323311488709976,1.0807975125465996e11,9.321645333348222e8,0.0,3.263089212793672e11,2.795808249256422,0.01139549016991949
467,0,0.8584137003140149,0.00291925100418957,1.0901492063366283e11,9.38178510809916e8,0.0,3.2911444391456793e11,2.7898445260205484,0.013136629518853065
468,0,0.8548393482593855,0.0005985993265674607,1.0995611692406677e11,9.442183140874723e8,0.0,3.319380540688703e11,2.778227881843003,0.002693696969553573
469,0,0.849412931638867,0.0019119676213411032,1.1090336593348744e11,9.502839991579537e8,0.0,3.347798296715929e11,2.7605920278263176,0.008603854296034965
470,0,0.8427692229801385,0.0004215985262177401,1.1185669356744792e11,9.563756158965092e8,0.0,3.376398459039114e11,2.73899997468545,0.0018971933679798303
471,0,0.8395529023052871,0.0004384493693973234,1.1281612581319154e11,9.62493180638146e8,0.0,3.4051816226737524e11,2.728546932492183,0.0019730221622879553
472,0,0.837771767486035,0.0004394410197951791,1.1378168860160745e11,9.686367654812165e8,0.0,3.4341486470552673e11,2.7227582443296137,0.001977484589078306
473,0,0.8318063547550842,0.0010363439922319393,1.1475340805166237e11,9.748064725534092e8,0.0,3.463300534661002e11,2.703370652954024,0.004663547965043727
474,0,0.8289015898146714,0.001060960328468997,1.1573131025953105e11,9.81002296736747e8,0.0,3.49263778393687e11,2.6939301668976823,0.004774321478110486
475,0,0.8247541171363763,0.0010085447255466767,1.1671542139133434e11,9.872243291084871e8,0.0,3.52216134935197e11,2.680450880693223,0.004538451264960045
476,0,0.8216008943668165,0.0005012826985544827,1.1770576767735808e11,9.934726063949867e8,0.0,3.551871929666556e11,2.6702029066921535,0.0022557721434951724
477,0,0.8169355049139876,0.0013810958463535564,1.1870237538859325e11,9.997472045524284e8,0.0,3.5817704118291504e11,2.6550403909704596,0.006214931308591003
478,0,0.8135473422217362,0.0003053855699787924,1.1970527088120924e11,1.0060481558770688e9,0.0,3.6118574762802966e11,2.6440288622206425,0.0013742350649045658
479,0,0.8100210418247226,9.590689644140699e-7,1.2071448052425844e11,1.0123755272805729e9,0.0,3.64213397043136e11,2.632568385930348,4.315810339863314e-6
480,0,0.8018469863699149,0.00042137901320562213,1.217300307589622e11,1.0187294108030121e9,0.0,3.672600864264836e11,2.6060027057022235,0.0018962055594252997
481,0,0.8020855691035293,0.0010852981910556754,1.2275194812034306e11,1.025109755212252e9,0.0,3.703258441367501e11,2.6067780995864704,0.004883841859750539
482,0,0.7998089437018634,0.0016951471687713876,1.2378025914240602e11,1.031516704890295e9,0.0,3.734107926147162e11,2.599379067031056,0.007628162259471244
483,0,0.795552843177102,0.002067596409898285,1.2481499042681422e11,1.0379503107185339e9,0.0,3.765150096502377e11,2.585546740325581,0.009304183844542284
484,0,0.789863407204114,0.0008980122690014278,1.2585616867282253e11,1.0444106234287747e9,0.0,3.7963857306670447e11,2.5670560734133705,0.004041055210506425
485,0,0.7875695450785076,0.001184816543872943,1.2690382059268584e11,1.050897659206982e9,0.0,3.8278154412270044e11,2.55960102150515,0.0053316744474282435
486,0,0.7831269427217111,0.001194570640475782,1.2795797295150066e11,1.0574115181567707e9,0.0,3.859440248726899e11,2.5451625638455613,0.0053755678821410195
487,0,0.7787325053443307,5.5325305921398514e-5,1.2901865256851585e11,1.0639522377899168e9,0.0,3.891260872351736e11,2.5308806423690746,0.0002489638766462933
488,0,0.7764791563666746,0.0020067691985368253,1.3008588636887029e11,1.0705198566031269e9,0.0,3.923278036534556e11,2.5235572581916927,0.009030461393415713
489,0,0.7724480101589958,0.0003411105585269908,1.3115970127453792e11,1.0771144613472688e9,0.0,3.9554927032427655e11,2.5104560330167365,0.0015349975133714586
490,0,0.7693255671379928,0.0016331100902180317,1.322401242968766e11,1.083736085705026e9,0.0,3.987905576985861e11,2.500308093198477,0.0073489954059811425
491,0,0.7645792699704776,0.0006579412315576415,1.3332718247663286e11,1.090384805181082e9,0.0,4.020517568672784e11,2.4848826274040525,0.002960735542009387
492,0,0.7599469958409939,0.00018926131701061896,1.3442090292835954e11,1.097060661128383e9,0.0,4.053329423468048e11,2.4698277364832304,0.0008516759265477853
493,0,0.7590912592863379,0.002056863293226136,1.3552131282419472e11,1.1037636799232821e9,0.0,4.086341813779834e11,2.4670465926805982,0.009255884819517612
494,0,0.7562808020277957,0.0017708017803885825,1.366284393551566e11,1.1104939622242272e9,0.0,4.1195557798361163e11,2.457912606590336,0.007968608011748621
495,0,0.7526972414087537,0.0021639098610835017,1.377423098562094e11,1.1172515538766298e9,0.0,4.1529720931272235e11,2.4462660345784495,0.009737594374875758
496,0,0.747894152370667,0.0007181023238966885,1.3886295162088422e11,1.1240365136548402e9,0.0,4.1865915915191656e11,2.430655995204668,0.0032314604575350986
497,0,0.7451190787051927,0.0006093150505938534,1.3999039201283154e11,1.130848871285692e9,0.0,4.2204149701615735e11,2.4216370057918764,0.00274191772767234
498,0,0.7417633548501184,0.0008670990619718845,1.4112465849839398e11,1.137688702535379e9,0.0,4.254443153642247e11,2.4107309032628845,0.0039019457788734804
499,0,0.7345564896254999,9.476060474537286e-6,1.4226577857075793e11,1.1445560880304978e9,0.0,4.2886770935646045e11,2.3873085912828746,4.2642272135417787e-5
500,0,0.7377771177534181,0.0007953971462984332,1.434137797988495e11,1.1514509721304543e9,0.0,4.323117062663777e11,2.397775632698609,0.0035792871583429494
501,0,0.7340889746520531,0.0003717945720887097,1.4456868978336063e11,1.1583735448492546e9,0.0,4.3577645618611597e11,2.3857891676191727,0.0016730755743991936
502,0,0.7286791157695816,0.0017662131721945065,1.4573053613805124e11,1.1653238209972134e9,0.0,4.392620220025498e11,2.36820712625114,0.00794795927487528
503,0,0.7262462705832191,0.0007386637080197523,1.4689934664877182e11,1.1723018195444365e9,0.0,4.427684685820797e11,2.3603003793954622,0.0033239866860888855
504,0,0.7230898365415611,0.0002825359342372893,1.4807514906976257e11,1.1793076243643098e9,0.0,4.462958936098496e11,2.3500419687600735,0.001271411704067802
505,0,0.7174616292080713,0.000982183865237829,1.4925797118641565e11,1.1863413040882127e9,0.0,4.4984438737813184e11,2.331750294926232,0.0044198273935702305
506,0,0.7151573427296372,0.0004572338409015806,1.504478409255852e11,1.1934028695466564e9,0.0,4.5341401106502295e11,2.3242613638713205,0.0020575522840571127
507,0,0.7118101379053032,0.00034203026151931613,1.5164478622204718e11,1.200492409481228e9,0.0,4.570048653849355e11,2.3133829481922357,0.0015391361768369227
508,0,0.7097280213839479,0.0005078397831336071,1.5284883507253445e11,1.2076099615488274e9,0.0,4.606170253942699e11,2.3066160694978306,0.0022852790241012317
509,0,0.7085290050267146,0.00023562339436424869,1.5406001551013837e11,1.214755583961568e9,0.0,4.6425057672629987e11,2.3027192663368226,0.001060305274639119
510,0,0.7036123672509007,0.00160907291173894,1.552783556332604e11,1.2219293669522498e9,0.0,4.6790562151238696e11,2.2867401935654272,0.0072408281028252305
511,0,0.6998732797316944,0.00044853476229850215,1.5650388362013727e11,1.2291313285637777e9,0.0,4.715822252759532e11,2.274588159128007,0.0020184064303432597
512,0,0.6972891504386314,0.0010079579799956286,1.5773662768578943e11,1.236361524269513e9,0.0,4.752804727402012e11,2.266189738925552,0.004535810909980328
513,0,0.6933319665001474,0.0010090919559183188,1.58976616086482e11,1.2436200284414375e9,0.0,4.790004585039754e11,2.253328891125479,0.004540913801632435
514,0,0.6914828660583702,0.00023705521323590952,1.6022387717503873e11,1.2509068701618552e9,0.0,4.827422540881549e11,2.2473193146897033,0.001066748459561593
515,0,0.6899157439180341,0.0006194342180148125,1.6147843929505493e11,1.2582221184434893e9,0.0,4.8650595170334204e11,2.242226167733611,0.002787453981066656
516,0,0.6863171093508313,0.0011211345126555404,1.6274033090027798e11,1.2655658458999643e9,0.0,4.9029164558410364e11,2.230530605390202,0.005045105306949932
517,0,0.6849152116273329,0.00034610104303458954,1.640095804744035e11,1.2729380761364686e9,0.0,4.940994048881508e11,2.225974437788832,0.0015574546936556529
518,0,0.6785268940309525,0.0009641429897912785,1.6528621658722574e11,1.2803389180170114e9,0.0,4.979293429455862e11,2.2052124056005953,0.004338643454060753
519,0,0.6772693584332173,0.0015570711578402725,1.6657026781838177e11,1.2877683514235513e9,0.0,5.0178150657044135e11,2.201125414907956,0.007006820210281226
520,0,0.6750767807057011,0.00033554260382586505,1.678617628552971e11,1.295226476832441e9,0.0,5.0565600509757227e11,2.1939995372935286,0.0015099417172163927
521,0,0.6699919500635867,0.000834443996202819,1.6916073036159323e11,1.3027133638922627e9,0.0,5.0955293222627563e11,2.177473837706657,0.003754997982912685
522,0,0.6702686449909598,3.418345188771005e-5,1.7046719914890417e11,1.3102290069086356e9,0.0,5.1347234245740356e11,2.1783730962206196,0.00015382553349469524
523,0,0.6678747432644629,0.0006287343830361145,1.717811980211744e11,1.3177735204817336e9,0.0,5.174143531907722e11,2.1705929156095047,0.0028293047236625153
524,0,0.6648643507047983,0.001682834157952925,1.7310275584159363e11,1.325346944681265e9,0.0,5.213790431713893e11,2.1608091397905946,0.0075727537107881625
525,0,0.6614401760390339,0.0007827759754151475,1.7443190157835803e11,1.3329493333014898e9,0.0,5.253664984049241e11,2.14968057212686,0.0035224918893681637
526,0,0.659379604935268,0.0006440324834876548,1.7576866420723294e11,1.3405807285294333e9,0.0,5.29376798999249e11,2.142983716039621,0.0028981461756944463
527,0,0.6557454872227173,0.0007044567255576094,1.771130727403709e11,1.3482412071735084e9,0.0,5.3341004344006805e11,2.131172833473831,0.0031700552650092426
528,0,0.6532433649399966,0.00031235293922999684,1.784651563196072e11,1.355930804710303e9,0.0,5.3746630856743286e11,2.1230409360549887,0.0014055882265349858
529,0,0.6497164654492955,0.001326008590592777,1.7982494408857413e11,1.3636495921243267e9,0.0,5.415456901451947e11,2.1115785127102105,0.005967038657667496
530,0,0.647061490384576,9.238100790081437e-5,1.811924652561728e11,1.3713976109240685e9,0.0,5.4564826853358344e11,2.1029498437498724,0.00041571453555366465
531,0,0.6454808979338025,0.0010172227102726587,1.825677490767081e11,1.3791749149107938e9,0.0,5.497741307409233e11,2.097812918284858,0.004577502196226964
532,0,0.6406653714791466,0.00022557442979972438,1.839508248655786e11,1.3869815905333085e9,0.0,5.539233812981415e11,2.0821624573072266,0.0010150849340987598
533,0,0.640808652796165,0.0006595568267050338,1.853417220260561e11,1.3948176339005768e9,0.0,5.580960768429514e11,2.082628121587536,0.002968005720172652
534,0,0.6369573072766149,0.0005991336929593184,1.867404699815535e11,1.4026831648550093e9,0.0,5.622923400510215e11,2.0701112486489985,0.0026961016183169326
535,0,0.6346475839964114,0.0009513105032965541,1.8814709820914514e11,1.410578198762117e9,0.0,5.665122381285874e11,2.062604647988337,0.004280897264834493
536,0,0.6330843665480905,0.0013779562144835547,1.8956163624454016e11,1.4185027966542962e9,0.0,5.707558627621626e11,2.0575241912812943,0.0062008029651759965
537,0,0.6259100499937835,8.262739091360663e-5,1.9098411368365332e11,1.4264570592056298e9,0.0,5.750233271097699e11,2.0342076624797967,0.00037182325911122983
538,0,0.6260952735685927,9.93162037919898e-5,1.924145602123735e11,1.4344409491628404e9,0.0,5.793146704372346e11,2.0348096390979262,0.0004469229170639541
539,0,0.6229460442174083,0.00022630120879299118,1.9385300548730865e11,1.4424545979734654e9,0.0,5.836300228203892e11,2.024574643706577,0.0010183554395684603
540,0,0.6219482241875607,0.0004549565766274596,1.9529947933089413e11,1.4504980219295883e9,0.0,5.879694525110835e11,2.021331728609572,0.0020473045948235682
541,0,0.6211011071190238,0.0007358244752225631,1.967540114936791e11,1.458571290513361e9,0.0,5.923330566740492e11,2.0185785981368274,0.003311210138501534
542,0,0.6188644515857298,0.00020398751865310943,1.9821663188862274e11,1.4666744699278302e9,0.0,5.967209308122612e11,2.011309467653622,0.0009179438339389925
543,0,0.613589976473626,0.0002139046442340769,1.9968737046057394e11,1.4748076269974098e9,0.0,6.011331709990195e11,1.9941674235392846,0.000962570899053346
544,0,0.6136328573863541,0.0006127994890427089,2.0116625715185095e11,1.4829707580405145e9,0.0,6.05569835222189e11,1.9943067865056507,0.00275759770069219
545,0,0.6079204220205268,0.0007738929215760355,2.0265332202563745e11,1.491163996318523e9,0.0,6.100310559679575e11,1.975741371566712,0.00348251814709216
546,0,0.6069049525655251,9.318001312060123e-5,2.041485951709986e11,1.4993873236538026e9,0.0,6.145168835439775e11,1.9724410958379566,0.0004193100590427055
547,0,0.6050486129055689,0.0009106145967438723,2.056521067324677e11,1.5076408341783068e9,0.0,6.190274295630662e11,1.9664079919430988,0.004097765685347425
548,0,0.6004450581425085,0.0005923676903962683,2.0716388692612445e11,1.5159245964319072e9,0.0,6.235627919185608e11,1.9514464389631525,0.002665654606783207
549,0,0.5993720462637779,4.296433921421712e-5,2.0868396599843463e11,1.5242386219284818e9,0.0,6.28123037440302e11,1.9479591503572782,0.00019333952646397701
550,0,0.5967133974381614,0.0008808865826732329,2.1021237428622604e11,1.5325830015502145e9,0.0,6.32708276566392e11,1.9393185416740246,0.003963989622029548
551,0,0.5948318293018695,0.0005316327992488588,2.1174914213300055e11,1.5409577741710014e9,0.0,6.373185914352212e11,1.9332034452310758,0.0023923475966198646
552,0,0.5932085146219669,0.00022146713810950532,2.1329429997977817e11,1.5493629986612213e9,0.0,6.41954075281216e11,1.9279276725213923,0.0009966021214927738
553,0,0.5903369349236491,0.00024254977010470944,2.1484787831684186e11,1.5577987406983101e9,0.0,6.466148252893237e11,1.9185950385018598,0.0010914739654711925
554,0,0.5884826605199747,0.00030404184203214335,2.1640990765372183e11,1.566265039901134e9,0.0,6.513009244515065e11,1.9125686466899177,0.001368188289144645
555,0,0.585624748381008,0.0008414901637983597,2.1798041860272888e11,1.5747619654630966e9,0.0,6.560124722292898e11,1.903280432238276,0.0037867057370926187
556,0,0.5832150675146541,2.043083595384333e-5,2.1955944182115103e11,1.5832895626711226e9,0.0,6.607495550239932e11,1.895448969422626,9.193876179229499e-5
557,0,0.58207510781358,0.0006776877562515438,2.2114700796954086e11,1.5918478811749268e9,0.0,6.655122618448933e11,1.8917441003941349,0.003049594903131947
558,0,0.5803114482400018,0.0018072822312573639,2.227431478497337e11,1.600436989212554e9,0.0,6.703006921308713e11,1.8860122067800058,0.008132770040658138
559,0,0.5769193134661085,0.0005842347838325065,2.2434789224863596e11,1.6090569489498177e9,0.0,6.751149422143121e11,1.8749877687648526,0.002629056527246279
560,0,0.5733367529048733,0.00012877130825009002,2.2596127206274338e11,1.6177078057156944e9,0.0,6.799550991380454e11,1.8633444469408382,0.0005794708871254052
561,0,0.5722127207763632,0.0008465167267613173,2.275833181724724e11,1.6263895968518188e9,0.0,6.84821245661398e11,1.8596913425231805,0.003809325270425928
562,0,0.5668823332490824,0.0008209998497831108,2.29214061576077e11,1.6351024227693923e9,0.0,6.897135000203214e11,1.8423675830595179,0.003694499324023999
563,0,0.5658170140721088,0.00038424558653911146,2.3085353332953256e11,1.6438462815064917e9,0.0,6.946319231586222e11,1.8389052957343537,0.0017291051394260017
564,0,0.5644453103889784,0.0001487910145910905,2.3250176448745425e11,1.6526212592022781e9,0.0,6.995766257026306e11,1.8344472587641798,0.0006695595656599073
565,0,0.5617477818944352,0.00024064001552499307,2.341587862272651e11,1.6614274179655285e9,0.0,7.045477049232584e11,1.8256802911569143,0.001082880069862469
566,0,0.5606858613857639,0.0012430055944605556,2.358246297221671e11,1.6702647931740873e9,0.0,7.095452432143663e11,1.8222290495037328,0.0055935251750725
567,0,0.557138866607623,0.0003750516629651055,2.3749932622121603e11,1.6791334677352023e9,0.0,7.145693499846437e11,1.8107013164747747,0.0016877324833429747
568,0,0.5569001388314248,0.0008967360470249479,2.3918290707321475e11,1.6880334581402118e9,0.0,7.196200971504255e11,1.8099254512021306,0.004035312211612266
569,0,0.5540353885946818,0.00026528722783874235,2.4087540361715344e11,1.6969648593281305e9,0.0,7.246976013405529e11,1.8006150129327159,0.0011937925252743405
570,0,0.5531134865247832,0.0011123055763961887,2.42576847265038e11,1.7059276960603235e9,0.0,7.298019394893464e11,1.7976188312055454,0.005005375093782849
571,0,0.5489373508517188,0.0006655426030817255,2.442872695137729e11,1.7149220582078385e9,0.0,7.349332257229028e11,1.784046390268086,0.0029949417138677645
572,0,0.548242045931147,4.928770613332745e-5,2.460067018768829e11,1.7239479562999663e9,0.0,7.400915291266978e11,1.7817866492762278,0.0002217946775999735
573,0,0.5490627048212884,0.0013924784663558315,2.477351759465143e11,1.7330054586392934e9,0.0,7.452769518538009e11,1.7844537906691873,0.006266153098601242
574,0,0.5456168335735021,0.00031620988786823056,2.494727233845071e11,1.7420946589049408e9,0.0,7.50489610826929e11,1.773254709113882,0.0014229444954070376
575,0,0.5446689049842646,0.0006952936976810636,2.512193758651552e11,1.751215567456663e9,0.0,7.55729575422426e11,1.77017394119886,0.003128821639564786
576,0,0.541722573988281,0.0002298237105451002,2.5297516514165454e11,1.7603682693488467e9,0.0,7.609969580032811e11,1.7605983654619135,0.0010342066974529508
577,0,0.5386952847792201,0.002397320756310507,2.5474012302578918e11,1.7695528070826774e9,0.0,7.662918466609156e11,1.7507596755324655,0.010787943403397282
578,0,0.5358614573245042,0.0007151322144208772,2.5651428138202765e11,1.7787692342589388e9,0.0,7.716143360196389e11,1.7415497363046386,0.003218094964893947
579,0,0.5337004577719542,0.0012955528151268993,2.5829767213531476e11,1.7880176028975084e9,0.0,7.769645199423425e11,1.734526487758851,0.005829987668071046
580,0,0.532359679653919,0.0008218330088002547,2.6009032724963464e11,1.7972979674039497e9,0.0,7.823424938446562e11,1.7301689588752365,0.0036982485396011462
581,0,0.5294960584393977,0.00041858905244390764,2.6189227876715533e11,1.8066103983005717e9,0.0,7.877483626454768e11,1.7208621899280425,0.0018836507359975844
582,0,0.5278801277696312,0.001632872800177219,2.6370355873686108e11,1.8159549327938206e9,0.0,7.931822121491425e11,1.7156104152513014,0.007347927600797485
583,0,0.5269616087492968,0.0011729655646515564,2.6552419934951117e11,1.825331629812109e9,0.0,7.986441408309485e11,1.7126252284352144,0.005278345040932004
584,0,0.5249197055781076,0.0007181707424514377,2.6735423274407874e11,1.834740556404228e9,0.0,8.041342521959904e11,1.7059890431288498,0.00323176834103147
585,0,0.5216499640425163,0.002345664865697695,2.6919369120701398e11,1.8441817684229224e9,0.0,8.096526433203955e11,1.6953623831381779,0.010555491895639627
586,0,0.5208311734358859,0.002587709050601409,2.7104260704853973e11,1.8536552974700646e9,0.0,8.151993972689182e11,1.6927013136666291,0.01164469072770634
587,0,0.5214688743622518,0.00045475077173740236,2.7290101259496576e11,1.8631612052764132e9,0.0,8.207746149022888e11,1.6947738416773181,0.0020463784728183107
588,0,0.5164265766366707,0.00025813251775914925,2.747689403097022e11,1.8726995930132976e9,0.0,8.263784203821167e11,1.6783863740691798,0.0011615963299161716
589,0,0.5151508666253064,0.0013948024653115368,2.7664642262047375e11,1.8822704551067393e9,0.0,8.320108754373956e11,1.674240316532246,0.006276611093901915
590,0,0.5153895033855111,0.0006477453601951703,2.785334920621741e11,1.8918738614244514e9,0.0,8.376720861782522e11,1.6750158860029112,0.0029148541208782663
591,0,0.5113651220437812,0.00011438611462694787,2.8043018124052466e11,1.9015099042301514e9,0.0,8.433621721594949e11,1.6619366466422887,0.0005147375158212654
592,0,0.5099438919530033,0.000545005240022333,2.823365227622272e11,1.9111785947988892e9,0.0,8.490812053587152e11,1.6573176488472607,0.0024525235801004987
593,0,0.5074636346781164,0.00031777808931026134,2.842525493474009e11,1.9208800118285537e9,0.0,8.548292976669314e11,1.6492568127038782,0.001430001401896176
594,0,0.5057385435808077,0.0005064522706346268,2.8617829371706104e11,1.9306141990249143e9,0.0,8.60606540503738e11,1.6436502666376251,0.0022790352178558206
595,0,0.5034035920364173,0.000847749553306934,2.881137886854783e11,1.9403812203315003e9,0.0,8.664130374117644e11,1.636061674118356,0.003814872989881203
596,0,0.5032475028486885,0.0013291605061563523,2.9005906710117346e11,1.9501811133605773e9,0.0,8.722488764617306e11,1.6355543842582376,0.005981222277703585
597,0,0.5001017547949896,0.0013819348747207611,2.92014161894308e11,1.960013966103868e9,0.0,8.781141758697013e11,1.6253307030837163,0.006218706936243425
598,0,0.49954550286499244,0.0004736857720945555,2.9397910603345386e11,1.9698797985659127e9,0.0,8.840090135089619e11,1.6235228843112255,0.0021315859744254996
599,0,0.49833329943862303,0.00044588516233939543,2.959539325335009e11,1.9797786864925408e9,0.0,8.89933500675531e11,1.619583223175525,0.0020064832305272794
600,0,0.49587862289175344,7.167704642240232e-5,2.979386744580985e11,1.9897106888473759e9,0.0,8.95887738850327e11,1.6116055243981986,0.00032254670890081045
601,0,0.49473380885580753,0.0006891944983202225,2.999333649739814e11,1.9996758448259156e9,0.0,9.018718177663938e11,1.6078848787813744,0.0031013752424410013
602,0,0.4915153496722189,0.0006617320301533498,3.019380372555376e11,2.0096742309453976e9,0.0,9.078858497735918e11,1.5974248864347114,0.0029777941356900744
603,0,0.49025656468228707,0.0005704929620442389,3.0395272451761896e11,2.0197058771969557e9,0.0,9.139299194321453e11,1.5933338352174329,0.002567218329199075
604,0,0.4891323428757134,0.0019786702085816277,3.059774601038953e11,2.0297708502644987e9,0.0,9.20004133455862e11,1.5896801143460686,0.008904015938617324
605,0,0.48464474334244567,0.000538837067353653,3.0801227735835986e11,2.0398692272529712e9,0.0,9.261086051296877e11,1.5750954158629484,0.002424766803091438
606,0,0.48571197714859515,0.0006179673298820442,3.100572096861175e11,2.0500010079229617e9,0.0,9.322434011151973e11,1.5785639257329342,0.0027808529844691988
607,0,0.48260859172819026,0.0010754692919258757,3.1211229057271246e11,2.0601663079612586e9,0.0,9.384086583597715e11,1.5684779231166184,0.00483961181366644
608,0,0.4835294143364614,0.0001935679790651837,3.14177553474204e11,2.0703651318258107e9,0.0,9.446044466758888e11,1.5714705965934996,0.0008710559057933267
609,0,0.47992963470535116,0.0006546440162906362,3.162530320619539e11,2.0805975877203639e9,0.0,9.508308988597478e11,1.5597713127923913,0.002945898073307863
610,0,0.478105597539199,6.57147708742592e-5,3.183387598899914e11,2.0908636919065325e9,0.0,9.570880921729934e11,1.5538431920023967,0.0002957164689341664
611,0,0.47499533106343816,0.0007496007626026023,3.204347706742746e11,2.101163518543456e9,0.0,9.633761391557771e11,1.543734825956174,0.00337320343171171
612,0,0.4756700545596139,0.00123754318987945,3.2254109816945856e11,2.111497091768773e9,0.0,9.696951219930305e11,1.5459276773187451,0.005568944354457525
613,0,0.47294019564429346,0.0002805548461478173,3.246577761668283e11,2.1218645110286684e9,0.0,9.760451690937454e11,1.5370556358439538,0.001262496807665178
614,0,0.4712019933544008,0.001282333539932859,3.2678483848781146e11,2.132265804544883e9,0.0,9.824263655027466e11,1.5314064784018027,0.005770500929697865
615,0,0.4692510594372806,0.0005570290628427811,3.28922319077055e11,2.1427010350252488e9,0.0,9.888388174634731e11,1.525065943171162,0.002506630782792515
616,0,0.4676394320794477,0.0005340847258137882,3.3107025187468463e11,2.1531702543371925e9,0.0,9.952826247970261e11,1.519828154258205,0.002403381266162047
617,0,0.4671964052628922,0.00023760652750309114,3.332286709273526e11,2.163673512728641e9,0.0,1.001757886426219e12,1.5183883171043997,0.0010692293737639101
618,0,0.4638285458992646,0.001051403310770884,3.3539761026771265e11,2.174210890339282e9,0.0,1.0082647199619636e12,1.50744277417261,0.004731314898468978
619,0,0.4629129717004088,0.0004236303048960412,3.375771040787082e11,2.184782409806e9,0.0,1.0148032075912058e12,1.5044671580263285,0.0019063363720321852
620,0,0.4601627599788867,0.00012837324784551428,3.397671865040538e11,2.195388152349011e9,0.0,1.021373467952333e12,1.4955289699313818,0.0005776796153048143
621,0,0.4584268706545199,0.0006548459109827545,3.4196789178109784e11,2.2060281560144186e9,0.0,1.027975593103856e12,1.4898873296271897,0.0029468065994223956
622,0,0.45773110900202324,0.0007106911330526061,3.441792542421436e11,2.216702475963902e9,0.0,1.0346096858074036e12,1.4876261042565755,0.0031981100987367277
623,0,0.4567205671123383,0.00017277144660097842,3.46401308187951e11,2.22741117562352e9,0.0,1.041275854225502e12,1.4843418431150996,0.0007774715097044029
624,0,0.4547304121506728,2.38865578960989e-5,3.486340880735974e11,2.2381543142392426e9,0.0,1.04797420401169e12,1.4778738394896864,0.00010748951053244506
625,0,0.45462116181699785,0.0004136091081395222,3.5087762831830597e11,2.2489319299178786e9,0.0,1.0547048278803682e12,1.477518775905243,0.0018612409866278498
626,0,0.45175412269237725,0.0002612051943762491,3.5313196344930884e11,2.259744105741313e9,0.0,1.0614678467447532e12,1.468200898750226,0.001175423374693121
627,0,0.4492572221931146,0.0003890462521284453,3.5539712805706647e11,2.270590878192286e9,0.0,1.0682633525694968e12,1.4600859721276225,0.0017507081345780038
628,0,0.44816726888512703,0.0005096930541838786,3.576731567511706e11,2.2814722964103074e9,0.0,1.0750914453945024e12,1.456543623876663,0.0022936187438274535
629,0,0.44901505288189003,0.0003483269851137728,3.5996008420173425e11,2.2923884125232916e9,0.0,1.0819522272754161e12,1.4592989218661425,0.0015674714330119778
630,0,0.4446275178582888,0.0012535881024673592,3.622579451722202e11,2.303339324453168e9,0.0,1.0888458292332756e12,1.4450394330394385,0.005641146461103116
631,0,0.4451903585466994,0.0010502504425954542,3.6456677443964233e11,2.314325026975514e9,0.0,1.095772317581907e12,1.446868665276773,0.004726126991679544
632,0,0.4431445740995815,0.0024335443730203517,3.668866068405543e11,2.3253456201506205e9,0.0,1.1027318250946377e12,1.44021986582364,0.010950949678591584
633,0,0.44219171475782526,0.001152351008441555,3.6921747733914453e11,2.336401137437216e9,0.0,1.109724442658613e12,1.437123072962932,0.005185579537986998
634,0,0.44123234760628816,0.00011580815554481736,3.7155942080905176e11,2.3474916405130224e9,0.0,1.1167502792762043e12,1.4340051297204366,0.0005211366999516781
635,0,0.4382892865979172,0.0008858914714586283,3.73912472296989e11,2.358617196308604e9,0.0,1.1238094473589744e12,1.424440181443231,0.003986511621563827
636,0,0.43698611779038066,0.00047836042543015784,3.762766668863362e11,2.369777838756478e9,0.0,1.1309020385627837e12,1.4202048828187372,0.0021526219144357103
637,0,0.4352207045501271,0.0013623986968598922,3.7865203968555756e11,2.3809736354777546e9,0.0,1.138028166113772e12,1.4144672897879131,0.006130794135869515
638,0,0.4336398541239253,0.0002643422266814504,3.8103862589319086e11,2.3922046379925175e9,0.0,1.1451879331460352e12,1.4093295259027572,0.0011895400200665268
639,0,0.4342678154995912,0.00023756746899115846,3.834364607187006e11,2.403470889693732e9,0.0,1.152381437795594e12,1.4113704003736713,0.0010690536104602131
640,0,0.43272878698769096,0.001474429874806352,3.858455794625348e11,2.4147724714609404e9,0.0,1.1596088022724673e12,1.4063685577099956,0.006634934436628583
641,0,0.43020247051657456,0.0008596293741180915,3.882660174604139e11,2.4261094316742215e9,0.0,1.1668701282427622e12,1.3981580291788673,0.003868332183531412
642,0,0.4290660317750192,0.0008485099105712598,3.9069781012815076e11,2.437481811691079e9,0.0,1.174165512977522e12,1.3944646032688124,0.003818294597570669
643,0,0.42713643400776924,0.0005581009111265125,3.931409929273871e11,2.4488896795213475e9,0.0,1.1814950710048394e12,1.38819341052525,0.0025114541000693063
644,0,0.4249062575999005,0.000255420959319963,3.955956013342342e11,2.460333087543158e9,0.0,1.1888589070435596e12,1.3809453371996767,0.0011493943169398335
645,0,0.42339654149413947,0.0005835770355285845,3.9806167095102673e11,2.471812085120262e9,0.0,1.1962571239515425e12,1.3760387598559534,0.00262609665987863
646,0,0.4240027442596225,0.00045386303315226483,4.0053923738056366e11,2.4833267194942093e9,0.0,1.2036898234126956e12,1.378008918843773,0.0020423836491851918
647,0,0.42208419101521416,0.0005006340906566426,4.030283363097382e11,2.494877072739346e9,0.0,1.2111571297526187e12,1.371773620799446,0.0022528534079548916
648,0,0.41983454644011614,0.0003188431787827827,4.055290034474621e11,2.506463187423149e9,0.0,1.2186591420027385e12,1.3644622759303775,0.0014347943045225223
649,0,0.41802690324627145,0.0003634320028353816,4.080412746064651e11,2.5180851143633933e9,0.0,1.2261959646153772e12,1.3585874355503822,0.001635444012759217
650,0,0.41699985059025635,0.0001828236521725455,4.1056518562080225e11,2.529742906915454e9,0.0,1.2337677038742427e12,1.3552495144183332,0.0008227064347764547
651,0,0.41512239041018617,0.0007809006946924062,4.13100772390139e11,2.541436629683769e9,0.0,1.2413744735339949e12,1.349147768833105,0.003514053126115828
652,0,0.41549770932743285,0.00041208069291565953,4.1564807087338635e11,2.553166320216534e9,0.0,1.249016369907794e12,1.3503675553141568,0.0018543631181204678
653,0,0.4119222812445425,0.00047024945020483137,4.1820711704547156e11,2.5649320691916366e9,0.0,1.256693524136667e12,1.338747414044763,0.0021161225259217413
654,0,0.41208053461926275,0.0005604610372228693,4.2077794702863025e11,2.5767338880598474e9,0.0,1.2644060157625098e12,1.339261737512604,0.0025220746675029115
655,0,0.41081951927731647,0.0003404581863853118,4.2336059687717236e11,2.5885718614468493e9,0.0,1.272153972370514e12,1.3351634376512784,0.001532061838733903
656,0,0.40971617765055324,0.00018732960773433125,4.2595510281494556e11,2.6004460356449623e9,0.0,1.2799374965681497e12,1.331577577364298,0.0008429832348044906
657,0,0.40811208646483854,0.0005735093760955962,4.285615010438837e11,2.612356469657136e9,0.0,1.2877566995208545e12,1.3263642810107252,0.002580792192430183
658,0,0.40588780356608034,0.0006694213264778746,4.3117982786418085e11,2.6243032194113255e9,0.0,1.2956116905084712e12,1.3191353615897612,0.0030123959691504354
659,0,0.4040209961408451,0.0006066461236742394,4.338101195900694e11,2.6362863346434016e9,0.0,1.3035025749399324e12,1.3130682374577465,0.0027299075565340777
660,0,0.40460946641888224,0.00018627994271241485,4.364524126457377e11,2.6483058588384337e9,0.0,1.3114294541876284e12,1.3149807658613673,0.0008382597422058668
661,0,0.40340911573119365,0.0005226212620716569,4.3910674347386725e11,2.6603618711682477e9,0.0,1.3193924533683445e12,1.3110796261263793,0.002351795679322456
662,0,0.40158410341624085,0.0008659903784770313,4.417731485733521e11,2.672454420332732e9,0.0,1.3273916776869167e12,1.3051483361027827,0.0038969567031466408
663,0,0.39896201606084014,0.0012009316122596238,4.4445166450423364e11,2.684583562533322e9,0.0,1.3354272374553586e12,1.2966265521977305,0.005404192255168307
664,0,0.398504920170614,0.00039127510443740486,4.471423279106684e11,2.6967493364955153e9,0.0,1.3434992315223538e12,1.2951409905544955,0.0017607379699683219
665,0,0.39596848296405357,0.0009051809143706239,4.498451753981706e11,2.7089518211766e9,0.0,1.3516077856842683e12,1.2868975696331741,0.004073314114667808
666,0,0.39623088088288444,0.0012806828342261795,4.525602437727191e11,2.7211910446652617e9,0.0,1.3597529919743452e12,1.2877503628693745,0.0057630727540178076
667,0,0.39703001737548715,0.0007943747226000406,4.552875697638919e11,2.7334670748384604e9,0.0,1.3679349691533613e12,1.2903475564703333,0.003574686251700183
668,0,0.3945979337250678,0.001440488773208723,4.580271902335123e11,2.745779987977216e9,0.0,1.3761538417352676e12,1.2824432846064704,0.006482199479439253
669,0,0.3926731710468081,0.000849255397504944,4.607791420641879e11,2.75812981849818e9,0.0,1.3844097065110945e12,1.2761878059021263,0.003821649288772248
670,0,0.39176265994591325,0.00015551681486192194,4.635434621990992e11,2.7705166188593097e9,0.0,1.3927026724366384e12,1.273228644824218,0.0006998256668786487
671,0,0.38935901038135157,0.0005604717820739632,4.663201876421591e11,2.7829404582242627e9,0.0,1.401032859826321e12,1.2654167837393926,0.002522123019332834
672,0,0.3888477468281053,0.0011347582330927253,4.6910935546236017e11,2.79540137314244e9,0.0,1.4094003672893594e12,1.2637551771913422,0.005106412048917264
673,0,0.38753021592133274,0.0006028898724803819,4.719110027614994e11,2.807899433821474e9,0.0,1.4178053162003525e12,1.2594732017443313,0.0027130044261617185
674,0,0.38597179880191945,0.00015893910521146137,4.747251667271538e11,2.8204346923781314e9,0.0,1.4262478159357068e12,1.2544083461062383,0.0007152259734515762
675,0,0.3857329084116016,0.0006171881703705877,4.7755188456221246e11,2.8330071955053964e9,0.0,1.4347279724039302e12,1.2536319523377053,0.0027773467666676447
676,0,0.3837489127650465,0.00012960973998329267,4.803911935529549e11,2.8456170153285666e9,0.0,1.4432459088091562e12,1.2471839664864013,0.000583243829924817
677,0,0.3828947570925474,0.00029868168410639856,4.8324313103936316e11,2.858264191316607e9,0.0,1.45180172648198e12,1.244407960550779,0.0013440675784787935
678,0,0.38139644108227194,0.00084550018105959,4.8610773439852167e11,2.8709487884651856e9,0.0,1.460395544180874e12,1.2395384335173838,0.003804750814768155
679,0,0.3800590037969473,0.00010629416195218067,4.8898504109641614e11,2.88367085765114e9,0.0,1.469027471248708e12,1.2351917623400788,0.000478323728784813
680,0,0.3791112102420945,0.0012722629453673596,4.918750886300486e11,2.8964304528705406e9,0.0,1.477697619321919e12,1.232111433286807,0.005725183254153119
681,0,0.3789355448018856,0.0005346069425200024,4.947779145266632e11,2.9092276273636403e9,0.0,1.486406099707976e12,1.2315405206061283,0.002405731241340011
682,0,0.3760333687546559,0.000799229827660167,4.976935564309722e11,2.922062455387295e9,0.0,1.4951530381431628e12,1.2221084484526317,0.0035965342244707516
683,0,0.37696666589677863,0.0007018198250444166,5.006220519940935e11,2.934934956573819e9,0.0,1.503938523345825e12,1.2251416641645305,0.0031581892126998747
684,0,0.3757838774578256,0.0003312500581411263,5.035634389416613e11,2.9478452185157504e9,0.0,1.5127626905231118e12,1.2212976017379331,0.0014906252616350684
685,0,0.3724814652368945,0.0013064835711255607,5.065177550358101e11,2.960793296423108e9,0.0,1.521625653014019e12,1.2105647620199071,0.005879176070065023
686,0,0.37471214679712006,0.0009084702113090672,5.094850381285663e11,2.9737792042207894e9,0.0,1.5305274959668955e12,1.2178144770906403,0.0040881159508908025
687,0,0.3734747104977234,0.0008724002163948249,5.124653260998129e11,2.9868030458556247e9,0.0,1.5394683664030012e12,1.2137928091176011,0.003925800973776712
688,0,0.37087058306546794,0.0007806086320272243,5.154586568942935e11,2.999864865205529e9,0.0,1.5484483703671106e12,1.2053293949627708,0.0035127388441225094
689,0,0.3709493566696747,0.00026469750198565567,5.184650685188531e11,3.012964695674289e9,0.0,1.5574676068007322e12,1.2055854091764429,0.0011911387589354505
690,0,0.3688208635177118,0.00019588672234439468,5.2148459900890955e11,3.0261026189145923e9,0.0,1.5665262080421592e12,1.1986678064325633,0.0008814902505497761
691,0,0.36832844738184767,0.0003468012015272414,5.245172864752811e11,3.039278669489253e9,0.0,1.575624274141793e12,1.197067453991005,0.0015606054068725863
692,0,0.36512605788292263,0.00013348002660468693,5.275631691035242e11,3.0524929260030518e9,0.0,1.5847619356905876e12,1.1866596881194986,0.0006006601197210912
693,0,0.36654243520882457,0.0008888111006239588,5.30622285064263e11,3.0657454044642572e9,0.0,1.5939392802294673e12,1.19126291442868,0.0039996499528078145
694,0,0.3631045780397564,0.0006189191542418371,5.336946726909926e11,3.0790362108528543e9,0.0,1.6031564576408882e12,1.1800898786292082,0.002785136194088267
695,0,0.3646315434910076,0.0010797126820865292,5.3678037026827094e11,3.092365347935204e9,0.0,1.6124135465466958e12,1.1850525163457748,0.004858707069389382
696,0,0.36078163870211843,1.0834977087562049e-5,5.3987941621587006e11,3.1057329262056613e9,0.0,1.6217107004232703e12,1.172540325781885,4.875739689402922e-5
697,0,0.3610242693422355,0.0008924969742551267,5.4299184895050214e11,3.1191389504293876e9,0.0,1.631047999498781e12,1.1733288753622655,0.00401623638414807
698,0,0.3605510961797359,0.0003503925499130892,5.46117706973649e11,3.132583501503769e9,0.0,1.6404255770759817e12,1.1717910625841417,0.0015767664746089013
699,0,0.35748509676986084,0.0009761340217145925,5.492570288141806e11,3.146066644606011e9,0.0,1.649843555765421e12,1.1618265645020478,0.004392603097715666
700,0,0.3571761800288077,0.00030534661971575415,5.524098531237081e11,3.159588406696814e9,0.0,1.659302031564062e12,1.160822585093625,0.0013740597887208937
701,0,0.35463991775265447,0.0006875980496441141,5.555762185528212e11,3.1731488693538933e9,0.0,1.6688011388642578e12,1.1525797326961271,0.0030941912233985137
702,0,0.354787001881473,0.00035222188282522774,5.587561637725409e11,3.186748062005909e9,0.0,1.678340975755607e12,1.1530577561147872,0.0015849984727135248
703,0,0.35396593748368554,0.0006715637893979178,5.619497275919025e11,3.200386059124757e9,0.0,1.6879216719728018e12,1.150389296821978,0.00302203705229063
704,0,0.35395766616528745,0.0011820891431414712,5.651569488351382e11,3.2140629066152964e9,0.0,1.6975433374220303e12,1.1503624150371843,0.005319401144136621
705,0,0.35395758967367075,0.001182080355271619,5.683778663790282e11,3.2277786639901814e9,0.0,1.7072060917340498e12,1.15036216643943,0.005319361598722286
706,0,0.35132801543852177,0.0007667127846589026,5.716125191754486e11,3.241533400390238e9,0.0,1.716910061500059e12,1.1418160501751957,0.003450207530965062
707,0,0.3493953403709905,0.00015926573600932772,5.748609462065857e11,3.2553271535481396e9,0.0,1.726655351351949e12,1.1355348562057193,0.0007166958120419747
708,0,0.34891425380593344,0.0005789354898771343,5.781231865084308e11,3.2691599748377714e9,0.0,1.7364420756767114e12,1.1339713248692838,0.0026052097044471046
709,0,0.34801231772496555,0.0007579368812259506,5.813992791987859e11,3.2830319293227816e9,0.0,1.7462703586910662e12,1.131040032606138,0.0034107159655167776
710,0,0.3465314346851821,0.00011497815282045316,5.846892634329042e11,3.2969430730936637e9,0.0,1.7561403184635972e12,1.1262271627268419,0.0005174016876920392
711,0,0.34519419058562933,0.0002675588352660337,5.879931784361614e11,3.310893457637712e9,0.0,1.7660520699442517e12,1.1218811194032954,0.0012040147586971515
712,0,0.3443835320675932,0.0005626671904353023,5.91311063451521e11,3.324883136251308e9,0.0,1.7760057295594102e12,1.119246479219678,0.0025320023569588603
713,0,0.3434898634245285,0.0007504823732593763,5.946429578141364e11,3.338912167369922e9,0.0,1.7860014175206182e12,1.1163420561297175,0.0033771706796671937
714,0,0.3439386860859078,0.0007531639200456565,5.979889009036791e11,3.352980598883894e9,0.0,1.796039246699421e12,1.1178007297792003,0.003389237640205454
715,0,0.34164968255492645,0.000607499797855229,6.013489321812565e11,3.367088507187433e9,0.0,1.8061193504577583e12,1.110361468303511,0.0027337490903485305
716,0,0.3414284099109255,0.0009535517302200612,6.047230910920929e11,3.3812359226733327e9,0.0,1.8162418295420137e12,1.1096423322105078,0.004290982785990276
717,0,0.34005048972577345,0.0002531984170352267,6.081114172310018e11,3.3954229172935424e9,0.0,1.8264068144684678e12,1.1051640916087637,0.0011393928766585202
718,0,0.33918586363991265,0.0004391851571059904,6.115139501683704e11,3.4096495376768017e9,0.0,1.8366144178835735e12,1.102354056829716,0.0019763332069769567
719,0,0.3368837225780082,0.00014427985053377677,6.149307295409802e11,3.423915849124756e9,0.0,1.846864765979719e12,1.0948720983785267,0.0006492593274019955
720,0,0.33758351385954494,0.0002990007236246404,6.183617950817769e11,3.43822188413601e9,0.0,1.8571579614961504e12,1.097146420043521,0.0013455032563108819
721,0,0.3350927476711959,0.0003607770143023144,6.218071865804125e11,3.452567729719636e9,0.0,1.8674941465474448e12,1.0890514299313867,0.0016234965643604146
722,0,0.3345912334609842,0.0002818755851567642,6.252669438346279e11,3.466953414620555e9,0.0,1.8778734215214126e12,1.0874215087481987,0.0012684401332054389
723,0,0.33415954365045764,9.695690823718905e-5,6.287411067102911e11,3.4813790039349318e9,0.0,1.8882959131346646e12,1.0860185168639873,0.00043630608706735075
724,0,0.3323946339237288,0.0007406845396489649,6.322297151629004e11,3.495844560073555e9,0.0,1.8987617463303535e12,1.0802825602521187,0.0033330804284203417
725,0,0.3319050951979656,0.0001887278728097781,6.357328091817755e11,3.51035012503362e9,0.0,1.909271031467599e12,1.0786915593933883,0.0008492754276440014
726,0,0.3306984993948792,0.0012067565094212914,6.392504287766963e11,3.524895764192522e9,0.0,1.9198238960270747e12,1.0747701230333575,0.005430404292395811
727,0,0.3303538736465117,0.0002382141479970533,6.427826140791189e11,3.5394815248490314e9,0.0,1.9304204544861272e12,1.0736500893511631,0.00107196366598674
728,0,0.3297723187616839,0.0008096866588402918,6.463294052137411e11,3.554107467803035e9,0.0,1.9410608313468682e12,1.0717600359754726,0.003643589964781313
729,0,0.32811373642396113,0.0001036318069272419,6.498908424358159e11,3.5687736526044755e9,0.0,1.9517451503128467e12,1.0663696433778738,0.00046634313117258856
730,0,0.3271725794114027,0.0008233561323043805,6.534669659554446e11,3.5834801254081273e9,0.0,1.9624735255924885e12,1.0633108830870588,0.003705102595369712
731,0,0.3267124926655611,0.0006285458057156555,6.570578161468707e11,3.598226942714445e9,0.0,1.9732460789773887e12,1.0618156011630737,0.0028284561257204497
732,0,0.323647530233916,0.0016201197196742236,6.606634333057064e11,3.613014175276481e9,0.0,1.9840629429966777e12,1.051854473260227,0.007290538738534006
733,0,0.3237941602787303,0.00032476356853744504,6.642838579508846e11,3.6278418492168884e9,0.0,1.9949242175250942e12,1.0523310209058736,0.0014614360584185027
734,0,0.3254477729269101,0.00014483500047775998,6.679191305126925e11,3.642710028270101e9,0.0,2.005830030237562e12,1.0577052620124578,0.0006517575021499199
735,0,0.3232705946476979,0.0010265331456364405,6.715692915467297e11,3.657618794584463e9,0.0,2.0167805224728508e12,1.0506294326050183,0.004619399155363982
736,0,0.3220320569610311,0.00046404474346987496,6.752343816674432e11,3.672568179444832e9,0.0,2.0277757984039531e12,1.0466041851233512,0.0020882013456144373
737,0,0.3203006540035631,2.607161733201507e-5,6.789144414825709e11,3.6875582452848415e9,0.0,2.0388159852923574e12,1.04097712551158,0.00011732227799406781
738,0,0.3210569481390688,0.00024913755759172125,6.82609511724813e11,3.702589032497252e9,0.0,2.0499011942581592e12,1.0434350814519737,0.0011211190091627455
739,0,0.3203966465589525,0.0013731003805067346,6.863196331497902e11,3.717660615844989e9,0.0,2.0610315619596567e12,1.0412891013165957,0.006178951712280305
740,0,0.3178406021461898,0.0001443556518712668,6.900448465954233e11,3.73277305301868e9,0.0,2.0722072126384e12,1.0329819569751169,0.0006496004334207005
741,0,0.31703925603434546,0.0003792299118198704,6.937851928925221e11,3.747926381029071e9,0.0,2.0834282554500195e12,1.0303775821116228,0.0017065346031894168
742,0,0.31638122311804157,0.00028905273435567136,6.975407130161698e11,3.76312066320867e9,0.0,2.094694819084663e12,1.0282389751336352,0.0013007373046005212
743,0,0.31481244651767226,4.7271791743983324e-5,7.013114479019409e11,3.7783559600432205e9,0.0,2.1060070304101719e12,1.023140451182435,0.00021272306284792495
744,0,0.31202560635978893,0.0002818178135004408,7.050974386002554e11,3.7936323282583103e9,0.0,2.1173650136239277e12,1.014083220669314,0.0012681801607519836
745,0,0.31380748055207686,0.00016384497009042532,7.088987262407555e11,3.808949794673356e9,0.0,2.128768870790895e12,1.0198743117942497,0.0007373023654069139
746,0,0.3130001657560202,6.690310103569185e-5,7.12715351938258e11,3.824308449790959e9,0.0,2.140218751605797e12,1.0172505387070656,0.0003010639546606133
747,0,0.31239688979045016,0.0005522278323690437,7.16547356891967e11,3.8397083351208725e9,0.0,2.151714769443325e12,1.015289891818963,0.0024850252456606967
748,0,0.30869571356305137,0.001446188989908385,7.20394782362757e11,3.855149522114217e9,0.0,2.1632570601786772e12,1.0032610690799169,0.006507850454587733
749,0,0.30976508183178275,0.0010900444099637898,7.242576696925874e11,3.870632027522583e9,0.0,2.1748457189218271e12,1.006736515953294,0.004905199844837054
750,0,0.3084578015124565,0.00046460978161755995,7.281360602166025e11,3.8861559415857024e9,0.0,2.1864808959726743e12,1.0024878549154836,0.0020907440172790196
751,0,0.30792700525695454,7.425391686943787e-5,7.320299953955455e11,3.901721304137455e9,0.0,2.198162704011683e12,1.0007627670851023,0.0003341426259124704
752,0,0.3058698904972183,0.000590872495530207,7.359395166535608e11,3.91732818168432e9,0.0,2.209891275973048e12,0.9940771441159595,0.0026589262298859317
753,0,0.306407460993645,5.641162607039935e-5,7.398646655941508e11,3.932976609436212e9,0.0,2.221666721311317e12,0.9958242482293463,0.0002538523173167971
754,0,0.3076333056536944,0.0007580186440786442,7.438054837524185e11,3.948666651898541e9,0.0,2.2334891717790815e12,0.9998082433745068,0.0034110838983538987
755,0,0.30652232904964427,0.0001613775998634653,7.477620127962432e11,3.9643983791688037e9,0.0,2.2453587634762036e12,0.9961975694113439,0.0007261991993855938
756,0,0.3038686380872515,0.0004460566338499361,7.51734294455061e11,3.980171842568909e9,0.0,2.257275618527034e12,0.9875730737835674,0.0020072548523247125
757,0,0.30372343230560916,0.0010669313395524575,7.557223704188041e11,3.9959870776543927e9,0.0,2.2692398473655713e12,0.9871011549932298,0.004801191027986059
758,0,0.30375779971448313,0.001014021460465163,7.597262825538864e11,4.011844151052229e9,0.0,2.281251583943703e12,0.9872128490720702,0.004563096572093233
759,0,0.30244477909200707,0.0005602039147212245,7.637460727020325e11,4.027743125445818e9,0.0,2.2933109595113438e12,0.982945532049023,0.0025209176162455105
760,0,0.3007218036092313,0.002002100395227774,7.67781782799385e11,4.043684051473595e9,0.0,2.305418096320547e12,0.9773458617300017,0.009009451778524982
761,0,0.2994019867600577,0.0005105941037222123,7.718334548206045e11,4.059666980590508e9,0.0,2.317573117408772e12,0.9730564569701875,0.0022976734667499556
762,0,0.2990012261008063,0.0011834049739926442,7.759011307754156e11,4.0756919654750175e9,0.0,2.329776146916548e12,0.9717539848276205,0.005325322382966899
763,0,0.297960434609284,0.0004959455245396128,7.799848527795986e11,4.0917590689765263e9,0.0,2.3420273168494907e12,0.968371412480173,0.0022317548604282576
764,0,0.29608457675959454,0.000987043038271403,7.840846629568484e11,4.107868347232179e9,0.0,2.354326754328536e12,0.9622748744686822,0.004441693672221313
765,0,0.29626286731882273,0.0004330836086745265,7.88200603535272e11,4.124019841719057e9,0.0,2.3666745753798066e12,0.9628543187861739,0.0019488762390353692
766,0,0.29626286770732496,0.00043307846866606607,7.923327167392726e11,4.14021361836759e9,0.0,2.3790709149303013e12,0.9628543200488061,0.0019488531089972973
767,0,0.29462460940906654,0.0015497016068897196,7.964810448867172e11,4.156449739420952e9,0.0,2.391515905249153e12,0.9575299805794663,0.006973657231003738
768,0,0.2945189498167855,0.0017782945486919282,8.006456303404034e11,4.1727282450152082e9,0.0,2.4040096618312764e12,0.9571865869045528,0.008002325469113676
769,0,0.29330844849644466,0.0007080705412555587,8.048265155324093e11,4.189049203041219e9,0.0,2.4165523216062886e12,0.9532524576134451,0.003186317435650014
770,0,0.29121727661915603,0.0002994468632708802,8.090237429209878e11,4.2054126676016436e9,0.0,2.429144011132278e12,0.946456149012257,0.001347510884718961
771,0,0.29132006942257793,0.00026084458663648243,8.132373550466525e11,4.2218186793978806e9,0.0,2.441784846769114e12,0.9467902256233782,0.001173800639864171
772,0,0.29246923929609214,0.0008378653979068981,8.174673944830865e11,4.23826729912745e9,0.0,2.454474960443305e12,0.9505250277122994,0.0037703942905810417
773,0,0.28927067307576954,0.001062894560611804,8.217139038766294e11,4.2547586077061806e9,0.0,2.467214499880248e12,0.940129687496251,0.0047830255227531175
774,0,0.29156422046783004,0.00039357839347776817,8.259769259154677e11,4.2712926136941805e9,0.0,2.480003557083828e12,0.9475837165204476,0.0017711027706499567
775,0,0.28834531313027983,0.0003894065700554848,8.302565033883287e11,4.287869424555363e9,0.0,2.4928423006420776e12,0.9371222676734094,0.0017523295652496816
776,0,0.28779562558134775,0.0006310566601348544,8.345526790528903e11,4.304489056742164e9,0.0,2.505730828979029e12,0.9353357831393802,0.002839754970606845
777,0,0.28590137643553143,0.00020557596442964112,8.38865495802296e11,4.32115158452209e9,0.0,2.518669285371368e12,0.9291794734154771,0.0009250918399333851
778,0,0.2859199646687428,5.6669640814361924e-5,8.43194996526206e11,4.337857047831616e9,0.0,2.5316577866867915e12,0.9292398851734142,0.00025501338366462866
779,0,0.28439413719686757,0.000576538098804146,8.475412242208005e11,4.354605518179416e9,0.0,2.544696474440964e12,0.9242809458898196,0.002594421444618657
780,0,0.28468768192987676,0.0011213718098047887,8.519042219164999e11,4.371397035055433e9,0.0,2.557785465426738e12,0.9252349662720994,0.005046173144121549
781,0,0.2840840893769612,0.0010985121192108212,8.562840326585934e11,4.388231666477027e9,0.0,2.570924898859965e12,0.923273290475124,0.004943304536448695
782,0,0.2846234739465198,0.0008997392665367504,8.606806996205557e11,4.405109458135786e9,0.0,2.584114896641629e12,0.9250262903261894,0.004048826699415377
783,0,0.28241240067931955,0.0005397690260563651,8.650942660046177e11,4.4220304835579405e9,0.0,2.5973556026212495e12,0.9178403022077886,0.002428960617253643
784,0,0.2830233813233487,0.0008562453415834276,8.695247750181761e11,4.438994771882481e9,0.0,2.6106471261376885e12,0.9198259893008833,0.0038531040371254243
785,0,0.28039856625601867,6.799182416911131e-5,8.73972270000813e11,4.456002406734731e9,0.0,2.6239896192859507e12,0.9112953403320607,0.0003059632087610009
786,0,0.28049629073155324,0.00013500538422532224,8.78436794303827e11,4.473053415540022e9,0.0,2.63738319031063e12,0.9116129448775481,0.0006075242290139501
787,0,0.27788266230956515,0.00039892084998621345,8.829183913205151e11,4.490147878858992e9,0.0,2.650827989341511e12,0.9031186525060868,0.0017951438249379605
788,0,0.27813739628941575,0.000320615876135924,8.874171045363765e11,4.507285826080622e9,0.0,2.6643241264151533e12,0.9039465379406012,0.001442771442611658
789,0,0.27814302054533513,0.00030543006003575716,8.919329774848588e11,4.524467326914947e9,0.0,2.677871743451034e12,0.9039648167723392,0.0013744352701609073
790,0,0.27869775212798154,0.00036193200696316846,8.96466053712436e11,4.541692432925414e9,0.0,2.691470968298641e12,0.90576769441594,0.001628694031334258
791,0,0.27641955121269923,8.642913271621514e-5,9.010163769270367e11,4.558961215072487e9,0.0,2.7051219441953003e12,0.8983635414412725,0.00038893109722296814
792,0,0.27500113862463416,0.0016560278633448015,9.055839907244348e11,4.576273711439609e9,0.0,2.7188247887357354e12,0.893753700530061,0.0074521253850516065
793,0,0.2748696845811778,0.00018851638603948478,9.101689389164965e11,4.593629975462111e9,0.0,2.732579631624958e12,0.8933264748888278,0.0008483237371776815
794,0,0.27435260218751567,0.0006282614416518525,9.14771265283483e11,4.61103007002131e9,0.0,2.746386610313437e12,0.891645957109426,0.0028271764874333366
795,0,0.27468672340055666,0.0005867601476228245,9.193910136880082e11,4.62847404472399e9,0.0,2.760245851867564e12,0.8927318510518092,0.00264042066430271
796,0,0.2722687792511364,0.0003379294349109209,9.240282280351643e11,4.645961971410402e9,0.0,2.7741575012075156e12,0.8848735325661933,0.001520682457099144
797,0,0.27149866531653244,0.0003494924544726769,9.286829522905493e11,4.663493885103847e9,0.0,2.7881216741372163e12,0.8823706622787304,0.001572716045127046
798,0,0.27096050526064863,0.0002863051507381789,9.333552304804331e11,4.681069847592791e9,0.0,2.802138507898614e12,0.880621642097108,0.001288373178321805
799,0,0.2714176271568781,0.00020698429086223047,9.380451066800409e11,4.698689910652394e9,0.0,2.816208131931222e12,0.8821072882598539,0.0009314293088800371
800,0,0.2698948965457771,0.0007078247339956309,9.427526250271722e11,4.716354143147526e9,0.0,2.830330689490848e12,0.8771584137737756,0.003185211302980339
801,0,0.26959684879907864,0.00048301558859095706,9.474778297081178e11,4.734062585705725e9,0.0,2.844506301442168e12,0.8761897585970055,0.0021735701486593068
802,0,0.26827960904491954,0.0010680535808258022,9.522207649517697e11,4.751815303810748e9,0.0,2.8587351087044507e12,0.8719087293959885,0.00480624111371611
803,0,0.26904084146426166,0.00027866879247181455,9.569814750781458e11,4.7696123386548395e9,0.0,2.8730172328616904e12,0.8743827347588504,0.0012540095661231654
804,0,0.2665521266178668,2.2652432369605138e-5,9.617600044374395e11,4.787453769719094e9,0.0,2.8873528264167124e12,0.8662944115080672,0.00010193594566322312
805,0,0.26598444566908025,0.0003033025580153288,9.665563974279917e11,4.8053396287575245e9,0.0,2.9017420037218154e12,0.8644494484245108,0.0013648615110689797
806,0,0.26573844663344104,0.000913786298405268,9.71370698513954e11,4.8232699783109e9,0.0,2.916184904004631e12,0.8636499515586834,0.004112038342823706
807,0,0.2646522779364756,0.000826399958407198,9.762029522249542e11,4.84124487891272e9,0.0,2.930681665057611e12,0.8601199032935457,0.003718799812832391
808,0,0.26437153512565337,0.0008611394233096867,9.810532031424723e11,4.859264378380028e9,0.0,2.9452324145885903e12,0.8592074891583734,0.00387512740489359
809,0,0.26233587675709047,7.40090329762169e-5,9.859214958769972e11,4.877328543521098e9,0.0,2.9598372958315713e12,0.852591599460544,0.0003330406483929761
810,0,0.26233601177801824,7.372480445015704e-5,9.908078751212026e11,4.895437412536131e9,0.0,2.9744964290330635e12,0.8525920382785592,0.0003317616200257067
811,0,0.263016020847502,0.0006358145363396007,9.957123856188505e11,4.913591046784507e9,0.0,2.9892099533233843e12,0.8548020677543814,0.002861165413528203
812,0,0.26293662245647076,0.0007407674146585662,1.0006350721660068e12,4.931789508011517e9,0.0,3.0039780083393447e12,0.8545440229835299,0.0033334533659635478
813,0,0.25932200078373957,0.0005914931141986612,1.0055759795847715e12,4.950032863920448e9,0.0,3.018800738782553e12,0.8427965025471535,0.0026617190138939753
814,0,0.2593404800764345,0.0006509783000320736,1.0105351528328589e12,4.968321137641775e9,0.0,3.033678253207546e12,0.8428565602484122,0.0029294023501443313
815,0,0.25877354825333543,0.000126010856049246,1.0155126368573059e12,4.986654403331522e9,0.0,3.048610701857885e12,0.8410140318233401,0.000567048852221607
816,0,0.2599829999280975,0.0004653525659879898,1.020508476659812e12,5.005032705697017e9,0.0,3.0635982111889536e12,0.8449447497663168,0.002094086546945954
817,0,0.2594727881222631,0.00010704542798936633,1.0255227172988162e12,5.023456115633954e9,0.0,3.078640929174124e12,0.843286561397355,0.0004817044259521485
818,0,0.25912539335812557,8.650990386597249e-5,1.0305554039415128e12,5.041924679982856e9,0.0,3.0937389842844634e12,0.8421575284139081,0.0003892945673968762
819,0,0.2576747481874294,0.00031576396298821656,1.0356065817459761e12,5.060438459666205e9,0.0,3.108892516720646e12,0.8374429316091456,0.0014209378334469746
820,0,0.25738388392603095,0.0003690875268146697,1.040676295950302e12,5.0789974998379135e9,0.0,3.124101653916787e12,0.8364976227596006,0.0016608938706660138
821,0,0.2560591556196399,0.0009302275214792266,1.0457645918561216e12,5.097601865534536e9,0.0,3.139366539747733e12,0.8321922557638296,0.00418602384665652
822,0,0.25564564926276184,0.0015652353586442006,1.0508715148073357e12,5.116251603360355e9,0.0,3.154687303154876e12,0.830848360103976,0.007043559113898903
823,0,0.2556278687605509,0.0016170297036272006,1.0559971102000338e12,5.134946770901038e9,0.0,3.1700640822515205e12,0.8307905734717904,0.007276633666322403
824,0,0.25426262418386614,0.00018447276488586795,1.061141423532876e12,5.1536874311692e9,0.0,3.185497019750545e12,0.826353528597565,0.0008301274419864058
825,0,0.2530161289820766,0.0003741513480950446,1.0663045002591727e12,5.172473632845345e9,0.0,3.2009862468382363e12,0.822302419191749,0.0016836810664277008
826,0,0.252505627549129,0.0003056720252440471,1.0714863859903699e12,5.191305428512243e9,0.0,3.216531897960743e12,0.8206432895346691,0.001375524113598212
827,0,0.2519881765721648,0.00024692586311834887,1.0766871263266833e12,5.210182876713005e9,0.0,3.2321341127149717e12,0.8189615738595357,0.0011111663840325699
828,0,0.25150732587677743,0.0006276027525226468,1.0819067669864431e12,5.229106032513493e9,0.0,3.2477930279347285e12,0.8173988090995267,0.002824212386351911
829,0,0.2501382213289829,0.0008088231525994904,1.087145353641665e12,5.248074955239025e9,0.0,3.263508784251487e12,0.8129492193191944,0.003639704186697707
830,0,0.24795525621485126,0.0005679042785118327,1.0924029321356401e12,5.267089699783292e9,0.0,3.279281518684492e12,0.8058545826982666,0.002555569253303247
831,0,0.24917013860839715,0.00013427874584014108,1.0976795483147808e12,5.286150303052388e9,0.0,3.295111353521754e12,0.8098029504772908,0.0006042543562806348
832,0,0.2488286549800147,0.0005286848748591996,1.1029752480510554e12,5.305256841912225e9,0.0,3.310998444419915e12,0.8086931286850477,0.002379081936866398
833,0,0.2492424438948141,0.0009218938138227158,1.108290077328844e12,5.324409361530923e9,0.0,3.326942920826415e12,0.8100379426581458,0.004148522162202221
834,0,0.2488241757096421,0.0006558551742714137,1.1136240821240496e12,5.343607924135754e9,0.0,3.342944926605169e12,0.8086785710563369,0.0029513482842213616
835,0,0.24631909967294802,0.0009100765858288361,1.1189773085442346e12,5.362852590426861e9,0.0,3.3590046044621943e12,0.8005370739370811,0.004095344636229762
836,0,0.24713546286453641,0.0006034325499100058,1.1243498026898025e12,5.382143392092568e9,0.0,3.375122073099584e12,0.8031902543097433,0.002715446474595026
837,0,0.24512679297292603,0.00045246497470534516,1.129741610741499e12,5.401480411157801e9,0.0,3.39129749339758e12,0.7966620771620095,0.0020360923861740534
838,0,0.24530775228121288,0.00048289054504354473,1.135152778931498e12,5.420863681071838e9,0.0,3.407530985806702e12,0.7972501949139419,0.0021730074526959513
839,0,0.24475681603274282,0.00016434598199902353,1.1405833535411394e12,5.440293269792823e9,0.0,3.423822699815039e12,0.7954596521064142,0.0007395569189956059
840,0,0.24398174407571538,0.0004552995929324343,1.146033380921561e12,5.4597692303666e9,0.0,3.4401727725863833e12,0.792940668246075,0.0020488481681959544
841,0,0.24372010672781907,0.0006456997831117731,1.1515029074750662e12,5.479291614861362e9,0.0,3.45658134062334e12,0.792090346865412,0.002905649024002979
842,0,0.24251915600671614,0.00014028783725887888,1.1569919796560151e12,5.498860484827669e9,0.0,3.4730485485688823e12,0.7881872570218275,0.0006312952676649549
843,0,0.24257689821627842,0.0009318006429641825,1.1625006439560889e12,5.5184758860048275e9,0.0,3.4895745279459805e12,0.7883749192029049,0.004193102893338821
844,0,0.24354543994307812,1.8390317647085513e-5,1.1680289469468416e12,5.538137875173063e9,0.0,3.5061594196992236e12,0.7915226798150039,8.275642941188481e-5
845,0,0.24048829718789475,0.0003834926124975429,1.1735769352688674e12,5.557846528907037e9,0.0,3.522803381657579e12,0.7815869658606579,0.001725716756238943
846,0,0.24044597234975043,0.00032980125158184846,1.1791446555876929e12,5.577601872068498e9,0.0,3.5395065281822563e12,0.7814494101366889,0.001484105632118318
847,0,0.24044614671952125,9.904834410242105e-5,1.1847321546120525e12,5.597403972740754e9,0.0,3.556269010299366e12,0.7814499768384441,0.00044571754846089474
848,0,0.2395642305027499,2.0274393629366762e-5,1.1903394791249272e12,5.617252890154095e9,0.0,3.5730909717257446e12,0.7785837491339371,9.123477133215043e-5
849,0,0.23824830595609223,0.0001318653194742307,1.195966676015612e12,5.63714867762476e9,0.0,3.5899725512878086e12,0.7743069943572998,0.0005933939376340381
850,0,0.2382474469743445,0.0001319315583315092,1.2016137921222869e12,5.657091382930413e9,0.0,3.6069138833685645e12,0.7743042026666196,0.0005936920124917914
851,0,0.23824836998247956,0.00012855490289771993,1.2072808744357117e12,5.677081066947688e9,0.0,3.6239151135367705e12,0.7743072024430586,0.0005784970630397397
852,0,0.23692693279860033,0.00032221775234379216,1.2129679699442532e12,5.6971177905939e9,0.0,3.64097638764175e12,0.7700125315954511,0.0014499798855470646
853,0,0.2366516263587768,4.8493338607495055e-6,1.2186751257032683e12,5.717201599003845e9,0.0,3.6580978382470117e12,0.7691177856660245,2.1822002373372775e-5
854,0,0.23552357340282537,0.0007905671945107077,1.2244023888642336e12,5.737332555523075e9,0.0,3.6752796135524727e12,0.7654516135591825,0.0035575523752981847
855,0,0.234818178899247,8.620819255834855e-5,1.2301498065466208e12,5.757510709995442e9,0.0,3.6925218504994824e12,0.7631590814225527,0.0003879368665125685
856,0,0.23456866108401658,0.00011474232169138298,1.2359174260288801e12,5.777736117523217e9,0.0,3.709824690570994e12,0.7623481485230539,0.0005163404476112234
857,0,0.23283009373314095,0.001150573037084403,1.2417052945464177e12,5.798008841584855e9,0.0,3.7271882826918027e12,0.7566978046327081,0.005177578666879814
858,0,0.23283004846585242,0.0011518729394634666,1.247513459478345e12,5.818328923819803e9,0.0,3.744612757159047e12,0.7566976575140204,0.0051834282275856
859,0,0.2331320486333476,0.0002540035746896505,1.2533419681988435e12,5.838696425551539e9,0.0,3.7620982613499287e12,0.7576791580583797,0.0011430160861034273
860,0,0.23312213055172942,8.375882377221813e-5,1.2591908681635498e12,5.859111404599349e9,0.0,3.7796449397918906e12,0.7576469242931206,0.0003769147069749816
861,0,0.2327712053568922,4.301716906802332e-5,1.265060206856496e12,5.87957391635744e9,0.0,3.79725293512726e12,0.7565064174098997,0.00019357726080610494
862,0,0.2312196781651556,0.000786668261232956,1.2709500318575967e12,5.900084019696662e9,0.0,3.814922393120926e12,0.7514639540367557,0.003540007175548302
863,0,0.23071479674726755,9.042542840751767e-5,1.2768603907839473e12,5.920641760400717e9,0.0,3.832653448441871e12,0.7498230894286195,0.00040691442783382954
864,0,0.2298812769438897,0.0005231700165594267,1.2827913312758284e12,5.941247199498593e9,0.0,3.850446249090956e12,0.7471141500676416,0.00235426507451742
865,0,0.22898255379062782,0.00037765256962174476,1.2887429010783108e12,5.961900391145175e9,0.0,3.8683009372622656e12,0.7441932998195404,0.0016994365632978514
866,0,0.2296748403141347,0.0007773947826899743,1.2947151479834702e12,5.982601383644324e9,0.0,3.886217650252514e12,0.7464432310209378,0.0034982765221048843
867,0,0.22837473102951794,0.000495510252139379,1.3007081198192588e12,6.003350247286273e9,0.0,3.9041965445779395e12,0.7422178758459334,0.0022297961346272057
868,0,0.2284457425395095,0.00036570557066595635,1.306721864461544e12,6.024147023210176e9,0.0,3.9222377516848896e12,0.7424486632534059,0.0016456750679968036
869,0,0.2283159886620492,0.0002976830188329609,1.3127564298562544e12,6.044991773254379e9,0.0,3.9403414211018013e12,0.7420269631516598,0.001339573584748324
870,0,0.2281356126699165,7.137748226491769e-5,1.3188118640244275e12,6.06588455204235e9,0.0,3.958507696252417e12,0.7414407411772286,0.0003211986701921296
871,0,0.22733000316686605,0.0006637029121478197,1.3248882150055396e12,6.086825417224079e9,0.0,3.9767367233966333e12,0.7388225102923147,0.0029866631046651885
872,0,0.22557516709693742,0.0015838368509928213,1.3309855308977024e12,6.107814425364229e9,0.0,3.9950286480199053e12,0.7331192930650466,0.007127265829467696
873,0,0.22529760730866433,0.00013198037592975723,1.337103859896582e12,6.128851621678332e9,0.0,4.0133836058286025e12,0.732217223753159,0.0005939116916839076
874,0,0.22529753586290374,0.0001321948919620116,1.343243250224471e12,6.149937066337497e9,0.0,4.031801745754501e12,0.7322169915544372,0.0005948770138290522
875,0,0.2243771926325347,0.0007772287858719539,1.3494037501449387e12,6.171070819589259e9,0.0,4.050283216995663e12,0.7292258760557377,0.0034975295364237926
876,0,0.22366075015835413,0.000712008836592495,1.3555854079905393e12,6.192252932021236e9,0.0,4.0688281604600645e12,0.7268974380146509,0.0032040397646662276
877,0,0.22266725090707223,1.029348344356329e-5,1.3617882721527617e12,6.21348346086894e9,0.0,4.087436723029299e12,0.7236685654479847,4.63206754960348e-5
878,0,0.22266242885359366,1.0287186284699846e-5,1.3680123910732546e12,6.234762456144499e9,0.0,4.106109045421615e12,0.7236528937741794,4.6292338281149305e-5
879,0,0.22239945289924135,0.00019219505166091238,1.3742578132357844e12,6.256089978249672e9,0.0,4.1248452776456777e12,0.7227982219225344,0.0008648777324741057
880,0,0.22276927434183788,0.00014657723212062464,1.3805245872075684e12,6.277466078749109e9,0.0,4.1436455620916475e12,0.7240001416109731,0.0006595975445428108
881,0,0.2206114645422274,6.465940018486182e-5,1.3868127616143735e12,6.298890825934889e9,0.0,4.162510056034263e12,0.7169872597622391,0.0002909673008318782
882,0,0.22064500183727886,0.0003314872951977755,1.3931223850865496e12,6.320364255588513e9,0.0,4.1814388883425186e12,0.7170962559711563,0.0014916928283899898
883,0,0.2196797068824819,5.423499264857859e-5,1.399453506369677e12,6.341886436091266e9,0.0,4.200432216698911e12,0.7139590473680661,0.00024405746691860366
884,0,0.21933740951748262,0.0005156413207347463,1.4058061742395637e12,6.363457416021808e9,0.0,4.219490181523715e12,0.7128465809318185,0.0023203859433063587
885,0,0.22043073781714645,0.0007633652696925619,1.4121804374841328e12,6.385077247288127e9,0.0,4.2386129263658594e12,0.716399897905726,0.0034351437136165286
886,0,0.2181571423351491,0.0007338011051851975,1.4185763450416711e12,6.406746004855829e9,0.0,4.2578006152605938e12,0.7090107125892345,0.003302104973333389
887,0,0.21891026345065773,8.968275258902647e-5,1.424993945813445e12,6.428463717742508e9,0.0,4.277053371824159e12,0.7114583562146376,0.0004035723866506191
888,0,0.21827300499984065,0.00014883839293576838,1.4314332888109895e12,6.450230459276901e9,0.0,4.2963713590268994e12,0.7093872662494821,0.0006697727682109577
889,0,0.21699038543550478,0.00042171726099182836,1.4378944231042026e12,6.47204628164404e9,0.0,4.315754721277349e12,0.7052187526653906,0.0018977276744632275
890,0,0.21615007322386695,4.2383454047792424e-5,1.4443773977595188e12,6.493911235643933e9,0.0,4.335203601963582e12,0.7024877379775676,0.0001907255432150659
891,0,0.21606971550147852,9.275795638810061e-5,1.4508822619579336e12,6.515825375235002e9,0.0,4.354718147376453e12,0.7022265753798052,0.00041741080374645275
892,0,0.2155942013209779,8.350416538598516e-5,1.4574090649267068e12,6.537788760357946e9,0.0,4.374298509312581e12,0.7006811542931781,0.0003757687442369332
893,0,0.21544745449729158,0.0007482359047960663,1.4639578559087915e12,6.559801443303028e9,0.0,4.393944832960813e12,0.7002042271161977,0.003367061571582298
894,0,0.2149781285812615,0.0003382582608337564,1.470528684255382e12,6.58186348197472e9,0.0,4.413657268630018e12,0.6986789178890999,0.001522162173751904
895,0,0.21591762862205655,0.00017624892231120012,1.4771215993482234e12,6.60397492455109e9,0.0,4.433435958125002e12,0.7017322930216838,0.0007931201504004005
896,0,0.21279958699613077,0.0004247644138458036,1.48373665061043e12,6.626135848477837e9,0.0,4.453281069625712e12,0.691598657737425,0.0019114398623061163
897,0,0.21378879727284453,0.0008698141465762464,1.4903738875423076e12,6.648346275881044e9,0.0,4.473192721922989e12,0.6948135911367447,0.0039141636595931084
898,0,0.21276092402366953,8.196450531335529e-5,1.4970333596980525e12,6.670606286806096e9,0.0,4.493171085853821e12,0.6914730030769259,0.0003688402739100988
899,0,0.21277474623786308,0.00019497588718486725,1.5037151166596663e12,6.692915924101445e9,0.0,4.513216299107533e12,0.691517925273055,0.0008773914923319026
900,0,0.2117145243835643,0.0007269144907166881,1.5104192081066458e12,6.715275251550504e9,0.0,4.533328518288808e12,0.688072204246584,0.0032711152082250967
901,0,0.2103760481830212,0.0006870475463284732,1.5171456837408596e12,6.7376843211693735e9,0.0,4.553507889632746e12,0.6837221565948188,0.0030917139584781296
902,0,0.21099475344690738,0.0010966691447780814,1.5238945933341062e12,6.760143179218639e9,0.0,4.573754554321106e12,0.6857329487024489,0.004935011151501367
903,0,0.21006296818563064,0.0008650752411258843,1.530665986713671e12,6.782651895033615e9,0.0,4.594068674501684e12,0.6827046466032995,0.0038928385850664797
904,0,0.21034149798517748,0.0006725638371635743,1.5374599137587046e12,6.80521051275185e9,0.0,4.614450389768969e12,0.6836098684518268,0.003026537267236084
905,0,0.2094629624738421,0.0008222819958461351,1.5442764244006318e12,6.827819097099683e9,0.0,4.634899858474581e12,0.6807546280399869,0.0037002689813076077
906,0,0.20748424976660246,4.325584665723289e-6,1.5511155686233455e12,6.850477703057367e9,0.0,4.655417230346629e12,0.674323811741458,1.9465130995754802e-5
907,0,0.20819377235217829,6.095121238682808e-5,1.5579773965014597e12,6.873186370751212e9,0.0,4.67600264176989e12,0.6766297601445794,0.00027428045574072636
908,0,0.20739191429873988,0.0011484981156850119,1.56486195807311e12,6.8959451721342e9,0.0,4.696656258224743e12,0.6740237214709046,0.005168241520582553
909,0,0.20753067451888468,0.001218657643710579,1.5717693035508909e12,6.918754152702445e9,0.0,4.717378221255632e12,0.6744746921863752,0.005483959396697605
910,0,0.20645811400213226,0.0014029365037599975,1.5786994831134534e12,6.941613376232418e9,0.0,4.738168689258047e12,0.6709888705069299,0.006313214266919989
911,0,0.20514561051789565,9.051251943456166e-5,1.5856525470678962e12,6.964522894101295e9,0.0,4.759027809458384e12,0.6667232341831608,0.00040730633745552746
912,0,0.20714684149872087,0.0008244646018585751,1.5926285457007498e12,6.987482747398442e9,0.0,4.779955719926629e12,0.6732272348708428,0.0037100907083635884
913,0,0.2054138478213959,0.00010193911623235805,1.5996275293857114e12,7.010493019374482e9,0.0,4.800952597303191e12,0.6675950054195366,0.0004587260230456112
914,0,0.20558103177565473,0.0004713471862355656,1.6066495485603894e12,7.0335537428433695e9,0.0,4.82201857239845e12,0.6681383532708779,0.002121062338060045
915,0,0.20558100900912807,0.0004719645913445335,1.613694653708353e12,7.056664981257197e9,0.0,4.843153804141982e12,0.6681382792796662,0.0021238406610504007
916,0,0.20505516595807066,7.15291241707134e-5,1.6207628953856555e12,7.079826791267054e9,0.0,4.864358445414966e12,0.6664292893637297,0.0003218810587682103
917,0,0.20271994168706764,0.0003535682859848912,1.6278543241743386e12,7.103039233137138e9,0.0,4.885632652612417e12,0.6588398104829698,0.0015910572869320106
918,0,0.20264615711440942,0.0012649139255969822,1.634968990720778e12,7.126302346018256e9,0.0,4.90697656292398e12,0.6586000106218306,0.00569211266518642
919,0,0.20264615711440942,0.0012649139255969822,1.642106945760778e12,7.149616193801199e9,0.0,4.928390336342523e12,0.6586000106218306,0.00569211266518642
920,0,0.20166966317331428,0.00011479153293727612,1.64926824005189e12,7.172980835835129e9,0.0,4.949874128916429e12,0.6554264053132715,0.0005165618982177425
921,0,0.20166966317331428,0.00011479153293727612,1.65645292438789e12,7.196396319632226e9,0.0,4.971428085993391e12,0.6554264053132715,0.0005165618982177425
922,0,0.20271977764172375,0.0004104032844182064,1.6636610496460403e12,7.219862700126877e9,0.0,4.99305235987094e12,0.6588392773356022,0.0018468147798819286
923,0,0.20173534124616943,0.0004842392265211918,1.6708926667751812e12,7.243380044689393e9,0.0,5.014747114473129e12,0.6556398590500506,0.002179076519345363
924,0,0.20075741344799142,0.0006241963799485866,1.6781478267496245e12,7.266948400486818e9,0.0,5.036512495300195e12,0.6524615937059721,0.00280888370976864
925,0,0.20109167288410662,0.0007813520393913957,1.68542658060038e12,7.290567817622882e9,0.0,5.058348650700786e12,0.6535479368733466,0.0035160841772612804
926,0,0.20139137606699245,0.0005720705463739021,1.6927289794170352e12,7.314238356601892e9,0.0,5.080255738796317e12,0.6545219722177255,0.0025743174586825594
927,0,0.19914314025977983,0.0005802256823819879,1.7000550743993547e12,7.33796008249389e9,0.0,5.102233922072481e12,0.6472152058442845,0.0026110155707189456
928,0,0.19867338603133566,0.00018040028193089724,1.7074049166862117e12,7.361733033549396e9,0.0,5.124283338447627e12,0.6456885046018409,0.0008118012686890376
929,0,0.19842746951688284,0.00031506321610068116,1.7147785575579353e12,7.385557271077769e9,0.0,5.1464041472733125e12,0.6448892759298692,0.0014177844724530652
930,0,0.19863820926076237,6.034397034721667e-5,1.72217604834271e12,7.409432849390721e9,0.0,5.168596501590661e12,0.6455741800974777,0.000271547866562475
931,0,0.1973757340986757,0.00022591716143935127,1.7295974403890452e12,7.433359831212847e9,0.0,5.190860562470115e12,0.641471135820696,0.0010166272264770808
932,0,0.19653045521329487,0.00029690884339450107,1.7370427851493933e12,7.457338264385901e9,0.0,5.213196477258267e12,0.6387239794432084,0.0013360897952752549
933,0,0.196663806010726,0.00014581928454052823,1.744512134076204e12,7.481368201963359e9,0.0,5.235604398355609e12,0.6391573695348595,0.000656186780432377
934,0,0.19581890643308997,0.0006133458404498334,1.752005538740315e12,7.505449706725896e9,0.0,5.258084487341672e12,0.6364114459075424,0.00276005628202425
935,0,0.19658624155437643,0.00010006099880836894,1.7595230506976326e12,7.529582823866527e9,0.0,5.280636889617569e12,0.6389052850517234,0.0004502744946376602
936,0,0.19444409947879487,4.269463308768408e-5,1.7670647216140718e12,7.55376762607196e9,0.0,5.303261776389283e12,0.6319433233060834,0.00019212584889457835
937,0,0.19540352041558903,0.0007836190845561357,1.7746306031912437e12,7.578004145318477e9,0.0,5.32595928097217e12,0.6350614413506643,0.0035262858805026106
938,0,0.19492600503963736,0.000861876844071218,1.7822207471718342e12,7.602292454343587e9,0.0,5.34872957500245e12,0.6335095163788215,0.0038784457983204812
939,0,0.19492845318382843,0.0008660633779465979,1.7898352053757004e12,7.626632600947709e9,0.0,5.371572806914198e12,0.6335174728474424,0.0038972852007596905
940,0,0.19236643670432263,0.0001475523893696791,1.7974740296644836e12,7.651024652056756e9,0.0,5.394489143268867e12,0.6251909192890486,0.0006639857521635559
941,0,0.1927302392661232,0.00032099473234614706,1.8051372719927007e12,7.675468641757504e9,0.0,5.417478719901111e12,0.6263732776149005,0.0014444762955576618
942,0,0.19166341608040874,7.235698466720626e-6,1.812824984298524e12,7.699964641968125e9,0.0,5.440541708435449e12,0.6229061022613284,3.256064310024282e-5
943,0,0.192404656115062,0.00126596492139715,1.8205372186235774e12,7.724512695481093e9,0.0,5.463678253215094e12,0.6253151323739515,0.005696842146287176
944,0,0.19169462439209448,9.396797111731496e-6,1.8282740270599849e12,7.749112870020629e9,0.0,5.486888522239488e12,0.623007529274307,4.228558700279173e-5
945,0,0.19138628163303012,0.00013537004617284517,1.8360354617512473e12,7.773765213632985e9,0.0,5.510172665131924e12,0.6220054153073479,0.0006091652077778033
946,0,0.1916660124550879,2.5207007046914597e-5,1.8438215748946382e12,7.7984697808241625e9,0.0,5.53353083776502e12,0.6229145404790357,0.0001134315317111157
947,0,0.1901349752175158,7.116758880743555e-5,1.8516324187430664e12,7.8232266359532175e9,0.0,5.556963205504631e12,0.6179386694569263,0.00032025414963346
948,0,0.1894118638337337,0.00031295652017354647,1.8594680456076987e12,7.848035824203524e9,0.0,5.580469915737242e12,0.6155885574596346,0.001408304340780959
949,0,0.18958267949014465,0.00021791031123623636,1.8673285078468025e12,7.872897400468924e9,0.0,5.604051125198206e12,0.6161437083429702,0.0009805964005630636
950,0,0.18895822719100822,0.0010864002532904686,1.8752138578787256e12,7.897811426337902e9,0.0,5.627706997142281e12,0.6141142383707767,0.0048888011398071085
951,0,0.18837432211840233,0.0005728961952829464,1.8831241482045054e12,7.922777953864561e9,0.0,5.651437685920691e12,0.6122165468848075,0.002578032878773259
952,0,0.1865492198273272,0.0001859350797258842,1.891059431289265e12,7.947797043031113e9,0.0,5.6752433536763545e12,0.6062849644388134,0.000836707858766479
953,0,0.1865492183715105,0.0001859329640865326,1.8990197597932625e12,7.97286873748497e9,0.0,5.699124147029914e12,0.6062849597074091,0.0008366983383893967
954,0,0.1877524234117432,0.0006129261064150218,1.9070051863288e12,7.997993094746947e9,0.0,5.723080226059788e12,0.6101953760881654,0.002758167478867598
955,0,0.18671419228890163,0.00021543495303743141,1.915015763567467e12,8.023170183008106e9,0.0,5.747111761205274e12,0.6068211249389303,0.0009694572886684413
956,0,0.18659653418732325,0.0003474546780695841,1.9230515442763914e12,8.0484000455089035e9,0.0,5.77121889923012e12,0.6064387361088006,0.0015635460513131285
957,0,0.18717529000724892,0.0004531416637619225,1.9311125812760752e12,8.073682738280963e9,0.0,5.795401799258807e12,0.608319692523559,0.0020391374869286514
958,0,0.18641973111493296,6.161293824946698e-7,1.9391989274034656e12,8.0990183241793375e9,0.0,5.81966062716034e12,0.6058641261235321,2.772582221226014e-6
959,0,0.18600404961807943,0.00018419105910719787,1.9473106355705774e12,8.124406852050795e9,0.0,5.843995535546135e12,0.6045131612587581,0.0008288597659823904
960,0,0.1850430541461534,0.0004254666877595623,1.9554477587820376e12,8.149848380409339e9,0.0,5.868406686410928e12,0.6013899259749986,0.0019146000949180303
961,0,0.18610419974466924,0.0009831910168380314,1.9636103500089539e12,8.175342954766047e9,0.0,5.892894229521217e12,0.604838649170175,0.004424359575771142
962,0,0.1847583715548962,0.0004264063609932811,1.9717984623771062e12,8.200890646999568e9,0.0,5.917458340036478e12,0.6004647075534126,0.001918828624469765
963,0,0.18379739183970734,0.0002007597410485229,1.9800121490277732e12,8.226491501726054e9,0.0,5.942099167134417e12,0.5973415234790489,0.000903418834718353
964,0,0.18291526570259617,0.00017461745200917853,1.988251463119084e12,8.252145575283231e9,0.0,5.96681687145395e12,0.5944746135334376,0.0007857785340413034
965,0,0.18320109179891317,0.00036476558400745277,1.9965164579262166e12,8.277852918790203e9,0.0,5.991611608706329e12,0.5954035483464678,0.0016414451280335374
966,0,0.1833537612892197,0.00010230772940186361,2.0048071867414512e12,8.303613592272249e9,0.0,6.016483543393542e12,0.5958997241899641,0.00046038478230838625
967,0,0.1832043762322234,0.0011418783307242204,2.0131237029023699e12,8.329427651511025e9,0.0,6.041432836108791e12,0.5954142227547261,0.005138452488258992
968,0,0.18223308454704581,0.0006179042485654133,2.021466059859972e12,8.355295153660966e9,0.0,6.066459648883844e12,0.592257524777899,0.00278056911854436
969,0,0.1821567868246024,0.0011405314415640975,2.0298343110375496e12,8.381216147422598e9,0.0,6.091564135814947e12,0.5920095571799578,0.005132391487038439
970,0,0.18169815788713312,0.0005379802432598038,2.0382285099995657e12,8.407190692774731e9,0.0,6.116746461991923e12,0.5905190131331827,0.0024209110946691167
971,0,0.18160306857706254,0.0009260106746906722,2.046648710299476e12,8.433218842053919e9,0.0,6.142006785334879e12,0.5902099728754533,0.004167048036108025
972,0,0.18076111925793614,0.00039131335236391914,2.0550949655697458e12,8.459300654589573e9,0.0,6.167345270691318e12,0.5874736375882925,0.0017609100856376362
973,0,0.18014511565012697,0.00015115340317974632,2.063567329515322e12,8.485436181893267e9,0.0,6.192762075466826e12,0.5854716258629127,0.0006801903143088585
974,0,0.18013308083114996,0.0006021600146745836,2.0720658558598103e12,8.511625477729384e9,0.0,6.21825735944861e12,0.5854325127012373,0.0027097200660356263
975,0,0.18006829761298984,0.0004750754282855658,2.0805905984205845e12,8.537868599699118e9,0.0,6.243831286286055e12,0.585221967242217,0.002137839427285046
976,0,0.17939649916973366,0.00043229566473712566,2.0891416110246436e12,8.564165605001916e9,0.0,6.269484019457227e12,0.5830386223016344,0.0019453304913170655
977,0,0.17785724415554807,6.179800968509934e-5,2.0977189476031106e12,8.590516549731085e9,0.0,6.295215721484159e12,0.5780360435055313,0.00027809104358294704
978,0,0.1788763728757516,5.345475844746681e-5,2.1063226621105764e12,8.61692147641982e9,0.0,6.321026541828009e12,0.5813482118461927,0.00024054641301360065
979,0,0.17879837620387154,8.793196085643551e-5,2.1149528085740508e12,8.643380453683441e9,0.0,6.346916655582038e12,0.5810947226625826,0.0003956938238539598
980,0,0.17879837620387154,8.793196085643551e-5,2.1236094410540508e12,8.669893532340055e9,0.0,6.372886220639203e12,0.5810947226625826,0.0003956938238539598
981,0,0.17576293788061875,0.0004737203473944334,2.1322926136915205e12,8.696460778971426e9,0.0,6.398935410479448e12,0.571229548112011,0.00213174156327495
982,0,0.17739005190402463,0.00027482284414907793,2.1410023806766624e12,8.7230822204755e9,0.0,6.425064359830279e12,0.5765176686880801,0.0012367027986708507
983,0,0.17731846063789322,0.00027006054637184634,2.149738796234274e12,8.749757935304895e9,0.0,6.4512732541704375e12,0.576284997073153,0.0012152724586733084
984,0,0.1765467279006242,0.0004162064265638152,2.1585019146647856e12,8.776487974956509e9,0.0,6.477562252692418e12,0.5737768656770287,0.0018729289195371685
985,0,0.17565388288482314,0.0001090951870412865,2.1672917903093018e12,8.803272392433605e9,0.0,6.5039315162378e12,0.5708751193756753,0.0004909283416857892
986,0,0.17577518594598607,0.000796137021959872,2.176108477578732e12,8.83011123870913e9,0.0,6.530381203788469e12,0.5712693543244547,0.003582616598819424
987,0,0.17457131291196337,0.00047925977610254166,2.1849520309571365e12,8.857004577493423e9,0.0,6.556911487028872e12,0.5673567669638809,0.0021566689924614373
988,0,0.17404296169253913,0.00018274023215435572,2.1938225049236418e12,8.883952456590494e9,0.0,6.583522522187767e12,0.5656396255007522,0.0008223310446946007
989,0,0.17439937539080716,0.000610169140329811,2.202719954057831e12,8.910954930378363e9,0.0,6.61021447208637e12,0.5667979700201232,0.0027457611314841493
990,0,0.1741186529345352,0.0006302078510420752,2.2116444329964736e12,8.93801205953242e9,0.0,6.636987505940622e12,0.5658856220372395,0.0028359353296893383
991,0,0.17335749061106037,0.00022790304844189698,2.220595996414088e12,8.96512389860629e9,0.0,6.663841787104746e12,0.5634118444859462,0.0010255637179885364
992,0,0.17348946397625722,0.0005613792772470734,2.229574699045187e12,8.992290497718529e9,0.0,6.690777474691594e12,0.563840757922836,0.00252620674761183
993,0,0.17369380990179858,0.0007226055995560162,2.2385805956802036e12,9.019511914979706e9,0.0,6.717794735894645e12,0.5645048821808454,0.003251725198002073
994,0,0.1717912433654189,0.00048122336864088195,2.2476137411805405e12,9.04678821342452e9,0.0,6.744893742963432e12,0.5583215409376114,0.0021655051588839688
995,0,0.17258893986213875,0.00039603483918082056,2.256674190410926e12,9.074119430734695e9,0.0,6.772074643170096e12,0.5609140545519509,0.0017821567763136926
996,0,0.17350326361459734,6.8440252530531116e-6,2.2657619983475747e12,9.1015056313658e9,0.0,6.799337610492764e12,0.5638856067474414,3.0798113638739e-5
997,0,0.17137936330234005,0.00018257878221851178,2.2748772200444556e12,9.128946881911255e9,0.0,6.826682821221066e12,0.5569829307326052,0.000821604519983303
998,0,0.16989673272348293,0.0001767070793044917,2.284019910490444e12,9.156443224073078e9,0.0,6.854110427134488e12,0.5521643813513195,0.0007951818568702126
999,0,0.17095001119661113,0.0001663822039894569,2.293190124860021e12,9.183994706214825e9,0.0,6.881620586648588e12,0.5555875363889862,0.0007487199179525561
1000,0,0.1709918811820112,0.00014048126363119437,2.302387918307172e12,9.21160139619266e9,0.0,6.909213477885488e12,0.5557236138415363,0.0006321656863403747
1001,0,0.16987471786014288,0.00018702025854962608,2.311613346075115e12,9.239263349654253e9,0.0,6.936889266928793e12,0.5520928330454644,0.0008415911634733174
1002,0,0.17003461791159413,0.0005260846049748818,2.320866463459458e12,9.266980612923744e9,0.0,6.964648110690134e12,0.5526125082126809,0.0023673807223869685
1003,0,0.16987968408393628,1.6690786449662207e-5,2.330147325751116e12,9.294753246840595e9,0.0,6.992490180830001e12,0.5521089732727928,7.510853902347993e-5
1004,0,0.169859782325754,0.00012870461269728139,2.3394559884071665e12,9.322581304872602e9,0.0,7.020415641684928e12,0.5520442925587005,0.0005791707571377663
1005,0,0.17098339738237028,0.000552560116034842,2.348792506845304e12,9.350464838463314e9,0.0,7.048424655810326e12,0.5556960414927035,0.002486520522156789
1006,0,0.1671909779295095,5.9547629969307356e-5,2.3581569366095386e12,9.378403924542759e9,0.0,7.076517411480477e12,0.5433706782709058,0.0002679643348618831
1007,0,0.16849796376653514,0.00020742193343879257,2.367549333241102e12,9.40639858221833e9,0.0,7.104694039052758e12,0.5476183822412393,0.0009333987004745666
1008,0,0.16779890593339106,0.0007144100529707955,2.3769697523258667e12,9.434448892022005e9,0.0,7.132954730832314e12,0.545346444283521,0.0032148452383685797
1009,0,0.16706735597069633,3.42363885866559e-5,2.3864182495828687e12,9.462554902003044e9,0.0,7.161299646538203e12,0.5429689069047631,0.00015406374863995154
1010,0,0.16651670813786434,0.000905241229209205,2.3958948807130063e12,9.490716666453644e9,0.0,7.189728952405174e12,0.5411793014480591,0.004073585531441422
1011,0,0.16618203248679494,0.0002719208435873642,2.405399701523601e12,9.518934240373041e9,0.0,7.218242815493543e12,0.5400916055820836,0.0012236437961431388
1012,0,0.1661139204215546,0.00039937931773374334,2.4149327678179995e12,9.547207678628628e9,0.0,7.246841402954172e12,0.5398702413700525,0.001797206929801845
1013,0,0.16527551140806046,0.00021736119018593794,2.424494135509614e12,9.575537039986233e9,0.0,7.275524885996441e12,0.5371454120761965,0.0009781253558367208
1014,0,0.16460047915244946,0.0008795677430706284,2.4340838605427676e12,9.603922376187737e9,0.0,7.304293428911598e12,0.5349515572454607,0.003958054843817828
1015,0,0.16597245890219817,0.0001763939940620381,2.443701998926637e12,9.632363735674189e9,0.0,7.333147192782664e12,0.539410491432144,0.0007937729732791714
1016,0,0.1645787823522517,0.0004891505676593206,2.453348606724341e12,9.660861190525629e9,0.0,7.362086362849698e12,0.5348810426448181,0.0022011775544669428
1017,0,0.16594797192604938,0.0007825611392690618,2.4630237400227236e12,9.689414776215233e9,0.0,7.391111087388169e12,0.5393309087596605,0.003521525126710778
1018,0,0.16350420665751597,0.00011948820410172256,2.472727455006602e12,9.718024571133839e9,0.0,7.420221558407646e12,0.5313886716369269,0.0005376969184577515
1019,0,0.16283777383240658,0.0007238725462799193,2.482459807900726e12,9.746690610490353e9,0.0,7.449417924188943e12,0.5292227649553214,0.0032574264582596367
1020,0,0.16282923120839649,0.0007231951677461263,2.4922208549869653e12,9.77541295336193e9,0.0,7.478700357442205e12,0.5291950014272886,0.0032543782548575683
1021,0,0.16282919101564902,0.0007233847997504018,2.5020106525949e12,9.80419165707331e9,0.0,7.508069029276949e12,0.5291948708008594,0.0032552315988768083
1022,0,0.16245436398956958,0.00034754834436054836,2.511829257099366e12,9.83302677802607e9,0.0,7.537524110043276e12,0.5279766829661011,0.0015639675496224676
1023,0,0.16296500482652976,7.159066776697172e-5,2.5216767249781626e12,9.861918366831553e9,0.0,7.567065764290516e12,0.5296362656862217,0.00032215800495137277
1024,0,0.1626918007204214,0.0010363715239347661,2.5315531126890513e12,9.890866484388266e9,0.0,7.596694167324533e12,0.5287483523413695,0.004663671857706448
1025,0,0.16200449341405657,0.000416938616062255,2.5414584768103384e12,9.91987118447991e9,0.0,7.62640948728157e12,0.5265146035956838,0.0018762237722801474
1026,0,0.1629636024342476,0.0006109574902716183,2.551392873927565e12,9.948932514856283e9,0.0,7.656211886314982e12,0.5296317079113046,0.0027493087062222823
1027,0,0.16297097198868843,0.00042441273144237513,2.561356360723614e12,9.97805053971338e9,0.0,7.686101543562029e12,0.5296556589632374,0.0019098572914906882
1028,0,0.16054144594275316,0.0001275122823728626,2.571348993943475e12,1.000722531928982e10,0.0,7.716078634286461e12,0.5217596993139477,0.0005738052706778817
1029,0,0.16054158335126878,0.0001277268394747649,2.581370830311697e12,1.0036456891526155e10,0.0,7.746143311068717e12,0.5217601458916236,0.0005747707776364421
1030,0,0.1606136369622282,0.00020571945039066664,2.591421926671897e12,1.0065745319725863e10,0.0,7.776295752645742e12,0.5219943201272417,0.0009257375267579999
1031,0,0.16091924792424186,0.0004967462149309215,2.6015023399166143e12,1.0095090658342674e10,0.0,7.806536128834683e12,0.5229875557537861,0.002235357967189147
1032,0,0.15992102956408774,7.223893215090895e-5,2.6116121269945444e12,1.012449296778397e10,0.0,7.836864615758512e12,0.5197433460832852,0.00032507519467909026
1033,0,0.1594092871816295,0.0007597964426709614,2.621751344868143e12,1.0153952296784164e10,0.0,7.867281377709898e12,0.5180801833402959,0.0034190839920193263
1034,0,0.15919851558063838,8.22778737937425e-5,2.631920050604446e12,1.0183468701040926e10,0.0,7.897786586271873e12,0.5173951756370747,0.0003702504320718413
1035,0,0.1583562021583273,7.90809768939057e-6,2.6421183013084077e12,1.0213042238780045e10,0.0,7.9283804158289375e12,0.5146576570145637,3.5586439602257565e-5
1036,0,0.15860460734422296,7.130598643562639e-5,2.652346154137558e12,1.024267295904192e10,0.0,7.959063031429871e12,0.5154649738687246,0.0003208769389603187
1037,0,0.15860460734422296,7.130598643562639e-5,2.662603666305558e12,1.0272360921474075e10,0.0,7.989834609263057e12,0.5154649738687246,0.0003208769389603187
1038,0,0.1582577503187819,0.0002038253168472309,2.6728908950933623e12,1.0302106181420513e10,0.0,8.02069532122113e12,0.5143376885360411,0.000917213925812539
1039,0,0.15652491149376146,0.0003130812547169626,2.6832078977852026e12,1.0331908797455719e10,0.0,8.051645342771289e12,0.5087059623547248,0.0014088656462263316
1040,0,0.15652469594276608,0.0003167409003868027,2.693554731804852e12,1.0361768813812187e10,0.0,8.082684834559822e12,0.5087052618139898,0.0014253340517406121
1041,0,0.1572229119840481,0.0004540591006377895,2.7039314545653345e12,1.0391686289047932e10,0.0,8.1138139723335625e12,0.5109744639481564,0.0020432659528700527
1042,0,0.15722319685392133,0.0004545604527321087,2.7143381235577944e12,1.0421661282967289e10,0.0,8.145032933294121e12,0.5109753897752444,0.0020455220372944893
1043,0,0.15705944098668845,0.00015220674243991705,2.7247747963133115e12,1.0451693848716896e10,0.0,8.176341887898411e12,0.5104431832067374,0.0006849303409796267
1044,0,0.1563579429008729,0.0004501265225419495,2.7352415304791567e12,1.04817840425585e10,0.0,8.207741009951918e12,0.5081633144278369,0.0020255693514387727
1045,0,0.15542122415553974,5.418878516182688e-7,2.7457383836404185e12,1.051193191842182e10,0.0,8.239230471110383e12,0.5051189785055041,2.4384953322822094e-6
1046,0,0.15497428329691898,0.0010043115325988825,2.7562654135403877e12,1.0542137528767265e10,0.0,8.270810441550171e12,0.5036664207149867,0.004519401896694971
1047,0,0.15536033532399846,0.000971935588664764,2.7668226779530483e12,1.0572400927427176e10,0.0,8.302481093063203e12,0.504921089802995,0.004373710148991438
1048,0,0.15533884455883795,0.0007120560645855847,2.777410234682684e12,1.0602722173610159e10,0.0,8.334242603260764e12,0.5048512448162233,0.003204252290635131
1049,0,0.15533884455883795,0.0007120560645855847,2.788028141602684e12,1.0633101320794346e10,0.0,8.366095143910586e12,0.5048512448162233,0.003204252290635131
1050,0,0.15391257453355733,0.00014440659079953053,2.7986764566508394e12,1.0663538428915642e10,0.0,8.398038893710584e12,0.5002158672340613,0.0006498296585978874
1051,0,0.15382976306072113,0.00020302111100849347,2.809355237796741e12,1.0694033543417326e10,0.0,8.430074016334868e12,0.4999467299473437,0.0009135949995382206
1052,0,0.15383040496109235,0.0001970531332219617,2.8200645430857827e12,1.0724586723575777e10,0.0,8.462200690115934e12,0.49994881612355013,0.0008867390994988277
1053,0,0.1530644562405274,0.00020864563750470902,2.830804430613341e12,1.0755198027237679e10,0.0,8.494419092067935e12,0.49745948278171404,0.0009389053687711906
1054,0,0.15243364516626073,0.0008315895377762053,2.8415749585227607e12,1.0785867506252386e10,0.0,8.526729393067255e12,0.49540934679034737,0.0037421529199929237
1055,0,0.1529240898133473,0.00047885887872044924,2.852376185029792e12,1.0816595212236847e10,0.0,8.559131763880081e12,0.4970032918933787,0.0021548649542420216
1056,0,0.15315587242547574,0.0002442737959349843,2.8632081683894004e12,1.0847381204792986e10,0.0,8.591626383871992e12,0.49775658538279616,0.0010992320817074294
1057,0,0.15286077076013382,4.3627638721301456e-5,2.8740709669114253e12,1.0878225539775717e10,0.0,8.624213428631508e12,0.49679750497043496,0.00019632437424585655
1058,0,0.15123040069714594,0.00022034169544249605,2.8849646389409644e12,1.0909128274845037e10,0.0,8.656893075845084e12,0.4914988022657243,0.0009915376294912322
1059,0,0.15121837040547892,0.0004046870541858744,2.895889242929351e12,1.0940089454895166e10,0.0,8.689665489804629e12,0.49145970381780646,0.0018210917438364349
1060,0,0.1512189835965343,4.077428942531415e-5,2.9068448373504946e12,1.0971109140299961e10,0.0,8.722530851367465e12,0.49146169668873646,0.0001834843024139137
1061,0,0.15142130422013508,7.993585376687019e-5,2.9178314807225337e12,1.1002187385324646e10,0.0,8.755489335106916e12,0.492119238715439,0.00035971134195091585
1062,0,0.150652762774105,7.50372560685505e-6,2.928849231660226e12,1.1033324248854298e10,0.0,8.788541120623037e12,0.48962147901584124,3.3766765230847724e-5
1063,0,0.15167458461067607,9.655270073509708e-5,2.939898148769149e12,1.1064519776432884e10,0.0,8.821686373579008e12,0.49294239998469724,0.0004344871533079369
1064,0,0.15006406014384177,2.1987580344547814e-8,2.950978290793189e12,1.1095774037957993e10,0.0,8.854925285594115e12,0.4877081954674858,9.894411155046516e-8
1065,0,0.15124310926321988,0.000933185153182331,2.9620897164248145e12,1.1127087069933044e10,0.0,8.888258013053877e12,0.4915401051054646,0.004199333189320489
1066,0,0.14974603987193286,0.00030139629027104407,2.9732324845530586e12,1.1158458945804409e10,0.0,8.921684751674441e12,0.48667462958378177,0.0013562833062196983
1067,0,0.14957435993882404,3.165791078743255e-5,2.9844066539665205e12,1.1189889706869354e10,0.0,8.955205663263082e12,0.4861166698011781,0.00014246059854344648
1068,0,0.14900809263055387,0.0003638085111985459,2.995612283615211e12,1.122137941383532e10,0.0,8.98882093036091e12,0.4842763010493001,0.0016371383003934566
1069,0,0.14855498086546354,0.000779602521563471,3.006849432455055e12,1.1252928119866383e10,0.0,9.022530727682107e12,0.4828036878127565,0.0035082113470356197
1070,0,0.14910618713881618,0.0004036881804339032,3.018118159546435e12,1.1284535876861753e10,0.0,9.05633522869564e12,0.4845951082011526,0.0018165968119525644
1071,0,0.1490964911535989,0.0004117999860260013,3.029418523914688e12,1.1316202744930716e10,0.0,9.09023461590611e12,0.4845635962491964,0.001853099937117006
1072,0,0.14909259900551466,0.00041224079893781296,3.040750584740369e12,1.1347928777038872e10,0.0,9.1242290642453e12,0.48455094676792265,0.0018550835952201583
1073,0,0.1477694708023645,0.000313641678678131,3.0521144012276484e12,1.1379714032504343e10,0.0,9.158318755649512e12,0.4802507801076846,0.0014113875540515894
1074,0,0.14788681371269696,0.00012403262699583619,3.063510032582356e12,1.1411558556900923e10,0.0,9.192503857529236e12,0.48063214456626513,0.0005581468214812628
1075,0,0.14735752569304572,0.00021417883561853978,3.074937538126366e12,1.1443462412085032e10,0.0,9.226784554865043e12,0.4789119585023986,0.0009638047602834291
1076,0,0.14767765515679698,0.0002253548774561803,3.086396977202523e12,1.1475425647889565e10,0.0,9.261161019926648e12,0.4799523792595902,0.0010140969485528113
1077,0,0.14704137697440134,0.00039489454715727307,3.0978884092364805e12,1.1507448325204292e10,0.0,9.295633437008543e12,0.4778844751668043,0.001777025462207729
1078,0,0.14570928840373898,0.0004217441899033935,3.109411893686643e12,1.153953049797013e10,0.0,9.330201983125158e12,0.4735551873121517,0.0018978488545652707
1079,0,0.14555014891338577,0.00017706892820962557,3.120967490075928e12,1.1571672214801111e10,0.0,9.36486682969447e12,0.4730379839685038,0.000796810176943315
1080,0,0.14568857858879686,0.00036663400834574447,3.1325552579809985e12,1.1603873533436253e10,0.0,9.399628158130154e12,0.4734878804135898,0.00164985303755585
1081,0,0.14432114089564962,0.00013905211712531614,3.1441752570321167e12,1.1636134514677246e10,0.0,9.434486153333986e12,0.46904370791086125,0.0006257345270639226
1082,0,0.14532657781008443,0.00025537733700490564,3.1558275469122075e12,1.1668455200493519e10,0.0,9.469440980021781e12,0.4723113778827744,0.0011491980165220753
1083,0,0.14443957378916922,0.00023305341937864771,3.1675121873568564e12,1.1700835659815125e10,0.0,9.504492832222922e12,0.46942861481479997,0.0010487403872039148
1084,0,0.1451004244668822,0.000906438165391224,3.179229238159575e12,1.173327593604048e10,0.0,9.539641876508305e12,0.4715763795173672,0.004078971744260508
1085,0,0.14510042151649616,0.0009064957176477956,3.1909787591795703e12,1.1765776091308167e10,0.0,9.574888299889791e12,0.4715763699286125,0.00407923072941508
1086,0,0.14333946870178962,0.00012063845189395152,3.202760810321777e12,1.1798336184049997e10,0.0,9.61023228555652e12,0.46585327328081627,0.0005428730335227818
1087,0,0.14373817408449296,0.00018496630662917404,3.2145754515430303e12,1.1830956256068737e10,0.0,9.645673998803688e12,0.46714906577460213,0.0008323483798312832
1088,0,0.14324360006666131,6.213852447575489e-8,3.226422742865652e12,1.1863636372239382e10,0.0,9.681213630130795e12,0.46554170021664926,2.79623360140897e-7
1089,0,0.1426621152309559,0.00015687053370688149,3.2383027443144023e12,1.1896376584676302e10,0.0,9.71685135639809e12,0.4636518745006067,0.0007059174016809667
1090,0,0.14379641627904738,0.0006126633211267175,3.250215516065549e12,1.1929176942213297e10,0.0,9.752587350946945e12,0.46733835290690395,0.0027569849450702288
1091,0,0.14379641601986543,0.0006126686867654932,3.2621611182695483e12,1.1962037509015635e10,0.0,9.788421804066508e12,0.46733835206456265,0.00275700909044472
1092,0,0.14199501810455145,0.00016872262638395393,3.274139611183334e12,1.1994958342044622e10,0.0,9.824354898329395e12,0.46148380883979223,0.0007592518187277927
1093,0,0.1428142542941208,0.0005546975857944914,3.286151055066003e12,1.2027939481476551e10,0.0,9.860386798187867e12,0.46414632645589265,0.0024961391360752115
1094,0,0.14167295731799157,0.0011225221351841524,3.2981955102692446e12,1.2060980997129507e10,0.0,9.896517700590438e12,0.4604371112834726,0.005051349608328686
1095,0,0.14206335513408574,0.0001064762944757196,3.3102730371987266e12,1.2094082932316961e10,0.0,9.932747773688346e12,0.46170590418577867,0.0004791433251407382
1096,0,0.14087119896862435,0.0001585773354403474,3.322383696295113e12,1.2127245351939907e10,0.0,9.969077209431025e12,0.45783139664802913,0.0007135980094815633
1097,0,0.1413736805689395,0.00047342564546898444,3.3345275480822944e12,1.2160468300016981e10,0.0,1.0005506177036334e13,0.45946446184905343,0.00213041540461043
1098,0,0.1413738151170473,0.0004727596020564122,3.3467046530945146e12,1.2193751838465818e10,0.0,1.0042034865540953e13,0.4594648991304037,0.002127418209253855
1099,0,0.14137373184776078,0.00047507440060941264,3.3589150719703765e12,1.222709602036293e10,0.0,1.0078663454408484e13,0.4594646285052225,0.002137834802742357
1100,0,0.14059969176166826,0.0003500980001580143,3.371158865372198e12,1.2260500902958927e10,0.0,1.0115392127882621e13,0.45694899822542184,0.0015754410007110644
1101,0,0.1399155697015151,0.0009926941266349479,3.3834360940313145e12,1.229396653810853e10,0.0,1.0152221064426178e13,0.45472560152992414,0.0044671235698572655
1102,0,0.13920974476403292,0.0006234288033026458,3.3957468187199224e12,1.2327492980915073e10,0.0,1.0189150446248488e13,0.45243167048310695,0.002805429614861906
1103,0,0.13956120464222183,0.0006043310679699854,3.4080911002776e12,1.2361080282548088e10,0.0,1.0226180451372941e13,0.45357391508722095,0.002719489805864934
1104,0,0.1395775918586537,0.0005983846295976036,3.4204689996003516e12,1.2394728502225092e10,0.0,1.026331126685615e13,0.45362717354062454,0.0026927308331892164
1105,0,0.13949813873171474,0.00034766798191955176,3.4328805776068965e12,1.2428437693858118e10,0.0,1.0300543074106324e13,0.4533689508780729,0.0015645059186379828
1106,0,0.13881734731167228,1.1705863613542533e-5,3.4453258953236733e12,1.2462207913761808e10,0.0,1.0337876057296887e13,0.4511563787629349,5.26763862609414e-5
1107,0,0.13812540863850492,0.0003126153769610965,3.457805013801622e12,1.2496039214679552e10,0.0,1.037531039684864e13,0.448907578075141,0.0014067691963249342
1108,0,0.13793301079793555,0.00013338112115391314,3.470317994147426e12,1.2529931649635302e10,0.0,1.0412846273648488e13,0.44828228509329054,0.0006002150451926092
1109,0,0.13920509667679482,0.0011997269501566165,3.4828648974753687e12,1.2563885270128017e10,0.0,1.0450483867096602e13,0.45241656419958315,0.005398771275704774
1110,0,0.13715295862496912,0.0010371868869804555,3.495445785075943e12,1.2597900146383783e10,0.0,1.0488223377410057e13,0.44574711553114965,0.0046673409914120495
1111,0,0.13622937579764666,0.0009089576873012893,3.5080607182104395e12,1.2631976318563555e10,0.0,1.052606497171367e13,0.44274547134235165,0.004090309592855802
1112,0,0.13741160069267544,0.00021601994888010157,3.52070975819154e12,1.2666113838235151e10,0.0,1.056400882992595e13,0.44658770225119515,0.0009720897699604571
1113,0,0.13745768730748711,0.00023715575277470684,3.533392966362836e12,1.2700312770417454e10,0.0,1.0602055147111791e13,0.44673748374933314,0.0010672008874861808
1114,0,0.13752786815989282,0.0002913511222288889,3.5461104042014795e12,1.2734573166020866e10,0.0,1.0640204102745766e13,0.44696557151965166,0.0013110800500300002
1115,0,0.1366173561367957,0.0004392553794415012,3.5588621332093276e12,1.2768895082907036e10,0.0,1.0678455884232018e13,0.4440064074445861,0.0019766492074867557
1116,0,0.1359429787647609,6.989585247035678e-5,3.5716482148988794e12,1.2803278571755482e10,0.0,1.0716810671180238e13,0.44181468098547294,0.0003145313361166055
1117,0,0.13482347699727226,0.000446012654221839,3.584468710871384e12,1.2837723689341944e10,0.0,1.0755268650123566e13,0.43817630024113485,0.0020070569439982755
1118,0,0.13585985158654668,0.0006619388005079368,3.597323682826538e12,1.2872230481970919e10,0.0,1.079382999601695e13,0.44154451765627667,0.0029787246022857155
1119,0,0.13576286249868402,0.0005780958288316151,3.610213192448013e12,1.2906799014745222e10,0.0,1.083249490505189e13,0.44122930312072306,0.002601431229742268
1120,0,0.13490852419524157,0.0004090482200290323,3.6231373014545757e12,1.2941429341046797e10,0.0,1.0871263560517836e13,0.43845270363453515,0.0018407169901306453
1121,0,0.13484827885598638,0.000426967300019719,3.636096071739983e12,1.2976121510482367e10,0.0,1.091013614151075e13,0.43825690628195574,0.0019213528500887356
1122,0,0.13479084560271964,0.00034731940183702997,3.649089565118059e12,1.3010875580156282e10,0.0,1.0949112835817291e13,0.43807024820883883,0.0015629373082666348
1123,0,0.13439039076482984,0.000805931468283958,3.662117843538208e12,1.3045691605723612e10,0.0,1.0988193829689406e13,0.43676876998569697,0.003626691607277811
1124,0,0.1328988756443873,0.0001480008314916678,3.675180968976569e12,1.3080569644124989e10,0.0,1.1027379311019918e13,0.4319213458442587,0.0006660037417125051
1125,0,0.13330751144469644,0.0005504125886344876,3.688279003505614e12,1.3115509740398577e10,0.0,1.1066669454442785e13,0.4332494121952634,0.0024768566488551943
1126,0,0.13330751476913513,0.0005505632094218193,3.7014120091736187e12,1.3150511956414347e10,0.0,1.1106064453748936e13,0.43324942299968916,0.0024775344423981866
1127,0,0.1336017255793221,0.0003489316759835959,3.714580048135579e12,1.3185576344476095e10,0.0,1.114556449208898e13,0.4342056081327968,0.0015701925419261814
1128,0,0.13317751791260107,0.0004457312310468934,3.72778318259681e12,1.3220702962318178e10,0.0,1.1185169758898094e13,0.4328269332159535,0.00200579053971102
1129,0,0.13186964392221687,0.0002432626969576324,3.7410214748100894e12,1.3255891864968458e10,0.0,1.1224880440739299e13,0.4285763427472048,0.0010946821363093458
1130,0,0.1319048032874176,0.0002461266509874438,3.7542949871157144e12,1.3291143099902729e10,0.0,1.126469671577437e13,0.4286906106841072,0.001107569929443497
1131,0,0.13269809617831027,6.239859818567303e-6,3.7676037818236777e12,1.3326456723468801e10,0.0,1.1304618772419537e13,0.4312688125795084,2.8079369183552862e-5
1132,0,0.13220382873894893,0.00010961586624182401,3.7809479213738154e12,1.3361832796625593e10,0.0,1.1344646804406355e13,0.429662443401584,0.000493271398088208
1133,0,0.13222642808079269,0.0004547548637937718,3.79432746823867e12,1.3397271368150122e10,0.0,1.1384780991875418e13,0.4297358912625762,0.002046396887071973
1134,0,0.13160615741504134,0.00012281561569913433,3.8077424849462407e12,1.343277249619562e10,0.0,1.1425021525739592e13,0.42772001159888434,0.0005526702706461045
1135,0,0.13151840874964132,1.0395204347932521e-5,3.8211930341144087e12,1.346833623150959e10,0.0,1.1465368588648977e13,0.4274348284363343,4.6778419565696346e-5
1136,0,0.13220343558691638,0.0001091222616196319,3.8346791783051714e12,1.3503962627792942e10,0.0,1.150582236686761e13,0.42966116565747825,0.0004910501772883435
1137,0,0.13147030016862998,6.994356058362424e-5,3.848200980271537e12,1.3539651746431086e10,0.0,1.1546383055420607e13,0.42727847554804743,0.0003147460226263091
1138,0,0.13114571674429004,0.0006989692429156726,3.8617585027229307e12,1.3575403636078959e10,0.0,1.1587050835134926e13,0.4262235794189426,0.003145361593120527
1139,0,0.13082580377515202,0.00010190563662859642,3.875351808490773e12,1.3611218352474998e10,0.0,1.162782589497825e13,0.42518386226924404,0.0004585753648286839
1140,0,0.13032992410498806,0.0007070603107375232,3.888980960384989e12,1.3647095950585413e10,0.0,1.1668708423282383e13,0.4235722533412112,0.0031817713983188544
1141,0,0.13058484689723374,0.0005383601883350779,3.90264602135933e12,1.3683036481944313e10,0.0,1.170969860453913e13,0.42440075241600966,0.0024226208475078507
1142,0,0.13028227003005655,0.0003364265875842251,3.916347054363172e12,1.371904000506459e10,0.0,1.175079663142059e13,0.4234173775976838,0.001513919644129013
1143,0,0.12934401593633638,0.0006157108877644646,3.930084122395369e12,1.3755106574579668e10,0.0,1.1792002692349191e13,0.4203680517930932,0.0027706989949400906
1144,0,0.1301136630773848,4.8736996233198545e-6,3.9438572885346714e12,1.3791236237559982e10,0.0,1.1833316967233947e13,0.4228694050015006,2.1931648304939345e-5
1145,0,0.12979845567130643,0.00029241682199478147,3.9576666159174175e12,1.3827429057127235e10,0.0,1.1874739654493266e13,0.42184498093174594,0.0013158756989765166
1146,0,0.1290264320768205,0.0006429481353081752,3.9715121677180415e12,1.3863685085689137e10,0.0,1.1916270940481709e13,0.4193359042496666,0.0028932666088867885
1147,0,0.1290264320768205,0.0006429481353081752,3.9853940071740415e12,1.3900004373777626e10,0.0,1.1957911009548896e13,0.4193359042496666,0.0028932666088867885
1148,0,0.12795487751013102,0.00025176853590076764,3.999312197562793e12,1.3936386981508331e10,0.0,1.1999660057208771e13,0.41585335190792583,0.0011329584115534544
1149,0,0.12780637772532208,0.00022400542402725167,4.0132668022668755e12,1.397283295700706e10,0.0,1.2041518265334236e13,0.41537072760729676,0.0010080244081226326
1150,0,0.12777025309355594,0.0004157118123333404,4.0272578846194204e12,1.400934235714552e10,0.0,1.2083485826097928e13,0.4152533225540568,0.0018707031555000317
1151,0,0.12795237176170887,0.0002458449650325159,4.0412855081226797e12,1.4045915235932365e10,0.0,1.2125562928435473e13,0.4158452082255538,0.0011063023426463217
1152,0,0.12784047531061524,0.0001488723382861837,4.0553497362749126e12,1.4082551649278631e10,0.0,1.216774976369407e13,0.4154815447594995,0.0006699255222878267
1153,0,0.12737588285661972,0.0007866484993131413,4.069450632619098e12,1.411925165167214e10,0.0,1.221004652175888e13,0.41397161928401405,0.003539918246909136
1154,0,0.12737588315583037,0.0007865197789362313,4.0835882607870986e12,1.4156015294898533e10,0.0,1.2252453389525809e13,0.41397162025644874,0.003539339005213041
1155,0,0.12766063284931617,0.00027358383132164936,4.097762684443429e12,1.4192842633809668e10,0.0,1.2294970557606736e13,0.41489705676027755,0.0012311272409474222
1156,0,0.12621903907462695,0.0006749573097124539,4.1119739673058535e12,1.4229733728909306e10,0.0,1.2337598223313305e13,0.4102118769925376,0.0030373078937060427
1157,0,0.12617878985159262,0.0006680172710751675,4.126222173167686e12,1.42666886248002e10,0.0,1.2380336565726145e13,0.410081067017676,0.003006077719838254
1158,0,0.12505152248159362,0.0002568269935233127,4.1405073658420464e12,1.4303707383430443e10,0.0,1.2423185784170406e13,0.40641744806517927,0.0011557214708549071
1159,0,0.12499359338795424,0.00014834220647364383,4.1548296092267812e12,1.4340790052423498e10,0.0,1.2466146061532053e13,0.4062291785108513,0.0006675399291313972
1160,0,0.12498121276657759,0.00013468817680920714,4.1691889672624155e12,1.437793668917679e10,0.0,1.250921759218266e13,0.4061889414913772,0.0006060967956414321
1161,0,0.124848522810242,7.020368246280287e-5,4.183585503936112e12,1.4415147348437618e10,0.0,1.2552400567599963e13,0.4057576991332865,0.0003159165710826129
1162,0,0.1265749709687887,0.00036620553243860534,4.1980192833192896e12,1.445242207833019e10,0.0,1.2595695171700393e13,0.4113686556485633,0.001647924895973724
1163,0,0.12468580217451447,0.0005984506858874997,4.212490369484039e12,1.4489760949961933e10,0.0,1.263910161532169e13,0.40522885706717204,0.002693028086493749
1164,0,0.12485900846861725,0.000286221447401357,4.2269988265972935e12,1.4527164000040077e10,0.0,1.2682620069449357e13,0.40579177752300605,0.0012879965133061064
1165,0,0.12487064126465355,0.0002652442145196221,4.2415447188924443e12,1.45646312896042e10,0.0,1.272625073349645e13,0.40582958411012404,0.0011935989653382995
1166,0,0.12453866227878418,0.0009206277474846924,4.256128110625458e12,1.4602162873395405e10,0.0,1.2769993799753586e13,0.40475065240604857,0.004142824863681116
1167,0,0.12453866227878418,0.0009206277474846924,4.270749066097458e12,1.463975880354287e10,0.0,1.281384945763707e13,0.40475065240604857,0.004142824863681116
1168,0,0.12499361500067704,0.00018055569416155928,4.285407649694807e12,1.4677419133834202e10,0.0,1.2857817898623541e13,0.4062292487522004,0.0008125006237270167
1169,0,0.12498811524724948,0.00017986000300575713,4.300103925833759e12,1.4715143921218994e10,0.0,1.2901899318071246e13,0.4062113745535608,0.0008093700135259071
1170,0,0.12333262897774405,0.00043028188088081303,4.314837959044699e12,1.4752933223502676e10,0.0,1.2946093912453432e13,0.4008310441776682,0.0019362684639636586
1171,0,0.12303992947568893,0.0005216128103983622,4.32960981381858e12,1.4790787085578909e10,0.0,1.2990401863394322e13,0.399879770795989,0.00234725764679263
1172,0,0.1231105066290271,0.0004045975345022927,4.3444195547509185e12,1.482870556465468e10,0.0,1.3034823367024367e13,0.4001091465443381,0.0018206889052603172
1173,0,0.12265205342943095,5.771729093654499e-6,4.3592672465119272e12,1.4866688717561222e10,0.0,1.3079358619187387e13,0.3986191736456506,2.5972780921445244e-5
1174,0,0.1235153763679884,0.0003149370576269726,4.374152953765701e12,1.4904736592758446e10,0.0,1.3124007806132715e13,0.4014249731959623,0.0014172167593213766
1175,0,0.12288645637232698,0.0005259628524773292,4.3890767412897935e12,1.49428492529308e10,0.0,1.3168771130903896e13,0.39938098321006266,0.0023668328361479817
1176,0,0.1228859554350964,0.0005259590085355665,4.404038673872968e12,1.4981026745690144e10,0.0,1.321364877905864e13,0.3993793551640633,0.002366815538410049
1177,0,0.12288649524350642,0.000525915425597423,4.419038816405857e12,1.501926912702396e10,0.0,1.3258640946101342e13,0.3993811095413959,0.0023666194151884036
1178,0,0.1223344521660481,0.0007232898276239297,4.434077233776197e12,1.5057576452679966e10,0.0,1.3303747827480803e13,0.39758696953965633,0.0032548042243076836
1179,0,0.12265019095838943,0.0006098053892297291,4.449153990980517e12,1.5095948772387575e10,0.0,1.3348969611664434e13,0.39861312061476567,0.002744124251533781
1180,0,0.12174544159849288,0.0004223173810244951,4.464269153021876e12,1.5134386146545986e10,0.0,1.339430649990239e13,0.39567268519510185,0.001900428214610228
1181,0,0.12175581716706206,7.628018647829654e-6,4.479422784991141e12,1.5172888622679857e10,0.0,1.343975867839377e13,0.3957064057929517,3.432608391523344e-5
1182,0,0.12122055824246489,0.00011291432423899441,4.494614951980802e12,1.521145625924451e10,0.0,1.348532634644621e13,0.3939668142880109,0.0005081144590754748
1183,0,0.1214141448689372,0.00043888147142752366,4.509845719239776e12,1.5250089106382345e10,0.0,1.3531009693610535e13,0.3945959708240459,0.0019749666214238567
1184,0,0.12121563637471558,0.0005182249137192518,4.525115151952452e12,1.5288787221490738e10,0.0,1.3576808918292582e13,0.3939508182178256,0.002332012111736633
1185,0,0.12067889454596972,4.187585690117043e-5,4.540423315451663e12,1.5327550658391546e10,0.0,1.3622724214742316e13,0.3922064072744016,0.00018844135605526694
1186,0,0.12039981633482189,6.968677326746331e-5,4.555770275083384e12,1.5366379469242777e10,0.0,1.366875577543855e13,0.3912994030881711,0.0003135904797035849
1187,0,0.12122438104539297,0.00038899225824569274,4.571156096194977e12,1.5405273705447624e10,0.0,1.3714903792171352e13,0.3939792383975272,0.0017504651621056172
1188,0,0.1207762260796842,0.0004918846232673524,4.586580844303951e12,1.544423342815459e10,0.0,1.3761168468343701e13,0.39252273475897365,0.0022134808047030857
1189,0,0.12024611140063675,8.736447086107696e-5,4.602044584921851e12,1.5483258687692862e10,0.0,1.380754999474496e13,0.39079986205206946,0.0003931401188748463
1190,0,0.12058380439047056,0.00023995645919683284,4.61754738353879e12,1.5522349535107172e10,0.0,1.3854048563238746e13,0.3918973642690293,0.0010798040663857478
1191,0,0.11990505576160869,1.2236911990412093e-5,4.633089305855221e12,1.5561506030016987e10,0.0,1.390066437589501e13,0.38969143122522826,5.5066103956854414e-5
1192,0,0.11836791002620078,0.00019876572241714414,4.648670417510062e12,1.5600728225804619e10,0.0,1.3947397627649043e13,0.38469570758515254,0.0008944457508771487
1193,0,0.11836791002620078,0.00019876572241714414,4.664290784226062e12,1.5640016169193853e10,0.0,1.3994248505622203e13,0.38469570758515254,0.0008944457508771487
1194,0,0.11848165728395556,8.927390977846948e-5,4.679950471785909e12,1.5679369918328768e10,0.0,1.4041217210698637e13,0.3850653861728556,0.00040173259400311267
1195,0,0.11848041599983587,8.927110380446839e-5,4.695649546019859e12,1.571878952775539e10,0.0,1.4088303939647832e13,0.38506135199946656,0.0004017199671201078
1196,0,0.11830463173645911,0.00025028656531853223,4.711388072817552e12,1.5758275051504145e10,0.0,1.4135508888781406e13,0.3844900531434921,0.001126289543933395
1197,0,0.1177235209076363,0.00010175219800831578,4.727166118117861e12,1.5797826544103498e10,0.0,1.4182832255174025e13,0.38260144294981796,0.000457884891037421
1198,0,0.11804263116925541,0.0004673101694814358,4.742983747904737e12,1.583744405548089e10,0.0,1.4230274230561367e13,0.38363855130008007,0.0021028957626664613
1199,0,0.1178314446913962,0.000626720326743318,4.758841028243775e12,1.5877127643721966e10,0.0,1.4277835016578861e13,0.38295219524703766,0.002820241470344931
1200,0,0.11787766333030872,0.0006240139105858078,4.774738025232118e12,1.5916877360279984e10,0.0,1.4325514807103863e13,0.38310240582350336,0.002808062597636135
1201,0,0.11709656808266113,0.00040634563293376444,4.790674805021928e12,1.5956693262178947e10,0.0,1.4373313802854986e13,0.38056384626864864,0.0018285553482019399
1202,0,0.11709695022573868,0.0004050004739457423,4.806651433830561e12,1.5996575398393745e10,0.0,1.442123219503872e13,0.3805650882336507,0.0018225021327558403
1203,0,0.11785207589601043,0.0007054042769993885,4.822667977917756e12,1.6036523822759611e10,0.0,1.4469270180862057e13,0.3830192466620339,0.003174319246497248
1204,0,0.11702669291333831,0.0008046037548285574,4.8387245035940205e12,1.6076538596005733e10,0.0,1.4517427965996883e13,0.3803367519683495,0.0036207168967285082
1205,0,0.11666560619817473,0.0005537597908855472,4.854821077241597e12,1.6116619765766567e10,0.0,1.4565705740507117e13,0.3791632201440679,0.0024919190589849623
1206,0,0.11765115241198743,0.00011173143245457595,4.870957765274317e12,1.6156767383131386e10,0.0,1.4614103698782137e13,0.38236624533895913,0.0005027914460455918
1207,0,0.11644187872528536,0.0003743493391810033,4.887134634187956e12,1.61969815123671e10,0.0,1.4662622051239133e13,0.3784361058571774,0.0016845720263145147
1208,0,0.11561982036483764,0.0003633560711973291,4.903351750500811e12,1.6237262199459406e10,0.0,1.471126098644615e13,0.3757644161857223,0.0016351023203879807
1209,0,0.11634126994424929,0.00017257968253420186,4.919609180789748e12,1.6277609494693813e10,0.0,1.4760020698295072e13,0.3781091273188102,0.0007766085714039084
1210,0,0.11570611012733423,4.317490285643544e-5,4.935906991707626e12,1.6318023460325165e10,0.0,1.4808901395285824e13,0.37604485791383624,0.00019428706285395947
1211,0,0.11501226698729522,4.760136678779796e-7,4.952245249952039e12,1.6358504146156921e10,0.0,1.4857903271043992e13,0.3737898677087095,2.1420615054509085e-6
1212,0,0.1156340885688154,0.0003847932439390604,4.968624022260392e12,1.6399051601781988e10,0.0,1.4907026519099379e13,0.37581078784865,0.0017315695977257717
1213,0,0.11456649459805815,0.0006536806856973255,4.985043375442125e12,1.6439665889694256e10,0.0,1.4956271348757008e13,0.372341107443689,0.002941563085637965
1214,0,0.11456655405611535,0.0006544008812796524,5.001503376334223e12,1.648034705538555e10,0.0,1.5005637948903836e13,0.37234130068237486,0.002944803965758436
1215,0,0.11398971372988428,0.0008910296169629009,5.01800409184325e12,1.6521095157284431e10,0.0,1.5055126524257336e13,0.37046656962212393,0.004009633276333054
1216,0,0.11398786276276274,0.0008919708286661476,5.034545588960186e12,1.6561910245612076e10,0.0,1.51047372697041e13,0.3704605539789789,0.004013868728997665
1217,0,0.1135796874966964,0.0014940044904875039,5.051127934679176e12,1.6602792376785067e10,0.0,1.515447038786825e13,0.3691339843642633,0.006723020207193767
1218,0,0.11364377719582835,0.0014479770479092074,5.067751196061403e12,1.6643741601841923e10,0.0,1.5204326074982059e13,0.36934227588644214,0.0065158967155914335
1219,0,0.11364374353322494,0.0014471379150015255,5.08441544025735e12,1.668475797586612e10,0.0,1.5254304532323451e13,0.36934216648298107,0.006512120617506865
1220,0,0.11375204488740862,0.0003931974378833717,5.101120734434423e12,1.6725841551916325e10,0.0,1.5304405958903496e13,0.369694145884078,0.0017693884704751725
1221,0,0.11339929555634323,0.0007081208533412948,5.117867145798101e12,1.6766992385105717e10,0.0,1.535463055641598e13,0.3685477105581155,0.0031865438400358265
1222,0,0.11347487232590191,0.0007531835043484412,5.134654741635173e12,1.6808210526372524e10,0.0,1.5404978521592055e13,0.3687933350591812,0.003389325769567985
1223,0,0.11402731621954547,0.000622124902870162,5.151483589301864e12,1.6849496029053097e10,0.0,1.5455450054230074e13,0.3705887777135228,0.0027995620629157293
1224,0,0.11402731564739886,0.0006221152808553517,5.168353756169863e12,1.6890848949635677e10,0.0,1.5506045358184207e13,0.3705887758540463,0.0027995187638490825
1225,0,0.11402731611420752,0.0006221200124276813,5.185265309689863e12,1.6932269339956934e10,0.0,1.5556764631757379e13,0.37058877737117446,0.002799540055924566
1226,0,0.11402731564739886,0.0006221152808553517,5.202218317357863e12,1.697375725345767e10,0.0,1.5607608075381242e13,0.3705887758540463,0.0027995187638490825
1227,0,0.11246211308638193,0.00023857781282510696,5.219212846762386e12,1.7015312748163528e10,0.0,1.5658575895234262e13,0.36550186753074126,0.0010736001577129814
1228,0,0.11402733833177284,0.0006221302818257366,5.2362489653859e12,1.705693586368565e10,0.0,1.5709668275220076e13,0.3705888495782617,0.0027995862682158148
1229,0,0.11246252287913236,0.0001237351080795264,5.253326741051104e12,1.7098626671825764e10,0.0,1.576088543862276e13,0.3655031993571802,0.0005568079863578688
1230,0,0.11182586789995783,0.0003419052463655252,5.270446241340154e12,1.7140385214007656e10,0.0,1.5812227571889264e13,0.36343407067486294,0.0015385736086448634
1231,0,0.1111765367059726,3.184348426640946e-5,5.287607534084024e12,1.718221154637821e10,0.0,1.586369487950755e13,0.36132374429441094,0.00014329567919884256
1232,0,0.11080358649180852,0.0003663934903337905,5.304810687041581e12,1.722410572144581e10,0.0,1.5915287561779652e13,0.3601116560983777,0.0016487707065020573
1233,0,0.11080382389701479,0.00036685003702435597,5.322055768137975e12,1.726606779227699e10,0.0,1.5967005819739553e13,0.36011242766529805,0.0016508251666096018
1234,0,0.11080369087285127,0.00036716288348354054,5.339342845269754e12,1.7308097813265575e10,0.0,1.6018849856299965e13,0.36011199533676663,0.0016522329756759324
1235,0,0.11124707468523562,0.0003146280435012052,5.356671986424866e12,1.7350195836428364e10,0.0,1.607081987156416e13,0.36155299272701574,0.0014158261957554234
1236,0,0.11041555969047101,0.0007173523611756494,5.374043259625781e12,1.7392361920017357e10,0.0,1.6122916073515672e13,0.3588505689940308,0.003228085625290422
1237,0,0.11016537707797454,5.3756510218256226e-5,5.3914567329753125e12,1.7434596111952972e10,0.0,1.6175138657510516e13,0.35803747550341725,0.00024190429598215302
1238,0,0.11001013238277238,0.00036215284918688804,5.408912474589685e12,1.7476898466872696e10,0.0,1.6227487827398715e13,0.3575329302440102,0.0016296878213409962
1239,0,0.11001013258768295,0.00036188229987559896,5.426410552657685e12,1.751926903785406e10,0.0,1.62799637852435e13,0.3575329309099696,0.0016284703494401954
1240,0,0.10942785738510233,0.0002608796827598432,5.443951035419709e12,1.7561707880237595e10,0.0,1.6332566736074908e13,0.35564053650158256,0.0011739585724192944
1241,0,0.109589455517758,3.0000628306387465e-5,5.461533991187904e12,1.760421504341787e10,0.0,1.638529687769367e13,0.3561657304327135,0.0001350028273787436
1242,0,0.10971558846946643,0.00022592736888057534,5.479159488285128e12,1.764679058281829e10,0.0,1.6438154415575188e13,0.3565756625257659,0.001016673159962589
1243,0,0.10863596102727073,0.000775994012739251,5.496827595144916e12,1.768943455496135e10,0.0,1.6491139556672041e13,0.35306687333862985,0.0034919730573266293
1244,0,0.10964541304141112,8.962094248578722e-6,5.514538380220747e12,1.7732147003584938e10,0.0,1.6544252492238918e13,0.35634759238458613,4.032942411860425e-5
1245,0,0.10962438946536265,0.00013599273810253887,5.532291911997849e12,1.777492799073927e10,0.0,1.6597493436472543e13,0.35627926576242863,0.0006119673214614249
1246,0,0.10958923420128122,0.0002658579389679978,5.550088259075473e12,1.7817777566643288e10,0.0,1.6650862588962062e13,0.356165011154164,0.0011963607253559902
1247,0,0.10965000281316734,2.3636425931687112e-5,5.567927490012361e12,1.7860695784086823e10,0.0,1.6704360152743908e13,0.3563625091427938,0.000106363916692592
1248,0,0.10859301951400016,6.256715970912388e-5,5.585809673550181e12,1.790368269964727e10,0.0,1.6757986335609613e13,0.35292731342050054,0.00028155221869105747
1249,0,0.1081152141265696,5.376618090479284e-5,5.60373487834888e12,1.7946738361508236e10,0.0,1.6811741335174906e13,0.3513744459113512,0.00024194781407156779
1250,0,0.10765101773742064,0.00018955232704741923,5.621703173201944e12,1.798986282435227e10,0.0,1.686562535723839e13,0.34986580764661707,0.0008529854717133866
1251,0,0.10765107138241478,0.00020070909822311007,5.639714626938029e12,1.803305613993758e10,0.0,1.6919638604123885e13,0.349865981992848,0.0009031909420039953
1252,0,0.10765102203852153,0.000189699140325472,5.657769308449951e12,1.8076318362604153e10,0.0,1.6973781281530447e13,0.349865821625195,0.0008536461314646239
1253,0,0.1082546178308765,0.0002569914615824443,5.675867286652295e12,1.811964954362723e10,0.0,1.7028053591512627e13,0.3518275079503486,0.0011564615771209993
1254,0,0.10787104803028066,0.0011506501906550226,5.694008630530194e12,1.816304974051626e10,0.0,1.7082455744077191e13,0.35058090609841214,0.005177925857947602
1255,0,0.10767342817075859,0.0004043851206221595,5.712193409151049e12,1.8206519002944794e10,0.0,1.7136987939544666e13,0.3499386415549654,0.0018197330427997178
1256,0,0.10721629191675514,0.00026420217682010527,5.730421691587774e12,1.8250057385073242e10,0.0,1.7191650384064219e13,0.3484529487294542,0.0011889097956904737
1257,0,0.10718095446464959,0.00040704117940355757,5.748693546980979e12,1.829366493790575e10,0.0,1.7246443279966549e13,0.3483381020101112,0.001831685307316009
1258,0,0.10716100546586091,0.0007816300507394298,5.767009044535426e12,1.833734171550931e10,0.0,1.730136683357529e13,0.34827326776404793,0.003517335228327434
1259,0,0.10584124682455438,0.0009900378334715117,5.785368253493673e12,1.8381087774510014e10,0.0,1.7356421254614434e13,0.34398405217980177,0.0044551702506218024
1260,0,0.10617829022670683,0.000319367771208833,5.803771243198791e12,1.842490315943564e10,0.0,1.7411606737690115e13,0.3450794432367972,0.0014371549704397485
1261,0,0.10666414796128776,0.0002968846017661342,5.822218082950324e12,1.846878792736657e10,0.0,1.7466923493458922e13,0.3466584808741852,0.0013359807079476038
1262,0,0.10547450650618087,0.00018064485522334395,5.84070884219275e12,1.8512742136324097e10,0.0,1.7522371733848262e13,0.34279214614508785,0.0008129018485050478
1263,0,0.10513412574968302,0.0007910517755848245,5.859243590370129e12,1.855676583197149e10,0.0,1.7577951655409863e13,0.3416859086864698,0.0035597329901317105
1264,0,0.10570366315744509,0.0003227489351487745,5.877822397029727e12,1.860085906698656e10,0.0,1.7633663463641285e13,0.34353690526169656,0.0014523702081694853
1265,0,0.10610150351316569,0.00012816792645596858,5.896445331719227e12,1.8645021897160305e10,0.0,1.768950736818856e13,0.3448298864177885,0.0005767556690518586
1266,0,0.10588372032264746,0.000374279274244057,5.915112464049061e12,1.868925437652677e10,0.0,1.7745483576633836e13,0.34412209104860425,0.0016842567340982564
1267,0,0.10588887114853424,0.000276277927723688,5.933823863717683e12,1.8733556555463863e10,0.0,1.780159229205503e13,0.34413883123273625,0.0012432506747565959
1268,0,0.1058281458198995,0.0002995793019006463,5.952579600408711e12,1.8777928487511135e10,0.0,1.785783372175541e13,0.34394147391467333,0.0013481068585529084
1269,0,0.10577521173672672,0.00018376980156356928,5.971379743956753e12,1.8822370225169117e10,0.0,1.7914208071782855e13,0.34376943814436184,0.0008269641070360618
1270,0,0.10588146893135363,0.0011350453332128238,5.990224364140262e12,1.8866881820671745e10,0.0,1.7970715548112855e13,0.3441147740268993,0.005107703999457707
1271,0,0.10441081465656213,0.000273356420925575,6.009113530899375e12,1.8911463331656788e10,0.0,1.8027356363636402e13,0.33933514763382694,0.0012301038941650874
1272,0,0.1038559707540348,0.0005109688438620504,6.028047314131874e12,1.895611480365727e10,0.0,1.808413071612017e13,0.3375319049506131,0.002299359797379227
1273,0,0.1033137061151441,0.00039768952400342367,6.047025783857304e12,1.9000836291886333e10,0.0,1.8141038815713996e13,0.3357695448742183,0.0017896028580154065
1274,0,0.1033137061151441,0.00039768952400342367,6.066049010085304e12,1.9045627847478024e10,0.0,1.81980808676017e13,0.3357695448742183,0.0017896028580154065
1275,0,0.10347800337026997,0.00020088753623211282,6.085117062910933e12,1.909048952407738e10,0.0,1.8255257080287727e13,0.3363035109533774,0.0009039939130445077
1276,0,0.10331470992556563,0.00013262081986644043,6.1042300125231045e12,1.913542137562014e10,0.0,1.831256766276819e13,0.3357728072580883,0.0005967936893989819
1277,0,0.10331470992556563,0.00013262081986644043,6.1233879290831045e12,1.9180423453290157e10,0.0,1.8370012820768426e13,0.3357728072580883,0.0005967936893989819
1278,0,0.10312440635770712,0.00013525072398279188,6.142590882850258e12,1.9225495810602283e10,0.0,1.842759276309946e13,0.33515432066254813,0.0006086282579225635
1279,0,0.10312435941936246,0.0001280471263243817,6.161838944142181e12,1.9270638499005787e10,0.0,1.8485307696086223e13,0.335154168112928,0.0005762120684597177
1280,0,0.10312435941936246,0.0001280471263243817,6.181132183310181e12,1.931585157151916e10,0.0,1.8543157828234348e13,0.335154168112928,0.0005762120684597177
1281,0,0.10312413380102306,0.00026044223749951967,6.200470670761758e12,1.9361135080610832e10,0.0,1.860114336750072e13,0.33515343485332494,0.0011719900687478385
1282,0,0.10226834090830614,0.0006238199838261929,6.219854476948203e12,1.9406489081103733e10,0.0,1.865926452502678e13,0.33237210795199496,0.002807189927217868
1283,0,0.10221589477166707,8.70193916308376e-5,6.2392836724291875e12,1.945191362082972e10,0.0,1.8717521503095344e13,0.33220165800791795,0.0003915872623387692
1284,0,0.1023874571766531,5.649037992755898e-5,6.258758327726978e12,1.9497408753788254e10,0.0,1.877591451213714e13,0.3327592358241226,0.0002542067096740154
1285,0,0.1021307902612286,0.00040046267872536,6.278278513487271e12,1.954297453417819e10,0.0,1.8834443762931703e13,0.33192506834899294,0.00180208205426412
1286,0,0.10177529686871159,4.272658977572184e-5,6.297844300363131e12,1.958861101345708e10,0.0,1.889310946294267e13,0.3307697148233127,0.0001922696539907483
1287,0,0.10174257982069018,0.00017765138333690546,6.317455759096588e12,1.9634318242793835e10,0.0,1.895191181937908e13,0.3306633844172431,0.0007994312250160745
1288,0,0.10177762217390171,6.84931938987332e-5,6.337112960447003e12,1.9680096275221e10,0.0,1.9010851042037645e13,0.33077727206518054,0.00030821937254429943
1289,0,0.10124003526111171,3.338180604410513e-5,6.356815975259117e12,1.9725945164808704e10,0.0,1.9069927342179305e13,0.32903011459861303,0.00015021812719847309
1290,0,0.10124590686671489,3.048012697137793e-5,6.376564874416903e12,1.97718649607532e10,0.0,1.9129140924954727e13,0.3290491973168234,0.00013716057137120067
1291,0,0.10138183537623532,0.0001995329158427507,6.396359728835417e12,1.981785571645374e10,0.0,1.918849200110636e13,0.3294909649727648,0.0008978981212923781
1292,0,0.10138230123190459,0.00020022766423676138,6.416200609512193e12,1.986391748488163e10,0.0,1.9247980780954875e13,0.3294924790036899,0.0009010244890654262
1293,0,0.10036346516170983,0.0006110750173618873,6.436087587493409e12,1.9910050320679653e10,0.0,1.9307607477145383e13,0.32618126177555695,0.0027498375781284928
1294,0,0.10063767007498213,4.161044815443963e-5,6.456020733874964e12,1.995625426969241e10,0.0,1.936737229110701e13,0.32707242774369194,0.00018724701669497833
1295,0,0.10037756214802193,7.790787894732269e-5,6.476000119749254e12,2.0002529389098217e10,0.0,1.9427275439132938e13,0.3262270769810713,0.0003505854552629521
1296,0,0.1007469534761509,0.0003657006674408044,6.496025816373044e12,2.004887572785096e10,0.0,1.94873171269218e13,0.3274275987974904,0.0016456530034836198
1297,0,0.10045542907607577,0.0004454982451986382,6.51609789497492e12,2.009529334163209e10,0.0,1.9547497569121906e13,0.32648014449724627,0.002004742103393872
1298,0,0.10063445006641468,0.0007121467323009823,6.53621642683713e12,2.0141782279424652e10,0.0,1.960781697185607e13,0.3270619627158477,0.0032046602953544204
1299,0,0.10034037726247766,0.0011070027707441332,6.556381483310125e12,2.018834259590829e10,0.0,1.9668275548774746e13,0.3261062261030524,0.004981512468348599
1300,0,0.10028073215339048,0.0005322282537901262,6.576593135839528e12,2.0234974341229008e10,0.0,1.9728873507758184e13,0.32591237949851903,0.002395027142055568
1301,0,0.0994853549240696,0.0005185446437151048,6.596851455840875e12,2.0281677570043545e10,0.0,1.9789611062785777e13,0.3233274035032262,0.0023334508967179715
1302,0,0.09954829916538724,0.00033687820192441413,6.617156514826027e12,2.0328452330011833e10,0.0,1.985048841884938e13,0.3235319722875085,0.0015159519086598637
1303,0,0.09918259848512281,0.00038662065319577195,6.637508384351845e12,2.0375298676645744e10,0.0,1.9911505791317562e13,0.32234344507664914,0.0017397929393809738
1304,0,0.09871330986847354,0.00037451539712466677,6.657907136052695e12,2.0422216661025185e10,0.0,1.9972663389924145e13,0.320818257072539,0.0016853192870610004
1305,0,0.09871377549527255,0.000367944366117489,6.678352841577478e12,2.0469206333535652e10,0.0,2.003396142368655e13,0.32081977035963577,0.0016557496475287006
1306,0,0.09831027575495142,0.0003643944532068927,6.698845572635952e12,2.051626774847663e10,0.0,2.0095400106874527e13,0.3195083962035921,0.001639775039431017
1307,0,0.09911551379182809,0.0003539034293841575,6.719385400995927e12,2.056340095335896e10,0.0,2.0156979645044234e13,0.3221254198234413,0.0015925654322287088
1308,0,0.09942592489102459,0.0005064537619677845,6.739972398481735e12,2.0610606004687355e10,0.0,2.0218700255649324e13,0.3231342558958299,0.00227904192885503
1309,0,0.0985397370518149,0.0005905465545948301,6.760606636966792e12,2.065788295625174e10,0.0,2.0280562152766734e13,0.3202541454183984,0.0026574594956767354
1310,0,0.09950953722391909,1.847663074605599e-5,6.781288188377466e12,2.0705231851530056e10,0.0,2.034256553712691e13,0.323405995977737,8.314483835725195e-5
1311,0,0.09844916116931228,7.695172577277886e-5,6.802017124683915e12,2.075265275295609e10,0.0,2.040471063444152e13,0.3199597738002649,0.0003462827659775049
1312,0,0.09830572885577955,5.968195402647395e-5,6.82279351790848e12,2.080014570424154e10,0.0,2.0466997646056418e13,0.3194936187812836,0.00026856879311913277
1313,0,0.09792215103608007,0.0003692680205790765,6.843617440139947e12,2.084771076030683e10,0.0,2.052942678814292e13,0.3182469908672602,0.0016617060926058442
1314,0,0.09744555280752079,8.78723985652286e-5,6.864488963480164e12,2.0895347972487804e10,0.0,2.0591998272368812e13,0.31669804662444256,0.0003954257935435287
1315,0,0.09728692783492832,0.00016977220961590222,6.885408160155201e12,2.094305739137409e10,0.0,2.0654712309501727e13,0.31618251546351706,0.00076397494327156
1316,0,0.09693745308135071,0.0005470413249957089,6.906375102347161e12,2.0990839070024925e10,0.0,2.071756911380564e13,0.3150467225143898,0.00246168596248069
1317,0,0.09696094415342804,1.134094158050658e-5,6.927389862382682e12,2.1038693058593533e10,0.0,2.0780568895785e13,0.31512306849864113,5.103423711227961e-5
1318,0,0.09696922682931652,7.8782368609716e-5,6.948452512596513e12,2.108661940974652e10,0.0,2.0843711869449402e13,0.3151499871952787,0.000354520658743722
1319,0,0.0963153674346994,0.0002806359968020261,6.969563125343908e12,2.113461817684041e10,0.0,2.0906998249908594e13,0.31302494416277304,0.0012628619856091174
1320,0,0.09631554170013877,0.00024116760409970969,6.990721773092219e12,2.118268940792085e10,0.0,2.09704282453633e13,0.313025510525451,0.0010852542184486935
1321,0,0.09631540261021704,0.00024127799035638612,7.011928528327986e12,2.1230833156307045e10,0.0,2.1034002071153617e13,0.3130250584832054,0.0010857509566037375
1322,0,0.09663295154440552,0.0005533067843522103,7.0331834635904e12,2.127904947267377e10,0.0,2.109771993928433e13,0.3140570925193179,0.002489880529584946
1323,0,0.09663311248481554,0.0005530146445231537,7.05448665147467e12,2.132733841025061e10,0.0,2.116158206528689e13,0.3140576155756505,0.0024885659003541917
1324,0,0.09560022495258277,0.00021408596697642703,7.07583816463256e12,2.1375700022445587e10,0.0,2.12255886650854e13,0.310700731095894,0.0009633868513939216
1325,0,0.09550629911698834,0.00018361009211523554,7.097238075763537e12,2.1424134355409035e10,0.0,2.1289739945153438e13,0.3103954721302121,0.0008262454145185599
1326,0,0.09565905410800014,0.00030932984320617004,7.118686457610865e12,2.147264146244161e10,0.0,2.135403612158671e13,0.31089192585100045,0.0013919842944277651
1327,0,0.0953203890538461,0.0006005063719666612,7.140183382948391e12,2.152122139692482e10,0.0,2.1418477410770844e13,0.3097912644249998,0.0027022786738499756
1328,0,0.09569491803695837,0.0006183702238550075,7.161728924690559e12,2.156987420702514e10,0.0,2.1483064022238824e13,0.3110084836201147,0.0027826660073475337
1329,0,0.09569491803695837,0.0006183702238550075,7.183323155686559e12,2.1618599947007545e10,0.0,2.154779617388647e13,0.3110084836201147,0.0027826660073475337
1330,0,0.09575442144297616,0.0011755769180133518,7.204966148885113e12,2.166739866702212e10,0.0,2.161267407825431e13,0.3112018696896725,0.005290096131060083
1331,0,0.09572539233366306,0.0007430127211679352,7.226657977353348e12,2.1716270418822628e10,0.0,2.167769795009957e13,0.311107525084405,0.0033435572452557086
1332,0,0.09497199121993741,0.00022163248713952632,7.248398714110065e12,2.176521525535429e10,0.0,2.1742868006021848e13,0.3086589714647966,0.0009973461921278684
1333,0,0.09497387266376539,0.0002201815009888987,7.270188432245213e12,2.1814233223898388e10,0.0,2.1808184455211336e13,0.30866508615723753,0.0009908167544500442
1334,0,0.09452630826522021,0.0005181699938641431,7.292027204956405e12,2.1863324378910713e10,0.0,2.1873647516510484e13,0.3072105018619657,0.0023317649723886436
1335,0,0.09550603045382927,0.0001158140842297331,7.313915105427106e12,2.1912488766583923e10,0.0,2.1939257397962434e13,0.31039459897494515,0.000521163379033799
1336,0,0.09482059376223118,0.0005741460652766719,7.335852206916598e12,2.1961726446355087e10,0.0,2.20050143254138e13,0.30816692972725135,0.0025836572937450236
1337,0,0.09481931093888449,0.0005780307444118414,7.357838582758447e12,2.201103746308595e10,0.0,2.207091850538747e13,0.3081627605513746,0.0026011383498532863
1338,0,0.0947557401272546,0.0004288111591768194,7.379874306312258e12,2.206042186989554e10,0.0,2.2136970155607973e13,0.30795615541357746,0.0019296502162956873
1339,0,0.09475562166772605,0.0004287101208430011,7.401959450984061e12,2.210987971753343e10,0.0,2.2203169490793203e13,0.3079557704201097,0.0019291955437935049
1340,0,0.09374076410073706,8.974715364467797e-5,7.42409409024629e12,2.2159411059947212e10,0.0,2.2269516730082977e13,0.30465748332739545,0.0004038621914010509
1341,0,0.09328068442244937,0.0006173803362915977,7.446278297607893e12,2.220901594396733e10,0.0,2.2336012083252297e13,0.3031622243729605,0.0027782115133121897
1342,0,0.09328118491166625,0.0006172033767550711,7.46851214665273e12,2.225869442088803e10,0.0,2.2402655766179008e13,0.3031638509629153,0.00277741519539782
1343,0,0.09288739825599676,5.917786357938215e-5,7.490795711005829e12,2.2308446543952194e10,0.0,2.246944799752197e13,0.30188404433198945,0.0002663003861072197
1344,0,0.09371915306439693,0.00039279983696045704,7.513129064309989e12,2.2358272359814545e10,0.0,2.253638898728076e13,0.30458724745929,0.0017675992663220568
1345,0,0.09248099868418028,0.00041832513998690747,7.535512280313159e12,2.2408171928133022e10,0.0,2.2603478963025754e13,0.3005632457235859,0.0018824631299410835
1346,0,0.09351464233894957,0.0006289023670154438,7.557945432763488e12,2.2458145288318314e10,0.0,2.267071812531296e13,0.3039225876015861,0.0028300606515694973
1347,0,0.09379095909563731,0.0004139302551140005,7.580428595490142e12,2.2508192499253674e10,0.0,2.273810670100456e13,0.30482061706082125,0.0018626861480130024
1348,0,0.09301530851367891,0.00037672998030489847,7.602961842399855e12,2.2558313612574303e10,0.0,2.2805644907350305e13,0.30229975266945647,0.0016952849113720432
1349,0,0.09301530851367891,0.00037672998030489847,7.625545247379855e12,2.2608508674237686e10,0.0,2.287333295416678e13,0.30229975266945647,0.0016952849113720432
1350,0,0.09301530851367891,0.00037672998030489847,7.648178884415855e12,2.2658777737091976e10,0.0,2.2941171060658312e13,0.30229975266945647,0.0016952849113720432
1351,0,0.09255062991206392,0.00035001942591054606,7.670862827537815e12,2.270912085312556e10,0.0,2.3009159445034816e13,0.30078954721420775,0.0015750874165974572
1352,0,0.09215239996161004,5.9207178304173866e-5,7.693597150822973e12,2.2759538071659447e10,0.0,2.3077298322060598e13,0.2994952998752326,0.0002664323023687824
1353,0,0.09175168622349716,0.0003955416885308199,7.716381928403575e12,2.2810029443569756e10,0.0,2.3145587908746305e13,0.29819298022636576,0.0017799375983886894
1354,0,0.09175175456109293,0.00039498591030925315,7.73921723444369e12,2.2860595018479687e10,0.0,2.3214028420577805e13,0.298193202323552,0.001777436596391639
1355,0,0.0909763343504554,0.00023346547653152472,7.762103143196424e12,2.2911234850110977e10,0.0,2.3282620078703953e13,0.29567308663898006,0.0010505946443918612
1356,0,0.09214143232220479,0.0005754674912517527,7.785039728912301e12,2.296194898195833e10,0.0,2.335136309062319e13,0.29945965504716554,0.002589603710632887
1357,0,0.09248151780543376,0.00024390793363812235,7.808027065938135e12,2.3012737471857918e10,0.0,2.3420257683373062e13,0.30056493286765973,0.0010975857013715506
1358,0,0.09214658839307877,0.0005730674861253338,7.831065228652939e12,2.306360036997707e10,0.0,2.348930407377592e13,0.299476412277506,0.002578803687564002
1359,0,0.09129398491751235,0.0009191150628461153,7.854154291492045e12,2.31145377264187e10,0.0,2.355850247871097e13,0.29670545098191514,0.004136017782807519
1360,0,0.09110172816749168,0.00043667338650666326,7.877294328946456e12,2.316554958860597e10,0.0,2.362785311155766e13,0.296080616544348,0.0019650302392799847
1361,0,0.09134387254753495,0.0008186626395029463,7.900485415523804e12,2.3216636007563515e10,0.0,2.369735619077014e13,0.2968675857794886,0.0036839818777632586
1362,0,0.0900540254605862,0.00019610262788935507,7.92372762582223e12,2.326779703890698e10,0.0,2.3767011941169074e13,0.29267558274690514,0.0008824618255020979
1363,0,0.09039619200132026,0.0005287848799626627,7.947021034487725e12,2.3319032724753094e10,0.0,2.3836820569350742e13,0.29378762400429087,0.002379531959831982
1364,0,0.09039626613272245,0.0005286668947553511,7.97036571617985e12,2.3370343120638218e10,0.0,2.390678230037068e13,0.29378786493134795,0.00237900102639908
1365,0,0.08957636475864683,0.0003661201884586214,7.993761745641064e12,2.3421728278145313e10,0.0,2.397689735402729e13,0.29112318546560223,0.0016475408480637961
1366,0,0.08947387216472043,0.00032757321198658237,8.017209197669173e12,2.3473188243595997e10,0.0,2.404716594308296e13,0.2907900845353414,0.0014740794539396206
1367,0,0.0897193422900662,0.0003615150863881192,8.040708147080875e12,2.3524723068237267e10,0.0,2.411758828719947e13,0.2915878624427152,0.0016268178887465362
1368,0,0.08997963471307646,0.0005096093056114386,8.064258668773281e12,2.3576332803180332e10,0.0,2.4188164605977414e13,0.2924338128174985,0.0022932418752514734
1369,0,0.08937344974389738,0.00023077186896713897,8.08786083767277e12,2.362801750094487e10,0.0,2.4258895121120758e13,0.2904637116676665,0.0010384734103521254
1370,0,0.08937336565883336,0.00023757923802509434,8.111514728776626e12,2.367977720789499e10,0.0,2.432978004603951e13,0.2904634383912084,0.0010691065711129245
1371,0,0.08925522899007532,0.00046546243383440393,8.1352204171183e12,2.3731611976068687e10,0.0,2.440081960207187e13,0.2900794942177448,0.0020945809522548175
1372,0,0.08951031678078371,0.0003699497194745477,8.158977977758277e12,2.378352185433178e10,0.0,2.4472014006384926e13,0.29090852953754703,0.0016647737376354647
1373,0,0.08914947805016543,0.000711910034092096,8.18278748587262e12,2.3835506895331444e10,0.0,2.4543363481417453e13,0.28973580366303764,0.003203595153414432
1374,0,0.08914998809939093,0.0007126346758497897,8.206649016629476e12,2.388756714661942e10,0.0,2.4614868242825605e13,0.28973746132302053,0.0032068560413240537
1375,0,0.08901891965655795,0.00010482676277001905,8.230562645250032e12,2.3939702659509808e10,0.0,2.4686528511575953e13,0.2893114888838133,0.00047172043246508573
1376,0,0.08820770981493661,0.00023481108497692177,8.25452844703664e12,2.399191348539742e10,0.0,2.4758344508870207e13,0.286675056898544,0.001056649882396148
1377,0,0.0888846835601818,0.0006224489193972609,8.278546497328455e12,2.4044199668677296e10,0.0,2.483031644644018e13,0.2888752215705908,0.002801020137287674
1378,0,0.08868025390552932,0.0010931127877417401,8.302616871512675e12,2.409656126538835e10,0.0,2.4902444552192473e13,0.2882108251929703,0.004919007544837831
1379,0,0.0888846914297057,0.0006225729835505486,8.326739645012469e12,2.414899832215054e10,0.0,2.4974729041233125e13,0.28887524714654356,0.0028015784259774685
1380,0,0.08812943898197331,0.00016786709897116366,8.35091489333328e12,2.420151089233511e10,0.0,2.504717013808917e13,0.28642067669141325,0.0007554019453702365
1381,0,0.08801136005673704,8.233211647582159e-5,8.375142691995085e12,2.4254099021667385e10,0.0,2.5119768056927574e13,0.2860369201843954,0.00037049452414119715
1382,0,0.08806135448541555,0.00033991535990227876,8.399423116578911e12,2.430676276117471e10,0.0,2.519252301936454e13,0.28619940207760053,0.0015296191195602543
1383,0,0.0873334299877949,0.00028631368689398425,8.423756242736753e12,2.4359502163066013e10,0.0,2.5265435248783543e13,0.28383364746033346,0.001288411591022929
1384,0,0.08819777177071977,3.9335934387683263e-5,8.448142146132008e12,2.4412317271011093e10,0.0,2.5338504956947344e13,0.28664275825483926,0.00017701170474457469
1385,0,0.08819777177071977,3.9335934387683263e-5,8.472580902524008e12,2.4465208141018303e10,0.0,2.541173237278634e13,0.28664275825483926,0.00017701170474457469
1386,0,0.08850232264138393,0.0002895428363179683,8.497072587691094e12,2.4518174819764194e10,0.0,2.548511771250208e13,0.28763254858449777,0.0013029427634308572
1387,0,0.08722947197108023,0.00012043690555891801,8.52161727745423e12,2.457121736175209e10,0.0,2.5558661203295918e13,0.28349578390601077,0.000541966075015131
1388,0,0.08710681057487607,0.0001305089488558009,8.54621504771622e12,2.4624335809567314e10,0.0,2.5632363055963215e13,0.2830971343683472,0.000587290269851104
1389,0,0.08710681057487607,0.0001305089488558009,8.57086597439622e12,2.467753021543957e10,0.0,2.5706223494849348e13,0.2830971343683472,0.000587290269851104
1390,0,0.08726934015795748,0.00021524542180984853,8.595570133481156e12,2.4730800628812885e10,0.0,2.5780242740568754e13,0.2836253555133618,0.0009686043981443184
1391,0,0.08736233086065365,0.00019120622083463115,8.620327601017329e12,2.4784147099795593e10,0.0,2.5854421014798344e13,0.28392757529712437,0.0008604279937558402
1392,0,0.08722198986607761,0.0001501824213493467,8.645138453049657e12,2.4837569678288364e10,0.0,2.5928758539127746e13,0.28347146706475224,0.0006758208960720601
1393,0,0.08659801593654794,0.0003120487138021724,8.670002765749488e12,2.48910684143729e10,0.0,2.6003255535471957e13,0.2814435517937808,0.0014042192121097759
1394,0,0.08638999692466083,0.00016469153740447345,8.694920615288062e12,2.4944643355165367e10,0.0,2.607791222181246e13,0.2807674900051477,0.0007411119183201305
1395,0,0.0872739224060321,0.00048060928228495074,8.719892077864682e12,2.49982945483096e10,0.0,2.615272881702721e13,0.28364024781960434,0.002162741770282278
1396,0,0.08585753166177748,0.0004151452204203865,8.744917229821158e12,2.5052022051826183e10,0.0,2.6227705554528195e13,0.2790369779007768,0.0018681534918917391
1397,0,0.08626026463695358,0.00019141816706392558,8.76999614743007e12,2.5105825904509968e10,0.0,2.6302842641170355e13,0.2803458600700991,0.0008613817517876651
1398,0,0.08601310155220003,0.00019796895151435448,8.79512890709873e12,2.515970616191824e10,0.0,2.637814030726297e13,0.2795425800446501,0.0008908602818145951
1399,0,0.08649185477395047,2.3904736235046825e-5,8.820315585247223e12,2.5213662869795547e10,0.0,2.6453598769596746e13,0.281098528015339,0.00010757131305771071
1400,0,0.08613674387743323,0.00038233139876224325,8.84555625833441e12,2.5267696081317547e10,0.0,2.6529218255510152e13,0.279944417601658,0.0017204912944300947
1401,0,0.08585758341670277,0.0004156394142471031,8.870851002921244e12,2.5321805843339592e10,0.0,2.6604998983597523e13,0.279037146104284,0.0018703773641119638
1402,0,0.08543328672152802,0.00044843760002869013,8.896199895560035e12,2.5375992205556587e10,0.0,2.66809411766303e13,0.27765818184496605,0.0020179692001291057
1403,0,0.08535796818301167,0.00020563453455646973,8.921603012881562e12,2.543025521582167e10,0.0,2.6757045054916242e13,0.2774133965947879,0.0009253554055041138
1404,0,0.0859978029951278,5.032668763687175e-5,8.947060431557055e12,2.5484594922262856e10,0.0,2.6833310839299992e13,0.2794928597341653,0.0002264700943659229
1405,0,0.0859978029951278,5.032668763687175e-5,8.972572228309055e12,2.5539011377352295e10,0.0,2.690973875687092e13,0.2794928597341653,0.0002264700943659229
1406,0,0.08572979389647348,6.817146968272734e-5,8.99813847991862e12,2.559350462914383e10,0.0,2.698632902865761e13,0.2786218301635388,0.000306771613572273
1407,0,0.08572979389647348,6.817146968272734e-5,9.02375926319062e12,2.564807472522971e10,0.0,2.7063081875207586e13,0.2786218301635388,0.000306771613572273
1408,0,0.0847840293932087,0.00019065470293776654,9.049434655004559e12,2.5702721717613205e10,0.0,2.7139997523394832e13,0.27554809552792825,0.0008579461632199494
1409,0,0.08478246494700478,0.0001906322162950495,9.075164732273928e12,2.5757445650391743e10,0.0,2.721707618912804e13,0.2755430110777655,0.0008578449733277229
1410,0,0.08375569372833613,2.1184233743198888e-5,9.10094957196282e12,2.5812246577381706e10,0.0,2.7294318102145383e13,0.27220600461709243,9.5329051844395e-5
1411,0,0.08467163599404731,9.646812689922008e-5,9.126789251107572e12,2.586712453994897e10,0.0,2.737172347476043e13,0.2751828169806538,0.00043410657104649033
1412,0,0.0849544423305952,0.0001331323333799454,9.152683846739137e12,2.592207959332866e10,0.0,2.7449292539040934e13,0.2761019375744344,0.0005990955002097543
1413,0,0.0850615400030953,3.3700765751221553e-6,9.17863343599923e12,2.597711178512417e10,0.0,2.7527025516381223e13,0.27645000501005973,1.5165344588049699e-5
1414,0,0.0850615400030953,3.3700765751221553e-6,9.20463809603923e12,2.603222116386827e10,0.0,2.7604922629670504e13,0.27645000501005973,1.5165344588049699e-5
1415,0,0.0844232110651292,0.000443233951033282,9.230697904065584e12,2.6087407779571075e10,0.0,2.7682984104027484e13,0.2743754359616699,0.001994552779649769
1416,0,0.08315344845868186,5.6295808502679345e-5,9.256812937365332e12,2.614267168082511e10,0.0,2.7761210162683027e13,0.27024870749071606,0.00025333113826205705
1417,0,0.08320520887915306,5.527326276136419e-6,9.282983273200453e12,2.6198012911338593e10,0.0,2.7839601022166336e13,0.27041692885724744,2.487296824261389e-5
1418,0,0.08315344787788234,5.648676101306855e-5,9.309208988985332e12,2.6253431523238857e10,0.0,2.791815691096737e13,0.2702487056031176,0.00025419042455880847
1419,0,0.0832142135787205,5.02737997254421e-6,9.335490162067607e12,2.6308927564508205e10,0.0,2.799687805196953e13,0.2704461941308416,2.2623209876448946e-5
1420,0,0.08288151647946074,0.0001391911339935627,9.36182686992759e12,2.636450108488923e10,0.0,2.8075764670615113e13,0.2693649285582474,0.0006263601029710322
1421,0,0.08314942345128828,0.0005890114290544061,9.388219190074242e12,2.6420152130345867e10,0.0,2.8154816987147234e13,0.27023562621668695,0.0026505514307448275
1422,0,0.08291184821944744,0.0009065058093053221,9.41466720003391e12,2.6475880752043972e10,0.0,2.823403522937262e13,0.2694635067132042,0.00407927614187395
1423,0,0.08313526416328398,0.0005793563042428999,9.44117097745042e12,2.653168699596537e10,0.0,2.8313419617808297e13,0.270189608530673,0.0026071033690930495
1424,0,0.08313570424674321,0.00051632347907695,9.467730599935225e12,2.658757091212097e10,0.0,2.839297037892504e13,0.2701910388019154,0.002323455655846275
1425,0,0.0831357572085249,0.0005122922002053129,9.494346145187316e12,2.664353254825623e10,0.0,2.847268773607781e13,0.2701912109277059,0.0023053149009239077
1426,0,0.082342906699087,0.00014372762685413952,9.521017690940781e12,2.6699571954607533e10,0.0,2.8552571916329562e13,0.2676144467720328,0.0006467743208436278
1427,0,0.0823407238505922,0.0001429065215822475,9.547745315037105e12,2.675568917543769e10,0.0,2.863262313831248e13,0.26760735251442463,0.0006430793471201136
1428,0,0.08259147985979318,0.000607587687639938,9.574529095238992e12,2.681188426026327e10,0.0,2.871284162841696e13,0.26842230954432783,0.0027341445943797208
1429,0,0.08257126378772775,0.0005191252594439962,9.601369109509049e12,2.686815725854259e10,0.0,2.8793227612948312e13,0.2683566073101152,0.002336063667497983
1430,0,0.08233185571085586,0.00015313382899614014,9.62826543575817e12,2.692450821824338e10,0.0,2.8873781316329867e13,0.2675785310602815,0.0006891022304826306
1431,0,0.08166504801069496,0.0002983798319154442,9.655218151939096e12,2.6980937187930317e10,0.0,2.8954502963989188e13,0.26541140603475866,0.0013427092436194988
1432,0,0.08219083170421476,1.68364923456319e-5,9.682227336152717e12,2.7037444211624493e10,0.0,2.9035392774893555e13,0.267120203038698,7.576421555534356e-5
1433,0,0.08212593834434267,5.4901658837859264e-5,9.709293066415434e12,2.7094029341723427e10,0.0,2.911645098027424e13,0.2669092996191137,0.0002470574647703667
1434,0,0.08164712990538116,0.0001894700515349764,9.736415420892963e12,2.715069262573628e10,0.0,2.919767780441286e13,0.2653531721924888,0.0008526152319073937
1435,0,0.08141677856776294,0.0001854092912845977,9.763594477732918e12,2.7207434109926144e10,0.0,2.9279073470011098e13,0.26460453034522957,0.0008343418107806896
1436,0,0.08141630480497274,0.00018506732833999736,9.79083031518812e12,2.7264253842208286e10,0.0,2.9360638202222984e13,0.2646029906161614,0.000832802977529988
1437,0,0.08141630613927447,0.0001852015123592332,9.818123011520121e12,2.732115187097572e10,0.0,2.944237222707199e13,0.26460299495264206,0.0008334068056165495
1438,0,0.08137991923212487,0.00019716240872217548,9.845472645038816e12,2.7378128244106106e10,0.0,2.952427576998576e13,0.2644847375044058,0.0008872308392497897
1439,0,0.08125612862183923,0.0005713187928244053,9.872879294133992e12,2.7435183009466885e10,0.0,2.960634905648885e13,0.2640824180209775,0.002570934567709824
1440,0,0.08129740704331674,0.00019837417293589918,9.900343037203803e12,2.7492316214157433e10,0.0,2.96885923111829e13,0.26421657289077943,0.0008926837782115463
1441,0,0.08110508563000345,3.0130121996839454e-5,9.927863952715799e12,2.7549527906813305e10,0.0,2.977100576100217e13,0.2635915282975112,0.00013558554898577754
1442,0,0.08078201502631063,0.000363512919928333,9.955442119191266e12,2.7606818134806236e10,0.0,2.985358963119933e13,0.26254154883550956,0.0016358081396774986
1443,0,0.08080291147282417,0.00012257962097562275,9.983077615178588e12,2.7664186944561096e10,0.0,2.993634414582308e13,0.2626094622866786,0.0005516082943903024
1444,0,0.08070252239064725,0.00019646702778280262,1.0010770519301383e13,2.7721634384761353e10,0.0,3.0019269532294008e13,0.26228319776960357,0.0008841016250226118
1445,0,0.07978997917569128,0.0005979967892834771,1.003852091017877e13,2.7779160504597427e10,0.0,3.010236601896451e13,0.25931743232099663,0.0026909855517756468
1446,0,0.0802815401366142,0.0003050963797591455,1.0066328866547756e13,2.7836765346126804e10,0.0,3.01856338239516e13,0.26091500544399615,0.0013729337089161547
1447,0,0.07933346197587722,0.00022929999772944775,1.0094194467117193e13,2.789444896370439e10,0.0,3.0269073183363062e13,0.257833751421601,0.001031849989782515
1448,0,0.0793339693982287,0.00031531627687357414,1.0122117790726006e13,2.7952211398888577e10,0.0,3.035268431486465e13,0.2578354005442433,0.0014189232459310835
1449,0,0.08014791435961263,0.00011907050017396053,1.0150098916222564e13,2.801005269935044e10,0.0,3.0436467445136227e13,0.26048072166874103,0.0005358172507828224
1450,0,0.08014791629082842,0.00011830343130368842,1.0178137922454568e13,2.8067972916354385e10,0.0,3.052042280625929e13,0.26048072794519234,0.0005323654408665979
1451,0,0.07953732916895756,0.00027364596757689826,1.020623488837699e13,2.8125972096666904e10,0.0,3.0604550623886688e13,0.2584963197991121,0.0012314068540960421
1452,0,0.07913920491544862,0.00023465950823430394,1.0234389892961545e13,2.8184050285487377e10,0.0,3.0688851121566125e13,0.25720241597520804,0.0010559677870543677
1453,0,0.07913930701044178,0.00023437721477530043,1.0262603015277717e13,2.8242207529543274e10,0.0,3.0773324525148656e13,0.25720274778393576,0.001054697466488852
1454,0,0.07977662639387104,0.0006560630962526618,1.0290874334384188e13,2.8300443875372353e10,0.0,3.085797106040721e13,0.25927403578008085,0.0029522839331369783
1455,0,0.07936195605034818,0.0006041209680504025,1.0319203929420963e13,2.835875937420301e10,0.0,3.094279096004442e13,0.2579263571636316,0.0027185443562268113
1456,0,0.08013538635853895,0.0005833734493914918,1.0347591879533145e13,2.8417154067594425e10,0.0,3.102778444288434e13,0.2604400056652516,0.002625180522261713
1457,0,0.08013538635853895,0.0005833734493914918,1.0376038263965145e13,2.8475628007357418e10,0.0,3.1112951742754613e13,0.2604400056652516,0.002625180522261713
1458,0,0.07916573588252948,0.0003076565259256471,1.0404543162002258e13,2.853418124094225e10,0.0,3.119829308729154e13,0.2572886416182208,0.001384454366665412
1459,0,0.07939003903302629,0.0005046314017171198,1.0433106652900428e13,2.8592813809952457e10,0.0,3.1283808695820203e13,0.2580176268573354,0.002270841307727039
1460,0,0.07939012832188605,0.0004935046221908412,1.0461728816068588e13,2.86515257647483e10,0.0,3.136949880046393e13,0.25801791704612964,0.0022207707998587855
1461,0,0.07882947513785998,0.0006051064384837931,1.0490409730910777e13,2.8710317152979023e10,0.0,3.1455363629591574e13,0.25619579419804495,0.002722978973177069
1462,0,0.07893088000045059,0.0002794230930915705,1.0519149476874111e13,2.876918801846255e10,0.0,3.154140340611814e13,0.2565253600014644,0.0012574039189120671
1463,0,0.07891637322492387,0.00023126772140249244,1.054794813344966e13,2.8828138409830143e10,0.0,3.162761836013184e13,0.2564782129810026,0.0010407047463112159
1464,0,0.07891578784806699,0.00023366074052143422,1.0576805780208672e13,2.888716837347452e10,0.0,3.171400871855803e13,0.2564763105062177,0.001051473332346454
1465,0,0.07893713910315814,7.71056632604683e-5,1.0605722496740736e13,2.89462779560384e10,0.0,3.1800574708855523e13,0.25654570208526395,0.00034697548467210737
1466,0,0.07831503418890912,0.00010030131455812462,1.0634698362683105e13,2.9005467205757175e10,0.0,3.188731656095691e13,0.25452386111395464,0.00045135591551156084
1467,0,0.07835420677623275,0.0001084630939043261,1.0663733457729207e13,2.9064736166030178e10,0.0,3.1974234497837066e13,0.25465117202275644,0.00048808392256946743
1468,0,0.07836101536643886,0.00011038771074170679,1.0692827861600695e13,2.9124084885074097e10,0.0,3.206132874968808e13,0.2546732999409263,0.0004967446983376806
1469,0,0.07751434913188299,0.00010191144973104797,1.072198165411166e13,2.9183513411360023e10,0.0,3.2148599547176215e13,0.2519216346786197,0.00045860152378971586
1470,0,0.07817660109146327,0.0005325594376791604,1.075119491503324e13,2.9243021785613255e10,0.0,3.2236047109818242e13,0.2540739535472556,0.002396517469556222
1471,0,0.07816786213638667,0.0005303667350353841,1.0780467724302494e13,2.9302610059509552e10,0.0,3.2323671673236062e13,0.2540455519432567,0.0023866503076592285
1472,0,0.07816786213638667,0.0005303667350353841,1.0809800161806494e13,2.9362278277754112e10,0.0,3.2411473463047562e13,0.2540455519432567,0.0023866503076592285
1473,0,0.07754959083364305,0.0007722432143918109,1.0839192307526617e13,2.942202648816776e10,0.0,3.2499452709544492e13,0.2520361702093399,0.0034750944647631487
1474,0,0.07785573670295338,6.223326303725005e-6,1.0868644241459955e13,2.9481854733303734e10,0.0,3.258760963542975e13,0.2530311442845985,2.800496836676252e-5
1475,0,0.07784596588714794,1.5330750183506492e-6,1.0898156043687463e13,2.954176306235188e10,0.0,3.2675944473281562e13,0.25299938913323083,6.898837582577921e-6
1476,0,0.0770850006940007,0.00022212960892353806,1.0927727794306705e13,2.9601751522547e10,0.0,3.276445745297267e13,0.2505262522555023,0.0009995832401559213
1477,0,0.07708499475692182,0.0002220130906938015,1.0957359573466695e13,2.9661820156369423e10,0.0,3.2853148797490945e13,0.25052623295999593,0.0009990589081221067
1478,0,0.07755476849001566,1.0852264697006376e-5,1.0987051461359906e13,2.9721969010605232e10,0.0,3.2942018736314625e13,0.2520529975925509,4.883519113652869e-5
1479,0,0.07740228062356024,0.00037263308516105663,1.101680353823434e13,2.9782198133923916e10,0.0,3.303106750183913e13,0.2515574120265708,0.001676848883224755
1480,0,0.07673366420534822,0.0002523515910222915,1.1046615884389365e13,2.9842507572065853e10,0.0,3.3120295322268094e13,0.2493844086673817,0.0011355821596003117
1481,0,0.07673366420534822,0.0002523515910222915,1.1076488580161365e13,2.9902897368120827e10,0.0,3.320970242202558e13,0.2493844086673817,0.0011355821596003117
1482,0,0.07677695377263404,0.00022034590287325255,1.1106421705934492e13,2.9963367569497612e10,0.0,3.329928903206097e13,0.2495250997610606,0.0009915565629296365
1483,0,0.07689968686365795,0.0005406965003802496,1.1136415342121543e13,3.0023918221958584e10,0.0,3.3389055381043035e13,0.24992398230688834,0.0024331342517111233
1484,0,0.07696799419358251,0.00019793821017569102,1.1166469569221129e13,3.0084549371650223e10,0.0,3.34790016983078e13,0.25014598112914316,0.0008907219457906096
1485,0,0.07634445950712364,6.347053914486138e-5,1.1196584467732012e13,3.0145261065854572e10,0.0,3.3569128215062027e13,0.2481194933981518,0.0002856174261518762
1486,0,0.07572655203852063,0.00019166508884804756,1.1226760118203988e13,3.020605334860429e10,0.0,3.365943515782199e13,0.24611129412519206,0.000862492899816214
1487,0,0.07575832236805385,0.0001926254584815384,1.1256996601289674e13,3.026692626404625e10,0.0,3.37499227533471e13,0.246214547696175,0.0008668145631669229
1488,0,0.075770519177808,0.00019360847047666805,1.1287293997626285e13,3.0327879859399204e10,0.0,3.384059123315973e13,0.246254187327876,0.0008712381171450062
1489,0,0.07574530210235844,0.00042959687653838785,1.1317652387911537e13,3.038891418028012e10,0.0,3.3931440826525562e13,0.24617223183266493,0.0019331859444227453
1490,0,0.07574534050525017,0.00042986471885342326,1.1348071852903602e13,3.045002927207578e10,0.0,3.4022471762489312e13,0.24617235664206305,0.0019343912348404046
1491,0,0.07533661046471377,0.00038998066264924776,1.1378552473400875e13,3.051122518129989e10,0.0,3.4113684271917258e13,0.24484398401031973,0.001754912981921615
1492,0,0.07572685001459448,4.29196844600553e-5,1.1409094330224523e13,3.0572501950517418e10,0.0,3.420507857994746e13,0.24611226254743204,0.00019313858007024884
1493,0,0.07549561351848609,0.00038099239797855476,1.1439697504273615e13,3.0633859628489025e10,0.0,3.42966549210605e13,0.24536074393507978,0.0017144657909034964
1494,0,0.07468127074268051,0.00026237439135054464,1.1470362076461104e13,3.0695298260465546e10,0.0,3.438841352467442e13,0.24271412991371166,0.0011806847610774508
1495,0,0.07480026209540819,0.0002405939997962872,1.1501088127790297e13,3.0756817888147858e10,0.0,3.448035461499075e13,0.24310085181007662,0.0010826729990832925
1496,0,0.07436372254023776,0.0002436927126431192,1.153187573925216e13,3.081841856030165e10,0.0,3.4572478426959113e13,0.24168209825577275,0.0010966172068940364
1497,0,0.07468127074268051,0.00026237439135054464,1.1562724991933104e13,3.0880100319040016e10,0.0,3.4664785185669805e13,0.24271412991371166,0.0011806847610774508
1498,0,0.07436372254023776,0.0002436927126431192,1.159363596693616e13,3.0941863212786762e10,0.0,3.475727512581841e13,0.24168209825577275,0.0010966172068940364
1499,0,0.07436359195182908,0.0002437046911831846,1.162460874541994e13,3.1003707284399628e10,0.0,3.48499484738951e13,0.24168167384344452,0.0010966711103243306
1500,0,0.07436380746216853,0.00024303192293589166,1.1655643408580305e13,3.106563257968019e10,0.0,3.4942805460939984e13,0.24168237425204772,0.0010936436532115125
1501,0,0.07480050446769022,0.00019637015261192515,1.1686740037666725e13,3.1127639142603695e10,0.0,3.503584631538142e13,0.24310163951999322,0.0008836656867536632
1502,0,0.07455092426878296,0.0007793313549130073,1.1717898713964213e13,3.1189727020770374e10,0.0,3.512907127123289e13,0.24229050387354462,0.0035069910971085327
1503,0,0.07483499943129199,7.462895981656335e-5,1.1749119518829074e13,3.1251896256237434e10,0.0,3.52224805542958e13,0.24321374815169897,0.00033583031917453507
1504,0,0.07426505091011093,0.0003312713464128853,1.1780402533617248e13,3.1314146897114197e10,0.0,3.53160743996425e13,0.24136141545786052,0.001490721058857984
1505,0,0.07426505091011093,0.0003312713464128853,1.1811747839769248e13,3.1376478984856792e10,0.0,3.540985303244022e13,0.24136141545786052,0.001490721058857984
1506,0,0.07435347383394561,0.00038878105823528166,1.1843155518742744e13,3.143889256536435e10,0.0,3.550381668469597e13,0.24164878996032324,0.0017495147620587674
1507,0,0.07411580711558052,0.00042542623589805436,1.1874625652072777e13,3.1501387684330544e10,0.0,3.559796558821336e13,0.2408763731256367,0.0019144180615412445
1508,0,0.07404730974867221,0.0003117890108797733,1.1906158321313002e13,3.1563964385251274e10,0.0,3.569229997164592e13,0.2406537566831847,0.00140305054895898
1509,0,0.07411489208579194,0.00042333428023701256,1.193775360805523e13,3.1626622712813805e10,0.0,3.57868200655808e13,0.2408733992788238,0.0019050042610665565
1510,0,0.07395798939981624,0.00044894083293196797,1.196941159396583e13,3.1689362712438705e10,0.0,3.588152610181662e13,0.24036346554940277,0.002020233748193856
1511,0,0.0739579843931301,0.00044934207062060814,1.200113236072182e13,3.1752184427740074e10,0.0,3.597641830959343e13,0.24036344927767284,0.002022039317792737
1512,0,0.07359656153744223,0.0006418292207963036,1.2032915990074242e13,3.1815087904400383e10,0.0,3.607149692137914e13,0.23918882499668725,0.002888231493583366
1513,0,0.07367630722376452,8.890783579578136e-5,1.2064762563797523e13,3.1878073184961697e10,0.0,3.616676216504952e13,0.2394479984772347,0.00040008526108101613
1514,0,0.07367757225430033,8.510089429544389e-5,1.2096672163739664e13,3.194114031499182e10,0.0,3.626221427315795e13,0.23945210982647608,0.0003829540243294975
1515,0,0.07367483076464953,0.00036969519203572154,1.2128644871726906e13,3.200428933863615e10,0.0,3.635785347630686e13,0.239443199985111,0.001663628364160747
1516,0,0.07253983937049385,0.00027077677843766624,1.2160680769726316e13,3.2067520302806797e10,0.0,3.645368000932878e13,0.23575447795410504,0.001218495502969498
1517,0,0.07254017401951947,0.0002810340036825897,1.2192779939666879e13,3.2130833246406788e10,0.0,3.654969409513222e13,0.23575556556343827,0.0012646530165716537
1518,0,0.07253947601567223,0.0002823173581508098,1.2224942463561697e13,3.2194228216259243e10,0.0,3.6645895968719836e13,0.23575329705093476,0.0012704281116786443
1519,0,0.07253984125303768,0.00028040860651595904,1.2257168423454316e13,3.2257705256472057e10,0.0,3.6742285861126734e13,0.23575448407237246,0.0012618387293218158
1520,0,0.07253998710789904,0.0002826053413277868,1.228945790144656e13,3.2321264411110027e10,0.0,3.683886400344068e13,0.23575495810067187,0.0012717240359750406
1521,0,0.07235987544939337,0.00023367723652874966,1.232181097965769e13,3.2384905724603703e10,0.0,3.693563062746455e13,0.23516959521052846,0.0010515475643793734
1522,0,0.0726394435110792,8.586832982630745e-5,1.2354227740282977e13,3.2448629239422596e10,0.0,3.703258596211821e13,0.23607819141100742,0.0003864074842183835
1523,0,0.07195592050028501,0.00045383320130574275,1.2386708265549625e13,3.2512435002780663e10,0.0,3.712973024368532e13,0.2338567416259263,0.0020422494058758424
1524,0,0.07185984498498454,0.00045393563516795635,1.2419252637706941e13,3.2576323054937397e10,0.0,3.722706369801766e13,0.23354449620119977,0.0020427103582558036
1525,0,0.07186469173423099,0.00045661612667629784,1.2451860939091146e13,3.264029344082656e10,0.0,3.732458655816936e13,0.2335602481362507,0.00205477257004334
1526,0,0.07186469173423099,0.00045661612667629784,1.2484533252047146e13,3.270434620444666e10,0.0,3.742229905593845e13,0.2335602481362507,0.00205477257004334
1527,0,0.0722282671679748,0.0001311417993705691,1.2517269658978918e13,3.2768481388647377e10,0.0,3.7520201421485625e13,0.2347418682959181,0.0005901380971675609
1528,0,0.0722282671679748,0.0001311417993705691,1.2550070242318918e13,3.2832699038759674e10,0.0,3.761829388890586e13,0.2347418682959181,0.0005901380971675609
1529,0,0.07229020493916821,0.00019991168426458826,1.2582935084571758e13,3.2896999197395973e10,0.0,3.771657668824669e13,0.2349431660522967,0.0008996025791906472
1530,0,0.07229020493916821,0.00019991168426458826,1.2615864268243758e13,3.296138190839176e10,0.0,3.781505005159564e13,0.2349431660522967,0.0008996025791906472
1531,0,0.07153715928123394,2.667882153266261e-5,1.2648857875908666e13,3.302584721684692e10,0.0,3.791371421308397e13,0.2324957676640103,0.00012005469689698174
1532,0,0.07139674035981508,0.00017060281891843453,1.2681915990210812e13,3.309039516302383e10,0.0,3.8012569399541695e13,0.232039406169399,0.0007677126851329554
1533,0,0.07152070920496212,0.0001826958823571978,1.2715038693792775e13,3.3155025791126064e10,0.0,3.8111615844003484e13,0.23244230491612689,0.0008221314706073901
1534,0,0.07073449471327536,0.0002073441642815128,1.2748226069360914e13,3.321973914719784e10,0.0,3.821085378244058e13,0.22988710781814492,0.0009330487392668076
1535,0,0.07070031923929926,0.00024926191763147316,1.278147819967499e13,3.3284535270690857e10,0.0,3.831028344083548e13,0.22977603752772258,0.0011216786293416292
1536,0,0.07091987915831666,0.00022008760127452368,1.2814795167507002e13,3.334941420598478e10,0.0,3.8409905052885625e13,0.23048960726452913,0.0009903942057353566
1537,0,0.07117999636547467,6.444088710155782e-5,1.2848177055707701e13,3.341437599674235e10,0.0,3.850971885128529e13,0.2313349881877927,0.0002899839919570102
1538,0,0.07117999216373463,6.982036491647026e-5,1.2881623947139693e13,3.3479420686780025e10,0.0,3.8609725069127984e13,0.23133497453213756,0.00031419164212411615
1539,0,0.07040287935632766,0.0002950007922167574,1.2915135924718947e13,3.3544548320354836e10,0.0,3.870992394030715e13,0.2288093579080649,0.0013275035649754083
1540,0,0.07093765327135709,0.0004064289254669595,1.2948713071433008e13,3.360975893568035e10,0.0,3.8810315689514734e13,0.23054737313191054,0.0018289301646013177
1541,0,0.07093753262316475,0.00040992934003267895,1.29823554702728e13,3.3675052579964493e10,0.0,3.8910900555452484e13,0.23054698102528545,0.0018446820301470553
1542,0,0.07093765327135709,0.0004064289254669595,1.3016063204285008e13,3.374042929488489e10,0.0,3.901167876842749e13,0.23054737313191054,0.0018289301646013177
1543,0,0.07063437027347708,0.00048027678942009523,1.304983635657109e13,3.3805889123994568e10,0.0,3.911265056175253e13,0.2295617033888005,0.0021612455523904285
1544,0,0.07054875225483331,0.0008551849593136968,1.308367501024555e13,3.387143210888399e10,0.0,3.921381616587133e13,0.22928344482820828,0.0038483323169116353
1545,0,0.07049124635779519,0.0004827692111880025,1.3117579248516562e13,3.3937058292766262e10,0.0,3.931517581380731e13,0.22909655066283435,0.002172461450346011
1546,0,0.07049043105736598,0.0005084435616493355,1.3151549154591156e13,3.400276771823546e10,0.0,3.941672973780086e13,0.22909390093643944,0.0022879960274220096
1547,0,0.07019678821937304,0.0003559383213690079,1.3185584811717637e13,3.4068560428745888e10,0.0,3.951847817155225e13,0.2281395617129624,0.0016017224461605355
1548,0,0.06963983879619426,0.00019513962624453712,1.3219686303217633e13,3.413443646680138e10,0.0,3.962042134739091e13,0.22632947608763135,0.000878128318100417
1549,0,0.06963882671484203,0.0002598227615040298,1.325385371243589e13,3.4200395873059406e10,0.0,3.972255949493313e13,0.2263261868232366,0.0011692024267681341
1550,0,0.06958450410798478,0.0002234337105402543,1.3288087122759809e13,3.4266438691387352e10,0.0,3.982489284889059e13,0.22614963835095053,0.0010054516974311444
1551,0,0.06966682852713332,9.994354371717883e-5,1.3322386617643416e13,3.4332564963769382e10,0.0,3.99274216411629e13,0.2264171927131833,0.0004497459467273047
1552,0,0.07021455992648287,0.0002915706008937919,1.3356752280535795e13,3.439877473180853e10,0.0,4.003014610323105e13,0.22819731976106933,0.0013120677040220636
1553,0,0.07021567848150567,0.0002923852960536967,1.3391184194957691e13,3.446506804013594e10,0.0,4.013306647137342e13,0.22820095506489343,0.0013157338322416351
1554,0,0.06950638205884002,0.00018363849473011632,1.3425682444471373e13,3.453144493137948e10,0.0,4.0236182978892336e13,0.22589574169123006,0.0008263732262855235
1555,0,0.06923416017078171,0.0003682527692747649,1.3460247112685701e13,3.459790544509713e10,0.0,4.0339495854440336e13,0.22501102055504058,0.001657137461736442
1556,0,0.06890918000083346,0.00019970608027839544,1.3494878283250666e13,3.46644496245596e10,0.0,4.044300533256408e13,0.22395483500270874,0.0008986773612527795
1557,0,0.06844851558173648,8.752940031975243e-5,1.3529576039825307e13,3.473107751203134e10,0.0,4.054671164640749e13,0.22245767564064356,0.0003938823014388859
1558,0,0.06844851558173648,8.752940031975243e-5,1.3564340466177307e13,3.479778914819875e10,0.0,4.065061502671635e13,0.22245767564064356,0.0003938823014388859
1559,0,0.06851742833921888,8.843539572095412e-5,1.3599171646058209e13,3.486458457591939e10,0.0,4.075471570780012e13,0.22268164210246136,0.00039795928074429357
1560,0,0.06847274256478761,9.965202643523084e-5,1.3634069663282402e13,3.4931463837521095e10,0.0,4.08590139232505e13,0.22253641333555974,0.00044843411895853876
1561,0,0.06945434175963783,0.00041153427855533664,1.3669034601679014e13,3.499842697227208e10,0.0,4.09635099020377e13,0.22572661071882294,0.0018519042534990149
1562,0,0.0687051221507119,5.517444138071481e-5,1.3704066545188596e13,3.506547402825567e10,0.0,4.106820388694676e13,0.22329164698981366,0.00024828498621321665
1563,0,0.06855915866064799,4.625547772517276e-5,1.3739165577741004e13,3.513260504189559e10,0.0,4.117309610274181e13,0.22281726564710597,0.00020814964976327742
1564,0,0.06904520356524341,2.6766579710185123e-5,1.377433178328139e13,3.5199820054826126e10,0.0,4.127818678246667e13,0.22439691158704106,0.00012044960869583306
1565,0,0.06908438628950064,0.0002539431184070352,1.3809565245855781e13,3.526711911112844e10,0.0,4.138347616306023e13,0.2245242554408771,0.0011427440328316586
1566,0,0.06823471840009054,0.00011142119845297414,1.384486604953459e13,3.5334502253386826e10,0.0,4.148896447926917e13,0.22176283480029427,0.0005013953930383836
1567,0,0.06823482221583602,0.0001115477078144102,1.3880234278406766e13,3.540196951917015e10,0.0,4.159465195813286e13,0.22176317220146705,0.0005019646851648459
1568,0,0.06823482221583602,0.0001115477078144102,1.3915670016626766e13,3.54695209518698e10,0.0,4.170053883590508e13,0.22176317220146705,0.0005019646851648459
1569,0,0.06827369544951978,0.0001855489547040179,1.3951173348368697e13,3.553715659280171e10,0.0,4.180662534573719e13,0.22188951021093928,0.0008349702961680805
1570,0,0.06813745518463654,0.0008598575993238738,1.3986744357900896e13,3.560487648378273e10,0.0,4.1912911721637984e13,0.22144672935006876,0.0038693591969574323
1571,0,0.06890793896691522,0.00041677120322602956,1.4022383129436438e13,3.5672680663688194e10,0.0,4.201939819321772e13,0.22395080164247444,0.001875470414517133
1572,0,0.06847103205313157,0.00044541631859077975,1.4058089747335328e13,3.5740569178516266e10,0.0,4.212608500129224e13,0.2225308541726776,0.0020043734336585087
1573,0,0.06844588474143055,0.00016595546050379717,1.4093864295920824e13,3.580854206577224e10,0.0,4.223297237353891e13,0.2224491254096493,0.0007467995722670873
1574,0,0.06726020961021313,0.00011209864757844289,1.4129706859604783e13,3.587659937011955e10,0.0,4.23400605489634e13,0.21859568123319267,0.000504443914102993
1575,0,0.06726020961021313,0.00011209864757844289,1.4165617522812783e13,3.594474112732937e10,0.0,4.244734975273098e13,0.21859568123319267,0.000504443914102993
1576,0,0.06711505635068098,0.0001712601127314725,1.420159637003036e13,3.601296738139773e10,0.0,4.255484022305246e13,0.21812393313971318,0.0007706705072916262
1577,0,0.06712435799846336,0.0005288598147056931,1.423764348575392e13,3.608127817259106e10,0.0,4.266253219242217e13,0.21815416349500594,0.002379869166175619
1578,0,0.06776565687040738,0.0003717174201169458,1.4273758954562553e13,3.614967354072945e10,0.0,4.2770425892708516e13,0.220238384828824,0.0016727283905262561
1579,0,0.06690292796883145,0.0007476779310544093,1.4309942861029734e13,3.621815353141384e10,0.0,4.287852156507272e13,0.2174345158987022,0.003364550689744842
1580,0,0.06690171802327921,0.000745703431767651,1.4346195289831684e13,3.6286718180119606e10,0.0,4.29868194347573e13,0.21743058357565742,0.00335566544295443
1581,0,0.06705671828215966,0.0008748854185608026,1.4382516325622645e13,3.635536752912273e10,0.0,4.309531973792039e13,0.2179343344170189,0.0039369843835236114
1582,0,0.06705655386339021,0.0008841012609124149,1.441890605313435e13,3.642410161977447e10,0.0,4.320402270934886e13,0.2179338000560182,0.003978455674105867
1583,0,0.06688417322630963,0.0005110063992975356,1.4455364557142166e13,3.649292049270842e10,0.0,4.3312928582815266e13,0.2173735629855063,0.0022995287968389103
1584,0,0.06674996340093062,0.0004166641333753476,1.4491891922406371e13,3.656182418796095e10,0.0,4.342203759132378e13,0.21693738105302451,0.0018749886001890644
1585,0,0.06683702201139387,0.00043161528794560117,1.4528488233798178e13,3.663081274559905e10,0.0,4.353134996797632e13,0.21722032153703008,0.0019422687957552053
1586,0,0.06674996340093062,0.0004166641333753476,1.4565153576198371e13,3.669988620691822e10,0.0,4.364086594797392e13,0.21693738105302451,0.0018749886001890644
1587,0,0.06680142295287156,0.00032173486806760256,1.460188803453381e13,3.676904461156944e10,0.0,4.375058576402689e13,0.21710462459683255,0.0014478069063042116
1588,0,0.06680213576206925,0.0003007814044589047,1.4638691693751033e13,3.683828800026326e10,0.0,4.386050965066702e13,0.21710694122672508,0.0013535163200650712
1589,0,0.0668172947351784,0.0001501289086442767,1.4675564638864834e13,3.690761641308578e10,0.0,4.397063784152846e13,0.21715620788932982,0.0006755800888992452
1590,0,0.06650259654167268,0.00032023478709665475,1.4712506954938387e13,3.697702989097281e10,0.0,4.4080970571708375e13,0.2161334387604362,0.0014410565419349464
1591,0,0.0660516902346114,7.797459111641425e-6,1.4749518727024664e13,3.7046528473602715e10,0.0,4.419150807447726e13,0.21466799326248703,3.508856600238641e-5
1592,0,0.06584309324421334,0.00023071520789362532,1.4786600040246271e13,3.711611220017613e10,0.0,4.430225058243413e13,0.21399005304369334,0.001038218435521314
1593,0,0.06699095008425099,0.0005082105359645039,1.4823750979795455e13,3.718578110819616e10,0.0,4.441319832556103e13,0.2177205877738157,0.0022869474118402677
1594,0,0.06584192304827553,0.00023152190554573404,1.4860971630884283e13,3.725553524576053e10,0.0,4.4524351550858e13,0.2139862499068955,0.0010418485749558032
1595,0,0.06627122203034314,4.939146189546456e-5,1.4898262078725537e13,3.732537464407114e10,0.0,4.463571047856792e13,0.2153814715986152,0.00022226157852959052
1596,0,0.06515888829813649,7.550647914942536e-5,1.4935622408595783e13,3.7395299349876305e10,0.0,4.4747275353806805e13,0.21176638696894357,0.0003397791561724141
1597,0,0.06507395858286064,0.00011519679900270311,1.4973052705867443e13,3.746530939722935e10,0.0,4.485904640150782e13,0.21149036539429705,0.000518385595512164
1598,0,0.06512099570544343,3.132942802271891e-7,1.5010553055867393e13,3.753540482780074e10,0.0,4.4971023858958195e13,0.21164323604269114,1.409824261022351e-6
1599,0,0.06677224440430782,0.00023464208212570226,1.5048123543980312e13,3.760558567792808e10,0.0,4.508320795502669e13,0.21700979431400041,0.0010558893695656602
1600,0,0.06678883946526473,0.00023403972992174415,1.508576425569249e13,3.767585199438602e10,0.0,4.519559893532513e13,0.21706372826211037,0.0010531787846478487
1601,0,0.06605321184564643,0.0003823611580571263,1.5123475276487113e13,3.7746203814723976e10,0.0,4.530819703088597e13,0.2146729384983509,0.0017206252112570684
1602,0,0.06583173215574625,0.0006818234262212326,1.5161256691842594e13,3.781664117553177e10,0.0,4.54210024713593e13,0.21395312950617532,0.0030682054179955467
1603,0,0.06545131683091539,5.182006785061852e-5,1.5199108587368703e13,3.788716411771642e10,0.0,4.553401549333073e13,0.212716779700475,0.00023319030532778333
1604,0,0.06499928652067129,0.00017596061168042432,1.523703104864052e13,3.795777268036798e10,0.0,4.564723633066972e13,0.21124768119218168,0.0007918227525619095
1605,0,0.06499935946261295,0.00017576205018805097,1.5275024161288645e13,3.802846690159879e10,0.0,4.576066521577742e13,0.2112479182534921,0.0007909292258462294
1606,0,0.06496653978844781,0.00028882633865022966,1.5313088011008816e13,3.809924682166889e10,0.0,4.587430238459142e13,0.2111412543124554,0.0012997185239260335
1607,0,0.0649993574461627,0.00017478349673173948,1.535122268351264e13,3.8170112479493324e10,0.0,4.598814807103313e13,0.21124791170002877,0.0007865257352928277
1608,0,0.06491624448448308,0.00017228848359345634,1.5389428264551383e13,3.824106391453546e10,0.0,4.610220251002164e13,0.21097779457457,0.0007752981761705535
1609,0,0.0647537086810383,1.0289197011134466e-5,1.5427704839955148e13,3.83121011657204e10,0.0,4.621646593568897e13,0.2104495532133745,4.63013865501051e-5
1610,0,0.06529747345375475,1.4673378722644862e-5,1.5466052495503293e13,3.8383224270253654e10,0.0,4.633093857960509e13,0.21221678872470295,6.603020425190188e-5
1611,0,0.06512098779856396,2.1001718700577012e-5,1.5504471317123379e13,3.845443327016726e10,0.0,4.644562068111608e13,0.21164321034533284,9.450773415259655e-5
1612,0,0.0645420664654687,0.0008258990437546692,1.5542961390678756e13,3.8525728203555756e10,0.0,4.656051247345312e13,0.20976171601277327,0.0037165456968960113
1613,0,0.06461266355432471,0.0007835378125182162,1.558152280215883e13,3.859710910688502e10,0.0,4.66756141872467e13,0.2099911565515553,0.0035259201563319726
1614,0,0.06475401706547995,1.0929682079120415e-5,1.5620155637575672e13,3.866857602011618e10,0.0,4.679092605889184e13,0.21045055546280983,4.9183569356041866e-5
1615,0,0.063746576426845,0.0002480333564580661,1.5658859982898734e13,3.874012898452427e10,0.0,4.690644832710796e13,0.20717637338724626,0.0011161501040612976
1616,0,0.0637466188134719,0.00024782796000282934,1.5697635924230805e13,3.881176803396424e10,0.0,4.702218121865541e13,0.2071765111437837,0.001115225820012732
1617,0,0.06437411513871047,0.0003204653027353277,1.5736483547685766e13,3.888349320776729e10,0.0,4.713812496927394e13,0.20921587420080903,0.0014420938623089749
1618,0,0.06437411513871047,0.0003204653027353277,1.5775402939381766e13,3.8955304547115585e10,0.0,4.725427981785125e13,0.20921587420080903,0.0014420938623089749
1619,0,0.06437410941687684,0.0003204902183421426,1.5814394185517756e13,3.902720208900934e10,0.0,4.737064599658836e13,0.20921585560484973,0.0014422059825396417
1620,0,0.06372965726219833,0.00022285556477395877,1.585345737230597e13,3.909918587317038e10,0.0,4.748722374223005e13,0.20712138610214456,0.0010028500414828144
1621,0,0.06372968475800633,0.00022236459560717465,1.5892592586018018e13,3.917125593501839e10,0.0,4.760401328464679e13,0.20712147546352058,0.001000640680232286
1622,0,0.06372954362467571,0.00022216512326421798,1.5931799912949777e13,3.924341231414692e10,0.0,4.772101486059653e13,0.20712101678019607,0.000999743054688981
1623,0,0.06345207140492597,7.21075254206645e-5,1.5971079439425885e13,3.931565504927749e10,0.0,4.7838228705551484e13,0.2062192320660094,0.00032448386439299027
1624,0,0.0631902816290217,0.0002670213862917411,1.60104312518365e13,3.938798417781896e10,0.0,4.795565505294149e13,0.2053684152943205,0.0012015962383128348
1625,0,0.06318872743301673,0.000259739377318942,1.604985543658986e13,3.9460399737234535e10,0.0,4.807329413641626e13,0.20536336415730438,0.0011688271979352388
1626,0,0.063152145538404,0.00012153212259149505,1.6089352080131676e13,3.9532901766087875e10,0.0,4.81911461915272e13,0.205244472999813,0.0005468945516617277
1627,0,0.0632445485090408,0.00012809596231425427,1.6128921268952867e13,3.960549030187958e10,0.0,4.83092114522052e13,0.20554478265438259,0.0005764318304141442
1628,0,0.06324457041323661,0.00012866482860699965,1.6168563089580904e13,3.9678165382885284e10,0.0,4.8427490153756336e13,0.205544853843019,0.0005789917287314984
1629,0,0.0637605971084285,7.127691904555602e-5,1.620827762859063e13,3.975092704550691e10,0.0,4.8545982528540125e13,0.20722194060239263,0.0003207461357050021
1630,0,0.06366743618016263,0.0002046481550187886,1.6248064972536156e13,3.982377532986493e10,0.0,4.866468881514368e13,0.20691916758552853,0.0009209166975845486
1631,0,0.06288815475063567,0.0003200669053021188,1.6287925208126455e13,3.989671027372205e10,0.0,4.878360924831422e13,0.20438650293956592,0.0014403010738595345
1632,0,0.06250901886309942,0.0005407891198977275,1.6327858421977129e13,3.99697319122379e10,0.0,4.8902744058795125e13,0.20315431130507314,0.0024335510395397733
1633,0,0.06312106032263157,0.00016448915434614597,1.6367864700858781e13,4.004284028162762e10,0.0,4.902209347903912e13,0.20514344604855259,0.0007402011945576569
1634,0,0.06304460659678407,0.00011678426981741753,1.6407944131472723e13,4.011603542291363e10,0.0,4.914165774956814e13,0.2048949714395482,0.0005255292141783789
1635,0,0.06286641751915344,0.0002098188386861809,1.6448096800637523e13,4.018931737216763e10,0.0,4.9261437102856555e13,0.20431585693724866,0.0009441847740878141
1636,0,0.06288916944469765,3.473667767413843e-5,1.6488322795172275e13,4.026268616600638e10,0.0,4.9381431772414164e13,0.20438980069526735,0.00015631504953362294
1637,0,0.06275343350575337,0.00029965267452960895,1.6528622201937234e13,4.0336141842411575e10,0.0,4.9501641994090516e13,0.20394865889369845,0.0013484370353832402
1638,0,0.06274782499415776,0.00030237920170057657,1.656899510781969e13,4.0409684437901344e10,0.0,4.962206800146271e13,0.20393043123101273,0.0013607064076525946
1639,0,0.06288248981666608,0.00028417897635764355,1.6609441599800836e13,4.048331398952514e10,0.0,4.974271002903087e13,0.20436809190416477,0.001278805393609396
1640,0,0.06222395296403531,0.0002697240307212266,1.6649961764828166e13,4.055703053631372e10,0.0,4.9863568314726336e13,0.20222784713311476,0.0012137581382455197
1641,0,0.062223953410471544,0.00026972477445608547,1.6690555689896168e13,4.0630834112063995e10,0.0,4.998464308800084e13,0.20222784858403253,0.0012137614850523846
1642,0,0.06199933155230997,0.0001877346399692774,1.6731223462053857e13,4.070472475556064e10,0.0,5.010593458657671e13,0.20149782754500742,0.0008448058798617483
1643,0,0.06174941230456225,9.383877418996794e-5,1.6771965168420424e13,4.077870250318011e10,0.0,5.022744304430449e13,0.2006855899898273,0.00042227448385485575
1644,0,0.061773258566438116,0.00010246394835533579,1.681278089610902e13,4.0852767391023384e10,0.0,5.034916869473342e13,0.20076309034092388,0.00046108776759901104
1645,0,0.06174941437131278,9.38373310528513e-5,1.6853670732264428e13,4.092691945645511e10,0.0,5.047111177360423e13,0.20068559670676653,0.00042226798973783085
1646,0,0.06175845868231725,0.00010056813224974901,1.6894634764095824e13,4.100115873591044e10,0.0,5.059327251521275e13,0.20071499071753104,0.00045255659512387055
1647,0,0.062270454551330706,0.0005687864483451695,1.6935673078811084e13,4.107548526490897e10,0.0,5.071565115249399e13,0.2023789772918248,0.002559539017553263
1648,0,0.06210342048605763,2.3285553465243964e-5,1.6976785763719072e13,4.114989908249499e10,0.0,5.083824792423267e13,0.2018361165796873,0.00010478499059359784
1649,0,0.0616149343715436,0.0007293856510070881,1.7017972906082986e13,4.122440022426767e10,0.0,5.096106306373441e13,0.2002485367075167,0.0032822354295318967
1650,0,0.06222506011014183,0.0002673466887530651,1.7059234593298053e13,4.129898872354909e10,0.0,5.108409680055794e13,0.20223144535796095,0.001203060099388793
1651,0,0.06222506011014183,0.0002673466887530651,1.7100570912686053e13,4.137366462026106e10,0.0,5.120734937536496e13,0.20223144535796095,0.001203060099388793
1652,0,0.06177275237241625,0.00017752381117399268,1.7141981951676139e13,4.144842795028146e10,0.0,5.1330821022188836e13,0.20076144521035283,0.0007988571502829671
1653,0,0.061382487435672664,1.5652390342176664e-5,1.7183467797739682e13,4.1523278748628716e10,0.0,5.1454511973743586e13,0.19949308416593617,7.043575653979499e-5
1654,0,0.06159174574335499,0.0003393220866817931,1.7225028538335889e13,4.1598217050219574e10,0.0,5.157842246272728e13,0.20017317366590373,0.001526949390068069
1655,0,0.06153440663849927,0.0003077373526327268,1.7266664261014277e13,4.1673242892920616e10,0.0,5.170255272676934e13,0.19998682157512263,0.0013848180868472706
1656,0,0.06153440663849927,0.0003077373526327268,1.7308375053318277e13,4.174835631196529e10,0.0,5.1826902999296234e13,0.19998682157512263,0.0013848180868472706
1657,0,0.06153440663849927,0.0003077373526327268,1.7350161002842277e13,4.1823557343341576e10,0.0,5.195147351507472e13,0.19998682157512263,0.0013848180868472706
1658,0,0.061533983487407545,0.0003058466498213064,1.7392022197217559e13,4.18988460228465e10,0.0,5.207626450866194e13,0.19998544633407453,0.0013763099241958787
1659,0,0.060932590625770076,0.000424722038419297,1.7433958724109328e13,4.1974222387493576e10,0.0,5.2201276216742516e13,0.19803091953375274,0.0019112491728868364
1660,0,0.0603329696732371,0.0005808168952547529,1.7475970671219725e13,4.204968647163874e10,0.0,5.2326508871700586e13,0.19608215143802057,0.002613676028646388
1661,0,0.06033175430719134,0.0005717031282271856,1.7518058126297664e13,4.2125238309621956e10,0.0,5.245196270598441e13,0.19607820149837185,0.0025726640770223352
1662,0,0.060333094293620666,0.0005719464888945089,1.7560221177103947e13,4.220087793822637e10,0.0,5.257763795622828e13,0.19608255645426717,0.00257375920002529
1663,0,0.06033167894757556,0.0005740030167817075,1.7602459911449535e13,4.227660539291643e10,0.0,5.2703534856970484e13,0.19607795657962057,0.002583013575517684
1664,0,0.060493079994803564,0.0003519873463478703,1.7644774417176703e13,4.2352420708729546e10,0.0,5.2829653642149266e13,0.19660250998311157,0.0015839430585654164
1665,0,0.06096284597937318,0.00024874588061418734,1.768716478216897e13,4.242832392065793e10,0.0,5.2955994545726484e13,0.19812924943296284,0.001119356462763843
1666,0,0.06096284597937318,0.00024874588061418734,1.772963109433297e13,4.250431506561163e10,0.0,5.3082557804976016e13,0.19812924943296284,0.001119356462763843
1667,0,0.06093995258748855,0.00024684372075972627,1.7772173441621977e13,4.258039417781565e10,0.0,5.320934365279671e13,0.19805484590933778,0.0011107967434187682
1668,0,0.06093998419948271,0.00024674764959453643,1.781479191202203e13,4.2656561292278786e10,0.0,5.3336352323498984e13,0.1980549486483188,0.001110364423175414
1669,0,0.06096284597937318,0.00024874588061418734,1.785748659355297e13,4.2732816444038826e10,0.0,5.346358405154783e13,0.19812924943296284,0.001119356462763843
1670,0,0.05939001256732664,0.00011330342410279628,1.790025757426903e13,4.280915967149962e10,0.0,5.359103907713533e13,0.1930175408438116,0.0005098654084625833
1671,0,0.059389956421336695,0.00011303669268623,1.7943104942260938e13,4.288559100283695e10,0.0,5.371871762347961e13,0.19301735836934425,0.000508665117088035
1672,0,0.05938999517453504,0.00011218249704777957,1.7986028785653004e13,4.2962110476214676e10,0.0,5.384661993057794e13,0.1930174843172389,0.0005048212367150081
1673,0,0.05958202134396434,0.00022406667636396059,1.8029029192608285e13,4.303871812598729e10,0.0,5.397474623216845e13,0.19364156936788413,0.0010083000436378227
1674,0,0.05958202134396434,0.00022406667636396059,1.8072106251312285e13,4.3115413987651474e10,0.0,5.410309676401628e13,0.19364156936788413,0.0010083000436378227
1675,0,0.059415155653278415,0.00021907604431185663,1.811526004999586e13,4.3192198095772644e10,0.0,5.423167176042331e13,0.19309925587315485,0.000985842199403355
1676,0,0.059415155653278415,0.00021907604431185663,1.815849067692786e13,4.326907048419664e10,0.0,5.43604714545857e13,0.19309925587315485,0.000985842199403355
1677,0,0.059415732025786976,0.00018675342678059655,1.820179822040085e13,4.33460311877512e10,0.0,5.4489496081457914e13,0.19310112908380767,0.0008403904205126845
1678,0,0.059500745859728574,3.95127922416602e-5,1.8245182768741797e13,4.342308024066684e10,0.0,5.461874587509716e13,0.19337742404411787,0.0001778075650874709
1679,0,0.05941310425598752,0.0003763071182421064,1.8288644410348277e13,4.3500217677817314e10,0.0,5.4748221070706984e13,0.19309258883195943,0.0016933820320894789
1680,0,0.059696688373404826,0.00016745410005959802,1.8332183233583746e13,4.357744353233084e10,0.0,5.487792190073206e13,0.19401423721356567,0.0007535434502681911
1681,0,0.05944749056132874,0.00015090944046178007,1.8375799326899e13,4.365475784030314e10,0.0,5.500784860265058e13,0.1932043443243184,0.0006790924820780104
1682,0,0.05950652199820291,0.00032054938619599255,1.8419492778771547e13,4.373216063408231e10,0.0,5.513800140775491e13,0.19339619649415946,0.0014424722378819665
1683,0,0.05936961002348031,9.312349823618587e-5,1.8463263677674258e13,4.38096519487921e10,0.0,5.526838055214285e13,0.192951232576311,0.0004190557420628364
1684,0,0.05923442232115833,0.00023531931125720464,1.8507112112179758e13,4.3887231817989655e10,0.0,5.539898626931482e13,0.19251187254376456,0.001058936900657421
1685,0,0.05936961002348031,9.312349823618587e-5,1.8551038170838258e13,4.396490027502497e10,0.0,5.552981879257882e13,0.192951232576311,0.0004190557420628364
1686,0,0.059041099627365784,0.0003060929150284844,1.8595041942262133e13,4.404265735527923e10,0.0,5.566087835873865e13,0.1918835737889388,0.0013774181176281798
1687,0,0.059714784128516364,0.0002570444926185472,1.863912351509055e13,4.412050308943262e10,0.0,5.579216519678228e13,0.1940730484176782,0.0011567002167834624
1688,0,0.059727662433014736,0.0002665947038586999,1.8683282978004496e13,4.419843751469043e10,0.0,5.592367954679294e13,0.19411490290729788,0.0011996761673641494
1689,0,0.059714784128516364,0.0002570444926185472,1.872752041969455e13,4.427646066333694e10,0.0,5.605542164068155e13,0.1940730484176782,0.0011567002167834624
1690,0,0.05882801653654776,1.4108347985821129e-5,1.8771835928926902e13,4.435457257071893e10,0.0,5.618739171558809e13,0.19119105374378023,6.348756593619508e-5
1691,0,0.05861297509142961,4.277547599866306e-5,1.8816229594448207e13,4.44327732670437e10,0.0,5.63195900001227e13,0.19049216904714625,0.00019248964199398378
1692,0,0.058629166854057245,0.00010560995607428654,1.886070150507981e13,4.451106278666045e10,0.0,5.645201672994967e13,0.19054479227568605,0.00047524480233428944
1693,0,0.05852558657275932,0.0004760457686708015,1.890525174963497e13,4.4589441163636505e10,0.0,5.658467214040164e13,0.1902081563614678,0.002142205959018607
1694,0,0.05861289068455072,0.0002223987935538936,1.8949880417028016e13,4.466790843060005e10,0.0,5.671755646440847e13,0.19049189472478983,0.0010007945709925212
1695,0,0.05834474976999263,0.00015128652431049957,1.899458759615474e13,4.474646462187451e10,0.0,5.685066993792256e13,0.18962043675247606,0.0006807893593972481
1696,0,0.05836529746355823,0.00015315997253733532,1.9039373375929785e13,4.482510976923519e10,0.0,5.698401279269311e13,0.18968721675656425,0.0006892198764180089
1697,0,0.057804589586300595,5.23647185520545e-6,1.9084237845337344e13,4.490384390754389e10,0.0,5.711758526576464e13,0.18786491615547693,2.3564123348424526e-5
1698,0,0.057804589586300595,5.23647185520545e-6,1.9129181093405344e13,4.498266706739911e10,0.0,5.725138758703834e13,0.18786491615547693,2.3564123348424526e-5
1699,0,0.057804589586300595,5.23647185520545e-6,1.9174203209157344e13,4.506157928286944e10,0.0,5.738541999243783e13,0.18786491615547693,2.3564123348424526e-5
1700,0,0.05800009215945864,0.000430259390926238,1.9219304281666695e13,4.514058058637385e10,0.0,5.751968271516885e13,0.18850029951824057,0.001936167259168071
1701,0,0.0582465083833104,0.00023703051034533915,1.9264484400055145e13,4.5219671010978134e10,0.0,5.765417598961867e13,0.1893011522457588,0.0010666372965540262
1702,0,0.05780377709730475,0.00023855062274566116,1.9309743653411902e13,4.529885059090069e10,0.0,5.778890005230106e13,0.18786227556624044,0.0010734778023554752
1703,0,0.05767603233030223,0.00041943570884396065,1.9355082130957848e13,4.537811935665805e10,0.0,5.792385513343081e13,0.18744710507348225,0.001887460689797823
1704,0,0.05767604105012766,0.0004185371856070015,1.9400499921869863e13,4.545747734118503e10,0.0,5.805904146750942e13,0.1874471334129149,0.001883417335231507
1705,0,0.05767604105012766,0.0004185371856070015,1.9445997115389863e13,4.553692457720766e10,0.0,5.81944592887492e13,0.1874471334129149,0.001883417335231507
1706,0,0.05771238969900961,0.000420829072067615,1.9491573800779875e13,4.5616461097040726e10,0.0,5.833010883077161e13,0.18756526652178124,0.0018937308243042676
1707,0,0.057233790289459054,0.00029175126486395177,1.9537230067351293e13,4.569608693414532e10,0.0,5.8465990329234766e13,0.18600981844074194,0.001312880691887783
1708,0,0.057890539961659174,2.8850191331396154e-5,1.9582966004439977e13,4.577580211734251e10,0.0,5.860210401198102e13,0.18814425487539232,0.0001298258609912827
1709,0,0.05793100339471654,0.00023647081353049017,1.9628781701380953e13,4.585560668242945e10,0.0,5.8738450118890984e13,0.18827576103282875,0.0010641186608872058
1710,0,0.05678088093746117,0.0002972353677249326,1.967467724759827e13,4.5935500662693535e10,0.0,5.887502888560767e13,0.1845378630467488,0.0013375591547621969
1711,0,0.05714782798477813,0.00022026484811021874,1.9720652732520625e13,4.601548408455793e10,0.0,5.9011840536158e13,0.18573044095052893,0.0009911918164959843
1712,0,0.05714782798477813,0.00022026484811021874,1.9766708245596625e13,4.609555698385639e10,0.0,5.9148885310765516e13,0.18573044095052893,0.0009911918164959843
1713,0,0.05701196688301936,3.739918183754602e-5,1.981284387632879e13,4.6175719391990685e10,0.0,5.928616344215126e13,0.18528889236981294,0.0001682963182689571
1714,0,0.05701013258062764,4.561718625138234e-5,1.9859059714225656e13,4.625597134020097e10,0.0,5.942367516287881e13,0.18528293088703984,0.00020527733813122053
1715,0,0.057011907531174036,4.3977105155389336e-5,1.9905355848868688e13,4.633631286048261e10,0.0,5.9561420706859e13,0.18528869947631563,0.000197896973199252
1716,0,0.05682692939099222,0.0002437396258285155,1.9951732369824902e13,4.6416743984877174e10,0.0,5.969940030822433e13,0.18468752052072474,0.0010968283162283198
1717,0,0.05682803573254374,0.00024404785880926887,1.999818936671079e13,4.649726474419511e10,0.0,5.983761419907221e13,0.18469111613076716,0.0010982153646417099
1718,0,0.056357083745247186,0.0005768873520432989,2.0044726929186547e13,4.657787517128228e10,0.0,5.997606261507641e13,0.18316052217205336,0.002595993084194845
1719,0,0.056357083745247186,0.0005768873520432989,2.0091345146942547e13,4.66585752956437e10,0.0,6.011474578626897e13,0.18316052217205336,0.002595993084194845
1720,0,0.056357083745247186,0.0005768873520432989,2.0138044109686547e13,4.6739365149590775e10,0.0,6.025366394760958e13,0.18316052217205336,0.002595993084194845
1721,0,0.056357083745247186,0.0005768873520432989,2.0184823907162547e13,4.682024476440065e10,0.0,6.039281733237097e13,0.18316052217205336,0.002595993084194845
1722,0,0.05643409987799709,4.8626123467414046e-5,2.0231684629150344e13,4.6901214171125206e10,0.0,6.0532206173527266e13,0.18341082460349056,0.0002188175556033632
1723,0,0.05643393806366294,4.901789761526137e-5,2.0278626365450066e13,4.698227340119194e10,0.0,6.067183070480366e13,0.18341029870690456,0.00022058053926867616
1724,0,0.056360266453507904,0.00015916364540265735,2.032564920590826e13,4.706342248565254e10,0.0,6.081169115935672e13,0.1831708659739007,0.0007162364043119581
1725,0,0.05643424084820996,4.8774815615261e-5,2.0372753240382582e13,4.714466145503139e10,0.0,6.095178776954656e13,0.18341128275668236,0.0002194866702686745
1726,0,0.05643409987799709,4.8626123467414046e-5,2.0419938558786344e13,4.722599034068292e10,0.0,6.1092120769232375e13,0.18341082460349056,0.0002188175556033632
1727,0,0.05643409987799709,4.8626123467414046e-5,2.0467205251046344e13,4.7307409173281044e10,0.0,6.1232690391210016e13,0.18341082460349056,0.0002188175556033632
1728,0,0.055880242143267714,0.0005039513113935037,2.0514553407120367e13,4.738891798470427e10,0.0,6.137349687044862e13,0.18161078696562008,0.002267780901270767
1729,0,0.05588036028730431,0.0005044301022053936,2.0561983117012566e13,4.747051680337079e10,0.0,6.151454043601553e13,0.18161117093373902,0.0022699354599242712
1730,0,0.055880242143267714,0.0005039513113935037,2.0609494470740367e13,4.755220566100758e10,0.0,6.165582132280276e13,0.18161078696562008,0.002267780901270767
1731,0,0.05588035513417941,0.0004943354212918541,2.0657087558360566e13,4.763398458813678e10,0.0,6.17973397637042e13,0.1816111541860831,0.0022245093958133434
1732,0,0.055756364430880834,0.0009022637846216131,2.0704762469944285e13,4.771585361544495e10,0.0,6.193909599200636e13,0.1812081844003627,0.004060187030797259
1733,0,0.05592996210786197,0.0003560633295831056,2.0752519295625395e13,4.779781277248532e10,0.0,6.208109023909167e13,0.1817723768505514,0.0016022849831239753
1734,0,0.05592996210786197,0.0003560633295831056,2.0800358125541395e13,4.787986209046864e10,0.0,6.2223322739331234e13,0.1817723768505514,0.0016022849831239753
1735,0,0.05592996210786197,0.0003560633295831056,2.0848279049869395e13,4.7962001599275116e10,0.0,6.236579372487294e13,0.1817723768505514,0.0016022849831239753
1736,0,0.05623217871833519,0.00013915683813565255,2.0896282158833566e13,4.804423132842844e10,0.0,6.25085034273182e13,0.18275458083458937,0.0006262057716104365
1737,0,0.05576545196070339,9.843329392655298e-5,2.0944367542632547e13,4.812655131018882e10,0.0,6.265145208316544e13,0.181237718872286,0.0004429498226694884
1738,0,0.05576545196070339,9.843329392655298e-5,2.0992535291548547e13,4.820896157201153e10,0.0,6.2794639920607484e13,0.181237718872286,0.0004429498226694884
1739,0,0.05518351369087843,3.2415634774499505e-5,2.10407854958745e13,4.829146214595162e10,0.0,6.2938067175935375e13,0.1793464194953549,0.00014587035648524777
1740,0,0.05518351369087843,3.2415634774499505e-5,2.10891182459465e13,4.83740530594758e10,0.0,6.308173407754139e13,0.1793464194953549,0.00014587035648524777
1741,0,0.05629262385680851,6.10917363049996e-5,2.113753363210079e13,4.8456734341256195e10,0.0,6.322564085602624e13,0.18295102753462766,0.0002749128133724982
1742,0,0.05518330675594649,2.967346387866554e-5,2.1186031744766145e13,4.8539506027789215e10,0.0,6.336978775564267e13,0.1793457469568261,0.00013353058745399493
1743,0,0.05494881717649247,0.0009676675436777005,2.123461267430465e13,4.8622368142318214e10,0.0,6.351417499775599e13,0.17858365582360053,0.004354503946549652
1744,0,0.054996635237468894,0.0008951512783070825,2.1283276511190477e13,4.870532071564408e10,0.0,6.3658802816892805e13,0.1787390645217739,0.004028180752381871
1745,0,0.054996635237468894,0.0008951512783070825,2.1332023345894477e13,4.878836377785751e10,0.0,6.380367144646688e13,0.1787390645217739,0.004028180752381871
1746,0,0.054996635237468894,0.0008951512783070825,2.1380853268918477e13,4.88714973582388e10,0.0,6.394878111856646e13,0.1787390645217739,0.004028180752381871
1747,0,0.05495063751011741,0.0009646441055246064,2.1429766370799766e13,4.895472148617464e10,0.0,6.409413206554733e13,0.17858957190788158,0.004340898474860729
1748,0,0.05495119032038086,0.0009301831875687437,2.147876274209277e13,4.903803619070418e10,0.0,6.423972451925814e13,0.17859136854123778,0.004185824344059346
1749,0,0.054852157115668196,0.0008193400216151364,2.152784247337573e13,4.912144150126354e10,0.0,6.43855587123342e13,0.17826951062592164,0.003687030097268114
1750,0,0.055068388869520035,0.0004727078550210706,2.1577005655289605e13,4.92049374460785e10,0.0,6.4531634875347766e13,0.17897226382594011,0.0021271853475948177
1751,0,0.05512319201018747,0.0004343737581330668,2.162625237850327e13,4.92885240550861e10,0.0,6.4677953241952484e13,0.17915037403310927,0.0019546819115988006
1752,0,0.055123428419500256,0.00041266524613828336,2.167558273364769e13,4.937220135698814e10,0.0,6.482451404379553e13,0.17915114236337584,0.0018569936076222751
1753,0,0.05467965067566181,0.0005345044228380932,2.1724996811457305e13,4.945596938140336e10,0.0,6.497131751414279e13,0.1777088646959009,0.0024052699027714195
1754,0,0.05442093006615642,0.00010324790168732365,2.17744947026714e13,4.9539828155816666e10,0.0,6.511836388263104e13,0.17686802271500837,0.00046461555759295644
1755,0,0.055026143361893536,0.00013314367869982134,2.1824076498021617e13,4.962377770751694e10,0.0,6.52656533786706e13,0.178834965926154,0.000599146554149196
1756,0,0.054602946830607194,0.0005866747324490996,2.1873742288346168e13,4.970781806893363e10,0.0,6.541318624070128e13,0.1774595771994734,0.002640036296020948
1757,0,0.054576788843358454,0.0005808085140602604,2.192349216443347e13,4.9791949265709175e10,0.0,6.556096269541755e13,0.17737456374091498,0.0026136383132711717
1758,0,0.05460531050009283,0.00037507832857823324,2.1973326217170395e13,4.9876171326975975e10,0.0,6.5708982975653375e13,0.1774672591253017,0.0016878524786020496
1759,0,0.05460534310386499,0.0003738549427582805,2.202324453739845e13,4.996048428125487e10,0.0,6.585724731332886e13,0.1774673650875612,0.0016823472424122622
1760,0,0.05460535290721957,0.00037462570625393984,2.207324721603847e13,5.0044888156776146e10,0.0,6.600575593988755e13,0.1774673969484636,0.0016858156781427293
1761,0,0.05460531050009283,0.00037507832857823324,2.2123334344026395e13,5.012938298174483e10,0.0,6.615450908682625e13,0.1774672591253017,0.0016878524786020496
1762,0,0.054467581320715386,0.0003538456936422259,2.2173506012323027e13,5.021396878456644e10,0.0,6.630350698608303e13,0.177019639292325,0.0015923056213900165
1763,0,0.05368534536020972,0.000690280050996658,2.2223762311933516e13,5.029864559429459e10,0.0,6.645274987080786e13,0.1744773724206816,0.003106260229484961
1764,0,0.05368534536020972,0.000690280050996658,2.2274103333861516e13,5.0383413436048096e10,0.0,6.660223796732733e13,0.1744773724206816,0.003106260229484961
1765,0,0.053685623222830534,0.0006900218575599537,2.2324529169161992e13,5.046827233928047e10,0.0,6.675197150966804e13,0.17447827547419922,0.0031050983590197915
1766,0,0.053685623222830534,0.0006900218575599537,2.2375039908905992e13,5.055322233180356e10,0.0,6.6901950729059086e13,0.17447827547419922,0.0031050983590197915
1767,0,0.053685335867500183,0.0006910322861533665,2.2425635644197496e13,5.063826344134924e10,0.0,6.705217585666661e13,0.1744773415693756,0.003109645287690149
1768,0,0.05368530571374079,0.0006931462704953717,2.2476316466169445e13,5.072339569556917e10,0.0,6.720264712359685e13,0.17447724356965758,0.0031191582172291725
1769,0,0.05368530571374079,0.0006931462704953717,2.2527082465977445e13,5.0808619122037315e10,0.0,6.735336476090657e13,0.17447724356965758,0.0031191582172291725
1770,0,0.05368530571374079,0.0006931462704953717,2.2577933734813445e13,5.0893933748247856e10,0.0,6.750432899958526e13,0.17447724356965758,0.0031191582172291725
1771,0,0.05368530571374079,0.0006931462704953717,2.2628870363885445e13,5.0979339601615685e10,0.0,6.765554007057593e13,0.17447724356965758,0.0031191582172291725
1772,0,0.05368552075930651,0.0006926719274771031,2.2679892444429812e13,5.1064836709475845e10,0.0,6.780699820476139e13,0.17447794246774614,0.0031170236736469637
1773,0,0.05368530571374079,0.0006931462704953717,2.2731000067729445e13,5.115042509908531e10,0.0,6.795870363294882e13,0.17447724356965758,0.0031191582172291725
1774,0,0.05368530571374079,0.0006931462704953717,2.2782193325069445e13,5.123610479761914e10,0.0,6.8110656585906914e13,0.17447724356965758,0.0031191582172291725
1775,0,0.05368530571374079,0.0006931462704953717,2.2833472307769445e13,5.1321875832174255e10,0.0,6.826285729433985e13,0.17447724356965758,0.0031191582172291725
1776,0,0.05368517047827481,0.0006929552691872232,2.288483710718521e13,5.140773822976778e10,0.0,6.841530598888237e13,0.17447680405439314,0.0031182987113425042
1777,0,0.05368530571374079,0.0006931462704953717,2.2936287814693445e13,5.1493692017335815e10,0.0,6.8568002900112305e13,0.17447724356965758,0.0031191582172291725
1778,0,0.05368530571374079,0.0006931462704953717,2.2987824521693445e13,5.157973722173605e10,0.0,6.872094825855326e13,0.17447724356965758,0.0031191582172291725
1779,0,0.0537425167050585,8.705375954664446e-5,2.3039447319615695e13,5.166587386964138e10,0.0,6.887414229447632e13,0.17466317929144012,0.00039174191795990007
1780,0,0.05374216383491015,8.834385506730207e-5,2.3091156299923094e13,5.175210198795724e10,0.0,6.902758523864078e13,0.174662032463458,0.0003975473478028593
1781,0,0.05374216442813587,8.835826311439911e-5,2.3142951554091094e13,5.183842160319503e10,0.0,6.918127732119925e13,0.17466203439144157,0.000397612184014796
1782,0,0.052281107843642156,0.0007484071150278236,2.3194833173635586e13,5.1924832744790535e10,0.0,6.933521877758115e13,0.169913600491837,0.0033678320176252063
1783,0,0.05315896616977307,0.0004922067176232936,2.3246801250101605e13,5.201133543167118e10,0.0,6.948940982456811e13,0.17276664005176248,0.002214930229304821
1784,0,0.05221871260041144,0.000849081530441851,2.329885587501667e13,5.2097929698428085e10,0.0,6.964385070697903e13,0.1697108159513372,0.0038208668869883296
1785,0,0.05239891167516175,0.00010677601681276759,2.3350997140037652e13,5.218461556558153e10,0.0,6.9798541644525375e13,0.1702964629442757,0.00048049207565745416
1786,0,0.052400116634178664,9.244120851174035e-5,2.340322513670372e13,5.227139306187142e10,0.0,6.995348287179864e13,0.17030037906108067,0.0004159854383028316
1787,0,0.052862425575685865,0.00019889437433660622,2.3455539956710586e13,5.235826221218072e10,0.0,7.010867461645635e13,0.17180288312097905,0.000895024684514728
1788,0,0.05286242735798534,0.00019897366631016836,2.350794169169859e13,5.244522304439612e10,0.0,7.026411711168167e13,0.17180288891345236,0.0008953814983957576
1789,0,0.05286237620803284,0.0001978426858550049,2.35604304333705e13,5.25322755835728e10,0.0,7.041981058564123e13,0.17180272267610672,0.000890292086347522
1790,0,0.0525155332692618,8.486590593522912e-5,2.3613006273457188e13,5.261941985629312e10,0.0,7.05757552693075e13,0.17067548312510084,0.00038189657670853103
1791,0,0.0525155332692618,8.486590593522912e-5,2.3665669303681188e13,5.270665588698674e10,0.0,7.073195138991206e13,0.17067548312510084,0.00038189657670853103
1792,0,0.05270999388163643,0.00011290565979554562,2.371841961580586e13,5.279398370168694e10,0.0,7.088839917761714e13,0.17130748011531838,0.0005080754690799553
1793,0,0.052111490596670335,0.00028139537554062836,2.377125730167379e13,5.288140332800086e10,0.0,7.104509886543175e13,0.16936234443917858,0.0012662791899328276
1794,0,0.05218499045693949,0.00031407074046244164,2.3824182453079543e13,5.2968914788594864e10,0.0,7.120205067765964e13,0.16960121898505334,0.0014133183320809875
1795,0,0.05170115276084518,0.0007589427286463927,2.3877195161867074e13,5.305651811137055e10,0.0,7.135925484804306e13,0.16802874647274682,0.003415242278908767
1796,0,0.05218491670976208,0.0003113324183849571,2.3930295519935418e13,5.314421331876734e10,0.0,7.151671160057072e13,0.16960097930672677,0.0014009958827323069
1797,0,0.05170115276084518,0.0007589427286463927,2.3983483619143074e13,5.323200043986969e10,0.0,7.167442117130275e13,0.16802874647274682,0.003415242278908767
1798,0,0.05131483469713721,0.0002868376327689905,2.4036759551462242e13,5.331987949786531e10,0.0,7.18323837856996e13,0.16677321276569596,0.0012907693474604573
1799,0,0.051324516383987884,0.0002920957495778655,2.4090123408790816e13,5.340785051730338e10,0.0,7.199059967183797e13,0.16680467824796064,0.0013144308731003948
1800,0,0.05131498208903112,0.0002840170379690731,2.4143575283158496e13,5.3495913524085686e10,0.0,7.214906906019573e13,0.16677369178935114,0.001278076670860829
1801,0,0.05153655069696876,0.00033173474622979766,2.419711526650976e13,5.358406854271984e10,0.0,7.230779217892867e13,0.16749378976514848,0.0014928063580340895
1802,0,0.05131492646319056,0.0002839186748461048,2.4250743450922402e13,5.367231559944097e10,0.0,7.246676925927022e13,0.16677351100536933,0.0012776340368074717
1803,0,0.0513983790243983,0.0003880132258733389,2.43044599284012e13,5.376065471761729e10,0.0,7.262600052746277e13,0.16704473182929447,0.001746059516430025
1804,0,0.0513992017264161,0.00038327908585956624,2.4358264791046613e13,5.384908592276213e10,0.0,7.278548621361628e13,0.16704740561085232,0.001724755886368048
1805,0,0.050832309151430666,0.00017870860130273088,2.441215813095213e13,5.3937609240490166e10,0.0,7.294522654813262e13,0.16520500474214966,0.0008041887058622889
1806,0,0.05097215688428858,7.58798732996846e-5,2.4466140040231613e13,5.4026224692905624e10,0.0,7.310522175515595e13,0.16565950987393788,0.0003414594298485807
1807,0,0.05119983523274168,0.0002696606951872009,2.4520210611045375e13,5.411493230571594e10,0.0,7.326547206538333e13,0.16639946450641047,0.001213473128342404
1808,0,0.0513653658210518,0.00013763904526088906,2.4574369935568805e13,5.420373210364158e10,0.0,7.342597770781516e13,0.16693743891841833,0.0006193757036740007
1809,0,0.05121828025730761,0.0004137185770796484,2.462861810598486e13,5.4292624111508224e10,0.0,7.358673891173352e13,0.16645941083624974,0.0018617335968584177
1810,0,0.05043064830086869,0.00031297663045923144,2.46829552145362e13,5.4381608354214615e10,0.0,7.374775590659225e13,0.16389960697782324,0.0014083948370665414
1811,0,0.0504617326047577,0.0002576715623222748,2.4737381353449465e13,5.4470684853103294e10,0.0,7.39090289155206e13,0.16400063096546252,0.0011595220304502366
1812,0,0.051077666842874236,0.00023416652443415786,2.4791896615004227e13,5.45598536327211e10,0.0,7.40705581674864e13,0.16600241723934128,0.0010537493599537104
1813,0,0.051077666842874236,0.00023416652443415786,2.4846501091488227e13,5.464911471940989e10,0.0,7.42323438948019e13,0.16600241723934128,0.0010537493599537104
1814,0,0.051077666842874236,0.00023416652443415786,2.4901194875220227e13,5.473846813590469e10,0.0,7.439438632331088e13,0.16600241723934128,0.0010537493599537104
1815,0,0.051077666842874236,0.00023416652443415786,2.4955978058544227e13,5.482791390605219e10,0.0,7.45566856809405e13,0.16600241723934128,0.0010537493599537104
1816,0,0.051077666842874236,0.00023416652443415786,2.5010850733824227e13,5.491745205361638e10,0.0,7.471924219554312e13,0.16600241723934128,0.0010537493599537104
1817,0,0.051077666842874236,0.00023416652443415786,2.5065812993452227e13,5.500708260227832e10,0.0,7.488205609488747e13,0.16600241723934128,0.0010537493599537104
1818,0,0.05046127574434522,0.0002569195695222154,2.5120864929840684e13,5.509680557683599e10,0.0,7.504512760884714e13,0.16399914616912195,0.0011561380628499693
1819,0,0.05040092901615789,6.200239334057781e-5,2.5176006635425383e13,5.518662099852443e10,0.0,7.520845696089056e13,0.16380301930251315,0.00027901077003260013
1820,0,0.05035885879975478,0.00015895699032422478,2.5231238202665305e13,5.527652889181941e10,0.0,7.537204438044603e13,0.16366629109920305,0.0007153064564590115
1821,0,0.050461462039013846,0.00025487840476696717,2.5286559724041004e13,5.536652927982728e10,0.0,7.553589009452447e13,0.163999751626795,0.0011469528214513524
1822,0,0.050357952839874064,0.00023890108692512999,2.5341971292051723e13,5.545662218649494e10,0.0,7.569999433174206e13,0.1636633467295907,0.001075054891163085
1823,0,0.050461462039013846,0.00025487840476696717,2.5397472999261004e13,5.554680763420381e10,0.0,7.586435731789255e13,0.163999751626795,0.0011469528214513524
1824,0,0.050357952839874064,0.00023890108692512999,2.5453064938175723e13,5.563708564685694e10,0.0,7.602897928169134e13,0.1636633467295907,0.001075054891163085
1825,0,0.049841126265921826,0.00014318584979723203,2.550874720141041e13,5.572745624786581e10,0.0,7.619386045094469e13,0.16198366036424594,0.0006443363240875441
1826,0,0.050294431813869056,0.00034653129537264005,2.5564519881546867e13,5.581791945749365e10,0.0,7.635900104783653e13,0.16345690339507443,0.0015593908291768803
1827,0,0.05029522121804034,0.00034634904965169506,2.562038307120822e13,5.590847530133813e10,0.0,7.652440130433655e13,0.1634594689586311,0.0015585707234326278
1828,0,0.050294431813869056,0.00034653129537264005,2.5676336863034867e13,5.599912380129386e10,0.0,7.669006144573031e13,0.16345690339507443,0.0015593908291768803
1829,0,0.04992159851124811,5.261796580345536e-5,2.5732381349708297e13,5.608986498076296e10,0.0,7.685598170010716e13,0.16224519516155636,0.00023678084611554912
1830,0,0.050193927912362477,4.7062706829576536e-5,2.578851662389882e13,5.6180698860373116e10,0.0,7.702216229058397e13,0.16313026571517805,0.0002117821807330944
1831,0,0.050462468708778324,9.024915347455613e-5,2.584474277833078e13,5.6271625463892746e10,0.0,7.718860344605684e13,0.16400302330352956,0.00040612119063550257
1832,0,0.04955274807635467,8.509796924914548e-5,2.5901059905740316e13,5.636264481602927e10,0.0,7.73553053972253e13,0.16104643124815268,0.00038294086162115465
1833,0,0.04955274807635467,8.509796924914548e-5,2.5957468098884316e13,5.645375693509439e10,0.0,7.75222683631437e13,0.16104643124815268,0.00038294086162115465
1834,0,0.049552756123012145,8.473536451849604e-5,2.601396745054033e13,5.654496184510907e10,0.0,7.76894925733897e13,0.16104645739978948,0.0003813091403332322
1835,0,0.04955274807635467,8.509796924914548e-5,2.6070558053512316e13,5.663625956825337e10,0.0,7.785697825423262e13,0.16104643124815268,0.00038294086162115465
1836,0,0.04955274807635467,8.509796924914548e-5,2.6127240000624316e13,5.6727650126623276e10,0.0,7.802472563185602e13,0.16104643124815268,0.00038294086162115465
1837,0,0.04955275231767303,8.546304810042675e-5,2.618401338472032e13,5.681913354223107e10,0.0,7.819273493235816e13,0.16104644503243737,0.0003845837164519204
1838,0,0.04955274807635467,8.509796924914548e-5,2.6240878298668316e13,5.6910709837004715e10,0.0,7.836100638174636e13,0.16104643124815268,0.00038294086162115465
1839,0,0.04936548049134125,3.7751219575353246e-5,2.6297834835355414e13,5.700237903314748e10,0.0,7.852954020660278e13,0.16043781159685905,0.00016988048808908962
1840,0,0.04936548049134125,3.7751219575353246e-5,2.6354883087703414e13,5.709414115170039e10,0.0,7.869833663142531e13,0.16043781159685905,0.00016988048808908962
1841,0,0.04936552553716024,3.767065462444434e-5,2.6412023148639492e13,5.7185996214698006e10,0.0,7.886739588261953e13,0.1604379579957708,0.00016951794580999954
1842,0,0.049413189501243154,0.00011679712029517044,2.646925511112516e13,5.727794424363968e10,0.0,7.903671818565912e13,0.16059286587904026,0.000525587041328267
1843,0,0.049396271013568444,9.991747118920109e-5,2.652657906812817e13,5.736998526024792e10,0.0,7.920630376650873e13,0.16053788079409745,0.0004496286203514049
1844,0,0.04924136331175962,0.00010524292124994587,2.65839951126427e13,5.74621192860852e10,0.0,7.93761528508984e13,0.16003443076321877,0.0004735931456247564
1845,0,0.04924136331175962,0.00010524292124994587,2.66415033377027e13,5.75543463419278e10,0.0,7.95462656631541e13,0.16003443076321877,0.0004735931456247564
1846,0,0.04924136331175962,0.00010524292124994587,2.66991038363427e13,5.76466664493257e10,0.0,7.971664242911253e13,0.16003443076321877,0.0004735931456247564
1847,0,0.04924136331175962,0.00010524292124994587,2.67567967016267e13,5.7739079629447395e10,0.0,7.988728337396264e13,0.16003443076321877,0.0004735931456247564
1848,0,0.048813985292861385,1.254023490569983e-5,2.6814582026634176e13,5.783158590419345e10,0.0,8.005818872431533e13,0.15864545220179951,5.6431057075649236e-5
1849,0,0.04886232642772102,3.100497784248916e-5,2.6872459904481043e13,5.792418529283766e10,0.0,8.02293587019758e13,0.15880256089009331,0.00013952240029120122
1850,0,0.048863563857855896,3.195710561827423e-5,2.6930430428271164e13,5.801687781729252e10,0.0,8.040079353372e13,0.15880658253803165,0.00014380697528223403
1851,0,0.048847578571068744,2.2909304822261935e-5,2.698849369115976e13,5.810966349833046e10,0.0,8.057249344424992e13,0.15875463035597343,0.00010309187170017871
1852,0,0.04886328543811326,3.14157114443368e-5,2.7046649786326684e13,5.820254235660298e10,0.0,8.074445865810203e13,0.1588056776738681,0.0001413707014995156
1853,0,0.04846655621690824,4.881105132729978e-5,2.7104898806934555e13,5.8295514413614e10,0.0,8.091668940149219e13,0.15751630770495179,0.00021964973097284902
1854,0,0.04846824019880755,8.768989946920935e-5,2.7163240846213438e13,5.838857968839696e10,0.0,8.108918589607452e13,0.15752178064612454,0.0003946045476114421
1855,0,0.048466797907484566,8.586545407533708e-5,2.7221675997386965e13,5.848173820220448e10,0.0,8.126194836770234e13,0.15751709319932483,0.00038639454333901687
1856,0,0.04868016282877144,0.00019790512198623428,2.7280204353704734e13,5.857498997502586e10,0.0,8.143497703994327e13,0.15821052919350717,0.0008905730489380542
1857,0,0.048681613191967635,0.00019400891245047262,2.733882600843522e13,5.866833502799252e10,0.0,8.160827213854689e13,0.15821524287389482,0.0008730401060271268
1858,0,0.04846633885660854,0.0001940905053911977,2.739754105486215e13,5.876177338134783e10,0.0,8.178183388768212e13,0.15751560128397776,0.0008734072742603897
1859,0,0.047835691460940216,0.00015284783858326295,2.7456349586300723e13,5.885530505560889e10,0.0,8.19556625120762e13,0.1554659972480557,0.0006878152736246833
1860,0,0.047835403269706096,0.00014994975646162622,2.751525169608423e13,5.89489300688688e10,0.0,8.212975823201173e13,0.1554650606265448,0.000674773904077318
1861,0,0.04849345339058235,0.00020327297361429444,2.7574247477576633e13,5.904264844105045e10,0.0,8.230412127121825e13,0.15760372351939264,0.000914728381264325
1862,0,0.048416536211536965,0.00011681885883518817,2.763333702409278e13,5.913646019468113e10,0.0,8.247875185840348e13,0.15735374268749514,0.0005256848647583467
1863,0,0.04826734078929196,0.00010742447439859859,2.769252042908897e13,5.923036534831407e10,0.0,8.265365021482014e13,0.15686885756519886,0.00048341013479369366
1864,0,0.048279521072641336,0.00011656944348576012,2.775179778593785e13,5.932436392122807e10,0.0,8.282881656323128e13,0.15690844348608435,0.0005245624956859206
1865,0,0.04796359380405246,0.00010259215066965588,2.7811169188076094e13,5.941845593398644e10,0.0,8.300425112880862e13,0.1558816798631705,0.00046166467801345146
1866,0,0.047890114583744786,7.343564705538156e-5,2.787063472894608e13,5.951264140505966e10,0.0,8.317995413289525e13,0.15564287239717056,0.000330460411749217
1867,0,0.04789552978659617,7.272569981255604e-5,2.7930194502039367e13,5.9606920354222534e10,0.0,8.33559257992941e13,0.15566047180643755,0.0003272656491565022
1868,0,0.04784709649503188,0.0002566823683521034,2.7989848600824246e13,5.970129280110258e10,0.0,8.353216635163536e13,0.15550306360885363,0.0011550706575844654
1869,0,0.04815244597761564,6.586425555223297e-5,2.8049597118815957e13,5.979575876422748e10,0.0,8.37086760115252e13,0.15649544942725085,0.00029638914998504835
1870,0,0.04815244597761564,6.586425555223297e-5,2.8109440149531957e13,5.989031826404582e10,0.0,8.388545500423373e13,0.15649544942725085,0.00029638914998504835
1871,0,0.04772541421231994,0.00015523356349699956,2.8169377786527582e13,5.998497131991012e10,0.0,8.406250355302425e13,0.1551075961900398,0.000698551035736498
1872,0,0.04815244881318048,6.597445506882063e-5,2.8229410123363965e13,6.0079717948435425e10,0.0,8.423982187610714e13,0.15649545864283657,0.0002968850478096928
1873,0,0.04772541421231994,0.00015523356349699956,2.8289537253623582e13,6.017455817179961e10,0.0,8.441741020215708e13,0.1551075961900398,0.000698551035736498
1874,0,0.047725419149417234,0.00015581817744956668,2.834975927091159e13,6.026949200644406e10,0.0,8.459526874916458e13,0.155107612235606,0.00070118179852305
1875,0,0.04772541237618077,0.00015561489589308535,2.841007626884758e13,6.0364519471953766e10,0.0,8.477339774106573e13,0.1551075902225875,0.000700267031518884
1876,0,0.0479618234323779,0.00037736713477726225,2.8470488341072934e13,6.0459640586569595e10,0.0,8.495179739933162e13,0.15587592615522816,0.0016981521064976801
1877,0,0.0479618234323779,0.00037736713477726225,2.8530995581244934e13,6.055485536979716e10,0.0,8.513046794786433e13,0.15587592615522816,0.0016981521064976801
1878,0,0.04738296680547172,0.000340042681791278,2.8591598083036082e13,6.06501638407983e10,0.0,8.530940960998312e13,0.1539946421177831,0.001530192068060751
1879,0,0.047373630750209214,0.00016826815140932768,2.8652295940160145e13,6.074556601584009e10,0.0,8.548862260360339e13,0.15396429993817995,0.0007572066813419746
1880,0,0.04737282423059528,0.0002541530991670679,2.8713089246318727e13,6.084106191432228e10,0.0,8.566810715260716e13,0.15396167874943467,0.0011436889462518056
1881,0,0.04759680696229235,0.00024091807452005976,2.8773978095234957e13,6.093665155410193e10,0.0,8.584786347803078e13,0.15468962262745012,0.001084131335340269
1882,0,0.04759680696229235,0.00024091807452005976,2.8834962580674957e13,6.103233495419643e10,0.0,8.602789180312272e13,0.15468962262745012,0.001084131335340269
1883,0,0.04759677267440769,0.00024090630905503768,2.88960427964029e13,6.112811213227156e10,0.0,8.620819234866444e13,0.154689511191825,0.0010840783907476695
1884,0,0.0476391900591283,0.00026873554003644697,2.8957218836203645e13,6.122398310624725e10,0.0,8.638876533596619e13,0.15482736769216696,0.0012093099301640113
1885,0,0.04759675477006578,0.0002408289305993697,2.9018490793886867e13,6.131994789427975e10,0.0,8.656961098683047e13,0.15468945300271378,0.0010837301876971636
1886,0,0.04768382370274682,0.0002445612623360738,2.907985876326821e13,6.14160065137898e10,0.0,8.675072952173934e13,0.15497242703392716,0.001100525680512332
1887,0,0.04745012974179319,0.0005688122638438653,2.9141322838195105e13,6.151215898336447e10,0.0,8.693212116341364e13,0.15421292166082787,0.002559655187297394
1888,0,0.04745012974179319,0.0005688122638438653,2.9202883112523105e13,6.160840531962252e10,0.0,8.71137861309242e13,0.15421292166082787,0.002559655187297394
1889,0,0.04745449606206827,0.0005717343736291597,2.9264539680126594e13,6.170474554055861e10,0.0,8.729572464598862e13,0.1542271122017219,0.0025728046813312186
1890,0,0.047157360425417155,0.00015514106956343587,2.9326292634917113e13,6.180117966423792e10,0.0,8.747793693049256e13,0.15326142138260576,0.0006981348130354614
1891,0,0.047157360425417155,0.00015514106956343587,2.9388142070777113e13,6.189770770691139e10,0.0,8.766042320299233e13,0.15326142138260576,0.0006981348130354614
1892,0,0.047157360425417155,0.00015514106956343587,2.9450088081645113e13,6.19943296864537e10,0.0,8.784318368512528e13,0.15326142138260576,0.0006981348130354614
1893,0,0.04742578713026427,1.833419492400408e-5,2.9512130761465645e13,6.20910456195795e10,0.0,8.802621859639834e13,0.15413380817335887,8.250387715801836e-5
1894,0,0.04710990959960626,0.0004694916255520685,2.957427020421552e13,6.2187855525024315e10,0.0,8.820952816018053e13,0.15310720619872034,0.0021127123149843083
1895,0,0.04711025935777087,0.00046950107581633475,2.963650650385212e13,6.228475941814809e10,0.0,8.83931125935385e13,0.15310834291275532,0.0021127548411735064
1896,0,0.04711030849266946,0.00047045203261012955,2.9698839754384203e13,6.238175731650169e10,0.0,8.857697211770302e13,0.15310850260117573,0.002117034146745583
1897,0,0.04711030849266946,0.00047045203261012955,2.9761270049828203e13,6.247884923695746e10,0.0,8.87611069526801e13,0.15310850260117573,0.002117034146745583
1898,0,0.04710990959960626,0.0004694916255520685,2.982379748420752e13,6.2576035196301605e10,0.0,8.894551731837294e13,0.15310720619872034,0.0021127123149843083
1899,0,0.04711030092648523,0.00046938285675777905,2.988642215157219e13,6.2673315211230415e10,0.0,8.913020343455438e13,0.153108478011077,0.002112222855410006
1900,0,0.0463423064494512,0.0005003323435498782,2.994914414597821e13,6.27706892997936e10,0.0,8.931516552362962e13,0.1506124959607164,0.0022514955459744523
1901,0,0.046536615009397556,7.484717900052215e-6,3.0011963561543945e13,6.2868157475288e10,0.0,8.950040379897853e13,0.15124399878054207,3.368123055023497e-5
1902,0,0.046536224700615456,5.032890701066588e-6,3.0074880492319273e13,6.296571975629689e10,0.0,8.96859184841574e13,0.15124273027700022,2.2648008154799648e-5
1903,0,0.046536615009397556,7.484717900052215e-6,3.0137895032431945e13,6.306337615881274e10,0.0,8.987170979778869e13,0.15124399878054207,3.368123055023497e-5
1904,0,0.046536615009397556,7.484717900052215e-6,3.0201007276015945e13,6.316112669910025e10,0.0,9.005777795907094e13,0.15124399878054207,3.368123055023497e-5
1905,0,0.0465362277455153,4.899047583244956e-6,3.026421731721528e13,6.325897139333454e10,0.0,9.024412318708702e13,0.15124274017292472,2.2045714124602304e-5
1906,0,0.046536615009397556,7.484717900052215e-6,3.0327525250191945e13,6.33569102576012e10,0.0,9.043074570079594e13,0.15124399878054207,3.368123055023497e-5
1907,0,0.046116102200482414,0.0005658827591864752,3.0390931169121855e13,6.345494330867739e10,0.0,9.061764572052592e13,0.14987733215156784,0.0025464724163391382
1908,0,0.04620542362792125,0.00014719289006283288,3.045443516819146e13,6.355307056076844e10,0.0,9.080482346175472e13,0.15016762679074408,0.000662368005282748
1909,0,0.04620542929064435,0.00014678232904094491,3.0518037341635473e13,6.365129203079014e10,0.0,9.09922791451429e13,0.15016764519459413,0.0006605204806842521
1910,0,0.04587547297644795,0.0005130057557787811,3.058173778366881e13,6.374960773492766e10,0.0,9.118001299004302e13,0.14909528717345583,0.002308525901004515
1911,0,0.04585484662008969,0.0004612879192348908,3.064553658852544e13,6.384801768766075e10,0.0,9.136802521259427e13,0.1490282515152915,0.0020757956365570086
1912,0,0.04601650533049939,4.4237341036830595e-5,3.070943385047117e13,6.394652190478453e10,0.0,9.155631603147684e13,0.14955364232412302,0.00019906803466573767
1913,0,0.04606286984541248,7.5209486656551555e-6,3.077342966376677e13,6.404512040231517e10,0.0,9.174488566586216e13,0.14970432699759056,3.38442689954482e-5
1914,0,0.04606286984541248,7.5209486656551555e-6,3.083752412270677e13,6.41438131955184e10,0.0,9.193373433351545e13,0.14970432699759056,3.38442689954482e-5
1915,0,0.045719616060928045,0.00026959400216436386,3.0901717321605387e13,6.424260030024217e10,0.0,9.212286225335838e13,0.14858875219801615,0.0012131730097396374
1916,0,0.04612215054813597,2.2607985110417728e-5,3.0966009354748535e13,6.434148172968727e10,0.0,9.231226963933228e13,0.1498969892814419,0.00010173593299687977
1917,0,0.045678343197201224,0.0002556099895285589,3.1030400316506527e13,6.444045750192061e10,0.0,9.250195671467528e13,0.148454615390904,0.001150244952878515
1918,0,0.04542370069917848,0.0001155467344660681,3.1094890301209312e13,6.453952763006381e10,0.0,9.269192369325308e13,0.14762702727233007,0.0005199603050973064
1919,0,0.04545459383412824,0.00027227745512495435,3.115947940322231e13,6.4638692128887794e10,0.0,9.288217079211336e13,0.14772742996091678,0.0012252485480622945
1920,0,0.045167415674660844,1.1825106392867636e-5,3.1224167716925184e13,6.473795101436861e10,0.0,9.307269823066253e13,0.14679410094264775,5.321297876790436e-5
1921,0,0.045304498401680465,8.378628275475036e-5,3.128895533670861e13,6.483730429991359e10,0.0,9.326350622342539e13,0.14723961980546152,0.0003770382723963766
1922,0,0.045167415674660844,1.1825106392867636e-5,3.1353842356997184e13,6.493675200148969e10,0.0,9.3454594989866e13,0.14679410094264775,5.321297876790436e-5
1923,0,0.04518142832129606,0.0005512948513939923,3.141882887218897e13,6.503629413290716e10,0.0,9.36459647453915e13,0.1468396420442122,0.0024808268312729656
1924,0,0.04502017173511473,3.86025227162964e-5,3.1483914976752277e13,6.513593070929641e10,0.0,9.383761570793402e13,0.14631555813912286,0.0001737113522233338
1925,0,0.04518446352051615,0.00030161555836735743,3.154910076509838e13,6.5235661744137215e10,0.0,9.402954809236577e13,0.1468495064416775,0.0013572700126531084
1926,0,0.04535309573073221,4.6811236728672156e-5,3.161438633172407e13,6.533548725236369e10,0.0,9.42217621163284e13,0.14739756112487967,0.0002106505652790247
1927,0,0.045090285477147364,1.3164534241512518e-5,3.1679771771096707e13,6.543540724901577e10,0.0,9.441425799775669e13,0.14654342780072893,5.924040408680633e-5
1928,0,0.04491655947524813,1.0249394311651679e-5,3.1745257177730305e13,6.553542174729635e10,0.0,9.460703595105706e13,0.14597881829455642,4.6122274402432556e-5
1929,0,0.04449136242895667,3.992733917421165e-5,3.1810842646099848e13,6.563553076189418e10,0.0,9.480009619359403e13,0.14459692789410916,0.00017967302628395243
1930,0,0.04491606407953097,0.0001591026882281632,3.1876528270765434e13,6.573573430479062e10,0.0,9.499343893748045e13,0.14597720825847565,0.0007159620970267344
1931,0,0.04477192456373876,0.0001055487117992051,3.1942314146233844e13,6.583603239245891e10,0.0,9.518706440360431e13,0.14550875483215098,0.0004749692030964229
1932,0,0.044771913671774535,0.00010859056924315748,3.2008200367069824e13,6.593642503740495e10,0.0,9.538097280519655e13,0.14550871943326724,0.0004886575615942086
1933,0,0.04449053325738993,0.0001990731577145783,3.2074187027822387e13,6.603691225411917e10,0.0,9.557516435938997e13,0.14459423308651725,0.0008958292097156023
1934,0,0.044730533731181174,0.0002454581727743886,3.214027422309069e13,6.613749405477185e10,0.0,9.576963927883808e13,0.1453742346263388,0.0011045617774847487
1935,0,0.044399301749013256,0.00018887515632992277,3.220646204745764e13,6.6238170454888985e10,0.0,9.596439778275255e13,0.14429773068429308,0.0008499382034846525
1936,0,0.044881574861067336,0.0006193802120420047,3.227275059552986e13,6.6338941465394394e10,0.0,9.615944008147369e13,0.14586511829846885,0.0027872109541890212
1937,0,0.04468308623308344,0.00028129765895541737,3.2339139961937164e13,6.6439807102397766e10,0.0,9.635476639540731e13,0.14522003025752117,0.0012658394652993782
1938,0,0.04488158336685899,0.0006236169347459963,3.2405630241277867e13,6.654076737717539e10,0.0,9.655037693568803e13,0.14586514594229172,0.0028062762063569835
1939,0,0.04462113124401073,7.418208850880914e-5,3.2472221528246793e13,6.664182230451211e10,0.0,9.674627192020219e13,0.14501867654303488,0.00033381939828964113
1940,0,0.044598514774831885,7.464673683641686e-5,3.2538913917451938e13,6.67429718962049e10,0.0,9.694245156118558e13,0.14494517301820362,0.0003359103157638759
1941,0,0.044436995067534985,0.00011690415906472299,3.2605707503598426e13,6.684421616596051e10,0.0,9.713891607453092e13,0.1444202339694887,0.0005260687157912534
1942,0,0.04459812798434973,7.486788848887216e-5,3.2672602381343273e13,6.6945555125860954e10,0.0,9.733566567307869e13,0.1449439159491366,0.0003369054981999247
1943,0,0.044598514774831885,7.464673683641686e-5,3.2739598645411938e13,6.70469887896184e10,0.0,9.753270057281661e13,0.14494517301820362,0.0003359103157638759
1944,0,0.04436152045285313,0.00014229404013743618,3.280669639048874e13,6.714851717011678e10,0.0,9.77300209882183e13,0.14417494147177268,0.0006403231806184628
1945,0,0.04472081999778797,0.0001425752939743833,3.2873895711326043e13,6.725014027849327e10,0.0,9.792762713034336e13,0.1453426649928109,0.0006415888228847249
1946,0,0.04436373196332915,0.00014121674234525666,3.294119670264054e13,6.735185812970932e10,0.0,9.812551921777381e13,0.14418212888081974,0.000635475340553655
1947,0,0.04444858033947165,0.000503011231287626,3.300859945916211e13,6.74536707341239e10,0.0,9.832369746017712e13,0.14445788610328286,0.002263550540794317
1948,0,0.04401981501288202,0.00018193414063255586,3.3076104075705543e13,6.755557810588415e10,0.0,9.852216207455677e13,0.14306439879186655,0.0008187036328465014
1949,0,0.0439073615756901,0.0004152161078788219,3.3143710646984152e13,6.765758025576288e10,0.0,9.872091327149769e13,0.14269892512099283,0.0018684724854546985
1950,0,0.044321808799437264,0.0001811668006347819,3.3211419267808492e13,6.77596771956106e10,0.0,9.891995126363219e13,0.1440458785981711,0.0008152506028565186
1951,0,0.044277012635577644,0.00015833631881103424,3.3279230032971527e13,6.786186893932693e10,0.0,9.91192762676553e13,0.14390029106562735,0.0007125134346496541
1952,0,0.04448559559643188,0.00031244199477302063,3.334714303727785e13,6.7964155497654564e10,0.0,9.931888849414384e13,0.1445781856884036,0.0014059889764785928
1953,0,0.04438105050559511,0.0002116173271794509,3.3415158375570273e13,6.806653688357931e10,0.0,9.951878815806012e13,0.1442384141431841,0.000952277972307529
1954,0,0.04437768757517488,0.0005244659924539862,3.348327614266028e13,6.816901310819246e10,0.0,9.971897547074778e13,0.14422748461931836,0.002360096966042938
1955,0,0.043215060943752256,6.869468723141522e-5,3.3551496433414266e13,6.827158418555921e10,0.0,9.9919450649354e13,0.14044894806719482,0.0003091260925413685
1956,0,0.043215060943752256,6.869468723141522e-5,3.3619819342662266e13,6.8374250123154396e10,0.0,1.0012021389822773e14,0.14044894806719482,0.0003091260925413685
1957,0,0.043758104929210395,6.431298636332475e-5,3.3688244965283777e13,6.847701093369866e10,0.0,1.003212654319645e14,0.14221384101993378,0.00028940843863496137
1958,0,0.04376916253511981,6.110183198925769e-5,3.375677339615478e13,6.857986663062189e10,0.0,1.0052260546660288e14,0.14224977823913937,0.0002749582439516596
1959,0,0.043757758923984244,6.262366996370033e-5,3.3825404730175184e13,6.868281722442586e10,0.0,1.0072423421247506e14,0.14221271650294878,0.0002818065148366515
1960,0,0.04376943411603365,6.106856528595092e-5,3.389413906223925e13,6.878586272635387e10,0.0,1.0092615188141433e14,0.14225066087710936,0.00027480854378677914
1961,0,0.04376931781113689,6.107586219545637e-5,3.396297648726305e13,6.888900314770561e10,0.0,1.0112835868538766e14,0.1422502828861949,0.00027484137987955366
1962,0,0.04368071071492049,9.31711787129745e-5,3.4031917100186746e13,6.899223849976727e10,0.0,1.0133085483635664e14,0.1419623098234916,0.0004192703042083853
1963,0,0.04368066092595413,9.325719759800677e-5,3.410096099591866e13,6.909556879327829e10,0.0,1.0153364054528662e14,0.14196214800935092,0.00041965738919103046
1964,0,0.043611322630219856,0.00014954229241868552,3.417010826941546e13,6.919899403949316e10,0.0,1.0173671602414912e14,0.14173679854821453,0.0006729403158840849
1965,0,0.04346406675782781,1.7412009717980722e-5,3.423935901565835e13,6.930251424930936e10,0.0,1.0194008148423453e14,0.14125821696294039,7.835404373091325e-5
1966,0,0.04304154227766646,0.00010638630154039578,3.430871332958392e13,6.940612943386862e10,0.0,1.0214373713740178e14,0.139885012402416,0.00047873835693178104
1967,0,0.04322256065831237,0.00017869151463226665,3.4378171306183137e13,6.950983960230357e10,0.0,1.0234768319154798e14,0.1404733221395152,0.0008041118158451999
1968,0,0.04327031504764346,0.00014009140880314643,3.444773304045325e13,6.961364476654703e10,0.0,1.025519198601113e14,0.14062852390484126,0.0006304113396141589
1969,0,0.04323418670199424,0.0001839418599326204,3.451739862737912e13,6.971754493703528e10,0.0,1.0275644735364334e14,0.1405111067814813,0.0008277383696967918
1970,0,0.04323418670199424,0.0001839418599326204,3.458716816199112e13,6.982154012399066e10,0.0,1.0296126588227048e14,0.1405111067814813,0.0008277383696967918
1971,0,0.04331810615293461,0.00017514394131718956,3.4657041739299402e13,6.992563033767415e10,0.0,1.0316637565625634e14,0.1407838449970375,0.000788147735927353
1972,0,0.04331555032729133,6.781790012650868e-6,3.4727019454343035e13,7.002981558865065e10,0.0,1.0337177688647605e14,0.14077553856369682,3.051805505692891e-5
1973,0,0.043317868987755054,0.00017514422227729934,3.4797101402158992e13,7.013409588692288e10,0.0,1.0357746978273984e14,0.14078307421020392,0.000788149000247847
1974,0,0.04241426849005404,0.00020862556118923412,3.4867287677793156e13,7.023847124419617e10,0.0,1.0378345455825008e14,0.13784637259267563,0.0009388150253515535
1975,0,0.04255608051759918,0.00011752617740791449,3.4937578376345094e13,7.034294166698854e10,0.0,1.0398973141595728e14,0.13830726168219734,0.0005288677983356152
1976,0,0.042642350449404495,8.634373265276486e-5,3.500797359283747e13,7.044750716715727e10,0.0,1.041963005694653e14,0.1385876389605646,0.00038854679693744185
1977,0,0.04255609160813818,0.00011587051748288091,3.5078473422377113e13,7.055216775472392e10,0.0,1.0440316222871208e14,0.1383072977264491,0.0005214173286729641
1978,0,0.04255606849294909,0.00011657245468223545,3.5149077960045074e13,7.06569234389544e10,0.0,1.0461031660220673e14,0.13830722260208453,0.0005245760460700596
1979,0,0.042564671118821756,6.429710574131967e-6,3.521978730095588e13,7.07617742296209e10,0.0,1.0481776389946388e14,0.13833518113617072,2.893369758359385e-5
1980,0,0.042564671118821756,6.429710574131967e-6,3.529060154021188e13,7.086672013629884e10,0.0,1.0502550432965981e14,0.13833518113617072,2.893369758359385e-5
1981,0,0.042564671118821756,6.429710574131967e-6,3.536152077293588e13,7.09717611684301e10,0.0,1.0523353810172416e14,0.13833518113617072,2.893369758359385e-5
1982,0,0.042544435357291986,0.00019362136559568282,3.543254509424905e13,7.107689733541666e10,0.0,1.0544186542454677e14,0.13826941491119896,0.0008712961451805727
1983,0,0.042544435357291986,0.00019362136559568282,3.550367459930905e13,7.118212864646701e10,0.0,1.0565048650663505e14,0.13826941491119896,0.0008712961451805727
1984,0,0.0426404258967949,0.00018472625350918003,3.557490938326614e13,7.128745511063435e10,0.0,1.0585940155623242e14,0.13858138416458343,0.0008312681407913102
1985,0,0.04263893047308248,0.0004849695452799757,3.564624954125538e13,7.139287673735674e10,0.0,1.0606861078239775e14,0.13857652403751808,0.0021823629537598907
1986,0,0.04264027486044872,0.0001830186096321279,3.571769516846588e13,7.149839353548308e10,0.0,1.0627811439300353e14,0.13858089329645834,0.0008235837433445755
1987,0,0.04264243533405877,4.821774609614926e-5,3.5789246360061625e13,7.160400551392284e10,0.0,1.0648791259610306e14,0.13858791483569102,0.00021697985743267167
1988,0,0.04295297080934521,0.00028217619935342713,3.586090321121956e13,7.170971268095903e10,0.0,1.06698005598527e14,0.13959715513037194,0.0012697928970904222
1989,0,0.042953019111619466,0.0002939148095096628,3.593266581715564e13,7.181551504644765e10,0.0,1.0690839361022873e14,0.13959731211276327,0.0013226166427934825
1990,0,0.04231937360552419,0.00028671948530879787,3.600453427304991e13,7.19214126196168e10,0.0,1.0711907683998753e14,0.1375379642179536,0.0012902376838895904
1991,0,0.04256476180768939,8.002519308510065e-5,3.607650867413203e13,7.202740540633324e10,0.0,1.0733005548987744e14,0.1383354758749905,0.00036011336888295295
1992,0,0.0423972429964074,0.0001299057388441729,3.61485891155919e13,7.213349341737042e10,0.0,1.0754132977180997e14,0.13779103973832407,0.000584575824798778
1993,0,0.042564764516897696,5.77703826357516e-5,3.622077569270804e13,7.223967665978561e10,0.0,1.0775289989024469e14,0.13833548467991752,0.0002599667218608822
1994,0,0.04258654527178754,8.568589557715248e-5,3.62930685006775e13,7.234595514273114e10,0.0,1.079647660539284e14,0.1384062721333095,0.00038558653009718614
1995,0,0.04258663880368019,7.492902964401082e-5,3.6365467634745664e13,7.245232887419437e10,0.0,1.081769284692721e14,0.1384065761119606,0.0003371806333980487
1996,0,0.04258663880368019,7.492902964401082e-5,3.6437973190177664e13,7.255879786225443e10,0.0,1.0838938734288219e14,0.1384065761119606,0.0003371806333980487
1997,0,0.04193428387991274,0.00026456351675695905,3.651058526222346e13,7.26653621160977e10,0.0,1.0860214288362366e14,0.1362864226097164,0.0011905358254063157
1998,0,0.0425866284318317,7.599275196179534e-5,3.658330394616564e13,7.277202164019247e10,0.0,1.0881519529093892e14,0.13840654240345301,0.000341967383828079
1999,0,0.04200823338716027,0.00022037375731707277,3.66561293372787e13,7.287877644688867e10,0.0,1.0902854478005177e14,0.13652675850827087,0.0009916819079268274
2000,0,0.04200827297315805,0.0002207994837704828,3.672906153082677e13,7.298562654073422e10,0.0,1.0924219155064166e14,0.13652688716276368,0.0009935976769671726


==> anc/data/Jens_rgc33_slice_mu450.csv <==
T,mu,sigma,Delta,p,s,n,e,m,Delta_gap
5,450,3.8823188534400996,49.373725355736404,2.521812531098751e9,1.035464367204025e6,2.5449437106922824e7,8.93561148885254e9,12.617536273680324,222.1817641008138
6,450,3.8825538266265833,49.370695760026344,2.5228657026961403e9,1.0738529196902963e6,2.546760333923567e7,8.943998917478054e9,12.618299936536395,222.16813092011856
7,450,3.8759440862341656,49.370337217738324,2.5239667895751038e9,1.1316751252764866e6,2.548067451015877e7,8.95025846587328e9,12.596818280261038,222.16651747982246
8,450,3.874240351517618,49.37385058256038,2.525135536099865e9,1.2088495074952268e6,2.5491028442089953e7,8.955498058900576e9,12.591281142432258,222.18232762152172
9,450,3.874287439362197,49.372521297473256,2.5263900070367813e9,1.3025528973714479e6,2.5498988590251707e7,8.95987783465283e9,12.591434177927141,222.17634583862966
10,450,3.8765180926370735,49.37570146074952,2.5277449223852806e9,1.4091782514995579e6,2.550673360775089e7,8.964376983617615e9,12.59868380107049,222.19065657337282
11,450,3.8690890418367285,49.37093009358253,2.529211543917408e9,1.5253672663983486e6,2.5513290090224795e7,8.968548036614132e9,12.574539385969368,222.16918542112137
12,450,3.869197062445152,49.37087636563071,2.530797961199108e9,1.6483774107911922e6,2.5520546463796586e7,8.97322847643885e9,12.574890452946743,222.16894364533817
13,450,3.8686138680103106,49.37096750507113,2.532509882066494e9,1.7761542904388455e6,2.5528186574989077e7,8.978264082454296e9,12.57299507103351,222.16935377282007
14,450,3.87060758200794,49.3714903139573,2.5343513487308083e9,1.9072287299651583e6,2.5536340624382727e7,8.98370313446093e9,12.579474641525806,222.17170641280785
15,450,3.8680998038915497,49.37212197042314,2.536325100132885e9,2.0406012038741773e6,2.554510401955511e7,8.989580726725027e9,12.571324362647537,222.1745488669041
16,450,3.8691980762212226,49.37358139676546,2.5384330917139587e9,2.1756158913465133e6,2.555452877814979e7,8.995914712714993e9,12.574893747718974,222.18111628544457
17,450,3.8634941886528074,49.37493660095315,2.54067673783403e9,2.311882020407988e6,2.556460967480616e7,9.002699610175678e9,12.556356113121623,222.18721470428918
18,450,3.8586285003671854,49.37158635621969,2.543057211812763e9,2.4491912443051366e6,2.5574659554624222e7,9.00962503016563e9,12.540542626193353,222.17213860298858
19,450,3.859937857342689,49.37015875419989,2.545575450319996e9,2.5874762919000927e6,2.5585520115203857e7,9.01707065106784e9,12.544798036363739,222.16571439389952
20,450,3.8626300984476853,49.3715279437411,2.548232499854004e9,2.726783322253578e6,2.559735705937846e7,9.025113843311375e9,12.553547819954977,222.17187574683496
21,450,3.85498964664389,49.371307188118166,2.5510294083859825e9,2.8672521124049965e6,2.560969642275525e7,9.033546276214386e9,12.528716351592642,222.17088234653176
22,450,3.8622212515029357,49.3666192627356,2.5539674393282433e9,3.009075747319128e6,2.56219045601648e7,9.04208927918694e9,12.552219067384542,222.14978668231018
23,450,3.853824279269305,49.36772349671643,2.5570481003452034e9,3.1525203710641414e6,2.563566450537132e7,9.051508895606365e9,12.524928907625242,222.15475573522394
24,450,3.860954519814738,49.370598078777704,2.5602731095837173e9,3.2978736736618574e6,2.5650132890539028e7,9.061435659326729e9,12.548102189397898,222.16769135449965
25,450,3.857337268085397,49.36583588480362,2.5636446319415627e9,3.4455257272249665e6,2.5664309138967972e7,9.071432623774649e9,12.536346121277539,222.1462614816163
26,450,3.854736706162961,49.358981721518184,2.5671650613948746e9,3.5958422454158757e6,2.5678830997473825e7,9.08180078584916e9,12.527894295029624,222.11541774683184
27,450,3.8545876753819046,49.357523451858484,2.5708373109133186e9,3.749183190133134e6,2.5694700866602458e7,9.093006025191381e9,12.52740994499119,222.10885553336317
28,450,3.850734918908646,49.35354533385229,2.574664589425789e9,3.906003700619199e6,2.5710926059088305e7,9.104620240781286e9,12.5148884864531,222.0909540023353
29,450,3.8481369050213203,49.3485188193965,2.5786506476102867e9,4.066718008184575e6,2.5727668836818073e7,9.1167351511952e9,12.506444941319291,222.06833468728428
30,450,3.8527830728990264,49.33680198898276,2.5827995156913185e9,4.231818240735736e6,2.5744127116560653e7,9.129012233983047e9,12.521544986921835,222.0156089504224
31,450,3.844581139777996,49.32861666774035,2.587115814633541e9,4.401635985418161e6,2.576188879755507e7,9.142184859814205e9,12.494888704278488,221.97877500483156
32,450,3.8444802445423614,49.31639504868231,2.5916045015404587e9,4.576670250460165e6,2.5779749604931608e7,9.155736268693491e9,12.494560794762675,221.9237777190704
33,450,3.842190092489038,49.30599521622272,2.596270990590809e9,4.757238547638156e6,2.579861747421712e7,9.170095744878954e9,12.487117800589374,221.87697847300223
34,450,3.8445479967830365,49.2866771079572,2.601121089160923e9,4.943961936424415e6,2.581700525522542e7,9.184625981528946e9,12.494780989544868,221.7900469858074
35,450,3.8442475883521996,49.26729556028785,2.6061610120392e9,5.13705371199673e6,2.5836196896370567e7,9.199924471247442e9,12.49380466214465,221.7028300212953
36,450,3.831278699117698,49.24949852997082,2.611397397663719e9,5.336812454056559e6,2.5856535701311946e7,9.216168916272692e9,12.451655772132519,221.6227433848687
37,450,3.8321463958693633,49.22322145000615,2.616837214185604e9,5.543886334291861e6,2.5876439265060812e7,9.23268424946056e9,12.454475786575431,221.50449652502766
38,450,3.8297054205260523,49.19345438154277,2.622487793829895e9,5.758493816334585e6,2.5896772706187e7,9.249882688974968e9,12.44654261670967,221.37054471694248
39,450,3.8330014219408888,49.161361720483924,2.628356830839134e9,5.980893504223663e6,2.5917632575895194e7,9.267832674978426e9,12.45725462130789,221.22612774217765
40,450,3.8235751189106124,49.125334181759115,2.634452363651184e9,6.211476729338989e6,2.5939014522443205e7,9.286563240621819e9,12.42661913645949,221.06400381791602
41,450,3.824022802081666,49.0831739948487,2.640782667307617e9,6.450635970701185e6,2.5960436288503405e7,9.305889737317663e9,12.428074106765413,220.87428297681916
42,450,3.815747773755717,49.03832664722087,2.6473564002070045e9,6.698476200398561e6,2.598257269185781e7,9.32613731154575e9,12.40118026470608,220.6724699124939
43,450,3.8183334376952525,48.992155225761536,2.654182459819168e9,6.955099763491422e6,2.600544742820108e7,9.34733817270145e9,12.409583672509571,220.4646985159269
44,450,3.8189517374234017,48.93578282636737,2.661270025999737e9,7.221394134703918e6,2.6028039692055263e7,9.369089177352104e9,12.411593146626055,220.21102271865317
45,450,3.816862886447078,48.87687441423839,2.6686285000137634e9,7.497041651224748e6,2.605141325543611e7,9.3918743392376e9,12.404804380953003,219.94593486407274
46,450,3.810180263925106,48.81059901000404,2.676267551334881e9,7.782652221927288e6,2.6074982788076486e7,9.415476705508194e9,12.383085857756594,219.64769554501817
47,450,3.81373355511452,48.73723947074643,2.6841970805451202e9,8.078421506132409e6,2.609868131695661e7,9.439895322873577e9,12.394634054122191,219.31757761835894
48,450,3.8027912362045484,48.66315170150434,2.6924272569128113e9,8.383931700297429e6,2.6123629080282327e7,9.465634550828512e9,12.359071517664782,218.98418265676952
49,450,3.804284248439724,48.58212840034725,2.7009683720105515e9,8.699918399820622e6,2.6148783464224316e7,9.492280188481602e9,12.363923807429103,218.61957780156263
50,450,3.800708850073705,48.491546082463785,2.7098309965675545e9,9.026920854433838e6,2.6174013315282967e7,9.519821038031473e9,12.352303762739542,218.21195737108704
51,450,3.793286467717018,48.39563502982979,2.719025844990116e9,9.364625921563009e6,2.6199906535920214e7,9.548528018173693e9,12.32818102008031,217.78035763423406
52,450,3.7941627110626266,48.29275889923526,2.728563875768299e9,9.713365541187251e6,2.6226174270111755e7,9.578309553923729e9,12.331028810953537,217.31741504655866
53,450,3.7924660513574753,48.18064779164382,2.7384562105207596e9,1.0073644515740203e7,2.625267228052522e7,9.60914947504982e9,12.325514666911795,216.8129150623972
54,450,3.786971905659192,48.065280073446985,2.748714156725296e9,1.0444735887953525e7,2.628023677107975e7,9.641408128210083e9,12.307658693392375,216.29376033051142
55,450,3.7815294483832043,47.94270641941311,2.7593492082257767e9,1.0827314404763637e7,2.630836208492677e7,9.67491602225327e9,12.289970707245415,215.74217888735902
56,450,3.775775858976785,47.8112885486209,2.7703730291681747e9,1.1221785808794942e7,2.633688878840618e7,9.709646930907122e9,12.271271541674551,215.15079846879405
57,450,3.774649690283934,47.66719763144137,2.781797439767555e9,1.1628985507059103e7,2.636532916008573e7,9.745452856173391e9,12.267611493422786,214.50238934148615
58,450,3.773779635224974,47.522501535283965,2.7936344752111397e9,1.2046882066458656e7,2.6395325193964034e7,9.782981021927277e9,12.264783814481167,213.85125690877783
59,450,3.7652296451303098,47.3610340514136,2.805896323870281e9,1.2478612606772875e7,2.6424937938200075e7,9.821563892119352e9,12.236996346673507,213.12465323136118
60,450,3.7624765978882984,47.196448884960574,2.8185953588579903e9,1.2921657335270984e7,2.645583265218623e7,9.861828774742073e9,12.228048943136969,212.38401998232257
61,450,3.7562637562813403,47.018940213168264,2.831744057630188e9,1.3378112897977429e7,2.648690884572799e7,9.903429809724031e9,12.207857207914357,211.5852309592572
62,450,3.751553618380285,46.83565013728706,2.8453551938460197e9,1.3846578350923965e7,2.651907729082116e7,9.946717444780788e9,12.192549259735927,210.76042561779178
63,450,3.7541421280143688,46.63945940190503,2.859441616838478e9,1.4328709438572098e7,2.6551445546787187e7,9.991417573845798e9,12.200961916046698,209.87756730857262
64,450,3.751554839558625,46.4361899573358,2.874016415915348e9,1.4823321115672974e7,2.6584922464288883e7,1.003789124441772e10,12.192553228565531,208.9628548080111
65,450,3.7413134152325753,46.22001022079905,2.88909282861092e9,1.5331907372806242e7,2.66188689110634e7,1.0085972160600014e10,12.15926859950587,207.99004599359571
66,450,3.740431939403357,45.991358874294264,2.904684286819866e9,1.5854477623799901e7,2.6653243085767396e7,1.0135670624946255e10,12.15640380306091,206.9611149343242
67,450,3.731636981187707,45.75903121598019,2.920804397795788e9,1.6388873265417246e7,2.6689351868262153e7,1.0187458451705137e10,12.127820188860047,205.91564047191085
68,450,3.727333221561322,45.509688479728155,2.937466999079117e9,1.6938647808209836e7,2.6725513530766692e7,1.0240842140724163e10,12.113832970074297,204.7935981587767
69,450,3.722641441744196,45.24716005500827,2.9546860676797867e9,1.7502963883768924e7,2.676231859986682e7,1.0296061810240337e10,12.098584685668637,203.61222024753724
70,450,3.718962781563093,44.976138777489794,2.972475838446892e9,1.8080570660893362e7,2.6800388163105417e7,1.0353338781213081e10,12.086629040080052,202.39262449870407
71,450,3.7130059051604283,44.69560891529875,2.9908507462935867e9,1.867178061702488e7,2.6839698773090445e7,1.041271012540588e10,12.067269191771391,201.13024011884437
72,450,3.705970829478607,44.39698087460111,3.00982538652631e9,1.9279252909735333e7,2.6879301669575617e7,1.047396657428366e10,12.044405195805473,199.786413935705
73,450,3.698244114002073,44.087062596811826,3.029414604195839e9,1.9901032371051222e7,2.6920078597382948e7,1.0537396127713226e10,12.019293370506738,198.39178168565323
74,450,3.7028201635210563,43.759889554395514,3.049633483161545e9,2.0539032670057606e7,2.6961294946997683e7,1.0602837660571676e10,12.034165531443433,196.9195029947798
75,450,3.690124463130842,43.42444846299655,3.070497378883175e9,2.1190515167601313e7,2.700435757798607e7,1.0670752168780655e10,11.992904505175236,195.4100180834845
76,450,3.6765629533196735,43.06625701945957,3.092021811734478e9,2.1860264873718888e7,2.704754478731184e7,1.0740753472958485e10,11.948829598288938,193.79815658756806
77,450,3.6751970295563616,42.69507670300833,3.1142225497767105e9,2.2545070822410796e7,2.709194085374716e7,1.0813121287735144e10,11.944390346058174,192.1278451635375
78,450,3.670457991484561,42.30956034222622,3.137115677284683e9,2.3245452886390395e7,2.7137636915333163e7,1.088796625975369e10,11.928988472324823,190.393021540018
79,450,3.6608269013761694,41.91080996503109,3.1607175004188423e9,2.396101456612725e7,2.7184863982954763e7,1.0965391442634853e10,11.897687429472551,188.5986448426399
80,450,3.657814584039003,41.48763420233446,3.1850446192034454e9,2.4695770477122232e7,2.723239946953524e7,1.104519678025719e10,11.88789739812676,186.69435391050507
81,450,3.6540649793838766,41.05113442279433,3.21011390730505e9,2.5445740403371185e7,2.728163577392771e7,1.1127727163635485e10,11.875711182997598,184.73010490257448
82,450,3.6429084884482528,40.5939153819387,3.23594257408757e9,2.6213656417317104e7,2.7331960150885344e7,1.1212959320030836e10,11.839452587456822,182.67261921872415
83,450,3.6323410598913695,40.1145003361283,3.262548062495365e9,2.700005242649448e7,2.738327521157057e7,1.1300930134110432e10,11.805108444646951,180.51525151257735
84,450,3.624411104063513,39.616197040941,3.2899481653128357e9,2.780360849346927e7,2.7436041122860387e7,1.1391773453425756e10,11.779336088206417,178.27288668423452
85,450,3.6193833934869932,39.09249323390057,3.318161030326988e9,2.8626784115092907e7,2.7489733375610717e7,1.1485495638480732e10,11.762996028832728,175.91621955255255
86,450,3.60524262121498,38.550870867964186,3.3472051165727615e9,2.9466576147003263e7,2.7545371914774176e7,1.1582337793717897e10,11.717038518948685,173.47891890583884
87,450,3.602267332593968,37.98770139755134,3.377099245232212e9,3.0324139221305437e7,2.760254244863831e7,1.16822449689086e10,11.707368830930395,170.94465628898104
88,450,3.5967728171665962,37.39235101429072,3.4078625878058777e9,3.1203652816700295e7,2.7660519034023866e7,1.1785292425374489e10,11.689511655791438,168.26557956430824
89,450,3.5801908096233817,36.768997554222935,3.439514755667713e9,3.2103270050780684e7,2.7719990364647966e7,1.1891671942943352e10,11.63562013127599,165.4604889940032
90,450,3.575358790156499,36.11829301617567,3.4720756882742996e9,3.3022309525517892e7,2.778099580655168e7,1.2001380281970566e10,11.61991606800862,162.53231857279053
91,450,3.5640212808758513,35.43568519545737,3.5055657762088394e9,3.3962369261201195e7,2.784350564804331e7,1.2114587368179958e10,11.583069162846517,159.46058337955816
92,450,3.5572867867330715,34.72092931260962,3.5400058528553658e9,3.492304165255211e7,2.7907626460172035e7,1.2231345886256845e10,11.561182056882483,156.24418190674328
93,450,3.5449960395068025,33.969805499962675,3.57541717807806e9,3.590558207716667e7,2.797334000409944e7,1.235180495694319e10,11.521237128397107,152.86412474983203
94,450,3.535967002324439,33.18812554794358,3.6118214591393433e9,3.690684051437031e7,2.804132248011809e7,1.2476016665264606e10,11.491892757554428,149.3465649657461
95,450,3.522627249145786,32.35243410991274,3.6492409579615173e9,3.793581844717347e7,2.811000178354531e7,1.2604162597115353e10,11.448538559723804,145.58595349460734
96,450,3.511590706444199,31.482667201619684,3.6876983627182426e9,3.898316268728752e7,2.8181296737792213e7,1.2736268787267855e10,11.412669795943646,141.67200240728857
97,450,3.4975222781511963,30.557881701700186,3.727216953784748e9,4.0056373613488525e7,2.82539634585045e7,1.2872534843050665e10,11.366947403991388,137.51046765765085
98,450,3.489644410446553,29.57615685889499,3.7678205748901367e9,4.115462470385449e7,2.8328235359404583e7,1.3013038557819666e10,11.341344333951296,133.09270586502745
99,450,3.478093378939774,28.535498247454306,3.8095335669688416e9,4.2276884352807306e7,2.8404564774802018e7,1.315793213261999e10,11.303803481554265,128.40974211354438
100,450,3.469379136250433,27.428720415941598,3.8523809567194214e9,4.342367177382191e7,2.8482941224081773e7,1.3307309771499569e10,11.275482192813907,123.42924187173719
101,450,3.461737484559868,26.24349577368725,3.896388364266159e9,4.459691345772125e7,2.8563214241583806e7,1.34613463036764e10,11.25064682481957,118.09573098159262
102,450,3.444154841287836,24.974145233706714,3.941582115991459e9,4.579511402159344e7,2.8645914932341762e7,1.3620181233764866e10,11.193503234185467,112.38365355168021
103,450,3.4353626845386467,23.59659535777976,3.9879891287509766e9,4.702232123733783e7,2.87303525237586e7,1.378396859438619e10,11.164928724750602,106.18467911000891
104,450,3.4198235907193952,22.09964258997659,4.035637178728668e9,4.82761246692144e7,2.8817257565801196e7,1.3952845691480167e10,11.114426669838034,99.44839165489465
105,450,3.4121928589101804,20.44185355175607,4.084554688361023e9,4.9561840828076825e7,2.8905836923782624e7,1.4127065214289225e10,11.089626791458086,91.98834098290232
106,450,3.3894785171644104,18.59842783889465,4.13477098120002e9,5.087484293158175e7,2.8997230053379476e7,1.4306715893568409e10,11.015805180784334,83.69292527502593
107,450,3.3816809574017253,16.47375060181141,4.186316114228985e9,5.222458004694536e7,2.9089932132382456e7,1.4492183410366274e10,10.990463111555608,74.13187770815135
108,450,3.3668209925726735,14.003718255922287,4.2392211192760353e9,5.3596959079217486e7,2.918639447807507e7,1.4683127976413235e10,10.942168225861188,63.01673215165029
109,450,3.3519279967039797,10.890167469760488,4.293517893272625e9,5.500476857678219e7,2.9284916953414444e7,1.4880214510633133e10,10.893765989287933,49.005753613922195
110,450,3.3332446333045467,6.2948628330194625,4.349239303420311e9,5.6442072454267e7,2.938655949076653e7,1.5083340437393997e10,10.833045058239776,28.326882748587582
111,450,3.3238691589000644,0.041367877690030724,4.406321795931683e9,5.7540141326235764e7,2.9538728415996622e7,1.5273061678478966e10,10.80257476642521,0.18615544960513825
112,450,3.3089240435474236,0.002845818609759069,4.464235750948708e9,5.8288723437137716e7,2.9739569617745675e7,1.5446907601996271e10,10.754003141529127,0.012806183743915811
113,450,3.297060387112359,0.0039051713173147576,4.522901354099606e9,5.904345771405948e7,2.9942182816183455e7,1.5622991634871672e10,10.715446258115167,0.01757327092791641
114,450,3.277394567522596,0.001970428838914657,4.582324850694855e9,5.980450062828827e7,3.01466695391044e7,1.5801389513526987e10,10.651532344448437,0.008866929775115957
115,450,3.2601472753660405,0.0004164482837956065,4.642512481015732e9,6.057182686756169e7,3.0352932386617534e7,1.5982067182731752e10,10.595478644939632,0.0018740172770802294
116,450,3.248501342357492,0.008494309263327093,4.703470602868927e9,6.1345465561151646e7,3.056094193491169e7,1.6165027272934925e10,10.55762936266185,0.038224391684971916
117,450,3.2309073986752903,0.005249727193914563,4.765205578911644e9,6.212556538842206e7,3.0770806537705842e7,1.6350348513501366e10,10.500449045694694,0.023623772372615533
118,450,3.2189966234956966,0.005484160583075948,4.827723856349728e9,6.2912087431960136e7,3.0982417495387696e7,1.6537990333546032e10,10.461739026361014,0.024678722623841767
119,450,3.202952885976469,0.0002423965797866553,4.891031954517883e9,6.3705166163007565e7,3.1195866277314458e7,1.6728022643671524e10,10.409596879423525,0.0010907846090399487
120,450,3.191207909970867,0.0007902581348314878,4.9551363985381775e9,6.4504788497517124e7,3.1411074744163945e7,1.6920421856037653e10,10.371425707405319,0.0035561616067416955
121,450,3.170912608690867,0.0010859062079211531,5.020043789349407e9,6.531111385155704e7,3.1628161235918052e7,1.711527354285212e10,10.305465978245318,0.004886577935645189
122,450,3.155922812365289,0.00017598399184007242,5.085760809202515e9,6.6124085403022006e7,3.1846998210813046e7,1.7312526804832043e10,10.256749140187189,0.0007919279632803259
123,450,3.1458971437469763,0.0010268119155445812,5.152294163302937e9,6.6943760714386865e7,3.206758946315711e7,1.7512203662987347e10,10.224165717177673,0.004620653619950616
124,450,3.12997388171011,0.0055008127359998035,5.219650627676353e9,6.777028345433106e7,3.2290033819142617e7,1.7714379739274876e10,10.172415115557857,0.024753657311999116
125,450,3.113637838211538,0.00042421936773058555,5.287837019099079e9,6.86036649795759e7,3.2514281111772448e7,1.791904760364551e10,10.119322974187499,0.001908987154787635
126,450,3.0994800208159283,0.005809826593253211,5.356860241602379e9,6.944393817349902e7,3.2740308183661357e7,1.812621465090611e10,10.073310067651768,0.02614421966963945
127,450,3.088046433532774,0.0015169405771325497,5.426727200954052e9,7.029115465547965e7,3.2968110341519702e7,1.833589909397573e10,10.036150908981515,0.006826232597096474
128,450,3.0720799997671415,0.0030970592574673336,5.497444923377308e9,7.11454289086162e7,3.3197752403645657e7,1.8548158558566113e10,9.98425999924321,0.013936766658603002
129,450,3.0564893448320642,0.001934382288029498,5.569020438292557e9,7.20067760541811e7,3.3429190403762788e7,1.8762989354390057e10,9.93359037070421,0.00870472029613274
130,450,3.0445226949816444,0.0021301651638011877,5.641460857356598e9,7.28752240100077e7,3.366239585289317e7,1.898039639774633e10,9.894698758690344,0.009585743237105345
131,450,3.0296263341705787,0.004771755207651068,5.714773319960201e9,7.37508826210909e7,3.389742655046874e7,1.920043425111364e10,9.84628558605438,0.021472898434429805
132,450,3.0162221436826924,0.004030072030434018,5.7889650746214485e9,7.463377051796624e7,3.41342435954136e7,1.9423102251686214e10,9.80272196696875,0.018135324136953082
133,450,3.0012718450184397,0.0011489336703638386,5.8640433381076355e9,7.552396834292762e7,3.437287352591801e7,1.964843753816484e10,9.75413349630993,0.005170201516637274
134,450,2.9863296191654776,0.00030858838734259056,5.940015487224865e9,7.642151813736613e7,3.461330274856404e7,1.9876454180036015e10,9.705571262287801,0.0013886477430416575
135,450,2.9669211986052306,0.0006501455811315236,6.01688888827364e9,7.732651314685735e7,3.48555696346692e7,2.0107196722153244e10,9.642493895467,0.0029256551150918563
136,450,2.9546763630507304,0.004560765159834469,6.094670941105495e9,7.823891003045541e7,3.5099574371450886e7,2.034062929018934e10,9.602698179914874,0.02052344321925511
137,450,2.9389974848441556,0.000642190468414111,6.173369178183933e9,7.91588542564239e7,3.534540783126282e7,2.0576827379014412e10,9.551741825743505,0.0028898571078635
138,450,2.9281083904516856,0.008902779203892807,6.252991112657097e9,8.008633003558068e7,3.559300013508398e7,2.0815772493040825e10,9.516352268967978,0.04006250641751763
139,450,2.9145233705512354,0.005328673909070748,6.333544376195427e9,8.102145815515767e7,3.5842414759019114e7,2.105752494893009e10,9.472200954291516,0.023979032590818367
140,450,2.9034012076180726,0.003033995381317699,6.415036619247631e9,8.19642485124868e7,3.609360821414091e7,2.130208186886393e10,9.436053924758736,0.013652979215929645
141,450,2.884026231576274,0.0007645779680029571,6.497475536919117e9,8.291484855948392e7,3.634667017189575e7,2.15495196873212e10,9.373085252622891,0.003440600856013307
142,450,2.8739389197105747,0.0015237604528955402,6.58086890848473e9,8.3873162856999e7,3.660145406444815e7,2.1799774546210793e10,9.340301489059367,0.0068569220380299304
143,450,2.857867717110455,9.704660423932496e-5,6.665224543688011e9,8.483937813500981e7,3.685808711626408e7,2.2052945731937225e10,9.288070080608978,0.00043670971907696233
144,450,2.84283009704828,4.6957804768304085e-5,6.750550314064194e9,8.58134891961522e7,3.7116510936190054e7,2.2309022051467247e10,9.239197815406909,0.0002113101214573684
145,450,2.8284697438698556,0.0016045936645524173,6.836854158700523e9,8.679555433629416e7,3.737672857035873e7,2.2568029076723557e10,9.192526667577031,0.007220671490485878
146,450,2.8173376601578677,1.8642854952773137e-5,6.924144087585224e9,8.778560668012881e7,3.763871934881167e7,2.2829978194678837e10,9.15634739551307,8.389284728747911e-5
147,450,2.805434972429465,0.0029517675198520374,7.012428103550354e9,8.878373598363268e7,3.7902516017137684e7,2.3094913293755608e10,9.117663660395761,0.013282953839334168
148,450,2.7923031726371423,0.002286428784555438,7.101714332459263e9,8.979000174280535e7,3.816812219177793e7,2.3362860911775997e10,9.074985311070712,0.010288929530499471
149,450,2.773145400321913,0.001002607731363095,7.192010929259842e9,9.080450110659459e7,3.84355761968456e7,2.3633869024203274e10,9.012722551046217,0.004511734791133927
150,450,2.759678333669881,0.0024638108402792467,7.283326085744968e9,9.182718696958643e7,3.870478382099795e7,2.390790467914208e10,8.968954584427113,0.01108714878125661
151,450,2.7414203550444065,0.0027704434389074113,7.375668063802406e9,9.285820625716846e7,3.897582889683563e7,2.4185044084606068e10,8.909616153894321,0.012466995475083351
152,450,2.734426848750968,1.3188205993447231e-5,7.469045194693558e9,9.389747369355115e7,3.924858420974106e7,2.4465233701109695e10,8.886887258440646,5.934692697051254e-5
153,450,2.7194575787710322,0.0006423753060882287,7.563465862895786e9,9.4945212939131e7,3.952320213315071e7,2.4748592676709076e10,8.838237131005855,0.002890688877397029
154,450,2.7078179016555115,0.000821157639474635,7.658938454223125e9,9.600138014270967e7,3.9799593379281186e7,2.50350911084307e10,8.800408180380412,0.0036952093776358576
155,450,2.693155475479752,0.001982525233740906,7.755471498403027e9,9.706608643391502e7,4.007780776515485e7,2.5324785393173485e10,8.752755295309194,0.008921363551834078
156,450,2.676586714574116,0.001015385654504897,7.853073512451725e9,9.81393773737676e7,4.035783627671662e7,2.5617695682378498e10,8.698906822365876,0.004569235445272037
157,450,2.66120451628173,0.002622507959883613,7.951753088865505e9,9.922128083217435e7,4.063965487431752e7,2.5913832695228752e10,8.648914677915622,0.01180128581947626
158,450,2.655835626044595,0.0013793285251903799,8.051518901250862e9,1.0031177406976327e8,4.092319610702268e7,2.6213179649931942e10,8.631465784644934,0.0062069783633567095
159,450,2.633955502878061,0.0008160606403500684,8.152379631851429e9,1.0141114695527884e8,4.120866329013441e7,2.651589121459839e10,8.560355384353697,0.003672272881575308
160,450,2.622286442168222,0.002252308682355042,8.254344060433788e9,1.0251921818800485e8,4.1495851884479046e7,2.682186419766256e10,8.522430937046721,0.010135389070597689
161,450,2.6107951849988167,0.004965825675928971,8.357420972079044e9,1.0363613172840762e8,4.178483874109624e7,2.713117366968789e10,8.485084351246154,0.02234621554168037
162,450,2.5971616395111354,0.00022597437476466943,8.461619273442158e9,1.0476196389598775e8,4.207564130675341e7,2.7443857465746895e10,8.44077532841119,0.0010168846864410123
163,450,2.584055595888262,0.0004432151870945801,8.566947865478931e9,1.0589674575314863e8,4.236823939273444e7,2.775992941901479e10,8.398180686636852,0.0019944683419256103
164,450,2.5769076498220755,0.00047827505650321336,8.673415743309738e9,1.0704048429183312e8,4.266259267797926e7,2.807939038564156e10,8.374949861921746,0.0021522377542644603
165,450,2.5572028035203775,0.00037673127643178886,8.781031941233418e9,1.0819339988226794e8,4.2958838810845084e7,2.840235650422108e10,8.310909111441227,0.0016952907439430499
166,450,2.5427377031670533,0.002966383604906203,8.889805538231014e9,1.0935538902326281e8,4.325684536811977e7,2.8728769455284508e10,8.263897535292923,0.013348726222077915
167,450,2.5338376174172845,0.0006967236266206545,8.999745720372917e9,1.1052650419780794e8,4.35566106339976e7,2.9058655265959927e10,8.234972256606175,0.003135256319792945
168,450,2.5196515184390624,0.0008562567386417247,9.110861645761833e9,1.1170689735766988e8,4.385821418730256e7,2.9392093494612858e10,8.188867434926953,0.0038531553238877613
169,450,2.5109455643406893,0.0018391482205364891,9.223162608024189e9,1.1289652754520188e8,4.4161577447875954e7,2.9729060398659107e10,8.16057308410724,0.008276166992414201
170,450,2.496129810371448,0.0035789152159134245,9.336657872203e9,1.140955537690664e8,4.4466784600815944e7,3.0069639338905464e10,8.112421883707206,0.016105118471610412
171,450,2.4836688566889062,0.0009866875958844381,9.45135687532845e9,1.1530395566487798e8,4.477377424020032e7,3.0413817951455826e10,8.071923784238946,0.004440094181479972
172,450,2.465466762869964,0.0011495341160738767,9.567268957532501e9,1.1652186084487158e8,4.508260436703501e7,3.0761663072951164e10,8.012766979327383,0.005172903522332445
173,450,2.455607020165469,0.0006262514644812135,9.684403675225773e9,1.1774919838659222e8,4.539317445434424e7,3.111313615010959e10,7.980722815537774,0.0028181315901654605
174,450,2.444918139480376,0.0021859616297261525,9.802770518190369e9,1.1898610568339242e8,4.5705550115928635e7,3.14683094228878e10,7.945983953311222,0.009836827333767686
175,450,2.4332786630640877,0.002927126579141009,9.922379094968609e9,1.2023263916395634e8,4.601973213164328e7,3.1827212217963226e10,7.908155654958285,0.01317206960613454
176,450,2.4195773169334855,0.0017732855527600557,1.0043239045226967e10,1.2148886417467143e8,4.633572818036041e7,3.2189878730677387e10,7.863626280033828,0.00797978498742025
177,450,2.4065749913293972,0.0010476892447182325,1.0165360079010181e10,1.2275481105636355e8,4.665351882585274e7,3.25563249495999e10,7.821368721820541,0.0047146016012320465
178,450,2.3960292479652843,0.0015394644623514455,1.0288751932623482e10,1.2403051923384735e8,4.697309198469981e7,3.292657188411626e10,7.787095055887174,0.006927590080581505
179,450,2.3820667677658953,0.0005928386619775457,1.0413424415816746e10,1.2531609690426879e8,4.7294488355269715e7,3.330067668991874e10,7.74171699523916,0.002667773978898956
180,450,2.3714940194469794,0.004247174063953205,1.053938739514674e10,1.2661153784892994e8,4.76176609424217e7,3.3678636841750412e10,7.7073555632026824,0.01911228328778942
181,450,2.3579660979516732,0.0013727878677155818,1.0666650818822716e10,1.2791695488823932e8,4.794265337258612e7,3.4060512033612354e10,7.663389818342938,0.006177545404720118
182,450,2.345731577532663,0.0038241538775497822,1.0795224638623539e10,1.2923236454109198e8,4.826943649246e7,3.44463121294622e10,7.623627626981154,0.01720869244897402
183,450,2.3344771038805106,0.0004257455520176867,1.0925118891345097e10,1.3055782527934906e8,4.859801258975752e7,3.4836068800166664e10,7.587050587611659,0.0019158549840795902
184,450,2.322043414466923,0.0013378119742141308,1.1056343674055363e10,1.3189341154183018e8,4.892839622342715e7,3.522982235018361e10,7.546641097017499,0.006020153883963588
185,450,2.312671270248267,0.00016887638954195142,1.1188909099312565e10,1.3323914043398184e8,4.9260558970546275e7,3.56275834177199e10,7.516181628306867,0.0007599437529387813
186,450,2.299406739732131,0.0011457475911667916,1.1322825386748955e10,1.3459512998492208e8,4.959454734197448e7,3.602941509433507e10,7.473071904129426,0.005155864160250562
187,450,2.2837604767586415,0.0022482536073652215,1.1458102808391293e10,1.3596142179444987e8,4.9930350926476784e7,3.643534098408539e10,7.4222215494655845,0.010117141233143497
188,450,2.2757736643741056,0.0012762826373968715,1.159475164179602e10,1.3733798053389797e8,5.026790353299822e7,3.6845345288425995e10,7.396264409215843,0.005743271868285922
189,450,2.265223543404195,0.0002926031019771279,1.1732782250671017e10,1.3872495369049257e8,5.0607272739191055e7,3.7259506729468056e10,7.361976516063635,0.0013167139588970756
190,450,2.2535267264582943,0.000619042214583651,1.1872205055455067e10,1.4012238376335928e8,5.094844909029266e7,3.767784995021489e10,7.323961860989456,0.0027856899656264296
191,450,2.2415441907751523,0.0002753384135265962,1.2013030540140957e10,1.4153031824812487e8,5.129142689727893e7,3.810040234902641e10,7.285018620019245,0.0012390228608696828
192,450,2.2286597495716873,0.0007208327722045685,1.2155269222174706e10,1.429488179662188e8,5.163621009750093e7,3.852719837121472e10,7.243144186107984,0.0032437474749205586
193,450,2.216799418650453,0.0015450374911629475,1.2298931710418453e10,1.4437792075879282e8,5.198278625938798e7,3.895826081275315e10,7.204598110613972,0.006952668710233264
194,450,2.2033765413410307,0.00040696951466709635,1.244402861342118e10,1.4581770529998672e8,5.233117196930236e7,3.93936336009623e10,7.16097375935835,0.0018313628160019336
195,450,2.1945231119797928,0.0030459746212839157,1.2590570639887375e10,1.472681713469798e8,5.268132820655226e7,3.98333204657222e10,7.132200113934326,0.013706885795777621
196,450,2.1854156592892924,0.003646626832260544,1.2738568534817886e10,1.487294178337418e8,5.303328582593247e7,4.027737598226512e10,7.1026008926902,0.016409820745172447
197,450,2.1706801264475617,0.0018815991504061162,1.2888033117488796e10,1.50201548697978e8,5.338707856128377e7,4.072585732859056e10,7.054710410954575,0.008467196176827523
198,450,2.158579695615111,0.0011951739622047737,1.3038975253451736e10,1.5168454432737023e8,5.3742654238400266e7,4.117875893064769e10,7.01538401074911,0.005378282829921481
199,450,2.150855589291158,0.0013569445802400818,1.3191405817463608e10,1.5317844431756002e8,5.410000232222245e7,4.1636105646730934e10,6.990280665196264,0.006106250611080368
200,450,2.137372481196872,0.0001954833863230773,1.3345335812158443e10,1.546833955371539e8,5.4459185847581886e7,4.209797692668418e10,6.9464605638898345,0.0008796752384538478
201,450,2.1290901312399697,0.0007319589524490297,1.3500776266106277e10,1.5619935418786648e8,5.482013689269663e7,4.256435552736837e10,6.9195429265299015,0.0032938152860206337
202,450,2.1135808261879685,0.0013566228992724445,1.36577382513336e10,1.5772648780588016e8,5.5182931946417995e7,4.303533166134229e10,6.869137685110898,0.0061048030467260005
203,450,2.1054451704986628,0.004167586177719611,1.381623289172855e10,1.5926471972208974e8,5.5547481513915166e7,4.351087189311749e10,6.842696804120654,0.01875413779973825
204,450,2.096056071802412,0.0010431607613220909,1.3976271413103672e10,1.608141833873243e8,5.591383851757371e7,4.399104933081865e10,6.812182233357839,0.0046942234259494085
205,450,2.0859852160581056,0.0007083590104246997,1.4137865039545837e10,1.6237492859253773e8,5.62819993593407e7,4.447589503362771e10,6.779451952188843,0.0031876155469111487
206,450,2.071808602247706,0.001375086714825286,1.4301025067735363e10,1.6394704159234577e8,5.6651984507196225e7,4.496545852852616e10,6.733377957305044,0.006187890216713787
207,450,2.058451023218333,5.316340158643765e-5,1.4465762868671047e10,1.6553053318537644e8,5.702376420815726e7,4.545975139437264e10,6.6899658254595815,0.00023923530713896945
208,450,2.0580563433726216,0.0012778117677313613,1.4632089855877598e10,1.6712534912625143e8,5.7397266552056715e7,4.595875271080823e10,6.68868311596102,0.005750152954791126
209,450,2.045673653307343,0.0011605762013808412,1.4800017497548664e10,1.6873176982012218e8,5.777263995998986e7,4.646261037685231e10,6.648439373248865,0.005222592906213785
210,450,2.0302944637758373,0.0035226583559861218,1.496955730384824e10,1.7034976922392052e8,5.814983050201471e7,4.697131795908169e10,6.598457007271471,0.01585196260193755
211,450,2.0238352159295996,0.0006352480160039739,1.5140720885619999e10,1.7197929542013425e8,5.852876834517295e7,4.748485620335615e10,6.577464451771199,0.0028586160720178826
212,450,2.0116567528606235,0.0006954969912920106,1.5313519821451908e10,1.7362053542352685e8,5.890953934184609e7,4.800332639216653e10,6.537884446797026,0.0031297364608140477
213,450,2.0012519839324545,0.0012350791638002056,1.5487965854048283e10,1.752734770207729e8,5.9292099657704875e7,4.8526729597343544e10,6.504068947780477,0.005557856237100926
214,450,1.990257236887242,0.0020636615858549093,1.566407071995216e10,1.7693819677227086e8,5.967646305181016e7,4.905511176262837e10,6.4683360198835365,0.009286477136347091
215,450,1.9818673068652375,0.0010490163690655978,1.5841846188650707e10,1.7861472124413973e8,6.0062611198450185e7,4.958849391814192e10,6.441068747312022,0.00472057366079519
216,450,1.9715759469323373,0.000504751842681523,1.6021304140857784e10,1.8030314620070046e8,6.045056997547544e7,5.0126931927457466e10,6.407621827530096,0.0022713832920668534
217,450,1.9586624537454287,0.0003396723584938664,1.620245648050121e10,1.8200353335888332e8,6.0840343294624195e7,5.067046474095736e10,6.365652974672643,0.0015285256132223988
218,450,1.9466764520620927,0.00039053219370543957,1.6385315161190044e10,1.8371590605039445e8,6.1231910916431315e7,5.121911227019004e10,6.326698469201801,0.001757394871674478
219,450,1.9374968296966777,0.00016416801337132587,1.6569892244134708e10,1.8544030274340546e8,6.162526242477437e7,5.177290214781955e10,6.296864696514202,0.0007387560601709664
220,450,1.9302531204768574,0.00023959205186585203,1.675619977695522e10,1.8717678652181038e8,6.2020402898209125e7,5.233187456203717e10,6.273322641549786,0.001078164233396334
221,450,1.9242289304791442,0.0020533158411993394,1.69442498590733e10,1.889254190198522e8,6.241733643638427e7,5.289606914068696e10,6.253744024057219,0.009239921285397027
222,450,1.9089562392141657,0.0010556989851833523,1.7134054739884472e10,1.9068634950667843e8,6.281612101396712e7,5.346556930688335e10,6.204107777446039,0.004750645433325085
223,450,1.902628042246663,0.0029203278250105346,1.7325626618531857e10,1.924594699720588e8,6.3216655848147824e7,5.404033031690378e10,6.1835411373016544,0.013141475212547406
224,450,1.8927738086439287,0.0010722305103821606,1.751897780113325e10,1.9424494762943804e8,6.361900988888575e7,5.462044491785946e10,6.151514878092769,0.0048250372967197225
225,450,1.8835784486729774,0.002876680040726199,1.7714120655544483e10,1.9604280005166006e8,6.4023160043154135e7,5.520593137549839e10,6.121629958187176,0.012945060183267895
226,450,1.8734442041094175,0.004354328682857771,1.7911067569687183e10,1.9785309688100153e8,6.4429115031154744e7,5.57968340894388e10,6.088693663355607,0.019594479072859973
227,450,1.8660820783095031,0.00011348148698923699,1.8109831034893406e10,1.996758604049969e8,6.4836854830884874e7,5.639317395093908e10,6.064766754505885,0.0005106666914515665
228,450,1.8556598080998055,0.0017935117990484405,1.8310423550582226e10,2.0151119771471986e8,6.524641086216643e7,5.69950144163488e10,6.030894376324368,0.008070803095717982
229,450,1.843980026506527,0.0004780367446926416,1.8512857672433887e10,2.0335914809214196e8,6.565777329112701e7,5.7602385221673775e10,5.992935086146213,0.0021511653511168873
230,450,1.836255530955767,8.699773191778336e-5,1.8717146046902393e10,2.0521972023134178e8,6.607091435952181e7,5.8215301068091034e10,5.9678304756062435,0.0003914897936300251
231,450,1.823611589951768,0.0025936037831351118,1.8923301363284657e10,2.0709304852035898e8,6.648588120043167e7,5.883383938511252e10,5.926737667343246,0.011671217024108003
232,450,1.816046157153712,0.0007399921403792387,1.913133637229423e10,2.089790992730289e8,6.69026209890198e7,5.945799410410738e10,5.902150010749565,0.003329964631706574
233,450,1.8085596549629022,0.0017432851705517834,1.9341263833875782e10,2.1087797215482897e8,6.732116018630196e7,6.008782576203525e10,5.877818878629432,0.007844783267483026
234,450,1.7970045875717755,0.003460440028297894,1.9553096628486843e10,2.1278975933105212e8,6.774152035986589e7,6.0723391216919e10,5.840264909608271,0.015571980127340523
235,450,1.7900887631343214,0.0008931196659219097,1.9766847660069668e10,2.1471443881558153e8,6.816365621602257e7,6.136469075880215e10,5.817788480186545,0.004019038496648594
236,450,1.7780826087471477,0.0007446825233301119,1.9982529869608303e10,2.166521520996145e8,6.858761810554808e7,6.201180617339736e10,5.77876847842823,0.0033510713549855034
237,450,1.771616867497869,0.00013809167649014853,2.0200156271639866e10,2.1860286017304495e8,6.901335126311055e7,6.266472965777153e10,5.757754819368074,0.0006214125442056684
238,450,1.7610793110391967,0.0007014921637278348,2.041973995954072e10,2.205667035474424e8,6.944090504116201e7,6.3323542753273476e10,5.723507760877389,0.003156714736775257
239,450,1.7510186903191998,0.0017168283218811494,2.0641294042013103e10,2.2254369712722656e8,6.98702560824741e7,6.398826480850739e10,5.6908107435374,0.007725727448465173
240,450,1.7443607307877076,0.003552418991979677,2.086483171215144e10,2.2453387030732548e8,7.030138968613024e7,6.465892252036529e10,5.669172375060049,0.01598588546390855
241,450,1.7370257300992655,0.0006833310270158387,2.109036620405128e10,2.2653731463636145e8,7.073432659740244e7,6.533557359214292e10,5.645333622822613,0.0030749896215712742
242,450,1.7285709447421165,0.002710048232871583,2.1317910806369656e10,2.2855408901881534e8,7.116906891537206e7,6.601825974810108e10,5.617855570411878,0.012195217047922124
243,450,1.7175568927048048,0.001451705435831388,2.154747888062399e10,2.3058426160353842e8,7.160562375793047e7,6.670702738010456e10,5.582059901290616,0.006532674461241246
244,450,1.7119385278927681,0.0010381246150584227,2.1779083791278164e10,2.3262781735735255e8,7.204395159553269e7,6.740188186190557e10,5.563800215651496,0.004671560767762902
245,450,1.697929568540467,8.745534292589879e-6,2.2012739041336216e10,2.346849330990305e8,7.248412060763688e7,6.8102923841362854e10,5.518271097756518,3.9354904316654454e-5
246,450,1.695475370843089,0.00043778822151540085,2.2248458118987713e10,2.3675548845838472e8,7.292603263822195e7,6.881010672897481e10,5.510294955240039,0.001970046996819304
247,450,1.6825899289981652,0.00011616397457163649,2.2486254621513874e10,2.3883973219592485e8,7.336979552220221e7,6.952356721587056e10,5.4684172692440365,0.0005227378855723643
248,450,1.6760795175825232,0.00016414692634253227,2.272614210370583e10,2.409375717468321e8,7.381532711170067e7,7.024327288977383e10,5.4472584321432,0.0007386611685413952
249,450,1.664249701515974,0.0003936474423803356,2.2968134313003124e10,2.4304916508323067e8,7.426268419861796e7,7.09693156820994e10,5.408811529926916,0.0017714134907115102
250,450,1.6602591690607362,0.0008517111941256292,2.3212244967196873e10,2.4517445211515808e8,7.47118033631588e7,7.170167957501411e10,5.395842299447393,0.0038327003735653315
251,450,1.6494163807316093,0.0001399976019418116,2.345848784838088e10,2.4731361684988958e8,7.51627552083988e7,7.244046982472087e10,5.36060323737773,0.0006299892087381523
252,450,1.6444667615199933,0.0005114550369853532,2.3706876792079655e10,2.494666029288864e8,7.56154787609948e7,7.318567258844739e10,5.344516974939978,0.0023015476664340895
253,450,1.6335941794885152,0.0012997288457548975,2.3957425717754192e10,2.5163356900525346e8,7.607003024820672e7,7.393738085226796e10,5.309181083337674,0.0058487798058970385
254,450,1.625269592680961,0.0007915155757684334,2.4210148572120945e10,2.5381449626960444e8,7.652636944249111e7,7.469559972947958e10,5.282126176213123,0.00356182009095795
255,450,1.6187889992693263,0.0005185966753030659,2.4465059370616367e10,2.5600944618366128e8,7.698449981522132e7,7.546037432306685e10,5.261064247625311,0.0023336850388637966
256,450,1.6123951912669647,0.0009378895437806747,2.4722172165307285e10,2.582184893465675e8,7.744442966046166e7,7.623175445462175e10,5.240284371617635,0.004220502947013036
257,450,1.6065394589677453,0.0004601571708917618,2.4981501091556034e10,2.6044167710507923e8,7.790615689278488e7,7.700978052620251e10,5.221253241645172,0.002070707269012928
258,450,1.5981410182754323,0.0012387837229960114,2.5243060321893032e10,2.626790915611792e8,7.83696957729099e7,7.779450839870065e10,5.193958309395155,0.005574526753482051
259,450,1.5852179118369616,0.001108329008304169,2.5506864101278187e10,2.6493080511463135e8,7.883505520652863e7,7.858598926634921e10,5.151958213470126,0.00498748053736876
260,450,1.5786625464783386,0.00025661433798258523,2.5772926679256496e10,2.6719677839847425e8,7.930218517214411e7,7.938421903181166e10,5.1306532760546,0.0011547645209216335
261,450,1.569160760853876,0.0005465471784094102,2.6041262437662067e10,2.6947714753348553e8,7.977112838232003e7,8.018928084062167e10,5.099772472775097,0.0024594623028423458
262,450,1.5643510392328939,0.002509597222543069,2.631188574358286e10,2.71771901611947e8,8.0241850143452e7,8.100118504330066e10,5.084140877506905,0.011293187501443811
263,450,1.5564092774500435,0.0008375079532893397,2.658481109524345e10,2.740811637519347e8,8.071438596044938e7,8.18200086537176e10,5.058330151712641,0.0037687857898020287
264,450,1.5497871084251442,0.00016712938494718623,2.686005293664388e10,2.764049505836187e8,8.118871567873439e7,8.264577607286194e10,5.036808102381719,0.0007520822322623381
265,450,1.5369421575738849,0.0009262151673907718,2.7137625866642002e10,2.78743382465851e8,8.166487295775734e7,8.347856331779932e10,4.995062012115126,0.004167968253258473
266,450,1.5347879042161616,0.000899082390154518,2.7417544522217663e10,2.810963688792886e8,8.21427825175568e7,8.431834173257367e10,4.988060688702525,0.004045870755695331
267,450,1.5241081824986122,0.0006193492718505805,2.7699823540412067e10,2.8346413066513014e8,8.262252971412297e7,8.516523771853302e10,4.95335159312049,0.002787071723327612
268,450,1.517621699761942,0.0009965694567725468,2.7984477687424183e10,2.8584661354277277e8,8.310405821684939e7,8.601924093962114e10,4.932270524226312,0.00448456255547646
269,450,1.5108828159008107,0.0005093128017201406,2.827152170293823e10,2.882439110766358e8,8.358738770282246e7,8.68804148429469e10,4.910369151677635,0.0022919076077406327
270,450,1.5041234703986548,0.0017739274087702089,2.856097045537029e10,2.9065607650587493e8,8.407251713884437e7,8.77488029136959e10,4.888401278795628,0.00798267333946594
271,450,1.4950031124747487,0.0008942129490124304,2.8852838844958454e10,2.930831852040105e8,8.455945666094182e7,8.862445984275221e10,4.858760115542934,0.004023958270555936
272,450,1.486851538844594,0.00047444417250109454,2.9147141788316853e10,2.955252638277866e8,8.504819177828151e7,8.95074162730678e10,4.832267501244931,0.0021349987762549253
273,450,1.484783463531473,1.547618394159996e-5,2.944389433456741e10,2.979823239756944e8,8.553870065706655e7,9.039769540647711e10,4.825546256477287,6.964282773719982e-5
274,450,1.4756790711924066,0.00031783017620154973,2.9743111537846508e10,3.004545331216035e8,8.603103959630838e7,9.129539835581161e10,4.795956981375322,0.0014302357929069738
275,450,1.4649070760883003,0.000740542962817388,3.0044808485328144e10,3.02941900473541e8,8.65251853578885e7,9.220054755594547e10,4.760947997286976,0.0033324433326782457
276,450,1.4624152425461308,0.0002583360295262998,3.0349000351464542e10,3.054443966141474e8,8.702109589702527e7,9.311314626770152e10,4.7528495382749245,0.0011625121328683492
277,450,1.4537937470008298,8.712462152593318e-5,3.065570240864374e10,3.079621995848798e8,8.751883222013336e7,9.403330137542798e10,4.724829677752696,0.0003920607968666993
278,450,1.4457492530709533,0.0020203784267231856,3.0964929882238438e10,3.104953074546867e8,8.801836590936792e7,9.496103024938004e10,4.698685072480598,0.009091702920254335
279,450,1.442861208961019,0.00037502284173661083,3.127669811932359e10,3.1304373671821535e8,8.851967797041105e7,9.589635951174345e10,4.6892989291233125,0.0016876027878147488
280,450,1.4339901756626383,0.00034262432071563366,3.15910225489416e10,3.156076372054044e8,8.902281484043017e7,9.68393825467652e10,4.660468070903574,0.0015418094432203514
281,450,1.4262662614844694,0.0008617219070185494,3.1907918585309353e10,3.1818700359184164e8,8.952774675610675e7,9.779011546424617e10,4.635365349824526,0.0038777485815834727
282,450,1.4188438009578477,3.5565599264309964e-5,3.2227401759785244e10,3.20781898360579e8,9.003447726680802e7,9.874860834796165e10,4.611242353113005,0.00016004519668939485
283,450,1.4095826076282787,0.0006537911901682914,3.2549487574706997e10,3.2339239482239306e8,9.054301510956506e7,9.97149169593345e10,4.581143474791906,0.0029420603557573114
284,450,1.4050374809358062,0.0007718578125480162,3.2874191704793934e10,3.260184929867909e8,9.105333359102425e7,1.0068906041941559e11,4.56637181304137,0.0034733601564660727
285,450,1.4000959104315378,0.00020159104792560434,3.3201529804424473e10,3.286602912630253e8,9.156545361852756e7,1.0167110733387514e11,4.550311708902498,0.0009071597156652195
286,450,1.3913249628537772,0.0021890292422641544,3.353151758224731e10,3.313178737710816e8,9.207938897899899e7,1.0266111935683157e11,4.5218061292747755,0.009850631590188695
287,450,1.3838121363994942,0.00030694026881617105,3.3864170823376278e10,3.3399125300171626e8,9.259511911107089e7,1.0365912238809819e11,4.497389443298356,0.0013812312096727697
288,450,1.3782921060563365,0.0002984336547245258,3.4199505354744694e10,3.366804780274586e8,9.311264113848963e7,1.0466516082948373e11,4.479449344683093,0.0013429514462603661
289,450,1.3723473870857739,0.00027323593123189556,3.453753708751886e10,3.393856244460022e8,9.36319647621948e7,1.0567929252036343e11,4.460129008028765,0.00122956169054353
290,450,1.3645271699696635,0.0012855098030011814,3.487828195082689e10,3.4210675963914114e8,9.415309567968415e7,1.0670157140038191e11,4.4347133024014065,0.0057847941135053165
291,450,1.3600600656115545,0.00048144687318397343,3.522175593472458e10,3.4484389516652316e8,9.467601326671189e7,1.0773202352875401e11,4.420195213237552,0.0021665109293278802
292,450,1.3525718940450246,0.0006524486160080446,3.556797510165338e10,3.4759713955795974e8,9.520074261235216e7,1.0877072382482933e11,4.39585865564633,0.002936018772036201
293,450,1.3452019218768865,0.0009846725394898855,3.591695559637715e10,3.503665218220624e8,9.572727133572626e7,1.0981770739856393e11,4.371906246099881,0.004431026427704485
294,450,1.3399991797851474,0.0005719671914567409,3.626871353827884e10,3.531520802020275e8,9.62555915205923e7,1.1087301422538379e11,4.3549973343017285,0.002573852361555334
295,450,1.334022910526318,0.00034973107147113613,3.662326517631853e10,3.559538944546267e8,9.678571460870892e7,1.1193670526171536e11,4.335574459210533,0.0015737898216201126
296,450,1.3277884343362878,0.00010050590625593737,3.698062677405708e10,3.587720155513175e8,9.731763858414872e7,1.1300882719199983e11,4.315312411592935,0.00045227657815171817
297,450,1.3213322676633648,5.817120363582791e-6,3.734081467161435e10,3.616064984482657e8,9.785136329351541e7,1.140894288496025e11,4.294329869905935,2.617704163612256e-5
298,450,1.316268009637662,8.398181843620343e-5,3.770384525309357e10,3.64457385042581e8,9.838688259134825e7,1.1517855265570229e11,4.277871031322402,0.00037791818296291547
299,450,1.3104328805505627,0.0016721712327734247,3.8069734952026825e10,3.673247485163922e8,9.892420472784297e7,1.1627625698190378e11,4.258906861789329,0.007524770547480412
300,450,1.2992972757725854,0.002330591412178545,3.8438500280026245e10,3.702086814990904e8,9.946334670635056e7,1.1738261018755862e11,4.222716146260902,0.010487661354803453
301,450,1.296312410700442,0.0005464142943978967,3.881015779413571e10,3.7310912832290494e8,1.000042579122729e8,1.1849760589158148e11,4.213015334776436,0.0024588643247905355
302,450,1.2912369965967296,0.0009701191278128304,3.918472408389674e10,3.7602622865455e8,1.0054697688403924e8,1.1962133656759502e11,4.196520238939371,0.0043655360751577365
303,450,1.2847701540376688,0.000776061055013049,3.956221584671524e10,3.789600320291074e8,1.010915009520841e8,1.2075384928654213e11,4.175503000622424,0.0034922747475587207
304,450,1.2769394024739,0.0003735546395621449,3.994264975144827e10,3.819105934232097e8,1.0163782993471164e8,1.2189519411982773e11,4.150053058040175,0.001680995878029652
305,450,1.2723583813820074,0.0006404548384068535,4.0326042597569534e10,3.8487793024862725e8,1.0218594680608067e8,1.2304540219099808e11,4.135164739491524,0.002882046772830841
306,450,1.2680802480570206,0.0019059449991733978,4.071241122631285e10,3.878621219666912e8,1.0273586249949074e8,1.2420453622026549e11,4.121260806185317,0.00857675249628029
307,450,1.2619947844706219,0.001100903322512206,4.11017725164675e10,3.9086324119093823e8,1.0328758474979311e8,1.2537265566655745e11,4.101483049529521,0.004954064951304927
308,450,1.2547997648252842,0.0006560510780886797,4.149414339280997e10,3.93881337374883e8,1.0384111091358902e8,1.2654980842976904e11,4.078099235682174,0.0029522298513990587
309,450,1.2487697216486868,0.001188012153711289,4.1889540863581924e10,3.969164471932503e8,1.0439643272158624e8,1.2773603604384622e11,4.058501595358232,0.0053460546917008
310,450,1.2421205012070886,0.003156901871991783,4.228798196416083e10,3.999686404416654e8,1.0495355662735318e8,1.2893139705506438e11,4.036891628923038,0.014206058423963025
311,450,1.2370984448768991,0.001963827043175832,4.268948383680875e10,4.0303795426731575e8,1.0551247463145465e8,1.3013593352448103e11,4.020569945849922,0.008837221694291244
312,450,1.2318952473098135,3.681562752722283e-5,4.309406362551906e10,4.0612445854820013e8,1.0607319320165892e8,1.3134970438226588e11,4.0036595537568935,0.00016567032387250274
313,450,1.2244971470999453,0.0015185148516228461,4.350173851404408e10,4.092282248387759e8,1.0663571945014942e8,1.3257276961306e11,3.979615728074822,0.006833316832302807
314,450,1.220489070261327,0.00010297553378474736,4.391252582702365e10,4.12349263217836e8,1.0720003361420603e8,1.3380515794976958e11,3.9665894783493125,0.0004633899020313631
315,450,1.2123866743923817,2.112534192079624e-5,4.432644283884506e10,4.154876894807744e8,1.0776616209306987e8,1.3504695228948032e11,3.9402566917752404,9.506403864358308e-5
316,450,1.2118968508816184,0.0002665030223064844,4.4743506962798874e10,4.1864346431165653e8,1.0833406380836283e8,1.3629815647344786e11,3.93866476536526,0.0011992636003791799
317,450,1.201013023852168,0.00034645112262341214,4.516373563630336e10,4.2181678837527955e8,1.0890380174953733e8,1.3755889706595206e11,3.9032923275195457,0.0015590300518053546
318,450,1.1956871062419947,0.0012444351662022173,4.5587146331876114e10,4.2500758817134297e8,1.094753201871518e8,1.3882916079082925e11,3.8859830952864827,0.005599958247909978
319,450,1.194993775967982,0.0006481296714091409,4.601375661935187e10,4.282159266219053e8,1.1004862258484125e8,1.401090041362145e11,3.8837297718959416,0.002916583521341134
320,450,1.1864914109231117,0.0011681598814786691,4.644358411090665e10,4.3144195899054456e8,1.1062375183569981e8,1.413985310921325e11,3.856097085500113,0.005256719466654011
321,450,1.1805490669134384,0.0001753019533975304,4.687664644210748e10,4.346856571718528e8,1.1120067216073528e8,1.4269775198238815e11,3.836784467468675,0.0007888587902888868
322,450,1.17568227372707,0.0008566855285821648,4.731296131651788e10,4.379470883994032e8,1.1177938872600824e8,1.4400672607479367e11,3.8209673896129774,0.003855084878619742
323,450,1.1693020127627323,0.0021135469493095624,4.775254652382114e10,4.412263286402698e8,1.1235991033122416e8,1.453255172760369e11,3.8002315414788796,0.00951096127189303
324,450,1.1667558610013486,0.001108981051914518,4.8195419899498886e10,4.4452339053925365e8,1.1294221893344703e8,1.4665415715527045e11,3.791956548254383,0.004990414733615331
325,450,1.1578424723983225,0.0016681131816646514,4.864159930354883e10,4.478384106502693e8,1.1352634886420587e8,1.4799274114668134e11,3.762988035294548,0.007506509317490931
326,450,1.15583814725958,1.3260127325600694e-5,4.909110267297342e10,4.5117133853088915e8,1.1411225557177524e8,1.493412686953953e11,3.756473978593635,5.9670572965203125e-5
327,450,1.1517661279328006,0.0008564943292261346,4.954394798746875e10,4.5452230087282676e8,1.1469996914534189e8,1.5069983051334943e11,3.743239915781602,0.0038542244815176056
328,450,1.143866197624881,0.00035465577976677085,5.000015332383374e10,4.5789136691723895e8,1.1528949534797467e8,1.5206848793160922e11,3.717565142280863,0.0015959510089504688
329,450,1.1397990275289083,0.00028682480219764173,5.045973674868918e10,4.6127853108560383e8,1.1588080876692262e8,1.5344726392358966e11,3.704346839468952,0.0012907116098893878
330,450,1.133105451408266,0.0026447034182055518,5.092271643508299e10,4.6468389981578827e8,1.1647393072721562e8,1.5483623933137418e11,3.682592717076864,0.011901165381924983
331,450,1.1316017391416329,0.0033058209678523288,5.138911059345093e10,4.6810746663298607e8,1.1706883563577639e8,1.5623543689816684e11,3.6777056522103067,0.014876194355335479
332,450,1.126481961267349,0.0013179434689433835,5.185893749923331e10,4.7154935651125884e8,1.176655523647477e8,1.576449474266411e11,3.661066374118884,0.005930745610245225
333,450,1.1152457661716793,0.0005603741366684411,5.2332215464963715e10,4.7500964408022046e8,1.1826408875985879e8,1.5906483595568616e11,3.6245487400579575,0.002521683615007985
334,450,1.1157775520924238,0.0028726887381007884,5.280896287263159e10,4.78488243907417e8,1.1886438702256168e8,1.6049508475259845e11,3.6262770443003776,0.012927099321453547
335,450,1.1105000888062848,0.0003722583053988362,5.328919813821478e10,4.819853497011265e8,1.194665040206531e8,1.6193582082095648e11,3.6091252886204255,0.001675162374294763
336,450,1.1064736957168613,0.002061382054996047,5.377293975917537e10,4.8550096101765805e8,1.2007041690495044e8,1.6338707074998544e11,3.596039511079799,0.00927621924748221
337,450,1.099395475511188,0.001298828992819013,5.426020628241824e10,4.890351670205585e8,1.2067613947019851e8,1.6484890776509927e11,3.573035295411361,0.005844730467685558
338,450,1.0954648772993032,0.00154994385412758,5.475101629733281e10,4.925879743052041e8,1.2128365193203732e8,1.6632136238724298e11,3.5602608512227354,0.00697474734357411
339,450,1.090783440916681,5.6810162044365285e-5,5.5245388467627106e10,4.9615946873770005e8,1.2189296672579326e8,1.6780450646106018e11,3.5450461829792133,0.0002556457291996438
340,450,1.0830320366128567,0.0009667303976324056,5.57433414934998e10,4.997497235771709e8,1.2250409106721087e8,1.692984055029832e11,3.5198541189917845,0.004350286789345825
341,450,1.080683850648315,0.00032811900053499315,5.624489414352983e10,5.0335872812119293e8,1.2311699841012418e8,1.7080308143035284e11,3.5122225146070236,0.001476535502407469
342,450,1.0769605140956287,0.0009371292193175369,5.6750065238034134e10,5.069865904245119e8,1.237317100143707e8,1.7231861819361575e11,3.500121670810793,0.004217081486928916
343,450,1.0692297221178575,0.00013943818514448606,5.7258873650043015e10,5.106333861806619e8,1.2434823398787613e8,1.738450831044683e11,3.4749965968830367,0.0006274718331501873
344,450,1.0654334728120967,0.0020897783890924224,5.777133829837521e10,5.1429910894564354e8,1.2496654568254623e8,1.75382500736072e11,3.462658786639314,0.0094040027509159
345,450,1.0608601456123141,0.001129734262350502,5.828747819430786e10,5.1798385064548355e8,1.2558665974095051e8,1.769309471618117e11,3.4477954732400207,0.00508380418057726
346,450,1.0588596661668301,0.0025314115075389843,5.880731235655084e10,5.216876405273152e8,1.2620856585167593e8,1.784904658991544e11,3.441293915042198,0.011391351783925429
347,450,1.0529820959500518,0.0005718225333084505,5.933085989143062e10,5.254105838753831e8,1.2683228380314511e8,1.800611404247426e11,3.4221918118376684,0.0025732013998880274
348,450,1.0455472497469236,0.0019814710749561843,5.985813992285928e10,5.291527177570501e8,1.2745780633347072e8,1.8164301870665598e11,3.398028561677502,0.00891661983730283
349,450,1.0457981550143554,0.0007424534269765272,6.038917169943379e10,5.329140264541334e8,1.2808510558565657e8,1.8323612104660422e11,3.398844003796655,0.0033410404213943725
350,450,1.03656662966882,0.001374276279610849,6.0923974471416824e10,5.366946972674507e8,1.287142333545865e8,1.8484057458175482e11,3.368841546423665,0.006184243258248821
351,450,1.0360202028774308,0.0002207406533683665,6.146256752627226e10,5.404946458636672e8,1.2934513499642844e8,1.8645636392026776e11,3.36706565935165,0.0009933329401576492
352,450,1.030176591431808,0.0009351001104203544,6.200497025724016e10,5.443140348396387e8,1.2997785243787014e8,1.8808360360335425e11,3.3480739221533757,0.004207950496891595
353,450,1.0286870524372569,0.0019241249771885104,6.255120208343918e10,5.481528454365689e8,1.3061235685971318e8,1.8972231294254056e11,3.3432329204210847,0.008658562397348296
354,450,1.021108965691878,0.0015157772065420806,6.31012825030332e10,5.520112129769123e8,1.3124867930619268e8,1.9137259257858044e11,3.3186041384986034,0.006820997429439363
355,450,1.0176158637955224,0.00040311997295945916,6.365523106459154e10,5.5588911481201e8,1.3188678960162373e8,1.930344600144027e11,3.307251557335448,0.0018140398783175662
356,450,1.009587365616317,0.00033130342480720224,6.42130672948291e10,5.597866719770846e8,1.3252671311573827e8,1.9470800883109525e11,3.2811589382530304,0.00149086541163241
357,450,1.0072474798365296,0.0005338904909517536,6.4774810923916275e10,5.637038619515653e8,1.331684199331868e8,1.963932567627266e11,3.273554309468721,0.0024025072092828913
358,450,1.0049963953728518,0.0017406970827299195,6.534048160957158e10,5.676407826041617e8,1.3381192646880235e8,1.9809028547367938e11,3.2662382849617684,0.007833136872284638
359,450,0.997763487279167,0.0008835874315085725,6.591009911707492e10,5.715975277235528e8,1.3445724740432394e8,1.997991746676263e11,3.2427313336572925,0.003976143441788576
360,450,0.9958351338088792,0.002489488100765338,6.648368325775546e10,5.755740744829897e8,1.3510435294116533e8,2.015199423796452e11,3.2364641848788573,0.011202696453444022
361,450,0.9895497130371091,0.0013326270134168664,6.706125392321771e10,5.795705514407626e8,1.3575327098432478e8,2.0325268708984378e11,3.2160365673706046,0.005996821560375899
362,450,0.9867779517114473,0.0002636193568974251,6.764283101155289e10,5.835869542656639e8,1.3640397890400374e8,2.049974369394191e11,3.2070283430622037,0.0011862871060384131
363,450,0.9813172073460437,0.0003795541499266574,6.822843451403487e10,5.876233850591286e8,1.3705649443092898e8,2.0675427675634686e11,3.189280923874642,0.0017079936746699582
364,450,0.9769095997727038,0.0010216922895280702,6.88180844672742e10,5.91679870869422e8,1.377108068978352e8,2.0852325163322125e11,3.1749561992612874,0.004597615302876315
365,450,0.9740264067754607,0.0017442988163550513,6.941180095604391e10,5.957564634660722e8,1.3836691501797137e8,2.1030441996715958e11,3.1655858220202475,0.00784934467359773
366,450,0.9662813079811029,0.0004967530064815806,7.00096041223921e10,5.998532660379107e8,1.3902483673866093e8,2.120978677798806e11,3.1404142509385844,0.002235388529167113
367,450,0.964743384651928,0.002040431540730303,7.061151417544327e10,6.039702508777497e8,1.396845410164495e8,2.1390361135409314e11,3.135416000118766,0.009181941933286364
368,450,0.9622557762803956,0.0004097649472195454,7.121755138643408e10,6.081075269376745e8,1.4034604795507687e8,2.1572174010641473e11,3.127331272911286,0.0018439422624879542
369,450,0.9554383305396148,0.0006606196635979989,7.182773604768738e10,6.122651746210765e8,1.4100936684262878e8,2.175523284666728e11,3.105174574253748,0.002972788486190995
370,450,0.9517923913987252,0.0003007452489415982,7.244208852568361e10,6.164431932175504e8,1.416744768900849e8,2.1939540756534827e11,3.093325272045857,0.0013533536202371917
371,450,0.9485675032157415,7.255152441435278e-5,7.306062923751724e10,6.206416585456744e8,1.423413857444739e8,2.2125104966794122e11,3.0828443854511596,0.0003264818598645875
372,450,0.943820964769529,0.001398141713036291,7.368337867374178e10,6.248606402920195e8,1.4301009871525198e8,2.2311932393675287e11,3.0674181355009695,0.0062916377086633096
373,450,0.9383911913568023,0.0012911619295777807,7.431035735338728e10,6.291001874804705e8,1.4368061348159382e8,2.2500028864354547e11,3.0497713719096073,0.005810228683100013
374,450,0.9365223750793905,0.0009595120699680546,7.494158588420491e10,6.333603239867934e8,1.4435291854628938e8,2.2689398863268607e11,3.043697719008019,0.004317804314856246
375,450,0.9333582509342204,0.000535287152761204,7.557708489705959e10,6.376411410221536e8,1.450270270963506e8,2.288005051796058e11,3.0334143155362163,0.002408792187425418
376,450,0.9280609602830499,0.0005307735461771136,7.62168750738435e10,6.419427000104605e8,1.4570294134237483e8,2.307199037341583e11,3.016198120919912,0.0023884809577970115
377,450,0.9256775984216121,0.0011626772489202585,7.686097721079163e10,6.462650189665974e8,1.4638064772189236e8,2.3265222641446716e11,3.008452194870239,0.005232047620141163
378,450,0.9215168890615718,0.0006802738381542361,7.750941207304301e10,6.506081877850401e8,1.4706015882876754e8,2.3459755438264755e11,2.994929889450108,0.0030612322716940627
379,450,0.9155480812940884,0.0010468097793370722,7.816220054261232e10,6.549722618615099e8,1.4774147466853833e8,2.3655595030374222e11,2.975531264205787,0.0047106440070168246
380,450,0.9141089416032704,0.001781798248165196,7.881936354001024e10,6.59357249965188e8,1.4842457846570295e8,2.3852745175632758e11,2.9708540602106286,0.008018092116743383
381,450,0.9091834152822793,0.003392642391023733,7.948092203234143e10,6.637632661411698e8,1.49109491412244e8,2.4051215350295404e11,2.9548460996674075,0.015266890759606798
382,450,0.9044667732933214,0.0008877372044613896,8.014689709588847e10,6.681903387142179e8,1.497962038076591e8,2.4251010400638934e11,2.9395170132032944,0.003994817420076254
383,450,0.8999631307089866,0.0005747085041172592,8.081730975304329e10,6.726385227197853e8,1.5048471555006826e8,2.4452136644616522e11,2.9248801748042066,0.0025861882685276664
384,450,0.8967089503385486,0.0009364907251355747,8.1492181167412e10,6.77107865970295e8,1.5117502399525523e8,2.4654600016304614e11,2.914304088600283,0.004214208263110086
385,450,0.8943863252804459,0.0015091465458897395,8.217153254506822e10,6.815984260764892e8,1.5186713000068408e8,2.4858406999468796e11,2.9067555571614494,0.0067911594565038275
386,450,0.8918380427581684,0.0011630713817133884,8.285538510016154e10,6.861102667520052e8,1.525610365801086e8,2.5063564432716138e11,2.898473638964047,0.005233821217710248
387,450,0.8866476383376629,0.001004732695528999,8.354376020127176e10,6.90643460783527e8,1.5325674991795772e8,2.5270079658503418e11,2.8816048245974044,0.004521297129880495
388,450,0.882807205418926,0.0007201736832359901,8.423667915422438e10,6.951980344362082e8,1.5395425973747995e8,2.547795750888904e11,2.8691234176115095,0.003240781574561955
389,450,0.8798949369706545,0.0018602019886070982,8.493416338979153e10,6.997740460546774e8,1.5465356714386478e8,2.5687204574021713e11,2.859658545154627,0.008370908948731942
390,450,0.8782116866624817,0.0008341845019551597,8.563623439613484e10,7.043715488139621e8,1.553546714289885e8,2.589782717843552e11,2.8541879816530655,0.0037538302587982186
391,450,0.8713830716799809,0.00023137185948030688,8.634291370731863e10,7.089906439557195e8,1.5605758869224888e8,2.610983429908797e11,2.831994982959938,0.001041173367661381
392,450,0.8685358444030852,0.0007640160364290222,8.705422287321768e10,7.136313208710846e8,1.567622958476521e8,2.6323228803969092e11,2.822741494310027,0.0034380721639306
393,450,0.8647311396968964,0.00040477274795651104,8.777018354978088e10,7.182936704640298e8,1.5746880537670147e8,2.6538019136209848e11,2.810376204014913,0.0018214773658042998
394,450,0.8602486805202528,0.0025323257130231563,8.8490817420017e10,7.22977745906295e8,1.5817711652579632e8,2.6754211690367154e11,2.795808211690822,0.011395465708604204
395,450,0.8606496857125165,0.00015668455907302814,8.92161462692007e10,7.276835627619029e8,1.5888721555127573e8,2.6971810801982504e11,2.7971114785656788,0.0007050805158286266
396,450,0.8568289639423706,0.002544740642000778,8.99461918605755e10,7.324112414059738e8,1.5959912500895825e8,2.7190826599022134e11,2.7846941328127044,0.0114513328890035
397,450,0.8484620487870497,0.0016442092132441508,9.06809760652998e10,7.371608394130757e8,1.6031284563622248e8,2.7411265771799133e11,2.7575016585579113,0.007398941459598679
398,450,0.8476116528606801,0.0012612140239441137,9.142052081511884e10,7.419323258889369e8,1.6102834772397795e8,2.7633130136446814e11,2.7547378717972104,0.005675463107748512
399,450,0.8462001093795464,0.0010739102435999661,9.216484804901268e10,7.467258137621393e8,1.617456511797815e8,2.7856429467298254e11,2.750150355483526,0.004832596096199847
400,450,0.8407684992457392,0.00018729188038555804,9.291397982212328e10,7.515413829468864e8,1.62464764422078e8,2.808117173465664e11,2.732497622548652,0.0008428134617350112
401,450,0.8392779743280439,0.0003783302093776722,9.366793817031981e10,7.563790320262308e8,1.631856680395849e8,2.8307360429001196e11,2.7276534165661426,0.0017024859421995247
402,450,0.8345607917269271,0.0008753775781263546,9.442674527541898e10,7.612388672317929e8,1.639083794449096e8,2.853500501019711e11,2.712322573112513,0.0039391991015685955
403,450,0.8299222585864938,0.0006658650687936516,9.519042331119801e10,7.661209203195691e8,1.6463289060074118e8,2.8764110834792194e11,2.697247340406105,0.002996392809571432
404,450,0.8272999174664922,6.128032737684438e-5,9.595899453696033e10,7.710252328928084e8,1.6535919688097844e8,2.8994683814817456e11,2.6887247317661,0.00027576147319579973
405,450,0.8251658603438002,3.217695780688522e-5,9.673248122475845e10,7.759518710425789e8,1.6608730197587776e8,2.92267312436631e11,2.6817890461173506,0.0001447963101309835
406,450,0.8201394232090162,0.002016214848899106,9.751090573029909e10,7.809009138411317e8,1.6681721390933937e8,2.946026115484031e11,2.665453125429303,0.009072966820045977
407,450,0.8175658539470254,0.00033235336528806214,9.829429051994458e10,7.858723789740076e8,1.675489200130257e8,2.969527817283381e11,2.6570890253278328,0.0014955901437962796
408,450,0.8150459814056945,0.00013284238698630345,9.908265799961986e10,7.908663385349166e8,1.682824259570808e8,2.9931789980331244e11,2.648899439568507,0.0005977907414383655
409,450,0.8084968039668244,0.0006176282106528008,9.9876030691314e10,7.958828764133573e8,1.6901774131774858e8,3.0169804935473596e11,2.6276146128921796,0.0027793269479376038
410,450,0.8084554502532287,0.0005062542625544862,1.00674431233345e11,8.009219741048009e8,1.6975484141479895e8,3.040932567862829e11,2.6274802133229933,0.002278144181495188
411,450,0.8038212247470954,0.0005583193280685691,1.0147788220248914e11,8.059837645534471e8,1.704937522093762e8,3.0650363352319696e11,2.61241898042806,0.0025124369763085607
412,450,0.8020961103078754,0.0007020961932654134,1.0228640631042203e11,8.110682505818235e8,1.7123445621126157e8,3.0892921822435693e11,2.606812358500595,0.00315943286969436
413,450,0.7993219072642797,0.0012017298656975734,1.0310002629567389e11,8.161755151090809e8,1.719769626263333e8,3.113700946262265e11,2.5977961986089086,0.00540778439563908
414,450,0.7964982038908035,0.0002180801947321183,1.0391876496359392e11,8.213056064465849e8,1.7272126914178312e8,3.1382632721909467e11,2.588619162645111,0.0009813608762945323
415,450,0.7927038333621788,0.0009469539709661221,1.0474264515392197e11,8.264585862329623e8,1.734673778505919e8,3.1629798816552374e11,2.576287458427081,0.0042612928693475495
416,450,0.790696685545575,0.000864980169952984,1.0557168977975412e11,8.316344905837175e8,1.742152824427677e8,3.187851354023178e11,2.5697642280231188,0.0038924107647884277
417,450,0.784086956776578,0.0009711846156054207,1.064059218042336e11,8.368334190776938e8,1.7496499748045015e8,3.212878628173673e11,2.5482826095238784,0.004370330770224393
418,450,0.7825727336378265,0.0008789486791359633,1.072453642601282e11,8.420553598119801e8,1.7571650090845156e8,3.238062015500827e11,2.543361384322936,0.003955269056111835
419,450,0.7806651175069017,0.0006175324925665982,1.0809004022915463e11,8.47300406066762e8,1.7646980521828192e8,3.263402422610455e11,2.5371616318974306,0.002778896216549692
420,450,0.77768018442013,0.0015948883263320207,1.0893997279778719e11,8.525686178110712e8,1.772249119305552e8,3.2889005705161255e11,2.5274605993654227,0.007176997468494093
421,450,0.7756239321507836,5.858551147708895e-5,1.0979518520160559e11,8.578600365176415e8,1.7798181655466366e8,3.314557076219201e11,2.5207777794900466,0.0002636348016469003
422,450,0.7701140285917503,0.0011293426742645042,1.106557006554385e11,8.631747475678458e8,1.7874052885474402e8,3.340372808028272e11,2.5028705929231885,0.005082042034190269
423,450,0.7698133688152973,0.0015327635722793534,1.115215424522327e11,8.685127466645021e8,1.795010295195755e8,3.366348126706607e11,2.501893448649716,0.00689743607525709
424,450,0.7646627673184152,0.0007249705521893632,1.1239273396804214e11,8.738741582341789e8,1.802633409451556e8,3.3924841254856976e11,2.4851539937848495,0.003262367484852134
425,450,0.7639196324488147,0.0010746487500379281,1.1326929858911151e11,8.792589739608909e8,1.8102744258392176e8,3.4187811450703186e11,2.4827388054586477,0.004835919375170677
426,450,0.7569514142978404,0.0006085995354242169,1.1415125976446524e11,8.846673219554507e8,1.8179335789820275e8,3.44524030442748e11,2.4600920964679815,0.002738697909408976
427,450,0.7558637060251365,0.0005481483454025376,1.1503864105297244e11,8.900991747204083e8,1.825610602758263e8,3.471861836767638e11,2.4565570445816935,0.002466667554311419
428,450,0.7537461586124916,0.0019389895641665194,1.1593146597127452e11,8.955546347033579e8,1.8333056488101453e8,3.498646718782192e11,2.4496750154905977,0.008725453038749338
429,450,0.7523472854405279,0.0016539928064763171,1.168297582051094e11,9.010337453178726e8,1.8410186792879114e8,3.52559559104214e11,2.4451286776817156,0.007442967629143427
430,450,0.7486140115778415,0.002039225415625098,1.177335413916031e11,9.065365825769662e8,1.848749760190457e8,3.552709283250629e11,2.432995537627985,0.009176514370312942
431,450,0.7456083819097115,0.0008355759200918906,1.1864283931670888e11,9.120631809354248e8,1.856498825209145e8,3.579988388008707e11,2.423227241206562,0.0037600916404135075
432,450,0.7435501043226889,0.0005251189253669876,1.1955767572252306e11,9.176135941357256e8,1.8642658695089582e8,3.6074336107201355e11,2.416537839048739,0.002363035164151444
433,450,0.7375163237926325,0.00020576000916737916,1.204780744948524e11,9.231879107990916e8,1.8720509986286548e8,3.635045858194437e11,2.396928052326056,0.0009259200412532063
434,450,0.7347339706848861,0.00114473086068703,1.2140405950778502e11,9.287861372687225e8,1.8798540577617195e8,3.662825566661179e11,2.3878854047258797,0.005151288873091635
435,450,0.7337952110925074,0.0008040228825300365,1.2233565473965636e11,9.344083384393803e8,1.8876750777048856e8,3.690773509781939e11,2.384834436050649,0.0036181029713851644
436,450,0.7283187183996409,0.0012776585265680245,1.2327288419464891e11,9.400546125091873e8,1.8955141933526915e8,3.7188906556022784e11,2.367035834798833,0.00574946336955611
437,450,0.7288609716190795,0.001403262696825243,1.2421577196917845e11,9.457249437721924e8,1.903371181923329e8,3.747177316458194e11,2.3687981577620083,0.006314682135713593
438,450,0.7267224447441518,0.0006857279777609413,1.2516434215959389e11,9.514194459852526e8,1.911246226954619e8,3.775634553949046e11,2.3618479454184933,0.003085775899924236
439,450,0.7219300648236389,0.0002559572423361697,1.2611861895686613e11,9.571381741791974e8,1.9191393272734073e8,3.8042630923510486e11,2.346272710676826,0.0011518075905127636
440,450,0.7184437298346893,0.0009844239830272272,1.2707862658816756e11,9.628811570178188e8,1.9270503997887188e8,3.833063504901651e11,2.33494212196274,0.0044299079236225225
441,450,0.7168443366360131,0.000610123922236512,1.2804438936921803e11,9.686484459815015e8,1.9349794329780746e8,3.862036497926375e11,2.3297440940670424,0.002745557650064304
442,450,0.7148015781676147,0.0009579466238506136,1.290159316109759e11,9.744401118959231e8,1.9429264752088264e8,3.891182892314193e11,2.3231051290447478,0.004310759807327761
443,450,0.7105998323486336,0.0004890320219972592,1.2999327776032964e11,9.80256221466662e8,1.9508915617653158e8,3.920503486288408e11,2.309449455133059,0.0022006440989876665
444,450,0.7095689874702066,0.00032519784015038453,1.309764522148965e11,9.860967944522392e8,1.958874582921573e8,3.9499988075336847e11,2.3060992092781714,0.0014633902806767303
445,450,0.7064820666052087,0.0005594903048343708,1.319654795287816e11,9.919619209154596e8,1.966875646067589e8,3.979669793516394e11,2.296066716466928,0.0025177063717546685
446,450,0.7041821094562902,0.001720358665721697,1.3296038425507918e11,9.978516371978954e8,1.9748946928371957e8,4.00951707112856e11,2.2885918557329434,0.007741613995747636
447,450,0.6998394210885961,0.00043971045329552265,1.3396119103749867e11,1.0037660173845959e9,1.9829317810382035e8,4.039541488801349e11,2.2744781185379375,0.001978697039829852
448,450,0.6963064487386932,5.640361521084262e-6,1.3496792451466518e11,1.0097050977622901e9,1.990986852309794e8,4.0697436763678156e11,2.2629959584007526,2.538162684487918e-5
449,450,0.6954388013232624,0.0009798218167795698,1.3598060945993819e11,1.015668921432579e9,1.9990598697175077e8,4.1001243040057764e11,2.260176104300603,0.004409198175508064
450,450,0.6958335250826468,0.001237356976700273,1.3699927062724516e11,1.0216575529148952e9,2.007150861760225e8,4.130684169636678e11,2.2614589565186023,0.005568106395151228
451,450,0.6908228524105338,0.00022689427260785475,1.38023932895313e11,1.0276710915194182e9,2.015259962203388e8,4.161424276790971e11,2.2451742703342346,0.0010210242267353464
452,450,0.6873038166112875,0.000841381226246054,1.390546211362233e11,1.0337095469083797e9,2.023387032243565e8,4.192345105173247e11,2.233737403986684,0.0037862155181072428
453,450,0.6855939554370791,0.001033289534182344,1.4009136031884946e11,1.039772972372211e9,2.031532066144396e8,4.223447391422599e11,2.2281803551705073,0.004649802903820548
454,450,0.6793910077145281,0.0011567179454856494,1.4113417542726132e11,1.0458614644438463e9,2.0396951884610364e8,4.254732129109915e11,2.2080207750722165,0.005205230754685423
455,450,0.6800455684673692,0.0005727674157845738,1.4218309157130505e11,1.0519750042188505e9,2.047876175645781e8,4.2861996325233203e11,2.21014809751895,0.002577453371030582
456,450,0.6769393486873333,0.0005895885357213304,1.432381338372917e11,1.0581137163067027e9,2.0560752365433443e8,4.3178510644301526e11,2.200052883233833,0.002653148410745987
457,450,0.6745733024045013,4.2768311851436053e-5,1.4429932740167426e11,1.0642776265975081e9,2.0642922827573827e8,4.349687006774692e11,2.192363232814629,0.00019245740333146224
458,450,0.6714947033717522,0.0009270775045448635,1.4536669748884308e11,1.0704667998154795e9,2.0725273425936973e8,4.381708272433629e11,2.1823577859581946,0.004171848770451885
459,450,0.669222400179053,4.082505396450428e-5,1.4644026941956717e11,1.076681281375268e9,2.0807803866438243e8,4.413915561306529e11,2.174972800581922,0.00018371274284026927
460,450,0.6678188258572182,0.0007626813664132451,1.4752006850279684e11,1.0829211261349196e9,2.089051413733121e8,4.4463096313725665e11,2.170411184035959,0.0034320661488596027
461,450,0.6668211103108628,8.07679893650926e-5,1.4860612014938287e11,1.0891863923904178e9,2.097340432995076e8,4.478891262273781e11,2.167168608510304,0.0003634559521429167
462,450,0.6647252107464482,0.0008088132108618517,1.496984498087759e11,1.0954771451556337e9,2.1056474732888842e8,4.511661275511266e11,2.160356934925957,0.0036396594488783325
463,450,0.659294031818001,0.00046883282015715766,1.5079708299138235e11,1.101793454147853e9,2.113972577199968e8,4.544620522530721e11,2.142705603408503,0.0021097476907072097
464,450,0.6573220816163738,0.00021861485636287536,1.5190204523982602e11,1.1081353306816707e9,2.1223156147176248e8,4.577769508587622e11,2.136296765253215,0.0009837668536329391
465,450,0.6575469976207131,0.000797638291516023,1.5301336217919742e11,1.1145028382398932e9,2.1306766104205433e8,4.6111090507127734e11,2.1370277422673176,0.0035893723118221033
466,450,0.6529008679317206,0.0009576698714683603,1.541310595124431e11,1.1208960776681917e9,2.139055698373867e8,4.6446401910775824e11,2.121927820778092,0.004309514421607622
467,450,0.6506593616128462,0.0004070580036327344,1.5525516294452136e11,1.127315057333415e9,2.147452740620286e8,4.678363421580963e11,2.1146429252417502,0.0018317610163473047
468,450,0.6486330620327272,0.0006924465345076556,1.5638569824004037e11,1.133759846611687e9,2.155867778644482e8,4.7122796001323083e11,2.1080574516063635,0.00311600940528445
469,450,0.6441630841703001,0.00023267736230418628,1.575226912535235e11,1.1402305177955084e9,2.164300862152159e8,4.746389603894171e11,2.0935300235534755,0.0010470481303688382
470,450,0.6425394138323806,3.3354611191955776e-5,1.5866616789636993e11,1.1467270923109245e9,2.1727518923382196e8,4.780694006449845e11,2.088253094955237,0.00015009575036380098
471,450,0.6416742174961679,0.0010272229051672827,1.5981615408593454e11,1.153249638794371e9,2.1812209083468965e8,4.8151936666182446e11,2.0854412068625456,0.004622503073252772
472,450,0.6393299608604188,0.00031919419512246427,1.6097267585080405e11,1.1597982268182395e9,2.189707951773264e8,4.849889450372019e11,2.077822372796361,0.0014363738780510892
473,450,0.6383325130166213,0.0006999354030756244,1.6213575923628842e11,1.1663728935968156e9,2.1982129701691204e8,4.884782030926158e11,2.0745806673040192,0.0031497093138403097
474,450,0.6366833946007762,5.964836990688763e-5,1.6330543036614273e11,1.1729737071643035e9,2.206736000568033e8,4.9198722685529865e11,2.0692210324525226,0.0002684176645809943
475,450,0.6318392308208367,0.0010374409236636097,1.6448171542567615e11,1.1796007389222496e9,2.2152770893030205e8,4.9551610458102826e11,2.0534775001677192,0.004668484156486244
476,450,0.6293941316558609,0.00013322594081604443,1.656646406062195e11,1.1862540085847392e9,2.2238361339020637e8,4.9906489350570917e11,2.045530927881548,0.0005995167336722
477,450,0.6277905609253099,0.0003135544767195471,1.6685423220276456e11,1.1929335813403864e9,2.2324131630249998e8,5.0263367843272473e11,2.040319323007257,0.001410995145237962
478,450,0.6249466523826257,0.00045819841707216873,1.6805051655831595e11,1.1996395256346478e9,2.241008214492688e8,5.0622254634721674e11,2.0310766202435335,0.002061892876824759
479,450,0.624133004503312,0.0021955026565656384,1.6925352005401273e11,1.2063718760412152e9,2.2496212289802718e8,5.098315638738416e11,2.028432264635764,0.009879761954545372
480,450,0.620557293011724,0.0008825140103121342,1.7046326916061084e11,1.2131307181791298e9,2.258252293453569e8,5.1346082877078204e11,2.0168112022881033,0.003971313046404604
481,450,0.6196319846009074,0.0004185775274738579,1.716797903433204e11,1.2199160730979571e9,2.2669013100587916e8,5.171103997694426e11,2.013803949952949,0.0018835988736323605
482,450,0.6152453837886268,0.00047640932919167057,1.7290311017378802e11,1.2267280345378494e9,2.2755683883186063e8,5.2078037994779266e11,1.9995474973130372,0.002143841981362518
483,450,0.6125633287802743,0.0005029760567530654,1.7413325528022205e11,1.2335666252933168e9,2.2842534358945268e8,5.244708293517037e11,1.9908308185358914,0.0022633922553887942
484,450,0.6114705464382948,0.0007297679909576876,1.7537025230709418e11,1.240431901425518e9,2.2929564552078125e8,5.2818182846720807e11,1.987279275924458,0.0032839559593095943
485,450,0.6091677150017751,0.0004248980297375791,1.766141279995579e11,1.2473239357144954e9,2.3016774958343062e8,5.319134681345162e11,1.9797950737557692,0.001912041133819106
486,450,0.6084540134720218,0.00019667300145837985,1.7786490911450476e11,1.2542427659381626e9,2.310416508395702e8,5.3566581800924884e11,1.9774755437840708,0.0008850285065627094
487,450,0.604040986157564,0.0007121293432780481,1.791226224909703e11,1.2611884803443024e9,2.3191735856819966e8,5.3943897879239484e11,1.9631332050120829,0.0032045820447512163
488,450,0.6040454071165514,0.0006291583803382211,1.8038729502475223e11,1.2681610836453526e9,2.3279485856095684e8,5.4323300014661053e11,1.9631475731287922,0.002831212711521995
489,450,0.6004634888405348,0.0006047207668034955,1.816589536554377e11,1.2751606809124908e9,2.3367416479448378e8,5.4704799346828796e11,1.9515063387317382,0.0027212434506157296
490,450,0.6020973503164142,0.0004720847181190089,1.8293762537555563e11,1.2821872726973069e9,2.3455526195638186e8,5.508840061264966e11,1.9568163885283463,0.00212438123153554
491,450,0.5956997430139581,0.00037502042314447334,1.8422333726712967e11,1.2892409965663586e9,2.3543817302807778e8,5.547411699095874e11,1.9360241647953638,0.00168759190415013
492,450,0.5957646599473052,0.0006907576481811439,1.8551611642498016e11,1.2963218178333066e9,2.3632287291486442e8,5.586195107606957e11,1.9362351448287418,0.003108409416815148
493,450,0.5932434887820238,0.0011635974225969825,1.868159899813588e11,1.3034298478408184e9,2.3720937724202728e8,5.625191447630769e11,1.9280413385415773,0.005236188401686421
494,450,0.5908565604582946,0.0005151285737929771,1.881229851997525e11,1.310565125037895e9,2.380976813302113e8,5.664401431675627e11,1.9202838214894575,0.002318078582068397
495,450,0.5887439169447515,0.0005630160872738088,1.8943712934476584e11,1.3177277038109922e9,2.3898778493046397e8,5.70382587260384e11,1.9134177300704422,0.0025335723927321398
496,450,0.5869565200452334,0.0005354091285701631,1.9075844972917963e11,1.3249176391343002e9,2.3987968796670002e8,5.743465588664482e11,1.9076086901470084,0.002409341078565734
497,450,0.5852374906680642,0.00030760254329599687,1.9208697375531567e11,1.3321349878629394e9,2.4077339087880626e8,5.78332141108028e11,1.9020218446712085,0.001384211444831986
498,450,0.5830720864796441,0.001884255512258986,1.9342272885563715e11,1.3393798083945558e9,2.416688945187107e8,5.823394182582715e11,1.8949842810588435,0.008479149805165436
499,450,0.5798232675776294,0.0007426777580085077,1.9476574255658282e11,1.346652159965256e9,2.4256619999027252e8,5.863684752617025e11,1.8844256196272955,0.0033420499110382845
500,450,0.5783436093157401,6.750920688004466e-5,1.9611604237657776e11,1.353952080315433e9,2.434653024685701e8,5.904193838919954e11,1.8796167302761555,0.000303791430960201
501,450,0.5770624699806852,0.0008088304783140227,1.97473655931393e11,1.36127963434867e9,2.4436620460430706e8,5.944922329492289e11,1.875453027437227,0.003639737152413102
502,450,0.5740092788735811,0.00032991518114875194,1.9883861088362408e11,1.368634889371454e9,2.4526890968428117e8,5.985871129387723e11,1.8655301563391387,0.0014846183151693837
503,450,0.5725324371424827,0.0002812459546126713,2.002109349453446e11,1.3760178802202206e9,2.4617341213078728e8,6.027040942642806e11,1.8607304207130688,0.0012656067957570209
504,450,0.5700940742380555,3.2485792209072876e-7,2.0159065591922595e11,1.383428677624777e9,2.470797161564727e8,6.068432698740745e11,1.8528057412736803,1.4618606494082794e-6
505,450,0.5699213957417049,0.0009094590622988013,2.0297780158953452e11,1.390867317240612e9,2.4798781643720978e8,6.110047110137189e11,1.8522445361605409,0.004092565780344606
506,450,0.564761609104548,0.001218090131366109,2.043723998563003e11,1.3983338983424087e9,2.4889772489302656e8,6.151885289068204e11,1.835475229589781,0.00548140559114749
507,450,0.5648350748711588,0.00045907198637692103,2.0577447869678683e11,1.405828414297772e9,2.4980942477878872e8,6.193947685026384e11,1.835713993331266,0.0020658239386961447
508,450,0.5619717734712055,0.00036152830540960913,2.0718406605074692e11,1.413350969779344e9,2.5072292944054097e8,6.236235448454032e11,1.8264082637814179,0.001626877374343241
509,450,0.5580377760972366,0.00027273084402770244,2.0860118997992932e11,1.4209016087220426e9,2.5163823580662668e8,6.278749349725724e11,1.813622772316019,0.001227288798124661
510,450,0.5590204403843717,9.006157668691715e-5,2.1002587861920892e11,1.4284803504300058e9,2.525553342210029e8,6.321490004995454e11,1.816816431249208,0.0004052770950911272
511,450,0.5586388347772264,7.155040502059007e-5,2.1145816006527036e11,1.4360872879311652e9,2.5347423483721733e8,6.364458497443029e11,1.8155762130259858,0.0003219768225926553
512,450,0.5553844438310467,0.001208001042035528,2.1289806261432025e11,1.4437224855888155e9,2.5439494006866214e8,6.407655730380513e11,1.8049994424509017,0.005436004689159876
513,450,0.5533539641595561,0.001701396327137351,2.1434561447751215e11,1.4513859740067606e9,2.553174433147675e8,6.451082396796013e11,1.7984003835185571,0.00765628347211808
514,450,0.5483754572953766,0.0005185481861986075,2.1580084400422113e11,1.4590778334626257e9,2.5624175125111327e8,6.494739504585695e11,1.782220236209974,0.0023334668378937337
515,450,0.5506629961771425,0.00013086633130282176,2.172637795935426e11,1.466798058171052e9,2.5716784761995035e8,6.538627517935269e11,1.7896547375757133,0.000588898490862698
516,450,0.5463932975890344,0.0006421502829141446,2.1873444963253564e11,1.4745467859918134e9,2.5809575438562492e8,6.582747814127714e11,1.775778217164362,0.0028896762731136505
517,450,0.5454226931849822,0.0010595068893104588,2.202128826588102e11,1.4823240133256662e9,2.5902545591346186e8,6.627100873916171e11,1.772623752851192,0.0047677810018970646
518,450,0.543562034774342,0.0005212989976573928,2.2169910719149243e11,1.4901298204620876e9,2.599569588447518e8,6.671687712880073e11,1.7665766130166114,0.0023458454894582674
519,450,0.5438167959790872,0.00019212959308526832,2.231931518389639e11,1.4979642447582147e9,2.6089025844558048e8,6.716509074910608e11,1.7674045869320332,0.0008645831688837074
520,450,0.5395587659149896,0.0008908926392905414,2.2469504525692795e11,1.5058273809168396e9,2.6182536510694253e8,6.761566071179528e11,1.7535659892237163,0.004009016876807436
521,450,0.537747010671292,0.0004405002585679741,2.2620481617295578e11,1.5137192428277137e9,2.6276226792959717e8,6.806859299086018e11,1.747677784681699,0.0019822511635558832
522,450,0.5376518904331749,0.0021640828785512312,2.2772249332682748e11,1.5216398900961106e9,2.637009680568971e8,6.852389649289458e11,1.7473686439078182,0.00973837295348054
523,450,0.5362296859685207,0.0011377862674209795,2.292481055743372e11,1.5295893961341822e9,2.6464147027892247e8,6.898158102293552e11,1.7427464793976923,0.005120038203394408
524,450,0.5344135005715376,0.0004807609568817147,2.3078168179303214e11,1.5375678105909529e9,2.6558377309312218e8,6.944165488485322e11,1.7368438768574972,0.002163424305967716
525,450,0.5313931173818416,0.00025820195857101163,2.3232325087182382e11,1.5455751935165517e9,2.6652787774480796e8,6.990412707095294e11,1.7270276314909851,0.0011619088135695523
526,450,0.5288008494178722,0.00030216846760230904,2.3387284185755673e11,1.553611590529541e9,2.6747378171537417e8,7.036900565329001e11,1.7186027606080847,0.0013597581042103907
527,450,0.5272955267826206,0.0005332293848618176,2.3543048374149545e11,1.5616770530569043e9,2.6842148401133582e8,7.083629910245941e11,1.7137104620435168,0.002399532231878179
528,450,0.5262692179551938,0.0014767841552134895,2.3699620567104117e11,1.5697716399437246e9,2.6937098556480616e8,7.130601637234082e11,1.7103749583543797,0.006645528698460703
529,450,0.523746872463698,3.136635211621718e-5,2.3857003677498126e11,1.577895418092083e9,2.703222894013322e8,7.177816696263302e11,1.7021773355070184,0.00014114858452297731
530,450,0.5219333112915608,0.0003787411618299436,2.401520062479126e11,1.5860484297819202e9,2.712753921405484e8,7.22527587999752e11,1.6962832616975727,0.0017043352282347462
531,450,0.521232384864972,6.119992456944819e-5,2.4174214337492102e11,1.5942307279647741e9,2.722302931975847e8,7.272980051132871e11,1.6940052508111592,0.00027539966056251686
532,450,0.5175197011604544,0.0008576758444927302,2.4334047749347955e11,1.6024423919733481e9,2.7318699876604605e8,7.320930244810623e11,1.6819390287714768,0.003859541300217286
533,450,0.518059953268791,0.0005308496853622512,2.4494703794793872e11,1.6106834347377791e9,2.741454979598307e8,7.369127068492214e11,1.6836948481235705,0.0023888235841301305
534,450,0.5151491162774735,0.0016002270870094952,2.4656185418620618e11,1.6189539563807263e9,2.751058022943981e8,7.417571695535808e11,1.674234627901789,0.007201021891542729
535,450,0.5152173985079491,0.0005958580805405244,2.4818495569086356e11,1.6272539747987416e9,2.760679022029953e8,7.466264768178112e11,1.6744565451508346,0.00268136136243236
536,450,0.510737111835174,0.0011847360181362898,2.4981637200143762e11,1.6355835889432778e9,2.7703180883910877e8,7.515207456497583e11,1.6598956134643155,0.005331312081613304
537,450,0.5108865020781969,0.00034618980106386346,2.5145613273194986e11,1.6439428008722985e9,2.779975086245866e8,7.564400302175385e11,1.6603811317541397,0.0015578541047873856
538,450,0.5112844231144635,0.001119565725981879,2.5310426750719797e11,1.6523316912070951e9,2.789650080316314e8,7.613844359764534e11,1.6616743751220064,0.0050380457669184555
539,450,0.5059742286845172,0.0006717725783538754,2.5476080605006262e11,1.6607503497638063e9,2.7993431583981615e8,7.663540746005463e11,1.644416243224681,0.003022976602592439
540,450,0.505470152017806,0.0001755600785737347,2.564257781280935e11,1.6691987709425058e9,2.8090541657839304e8,7.713489956411365e11,1.6427779940578695,0.0007900203535818062
541,450,0.5037355437692361,0.0003817713715063766,2.580992135579491e11,1.6776770449008691e9,2.8187831910703796e8,7.763693113315883e11,1.6371405172500175,0.0017179711717786946
542,450,0.5025159548094139,2.748474187891558e-5,2.5978114219349896e11,1.6861852168558114e9,2.8285302088076156e8,7.814151047386936e11,1.6331768531305952,0.0001236813384551201
543,450,0.4996459864835292,0.0012952534560219386,2.6147159397048383e11,1.694723354501306e9,2.8382952502828246e8,7.864864737864525e11,1.6238494560714698,0.005828640552098724
544,450,0.5014103535081863,0.00046984670776377456,2.631705988790036e11,1.703291477053154e9,2.848078224833332e8,7.91583484755412e11,1.6295836489016056,0.0021143101849369853
545,450,0.49757260589961905,0.00034753400068054073,2.6487818697455035e11,1.711889698555656e9,2.8578792802284026e8,7.967062663485603e11,1.617110969173762,0.0015639030030624333
546,450,0.49607310340021454,0.0001858454870531732,2.6659438832861902e11,1.7205180286542747e9,2.8676983017592007e8,8.01854878895779e11,1.6122375860506972,0.0008363046917392794
547,450,0.4921944850118293,0.0006161052291707176,2.6831923309426495e11,1.7291765496208453e9,2.87753535712265e8,8.070294306188567e11,1.599632076288445,0.002772473531268229
548,450,0.4922536264162878,0.0010833912689848396,2.7005275148886615e11,1.7378652807125766e9,2.8873903562437457e8,8.122299883725942e11,1.5998242858529352,0.004875260710431778
549,450,0.4931009817067612,0.0005705431390075327,2.7179497374814716e11,1.746584295155623e9,2.8972633442208314e8,8.174566547822272e11,1.6025781905469738,0.002567444125533897
550,450,0.48847876145581776,0.0005712813312935018,2.735459302182229e11,1.755333683893285e9,2.907154409771264e8,8.227095443627908e11,1.5875559747314076,0.0025707659908207584
551,450,0.489885865951163,0.00018768738067920232,2.7530565124241833e11,1.7641134366933873e9,2.9170633898954105e8,8.279887049209315e11,1.5921290643412798,0.0008445932130564104
552,450,0.4848669353964076,0.0007008829850240206,2.770741672699375e11,1.772923679659712e9,2.926990460555106e8,8.332942746272032e11,1.5758175400383245,0.0031539734326080926
553,450,0.484429560908233,0.0002879783296857502,2.7885150877032684e11,1.7817644055588052e9,2.93693546669958e8,8.386263035051735e11,1.5743960729517574,0.001295902483585876
554,450,0.48145629254973754,0.0011106294722655159,2.8063770627772015e11,1.7906357099678974e9,2.94689850813607e8,8.439849099106183e11,1.564732950786647,0.004997832625194822
555,450,0.4807188066059296,0.0008558996471101897,2.824327903720503e11,1.7995376212376673e9,2.9568795184119076e8,8.49370167743391e11,1.5623361214692713,0.0038515484119958534
556,450,0.4800491279545639,0.00013623966570129172,2.842367917404681e11,1.8084702068661373e9,2.9668785277418065e8,8.547821770254856e11,1.5601596658523327,0.0006130784956558127
557,450,0.4783635356699544,0.0002526339134776371,2.860497410356319e11,1.8174335282206953e9,2.9768955510797995e8,8.602210339818864e11,1.5546814909273516,0.001136852610649367
558,450,0.4770131125580833,0.0008084067485733552,2.878716690508077e11,1.82642763295705e9,2.986930569691309e8,8.656868257753352e11,1.5502926158137709,0.0036378303685800986
559,450,0.4757030959087201,0.000923636874430713,2.897026065874745e11,1.8354525780154707e9,2.99698358771344e8,8.711796459702784e11,1.5460350617033405,0.004156365934938209
560,450,0.4751349836076911,0.0009586219406013952,2.9154258450077747e11,1.8445084147238858e9,3.007054595514557e8,8.766995845427535e11,1.544188696724996,0.004313798732706278
561,450,0.47436894364651383,6.33787266768344e-5,2.933916337665247e11,1.8535952036410818e9,3.017143606067287e8,8.8224673774915e11,1.5416990668511699,0.0002852042700457548
562,450,0.4723936393580854,0.0009231612366121447,2.952497852724598e11,1.8627130056905663e9,3.0272506330455536e8,8.878212024126884e11,1.5352793279137775,0.004154225564754651
563,450,0.4689218060999781,0.0009583606317787063,2.9711707013069556e11,1.87186187771872e9,3.037375680258745e8,8.934230726365873e11,1.5239958698249287,0.004312622843004178
564,450,0.46779819851667653,0.00020330410321883654,2.989935194107353e11,1.8810418535144317e9,3.0475186955074614e8,8.9905242726924e11,1.5203441451791988,0.0009148684644847644
565,450,0.46651055613931264,5.6719588081290604e-5,3.008791642352758e11,1.89025300238173e9,3.057679712890654e8,9.047093691904811e11,1.5161593074527662,0.00025523814636580774
566,450,0.4660624329988273,0.0009212791808435039,3.02774035825235e11,1.8994953740007844e9,3.067858718887262e8,9.103939882091357e11,1.5147029072461888,0.004145756313795768
567,450,0.4630949720526337,0.0006743349035432972,3.046781654328733e11,1.9087690423481255e9,3.078055758742166e8,9.161063907219113e11,1.5050586591710595,0.0030345070659448374
568,450,0.46290172184498424,0.001644794014686601,3.06591584337457e11,1.9180740332290013e9,3.08827076121771e8,9.218466507914126e11,1.5044305959961988,0.007401573066089705
569,450,0.458995158544539,0.0010021929835564124,3.085143239729245e11,1.9274104379567955e9,3.098503813333271e8,9.276148868244894e11,1.4917342652697516,0.004509868426003856
570,450,0.45890183813888874,0.00024340337709621688,3.104464157072204e11,1.9367782700939791e9,3.108754814616852e8,9.33411164904106e11,1.4914309739513885,0.001095315196932976
571,450,0.4576603993290471,0.00024313234755387762,3.123878910153461e11,1.9461776123475387e9,3.119023831056176e8,9.392355980326263e11,1.487396297819403,0.0010940955639924493
572,450,0.454186188880611,0.0004833117890776276,3.1433878143165607e11,1.9556085259358168e9,3.129310876817181e8,9.450882848604043e11,1.4761051138619858,0.0021749030508493245
573,450,0.4533741055883061,0.0005693115285725677,3.1629911857296564e11,1.9650710391958153e9,3.139615887460775e8,9.509693018219714e11,1.473465843161995,0.002561901878576555
574,450,0.4536750289451389,0.00011263055230033552,3.182689340637438e11,1.9745652159383283e9,3.149938883532353e8,9.568787496438125e11,1.4744438440717014,0.0005068374853515098
575,450,0.45274204611493574,0.0012248513052080835,3.202482595883048e11,1.9840911243087485e9,3.16027989567704e8,9.628167321946923e11,1.4714116498735412,0.005511830873436376
576,450,0.44985575207925876,0.00028333709758499026,3.222371269097519e11,1.9936488235546582e9,3.170638933385466e8,9.687833474600771e11,1.462031194257591,0.0012750169391324562
577,450,0.4483362962536568,0.00027069423879561016,3.2423556783175256e11,2.0032383506788032e9,3.181015953103376e8,9.747786783995688e11,1.4570929628243845,0.0012181240745802457
578,450,0.44843071677137436,0.00031431555463334925,3.262436142393551e11,2.0128597596481912e9,3.191410951878577e8,9.808028196718354e11,1.4573998295069668,0.0014144199958500716
579,450,0.4479046373668001,0.0011866573550572172,3.28261298010741e11,2.0225131179410105e9,3.201823958626345e8,9.868558754152896e11,1.4556900714421004,0.005339958097757477
580,450,0.4445702293292269,0.0012473849760503489,3.302886511500368e11,2.0321984928019319e9,3.21225500161342e8,9.929379497476874e11,1.4448532453199874,0.00561323239222657
581,450,0.4440233609558075,0.0011015327250457699,3.323257056817054e11,2.0419159089250543e9,3.222704008650872e8,9.990491177930405e11,1.4430759231063743,0.004956897262705965
582,450,0.4418559821084241,0.0008362740171782151,3.343724936776922e11,2.051665445620754e9,3.233171036416277e8,1.0051894923123191e12,1.4360319418523784,0.003763233077301968
583,450,0.44052257593139466,0.0004418308826148999,3.364290473075548e11,2.0614471447933e9,3.243656053439815e8,1.0113591605117307e12,1.4316983717770326,0.0019882389717670495
584,450,0.4393724082429055,0.0001564698601128245,3.3849539871586554e11,2.0712610652570062e9,3.2541590680695415e8,1.0175582214573555e12,1.427960326789443,0.0007041143705077103
585,450,0.438267638815414,0.0007194343461610633,3.405715801822551e11,2.0811072630278401e9,3.26468008205307e8,1.0237867723814194e12,1.4243698261500954,0.0032374545577247846
586,450,0.436924627720803,0.00047449103005944154,3.426576240338863e11,2.0909857949242494e9,3.275219099049115e8,1.0300449112489341e12,1.4200050400926096,0.002135209635267487
587,450,0.4332049240912548,0.00030269952346847676,3.447535625707872e11,2.1008967277177403e9,3.285776145817394e8,1.0363327431613091e12,1.407916003296578,0.0013621478556081455
588,450,0.4341230457409364,0.0003656696779275159,3.468594282605859e11,2.110840078893914e9,3.2963511343100214e8,1.0426503391729863e12,1.4108998986580432,0.0016455135506738216
589,450,0.4333214398346352,0.00015025442196835934,3.4897525356622943e11,2.1208159379680502e9,3.306944144361451e8,1.0489978203932174e12,1.4082946794625646,0.0006761448988576171
590,450,0.43272539678354854,0.0014956555661378489,3.511010709993442e11,2.1308243498217196e9,3.317555151707959e8,1.0553752772223286e12,1.4063575395465329,0.00673045004762032
591,450,0.4292874003462136,0.00013603401037069675,3.532369131479842e11,2.1408653861783748e9,3.328184194636148e8,1.061782818842062e12,1.3951840511251943,0.0006121530466681353
592,450,0.42764775045595743,0.0010844344978217938,3.5538281266042816e11,2.1509390772631407e9,3.3388312148776895e8,1.068220525748847e12,1.3898551889818616,0.0048799552401980716
593,450,0.4271353851406395,0.0005839938417110391,3.5753880220493024e11,2.1610454820511336e9,3.34949622124677e8,1.0746884986074967e12,1.3881900017070783,0.002627972287699676
594,450,0.4268823684943158,0.0008873614246936803,3.597049145361311e11,2.171184660426393e9,3.3601792243456715e8,1.0811868388527014e12,1.3873676976065263,0.003993126411121562
595,450,0.4254009214073366,7.391248664109958e-5,3.6188118248169055e11,2.181356675646855e9,3.370880242626516e8,1.0877156504463813e12,1.382552994573844,0.0003326061898849481
596,450,0.42294088898843485,7.313619174431228e-5,3.640676388566653e11,2.19156158159775e9,3.381599272777726e8,1.0942750310505914e12,1.3745578892124133,0.00032911286284940526
597,450,0.42136750962675273,0.0007490292185180242,3.662643166012417e11,2.2017994235958347e9,3.3923362919417226e8,1.100865072422849e12,1.3694444062869464,0.003370631483331109
598,450,0.4208813191125444,0.00027818546788903103,3.684712486975391e11,2.212070255888818e9,3.4030912978818816e8,1.1074858727286584e12,1.3678642871157694,0.0012518346055006397
599,450,0.4193937873975208,0.00041834892962421867,3.7068846813929626e11,2.2223741448334327e9,3.413864315935096e8,1.114137538833009e12,1.3630298090419426,0.001882570183308984
600,450,0.41864555749448923,0.00010256920533331,3.729160080160819e11,2.232711136460216e9,3.4246553250022197e8,1.1208201634851477e12,1.36059806185709,0.000461561423999895
601,450,0.41679020821981333,0.00022633863633683265,3.7515390147112726e11,2.243081295828037e9,3.435464347393872e8,1.1275338529542473e12,1.3545681767143933,0.0010185238635157469
602,450,0.4168273608537246,0.0006998618280424727,3.774021816767591e11,2.253484662312249e9,3.4462913469233906e8,1.1342786956467676e12,1.354688922774605,0.003149378226191127
603,450,0.414389456501035,0.00016128390425115824,3.796608819010216e11,2.263921314318495e9,3.457136376223586e8,1.141054807563092e12,1.3467657336283636,0.0007257775691302121
604,450,0.4141688378251719,0.0003885514281573718,3.8193003541535333e11,2.2743912822799854e9,3.4679993788574255e8,1.147862271130342e12,1.3460487229318086,0.0017484814267081732
605,450,0.41269000722871724,0.0013774424774289917,3.842096755938126e11,2.284894639825428e9,3.4788803964338845e8,1.1547011993400962e12,1.341242523493331,0.006198491148430463
606,450,0.4098212616175528,0.00025894537788026105,3.86499835844517e11,2.295431442926772e9,3.489779430617097e8,1.1615716929468762e12,1.3319191002570465,0.0011652542004611747
607,450,0.4109937106475029,1.8501394061891114e-5,3.888005496307751e11,2.3060017182519994e9,3.500696416715623e8,1.1684738321003916e12,1.3357295596043843,8.325627327851001e-5
608,450,0.4076514623276644,0.0016942799672198619,3.911118504653384e11,2.3166055660394397e9,3.5116314560982645e8,1.1754077492110627e12,1.3248672525649094,0.007624259852489378
609,450,0.4079057891083743,0.0001137475899279975,3.934337719655868e11,2.327242999033872e9,3.5225844532470524e8,1.1823735148421587e12,1.3256938146022164,0.0005118641546759888
610,450,0.40434893521941395,0.0003600518774133812,3.957663476985595e11,2.3379141112450857e9,3.533555494980613e8,1.1893712574350703e12,1.3141340394630954,0.0016202334483602155
611,450,0.4046094714846367,0.00018631504680017164,3.981096113936439e11,2.348618918082355e9,3.5445444919393486e8,1.1964010496919456e12,1.3149807823250694,0.0008384177106007724
612,450,0.40460947318349066,0.00018626953547487037,4.004635967816463e11,2.359357496114805e9,3.5555514919381845e8,1.2034630079778328e12,1.3149807878463446,0.0008382129096369166
613,450,0.40246393868078484,0.0009325924011745201,4.028283376655862e11,2.3701299104589148e9,3.566576516911708e8,1.2105572407067554e12,1.3080078007125506,0.004196665805285341
614,450,0.4015845203097056,0.0008656778450010952,4.052038679117567e11,2.3809361985821466e9,3.577619527132542e8,1.2176838367386458e12,1.3051496910065432,0.0038955503025049285
615,450,0.39896201871254194,0.001200688311616736,4.0759022137604926e11,2.3917764314044533e9,3.588680557427507e8,1.2248429090219272e12,1.2966265608157612,0.005403097402275312
616,450,0.39872471934395587,0.00022760755431566754,4.0998743208178467e11,2.402650642780078e9,3.599759560232776e8,1.2320345440812183e12,1.2958553378678566,0.0010242339944205039
617,450,0.39597017257203093,0.0009066919146358576,4.123955340181448e11,2.4135589133581877e9,3.610856591817892e8,1.239258862155662e12,1.2869030608591006,0.004080113615861359
618,450,0.3959599262597512,0.00018585014988765984,4.1481456125881354e11,2.424501271218188e9,3.621971591974393e8,1.2465159459928743e12,1.2868697603441914,0.0008363256744944692
619,450,0.3953841575621425,0.0004062973059287458,4.1724454794013226e11,2.4354777887219357e9,3.6331045985488516e8,1.253805910213444e12,1.2849985120769631,0.001828337876679356
620,450,0.394882332340527,0.0003040129983195958,4.1968552824951794e11,2.4464885178468075e9,3.644255604280559e8,1.261128855008128e12,1.2833675801067128,0.001368058492438181
621,450,0.3933748073095926,0.0007101146111918055,4.221375364110241e11,2.457533519434668e9,3.6554246214258665e8,1.2684848871220688e12,1.2784681237561761,0.0031955157503631244
622,450,0.39140892262396876,0.0013498019983281128,4.246006067115457e11,2.4686128459034743e9,3.666611643645233e8,1.2758741074044507e12,1.2720789985278984,0.006074108992476507
623,450,0.3906307729570595,0.0005668329038588302,4.270747735564566e11,2.4797265440900955e9,3.6778166525135535e8,1.2832966127747827e12,1.2695500121104435,0.002550748067364736
624,450,0.3896866073987597,0.0004994732343778002,4.295600712900135e11,2.490874676195995e9,3.689039663159609e8,1.2907525114984697e12,1.2664814740459691,0.002247629554700101
625,450,0.38987410306396214,0.0012800307872973381,4.3205653439622833e11,2.502057290819673e9,3.700280660973083e8,1.2982419021098562e12,1.2670908349578769,0.005760138542838022
626,450,0.38706986815900635,0.00020839145668816172,4.345641973856071e11,2.513274464456775e9,3.7115396925320387e8,1.3057649035282756e12,1.2579770715167706,0.0009377615550967278
627,450,0.38757214048288147,0.0008361884443717897,4.370830948501693e11,2.524526219996688e9,3.722816686873965e8,1.3133215959970823e12,1.2596094565693647,0.0037628479996730533
628,450,0.384837455000102,0.0003024074028630556,4.396132614079934e11,2.5358126462873826e9,3.734111717421297e8,1.3209121077444412e12,1.2507217287503316,0.0013608333128837503
629,450,0.38539547925463835,0.0002837729110256852,4.421547317147043e11,2.5471337651517167e9,3.7454247112095076e8,1.3285365185701533e12,1.2525353075775747,0.0012769780996155834
630,450,0.3833043055909972,0.0003424054936765851,4.4470754054510144e11,2.5584896622572937e9,3.7567557344294107e8,1.3361949547263171e12,1.245738993170741,0.0015408247215446332
631,450,0.3810291609812071,0.000735798957305446,4.472717226380408e11,2.5698803802329955e9,3.7681047595284414e8,1.3438875114677593e12,1.238344773188923,0.003311095307874507
632,450,0.3799275874167999,0.000911340460859212,4.498473129113769e11,2.5813059674673986e9,3.7794717716210294e8,1.3516142882509653e12,1.2347646591045995,0.004101032073866454
633,450,0.380416897214084,0.00022802305527900088,4.52434346226345e11,2.59276647714108e9,3.790856766283736e8,1.3593753882867266e12,1.236354915945773,0.001026103748755504
634,450,0.3754258107082242,0.0012984290821369659,4.550328575274484e11,2.604262000310294e9,3.8022598206980026e8,1.3671709426006882e12,1.2201338848017285,0.0058429308696163465
635,450,0.37731259596639366,0.00029290718005514464,4.5764288188038806e11,2.6157925298051615e9,3.813680800259579e8,1.3750010105575708e12,1.2262659368907793,0.0013180823102481509
636,450,0.3761222455534582,0.00015176209198541874,4.6026445428549225e11,2.6273581711329956e9,3.825119813216814e8,1.3828657341498496e12,1.2223972980487392,0.0006829294139343844
637,450,0.3753148020794991,7.161148709578484e-5,4.6289760992040546e11,2.638958962109541e9,3.8365768219800943e8,1.3907652059324763e12,1.219773106758372,0.00032225169193103175
638,450,0.37326107278018616,0.00082726719494341,4.655423839584491e11,2.6505949662152762e9,3.848051844151729e8,1.3986995374737249e12,1.2130984865356051,0.003722702377245345
639,450,0.37269084850755063,0.0006662183290995592,4.681988116052338e11,2.6622662249787884e9,3.8595448503058606e8,1.4066688244199756e12,1.2112452576495396,0.0029979824809480164
640,450,0.37272223203293364,0.00046479283819826953,4.708669281667005e11,2.6739727981089745e9,3.871055849975673e8,1.4146731758719485e12,1.2113472541070343,0.002091567771892213
641,450,0.37137305724630465,0.00046232361845457775,4.735467689967606e11,2.6857147508530087e9,3.8825848644756126e8,1.4227127052014207e12,1.20696243605049,0.0020804562830456
642,450,0.36881956116821896,0.0008829909842812842,4.7623836947610706e11,2.697492137552642e9,3.894131891748163e8,1.4307875179613562e12,1.1986635737967115,0.0039734594292657795
643,450,0.3688136999795647,0.0008910647107838168,4.78941765095703e11,2.709304994690844e9,3.9056968918049127e8,1.438897706621731e12,1.1986445249335853,0.004009791198527176
644,450,0.3670900498712779,0.0001607439203410865,4.8165699131795807e11,2.72115339890612e9,3.917279910166873e8,1.4470433935350925e12,1.1930426620816532,0.0007233476415348892
645,450,0.3666250609057489,0.0001764567807524542,4.843840837467378e11,2.7330373905632353e9,3.9288809150903594e8,1.4552246743456152e12,1.191531447943684,0.0007940555133860439
646,450,0.3660587243142415,0.0008980575269468526,4.871230779837581e11,2.7449570317330656e9,3.940499921038301e8,1.463441660962526e12,1.189690854021285,0.004041258871260837
647,450,0.36456538199533356,0.0005605805529101897,4.898740097096418e11,2.7569123818244843e9,3.9521369368223053e8,1.4716944634878032e12,1.184837491484834,0.0025226124880958537
648,450,0.36475221138395264,3.7248374216009017e-6,4.92636914657685e11,2.768903483085989e9,3.963791934864392e8,1.4799831794509336e12,1.185444686997846,1.6761768397204058e-5
649,450,0.36307746647559547,0.001548368971412653,4.9541182863541284e11,2.780930408426272e9,3.975464952340103e8,1.4883079292885422e12,1.1800017660456852,0.006967660371356939
650,450,0.36092866905455007,0.0001838873545609073,4.9819878743824475e11,2.7929932062412715e9,3.9871559749372786e8,1.496668815490759e12,1.1730181744272876,0.0008274930955240829
651,450,0.36051566738043966,8.670354765824881e-6,5.009978270110277e11,2.8050919207754216e9,3.998864979236931e8,1.5050659374794338e12,1.171675918986429,3.901659644621197e-5
652,450,0.3602941517037548,8.709523227491876e-5,5.0380898327376373e11,2.817226614991267e9,4.010591981536118e8,1.5134994088696677e12,1.170955993037203,0.0003919285452371344
653,450,0.36013939091115516,0.0011934400816101854,5.066322922386829e11,2.82939734476186e9,4.022336983062988e8,1.5219693381286462e12,1.1704530204612542,0.005370480367245835
654,450,0.35616531555474856,6.271381515909611e-5,5.094677900046902e11,2.8416041846251225e9,4.034100024259293e8,1.530475847831808e12,1.1575372755529327,0.0002822121682159325
655,450,0.35601730910070556,0.0005653612228845553,5.1231551265494257e11,2.853847152003206e9,4.045881025756842e8,1.539019018066215e12,1.157056254577293,0.0025441255029804988
656,450,0.3555815462722111,0.0011685252561439135,5.1517549636906366e11,2.8661263225013657e9,4.057680030171689e8,1.5475989725495583e12,1.1556400253846861,0.005258363652647611
657,450,0.35410653896197775,0.0010396791579376646,5.1804777738235016e11,2.8784417551086783e9,4.06949704530181e8,1.556215822762633e12,1.1508462516264277,0.004678556210719491
658,450,0.3526357327902314,0.0012426150833260803,5.2093239197285297e11,2.8907934999261217e9,4.0813320602853817e8,1.5648696736913774e12,1.146066131568252,0.005591767874967362
659,450,0.35289537492767553,0.00020094330292580443,5.2382937650823773e11,2.9031816037910223e9,4.093185057710384e8,1.5735606279870132e12,1.1469099685149455,0.00090424486316612
660,450,0.3501855230800532,0.0005839451393190318,5.267387673285283e11,2.915606144978533e9,4.105056085210303e8,1.5822888121917668e12,1.138102950010173,0.002627753126935643
661,450,0.3510844268370904,0.0004904859220856094,5.296606009361944e11,2.9280671465626745e9,4.116945076097525e8,1.5910543113661223e12,1.141024387220544,0.0022071866493852425
662,450,0.3493943240567134,0.0007496921003694477,5.3259491381499347e11,2.9405646941403694e9,4.128852093173266e8,1.599857257898728e12,1.1355315531843184,0.0033736144516625147
663,450,0.34900826359369963,0.0003257009634380359,5.355417425239399e11,2.953098823943425e9,4.1407770970818895e8,1.608697747119236e12,1.1342768566795238,0.0014656543354711615
664,450,0.3467003602027987,0.0005717085861229799,5.38501123671695e11,2.965669606979916e9,4.152720120255414e8,1.617575900774463e12,1.1267761706590957,0.0025726886375534094
665,450,0.34703766129341107,0.0004346343213519801,5.4147309396740936e11,2.9782770762666063e9,4.1646811168694866e8,1.6264918120090107e12,1.127872399203586,0.0019558544460839106
666,450,0.344075231267021,0.0001233325796434503,5.4445769007371796e11,2.990921316001261e9,4.176660146445704e8,1.6354456129731787e12,1.1182445016178182,0.0005549966083955263
667,450,0.3447804255744587,0.00027527312371261614,5.4745494884560406e11,3.0036023476038723e9,4.188657139410218e8,1.6444373882796384e12,1.1205363831169908,0.0012387290567067726
668,450,0.3435800281696805,0.00017574929643321147,5.504649070730396e11,3.0163202533983183e9,4.2006721513365775e8,1.653467269007183e12,1.1166350915514616,0.0007908718339494517
669,450,0.3437931100836289,0.0016736790524111609,5.534876016308241e11,3.029075072520335e9,4.2127051490536845e8,1.662535353592696e12,1.117327607771794,0.007531555735850224
670,450,0.3430716789413193,0.0002543851505585337,5.565230695450367e11,3.041866871721751e9,4.2247561563472676e8,1.6716417615441636e12,1.1149829565592877,0.0011447331775134018
671,450,0.34106814527707513,0.00031690322391284605,5.595713477583578e11,3.0546957078601503e9,4.236825176132554e8,1.680786605141768e12,1.1084714721504942,0.0014260645076078072
672,450,0.34027443330801554,0.0006673301319471202,5.626324733261735e11,3.067561624155557e9,4.248912183909862e8,1.6899699863823047e12,1.1058919082510505,0.003002985593762041
673,450,0.3375422754003903,3.56992895820915e-5,5.657064833659434e11,3.0804646910822234e9,4.261017210672472e8,1.6991920282126543e12,1.0970123950512685,0.00016064680311941176
674,450,0.3386735822548774,0.0005911898585960699,5.687934150796064e11,3.093404935970945e9,4.273140199582281e8,1.708452820746013e12,1.1006891423283516,0.0026603543636823145
675,450,0.33811951066156865,0.0003352234667687254,5.71893305671981e11,3.106382440808249e9,4.285281204994e8,1.7177524960983171e12,1.0988884096500982,0.0015085056004592642
676,450,0.33687426788217634,0.0003875873790207462,5.750061924106831e11,3.119397256075181e9,4.297440217115783e8,1.7270911624663494e12,1.0948413706170732,0.001744143205593358
677,450,0.3341392385877746,0.00014472991210471046,5.781321126406578e11,3.1324494408447113e9,4.3096172436173135e8,1.736468934773991e12,1.0859525254102675,0.0006512846044711971
678,450,0.3339116149701482,0.000516387084616099,5.812711037562992e11,3.145539031234996e9,4.3218122457791317e8,1.7458859104810889e12,1.0852127486529817,0.0023237418807724453
679,450,0.33419476056349007,0.0001370380293466162,5.844232032014988e11,3.1586660920956535e9,4.3340252430372703e8,1.7553422092681272e12,1.0861329718313426,0.0006166711320597729
680,450,0.3336812929206491,0.0009328524763074378,5.87588448458595e11,3.171830684941692e9,4.346256247921333e8,1.7648379484582156e12,1.0844642019921096,0.00419783614338347
681,450,0.3326390448930241,0.00024020315605353254,5.907668770873794e11,3.1850328637894893e9,4.3585052579755676e8,1.7743732397621633e12,1.0810768959023282,0.0010809142022408964
682,450,0.33073989593483877,0.0007289011822175974,5.939585267324006e11,3.1982726854295564e9,4.370772276126055e8,1.7839481971562292e12,1.074904661788226,0.003280055319979188
683,450,0.3301995862285789,0.001391327210320667,5.971634350306006e11,3.211550194561721e9,4.3830572811811274e8,1.7935629255082053e12,1.0731486552428815,0.0062609724464430016
684,450,0.32842858462950364,0.0007612578448092933,6.003816397096664e11,3.2248654588347254e9,4.3953602980813867e8,1.803217547546948e12,1.0673929000458868,0.0034256603016418197
685,450,0.3280998495895774,0.00048488244580855106,6.036131785386328e11,3.238218520770804e9,4.407681301190212e8,1.8129121667429272e12,1.0663245111661266,0.00218197100613848
686,450,0.3259109585981921,7.812245587057246e-5,6.068580893745841e11,3.251609451315805e9,4.4200203218561465e8,1.8226469087115847e12,1.0592106154441243,0.00035155105141757606
687,450,0.3256977139660515,0.0010150911757702968,6.101164100625956e11,3.265038287564274e9,4.432377323775752e8,1.8324218730639695e12,1.0585175703896674,0.004567910290966336
688,450,0.325866067529728,0.00031284429367909347,6.133881786005413e11,3.2785050923649187e9,4.444752322210911e8,1.8422371794460137e12,1.059064719471616,0.0014077993215559207
689,450,0.3244431767646271,0.0013073998864778502,6.166734329352283e11,3.2920099302740793e9,4.457145335456341e8,1.852092949119148e12,1.054440324485038,0.005883299489150326
690,450,0.3237919936075627,0.00016645603437775883,6.199722111277009e11,3.3055528454447384e9,4.469556341614387e8,1.8619892876018162e12,1.0523239792245789,0.0007490521546999147
691,450,0.3229047043700979,0.0004455498538001924,6.232845513305824e11,3.3191338978562274e9,4.4819853498590726e8,1.871926312831729e12,1.049440289202818,0.0020049743421008655
692,450,0.32288867079513184,5.181811189422305e-5,6.266104916638252e11,3.332753137579066e9,4.4944323499822474e8,1.8819041352900894e12,1.0493881800841784,0.00023318150352400374
693,450,0.32079413119419475,0.0001329574299849353,6.299500703630255e11,3.3464106337761292e9,4.506897369421304e8,1.8919228804677908e12,1.042580926381133,0.0005983084349322088
694,450,0.3201733921232517,0.00045610334200318903,6.333033256828945e11,3.3601064249862504e9,4.519380375118632e8,1.9019826501379019e12,1.040563524400568,0.0020524650390143506
695,450,0.318603754017207,0.0011904503155453217,6.366702959880847e11,3.3738405778559337e9,4.531881389494759e8,1.9120835681490535e12,1.0354622005559226,0.0053570264199539475
696,450,0.3184145060666415,0.001011162563526763,6.400510196433923e11,3.3876131367708435e9,4.544400391215071e8,1.9222257411537927e12,1.034847144716585,0.004550231535870433
697,450,0.31806003383315307,0.0011826801902984113,6.434455350847765e11,3.40142416421488e9,4.556937394408181e8,1.9324092901213633e12,1.0336951099577474,0.005322060856342851
698,450,0.3181390352950031,2.3391330241383224e-5,6.4685388081029e11,3.415273712679362e9,4.569492393713773e8,1.9426343283570242e12,1.03395186470876,0.00010526098608622451
699,450,0.3162803244325362,3.4567725205265885e-5,6.502760953877179e11,3.429161848505535e9,4.5820654107017756e8,1.9529009801992312e12,1.0279110544057426,0.0001555547634236965
700,450,0.31623316151994685,0.00047689657048293626,6.537122173894248e11,3.4430886094257393e9,4.5946564110693336e8,1.963209347706713e12,1.0277577749398272,0.002146034567173213
701,450,0.3138142902951736,0.0003545311087136383,6.57162285498339e11,3.4570540702525077e9,4.607265433040919e8,1.9735595622355103e12,1.0198964434593143,0.0015953899892113723
702,450,0.3138917834351289,0.00044242742989309086,6.606263384363158e11,3.4710582635572257e9,4.6198924322795707e8,1.983951722033437e12,1.020148296164169,0.001990923434518909
703,450,0.3113577139100666,0.0005418087629190764,6.641044149652532e11,3.4851012683648305e9,4.6325374551087564e8,1.994385962175117e12,1.0119125702077165,0.002438139433135844
704,450,0.3107558733767938,0.00141093808618581,6.675965538979692e11,3.499183118838563e9,4.645200460363163e8,2.0048623824807212e12,1.0099565884745798,0.0063492213878361455
705,450,0.30993278054404544,0.0011082214393104174,6.711027941568212e11,3.513303880279495e9,4.6578814677264255e8,2.0153811074879119e12,1.0072815367681476,0.004986996476896878
706,450,0.31081558701347356,0.0003308013300429768,6.746231746533651e11,3.5274635990249786e9,4.670580459809176e8,2.0259422469496824e12,1.010150657793789,0.0014886059851933957
707,450,0.3111919291774717,0.0013888325819474507,6.78157734366201e11,3.5416623405271564e9,4.683297456258013e8,2.0365459259181091e12,1.011373769826783,0.006249746618763529
708,450,0.3085591750351623,0.0002177584927994035,6.817065123865608e11,3.5559001717414317e9,4.696032479870509e8,2.0471922708005457e12,1.0028173188642775,0.0009799132175973158
709,450,0.30798518128043456,0.0002734108269140424,6.852695477653417e11,3.5701771243950596e9,4.7087854849112046e8,2.0578813802517595e12,1.0009518391614123,0.001230348721113191
710,450,0.30640080254987323,5.712700074411801e-5,6.8884687966828e11,3.5844932679668736e9,4.7215564989056873e8,2.0686133830389563e12,0.995802608287088,0.00025707150334853103
711,450,0.3055293406873332,0.0002947427157758038,6.924385473729778e11,3.5988486497850037e9,4.7343455065294826e8,2.0793883904179866e12,0.9929703572338329,0.0013263422209911172
712,450,0.3051387884992473,0.0005492071580651121,6.960445900773698e11,3.6132433261983166e9,4.747152509884118e8,2.090206521120617e12,0.9917010626225538,0.0024714322112930048
713,450,0.30356705224824626,0.0002212109219868489,6.996650471316744e11,3.627677360102218e9,4.7599775236393166e8,2.1010678991849763e12,0.9865929198068003,0.00099544914894082
714,450,0.30372790247870407,0.0002553452623775983,7.03299957918233e11,3.6421507934122443e9,4.772820522142309e8,2.1119726320745132e12,0.9871156830557882,0.0011490536806991925
715,450,0.30395799301868465,0.0007491226488127722,7.069493618576335e11,3.6566636890067925e9,4.785681520005912e8,2.122920844182489e12,0.9878634773107251,0.003371051919657475
716,450,0.30292391685387976,0.0009226993092662529,7.106132984702814e11,3.6712161082834096e9,4.798560528965043e8,2.1339126588640671e12,0.9845027297751092,0.004152146891698138
717,450,0.30143184040585436,0.0006413273049871583,7.14291807296489e11,3.6858081028061647e9,4.811457541924041e8,2.1449481918021128e12,0.9796534813190266,0.0028859728724422123
718,450,0.30060848629875264,3.5334170957009356e-5,7.17984927882656e11,3.700439722685892e9,4.8243725490113825e8,2.156027557711327e12,0.9769775804709461,0.0001590037693065421
719,450,0.30072192498110484,0.0019927213155826263,7.216926999480625e11,3.715111021932878e9,4.837305547696384e8,2.1671508744680142e12,0.9773462561885907,0.008967245920121818
720,450,0.2994019747728891,0.0005103549402734718,7.254151631958301e11,3.7298220667608542e9,4.850256559249106e8,2.1783182700381946e12,0.9730564180118896,0.0022965972312306232
721,450,0.2987981145920844,0.00027431125110126176,7.291523573582279e11,3.744572902510928e9,4.863225564369907e8,2.189529855748797e12,0.9710938724242743,0.001234400629955678
722,450,0.29608570015524593,0.0009860209962987076,7.329043222556996e11,3.759363597301717e9,4.876212587518016e8,2.20078576143445e12,0.9622785255045493,0.004437094483344184
723,450,0.29649202495887333,0.0013901630219115614,7.366710978375145e11,3.774194182728279e9,4.8892175838671356e8,2.2120860875490522e12,0.9635990811163383,0.006255733598602026
724,450,0.29639463700263036,0.00041157303210163703,7.404527239671495e11,3.7890647304949045e9,4.902240584682109e8,2.2234309672218564e12,0.9632825702585487,0.0018520786444573667
725,450,0.2956298111022646,0.0009927382464780012,7.442492406441238e11,3.8039752965615144e9,4.915281591051637e8,2.234820520960298e12,0.9607968860823599,0.004467322109151005
726,450,0.293821769888043,0.00011854709488576254,7.480606879190131e11,3.81892593792833e9,4.9283406063758534e8,2.246254870303868e12,0.9549207521361397,0.0005334619269859314
727,450,0.2945189563728189,0.001778027956977308,7.518871058632288e11,3.833916693778694e9,4.941417600133268e8,2.257734122519879e12,0.9571866082116613,0.008001125806397886
728,450,0.29172364936804585,3.116937352989674e-5,7.557285346898513e11,3.8489476465533843e9,4.954512623853146e8,2.269258420074404e12,0.948101860446149,0.00014026218088453532
729,450,0.29235066851745534,9.302496912643826e-5,7.595850145745935e11,3.8640188202674685e9,4.9676256184177107e8,2.280827858229188e12,0.9501396726817298,0.0004186123610689722
730,450,0.2915512313103823,0.0006311066442461974,7.63456585774675e11,3.8791302920394435e9,4.9807566249903274e8,2.2924425755386836e12,0.9475415017587425,0.0028399798991078883
731,450,0.29042719125670624,0.0001221496596268879,7.673432886077502e11,3.8942821121922064e9,4.9939056343097264e8,2.3041026889486904e12,0.9438883715842953,0.0005496734683209955
732,450,0.29074426970871436,0.0009138191843937635,7.712451634547472e11,3.909474328047501e9,5.007072631440203e8,2.315808313090833e12,0.9449188765533216,0.004112186329771936
733,450,0.2904284243385604,0.0008897938385354825,7.751622507466227e11,3.924707004209815e9,5.020257633929716e8,2.3275595768660093e12,0.9438923791003213,0.004004072273409672
734,450,0.28885374688919463,0.0004013902759202035,7.790945909730383e11,3.9399801987537694e9,5.033460646974662e8,2.339356604026088e12,0.9387746773898825,0.0018062562416409158
735,450,0.2870567391855597,0.0006336447837858479,7.83042224672734e11,3.9552939622514257e9,5.0466816617362344e8,2.3511995123601943e12,0.932934402353069,0.0028514015270363156
736,450,0.2882114609398928,0.00026604986091112383,7.870051924317657e11,3.97064833582779e9,5.059920651975507e8,2.3630884120763857e12,0.9366872480546516,0.0011972243741000571
737,450,0.28694272634691775,0.0007889074919736375,7.909835349170331e11,3.9860433987607827e9,5.073177662297108e8,2.375023444773033e12,0.9325638606274826,0.003550083713881369
738,450,0.28530287319349723,0.00011121750400228828,7.949772928206322e11,4.001479197146354e9,5.0864526756950116e8,2.3870047250796523e12,0.927234337878866,0.0005004787680102972
739,450,0.2846885552269235,0.001118144583874219,7.989865068861844e11,4.016955780005929e9,5.099745680479457e8,2.3990323701597725e12,0.9252378044875014,0.005031650627433986
740,450,0.2848034993396376,0.0008485916555003928,8.030112179926987e11,4.0324732039789777e9,5.1130566793556416e8,2.4111065035227485e12,0.9256113728538222,0.0038186624497517675
741,450,0.28302922118352913,0.00023560797879165372,8.070514669554108e11,4.0480315359536576e9,5.126385693734424e8,2.423227257404299e12,0.9198449688464697,0.0010602359045624417
742,450,0.28348725730376456,0.00041064769651617654,8.11107294702928e11,4.063630812883546e9,5.13973268975536e8,2.4353947394956543e12,0.9213335862372348,0.0018479146343227944
743,450,0.28274586345231034,0.0013941408658827807,8.151787422345018e11,4.079271105261356e9,5.1530976954854065e8,2.447609085271529e12,0.9189240562200086,0.006273633896472513
744,450,0.28059087450958736,7.250132361065478e-5,8.192658505981168e11,4.0949524693400593e9,5.166480712899712e8,2.459870418671374e12,0.9119203421561589,0.0003262559562479465
745,450,0.2802137580015369,0.0006562221287822467,8.23368660877102e11,4.110674946207418e9,5.17988171568345e8,2.4721788512531797e12,0.910694713504995,0.0029529995795201103
746,450,0.27965716321674844,5.3204562052195856e-5,8.274872142090835e11,4.1264385998243837e9,5.193300719955755e8,2.4845345136579155e12,0.9088857804544325,0.00023942052923488135
747,450,0.27788822792669754,0.0004028307620840484,8.316215518204272e11,4.1422434899794593e9,5.206737733932059e8,2.496937533221172e12,0.903136740761767,0.0018127384293782178
748,450,0.27810799357475485,0.00034297129344509555,8.357717149277228e11,4.1580896578835783e9,5.2201927318969613e8,2.509388022104557e12,0.9038509791179533,0.00154337082050293
749,450,0.27780597331984064,0.00018039523348366325,8.399377449089777e11,4.17397716983244e9,5.2336657340463036e8,2.5218861133276035e12,0.9028694132894821,0.0008117785506764846
750,450,0.2781249411611866,0.0009530512122151733,8.441196830782316e11,4.189906076059534e9,5.247156731141951e8,2.5344319268678066e12,0.9039060587738563,0.004288730454968279
751,450,0.27799446040834397,0.0008529043788740864,8.48317570874333e11,4.2058764365655546e9,5.2606657319006306e8,2.547025590921927e12,0.9034819963271179,0.003838069704933389
752,450,0.27564835758034933,0.0002392180665059946,8.525314498194819e11,4.221888314376339e9,5.2741927503962386e8,2.5596672363593555e12,0.8958571621361353,0.0010764812992769758
753,450,0.27427108892744034,0.0005419067680695526,8.567613613636333e11,4.2379417507225084e9,5.287737761004384e8,2.572356976175613e12,0.8913810390141811,0.0024385804563129866
754,450,0.27585212867802006,0.0006267530600322369,8.610073471576384e11,4.254036792220721e9,5.3013007481014144e8,2.5850949278413486e12,0.8965194182035652,0.002820388770145066
755,450,0.2736632947858166,0.00036620615190552375,8.652694488662512e11,4.2701735235941677e9,5.3148817651527613e8,2.5978812408792197e12,0.8894057080539038,0.0016479276835748569
756,450,0.27280749547864575,0.0005282595886064358,8.695477081205582e11,4.2863519777479043e9,5.3284807715480983e8,2.610716021776522e12,0.8866243603055987,0.0023771681487289613
757,450,0.2730674400978727,0.000485778079591442,8.738421667415773e11,4.302572210937378e9,5.3420977691362506e8,2.6235993965491494e12,0.8874691803180863,0.002186001358161489
758,450,0.2726977737007701,0.0010515563484714899,8.781528664835549e11,4.318834286030615e9,5.355732771623326e8,2.636531497050701e12,0.8862677645275028,0.0047320035681217044
759,450,0.2710042218697577,0.00019633886181644623,8.824798492785072e11,4.335138261348259e9,5.36938578460181e8,2.649512451391903e12,0.8807637210767125,0.000883524878174008
760,450,0.2714031188187089,0.0007361864979690271,8.868231570080604e11,4.351484177240717e9,5.383056781045127e8,2.662542372841915e12,0.8820601361608038,0.003312839240860622
761,450,0.26831472617463237,4.870536994463896e-5,8.911828316340302e11,4.367872113247478e9,5.396745804746034e8,2.6756214077608716e12,0.8720228600675552,0.0002191741647508753
762,450,0.26876468258065533,0.00044381665558825787,8.955589152390962e11,4.384302094157507e9,5.410452800816097e8,2.6887496565456484e12,0.8734852183871298,0.0019971749501471606
763,450,0.2687565972236373,9.720435516434573e-5,8.999514498635635e11,4.400774192554582e9,5.424177800449573e8,2.7019272600758135e12,0.8734589409768213,0.00043741959823955575
764,450,0.2686083455863262,0.0001273909736099199,9.043604776709138e11,4.417288462330257e9,5.43792080114563e8,2.7151543436009565e12,0.8729771231555601,0.0005732593812446396
765,450,0.2678039095452912,0.000998264870994304,9.08786040863974e11,4.433844960980092e9,5.451681806852443e8,2.7284310355941562e12,0.8703627060221965,0.004492191919474368
766,450,0.2668511352653222,0.0006676233875666767,9.132281817013146e11,4.450443741594979e9,5.46546081376129e8,2.7417574609796973e12,0.8672661896122973,0.003004305244050045
767,450,0.2659239714018429,0.0004654139466854319,9.176869424754706e11,4.467084858667701e9,5.479257820412642e8,2.7551337460412246e12,0.8642529070559893,0.0020943627600844435
768,450,0.26551711415359447,0.0007207565855468057,9.221623655527704e11,4.483768365334972e9,5.493072823003576e8,2.7685600160596494e12,0.862930620999182,0.003243404634960626
769,450,0.2643711409447045,0.0005698154780765291,9.266544933453137e11,4.500494322299337e9,5.50690583125746e8,2.782036402909463e12,0.8592062080702896,0.002564169651344381
770,450,0.2623358620901042,7.349403150244042e-5,9.311633683649592e11,4.517262785436033e9,5.520756846216908e8,2.795563034500547e12,0.8525915517928386,0.0003307231417609819
771,450,0.26222642303693955,1.3983631013263849e-5,9.356890331025281e11,4.534073797974793e9,5.534625846481891e8,2.809140028227723e12,0.8522358748700536,6.292633955968732e-5
772,450,0.2635841552650384,0.0004563226700438801,9.402315301380043e11,4.550927417135555e9,5.548512835572649e8,2.822767513491413e12,0.8566485046113749,0.0020534520151974604
773,450,0.26293665672423705,0.000740734563256458,9.447909021684647e11,4.567823713072175e9,5.562417839877284e8,2.836445630830804e12,0.8545441343537704,0.003333305534654061
774,450,0.2607099854622579,0.0008487460971386841,9.493671918202355e11,4.584762739210284e9,5.576340856093816e8,2.850174506852746e12,0.8473074527523381,0.0038193574371240785
775,450,0.2605214000434648,0.0003664625525004881,9.539604419073647e11,4.601744535355898e9,5.590281856911072e8,2.863954256554454e12,0.8466945501412606,0.0016490814862521964
776,450,0.2602473721374668,0.0001831361402802202,9.585706951744977e11,4.618769165843197e9,5.604240858321065e8,2.877785016144271e12,0.8458039594467671,0.0008241126312609909
777,450,0.2602861904673951,1.181768172904031e-6,9.631979945177373e11,4.635836684243852e9,5.618217857353085e8,2.891666912720624e12,0.845930119019034,5.31795677806814e-6
778,450,0.2597155395656119,1.6948225484093163e-6,9.678423828606294e11,4.652947149763238e9,5.632212860941453e8,2.905600078397535e12,0.8440755035882386,7.626701467841923e-6
779,450,0.25855394050059377,0.0003633814110710771,9.725039031660844e11,4.670100617581088e9,5.64622586891112e8,2.9195846420305835e12,0.8403003066269298,0.001635216349819847
780,450,0.2577481994402927,0.0010844355809445537,9.771825984455884e11,4.6872971389170685e9,5.660256874116166e8,2.9336207292449526e12,0.8376816481809513,0.004879960114250492
781,450,0.2574161004984433,0.0004117667400233057,9.818785118029208e11,4.704536768580362e9,5.67430587588407e8,2.9477084688731255e12,0.8366023266199408,0.0018529503301048756
782,450,0.2575870258576734,0.0011179362309634297,9.865916863674965e11,4.721819561664552e9,5.68837287375891e8,2.961847990173334e12,0.8371578340374386,0.005030713039335433
783,450,0.2555794314117791,0.00010977021185739006,9.913221653524298e11,4.739145584870516e9,5.70245788790662e8,2.976039432556982e12,0.830633152088282,0.0004939659533582553
784,450,0.25582561937617443,0.0005989880908496134,9.960699919710085e11,4.756514874620529e9,5.716560885230335e8,2.9902829095668516e12,0.8314332629725669,0.00269544640882326
785,450,0.2553178214301573,9.089627939389174e-5,1.000835209548931e12,4.773927498953032e9,5.730681888140211e8,3.0045785620955083e12,0.8297829196480112,0.0004090332572725128
786,450,0.254844285806752,0.0003339077769560516,1.0056178614412267e12,4.791383509783666e9,5.744820890736974e8,3.018926517331899e12,0.828243928871944,0.0015025849963022323
787,450,0.2528934305787136,0.00025969090592952847,1.0104179910553898e12,4.808882968760212e9,5.758977904136684e8,3.033326911045048e12,0.8219036493808192,0.001168609076682878
788,450,0.2528934305787136,0.00025969090592952847,1.0152356418713898e12,4.826425916692206e9,5.773152903195609e8,3.047779861125871e12,0.8219036493808192,0.001168609076682878
789,450,0.2522990021506081,0.00014769695687680273,1.020070857414258e12,4.844012419572793e9,5.787345906567979e8,3.062285507424235e12,0.8199717569894762,0.0006646363059456123
790,450,0.25165773154807364,2.0653086486788577e-5,1.0249236812450197e12,4.861642530361563e9,5.801556910240558e8,3.0768439787014404e12,0.8178876275312393,9.29388891905486e-5
791,450,0.25173749878229956,0.00035186258089175645,1.0297941570386337e12,4.879316301096956e9,5.815785908625507e8,3.0914554030172065e12,0.8181468710424735,0.001583381614012904
792,450,0.2515824299269265,0.0004361090202479428,1.0346823284250371e12,4.897033791063762e9,5.83003290869137e8,3.106119914988574e12,0.817642897262511,0.0019624905911157426
793,450,0.2497790467050045,0.0005305604097287915,1.0395882392148975e12,4.914795061459723e9,5.844297920659822e8,3.120837650952355e12,0.8117819017912646,0.002387521843779562
794,450,0.24943555607277446,0.00011339639608210265,1.0445119331615527e12,4.932600154508225e9,5.858580922032826e8,3.135608731009455e12,0.810665557236517,0.0005102837823694619
795,450,0.24789438369699823,0.000986921952782107,1.0494534541508356e12,4.95044913658142e9,5.872881931894156e8,3.1504332963666304e12,0.8056567470152443,0.004441148787519482
796,450,0.24797112328533658,0.0009333355772884189,1.054412846084943e12,4.968342051223623e9,5.887200930163263e8,3.1653114685464077e12,0.8059061506773438,0.004200010097797885
797,450,0.24648696499671888,0.0005728169403431904,1.0593901529214688e12,4.986278966938096e9,5.90153793957707e8,3.180243391009162e12,0.8010826362393364,0.002577676231544357
798,450,0.24671160068260373,0.00021819417781457183,1.0643854186873901e12,5.0042599253803835e9,5.915892936736108e8,3.195229183919281e12,0.8018127022184621,0.0009818738001655732
799,450,0.2460460083776559,0.00016349450998093154,1.0693986874895568e12,5.022284992619957e9,5.930265940181981e8,3.210268988921978e12,0.7996495272273816,0.0007357252949141919
800,450,0.24327067260138457,0.0014221047904645627,1.0744300033685038e12,5.040354228911063e9,5.944656958348447e8,3.225362942886027e12,0.7906296859544999,0.006399471557090532
801,450,0.24423055143961392,0.0007170591597969178,1.0794794106463018e12,5.058467665453027e9,5.959065950310607e8,3.2405111571455503e12,0.7937492921787452,0.00322676621908613
802,450,0.24552020319097778,0.0004205925200153615,1.0845469534934067e12,5.076625371478783e9,5.973492939796911e8,3.255713776723438e12,0.7979406603706778,0.0018926663400691268
803,450,0.2431046430776994,0.0005727479298258121,1.0896326761915933e12,5.0948274190119295e9,5.987937955390837e8,3.270970949267574e12,0.7900900900025231,0.0025773656842161545
804,450,0.2426348574777336,6.373206766839388e-5,1.0947366230940576e12,5.113073839912957e9,6.002400957216698e8,3.2862827872707114e12,0.7885632868026342,0.00028679430450777245
805,450,0.2424669247663651,0.00012718649586673791,1.0998588386595947e12,5.131364696254291e9,6.016881956859435e8,3.301649429883784e12,0.7880175054906866,0.0005723392314003206
806,450,0.23982228505666053,0.0006992661496124902,1.1049993672968218e12,5.149700054708189e9,6.031380973680996e8,3.3170710206136235e12,0.7794224264341467,0.003146697673256206
807,450,0.24139290212514508,0.000785572018588726,1.1101582535999756e12,5.168079943093786e9,6.045897961131485e8,3.332547668727627e12,0.7845269319067215,0.0035350740836492672
808,450,0.24147520744412893,0.0009839435856492176,1.1153355420613682e12,5.186504440051063e9,6.060432958867784e8,3.348079528648941e12,0.784794424193419,0.004427746135421479
809,450,0.23883459090824055,0.000561046652376513,1.1205312773587332e12,5.204973605939716e9,6.074985975517546e8,3.3636667387447866e12,0.7762124204517817,0.0025247099356943085
810,450,0.24008968233594136,0.0002493260301764747,1.1257455041785562e12,5.223487468862824e9,6.089556965085524e8,3.37930940902918e12,0.7802914675918095,0.0011219671357941363
811,450,0.23909470842321523,0.0005296004129887585,1.1309782672239802e12,5.242046109270665e9,6.104145970147662e8,3.3950076960511743e12,0.7770578023754495,0.0023832018584494133
812,450,0.23820558649137905,0.0005096374557178361,1.1362296113327302e12,5.260649572775177e9,6.118752974416779e8,3.4107617256094688e12,0.7741681560969819,0.0022933685507302627
813,450,0.23795721529191027,0.00046842075746887787,1.1414995813376833e12,5.279297912456503e9,6.133377974212397e8,3.426571630329011e12,0.7733609496987084,0.0021078934086099506
814,450,0.23800897093294363,7.603429674024495e-5,1.1467882221343567e12,5.297991184973081e9,6.14802097190082e8,3.4424375461692676e12,0.7735291555320668,0.0003421543353311023
815,450,0.23691737679798727,0.000248372212365599,1.1520955786973591e12,5.316729451482984e9,6.162681977363812e8,3.458359613242644e12,0.7699814745934587,0.0011176749556451957
816,450,0.23582615641469828,0.0007411177409033312,1.1574216960502087e12,5.335512762561443e9,6.177360982706897e8,3.4743379624217393e12,0.7664350083477695,0.0033350298340649905
817,450,0.23721585239191106,0.000766512483704049,1.1627666192561267e12,5.354341163378962e9,6.192057971069494e8,3.490372719922613e12,0.7709515202737109,0.003449306176668221
818,450,0.2359419803958637,0.0002558774955720976,1.1681303934349897e12,5.373214730186799e9,6.206772977614027e8,3.5064640398504434e12,0.766811436286557,0.001151448730074439
819,450,0.23376039030275753,8.140872034601248e-5,1.173513063786955e12,5.392133511024008e9,6.221505990165659e8,3.5226120512991616e12,0.7597212684839619,0.0003663392415570562
820,450,0.23389617792666959,0.0004508481418396003,1.1789146755522266e12,5.411097548088676e9,6.236256986917398e8,3.538816878291771e12,0.7601625782616761,0.0020288166382782013
821,450,0.2335925491706173,3.69542134923879e-5,1.1843352739993513e12,5.43010690783434e9,6.251025986598735e8,3.5550786667295845e12,0.7591757848045062,0.00016629396071574554
822,450,0.2336009714814673,0.0007415246681105885,1.1897749044782815e12,5.449161642465012e9,6.265812984060628e8,3.571397549910686e12,0.7592031573147687,0.003336861006497648
823,450,0.23305250581372866,0.00022213784950871315,1.1952336124196318e12,5.468261810786595e9,6.280617985276009e8,3.5877736671951567e12,0.7574206438946182,0.000999620322789209
824,450,0.23322568822337272,0.0006297736540026284,1.2007114432582737e12,5.48740746285342e9,6.295440981505702e8,3.6042071503007017e12,0.7579834867259614,0.002833981443011828
825,450,0.23212681237744753,0.00040192394917599176,1.2062084425423884e12,5.5065986620270405e9,6.310281986256585e8,3.6206981430114663e12,0.7544121402267044,0.001808657771291963
826,450,0.23132654520205173,0.0008560870604681649,1.2117246558009014e12,5.525835457178733e9,6.325140988855772e8,3.637246776327242e12,0.7518112719066681,0.0038523917721067424
827,450,0.23098886365896265,2.2423303453179182e-5,1.2172601286645925e12,5.545117902941509e9,6.340017988360188e8,3.6538531865442437e12,0.7507138068916286,0.00010090486553930632
828,450,0.22959582636459963,0.001085633320500476,1.2228149068490063e12,5.564446060654409e9,6.354912994684081e8,3.670517516133628e12,0.7461864356849488,0.0048853499422521415
829,450,0.22866271550713924,0.0003808306042030196,1.2283890360257417e12,5.583819979518377e9,6.369825997977656e8,3.6872398969039873e12,0.7431538253982025,0.0017137377189135883
830,450,0.22930417776793488,4.232495072923665e-5,1.2339825620612573e12,5.603239710300989e9,6.384756990714314e8,3.704020462070708e12,0.7452385777457884,0.00019046227828156494
831,450,0.22860514943036786,8.621699475563958e-5,1.2395955307489597e12,5.622705319968327e9,6.399705992229756e8,3.7208593597950586e12,0.7429667356486955,0.00038797647640037813
832,450,0.22751252613224554,0.0005404359308322465,1.2452279880241958e12,5.642216859970106e9,6.41467299622058e8,3.7377567243008584e12,0.739415709929798,0.0024319616887451094
833,450,0.2280174996200227,0.0002570596970773596,1.2508799798008782e12,5.661774377603813e9,6.429657989635091e8,3.7547126862766777e12,0.7410568737650738,0.0011567686368481184
834,450,0.22737909419771213,0.0009642068182942708,1.2565515521146055e12,5.681377939090077e9,6.444660990418091e8,3.7717273936553335e12,0.7389820561425644,0.004338930682324218
835,450,0.22550789524976478,0.0004762905118557414,1.262242751038588e12,5.70102760005418e9,6.459681999254127e8,3.788800984973088e12,0.7329006595617356,0.0021433073033508363
836,450,0.22530668678178628,0.0004710873535591569,1.2679536227058625e12,5.720723404146853e9,6.474720997022189e8,3.805933588026906e12,0.7322467320408054,0.002119893091016206
837,450,0.22556016129149487,0.00015115217919201658,1.273684213260601e12,5.740465411491579e9,6.48977799174774e8,3.8231253457864995e12,0.7330705241973583,0.0006801848063640746
838,450,0.22468181070682566,4.885962376546945e-5,1.2794345689352048e12,5.760253683662201e9,6.504852993731533e8,3.8403764026916387e12,0.7302158847971834,0.00021986830694461254
839,450,0.22442627348927868,0.0008089065186754828,1.285204736047324e12,5.780088268921981e9,6.519945991519724e8,3.8576868911966055e12,0.7293853888401557,0.0036400793340396727
840,450,0.22376478575988273,7.536516621630958e-5,1.290994760932849e12,5.799969226647062e9,6.535056991915497e8,3.8750569540868804e12,0.7272355537196189,0.0003391432479733931
841,450,0.22313936227221995,0.00010714835422608806,1.296804689975605e12,5.81989661031197e9,6.550185991922575e8,3.8924867289332773e12,0.7252029273847148,0.0004821675940173963
842,450,0.2231057807815872,0.0002459174900743768,1.3026345696591514e12,5.839870472979547e9,6.565332988000617e8,3.909976353049655e12,0.7250937875401584,0.0011066287053346957
843,450,0.22233962058910736,0.000372235529753438,1.3084844464381245e12,5.859890875159517e9,6.580497988684032e8,3.9275259708121294e12,0.7226037669145989,0.001675059883890471
844,450,0.22119149123659398,0.0001093511948629794,1.314354366934251e12,5.879957870710433e9,6.595680991697354e8,3.9451357205717354e12,0.7188723465189304,0.0004920803768834073
845,450,0.2225240545366146,0.0009391209435000781,1.320244377714449e12,5.900071503558033e9,6.610881978635482e8,3.9628057318306855e12,0.7232031772439975,0.0042260442457503515
846,450,0.2200254592638265,0.000969043177354902,1.3261545254852397e12,5.9202318539447365e9,6.626100990028744e8,3.980536167503301e12,0.7150827426074361,0.004360694298097059
847,450,0.2198532348169167,0.0010044398966189408,1.332084857000426e12,5.9404389527731e9,6.641337986422733e8,3.9983271453874126e12,0.7145230131549793,0.004519979534785234
848,450,0.21973153781636212,0.0005135798616556367,1.3380354190135005e12,5.960692864302874e9,6.65659298242683e8,4.016178814124544e12,0.7141274979031769,0.0023111093774503652
849,450,0.21978705476171873,0.0004443471463124555,1.3440062583563298e12,5.980993643271483e9,6.671865977139573e8,4.03409131375244e12,0.7143079279755858,0.00199956215840605
850,450,0.21922477287010933,7.778620798817638e-5,1.349997421948086e12,6.001341348076401e9,6.687156975653592e8,4.052064787821266e12,0.7124805118278553,0.00035003793594679374
851,450,0.21821992240472723,0.000260858387382934,1.3560089567118975e12,6.021736033270623e9,6.702465976807328e8,4.070099376557733e12,0.7092147478153635,0.001173862743223203
852,450,0.2182728761646994,0.00014918195403546355,1.3620409096907236e12,6.042177748221368e9,6.717792971151786e8,4.0881952154957124e12,0.709386847535273,0.0006713187931595859
853,450,0.2167715666435986,0.00029727745442205004,1.3680933279142222e12,6.062666558427155e9,6.733137975124978e8,4.106352455304765e12,0.7045075915916954,0.0013377485448992253
854,450,0.21646292427710595,0.0005838281854900346,1.374166258515068e12,6.083202508377187e9,6.748500971444294e8,4.124571227354042e12,0.7035045039005944,0.0026272268347051556
855,450,0.21647656248908714,0.0003704395796123123,1.3802597486611558e12,6.103785656746763e9,6.763881965634925e8,4.1428516763108984e12,0.7035488280895332,0.0016669781082554055
856,450,0.21559413646018089,8.390951721265819e-5,1.3863738455825847e12,6.124416063541312e9,6.779280965270907e8,4.161193948245969e12,0.7006809434955878,0.00037759282745696184
857,450,0.2167774592735784,0.00015793864700148282,1.3925085965396702e12,6.145093772437917e9,6.794697951849915e8,4.179598174272871e12,0.7045267426391297,0.0007107239115066727
858,450,0.21472471272839805,0.0011073356932836415,1.3986640489184827e12,6.165818859404272e9,6.810132958392174e8,4.198064515578031e12,0.6978553163672937,0.004983010619776387
859,450,0.21460765815922717,0.0010459434430607297,1.404840250075909e12,6.18659135950908e9,6.825585952794765e8,4.2165930956181553e12,0.6974748890174883,0.004706745493773284
860,450,0.21362981937073447,0.000796242692410096,1.4110372474717905e12,6.20741133890224e9,6.841056952385114e8,4.2351840668414653e12,0.694296912954887,0.003583092115845432
861,450,0.21367001599422322,7.222919962150112e-5,1.4172550885931025e12,6.228278845529601e9,6.856545945527563e8,4.253837564956624e12,0.6944275519812255,0.00032503139829675505
862,450,0.21260115433494314,0.0005142244458440966,1.4234938210268716e12,6.249193942889284e9,6.872052945279789e8,4.2725537402812812e12,0.6909537515885652,0.002314010006298435
863,450,0.21242214360522377,0.00023750773003890902,1.4297534923553357e12,6.270156678494905e9,6.887577939410603e8,4.2913327284592446e12,0.6903719667169772,0.0010687847851750907
864,450,0.21158451427922306,8.910395395194179e-5,1.4360341502794036e12,6.291167113587789e9,6.903120937391639e8,4.31017467804307e12,0.6876496714074749,0.0004009677927837381
865,450,0.21165508487734122,0.000422523157804971,1.4423358424813218e12,6.312225297358694e9,6.918681929620423e8,4.3290797265668677e12,0.687879025851359,0.0019013542101223694
866,450,0.21053254757579215,0.0002168522066032968,1.4486586167984844e12,6.333331293182091e9,6.934260928968029e8,4.3480480249007676e12,0.6842307796213245,0.0009758349297148356
867,450,0.21036140955091553,0.0005222215416966382,1.455002521041298e12,6.354485148021212e9,6.949857922303069e8,4.367079708796731e12,0.6836745810404755,0.0023499969376348717
868,450,0.2104915790293208,0.0003509547835301982,1.461367603061962e12,6.37568691964375e9,6.965472913642912e8,4.3861749243027446e12,0.6840976318452926,0.001579296525885892
869,450,0.21000549871697705,0.0006709776981730059,1.4677539108545105e12,6.3969366668265915e9,6.981105908505316e8,4.405333818500536e12,0.6825178708301753,0.0030193996417785265
870,450,0.20956795140449627,2.8128798132303818e-5,1.4741614924099492e12,6.418234442269274e9,6.996756902921644e8,4.424556532995793e12,0.6810958420646129,0.00012657959159536719
871,450,0.20984505699519518,9.615891994067847e-5,1.4805903957565693e12,6.439580298636727e9,7.012425892777259e8,4.443843209530997e12,0.6819964352343844,0.0004327151397330531
872,450,0.209682244355677,0.00042885057967887656,1.4870406690525305e12,6.4609742956316e9,7.02811288508411e8,4.463193996567011e12,0.6814672941559503,0.0019298276085549446
873,450,0.20939419613173108,0.0005548104202208014,1.493512360432196e12,6.482416487291368e9,7.043817877943003e8,4.482609037480604e12,0.680531137428126,0.002496646890993606
874,450,0.20804073690558622,5.892610953769796e-6,1.5000055181332e12,6.5039069324867115e9,7.059540877035538e8,4.502088480326785e12,0.6761323949431552,2.6516749291964082e-5
875,450,0.20742146101570746,0.00017004972805167995,1.5065201903966199e12,6.525445679518387e9,7.075281871443294e8,4.521632463396917e12,0.6741197483010493,0.0007652237762325598
876,450,0.2074818424061492,0.0008603779061710106,1.5130564256007327e12,6.547032783852629e9,7.091040861505523e8,4.541241131821919e12,0.6743159878199849,0.0038717005777695475
877,450,0.20609372975677667,0.00010713655036716157,1.5196142721225354e12,6.568668308918392e9,7.106817860090332e8,4.56091463850296e12,0.6698046217095242,0.00048211447665222703
878,450,0.20634508391816614,0.0003951766635077942,1.526193778381036e12,6.590352298108183e9,7.122612848594706e8,4.58065311754471e12,0.67062152273404,0.001778294985785074
879,450,0.2060357726995482,9.502756550768617e-5,1.5327949928954458e12,6.612084815099214e9,7.13842584022193e8,4.60045672238675e12,0.6696162612735317,0.00042762404478458775
880,450,0.2041978918137205,0.0006632492153916704,1.5394179642113618e12,6.633865918804852e9,7.154256840620071e8,4.620325602164811e12,0.6636431483945916,0.0029846214692625167
881,450,0.20542403792275543,0.0008271515100624072,1.546062740923127e12,6.655695646979331e9,7.1701058226339e8,4.640259886084189e12,0.6676281232489552,0.0037221817952808323
882,450,0.20472432112615407,0.00017562162240892132,1.5527293717491545e12,6.677574073890747e9,7.185972815856783e8,4.66025973813604e12,0.6653540436600007,0.0007902973008401459
883,450,0.20343153061322372,0.0005299318638233442,1.5594179053338103e12,6.699501249667084e9,7.20185781224074e8,4.680325299673058e12,0.6611524744929771,0.002384693387205049
884,450,0.2030572773098484,0.00010297246793999275,1.5661283905216216e12,6.7214772238226185e9,7.217760802970146e8,4.7004567114712295e12,0.6599361512570073,0.00046337610572996736
885,450,0.20231268393261637,0.0006232962421073296,1.5728608760635144e12,6.743502056481676e9,7.233681795551952e8,4.720654124722606e12,0.6575162227810032,0.002804833089482983
886,450,0.2022653066116082,0.00034714509787593824,1.579615410921908e12,6.765575798860301e9,7.249620783817955e8,4.740917682140126e12,0.6573622464877266,0.0015621529404417221
887,450,0.20135893375257458,0.00029997942530107276,1.58639204399786e12,6.787698512074749e9,7.265577776797386e8,4.761247536168325e12,0.6544165346958674,0.0013499074138548274
888,450,0.20250503013049023,0.00039286784807455793,1.5931908242753845e12,6.809870240353362e9,7.281552757512267e8,4.781643823246452e12,0.6581413479240933,0.0017679053163355107
889,450,0.202197345027473,0.0005163327129434592,1.6000118008342883e12,6.832091052206989e9,7.297545746419044e8,4.802106703166583e12,0.6571413713392873,0.0023234972082455665
890,450,0.2007654057942922,0.0007711677466743535,1.606855022768309e12,6.854361001622772e9,7.313556741551836e8,4.822636322045792e12,0.6524875688314496,0.003470254860034591
891,450,0.2007857414539368,0.0005416165814939211,1.6137205392415237e12,6.876680134098398e9,7.329585727967557e8,4.843232817998689e12,0.6525536597252946,0.002437274616722645
892,450,0.2000931780976645,0.00034667097780098307,1.620608399466059e12,6.899048513049364e9,7.345632718194234e8,4.863896346492715e12,0.6503028288174096,0.0015600194001044237
893,450,0.1993979817521382,0.0003387591109746479,1.6275186527053635e12,6.921466191026354e9,7.361697708095034e8,4.884627052745447e12,0.6480434406944491,0.0015244159993859155
894,450,0.19872820649533618,0.00021127326704849844,1.6344513482926055e12,6.943933223163491e9,7.377780697517432e8,4.90542508460384e12,0.6458666711098426,0.000950729701718243
895,450,0.1992455368021977,0.0005802940543979028,1.6414065356079646e12,6.966449660328261e9,7.393881679759651e8,4.926290585975014e12,0.6475479946071425,0.002611323244790563
896,450,0.19827372895563816,0.0003013730613893338,1.6483842641029497e12,6.989015567829338e9,7.410000670257019e8,4.947223714833702e12,0.644389619105824,0.0013561787762520021
897,450,0.19662612988698763,0.00039131673743658104,1.655384583256096e12,7.0116309978026495e9,7.426137664210205e8,4.96822461666234e12,0.6390349221327098,0.0017609253184646147
898,450,0.1973485367302375,0.00021670087940153744,1.662407542633948e12,7.034295994118773e9,7.442292644312396e8,4.989293429078768e12,0.6413827443732719,0.0009751539573069185
899,450,0.19737564603986163,0.00022870481436422854,1.669453191796753e12,7.057010623459559e9,7.45846562800773e8,5.010430311953738e12,0.6414708496295503,0.0010291716646390284
900,450,0.1954713974373132,0.0004105299894713912,1.6765215804345088e12,7.07977494567572e9,7.474656622294312e8,5.031635418676884e12,0.6352820416712679,0.0018473849526212604
901,450,0.196200613037006,0.00039393282896608983,1.6836127582555244e12,7.102588998967935e9,7.490865601283408e8,5.052908881872338e12,0.6376519923702695,0.0017726977303474042
902,450,0.1962007858419964,0.0003926691199734446,1.6907267750278015e12,7.125452851101884e9,7.507092584018258e8,5.074250862946919e12,0.6376525539864883,0.0017670110398805006
903,450,0.19440785069312452,4.8545584783883633e-5,1.697863680584705e12,7.148366561276409e9,7.523337576495785e8,5.095661515190203e12,0.6318255147526547,0.00021845513152747635
904,450,0.19433850744522463,7.905499911474575e-5,1.7050235247869597e12,7.171330171622177e9,7.539600558839976e8,5.117140975507287e12,0.63160014919698,0.00035574749601635587
905,450,0.1945701935328642,6.565359039984017e-5,1.7122063575775764e12,7.194343742667223e9,7.555881539091145e8,5.138689398795362e12,0.6323531289818086,0.0002954411567992808
906,450,0.193824223504886,0.0005223397197742976,1.7194122289439873e12,7.217407334388018e9,7.572180524402106e8,5.160306939609651e12,0.6299287263908795,0.002350528738984339
907,450,0.19382422272455765,0.0005223282991082892,1.726641188935986e12,7.240520995617021e9,7.588497505126548e8,5.181993741819346e12,0.6299287238548124,0.0023504773459873014
908,450,0.1936789770912027,0.0001969937313695688,1.733893287650959e12,7.263684784890406e9,7.604832486253057e8,5.203749958910917e12,0.6294566755464087,0.0008864717911630595
909,450,0.19306073796156126,0.0006972976537937374,1.7411685752343677e12,7.286898758639238e9,7.621185469540805e8,5.225575742498035e12,0.6274473983750741,0.0031378394420718183
910,450,0.19234975217624672,7.58711997533041e-5,1.7484671019140488e12,7.310162970694776e9,7.637556452950917e8,5.247471241800988e12,0.6251366945728019,0.00034142039888986845
911,450,0.19075480779877357,0.0007906839667937353,1.7557889179357234e12,7.333477479163162e9,7.653945440705007e8,5.269436610413643e12,0.6199531253460141,0.003558077850571809
912,450,0.19113036730932026,0.0006986760775954534,1.7631340736397097e12,7.356842328789759e9,7.670352417147874e8,5.291471988988204e12,0.6211736937552909,0.00314404234917954
913,450,0.19077884767372666,0.0005443460191258964,1.7705026194071013e12,7.380257584718169e9,7.686777397135916e8,5.313577538311703e12,0.6200312549396116,0.002449557086066534
914,450,0.19023539262134756,0.0003448407503920045,1.7778946056339001e12,7.403723300201232e9,7.703220377695693e8,5.335753407746332e12,0.6182650260193796,0.0015517833767640203
915,450,0.19013503927328437,7.038370776996095e-5,1.7853100828351536e12,7.427239528126418e9,7.719681355322479e8,5.357999746390031e12,0.6179388776381742,0.00031672668496482426
916,450,0.18957637437173466,0.00034147122157263,1.7927491015563953e12,7.450806327024459e9,7.736160334949461e8,5.380316709070734e12,0.6161232167081376,0.001536620497076835
917,450,0.18927947143880924,0.0009197493994050702,1.800211712366449e12,7.474423749465743e9,7.752657312587887e8,5.402704444960092e12,0.61515828217613,0.004138872297322816
918,450,0.1865492183715105,0.0001859329640865326,1.807697965913162e12,7.498091860520229e9,7.769172303010882e8,5.425163115679897e12,0.6062849597074091,0.0008366983383893967
919,450,0.1865492183715105,0.0001859329640865326,1.815207912961162e12,7.521810696575285e9,7.785705278027402e8,5.447692854702758e12,0.6062849597074091,0.0008366983383893967
920,450,0.18844232385976056,0.001105688704114982,1.8227416042441057e12,7.5455803158837595e9,7.802256242170647e8,5.470293817266632e12,0.6124375525442218,0.0049755991685174195
921,450,0.18796924756179934,0.0008439767471289958,1.8302990905428074e12,7.569400789222557e9,7.818825218708018e8,5.492966171173027e12,0.6109000545758478,0.003797895362080481
922,450,0.18649256956872617,0.00010063664084596858,1.8378804227872102e12,7.593272166818989e9,7.83541220011596e8,5.515710064025115e12,0.6061008510983601,0.0004528648838068586
923,450,0.18707821147362141,5.805561148984235e-5,1.8454856518739946e12,7.617194492709397e9,7.852017169758474e8,5.53852563753591e12,0.6080041872892696,0.0002612502517042906
924,450,0.1872293825298184,0.00014881276140054663,1.853114828778128e12,7.641167831207308e9,7.868640141162571e8,5.56141305360974e12,0.6084954932219099,0.0006696574263024598
925,450,0.18666299922723387,0.00033056691349180197,1.8607680045617263e12,7.665192238567638e9,7.885281115848095e8,5.584372466326503e12,0.6066547474885101,0.001487551110713109
926,450,0.1864103947842345,0.0006084758822255121,1.8684452302912078e12,7.689267766235503e9,7.901940088221728e8,5.607404025212846e12,0.6058337830487621,0.0027381414700148043
927,450,0.18563384393671428,0.00033763771817450165,1.876146557161482e12,7.713394472484589e9,7.91861706282881e8,5.630507886659029e12,0.6033099927943214,0.0015193697317852574
928,450,0.18536670090729468,0.00017572897214415562,1.8838720363249197e12,7.737572408753527e9,7.935312034056895e8,5.653684200530913e12,0.6024417779487077,0.0007907803746487002
929,450,0.18379742245633407,0.00020083971485807515,1.8916217190677048e12,7.76180163682129e9,7.952025011579766e8,5.676933127060363e12,0.5973416229830857,0.0009037787168613381
930,450,0.18377398623430408,0.00018210867370089547,1.8993956567184214e12,7.786082201589584e9,7.968755980209357e8,5.700254809869313e12,0.5972654552614882,0.0008194890316540296
931,450,0.18346712890538847,3.5384496819470253e-5,1.907193900597977e12,7.81041416488343e9,7.985504949683166e8,5.723649409644238e12,0.5962681689425126,0.00015923023568761613
932,450,0.18344474101175523,9.603099784625396e-6,1.915016502182333e12,7.834797579858661e9,8.002271916972011e8,5.747117078509679e12,0.5961954082882045,4.321394903081428e-5
933,450,0.18259314516694564,0.0007123226861433466,1.9228635129200505e12,7.859232505731393e9,8.019056887925673e8,5.770657974883994e12,0.5934277217925733,0.0032054520876450597
934,450,0.18222526250228616,0.0016139002875292306,1.9307349843618953e12,7.883718992955546e9,8.035859855509255e8,5.794272248556501e12,0.59223210313243,0.007262551293881538
935,450,0.18183402892218015,0.0006117466341766242,1.938630968106957e12,7.908257098642866e9,8.052680822790397e8,5.81796005614969e12,0.5909605939970854,0.002752859853794809
936,450,0.1821427232872691,0.0011421585946306077,1.9465515157793457e12,7.932846875294331e9,8.069519785453296e8,5.841721549841546e12,0.5919638506836246,0.0051397136758377345
937,450,0.1811841285647023,0.00052590565542808,1.954496679099342e12,7.957488385252801e9,8.086376754164768e8,5.865556891819947e12,0.5888484178352825,0.00236657544942636
938,450,0.18118141289579037,0.0005501675919694015,1.9624665098189124e12,7.982181675687287e9,8.103251717035866e8,5.889466229242378e12,0.5888395919113187,0.0024757541638623067
939,450,0.18042236397710482,0.00047134158560710026,1.970461059728755e12,8.006926807958408e9,8.12014468309982e8,5.913449723683683e12,0.5863726829255906,0.002121037135231951
940,450,0.18067271790694994,0.0005962355424626106,1.9784803807475452e12,8.03172383093003e9,8.137055643098043e8,5.937507524266096e12,0.5871863331975873,0.002683059941081748
941,450,0.17959970817253595,0.00017534307242244532,1.9865245247209978e12,8.056572808163677e9,8.153984609224457e8,5.961639795176123e12,0.5836990515607419,0.000789043825901004
942,450,0.17909392338694152,0.00045707458335943977,1.9945935436650684e12,8.081473788069679e9,8.170931571544555e8,5.985846685416074e12,0.58205525100756,0.002056835625117479
943,450,0.1790186103170191,0.0005026365224542811,2.0026874896286792e12,8.106426826349444e9,8.187896530819123e8,6.010128351505708e12,0.5818104835303121,0.002261864351044265
944,450,0.17931367678218846,0.00028266356519779834,2.0108064146883235e12,8.131431978409078e9,8.204879487352998e8,6.03448494986073e12,0.5827694495421125,0.0012719860433900924
945,450,0.18012517925493224,0.0004290678801274195,2.018950370978834e12,8.15648929889793e9,8.221880440328342e8,6.058916636294485e12,0.5854068325785298,0.0019308054605733879
946,450,0.17890022018111604,3.438482777456535e-5,2.0271194107206453e12,8.181598852175464e9,8.238899403022659e8,6.083423576573362e12,0.5814257155886271,0.00015473172498554408
947,450,0.17890021864447575,3.44107621116879e-5,2.0353135861286428e12,8.206760681731982e9,8.255936358466341e8,6.10800591560253e12,0.5814257105945462,0.00015484842950259556
948,450,0.17742327278385053,0.00021018460123072296,2.0435329495176428e12,8.231974852416907e9,8.272991320610361e8,6.132663820001052e12,0.5766256365475142,0.0009458307055382533
949,450,0.177433384505487,0.00019986758717042627,2.0517775532818154e12,8.257241408848565e9,8.290064274185979e8,6.157397436053842e12,0.5766584996428328,0.0008994041422669182
950,450,0.17656452969762598,0.00015221570273061318,2.0600474498373135e12,8.2825604146343355e9,8.307155231325316e8,6.182206929474945e12,0.5738347215172844,0.0006849706622877593
951,450,0.17656390888946402,0.000415001053114537,2.068342691627751e12,8.307931918752875e9,8.324264183063482e8,6.20709245134409e12,0.573832703890758,0.0018675047390154164
952,450,0.17656501150900944,0.0004156975124355657,2.0766633311895112e12,8.333355979466146e9,8.34139113383665e8,6.232054162284909e12,0.5738362874042807,0.0018706388059600457
953,450,0.17511689363647928,0.0005177288803097473,2.08500942110131e12,8.358832657088836e9,8.358536090983505e8,6.257092225198607e12,0.5691299043185577,0.0023297799613938627
954,450,0.17576884680753369,6.303028856274068e-5,2.0933810140451619e12,8.384361994250846e9,8.375699036490897e8,6.282206785112235e12,0.5712487521244844,0.00028363629853233306
955,450,0.17588236790726294,0.0002683443998200304,2.1017781626824465e12,8.409944055447741e9,8.39287998368553e8,6.307398009535994e12,0.5716176956986045,0.0012075497991901368
956,450,0.17423316378547327,0.00026793103879185765,2.1102009197478633e12,8.435578900195212e9,8.410078938767352e8,6.332666061083291e12,0.5662577823027881,0.0012056896745633594
957,450,0.17436069443728786,0.0004066780929414329,2.1186493380796309e12,8.461266571160393e9,8.427295883803431e8,6.35801108529202e12,0.5666722569211855,0.0018300514182364482
958,450,0.1742400913360007,0.0002368038124255238,2.127123470515012e12,8.48700713067015e9,8.444530829029757e8,6.383433247973331e12,0.5662802968420023,0.001065617155914857
959,450,0.1743993549251533,0.0006113452002736823,2.135623369984711e12,8.512800632027213e9,8.461783771725315e8,6.408932705857025e12,0.5667979035067482,0.0027510534012315704
960,450,0.173799877792653,0.0005079728666604517,2.144149089453522e12,8.538647134080971e9,8.479054717157241e8,6.434509621536287e12,0.5648496028261222,0.0022858778999720326
961,450,0.1735082141775371,0.000694514902523682,2.1527006819376565e12,8.564546688226353e9,8.49634365988321e8,6.460164150142613e12,0.5639016960769956,0.003125317061356569
962,450,0.17347148599433632,0.0006062523787364765,2.1612782005312817e12,8.590499349829947e9,8.513650600202725e8,6.48589645101425e12,0.563782329481593,0.002728135704314144
963,450,0.1720420867945276,0.0002672582337355574,2.1698816983785212e12,8.616505179848627e9,8.530975546315789e8,6.511706689399917e12,0.5591367820822146,0.0012026620518100083
964,450,0.17159825452424962,0.00019489820540513625,2.178511228635255e12,8.642564225082329e9,8.548318486288695e8,6.537595016227102e12,0.5576943272038113,0.0008770419243231131
965,450,0.1718634379282626,3.738928245089486e-5,2.1871668445764646e12,8.668676541684422e9,8.565679421531421e8,6.563561592117916e12,0.5585561732668535,0.00016825177102902685
966,450,0.1718391181519889,0.00084819241783693,2.195848599486737e12,8.694842188299347e9,8.583058356927432e8,6.589606580472166e12,0.5584771339939639,0.003816865880266185
967,450,0.1716565333522217,0.00040680238758991627,2.2045565467521895e12,8.721061219658844e9,8.600455291942781e8,6.615730140795338e12,0.5578837333947205,0.0018306107441546232
968,450,0.1709507899880873,0.00015984725654403045,2.2132907397491978e12,8.7473336921757e9,8.617870228242624e8,6.641932434547797e12,0.5555900674612837,0.000719312654448137
969,450,0.1708981897747606,0.00018258452318131485,2.2220512319728154e12,8.773659656893345e9,8.635303160002526e8,6.668213617756949e12,0.555419116767972,0.0008216303543159168
970,450,0.16997844253399488,0.0005020783161231572,2.2308380769166157e12,8.800039174280876e9,8.652754094699467e8,6.69457385639731e12,0.5524299382354834,0.002259352422554207
971,450,0.16951687395453097,0.00010552494548025682,2.2396513281888486e12,8.826472294871866e9,8.670223025821375e8,6.721013306293695e12,0.5509298403522256,0.0004748622546611557
972,450,0.1694930195462455,7.06295347054249e-5,2.248491039390587e12,8.85295907388855e9,8.687709953416449e8,6.747532128332823e12,0.5508523135252978,0.0003178329061744121
973,450,0.1687465909642255,0.0004271588421523795,2.257357264239674e12,8.879499570516796e9,8.70521488314301e8,6.7741304876146045e12,0.5484264206337329,0.0019222147896857077
974,450,0.1676688798633571,0.00021632864141300778,2.266250056457265e12,8.906093838538818e9,8.722737813071399e8,6.800808543867756e12,0.5449238595559106,0.000973478886358535
975,450,0.1677610297791193,0.00014634755656597624,2.2751694698454067e12,8.932741927913778e9,8.740278735873513e8,6.827566452984835e12,0.5452233467821377,0.0006585640045468931
976,450,0.16891553621846966,0.00033782555493809215,2.284115558263186e12,8.959443894142582e9,8.757837652040212e8,6.854404376761784e12,0.5489754927100264,0.0015202149972214146
977,450,0.1678434492581573,0.0006351682502554468,2.29308837561635e12,8.98619980378567e9,8.77541457754272e8,6.881322488671671e12,0.5454912100890112,0.0028582571261495104
978,450,0.16715534363392232,0.00015219142483311956,2.302087975872187e12,9.01300970292791e9,8.793009499698136e8,6.908320941077725e12,0.5432548668102475,0.000684861411749038
979,450,0.1674904785609939,7.314076156801131e-5,2.3111144130467886e12,9.039873644497065e9,8.810622415345241e8,6.935399893606374e12,0.5443440553232302,0.0003291334270560509
980,450,0.16628793701546174,0.001254683329647812,2.320167741187931e12,9.066791692466091e9,8.828253336744268e8,6.96255951758233e12,0.5404357953002507,0.005646074983415154
981,450,0.16668226261794172,4.994744676568245e-5,2.329248014463891e12,9.093763891213528e9,8.845902249079514e8,6.989799964025158e12,0.5417173535083106,0.00022476351044557101
982,450,0.1658392103763245,0.00023678171514288776,2.338355287052161e12,9.120790305584658e9,8.863569165639535e8,7.017121405485753e12,0.5389774337230546,0.001065517718142995
983,450,0.1658682622008591,0.00023200529867825614,2.347489613178892e12,9.147870983464043e9,8.881254076376916e8,7.044523997003223e12,0.5390718521527921,0.0010440238440521526
984,450,0.16527847563398246,0.0003322919210677215,2.356651047130004e12,9.175005985115387e9,8.898956988407077e8,7.072007906701855e12,0.537155045810443,0.0014953136448047468
985,450,0.16403893859625707,0.0007138010524633089,2.365839643257655e12,9.202195365752516e9,8.916677901797875e8,7.099573297589479e12,0.5331265504378355,0.00321210473608489
986,450,0.16339126511365976,0.0003368722072991659,2.3750554559842974e12,9.229439176264997e9,8.934416810690538e8,7.127220328294064e12,0.5310216116193942,0.0015159249328462465
987,450,0.16340134075620752,0.0003368195541418825,2.384298539768524e12,9.256737471553947e9,8.952173714696772e8,7.154949161816577e12,0.5310543574576745,0.0015156879936384711
988,450,0.16369792119207605,0.00037469794128110884,2.393568949102014e12,9.284090308009672e9,8.969948615570909e8,7.182759962912233e12,0.5320182438742471,0.0016861407357649898
989,450,0.1639179906279059,0.00024632628736285037,2.4028667385806523e12,9.311497741990866e9,8.987741515007145e8,7.210652896423636e12,0.5327334695406942,0.0011084682931328266
990,450,0.16404391117510875,8.202253211418112e-5,2.4121919628075835e12,9.338959828676353e9,9.005552413051969e8,7.238628126169345e12,0.5331427113191034,0.00036910139451381505
991,450,0.16240888833364853,0.0003506789539979849,2.42154467646973e12,9.36647662887827e9,9.023381317528785e8,7.26668582203743e12,0.5278288870843577,0.001578055292990932
992,450,0.16136515313241426,0.000686572692646874,2.4309249343020654e12,9.394048189650782e9,9.041228217265564e8,7.294826139608461e12,0.5244367476803463,0.003089577116910933
993,450,0.16256878843600278,0.0007130903010065472,2.440332791121901e12,9.42167456052731e9,9.059093104582969e8,7.323049237187952e12,0.528348562417009,0.0032089063545294623
994,450,0.161172576181367,0.0008679745415708859,2.449768301722476e12,9.449355813068083e9,9.076976002093184e8,7.351355296561391e12,0.5238108725894427,0.0039058854370689865
995,450,0.1629607484915126,0.0005839571894660539,2.4592315210460063e12,9.477091982729422e9,9.094876882756451e8,7.37974446149381e12,0.5296224325974159,0.0026278073525972424
996,450,0.16067076085631465,0.00031824039629773477,2.468722504023687e12,9.504883149319225e9,9.112795780469215e8,7.408216922819376e12,0.5221799727830226,0.0014320817833398064
997,450,0.16064471587512996,0.0002906865887457791,2.478241305681742e12,9.532729346357012e9,9.130732665527624e8,7.436772822584942e12,0.5220953265941723,0.001308089649356006
998,450,0.16036571653151654,3.135684302047869e-5,2.4877879810880107e12,9.560630637504374e9,9.148687549678526e8,7.465412334876888e12,0.5211885787274287,0.0001411057935921541
999,450,0.16034302354339605,0.00012397706576976276,2.497362585339347e12,9.588587076134947e9,9.166660430515299e8,7.494135623092653e12,0.5211148265160371,0.0005578967959639325
1000,450,0.16033049138553968,6.381006553348584e-5,2.506965173635173e12,9.61659871817856e9,9.184651309154521e8,7.522942853455341e12,0.5210740970030039,0.00028714529490068627
1001,450,0.1607395543313846,0.0004632852175714287,2.516595801194211e12,9.64466561732857e9,9.202660183636225e8,7.551834190015317e12,0.5224035515769999,0.0020847834790714294
1002,450,0.160364543468404,0.0005442012597995927,2.5262545233129893e12,9.67278783277397e9,9.220687059543078e8,7.580809802805967e12,0.521184766272313,0.002448905669098167
1003,450,0.15896063392932974,0.0001221331426820145,2.5359413953283633e12,9.700965420421495e9,9.238731937956172e8,7.609869858562424e12,0.5166220602703216,0.0005495991420690653
1004,450,0.15828475993128918,6.203194891862265e-5,2.5456564726250093e12,9.729198429401306e9,9.256794810679408e8,7.639014516974476e12,0.5144254697766898,0.0002791437701338019
1005,450,0.1583749820928106,0.00010038350554242505,2.555399810674699e12,9.757486914696915e9,9.27487567756281e8,7.668243944086025e12,0.5147186918016344,0.00045172577494091275
1006,450,0.15826348857136585,2.292494888778673e-5,2.5651714649666665e12,9.785830934643103e9,9.292974543005551e8,7.697558309719545e12,0.514356337856939,0.00010316226999504028
1007,450,0.15826348765838555,2.30110888349254e-5,2.574971491070665e12,9.81423054326545e9,9.311091405535915e8,7.72695777924676e12,0.5143563348897531,0.00010354989975716429
1008,450,0.1582635569184911,7.321438423537216e-5,2.5847999446027583e12,9.84268579601483e9,9.329226265626385e8,7.756442519733379e12,0.514356559985096,0.00032946472905917475
1009,450,0.15652485760601262,0.0003139961661344226,2.594656881220828e12,9.871196753797277e9,9.34737913114126e8,7.786012704261981e12,0.508705787219541,0.0014129827476049017
1010,450,0.15652485760601262,0.0003139961661344226,2.604542356680828e12,9.89976346002575e9,9.365549986239173e8,7.81566848732594e12,0.508705787219541,0.0014129827476049017
1011,450,0.15722287849237962,0.00045278785149920466,2.6144564267446855e12,9.928385973254435e9,9.383738835610546e8,7.845410039818021e12,0.5109743551002338,0.002037545331746421
1012,450,0.1570510574015093,0.00023466215569355637,2.6243991472515723e12,9.957064353806479e9,9.401945686349529e8,7.8752375346863125e12,0.5104159365549052,0.0010559797006210036
1013,450,0.15701071851474013,0.0003172089611728438,2.634370574090201e12,9.985798653383701e9,9.420170533842944e8,7.905151135810421e12,0.5102848351729055,0.0014274403252777972
1014,450,0.15683132079766388,0.0002666070725199694,2.6443707632243477e12,1.0014588927958975e10,9.438413379296618e8,7.9351510117944e12,0.5097017925924076,0.0011997318263398623
1015,450,0.15635789680166523,0.0004502399054785812,2.654399770634493e12,1.0043435233105944e10,9.456674223351103e8,7.96523733101884e12,0.508163164605412,0.002026079574653615
1016,450,0.1559932538652494,0.0003862430331946622,2.664457652385067e12,1.0072337622531372e10,9.474953064163582e8,7.99541025999417e12,0.5069780750620605,0.00173809364937598
1017,450,0.15599325391514945,0.00038623581804497114,2.674544464593067e12,1.01012961504283e10,9.493249900526097e8,8.02566996591619e12,0.5069780752242358,0.0017380611812023701
1018,450,0.1551841969512302,0.0005883109559061332,2.6846602634156323e12,1.0130310875771849e10,9.511564737668638e8,8.056016621315198e12,0.5043486400914982,0.0026473993015775996
1019,450,0.15553972550362405,0.0001225344419472881,2.694805105088053e12,1.0159381847018147e10,9.529897566727967e8,8.086450387526198e12,0.5055041078867781,0.0005514049887627965
1020,450,0.15449796220041734,0.0003839631244242632,2.7049790458979155e12,1.0188509127756998e10,9.548248399086316e8,8.116971442373106e12,0.5021183771513563,0.0017278340599091843
1021,450,0.1533072363939406,2.6580595636854204e-5,2.715182142138613e12,1.021769276884807e10,9.566617229117748e8,8.147579950165564e12,0.4982485182803069,0.00011961268036584391
1022,450,0.15363141322948365,0.0007704683213178199,2.725414450217336e12,1.0246932819814703e10,9.585004049343703e8,8.178276073853758e12,0.49930209299582184,0.003467107445930189
1023,450,0.15431594629234835,7.265639752213879e-5,2.7356760265918467e12,1.0276229339537302e10,9.603408864978651e8,8.209059986678853e12,0.5015268254501322,0.00032695378884962456
1024,450,0.15222620823398014,0.00012881674246630753,2.745966927743184e12,1.0305582393429987e10,9.621831689759574e8,8.239931869168304e12,0.49473517676043544,0.0005796753410983839
1025,450,0.15362774693504372,0.0001401477631293778,2.756287210225594e12,1.0334992015762682e10,9.640272495933295e8,8.270891868248152e12,0.4992901775388921,0.0006306649340822001
1026,450,0.1527683666015867,0.0003194304736624823,2.7666369306693374e12,1.0364458280611954e10,9.658731308892072e8,8.301940174138671e12,0.4964971914551568,0.0014374371314811703
1027,450,0.15231505325806077,7.755485138400108e-5,2.7770161456952017e12,1.0393981234162968e10,9.677208116802344e8,8.333076947046271e12,0.4950239230886975,0.0003489968312280049
1028,450,0.15309744838194672,0.0005699125460288113,2.787424912037579e12,1.0423560928682842e10,9.695702915929222e8,8.364302353865197e12,0.49756670724132684,0.0025646064571296506
1029,450,0.15166350019839409,0.00032533347928007344,2.7978632864907837e12,1.0453197430636324e10,9.714215721507304e8,8.395616577101823e12,0.4929063756447808,0.0014640006567603306
1030,450,0.15160550495506298,0.0006501151454578954,2.8083313258555547e12,1.0482890783124184e10,9.732746517584863e8,8.427019774053672e12,0.4927178911039547,0.0029255181545605295
1031,450,0.15076952461444137,0.00021676053507723383,2.8188290870374287e12,1.0512641048288881e10,9.751295313655907e8,8.458512122862923e12,0.49000095499693447,0.0009754224078475523
1032,450,0.15000746749764188,0.0001392012147915869,2.8293566269412896e12,1.0542448278307589e10,9.76986210585709e8,8.490093791035712e12,0.4875242693673361,0.000626405466562141
1033,450,0.15000746749764188,0.0001392012147915869,2.8399140025892896e12,1.0572312525942862e10,9.788446891188194e8,8.521764946813156e12,0.4875242693673361,0.000626405466562141
1034,450,0.1506270955639713,3.7727881799462564e-5,2.8505012710185884e12,1.060223384665592e10,9.807049670220139e8,8.553525761583539e12,0.4895380605829067,0.00016977546809758152
1035,450,0.14986162150921814,0.00010220988530585423,2.861118489328665e12,1.063221230202323e10,9.825670451602501e8,8.58537641358749e12,0.487050269904959,0.00045994448387634405
1036,450,0.15005350697135572,6.819252811472418e-5,2.871765714680048e12,1.0662247939348513e10,9.84430922511515e8,8.617317065615192e12,0.4876738976569061,0.0003068663765162588
1037,450,0.14930920246968943,6.314765848163705e-5,2.8824430042921274e12,1.0692340819831707e10,9.862965998907515e8,8.649347895824191e12,0.48525490802649063,0.0002841644631673667
1038,450,0.14959823208588013,4.7354896320573895e-5,2.893150415413257e12,1.0722490992002857e10,9.88164076440679e8,8.681469068684014e12,0.48619425427911045,0.00021309703344258253
1039,450,0.1483038410697787,0.0001025813229311644,2.9038880053917173e12,1.0752698519406849e10,9.900333532842981e8,8.713680765249935e12,0.4819874834767808,0.0004616159531902398
1040,450,0.14796657174647,2.2077949242587204e-6,2.9146558315919355e12,1.0782963448713963e10,9.919044293214885e8,8.745983148265256e12,0.48089135817602746,9.935077159164241e-6
1041,450,0.14961431916349555,0.00016961846995430633,2.9254539514272637e12,1.0813285831539608e10,9.93777304106058e8,8.778376386053195e12,0.4862465372813605,0.0007632831147943784
1042,450,0.14785939528408315,0.0002591934885588791,2.9362824224295713e12,1.0843665740475077e10,9.956519799478815e8,8.810860670122004e12,0.48054303467327025,0.001166370698514956
1043,450,0.14825987172197175,7.665012458279996e-5,2.9471413021083223e12,1.0874103212310356e10,9.975284544536333e8,8.843436152835514e12,0.4818445830964082,0.0003449255606225998
1044,450,0.14767615736409723,0.0006583088053200292,2.9580306480584785e12,1.0904598312256622e10,9.994067289596615e8,8.876103017969283e12,0.479947511433316,0.0029623896239401315
1045,450,0.1477449673509854,0.0003340651172615876,2.968950517959503e12,1.0935151089954334e10,1.0012868027689209e9,8.908861432288791e12,0.4801711438907026,0.0015032930276771442
1046,450,0.1477487454024724,0.0001677058960884262,2.9799009694979604e12,1.09657616026837e10,1.0031686761749915e9,8.941711571187936e12,0.4801834225580353,0.000754676532397918
1047,450,0.146370367558383,0.0007575184424999317,2.990882060439648e12,1.099642990967462e10,1.0050523497285018e9,8.974653612367504e12,0.47570369456474476,0.0034088329912496922
1048,450,0.14685451992693743,0.00041177451227765905,3.001893848584265e12,1.1027156055352364e10,1.0069378220563147e9,9.007687717350354e12,0.4772771897625466,0.0018529853052494656
1049,450,0.14685686384420782,0.0004239958779064974,3.0129363918480356e12,1.1057940102253542e10,1.0088250941373315e9,9.040814067777729e12,0.4772848074936754,0.0019079814505792384
1050,450,0.1457094134228428,0.00037425979086503285,3.024009748114474e12,1.1088782107493616e10,1.0107141662503792e9,9.074032839566492e12,0.4735555936242391,0.0016841690588926478
1051,450,0.14568801723083452,0.0003674750685819758,3.0351139753956924e12,1.1119682118626215e10,1.0126050374263655e9,9.107344198122324e12,0.4734860560002122,0.0016536378086188911
1052,450,0.14467441899726036,0.0002326146488303496,3.046249131702916e12,1.115064019743665e10,1.0144977085517561e9,9.14074832484873e12,0.4701918617410962,0.0010467659197365732
1053,450,0.1453686360055358,0.0003447904065674912,3.057415275148234e12,1.1181656390141697e10,1.0163921784860184e9,9.174245383989682e12,0.4724480670179913,0.0015515568295537104
1054,450,0.14536099786641923,0.00034907417463518397,3.0686124638677964e12,1.121273075943721e10,1.0182884482341785e9,9.207835558284404e12,0.47242324306586253,0.0015708337858583278
1055,450,0.14475192375727597,0.00017351419812940797,3.079840756085138e12,1.1243863359925602e10,1.0201865177476598e9,9.241519021622818e12,0.47044375221114687,0.0007808138915823358
1056,450,0.14510033144632783,0.0009064464599989226,3.0911002100170366e12,1.1275054241469786e10,1.0220863863593163e9,9.275295942836748e12,0.4715760772005655,0.004079009069995152
1057,450,0.14396524789104365,0.0005601631796603257,3.102390884015575e12,1.1306303466896078e10,1.023988055098995e9,9.309166505288125e12,0.46788705564589184,0.0025207343084714656
1058,450,0.1441237951287352,0.0005824582920062768,3.1137128364335913e12,1.1337611082125168e10,1.0258915227865448e9,9.343130873708781e12,0.4684023341683894,0.0026210623140282456
1059,450,0.14323718235176766,3.571819297799872e-5,3.1250661256591943e12,1.136897714960326e10,1.0277967903954192e9,9.377189231448596e12,0.4655208426432449,0.00016073186840099424
1060,450,0.14229020059482522,0.0006829105702692573,3.136450810214639e12,1.1400401721031507e10,1.0297038574985236e9,9.411341749953096e12,0.462443151933182,0.0030730975662116577
1061,450,0.14412079745660494,0.0004932239669550079,3.147866948613078e12,1.1431884842245974e10,1.0316127229285787e9,9.445588594327762e12,0.4683925917339661,0.002219507851297536
1062,450,0.14412433679958936,0.0004969152992042765,3.1593145994428267e12,1.1463426582881374e10,1.0335233885758355e9,9.479929956436318e12,0.4684040945986654,0.002236118846419244
1063,450,0.14255464462998887,6.832501063620511e-5,3.170793821351306e12,1.149502699703511e10,1.0354358543318369e9,9.514366010946342e12,0.46330259504746385,0.000307462547862923
1064,450,0.14273128375485547,0.0006202867199001954,3.1823046730176436e12,1.1526686128896517e10,1.0373501188082341e9,9.548896921591955e12,0.46387667220328027,0.0027912902395508792
1065,450,0.1410964819588382,0.0007307954562438173,3.1938472132004756e12,1.1558404044753922e10,1.0392661834696766e9,9.583522877023803e12,0.45856356636622414,0.0032885795530971777
1066,450,0.14206334978049062,0.00010639936865496514,3.205421500718685e12,1.159018078540275e10,1.0411840465025213e9,9.618244037446781e12,0.4617058867865945,0.0004787971589473431
1067,450,0.14109874665615346,0.0002037199303818512,3.2170275944100527e12,1.1622016420146475e10,1.0431037097462517e9,9.653060595272049e12,0.45857092663249877,0.0009167396867183304
1068,450,0.14144744619907992,0.00040730902767147016,3.228665553198132e12,1.1653910993509184e10,1.045025171869136e9,9.687972715210787e12,0.45970420014700974,0.0018328906245216156
1069,450,0.14123465039601718,0.000545248072133075,3.2403354360586787e12,1.168586456632591e10,1.0469484336300439e9,9.722980580477238e12,0.4590126137870558,0.002453616324598838
1070,450,0.1412345199443702,0.000544687650554259,3.2520373020144683e12,1.1717877190983538e10,1.0488734947057972e9,9.758084364955525e12,0.4590121898192031,0.0024510944274941655
1071,450,0.14065742973414985,0.0004411870488681491,3.263771210161742e12,1.1749948924847294e10,1.0508003554098449e9,9.793284248284139e12,0.457136646635987,0.001985341719906671
1072,450,0.1399019756039725,7.757656238865029e-5,3.2755372195900156e12,1.1782079821481285e10,1.0527290155700312e9,9.828580406044436e12,0.4546814207129106,0.0003490945307489263
1073,450,0.14010913113626972,0.001117743633341261,3.2873353895192646e12,1.181426993208383e10,1.0546594747058192e9,9.863973011224303e12,0.45535467619287656,0.005029846350035674
1074,450,0.13940974587338395,0.0007018658249534362,3.299165779224853e12,1.1846519317469734e10,1.056591733589824e9,9.89946224785306e12,0.45308167408849787,0.003158396212290463
1075,450,0.13899260774668404,0.0009276167923769618,3.3110284479305195e12,1.1878828028647867e10,1.0585257917100224e9,9.935048289135447e12,0.45172597517672314,0.004174275565696328
1076,450,0.1390180371424436,0.000953057094506496,3.322923455055851e12,1.1911196119962374e10,1.0604616490048698e9,9.970731312075854e12,0.4518086207129417,0.004288756925279232
1077,450,0.13858380903144715,2.0928115067153844e-5,3.3348508599943433e12,1.1943623649090094e10,1.0623993058326006e9,1.0006511497700357e13,0.45039737935220325,9.41765178021923e-5
1078,450,0.13914155042729495,0.00015518021507696656,3.3468107221888677e12,1.1976110666229565e10,1.0643387615883973e9,1.0042389018721383e13,0.4522100388887086,0.0006983109678463496
1079,450,0.13800319898961233,0.00030949027138419435,3.3588031011697275e12,1.2008657234693167e10,1.0662800173472675e9,1.0078364062870469e13,0.44851039671624005,0.0013927062212288747
1080,450,0.13793301788714654,0.00013342816725662616,3.3708280565393857e12,1.204126340055715e10,1.0682230719941707e9,1.0114436798459713e13,0.4482823081332263,0.0006004267526548177
1081,450,0.13920522975775063,0.001199980992698837,3.382885647839402e12,1.2073929217718037e10,1.0701679253984585e9,1.0150607402943102e13,0.45241699671268953,0.005399914467144766
1082,450,0.13764907008863125,0.00011840659407313936,3.3949759348635283e12,1.2106654754226519e10,1.0721145792516456e9,1.0186876069872807e13,0.4473594777880516,0.0005328296733291271
1083,450,0.13792606468170412,0.0001313888369388692,3.4070989772800293e12,1.2139440050064941e10,1.074063031648783e9,1.0223242961182256e13,0.4482597102155384,0.0005912497662249114
1084,450,0.13743820496790737,0.00024448108616090345,3.419254834906825e12,1.2172285168238409e10,1.076013283627609e9,1.0259708265096033e13,0.446674166145699,0.0011001648877240655
1085,450,0.13752776749245627,0.0003231736365639712,3.4314435675769937e12,1.220519015929341e10,1.0779653346447942e9,1.0296272155846514e13,0.44696524435048285,0.0014542813645378704
1086,450,0.13691770172939963,0.0005738526893377712,3.4436652352071836e12,1.223815508201854e10,1.0799191851965322e9,1.033293481720339e13,0.44498253062054877,0.0025823371020199707
1087,450,0.13623623121766035,0.0002901470739132818,3.4559198977380864e12,1.2271179989203987e10,1.081874835027344e9,1.0369696426288953e13,0.4427677514573961,0.001305661832609768
1088,450,0.13622597377357892,0.00030505264628262333,3.468207615197281e12,1.2304264933275698e10,1.083832283830148e9,1.0406557159930244e13,0.4427344147641315,0.001372736908271805
1089,450,0.13614800410849687,0.00023295070519597485,3.480528447633941e12,1.2337409971306667e10,1.0857915318886998e9,1.0443517200468934e13,0.4424810133526148,0.001048278173381887
1090,450,0.1359049421410977,0.0007549072155047659,3.492882455186501e12,1.2370615158339933e10,1.0877525792267303e9,1.0480576728056057e13,0.4416910619585675,0.0033970824697714466
1091,450,0.1354422519553102,0.0003242011457616135,3.505269698019517e12,1.2403880549309668e10,1.089715425866212e9,1.0517735922917125e13,0.44018731885475815,0.0014589051559272606
1092,450,0.13616554079858612,0.0003150449133819035,3.5176902363824434e12,1.2437206194531784e10,1.0916800712352734e9,1.0554994960102139e13,0.44253800759540485,0.0014177021102185657
1093,450,0.13616560754234985,0.00031510585507049324,3.5301441305265522e12,1.2470592154718128e10,1.0936465160758052e9,1.0592354026814475e13,0.442538224512637,0.0014179763478172195
1094,450,0.13616560651889828,0.00031745313621415794,3.542631440810545e12,1.2504038482329279e10,1.0956147600935225e9,1.0629813300899771e13,0.4425382211864194,0.0014285391129637108
1095,450,0.1349087440404993,8.759735491286449e-6,3.555152227631089e12,1.2537545236025112e10,1.097584803770738e9,1.0667372967513242e13,0.4384534181316227,3.941880971078902e-5
1096,450,0.13409133078097893,0.0006751671972476353,3.5677065514435405e12,1.2571112465175339e10,1.0995566464250739e9,1.0705033201279914e13,0.4357968250381815,0.003038252387614359
1097,450,0.13373104083246778,0.0008574588267385434,3.5802944727406177e12,1.260474022446362e10,1.1015302880472758e9,1.0742794183117246e13,0.4346258827055203,0.003858564720323445
1098,450,0.13373212249598532,0.0008395138745389306,3.592916052090505e12,1.263842856889644e10,1.1035057286657562e9,1.0780656094457375e13,0.4346293981119523,0.003777812435425188
1099,450,0.13266507136152728,0.0007367951323575981,3.605571350079497e12,1.267217755758808e10,1.1054829688190286e9,1.0818619121678363e13,0.4311614819249636,0.0033155780956091916
1100,450,0.1338038474855504,0.0003928833562132259,3.618260427438046e12,1.2705987235101957e10,1.1074620072363312e9,1.0856683434430455e13,0.43486250432803886,0.0017679751029595165
1101,450,0.13334813302630738,0.0004432336698240642,3.6309833448116665e12,1.2739857667869474e10,1.109442845364907e9,1.0894849227926834e13,0.433381432335499,0.0019945515142082886
1102,450,0.13237107774160975,0.00044786010155933463,3.643740163031119e12,1.2773788907241896e10,1.11142548278159e9,1.0933116680001164e13,0.4302060026602317,0.0020153704570170057
1103,450,0.13209134419407956,0.0004925305619515024,3.6565309429045635e12,1.2807781004121601e10,1.1134099190068023e9,1.0971485968194623e13,0.42929686863075855,0.002216387528781761
1104,450,0.13124805443246007,0.0002785237271516088,3.6693557453348784e12,1.2841834017060114e10,1.1153961545127802e9,1.1009957279030238e13,0.42655617690549524,0.0012533567721822398
1105,450,0.13124805443246007,0.0002785237271516088,3.6822146312588784e12,1.2875947996391357e10,1.1173841887501385e9,1.1048530789691133e13,0.42655617690549524,0.0012533567721822398
1106,450,0.13266625904029894,0.00041832388426144007,3.69510766166685e12,1.2910122994980043e10,1.119374021487476e9,1.1087206680450443e13,0.43116534188097155,0.0018824574791764803
1107,450,0.1321798915940178,0.00048728163296773595,3.708034897609692e12,1.2944359077717546e10,1.1213656539812763e9,1.1125985145715207e13,0.4295846476805579,0.002192767348354812
1108,450,0.1311258461036336,0.00010037763898427744,3.7209964002027603e12,1.2978656295112137e10,1.123359085709185e9,1.1164866363350621e13,0.42615899983680916,0.00045169937542924847
1109,450,0.1313552377827534,0.0004314114518060262,3.7339922305901934e12,1.3013014696088097e10,1.1253543159509072e9,1.1203850509549414e13,0.4269045227939486,0.001941351533127118
1110,450,0.13121954012389364,6.259990316356405e-5,3.7470224500244087e12,1.3047434340352373e10,1.1273513453259828e9,1.1242937773163418e13,0.4264635054026543,0.00028169956423603826
1111,450,0.13055406405588216,0.00011815141287617979,3.7600871197130537e12,1.3081915283016088e10,1.1293501738794808e9,1.1282128337963586e13,0.424300708181617,0.0005316813579428091
1112,450,0.1304458264354345,0.00040516442367034226,3.773186301030942e12,1.3116457575350956e10,1.1313508011879487e9,1.1321422383293898e13,0.42394893591516214,0.0018232399065165402
1113,450,0.13022468763210782,0.00039505915810877923,3.786320055324216e12,1.3151061274019928e10,1.133353227494032e9,1.136082009503228e13,0.4232302348043504,0.0017777662114895065
1114,450,0.1298160152870583,0.0002651684252079679,3.7994884440660405e12,1.318572643384347e10,1.135357452811903e9,1.140032165700094e13,0.4219020496829395,0.0011932579134358555
1115,450,0.13024529207110466,0.00025285140994291914,3.81269152869437e12,1.3220453106269028e10,1.1373634767421632e9,1.143992724932957e13,0.42329719923109016,0.0011378313447431361
1116,450,0.1286956986800033,0.0003904038668768456,3.8259293707868613e12,1.325524135448423e10,1.1393713003272474e9,1.14796370659648e13,0.4182610207100107,0.0017568174009458051
1117,450,0.1286832336178087,0.00039165807846667036,3.839202031938391e12,1.3290091222333908e10,1.1413809222389705e9,1.1519451278416121e13,0.4182205092578783,0.0017624613531000166
1118,450,0.12851847558922058,0.00014540344854285792,3.8525095737923687e12,1.332500276953509e10,1.1433923430957763e9,1.155937007694096e13,0.4176850456649669,0.0006543155184428606
1119,450,0.1287019470282139,2.6315247212728025e-5,3.8658520580577007e12,1.3359976049122162e10,1.1454055626961546e9,1.1599393644123268e13,0.41828132784169514,0.00011841861245727611
1120,450,0.12855845268510063,0.0006664700626806477,3.879229546484394e12,1.3395011117692638e10,1.14742058127458e9,1.1639522166904922e13,0.41781497122657707,0.002999115282062915
1121,450,0.12861283927174016,0.0006397204344758944,3.89264210089783e12,1.3430108028209415e10,1.1494373986289594e9,1.1679755828107955e13,0.4179917276331555,0.0028787419551415247
1122,450,0.12781400143747063,0.0005614848526968439,3.9060897831782393e12,1.3465266838397299e10,1.1514560151317685e9,1.1720094816312826e13,0.41539550467177955,0.0025266818371357976
1123,450,0.12781469033926182,0.0005615489161154485,3.9195726552273706e12,1.3500487597762177e10,1.1534764301552322e9,1.1760539310629408e13,0.4153977436026009,0.0025269701225195183
1124,450,0.12834829314669466,0.0008205014582637017,3.9330907790344136e12,1.3535770361628036e10,1.1554986437819543e9,1.1801089497137377e13,0.4171319527267576,0.0036922565621866576
1125,450,0.12834870670373308,0.000783427254955067,3.9466442166313203e12,1.3571115187761696e10,1.1575226563976624e9,1.1841745564979535e13,0.4171332967871325,0.0035254226472978016
1126,450,0.12704658640385597,0.00021171634198158214,3.9602330301263857e12,1.3606522133007011e10,1.159548468271618e9,1.1882507702361736e13,0.4129014058125319,0.0009527235389171196
1127,450,0.12651005011956018,0.00028614470729076795,3.973857281624381e12,1.3641991245555769e10,1.1615760786161637e9,1.1923376087494244e13,0.4111576628885706,0.0012876511828084558
1128,450,0.12587354321845798,0.00030037998934910777,3.9875170333538335e12,1.3677522582536755e10,1.1636054877404456e9,1.1964350909230826e13,0.40908901545998844,0.001351709952070985
1129,450,0.12611159536211702,0.00016054504332495344,4.0012123475535176e12,1.3713116195509573e10,1.1656366952753243e9,1.2005432350050688e13,0.4098626849268803,0.0007224526949622905
1130,450,0.12579975404848198,0.0008086721447545238,4.0149432865063325e12,1.3748772143216528e10,1.1676697017187324e9,1.2046620601101773e13,0.40884920065756647,0.003639024651395357
1131,450,0.125572993125119,0.00063400521606033,4.028709912606363e12,1.3784490478241205e10,1.1697045068355598e9,1.2087915846360441e13,0.40811222765663674,0.002853023472271485
1132,450,0.12561424746028838,0.0006376676512817918,4.0425122882741953e12,1.3820271254475536e10,1.171741110535573e9,1.212931827153312e13,0.4082463042459372,0.0028695044307680633
1133,450,0.1249374026770905,3.438706801120681e-5,4.0563504759703486e12,1.3856114529338076e10,1.1737795131652522e9,1.2170828066694055e13,0.4060465587005441,0.00015474180605043063
1134,450,0.12487656900261024,0.0009228905882241721,4.070224538179004e12,1.3892020353245451e10,1.175819714213254e9,1.2212445413797303e13,0.4058488492584833,0.004153007647008774
1135,450,0.12565664216765662,0.00017931406185084375,4.084134537529353e12,1.3927988779999298e10,1.1778617136039615e9,1.2254170498891633e13,0.40838408704488405,0.0008069132783287969
1136,450,0.12558425956900046,0.0001085244976157273,4.0980805366383853e12,1.3964019869069542e10,1.1799055119157295e9,1.2296003514986693e13,0.4081488435992515,0.0004883602392707729
1137,450,0.12480976159043426,0.00024480946817661067,4.1120625981801094e12,1.400011367443701e10,1.1819511090828543e9,1.2337944648742057e13,0.40563172516891133,0.001101642606794748
1138,450,0.12483763342560714,0.0002952927602909248,4.1260807849058657e12,1.4036270245990343e10,1.183998504545281e9,1.2379994082076521e13,0.40572230863322317,0.0013288174213091615
1139,450,0.12453984092667283,0.000783469316880836,4.140135159617829e12,1.4072489641508995e10,1.1860476986899872e9,1.2422152006471412e13,0.4047544830116867,0.003525611925963762
1140,450,0.12453984256490025,0.0007762133266503296,4.154225785149875e12,1.4108771913531704e10,1.1880986912831576e9,1.246441860735369e13,0.4047544883359258,0.0034929599699264832
1141,450,0.12454066285414987,0.0007513835268715212,4.16835272441537e12,1.4145117117323505e10,1.1901514824109244e9,1.2506794073535666e13,0.4047571542759871,0.0033812258709218458
1142,450,0.12490268041616276,0.00018089618917246626,4.182516040365099e12,1.4181525306181843e10,1.1922060719296663e9,1.2549278591662914e13,0.405933711352529,0.0008140328512760981
1143,450,0.12439008943663472,0.0005024286843361217,4.196715796040763e12,1.4217996538170023e10,1.1942624602579641e9,1.2591872354203656e13,0.4042677906690629,0.0022609290795125477
1144,450,0.1231943463717966,0.00031552040299593617,4.2109520544847646e12,1.4254530867067736e10,1.1963206473146474e9,1.2634575548732318e13,0.40038162570833896,0.0014198418134817128
1145,450,0.1231944687950578,0.0003163308230092019,4.2252248788209644e12,1.4291128341603895e10,1.198380632407193e9,1.2677388356898732e13,0.4003820235839378,0.0014234887035414084
1146,450,0.12160158882137795,0.0005407851798559663,4.2395343322118174e12,1.4327789024411463e10,1.2004424165085788e9,1.272031097719258e13,0.39520516366947833,0.0024335333093518483
1147,450,0.12286265776710828,0.0006639460859817301,4.253880477953162e12,1.4364512956653032e10,1.2025059980303156e9,1.2763343582441508e13,0.3993036377431019,0.0029877573869177853
1148,450,0.12288595979862053,0.0005255774407821815,4.2682633792481733e12,1.4401300204766525e10,1.2045713784020607e9,1.2806486376104725e13,0.3993793693455167,0.002365098483519817
1149,450,0.12288595979862053,0.0005255774407821815,4.2826830994761733e12,1.4438150819462845e10,1.2066385571729631e9,1.2849739542814469e13,0.3993793693455167,0.002365098483519817
1150,450,0.1228859586171257,0.0005255939024026929,4.2971397020281714e12,1.4475064854977566e10,1.2087075343173776e9,1.289310327163885e13,0.39937936550565856,0.002365172560812118
1151,450,0.12231048789839541,0.00048621634795353516,4.311633250344289e12,1.4512042367319622e10,1.2107783100206852e9,1.2936577753949904e13,0.3975090856697851,0.0021879735657909082
1152,450,0.12170012494833793,0.0003685741062138415,4.32616380794283e12,1.4549083409155745e10,1.212850884071537e9,1.298016317723678e13,0.3955254060820983,0.0016585834779622869
1153,450,0.12268452995461525,0.0006051059956985154,4.340731438352027e12,1.4586188029914894e10,1.214925255873796e9,1.3023859725283055e13,0.39872472235249956,0.0027229769806433194
1154,450,0.12119684646126677,0.00010348593433223002,4.35533620522168e12,1.4623356295966682e10,1.217001426849525e9,1.3067667602406158e13,0.393889750999117,0.0004656867044950351
1155,450,0.12141653324019977,0.00014179734418083914,4.3699781721878145e12,1.4660588249132114e10,1.2190793954991407e9,1.311158698353439e13,0.3946037330306493,0.0006380880488137761
1156,450,0.12126463949541287,0.0004030119617167245,4.3846574029688667e12,1.4697883949828798e10,1.2211591625361514e9,1.3155618066174492e13,0.3941100783600918,0.0018135538277252602
1157,450,0.12111192707653542,0.0006469728126132429,4.399373961348112e12,1.473524345119554e10,1.223240727810785e9,1.3199761039199979e13,0.3936137629987401,0.002911377656759593
1158,450,0.12094553390603827,0.000681093387405366,4.414127911149585e12,1.477266680750138e10,1.2253240913099146e9,1.3244016093026477e13,0.39307298519462436,0.0030649202433241473
1159,450,0.12067892357799792,4.188033653917955e-5,4.428919316271706e12,1.4810154073222824e10,1.2274092530456908e9,1.3288383418464107e13,0.39220650162849324,0.00018846151442630799
1160,450,0.12039992728073205,7.680476005771032e-5,4.443748240643549e12,1.4847705302289637e10,1.2294962129595916e9,1.3332863205844246e13,0.3912997636623792,0.00034562142025969646
1161,450,0.12110985752746845,0.000909020831635904,4.45861474819914e12,1.488532054592991e10,1.2315849706793633e9,1.3377455642431201e13,0.39360703696427246,0.004090593742361568
1162,450,0.12060558526414832,0.00025587084109096657,4.473518903086514e12,1.4922999864891401e10,1.2336755269709156e9,1.3422160927054207e13,0.391968152108482,0.0011514187849093495
1163,450,0.12060577226798194,0.00025560870852619057,4.488460769322823e12,1.496074330821942e10,1.235767881195649e9,1.3466979244674406e13,0.3919687598709413,0.0011502391883678575
1164,450,0.12035035599978601,0.0003288941256925608,4.503440411101394e12,1.4998550932343658e10,1.2378620336029046e9,1.3511910789267932e13,0.39113865699930456,0.0014800235656165235
1165,450,0.11872911994228158,0.0007316144809678647,4.518457892604436e12,1.5036422794669897e10,1.2399579845508127e9,1.355695575623386e13,0.3858696398124151,0.0032922651643553912
1166,450,0.11990434256385826,0.0008189584569777281,4.533513278099479e12,1.5074358937121128e10,1.2420557325865943e9,1.3602114322247723e13,0.38968911333253936,0.0036853130563997763
1167,450,0.11821954228403111,0.000476334179099992,4.54860663193223e12,1.5112359430451923e10,1.2441552796406205e9,1.3647386699243443e13,0.38421351242310114,0.002143503805949964
1168,450,0.11824185951318553,2.8955930822750255e-5,4.563738018441949e12,1.5150424315370697e10,1.246256624112823e9,1.3692773062761793e13,0.38428604341785294,0.00013030168870237615
1169,450,0.11824193772307007,2.886192810969395e-5,4.578907502050078e12,1.518855365106138e10,1.2483597665757916e9,1.3738273610999781e13,0.38428629759997773,0.00012987867649362278
1170,450,0.11843055637392708,0.00040517399915853503,4.594115147236913e12,1.522674749101117e10,1.2504647069355292e9,1.378388853536714e13,0.38489930821526297,0.0018232829962134076
1171,450,0.11814663855613822,0.0004245811352902267,4.609361018556016e12,1.526500589125039e10,1.252571445397781e9,1.3829618030527193e13,0.3839765753074492,0.0019106151088060202
1172,450,0.11809026431649497,0.00043849803016964006,4.624645180566869e12,1.5303328903810373e10,1.254679981699315e9,1.387546228646358e13,0.38379335902860867,0.0019732411357633803
1173,450,0.11742309120473211,0.00015722605921156924,4.6399676979174795e12,1.5341716585211372e10,1.2567903161040154e9,1.3921421498782268e13,0.38162504641537937,0.0007075172664520615
1174,450,0.11723117748866647,0.0005997958589608159,4.655328635295122e12,1.538016898633232e10,1.258902448213776e9,1.3967495856355223e13,0.38100132683816607,0.0026990813653236714
1175,450,0.11724239196600772,0.0006010360922612797,4.6707280574736455e12,1.5418686162031128e10,1.2610163781045673e9,1.4013685553059984e13,0.3810377738895251,0.0027046624151757584
1176,450,0.11723120062366049,0.0005905443154237515,4.686166029231202e12,1.5457268166995134e10,1.26313210582678e9,1.4059990782777125e13,0.3810014020268966,0.0026574494194068817
1177,450,0.11682727202794238,0.000968841493809311,4.701642615425474e12,1.5495915056317375e10,1.2652496314771018e9,1.4106411740024773e13,0.3796886340908127,0.004359786722141899
1178,450,0.1168273987993427,0.0009682703594892164,4.717157880985688e12,1.5534626881714497e10,1.2673689547710483e9,1.415294861532096e13,0.3796890460978638,0.004357216617701474
1179,450,0.11657137498618395,0.0003505597565479811,4.732711890877661e12,1.5573403699112404e10,1.269490075909032e9,1.4199601604534928e13,0.37885696870509783,0.0015775189044659151
1180,450,0.11665279858627561,0.0002662457749597968,4.748304710068439e12,1.5612245560751806e10,1.2716129946544678e9,1.4246370899213203e13,0.37912159540539575,0.0011981059873190857
1181,450,0.11639393561772016,0.00020940729536328894,4.763936403696667e12,1.5651152522594172e10,1.273737711216578e9,1.4293256695534508e13,0.3782802907575905,0.0009423328291348002
1182,450,0.11623114129300015,0.0003304900399364474,4.779607036835302e12,1.5690124637338724e10,1.2758642254228654e9,1.434025918593936e13,0.37775120920225047,0.0014872051797140133
1183,450,0.11601205740840752,6.323435933937999e-5,4.795316674697499e12,1.5729161959389046e10,1.2779925373014002e9,1.4387378565045373e13,0.37703918657732444,0.00028455461702720994
1184,450,0.11576476802612512,3.297748414635149e-5,4.811065382508622e12,1.5768264542603851e10,1.2801226468152235e9,1.443461502700119e13,0.37623549608490664,0.0001483986786585817
1185,450,0.11515968373895785,0.0010427562039744265,4.826853225539737e12,1.5807432441850927e10,1.2822545540409994e9,1.4481968767372059e13,0.37426897215161303,0.004692402917884919
1186,450,0.11389267404412394,0.0004379431226391138,4.842680269158622e12,1.5846665711958208e10,1.2843882590745459e9,1.4529439981807357e13,0.3701511906434028,0.001970744051876012
1187,450,0.11456655377140113,0.0006538691333672865,4.85854657878098e12,1.5885964399332338e10,1.2865237610070307e9,1.4577028855679668e13,0.37234129975705366,0.002942411100152789
1188,450,0.11456648827312321,0.0006537904649667795,4.874452219804872e12,1.5925328565384706e10,1.2886610606867082e9,1.462473559318118e13,0.37234108688765044,0.002942057092350508
1189,450,0.11410831347938433,4.9020124024394665e-5,4.890397257764271e12,1.5964758263390417e10,1.290800158017393e9,1.4672560388514762e13,0.37085201880799906,0.000220590558109776
1190,450,0.11410763066844715,0.00038521436909678654,4.906381758194584e12,1.6004253544577217e10,1.2929410526622567e9,1.4720503433550318e13,0.37084979967245324,0.0017334646609355395
1191,450,0.11461274458575266,9.49253195134947e-5,4.922405786719012e12,1.6043814462677427e10,1.2950837445848277e9,1.4768564923392977e13,0.37249141990369616,0.00042716393781072615
1192,450,0.11461274458575266,9.49253195134947e-5,4.938469409011012e12,1.608344107443946e10,1.2972282340887043e9,1.481674505706074e13,0.37249141990369616,0.00042716393781072615
1193,450,0.1136074576905304,0.001489663253104935,4.954572690762715e12,1.612313343510303e10,1.299374521295208e9,1.4865044031898043e13,0.36922423749422384,0.006703484638972208
1194,450,0.11356297406691677,0.0014805733993546732,4.970715697805173e12,1.6162891592913748e10,1.3015226055621624e9,1.4913462036636816e13,0.3690796657174795,0.00666258029709603
1195,450,0.11357473771542992,0.000331618868301606,4.986898495936613e12,1.6202715604279202e10,1.303672487158672e9,1.4961999270398434e13,0.36911789757514724,0.001492284907357227
1196,450,0.11255608011635143,0.0005544093871303305,5.003121150984924e12,1.6242605526028778e10,1.3058241663786473e9,1.5010655933015885e13,0.36580726037814215,0.002494842242086487
1197,450,0.11353739100816021,0.00012574822513786816,5.019383728951143e12,1.6282561403337776e10,1.3079776422247481e9,1.505943220984531e13,0.3689965207765207,0.0005658670131204067
1198,450,0.11353741715531965,0.00012580009988474394,5.035686295795187e12,1.6322583298480328e10,1.3101329156362488e9,1.5108328307820559e13,0.3689966057547889,0.0005661004494813477
1199,450,0.11353737528035482,0.00012572126796024262,5.052028917571117e12,1.6362671262417917e10,1.3122899862659438e9,1.5157344419887639e13,0.3689964696611532,0.0005657457058210918
1200,450,0.11245770671147914,0.000236189466773661,5.068411660374926e12,1.6402825351988098e10,1.3144488544368567e9,1.5206480746507379e13,0.3654875468123072,0.0010628526004814744
1201,450,0.11246208849372144,0.00023866347966196327,5.084834590354181e12,1.644304561473001e10,1.3166095194137235e9,1.5255737476672738e13,0.3655017876045947,0.0010739856584788348
1202,450,0.11246208714028319,0.0002389747841567052,5.101297773694177e12,1.6483332107477592e10,1.3187719815219712e9,1.5305114811178777e13,0.36550178320592036,0.0010753865287051734
1203,450,0.11301414074322674,0.0003179314408589862,5.117801276640394e12,1.652368488234228e10,1.320936240550085e9,1.5354612945064906e13,0.36729595741548693,0.0014306914838654377
1204,450,0.11134939008404132,0.0005431578827361561,5.13434516556543e12,1.6564104000927088e10,1.323102297366403e9,1.5404232085365666e13,0.36188551777313427,0.0024442104723127024
1205,450,0.11079355423332128,0.0003536158126566792,5.150929506772592e12,1.6604589507415352e10,1.3252701508637228e9,1.5453972417551584e13,0.36007905125829415,0.0015912711569550564
1206,450,0.11079355423332128,0.0003536158126566792,5.167554366716592e12,1.6645141457068129e10,1.327439801190136e9,1.5503834141043133e13,0.36007905125829415,0.0015912711569550564
1207,450,0.11099988945271208,0.0005746156122976351,5.184219811861912e12,1.6685759904523766e10,1.329611248426715e9,1.5553817454690293e13,0.36074964072131427,0.002585770255339358
1208,450,0.11099988945271208,0.0005746156122976351,5.200925908717912e12,1.6726444904594011e10,1.331784492677647e9,1.5603922557736596e13,0.36074964072131427,0.002585770255339358
1209,450,0.1102543528116646,0.0006410416361345593,5.217672723857319e12,1.6767196512422163e10,1.3339595340814922e9,1.5654149649997746e13,0.3583266466379099,0.0028846873626055167
1210,450,0.11100114453457222,0.00038377938445955685,5.234460323960692e12,1.6808014775303226e10,1.336136371894432e9,1.5704498921508705e13,0.3607537197373597,0.001727007230068006
1211,450,0.11096287977897107,2.2871994376186906e-5,5.2512887756538125e12,1.684889975326113e10,1.3383150068089876e9,1.5754970578609459e13,0.36062935928165596,0.00010292397469284108
1212,450,0.11076258945580206,0.0002072702306757821,5.268158145709563e12,1.6889851498118507e10,1.3404954385932536e9,1.5805564817377035e13,0.3599784157313567,0.0009327160380410194
1213,450,0.11097389355657078,0.0004144467816031977,5.285068500927418e12,1.6930870061817259e10,1.3426776670317597e9,1.5856281834221209e13,0.360665154058855,0.0018650105172143897
1214,450,0.11097436081571349,0.0004157153371454348,5.302019908132189e12,1.6971955499681978e10,1.3448616922927647e9,1.5907121830013477e13,0.36066667265106883,0.0018707190171544567
1215,450,0.10978389604042427,0.0005624209357186771,5.31901243424529e12,1.7013107868023325e10,1.3470475146534395e9,1.5958085006997098e13,0.35679766213137887,0.002530894210734047
1216,450,0.10938334316664555,8.293789241559777e-5,5.336046146201881e12,1.7054327214760506e10,1.3492351334523308e9,1.6009171557000441e13,0.35549586529159805,0.00037322051587018994
1217,450,0.10938334316664555,8.293789241559777e-5,5.353121111017881e12,1.7095613594506992e10,1.3514245487760055e9,1.606038168044633e13,0.35549586529159805,0.00037322051587018994
1218,450,0.10883123480315943,0.00015936477218996068,5.370237395745519e12,1.7136967063440506e10,1.3536157608937197e9,1.611171557992719e13,0.35370151311026815,0.0007171414748548231
1219,450,0.10958915302182665,0.000287048836628322,5.387395067519088e12,1.7178387669812101e10,1.3558087691838639e9,1.6163173448114604e13,0.3561647473209366,0.001291719764827449
1220,450,0.10975550464631831,2.6938210185636465e-5,5.4045941934873955e12,1.7219875472431107e10,1.358003574213064e9,1.6214755491274434e13,0.3567053901005345,0.0001212219458353641
1221,450,0.10975550464631831,2.6938210185636465e-5,5.4218348408793955e12,1.726143052355579e10,1.3602001758111706e9,1.6266461907497254e13,0.3567053901005345,0.0001212219458353641
1222,450,0.10958919294992572,0.0002721212645043465,5.439117076979187e12,1.730305287662406e10,1.3623985739432378e9,1.6318292896529871e13,0.3561648770872586,0.0012245456902695592
1223,450,0.10873451135782403,0.0005362614340462422,5.456440969083963e12,1.7344742586525623e10,1.3645987687376502e9,1.6370248660168816e13,0.35338716191292807,0.00241317645320809
1224,450,0.10873451135782403,0.0005362614340462422,5.473806584607963e12,1.7386499702324654e10,1.366800759675091e9,1.6422329392891203e13,0.35338716191292807,0.00241317645320809
1225,450,0.1078981569933665,0.0001742112989878016,5.491213990988317e12,1.7428324282165894e10,1.3690045472514021e9,1.6474535300928033e13,0.3506690102284411,0.0007839508454451072
1226,450,0.1078981569933665,0.0001742112989878016,5.508663255688317e12,1.747021637472975e10,1.3712101309029403e9,1.6526866578636682e13,0.3506690102284411,0.0007839508454451072
1227,450,0.1072207986695162,0.00012511714243229055,5.526154446259266e12,1.7512176037612164e10,1.3734175110676556e9,1.6579323431871305e13,0.34846759567592767,0.0005630271409453074
1228,450,0.10741495836629239,0.0003550064073181387,5.54368763030539e12,1.75542033198398e10,1.3756266872264903e9,1.6631906055709807e13,0.3490986146904503,0.001597528832931624
1229,450,0.10651835997027137,0.0006016183203670051,5.561262875438736e12,1.759629828019937e10,1.3778376599504821e9,1.6684614657904008e13,0.3461846699033819,0.002707282441651523
1230,450,0.10633325764903759,0.0005109078577763832,5.578880249419473e12,1.7638460967006363e10,1.380050428648351e9,1.6737449432890113e13,0.34558308735937215,0.0022990853599937247
1231,450,0.106333538039086,0.000559348553431483,5.59653981997174e12,1.768069143501386e10,1.382264993441892e9,1.679041058357917e13,0.3455839986270295,0.0025170684904416737
1232,450,0.10640520245759982,1.2433545334886685e-6,5.614241654900051e12,1.77229897378273e10,1.3844813543322604e9,1.6843498311552701e13,0.34581690798719944,5.595095400699008e-6
1233,450,0.1057027127726778,0.001083679408676342,5.63198582205175e12,1.77653559310168e10,1.3866995115261574e9,1.6896712821078736e13,0.34353381651120285,0.004876557339043539
1234,450,0.10569820364056409,0.0010829422407095802,5.649772389384259e12,1.7807790063812916e10,1.3889194645544639e9,1.6950054308410387e13,0.3435191618318333,0.004873240083193111
1235,450,0.10570261092129528,0.0010833375418550272,5.667601424843583e12,1.7850292191330715e10,1.3911412135804176e9,1.700352297756104e13,0.34353348549420964,0.004875018938347622
1236,450,0.10575394294799156,0.0003176119739533461,5.685472996469036e12,1.7892862366701168e10,1.393364758561612e9,1.7057119030126334e13,0.3437003145809726,0.0014292538827900575
1237,450,0.10610126836970345,0.00022554331553598507,5.703387172298656e12,1.793550064239845e10,1.3955900993660805e9,1.7110842667062963e13,0.3448291222015362,0.001014944919911933
1238,450,0.10623320338652331,0.0001154476626674519,5.721344020470112e12,1.7978207073038605e10,1.3978172361183627e9,1.7164694092204943e13,0.34525791100620074,0.0005195144820035335
1239,450,0.10623355406899453,0.00011586933675410398,5.739343609174695e12,1.8020981711559704e10,1.4000461687527342e9,1.7218673507386508e13,0.3452590507242322,0.0005214120153934679
1240,450,0.10492379589774234,0.0004194222105605022,5.7573860066401875e12,1.8063824614368885e10,1.402276897587168e9,1.7272781119091455e13,0.3410023366676626,0.00188739994752226
1241,450,0.10562115613460903,0.0002588966818241928,5.775471281172379e12,1.8106735825440933e10,1.4045094215729578e9,1.732701711790765e13,0.3432687574374793,0.0011650350682088676
1242,450,0.10431095707556477,7.598031036186323e-5,5.793599501081267e12,1.814971540896294e10,1.4067437418878446e9,1.7381381720700236e13,0.3390106104955855,0.0003419113966283845
1243,450,0.10488234587067657,0.0003384829146020692,5.811770734791473e12,1.8192763407327354e10,1.4089798573099523e9,1.7435875116305908e13,0.34086762407969884,0.0015231731157093113
1244,450,0.10488234587067657,0.0003384829146020692,5.829985050727473e12,1.8235879880365177e10,1.4112177685425794e9,1.7490497516290969e13,0.34086762407969884,0.0015231731157093113
1245,450,0.10488226575982135,0.00033876870111245437,5.848242517399339e12,1.8279064879572968e10,1.4134574753702426e9,1.7545249121585613e13,0.3408673637194194,0.0015244591550060446
1246,450,0.10486323210119808,0.00036714471526910764,5.866543203343601e12,1.8322318458051567e10,1.415698977756218e9,1.760013013537895e13,0.3408055043288938,0.0016521512187109844
1247,450,0.10448810142782605,0.0005487104316301838,5.884887177186884e12,1.8365640669759922e10,1.4179422757588575e9,1.7655140762095223e13,0.33958632964043467,0.0024691969423358273
1248,450,0.10371238407257433,0.0007958314048679901,5.9032745075587e12,1.840903156782544e10,1.4201873693472397e9,1.7710281205293707e13,0.3370652482358666,0.0035812413219059556
1249,450,0.10493032553570097,0.00034104352273095983,5.921705263231276e12,1.8452491198687653e10,1.4224342577656457e9,1.776555165992414e13,0.3410235579910282,0.0015346958522893192
1250,450,0.10424440630897255,0.00041892741185523425,5.940179512913877e12,1.849601962602412e10,1.4246829421342788e9,1.78209523435767e13,0.3387943205041608,0.0018851733533485542
1251,450,0.10400072882252115,0.0002788480068694091,5.958697325436739e12,1.853961689634268e10,1.4269334217065022e9,1.7876483451655883e13,0.3380023686731937,0.001254816030912341
1252,450,0.10400072882252115,0.0002788480068694091,5.977258769672739e12,1.8583283063134586e10,1.429185696496722e9,1.793214518879529e13,0.3380023686731937,0.001254816030912341
1253,450,0.10381814174153708,0.00025648728240393326,5.9958639145409e12,1.8627018180499405e10,1.4314397665893192e9,1.7987937760590047e13,0.33740896065999554,0.0011541927708176997
1254,450,0.10359456468013284,0.0003321941242866687,6.014512829044584e12,1.8670822300953537e10,1.4336956318961656e9,1.8043861370704426e13,0.3366823352104317,0.0014948735592900091
1255,450,0.1026911839636017,3.700368038227469e-5,6.033205582160853e12,1.871469547913403e10,1.4359532925636764e9,1.809991622580601e13,0.33374634788170554,0.0001665165617202361
1256,450,0.10204681326104423,0.00011307903705766152,6.051942243023467e12,1.8758637765332424e10,1.4382127482632074e9,1.81561025269525e13,0.33165214309839375,0.0005088556667594768
1257,450,0.1021966842058606,0.00012632957781980036,6.070722880765132e12,1.88026492109666e10,1.4404739987935927e9,1.8212420476877e13,0.33213922366904697,0.0005684831001891016
1258,450,0.10259640297004952,0.00014714421488966424,6.08954756451892e12,1.884672987034404e10,1.442737044269213e9,1.8268870282295027e13,0.3334383096526609,0.0006621489670034891
1259,450,0.1025801954521059,0.000368493947066003,6.108416363571489e12,1.8890879798091183e10,1.4450018848396883e9,1.832545215040317e13,0.33338563521934417,0.0016582227617970135
1260,450,0.10258030729851642,0.0003689164353737844,6.127329347219674e12,1.893509904583338e10,1.4472685203318264e9,1.838216628467971e13,0.3333859987201784,0.0016601239591820297
1261,450,0.10258030729851642,0.0003689164353737844,6.146286584791674e12,1.8979387666391613e10,1.4495369507022417e9,1.8439012890344156e13,0.3333859987201784,0.0016601239591820297
1262,450,0.10287718350942701,3.8061391322508076e-5,6.165288145686606e12,1.902374571171423e10,1.4518071758161044e9,1.8495992171614e13,0.3343508464056378,0.00017127626095128634
1263,450,0.10144550220535038,2.377527634144297e-5,6.184334099373558e12,1.906817324006457e10,1.4540791962221167e9,1.855310434112795e13,0.32969788216738877,0.00010698874353649336
1264,450,0.10193411620061968,0.0006639102028583575,6.203424515346069e12,1.911267029421789e10,1.4563530107924762e9,1.8610349591401957e13,0.33128587765201395,0.0029875959128626084
1265,450,0.10151943196920613,0.0005894201737872899,6.222559463163437e12,1.915723693457238e10,1.4586286203176892e9,1.8667728138213586e13,0.32993815389991993,0.0026523907820428048
1266,450,0.10176226609204064,7.097459006895633e-5,6.2417390124294e12,1.9201873209566433e10,1.4609060242876961e9,1.8725240181811168e13,0.3307273647991321,0.00031938565531030346
1267,450,0.10101049319225797,0.00022083305793530107,6.26096323282032e12,1.924657917633825e10,1.463185223132774e9,1.8782885934009992e13,0.3282841028748384,0.0009937487607088549
1268,450,0.10101183116100065,0.00029546537910818686,6.280232194022402e12,1.929135488279725e10,1.465466216293918e9,1.884066559469677e13,0.3282884512732521,0.0013295942059868408
1269,450,0.10071167367310624,1.584447609197931e-5,6.299545965850348e12,1.933620038442701e10,1.4677490040303216e9,1.889857937380117e13,0.32731293943759526,7.130014241390689e-5
1270,450,0.10071167249368565,1.5785917960186256e-5,6.318904618082346e12,1.9381115732202393e10,1.4700335861143527e9,1.8956627475566152e13,0.3273129356044784,7.103663082083815e-5
1271,450,0.10085261646083873,0.00012668190119702457,6.338308220609261e12,1.9426100979138992e10,1.472319962542015e9,1.9014810107020305e13,0.32777100349772587,0.0005700685553866106
1272,450,0.1003949157260966,0.00011722181077790592,6.357756843354145e12,1.947115617980247e10,1.4746081334773843e9,1.907312747741942e13,0.32628347610981395,0.0005274981485005767
1273,450,0.10039382829418562,0.00011764969223280542,6.377250556304331e12,1.9516281383885033e10,1.4768980985616775e9,1.913157978973407e13,0.32627994195610327,0.0005294236150476244
1274,450,0.10039382064435518,0.00011890281617376458,6.396789429476317e12,1.9561476645142387e10,1.4791898578752525e9,1.919016725247895e13,0.3262799170941543,0.0005350626727819406
1275,450,0.10039382956667488,0.00011676604834374299,6.416373532964333e12,1.9606742016081898e10,1.4814834113659375e9,1.9248890072654758e13,0.32627994609169336,0.0005254472175468435
1276,450,0.10001065141199794,0.00011747566231625086,6.436002936893313e12,1.96520775502229e10,1.483778759091805e9,1.930774845878242e13,0.3250346170889933,0.0005286404804231288
1277,450,0.09995529610728227,0.0002097211659020104,6.455677711452872e12,1.969748329810888e10,1.4860759007934752e9,1.936674261558923e13,0.32485471234866736,0.0009437452465590468
1278,450,0.09995529777168138,0.00020945250050106307,6.475397926900875e12,1.9742959312919773e10,1.4883748364967477e9,1.942587275143413e13,0.3248547177579645,0.0009425362522547838
1279,450,0.09921535241980067,0.0004739293864847228,6.495163653533776e12,1.978850564921459e10,1.4906755663748586e9,1.9485139076680367e13,0.3224498953643522,0.0021326822391812524
1280,450,0.09906099206053781,0.00036275757696655896,6.514974961672559e12,1.9834122355836853e10,1.4929780899953513e9,1.954454179429652e13,0.3219482241967479,0.0016324090963495152
1281,450,0.09906099163149445,0.00036284929986183246,6.534831921720558e12,1.9879809486323067e10,1.4952824074250276e9,1.960408111360055e13,0.32194822280235696,0.0016328218493782461
1282,450,0.09878782828617214,0.0006184494875633058,6.554734604135732e12,1.992556709417569e10,1.4975885187297573e9,1.966375724402589e13,0.32106044193005945,0.002783022694034876
1283,450,0.09888601077017375,0.000566217862337235,6.574683079403828e12,1.9971395230017715e10,1.499896423674194e9,1.972357039136229e13,0.3213795350030647,0.0025479803805175576
1284,450,0.09821983745533698,8.642550077000221e-5,6.594677418141065e12,2.0017293949203583e10,1.50220612252575e9,1.9783520767772918e13,0.3192144717298452,0.0003889147534650099
1285,450,0.09879038313233143,0.00015875218217569636,6.614717690861363e12,2.0063263298670803e10,1.5045176146536078e9,1.9843608574524742e13,0.32106874518007716,0.0007143848197906336
1286,450,0.09802830378309409,0.0005054285349376569,6.634803968280339e12,2.0109303337563095e10,1.506830900733129e9,1.9903834029155707e13,0.3185919872950558,0.0022744284072194563
1287,450,0.09792144383732201,0.00047876472711603536,6.654936321114015e12,2.0155414112829674e10,1.5091459801452901e9,1.9964197333163152e13,0.31824469247129655,0.002154441272022159
1288,450,0.0980699670568887,0.0002735174421741685,6.675114820106592e12,2.020159567777072e10,1.5114628529456444e9,2.0024698696687633e13,0.3187273929348883,0.0012308284897837583
1289,450,0.09845961304089339,0.0008926555139270357,6.695339536082319e12,2.024784808461187e10,1.5137815190719993e9,2.0085338328564777e13,0.3199937423829035,0.0040169498126716606
1290,450,0.09778990754215812,0.00014033151542292704,6.715610539903176e12,2.029417138906355e10,1.5161019788538358e9,2.0146116442473027e13,0.31781719951201387,0.0006314918194031717
1291,450,0.09740401617271693,0.00038748288141418066,6.735927902510222e12,2.0340565639653893e10,1.518424231831755e9,2.0207033242607242e13,0.31656305256133005,0.001743672966363813
1292,450,0.0974040137378405,0.0003881464830400802,6.756291694854217e12,2.0387030888281906e10,1.5207482779269803e9,2.026808893787315e13,0.31656304464798163,0.0017466591736803607
1293,450,0.09773248975956285,7.913076338901868e-5,6.776701987979346e12,2.0433567187220737e10,1.5230741170962248e9,2.032928373779037e13,0.31763059171857927,0.000356088435250584
1294,450,0.09720230638282695,0.00029976512320552446,6.797158852929536e12,2.048017459172614e10,1.5254017496110294e9,2.0390617856089055e13,0.3159074957441876,0.00134894305442486
1295,450,0.09798919785293214,1.566989053695397e-5,6.8176623608640205e12,2.0526853148083122e10,1.527731174800962e9,2.045209149456406e13,0.31846489302202946,7.051450741629286e-5
1296,450,0.09803509348218167,3.5670759775821917e-6,6.838212582952652e12,2.0573602913830177e10,1.5300623931832037e9,2.05137048703037e13,0.31861405381709046,1.6051841899119863e-5
1297,450,0.09704337184600395,0.00032612923045017574,6.858809590451978e12,2.062042394179643e10,1.5323954047799184e9,2.0575458194208957e13,0.3153909584995128,0.001467581537025791
1298,450,0.09664773179997146,2.3006006611606122e-5,6.879453454615377e12,2.0667316279626194e10,1.5347302090706096e9,2.0637351670421195e13,0.3141051283499073,0.00010352702975222755
1299,450,0.09664760064115245,2.344970049020234e-5,6.900144246795157e12,2.0714279979848534e10,1.5370668060487268e9,2.0699385509750016e13,0.31410470208374547,0.00010552365220591053
1300,450,0.09688046441205125,0.00012428948913015573,6.920882038388169e12,2.0761315094859043e10,1.5394051956979508e9,2.0761559922992668e13,0.31486150933916657,0.0005593027010857008
1301,450,0.09707307623837112,6.694949832292043e-6,6.941666900806006e12,2.0808421677323208e10,1.5417453780319195e9,2.0823875121505848e13,0.31548749777470614,3.0127274245314193e-5
1302,450,0.0970730817292764,6.219229788318598e-6,6.962498905574015e12,2.0855599779565533e10,1.5440873530296726e9,2.088633131628366e13,0.31548751562014826,2.798653404743369e-5
1303,450,0.09627496548866984,0.00016087479999189763,6.983378124228361e12,2.090284945509073e10,1.5464311207962372e9,2.0948928720113168e13,0.312893637838177,0.0007239365999635394
1304,450,0.09554356495798061,0.0002234553439955933,7.004304628373682e12,2.095017075345641e10,1.5487766810243287e9,2.1011667540594426e13,0.31051658611343697,0.0010055490479801699
1305,450,0.09474809473691126,0.00023661466198448164,7.025278489639425e12,2.099756372685539e10,1.5511240336855896e9,2.107454798906537e13,0.3079313078949616,0.0010647659789301675
1306,450,0.09454364824223924,0.00026757606438781425,7.046299779725385e12,2.104502842540406e10,1.5534731785358372e9,2.1137570274193445e13,0.3072668567872775,0.0012040922897451642
1307,450,0.09454364824223924,0.00026757606438781425,7.067368570401385e12,2.109256490192012e10,1.555824115616522e9,2.1200734608435645e13,0.3072668567872775,0.0012040922897451642
1308,450,0.09474621886969356,0.0005631851054940127,7.088484933479288e12,2.1140173208178387e10,1.5581768448600154e9,2.1264041203005047e13,0.3079252113265041,0.0025343329747230573
1309,450,0.09417161178818859,0.0002119886305646506,7.109648940775079e12,2.1187853398504482e10,1.5605313664735126e9,2.132749027278037e13,0.3060577383116129,0.0009539488375409277
1310,450,0.09452682289570223,0.0004338462919667713,7.130860664248793e12,2.123560552015188e10,1.5628876799167235e9,2.1391082023112695e13,0.30721217441103227,0.0019523083138504708
1311,450,0.09494726865236618,0.00034935157541877656,7.152120175808297e12,2.128342962708622e10,1.5652457853626323e9,2.145481666871492e13,0.3085786231201901,0.0015720820893844944
1312,450,0.09483160127161268,0.00019306774367370758,7.173427547515168e12,2.1331325772565998e10,1.5676056829069262e9,2.151869442339954e13,0.3082027041327412,0.0008688048465316841
1313,450,0.09421096986118133,5.8288743563647376e-5,7.19478285139309e12,2.137929400816132e10,1.5699673724717224e9,2.1582715498934996e13,0.3061856520488393,0.0002622993460364132
1314,450,0.09421096972240076,5.829658799558809e-5,7.21618615957709e12,2.1427334382553772e10,1.572330853681086e9,2.1646880103255055e13,0.3061856515978025,0.0002623346459801464
1315,450,0.09434607174293076,0.00045670618932567886,7.237637544210336e12,2.147544694861762e10,1.5746961265971272e9,2.171118845019054e13,0.306624733164525,0.002055177851965555
1316,450,0.09436880518412896,0.00048255033453973575,7.259137077544275e12,2.15236317585884e10,1.5770631912206478e9,2.1775640752807355e13,0.30669861684841915,0.002171476505428811
1317,450,0.09381976272486323,0.001363660368637821,7.280684831807388e12,2.1571888865191982e10,1.5794320475921376e9,2.1840237225066914e13,0.3049142288558055,0.006136471658870195
1318,450,0.09398730645410631,0.00032519474129977954,7.302280879390462e12,2.1620218316679794e10,1.581802695330538e9,2.190497807489225e13,0.30545874597584555,0.0014633763358490078
1319,450,0.09374036578752154,0.00020378324732206465,7.323925292601472e12,2.166862016742165e10,1.5841751346314795e9,2.1969863518811848e13,0.304656188809445,0.0009170246129492909
1320,450,0.09327926645608625,0.0002900696499984921,7.345618143877548e12,2.171709446840053e10,1.5865493653812215e9,2.2034893768832707e13,0.3031576159822803,0.0013053134249932145
1321,450,0.09348640851923372,2.9347428506278246e-5,7.367359505716592e12,2.1765641268777523e10,1.58892538727151e9,2.2100069034610695e13,0.3038308276875096,0.0001320634282782521
1322,450,0.09333923307221044,0.00024583562395802915,7.389149450614018e12,2.1814260622641445e10,1.5913032005038066e9,2.216538953274469e13,0.30335250748468395,0.0011062603078111312
1323,450,0.09255095025103266,0.00017153660092006362,7.410988051150352e12,2.186295258214111e10,1.593682805083374e9,2.2230855477309855e13,0.30079058831585614,0.0007719147041402863
1324,450,0.09308367290404271,0.0005016590335069628,7.432875379977476e12,2.191171719355527e10,1.5960642004074564e9,2.229646707447306e13,0.3025219369381388,0.0022574656507813326
1325,450,0.09267017172191822,0.0002752566692954693,7.454811509773817e12,2.1960554514133854e10,1.5984473870157714e9,2.2362224545610637e13,0.3011780580962342,0.001238655011829612
1326,450,0.09214870220162744,0.0001639294625835181,7.47679651326468e12,2.2009464593012287e10,1.60083236460414e9,2.2428128101141477e13,0.2994832821552892,0.0007376825816258314
1327,450,0.09272330860183273,0.0002184360983958502,7.498830463242901e12,2.2058447478378403e10,1.6032191327771459e9,2.2494177950314953e13,0.30135075295595637,0.000982962442781326
1328,450,0.092592585996668,0.000314619340177286,7.520913432503808e12,2.210750322617196e10,1.6056076919409242e9,2.256037431322597e13,0.300925904489171,0.001415787030797787
1329,450,0.09260012221733106,0.00030342921671287906,7.543045493992455e12,2.2156631885455486e10,1.6079980417948365e9,2.262671740058556e13,0.30095039720632594,0.0013654314752079557
1330,450,0.09202924798736074,0.00039828670153192736,7.565226720612086e12,2.220583350930692e10,1.6103901824527903e9,2.269320742886987e13,0.29909505595892244,0.0017922901568936732
1331,450,0.09180385961150508,9.560598809023763e-5,7.587457185367091e12,2.2255108146529064e10,1.612784113593557e9,2.2759844608780195e13,0.2983625437373915,0.0004302269464060693
1332,450,0.09174971907616183,0.00018150577117049654,7.609736961244298e12,2.2304455848737152e10,1.6151798351835933e9,2.2826629155106207e13,0.298186586997526,0.0008167759702672344
1333,450,0.09174971907616183,0.00018150577117049654,7.632066121408298e12,2.2353876667378483e10,1.617577347177798e9,2.289356128243723e13,0.298186586997526,0.0008167759702672344
1334,450,0.0918019997252946,0.0005268969808419593,7.654444738994948e12,2.2403370653566593e10,1.6199766494961824e9,2.2960641205136168e13,0.29835649910720746,0.002371036413788817
1335,450,0.09118371973834938,0.0003085354006193697,7.676872887131676e12,2.2452937860266537e10,1.6223777422564957e9,2.3027869140339574e13,0.2963470891496355,0.0013884093027871636
1336,450,0.09118371973834938,0.0003085354006193697,7.699350639119676e12,2.2502578335202473e10,1.6247806250337417e9,2.309524529797601e13,0.2963470891496355,0.0013884093027871636
1337,450,0.09118371973834938,0.0003085354006193697,7.721878068239676e12,2.2552292131004303e10,1.6271852979130063e9,2.316276989497393e13,0.2963470891496355,0.0013884093027871636
1338,450,0.0905208062389618,0.0002732115273608061,7.744455247832613e12,2.260207930037982e10,1.6295917609881423e9,2.3230443148520254e13,0.29419262027662585,0.0012294518731236275
1339,450,0.09071437604179375,9.953333449774608e-5,7.767082251309354e12,2.265193989040766e10,1.6320000137797513e9,2.3298265268147395e13,0.2948217221358297,0.00044790000523985737
1340,450,0.09048581751748475,0.0003405789657075838,7.789759152105798e12,2.270187395531282e10,1.6344100565399761e9,2.336623647345637e13,0.2940789069318254,0.001532605345684127
1341,450,0.09048581751748475,0.0003405789657075838,7.812486023725798e12,2.275188154435494e10,1.6368218890188174e9,2.3434356977312645e13,0.2940789069318254,0.001532605345684127
1342,450,0.09032771919640444,1.0365614615986496e-5,7.835262939713182e12,2.2801962709419334e10,1.6392355112351027e9,2.350262699638336e13,0.29356508738831444,4.664526577193923e-5
1343,450,0.09055914804209975,5.060378775818677e-5,7.858089973685166e12,2.2852117499963947e10,1.6416509229609597e9,2.3571046744098848e13,0.2943172311368242,0.00022771704491184047
1344,450,0.0906072327042801,6.880422700064097e-5,7.880967199273767e12,2.290234596829746e10,1.6440681242635956e9,2.3639616438036637e13,0.29447350628891034,0.00030961902150288434
1345,450,0.09011320307708516,0.0004454764781328226,7.903894690196739e12,2.2952648166148167e10,1.646487115151199e9,2.3708336295090586e13,0.29286791000052675,0.0020046441515977017
1346,450,0.09048561493864563,0.00015375661946688825,7.926872520205812e12,2.3003024140692677e10,1.6489078951760786e9,2.3777206525995766e13,0.2940782485505983,0.0006919047876009971
1347,450,0.09048561021972752,0.00015379581841385272,7.949900763093804e12,2.3053473945852524e10,1.6513304645721912e9,2.3846227351027027e13,0.29407823321411447,0.0006920811828623372
1348,450,0.08960823504810922,0.0008227054960365217,7.972979492724054e12,2.310399763363711e10,1.6537548233812666e9,2.3915398987940344e13,0.29122676390635494,0.0037021747321643477
1349,450,0.09024906677258188,0.00014646756047956224,7.996108783001226e12,2.3154595248639107e10,1.6561809709099853e9,2.398472164432242e13,0.2933094670108911,0.0006591040221580301
1350,450,0.09001822603891155,0.0003590348359468646,8.019288707881741e12,2.3205266847610485e10,1.6586089076764977e9,2.405419554484684e13,0.29255923462646255,0.0016156567617608907
1351,450,0.09001327771932985,0.00029568435659420853,8.042519341377603e12,2.325601247839152e10,1.6610386333155646e9,2.4123820901921348e13,0.292543152587822,0.0013305796046739384
1352,450,0.08858285962375743,0.00011444312675149004,8.065800757534281e12,2.3306832195803867e10,1.663470148165227e9,2.41935979378669e13,0.28789429377721165,0.0005149940703817052
1353,450,0.08858299256008768,0.00011430962990419341,8.089133030478505e12,2.3357726043143795e10,1.6659034513994994e9,2.4263526859024824e13,0.28789472582028497,0.0005143933345688704
1354,450,0.08878090423981723,0.0004098515215438325,8.11251623434603e12,2.3408694074103584e10,1.668338543247434e9,2.4333607886451566e13,0.288537938779406,0.0018443318469472463
1355,450,0.08834133009206482,6.416033614331473e-5,8.135950443364954e12,2.3459736341329895e10,1.6707754238374593e9,2.440384123986391e13,0.2871093227992107,0.0002887215126449163
1356,450,0.0884955831584853,0.00045125403040954457,8.159435731791081e12,2.3510852892180534e10,1.6732140927591376e9,2.4474227131747336e13,0.28761064526507724,0.0020306431368429505
1357,450,0.0884957652725982,0.0004522632816506165,8.182972173931383e12,2.3562043779021046e10,1.675654550117898e9,2.454476578175323e13,0.28761123713594416,0.0020351847674277743
1358,450,0.08875240183340026,0.00028051591699142036,8.206559844150544e12,2.361330905123914e10,1.6780967957172005e9,2.4615457405504945e13,0.28844530595855083,0.0012623216264613917
1359,450,0.08839779833917338,5.771628423253321e-5,8.230198816855732e12,2.366464876143806e10,1.680540829686284e9,2.468630222329742e13,0.2872928446023135,0.00025972327904639944
1360,450,0.08699162029864224,0.0004028712678474794,8.253889166482143e12,2.3716062961073166e10,1.6829866520407138e9,2.475730045399568e13,0.28272276597058726,0.0018129207053136573
1361,450,0.08699161245749565,0.00040310354961548,8.277630967594129e12,2.376755169431092e10,1.6854342620692086e9,2.482845230629418e13,0.28272274048686086,0.00181396597326966
1362,450,0.08699162029864224,0.0004028712678474794,8.301424294734143e12,2.3819115014998497e10,1.687883660033653e9,2.4899758002708957e13,0.28272276597058726,0.0018129207053136573
1363,450,0.08758547832803742,0.00013962302546133287,8.325269222511999e12,2.3870752971925888e10,1.690334845691716e9,2.4971217758784258e13,0.28465280456612163,0.0006283036145759979
1364,450,0.08769037795442419,0.0003305090465644157,8.349165825579788e12,2.3922465618053947e10,1.6927878192190878e9,2.5042831796094387e13,0.28499372835187864,0.0014872907095398707
1365,450,0.08769037795442419,0.0003305090465644157,8.373114178659788e12,2.397425300264532e10,1.6952425804268909e9,2.5114600331143176e13,0.28499372835187864,0.0014872907095398707
1366,450,0.08733070258779191,0.0007512341491410744,8.39711435651409e12,2.402611517652057e10,1.697699129279686e9,2.5186523582788867e13,0.2838247834103237,0.003380553671134835
1367,450,0.08732989586465437,0.0007591259039053863,8.421166433960688e12,2.4078052188039505e10,1.7001574655070977e9,2.525860176656751e13,0.2838221615601267,0.0034160665675742386
1368,450,0.08732985405221592,0.0007566074354356557,8.445270485856634e12,2.413006408822278e10,1.702617589099666e9,2.533083510192698e13,0.28382202566970177,0.0034047334594604507
1369,450,0.08748901774281422,3.241183437284158e-5,8.469426587126098e12,2.418215092677449e10,1.7050794999247394e9,2.5403223806594312e13,0.2843393076641462,0.00014585325467778712
1370,450,0.08741251264758146,0.00032456059817380324,8.4936348127092295e12,2.423431275473154e10,1.707543197974266e9,2.54757681003614e13,0.28409066610463973,0.0014605226917821146
1371,450,0.08727450039417159,0.0007926572482108291,8.517895237631461e12,2.4286549621689877e10,1.7100086831080253e9,2.5548468201103973e13,0.28364212628105767,0.0035669576169487308
1372,450,0.08681290185478716,4.9042324607248425e-6,8.542207936978565e12,2.4338861578338913e10,1.712475955305694e9,2.5621324328389984e13,0.28214193102805823,2.206904607326179e-5
1373,450,0.08723618742877193,0.00047064776566685396,8.566572985832674e12,2.4391248671560543e10,1.7149450141477642e9,2.5694336696586445e13,0.28351760914350876,0.002117914945500843
1374,450,0.0861262614041419,0.00048588557596912496,8.590990459396027e12,2.4443710957402496e10,1.717415860149779e9,2.5767505533142406e13,0.27991034956346117,0.0021864850918610623
1375,450,0.0861262614041419,0.00048588557596912496,8.615460432844027e12,2.449624847911468e10,1.7198884925471303e9,2.5840831047584867e13,0.27991034956346117,0.0021864850918610623
1376,450,0.0861262614041419,0.00048588557596912496,8.639982981452027e12,2.4548861289358593e10,1.7223629115164993e9,2.5914313462887824e13,0.27991034956346117,0.0021864850918610623
1377,450,0.0864710759456182,7.225646406008087e-5,8.664558180528291e12,2.4601549437112446e10,1.7248391168719928e9,2.5987952996967945e13,0.28103099682325916,0.0003251540882703639
1378,450,0.08651971410655494,0.00010120391686675614,8.689186105445989e12,2.4654312973782143e10,1.7273171086672347e9,2.606174987132606e13,0.28118907084630357,0.00045541762590040264
1379,450,0.08604337230995748,0.0006896113863545279,8.713866831623818e12,2.4707151949714752e10,1.7297968868544989e9,2.613570430611735e13,0.2796409600073618,0.0031032512385953757
1380,450,0.08558614817853971,0.0002645037749037949,8.738600434516909e12,2.476006641330535e10,1.7322784512047603e9,2.6209816518886613e13,0.2781549815802541,0.001190266987067077
1381,450,0.08569408764176259,0.00012402361772808831,8.76338698963055e12,2.4813056412879257e10,1.7347618014691775e9,2.6284086727216832e13,0.2785057848357284,0.0005581062797763974
1382,450,0.08452937566330404,0.00048266726427879903,8.788226572527434e12,2.4866122002689804e10,1.7372469379968405e9,2.6358515157288453e13,0.27472047090573815,0.002172002689254596
1383,450,0.08508900845160189,0.00011171385258446561,8.813119258853367e12,2.4919263224951965e10,1.7397338599514272e9,2.643310201823334e13,0.2765392774677061,0.0005027123366300952
1384,450,0.08594219859824224,0.00019005769589239017,8.838065124207473e12,2.4972480132793037e10,1.7422225675712752e9,2.6507847534985164e13,0.2793121454442873,0.0008552596315157557
1385,450,0.08590401980821705,0.000192487841788911,8.863064244359305e12,2.502577277876933e10,1.744713061045935e9,2.6582751931706887e13,0.2791880643767054,0.0008661952880500996
1386,450,0.08434340929209211,0.0002530015398807637,8.888116695039295e12,2.507914121398877e10,1.7472053404218674e9,2.665781543073898e13,0.27411608019929934,0.0011385069294634368
1387,450,0.08434353411347915,0.0002569937130490308,8.913222552059496e12,2.5132585480281578e10,1.7496994048333943e9,2.673303824126608e13,0.27411648586880727,0.0011564717087206387
1388,450,0.08432881489858662,0.00040373567824029954,8.938381891286367e12,2.5186105631044456e10,1.7521952545585904e9,2.6808420589154707e13,0.2740686484204065,0.001816810552081348
1389,450,0.08400236382581121,0.00038141667189580536,8.963594788625277e12,2.5239701716456326e10,1.7546928895622878e9,2.688396269583559e13,0.2730076824338864,0.0017163750235311241
1390,450,0.08408834623343843,0.00019279503918680154,8.988861320038342e12,2.5293373784137093e10,1.757192309558528e9,2.6959664779213555e13,0.2732871252586749,0.0008675776763406069
1391,450,0.08445663309538709,0.0003497450392340159,9.014181561549512e12,2.5347121883772724e10,1.7596935144661474e9,2.7035527060288113e13,0.27448405756000804,0.0015738526765530715
1392,450,0.08431536085783783,0.0003591820591919599,9.039555589175865e12,2.5400946066669724e10,1.7621965043693593e9,2.71115497625946e13,0.27402492278797297,0.0016163192663638196
1393,450,0.08380548732990424,0.0003179297538771468,9.064983479050215e12,2.545484638178136e10,1.7647012791215112e9,2.7187733106375902e13,0.27236783382218877,0.0014306838924471605
1394,450,0.08419640564463649,5.2639323995766355e-6,9.090465307336264e12,2.5508822875241158e10,1.7672078383025992e9,2.7264077307986074e13,0.2736383183450686,2.368769579809486e-5
1395,450,0.0842044705687203,4.340724393605893e-6,9.11600115021383e12,2.556287559945503e10,1.7697161821100192e9,2.7340582592975445e13,0.27366452934834096,1.953325977122652e-5
1396,450,0.08346182957080822,9.417604536333834e-5,9.1415910839603e12,2.561700460453573e10,1.7722263105199993e9,2.7417249183705574e13,0.27125094610512673,0.00042379220413502256
1397,450,0.08346177061689329,9.418813589891117e-5,9.167235184868201e12,2.567120993595978e10,1.7747382230568514e9,2.749407729604319e13,0.2712507545049032,0.0004238466115451003
1398,450,0.08342019076724869,0.0010172148036943728,9.192933529290305e12,2.572549164477517e10,1.7772519197872424e9,2.757106715400964e13,0.2711156199935582,0.004577466616624677
1399,450,0.08342003714083226,0.001020583267003584,9.21868619363402e12,2.577984977991355e10,1.7797674005925643e9,2.7648218978731688e13,0.2711151207077049,0.004592624701516128
1400,450,0.08280969472799828,9.017265003868968e-5,9.244493254346672e12,2.583428439203827e10,1.7822846655135086e9,2.7725532993987984e13,0.2691315078659944,0.00040577692517410356
1401,450,0.08280969472799828,9.017265003868968e-5,9.270354787926672e12,2.5888795527135605e10,1.78480371412327e9,2.7803009416945785e13,0.2691315078659944,0.00040577692517410356
1402,450,0.08313731066334573,0.0001620140966436458,9.296270870926072e12,2.5943383234909466e10,1.787324546380896e9,2.7880648470288402e13,0.2701962596558736,0.0007290634348964061
1403,450,0.08248293286242435,0.00042188996630770524,9.322241579923893e12,2.599804756752737e10,1.7898471624811442e9,2.7958450380433523e13,0.2680695318028791,0.0018985048483846736
1404,450,0.08315317580499441,3.7607911564295504e-5,9.348266991616871e12,2.6052788568255672e10,1.7923715617570968e9,2.8036415361004785e13,0.2702478213662318,0.00016923560203932977
1405,450,0.08251116951345401,0.00018386592703515834,9.374347182635988e12,2.6107606292440643e10,1.794897744716086e9,2.811454364336535e13,0.26816130091872553,0.0008273966716582125
1406,450,0.08302336078893605,0.0001521411521032497,9.400482229774287e12,2.6162500782874615e10,1.7974257106500509e9,2.8192835440739945e13,0.26982592256404214,0.0006846351844646237
1407,450,0.08298861986140589,5.559704766045806e-5,9.426672209815885e12,2.6217472092547207e10,1.7999554598451035e9,2.8271290981328336e13,0.26971301454956914,0.0002501867144720613
1408,450,0.08238514910376285,0.0002528074714117491,9.452917199603686e12,2.6272520270285374e10,1.8024869921842759e9,2.8349910487441043e13,0.2677517345872293,0.001137633621352871
1409,450,0.0823851504234566,0.000252757049322926,9.479217276007688e12,2.632764536194813e10,1.8050203072667859e9,2.842869417724728e13,0.26775173887623394,0.001137406721953167
1410,450,0.08184506867807863,0.0003838995435757383,9.50557251596584e12,2.6382847419037556e10,1.8075554052411938e9,2.8507642277235652e13,0.2659964732037555,0.0017275479460908223
1411,450,0.08267765893143789,0.0005593682145862359,9.531982996495227e12,2.643812648553605e10,1.810092285530071e9,2.858675500308467e13,0.2687023915271731,0.0025171569656380617
1412,450,0.08267732021560793,0.0005593077846488797,9.558448794622656e12,2.649348261547775e10,1.812630948535565e9,2.8666032585272926e13,0.2687012907007258,0.002516885030919959
1413,450,0.08267733858183675,0.0005589230911244216,9.584969987434688e12,2.654891585540845e10,1.8151713939336562e9,2.8745475243527598e13,0.26870135039096943,0.0025151539100598972
1414,450,0.0826773353386739,0.0005592658617955149,9.611546652054682e12,2.6604426253882416e10,1.8177136215991585e9,2.8825083200654676e13,0.26870133985069017,0.002516696378079817
1415,450,0.08204025386045298,0.00032750126694354757,9.638178865690725e12,2.6660013860988056e10,1.8202576315594347e9,2.890485668180912e13,0.2666308250464722,0.001473755701245964
1416,450,0.0826773353386739,0.0005592658617955149,9.664866705526682e12,2.6715678720487316e10,1.822803423227947e9,2.8984795903135934e13,0.26870133985069017,0.002516696378079817
1417,450,0.08163537501481438,1.0883259486865748e-5,9.691610248905195e12,2.677142088810662e10,1.8253509971872299e9,2.9064901098276137e13,0.26531496879814676,4.897466769089587e-5
1418,450,0.08163597884276588,3.4026189230582093e-6,9.718409573102213e12,2.6827240405540993e10,1.827900352655989e9,2.914517248065011e13,0.26531693123898914,1.5311785153761942e-5
1419,450,0.08163606776344766,3.2840492055689723e-6,9.745264755514361e12,2.688313732372548e10,1.8304514897557387e9,2.9225610277242176e13,0.2653172202312049,1.4778221425060375e-5
1420,450,0.08163606776344766,3.2840492055689723e-6,9.772175873562361e12,2.6939111690987007e10,1.8330044083570135e9,2.9306214711399844e13,0.2653172202312049,1.4778221425060375e-5
1421,450,0.08052496803622222,0.00017461052803683787,9.799143004734049e12,2.69951635583186e10,1.8355591085897932e9,2.9386986010502086e13,0.26170614611772225,0.0007857473761657705
1422,450,0.0801480522626693,6.14617104135632e-5,9.826166226542795e12,2.705129296947711e10,1.8381155898909278e9,2.9467924391504574e13,0.2604811698536752,0.0002765776968610344
1423,450,0.08118631353894948,0.00027996738896827306,9.853245616532363e12,2.7107499971039135e10,1.8406738519709802e9,2.9549030075643266e13,0.2638555190015858,0.0012598532503572289
1424,450,0.08118751191884128,0.0002755685569672233,9.88038125235439e12,2.716378461712206e10,1.8432338952705014e9,2.963030329529915e13,0.26385941373623417,0.0012400585063525047
1425,450,0.07979255437830025,0.00018940866383435062,9.907573211671303e12,2.7220146956731285e10,1.8457957197393115e9,2.9711744275553465e13,0.25932580172947584,0.0008523389872545778
1426,450,0.08062842432118988,0.00033043352721864774,9.93482157218412e12,2.7276587029182392e10,1.8483593243997474e9,2.9793353227409863e13,0.2620423790438671,0.0014869508724839149
1427,450,0.0802822421514414,0.00021447617702968313,9.96212641166485e12,2.733310489079317e10,1.8509247099119875e9,2.9875130386957395e13,0.2609172869921846,0.0009651427966335741
1428,450,0.07915682204981683,0.0010929033514663626,9.98948780789474e12,2.7389700588566505e10,1.8534918760344684e9,2.995707597679374e13,0.2572596716619047,0.004918065081598632
1429,450,0.08045309905100623,2.7616665798601786e-5,1.0016905838789025e13,2.7446374162859665e10,1.8560608219240377e9,3.0039190209803254e13,0.2614725719157702,0.00012427499609370804
1430,450,0.08058009194838163,0.0005004584228271644,1.0044380582210115e13,2.7503125670177162e10,1.8586315482404928e9,3.012147332285145e13,0.2618852988322403,0.00225206290272224
1431,450,0.08058009194838163,0.0005004584228271644,1.0071912116122115e13,2.7559955155951775e10,1.8612040546209395e9,3.0203925536624297e13,0.2618852988322403,0.00225206290272224
1432,450,0.07896246124798079,0.00010315743348892487,1.0099500518527416e13,2.761686267164045e10,1.8637783412708032e9,3.0286547080833574e13,0.2566279990559376,0.0004642084507001619
1433,450,0.07922572023488633,0.0002698398678641844,1.0127145867491244e13,2.767384825662161e10,1.866354407241186e9,3.036933816750606e13,0.25748359076338057,0.0012142794053888297
1434,450,0.0791267401666198,0.0005361093774387827,1.0154848241091469e13,2.7730911964079086e10,1.8689322529099128e9,3.04522990292074e13,0.25716190554151436,0.002412492198474522
1435,450,0.07923379987615259,0.0002610122401884787,1.0182607717472889e13,2.7788053840406548e10,1.8715118780119314e9,3.0535429888615875e13,0.2575098495974959,0.0011745550808481542
1436,450,0.07915501804871564,0.0005277583170088854,1.0210424374827203e13,2.7845273934230003e10,1.874093282489043e9,3.061873097184715e13,0.2572538086583258,0.0023749124265399846
1437,450,0.07921527930454565,0.0003864610375563988,1.023829829143334e13,2.79025722924479e10,1.8766764661318736e9,3.0702202502573637e13,0.25744965773977335,0.0017390746690037946
1438,450,0.07921527930454565,0.0003864610375563988,1.026622954553334e13,2.7959948963152203e10,1.8792614288399854e9,3.078584470645752e13,0.25744965773977335,0.0017390746690037946
1439,450,0.07922389184678,0.0006196981078812475,1.0294218215470969e13,2.801740399375748e10,1.8818481704538589e9,3.0869657808250285e13,0.257477648502035,0.0027886414854656136
1440,450,0.07922655761551081,0.00021210951079617645,1.0322264379660762e13,2.807493743185663e10,1.8844366908399267e9,3.0953642033090754e13,0.25748631225041013,0.000954492798582794
1441,450,0.0792264862102032,0.00023329675365949833,1.0350368116496605e13,2.8132549324924377e10,1.8870269898454392e9,3.1037797606149875e13,0.2574860801831604,0.0010498353914677426
1442,450,0.07848122119389102,0.0003124532630301158,1.037852950446717e13,2.819023972221015e10,1.8896190674970815e9,3.1122124755333555e13,0.2550639688801458,0.001406039683635521
1443,450,0.07916601605707854,0.00029335683683447134,1.0406748622126488e13,2.824800866591127e10,1.8922129231541963e9,3.120662369820286e13,0.25728955218550525,0.001320105765755121
1444,450,0.0787076240799783,6.539398290399817e-5,1.0435025548005525e13,2.830585620958735e10,1.8948085572566288e9,3.1291294669404094e13,0.2557997782599295,0.00029427292306799177
1445,450,0.07816844087385845,2.9897281441645246e-5,1.0463360360751727e13,2.8363782398012505e10,1.897405969412952e9,3.137613789061217e13,0.25404743284003994,0.0001345377664874036
1446,450,0.0782933328482643,3.7554320378022695e-5,1.0491753139034488e13,2.842178727670713e10,1.900005159307633e9,3.1461153584772453e13,0.25445333175685897,0.00016899444170110213
1447,450,0.07860327814847896,0.0003492801194829858,1.0520203961549023e13,2.8479870894065945e10,1.9026061268992944e9,3.1546341979269082e13,0.25546065398255663,0.001571760537673436
1448,450,0.07825744614359564,7.804261520050204e-5,1.054871290708191e13,2.8538033299325424e10,1.9052088722319884e9,3.1631703302845695e13,0.25433669996668584,0.0003511917684022592
1449,450,0.07760739116493076,0.00030610501489793525,1.0577280054432385e13,2.85962745387962e10,1.9078133950711038e9,3.171723778006531e13,0.25222402128602495,0.0013774725670407087
1450,450,0.0776217762359721,0.000299844954412265,1.0605905482452682e13,2.8654594657307438e10,1.9104196950504005e9,3.180294563341578e13,0.25227077276690935,0.0013493022948551925
1451,450,0.07765191914517539,0.00012732070199085194,1.063458927005185e13,2.8712993703491104e10,1.9130277721639295e9,3.188882709118751e13,0.25236873722182,0.0005729431589588337
1452,450,0.07716368619142656,5.3595785474100724e-5,1.0663331496195607e13,2.8771471725656803e10,1.9156376263775012e9,3.1974882381327945e13,0.2507819801221363,0.00024118103463345326
1453,450,0.07664727942160103,0.0007939249024110915,1.0692132239833111e13,2.883002876962438e10,1.9182492574224946e9,3.206111172827123e13,0.24910365812020335,0.003572662060849912
1454,450,0.07716344754492,5.36947314548582e-5,1.0720991580095203e13,2.8888664879893753e10,1.9208626649255908e9,3.214751535448683e13,0.25078120452098995,0.0002416262915468619
1455,450,0.07689589905564731,0.0008809143482111008,1.0749909595968447e13,2.894738010761648e10,1.9234778491134303e9,3.2234093492714582e13,0.24991167193085376,0.0039641145669499535
1456,450,0.07689589905564731,0.0008809143482111008,1.0778886366672447e13,2.9006174497225964e10,1.926094809614688e9,3.2320846365615164e13,0.24991167193085376,0.0039641145669499535
1457,450,0.07743903156704304,0.00019578922781592675,1.0807921971368367e13,2.9065048094895508e10,1.9287135462110772e9,3.2407774198689375e13,0.2516768525928899,0.0008810515251716704
1458,450,0.07743903156704304,0.00019578922781592675,1.0837016489284367e13,2.9124000949962074e10,1.9313340589752622e9,3.2494877222299203e13,0.2516768525928899,0.0008810515251716704
1459,450,0.07691113340112482,0.00042589015389512045,1.086616999970445e13,2.9183033109148964e10,1.933956347750828e9,3.2582155663031758e13,0.24996118355365565,0.001916505692528042
1460,450,0.0773259087215331,7.218379570655706e-5,1.0895382581957504e13,2.924214461567066e10,1.936580412055005e9,3.2669609742346414e13,0.2513092033449826,0.0003248270806795068
1461,450,0.07793895726383265,0.0003786883950435138,1.0924654315387873e13,2.930133551793048e10,1.9392062518879914e9,3.2757239689658152e13,0.25330161110745614,0.0017040977776958122
1462,450,0.07690774931595368,0.00011581899316984168,1.0953985279483377e13,2.9360605866970806e10,1.9418338675076175e9,3.2845045738406375e13,0.24995018527684945,0.0005211854692642875
1463,450,0.07642734270024612,7.692264296825928e-5,1.0983375553652002e13,2.9419955704095875e10,1.9444632582570133e9,3.293302810765592e13,0.24838886377579988,0.0003461518933571667
1464,450,0.07715875382491463,0.0007527416404707961,1.1012825217397121e13,2.9479385074275265e10,1.9470944238260868e9,3.30211870220636e13,0.25076594993097256,0.0033873373821185822
1465,450,0.07623466407876413,0.0004468889235828856,1.1042334350321771e13,2.9538894030825066e10,1.9497273647004502e9,3.310952271895215e13,0.24776265825598343,0.0020110001561229854
1466,450,0.0761214175287585,0.0005606115296672093,1.107190303201001e13,2.959848261430263e10,1.9523620801578677e9,3.3198035416628688e13,0.24739460696846516,0.002522751883502442
1467,450,0.07612386709763702,0.0005577827701182842,1.110153134211416e13,2.965815087276655e10,1.9549985701934593e9,3.328672534482142e13,0.2474025680673203,0.0025100224655322787
1468,450,0.07508931645533021,0.000603276035896742,1.113121936031362e13,2.9717898855267532e10,1.9576368348926928e9,3.337559273492083e13,0.24404027847982318,0.002714742161535339
1469,450,0.07616636252160625,0.00012236646731267342,1.1160967166399088e13,2.9777726600738705e10,1.9602768734056025e9,3.346463780311859e13,0.2475406781952203,0.0005506491029070304
1470,450,0.07583179538820363,0.0002628239800717512,1.1190774840133598e13,2.983763416369086e10,1.9629186863289425e9,3.355386078933999e13,0.2464533350116618,0.0011827079103228805
1471,450,0.0755115002333386,0.00015555486243032756,1.1220642461352506e13,2.9897621586999836e10,1.9655622731871624e9,3.3643261916058473e13,0.24541237575835043,0.000699996880936474
1472,450,0.07549681011732849,7.08435391998012e-5,1.1250570109951752e13,2.9957688916152435e10,1.968207633747524e9,3.373284140981102e13,0.2453646328813176,0.0003187959263991054
1473,450,0.07600770497165978,0.00011112259535504697,1.1280557865855045e13,3.001783619675464e10,1.970854767792707e9,3.3822599497471258e13,0.24702504115789428,0.0005000516790977114
1474,450,0.07483365269397846,0.00020426883601211033,1.1310605809014643e13,3.007806348008629e10,1.9735036756355345e9,3.391253641466854e13,0.24320937125543,0.0009192097620544965
1475,450,0.07436370127403338,0.0002435897736562595,1.1340714019475953e13,3.0138370806561592e10,1.9761543565833228e9,3.4002652380664895e13,0.2416820291406085,0.0010961539814531678
1476,450,0.074363702810678,0.00024346930712968937,1.1370882577315955e13,3.0198758222742348e10,1.9788068105178294e9,3.4092947624184773e13,0.24168203413470352,0.0010956118820836021
1477,450,0.07446739663382648,0.0003083754596219417,1.1401111562631168e13,3.0259225775423122e10,1.981461037345239e9,3.4183422374474145e13,0.24201903905993608,0.0013876895682987376
1478,450,0.07446739663382648,0.0003083754596219417,1.1431401055591168e13,3.0319773510985916e10,1.9841170369375584e9,3.427407686026792e13,0.24201903905993608,0.0013876895682987376
1479,450,0.07447733210705951,0.00029658831378359,1.1461751136391994e13,3.0380401475019905e10,1.9867748090961034e9,3.436491130925569e13,0.2420513293479434,0.001334647412026155
1480,450,0.07446739663382648,0.0003083754596219417,1.1492161885299168e13,3.0441109713401394e10,1.9894343536522741e9,3.4455925949678418e13,0.24201903905993608,0.0013876895682987376
1481,450,0.07473858232155589,0.0003310601256699996,1.1522633382581648e13,3.0501898271189465e10,1.9920956703655982e9,3.4547121008714465e13,0.24290039254505663,0.0014897705655149984
1482,450,0.07485019006211852,0.0004915558852022462,1.1553165708617838e13,3.0562767195124016e10,1.9947587591535912e9,3.463849671617507e13,0.2432631177018852,0.002212001483410108
1483,450,0.07485019006211852,0.0004915558852022462,1.1583758943777838e13,3.0623716530768726e10,1.9974236198308163e9,3.4730053300276055e13,0.2432631177018852,0.002212001483410108
1484,450,0.07438834597767427,0.00022472540303481348,1.1614413168501662e13,3.0684746324565918e10,2.0000902522950764e9,3.482179099068694e13,0.24176212442744138,0.0010112643136566605
1485,450,0.07446488900107953,0.0004712850021391297,1.1645128463274441e13,3.0745856619741306e10,2.002758656147105e9,3.4913710012307598e13,0.24201088925350847,0.0021207825096260834
1486,450,0.07443330881960647,0.0004291318235158806,1.1675904908597184e13,3.0807047463345734e10,2.0054288313511872e9,3.500581059604261e13,0.24190825366372104,0.0019310932058214628
1487,450,0.07455350229558214,0.0005536794488293453,1.1706742585063959e13,3.0868318900245907e10,2.0081007776676226e9,3.5098092969552133e13,0.24229888246064193,0.0024915575197320535
1488,450,0.07426576118558573,0.0001616081568290222,1.1737641573282451e13,3.0929670977196815e10,2.0107744950400507e9,3.519055736355443e13,0.2413637238531536,0.0007272367057305999
1489,450,0.07410842857976768,0.00042310064781566443,1.176860195390378e13,3.099110373830932e10,2.0134499831631954e9,3.5283204004862234e13,0.24085239288424498,0.00190395291517049
1490,450,0.0741086239628348,0.00042538265783068313,1.1799623807660104e13,3.1052617228873585e10,2.0161272418531566e9,3.537603312219546e13,0.2408530278792131,0.0019142219602380742
1491,450,0.07410828471352426,0.00042304185579387606,1.1830707215291537e13,3.11142114945476e10,2.018806270958529e9,3.5469044945010266e13,0.24085192531895386,0.0019036883510724423
1492,450,0.07395806387549571,0.00044700128545659395,1.1861852257597377e13,3.1175886580924118e10,2.0214870703261356e9,3.5562239702788164e13,0.24036370759536105,0.0020115057845546728
1493,450,0.07367753998557464,8.078186568755342e-5,1.189305901543159e13,3.1237642533158207e10,2.0241696397678633e9,3.565561762446915e13,0.23945200495311758,0.00036351839559399036
1494,450,0.07354829696930201,0.0004831824600092931,1.1924327569640076e13,3.129947939573111e10,2.0268539790317073e9,3.574917893814647e13,0.23903196515023153,0.002174321070041819
1495,450,0.07354851530142306,0.00048336284271689246,1.1955658001188443e13,3.1361397213809128e10,2.0295400879404736e9,3.5842923873029414e13,0.23903267472962494,0.002175132792226016
1496,450,0.072539343588088,0.00028283368840082335,1.198705039107724e13,3.142339603507387e10,2.0322279665457954e9,3.593685266233888e13,0.235752866661286,0.0012727515978037051
1497,450,0.072539343588088,0.00028283368840082335,1.201850482028924e13,3.1485475899866848e10,2.0349176142298641e9,3.603096552821487e13,0.235752866661286,0.0012727515978037051
1498,450,0.07254017443693614,0.0002835526058258311,1.2050021369902645e13,3.1547636855473034e10,2.0376090310167396e9,3.6125262703553484e13,0.23575556692004246,0.00127598672621624
1499,450,0.07253939049125635,0.00028563723389098746,1.2081600121045314e13,3.1609878946805893e10,2.0403022167160149e9,3.621974441773892e13,0.23575301909658314,0.0012853675525094435
1500,450,0.0725394153035829,0.0002847271490393072,1.2113241154857355e13,3.167220221871907e10,2.0429971711354184e9,3.631441090023219e13,0.23575309973664443,0.0012812721706768823
1501,450,0.07261871215978141,0.00016744284239671848,1.2144944552535785e13,3.1734606715843185e10,2.04569389406627e9,3.6409262380274664e13,0.2360108145192896,0.0007534927907852331
1502,450,0.07235988306804575,0.000233688094287091,1.2176710395377545e13,3.1797092483896854e10,2.0483923854013886e9,3.650429908886616e13,0.23516961997114869,0.0010515964242919095
1503,450,0.0716608253149218,7.881232619411094e-5,1.220853876460608e13,3.1859659567821064e10,2.0510926449680762e9,3.659952125606462e13,0.23289768227349583,0.0003546554678734992
1504,450,0.07153636601414376,0.00028504179343918717,1.2240429741611012e13,3.1922308009957596e10,2.0537946723584309e9,3.6694929107926516e13,0.2324931895459672,0.0012826880704763424
1505,450,0.0717375020728767,0.00014077790208152918,1.227238340776388e13,3.1985037855498535e10,2.0564984674308157e9,3.679052287510528e13,0.23314688173684928,0.0006335005593668813
1506,450,0.07217065392442817,0.00011783154250723455,1.230439984447734e13,3.2047849149211094e10,2.0592040300055218e9,3.688630278773705e13,0.23455462525439158,0.0005302419412825555
1507,450,0.07214692753363879,0.00021287718057461192,1.233647913322905e13,3.211074193718888e10,2.0619113600281987e9,3.698226907812728e13,0.23447751448432605,0.0009579473125857536
1508,450,0.07171177279499633,0.00014856229011863938,1.2368621355528299e13,3.2173716263795753e10,2.0646204572913063e9,3.707842197605679e13,0.23306326158373805,0.0006685303055338771
1509,450,0.07167790394128823,0.00016579042300574425,1.2400826592958922e13,3.2236772171583496e10,2.0673313214255226e9,3.7174761708602055e13,0.23295318780918675,0.0007460569035258491
1510,450,0.07168746260209313,0.00018017965802457486,1.2433094927091092e13,3.2299909705737003e10,2.070043952304931e9,3.7271288507109e13,0.23298425345680268,0.0008108084611105869
1511,450,0.07168603093542561,0.0005180604351705796,1.2465426439583764e13,3.2363128910690258e10,2.0727583497373564e9,3.736800260185102e13,0.23297960054013322,0.002331271958267608
1512,450,0.07143236096678643,7.734774144048471e-5,1.2497821212143148e13,3.2426429831274075e10,2.0754745135764883e9,3.746490422385267e13,0.2321551731420559,0.0003480648364821812
1513,450,0.07143236096678643,7.734774144048471e-5,1.2530279326499148e13,3.2489812510530582e10,2.078192443507992e9,3.756199360151222e13,0.2321551731420559,0.0003480648364821812
1514,450,0.07146214234813941,0.00014114098270278795,1.2562800864425535e13,3.255327699313935e10,2.0809121393761046e9,3.765927096590669e13,0.2322519626314531,0.0006351344221625458
1515,450,0.07173704840819486,0.0003572340083863105,1.25953859077707e13,3.2616823322717438e10,2.0836336009304965e9,3.7756736546564945e13,0.2331454073266333,0.001607553037738397
1516,450,0.07173675433490662,0.0003572838100874831,1.2628034538378201e13,3.2680451544522526e10,2.0863568280745578e9,3.78543905757515e13,0.2331444515884465,0.001607777145393674
1517,450,0.0719852550217765,0.00021911616863552394,1.2660746838171303e13,3.274416170136181e10,2.0890818204925764e9,3.795223328201622e13,0.23395207882077362,0.0009860227588598578
1518,450,0.07133912893754568,9.21172354529557e-5,1.2693522889101225e13,3.280795383982125e10,2.091808578212784e9,3.805026489994318e13,0.23185216904702347,0.00041452755953830066
1519,450,0.07093752725154656,0.0004096527183555903,1.2726362773188303e13,3.287182800118259e10,2.094537100788506e9,3.8148485655962875e13,0.23054696356752633,0.0018434372326001562
1520,450,0.07093749168900843,0.00042404929495552086,1.27592665724642e13,3.2935784228961174e10,2.0972673879817727e9,3.824689578014858e13,0.23054684798927738,0.001908221827299844
1521,450,0.07093753572116196,0.0004084109087393404,1.2792234369016322e13,3.299982256787538e10,2.09999943966354e9,3.834549550457073e13,0.23054699109377635,0.0018378490893270318
1522,450,0.07091150087643745,0.0003376938926646419,1.2825266244992414e13,3.3063943061738815e10,2.1027332556278503e9,3.844428506000659e13,0.23046237784842172,0.0015196225169908885
1523,450,0.07049123902889809,0.00045539152809026865,1.285836228254397e13,3.3128145755086334e10,2.1054688357359312e9,3.854326467853369e13,0.2290965268439188,0.002049261876406209
1524,450,0.07049100709459785,0.00045387387282610873,1.2891522563911584e13,3.3192430689722183e10,2.108206179610229e9,3.8642434588049625e13,0.22909577305744303,0.0020424324277174893
1525,450,0.0703409500533715,0.00039243952555040567,1.2924747171345488e13,3.3256797910537632e10,2.110945287152451e9,3.874179502144301e13,0.2286080876734574,0.0017659778649768256
1526,450,0.07048696375193095,0.00045280280208484774,1.2958036187176734e13,3.3321247460063847e10,2.1136861580554373e9,3.884134620800564e13,0.2290826321937756,0.002037612609381815
1527,450,0.0696393112328273,0.0001502028686109167,1.2991389693728688e13,3.3385779384719322e10,2.1164287923675404e9,3.894108838330311e13,0.2263277615066887,0.0006759129087491251
1528,450,0.0696393112328273,0.0001502028686109167,1.3024807773412688e13,3.3450393723775757e10,2.1191731894953265e9,3.904102177178957e13,0.2263277615066887,0.0006759129087491251
1529,450,0.06963930987216399,0.0001506072925939149,1.3058290508664684e13,3.351509052253935e10,2.12191934939403e9,3.91411466075253e13,0.22632775708453295,0.000677732816672617
1530,450,0.06963997351227667,0.0001504142184780466,1.309183798195381e13,3.3579869824344265e10,2.1246672718446684e9,3.9241463121623016e13,0.22632991391489918,0.0006768639831512097
1531,450,0.06904993359363668,0.0005356136102270294,1.3125450275812316e13,3.364473167379361e10,2.1274169567436862e9,3.934197154730036e13,0.2244122841793192,0.0024102612460216322
1532,450,0.06905812339033067,0.0005424836605861828,1.3159127472822176e13,3.3709676111463417e10,2.130168403636597e9,3.944267211157625e13,0.22443890101857467,0.0024411764726378227
1533,450,0.07017968417812881,0.0002752972804955789,1.3192869655584475e13,3.3774703179360466e10,2.1329216121973586e9,3.954356504386393e13,0.22808397357891863,0.001238837762230105
1534,450,0.06911861024075452,2.316451580729878e-5,1.3226676906741877e13,3.3839812928030334e10,2.1356765828633225e9,3.964465058714515e13,0.2246354832824522,0.00010424032113284451
1535,450,0.06888621662509277,0.00025749205806381223,1.3260549309007502e13,3.3905005393749985e10,2.138433314804621e9,3.9745928962060805e13,0.2238802040315515,0.001158714261287155
1536,450,0.0690418464634997,0.00031145083866192204,1.3294486945119328e13,3.3970280620544735e10,2.141191807888118e9,3.984740040158704e13,0.22438600100637401,0.0014015287739786492
1537,450,0.06937585291847695,5.490044913111932e-5,1.3328489897866078e13,3.4035638651844646e10,2.143952061930701e9,3.994906513788795e13,0.22547152198505008,0.00024705202109003694
1538,450,0.06896362977013717,0.00022197223703668522,1.3362558250058861e13,3.410107953263142e10,2.146714076888666e9,4.0050923405728164e13,0.2241317967529458,0.0009988750666650836
1539,450,0.06860382464353305,0.00011915179036475906,1.3396692084544719e13,3.416660330396787e10,2.149477852376509e9,4.015297543383126e13,0.22296243009148242,0.0005361830566414157
1540,450,0.06871299717238966,7.564831500161398e-5,1.3430891484293934e13,3.423221000772637e10,2.152243388082719e9,4.02552214522419e13,0.22331724081026638,0.0003404174175072629
1541,450,0.06944877355441584,0.0004386600300901721,1.3465156532212994e13,3.429789968628734e10,2.1550106837445583e9,4.035766169204085e13,0.22570851405185147,0.0019739701354057745
1542,450,0.06821318413209798,0.00012370563719812152,1.3499487311338006e13,3.436367238818834e10,2.1577797396543884e9,4.046029639409289e13,0.22169284842931844,0.0005566753673915468
1543,450,0.06850991267131987,5.256082684209609e-5,1.3533883904697457e13,3.4429528148205025e10,2.1605505548795815e9,4.05631257776787e13,0.22265721618178957,0.0002365237207894324
1544,450,0.0687477035926497,0.0005003440596575634,1.3568346395347867e13,3.449546701247614e10,2.1633231295029755e9,4.066615008019163e13,0.22343003667611153,0.0022515482684590353
1545,450,0.06890899472256323,0.00013812113675876778,1.3602874866426316e13,3.456148902358736e10,2.1660974633014174e9,4.07693695335018e13,0.2239542328483305,0.0006215451154144549
1546,450,0.06854832289045681,0.0002923530462629257,1.3637469401106299e13,3.4627594224997894e10,2.1688735561228046e9,4.087278437099571e13,0.22278204939398466,0.0013155887081831657
1547,450,0.06917452187744538,0.0003296706978114092,1.3672130082604277e13,3.4693782655745285e10,2.1716514074351077e9,4.097639481917947e13,0.22481719610169748,0.0014835181401513413
1548,450,0.06837053735549745,0.0007786255897283883,1.3706856994190707e13,3.47600543636153e10,2.174431017478438e9,4.108020111855108e13,0.2222042464053667,0.0035038151537777474
1549,450,0.06821029175760615,0.0007476573007171017,1.3741650219107018e13,3.482640938627479e10,2.1772123856120663e9,4.118420349375806e13,0.22168344821222,0.003364457853226958
1550,450,0.06788206099792157,0.00015138203312080805,1.3776509840756129e13,3.489284776779749e10,2.1799955117586107e9,4.128840217962136e13,0.22061669824324512,0.0006812191490436362
1551,450,0.06788207191115422,0.00014775986399643334,1.3811435942464152e13,3.4959369549255486e10,2.1827803955729003e9,4.1392797406438914e13,0.22061673371125123,0.00066491938798395
1552,450,0.06788027590580469,0.00044148355290561675,1.3846428607664441e13,3.502597477353333e10,2.185567036883004e9,4.149738940745665e13,0.22061089669386522,0.0019866759880752755
1553,450,0.06726021422435115,0.00011113005672260337,1.3881487919820756e13,3.509266348409491e10,2.1883554355729246e9,4.160217841698645e13,0.21859569622914124,0.0005000852552517151
1554,450,0.06726021422435115,0.00011113005672260337,1.3916613962460756e13,3.515943572021599e10,2.1911455911544003e9,4.170716466277437e13,0.21859569622914124,0.0005000852552517151
1555,450,0.0672603948854586,0.00011177784685171404,1.395180681911706e13,3.522629152524787e10,2.1939375035071545e9,4.181234837922159e13,0.21859628337774045,0.0005030003108327132
1556,450,0.06724780635418962,0.0005039293900096064,1.3987066573386768e13,3.529323094113238e10,2.196731172387777e9,4.191772979858971e13,0.21855537065111624,0.0022676822550432288
1557,450,0.06707822283093709,0.0002529943579156913,1.4022393308883611e13,3.53602540100645e10,2.1995265975851903e9,4.202330915370015e13,0.21800422420054555,0.001138474610620611
1558,450,0.06785484551639681,0.0006362718707974674,1.4057787109292484e13,3.542736077138442e10,2.2023237786305285e9,4.212908667290818e13,0.22052824792828962,0.0028632234185886037
1559,450,0.06711409930340084,0.00021182137995837678,1.409324805834859e13,3.549455127233455e10,2.2051227157676764e9,4.223506259731642e13,0.21812082273605274,0.0009531962098126956
1560,450,0.06752198099804269,0.0004290042006643638,1.4128776239768418e13,3.556182554866369e10,2.2079234082189007e9,4.2341237149845445e13,0.21944643824363874,0.001930518902989637
1561,450,0.06707765814035813,0.0003622097676931708,1.4164371737378396e13,3.562918364646143e10,2.210725856130827e9,4.244761057000677e13,0.21800238895616392,0.0016299439546192686
1562,450,0.06800620357506564,4.7578109732214794e-5,1.4200034635010865e13,3.5696625602360504e10,2.213530058819303e9,4.255418308234493e13,0.22102016161896332,0.00021410149379496657
1563,450,0.06674958526152142,0.00041391795802667945,1.4235765016553232e13,3.576415146579024e10,2.2163360167237277e9,4.2660954932002586e13,0.2169361520999446,0.0018626308111200575
1564,450,0.06669743946433629,0.0004563057622248935,1.4271562965928549e13,3.583176127068461e10,2.2191437289355626e9,4.276792633944318e13,0.21676667825909293,0.0020533759300120206
1565,450,0.06674953396443342,0.0004115889212712295,1.4307428567093154e13,3.589945506089775e10,2.2219531954159765e9,4.287509754114901e13,0.21693598538440861,0.0018521501457205328
1566,450,0.06674999513171939,0.00041295049233134457,1.4343361904053932e13,3.596723287812034e10,2.2247644159401846e9,4.298246877025561e13,0.21693748417808803,0.0018582772154910505
1567,450,0.06669796971541113,0.0004566658130107762,1.437936306086945e13,3.6035094763646774e10,2.22757739025353e9,4.309004025937913e13,0.21676840157508617,0.002054996158548493
1568,450,0.0664068217117442,0.0001352361849563651,1.4415432121635764e13,3.6103040759127975e10,2.230392118138277e9,4.3197812241839125e13,0.21582217056316863,0.0006085628323036429
1569,450,0.06674999835905221,0.00041344044676606614,1.4451569170433938e13,3.6171070903803314e10,2.2332085991646724e9,4.330578494725756e13,0.2169374946669197,0.0018604820104472976
1570,450,0.0668208650329308,0.0005086215163507852,1.4487774291489928e13,3.6239185240797966e10,2.236026833252685e9,4.3413958611526586e13,0.21716781135702512,0.002288796823578533
1571,450,0.06640672882925563,0.00013481084859938083,1.4524047569007605e13,3.6307383811650696e10,2.2388468201867247e9,4.3522333468179664e13,0.2158218686950808,0.0006066488186972138
1572,450,0.06675124847940728,1.55383754847074e-5,1.4560389087204713e13,3.637566665460372e10,2.241668559462749e9,4.363090974559057e13,0.21694155755807365,6.99226896811833e-5
1573,450,0.0662336972984775,0.00042694984598771167,1.459679893041311e13,3.644403381418148e10,2.24449205113169e9,4.373968768230362e13,0.21525951622005188,0.0019212743069447025
1574,450,0.06605186784419996,0.0001123393132747615,1.4633277182952916e13,3.651248532863487e10,2.2473172947059574e9,4.3848667506936055e13,0.21466857049364987,0.0005055269097364268
1575,450,0.06635466795119954,0.00013744678932665146,1.466982392920319e13,3.658102123845574e10,2.2501442898900123e9,4.395784945181512e13,0.2156526708413985,0.0006185105519699315
1576,450,0.06524773187056637,0.00011315042524878493,1.4706439253566719e13,3.6649641588572685e10,2.252973036782493e9,4.406723375657596e13,0.21205512857934072,0.0005091769136195322
1577,450,0.06529731192607352,0.0001266681696547601,1.4743123240538957e13,3.671834641407402e10,2.255803534629995e9,4.4176820645039266e13,0.21221626375973895,0.0005700067634464205
1578,450,0.06516659280887868,8.330492308832038e-5,1.4779875974572855e13,3.678713575853254e10,2.2586357834204063e9,4.4286610354930664e13,0.21179142662885572,0.0003748721538974417
1579,450,0.06524769849393894,0.00011304420376594126,1.4816697540226662e13,3.685600966168672e10,2.261469782812471e9,4.439660311784228e13,0.21205502010530156,0.0005086989169467357
1580,450,0.06679440819237306,0.00023712651154398625,1.485358802209778e13,3.6924968161297386e10,2.2643055322979994e9,4.450679916228619e13,0.21708182662521244,0.0010670693019479381
1581,450,0.06676955048316803,0.00023351993632596876,1.489054750475158e13,3.699401130452999e10,2.2671430321881123e9,4.4617198732194984e13,0.2170010390702961,0.0010508397134668594
1582,450,0.06601763103693051,0.00033786164443657426,1.4927576072922373e13,3.7063139129947136e10,2.269982282051268e9,4.472780205757706e13,0.21455730087002414,0.0015203773999645843
1583,450,0.06531594941591906,0.00014442776581857775,1.496467381127461e13,3.713235167616826e10,2.272823281467499e9,4.483860936876012e13,0.21227683560173694,0.0006499249461835999
1584,450,0.06543750737219209,0.0004239850888364246,1.5001840804564555e13,3.720164898179943e10,2.2756660300160046e9,4.4949620896112945e13,0.2126718989596243,0.0019079328997639107
1585,450,0.06496622056050377,0.0002884125058246152,1.5039077137516031e13,3.727103109018477e10,2.2785105276956606e9,4.5060836877889875e13,0.21114021682163725,0.0012978562762107685
1586,450,0.06496654335341888,0.00028854569586176347,1.507638289500858e13,3.734049803916765e10,2.2813567740284243e9,4.51722575434241e13,0.21114126589861135,0.0012984556313779356
1587,450,0.0648698854082904,2.8620090486902727e-5,1.5113758161880613e13,3.7410049870104996e10,2.28420476884743e9,4.528388312795736e13,0.2108271275769438,0.00012879040719106227
1588,450,0.0648698854082904,2.8620090486902727e-5,1.5151203023048613e13,3.747968662262559e10,2.287054511838426e9,4.53957138640081e13,0.2108271275769438,0.00012879040719106227
1589,450,0.06507922634084785,0.0001749136717634956,1.518871756344429e13,3.754940833647711e10,2.289906002703143e9,4.550774998443426e13,0.21150748560775554,0.0007871115229357302
1590,450,0.0650790687414919,0.00017469613405071227,1.5226301868056023e13,3.761921505250629e10,2.2927592412421165e9,4.561999172398792e13,0.21150697340984867,0.0007861326032282052
1591,450,0.06512097058384292,2.1398007132214104e-5,1.5263956021907348e13,3.768910681003637e10,2.2956142271284413e9,4.573243931506831e13,0.21164315439748949,9.629103209496346e-5
1592,450,0.06511967268173197,2.2676206415765104e-5,1.5301680110045143e13,3.7759083649063545e10,2.2984709600969095e9,4.584509299130763e13,0.2116389362156289,0.00010204292887094297
1593,450,0.06534118601594802,0.0003570031917792592,1.5339474217561084e13,3.782914560875261e10,2.3013294398147774e9,4.595795298509847e13,0.21235885455183107,0.0016065143630066663
1594,450,0.06479835989980776,0.0004228768633986283,1.5377338429638361e13,3.789929273096046e10,2.304189666186749e9,4.607101953329665e13,0.2105946696743752,0.0019029458852938272
1595,450,0.06451975484668722,0.0007850632633087534,1.5415272831423096e13,3.796952505304899e10,2.307051638731098e9,4.618429286561903e13,0.20968920325173346,0.00353278468488939
1596,450,0.06394323464638238,0.00011880227405102156,1.5453277508165172e13,3.803984261583936e10,2.309915357280185e9,4.629777321749054e13,0.20781551260074274,0.000534610233229597
1597,450,0.06398128120959201,0.0002029451958844125,1.5491352545085768e13,3.811024545682929e10,2.3127808213645015e9,4.641146081908464e13,0.20793916393117404,0.0009132533814798563
1598,450,0.06374720470857362,2.7955689010601692e-5,1.5529498027515855e13,3.818073361739371e10,2.3156480308672314e9,4.652535590696954e13,0.20717841530286427,0.00012580060054770761
1599,450,0.06437409100629234,0.0003284736581479409,1.5567714040789404e13,3.8251307134463486e10,2.3185169852888803e9,4.66394587105977e13,0.2092157957704501,0.001478131461665734
1600,450,0.06434738636240048,0.0003387343902772898,1.5606000670251977e13,3.832196605063774e10,2.321387684622557e9,4.6753769468848555e13,0.20912900567780154,0.0015243047562478042
1601,450,0.06431380598549055,0.00031509623025846226,1.5644358001358945e13,3.839271040377502e10,2.324260128457535e9,4.686828841289075e13,0.2090198694528443,0.0014179330361630803
1602,450,0.06372945573338801,0.0002227147642153047,1.5682786119561482e13,3.8463540234249756e10,2.3271343166030784e9,4.698301577817801e13,0.20712073113351104,0.001002216438968871
1603,450,0.06372982237209654,0.00022012465913811576,1.5721285110338111e13,3.853445557873651e10,2.3300102485559764e9,4.70979517942267e13,0.20712192270931376,0.000990560966121521
1604,450,0.06372945573338801,0.0002227147642153047,1.5759855059237482e13,3.860545647757538e10,2.3328879241313534e9,4.721309669665253e13,0.20712073113351104,0.001002216438968871
1605,450,0.06400594539709284,7.177779707098235e-5,1.5798496051815846e13,3.867654296917653e10,2.3357673429837537e9,4.732845071805517e13,0.20801932254055172,0.00032300008681942057
1606,450,0.06308730176784758,3.450447906127338e-5,1.5837208173705367e13,3.874771509566205e10,2.3386485050874605e9,4.744401409721724e13,0.20503373074550463,0.0001552701557757302
1607,450,0.06315220136933461,0.00012237454116174017,1.5875991510563727e13,3.881897289122213e10,2.3415314097456713e9,4.755978706001579e13,0.2052446544503375,0.0005506854352278307
1608,450,0.06345207553083254,3.6385892820071236e-6,1.5914846148069896e13,3.8890316396291466e10,2.34441605679837e9,4.767576984272605e13,0.20621924547520576,1.6373651769032056e-5
1609,450,0.06260440299722805,0.000199914866033954,1.5953772171935566e13,3.8961745652591934e10,2.347302446198044e9,4.779196268387398e13,0.20346430974099117,0.000899616897152793
1610,450,0.06405124851291966,0.00036793273968172,1.5992769667944383e13,3.90332606914317e10,2.3501905770163045e9,4.790836580491799e13,0.20816655766698888,0.00165569732856774
1611,450,0.06323899634416216,1.4513930859554553e-5,1.6031838721935438e13,3.9104861561249855e10,2.353080449787634e9,4.8024979455642516e13,0.20552673811852704,6.531268886799548e-5
1612,450,0.06315250347988627,0.0001363535364058379,1.6070979419708227e13,3.917654829416507e10,2.35597206365875e9,4.8141803859132305e13,0.20524563630963039,0.0006135909138262705
1613,450,0.06323199205559195,8.321936675751221e-5,1.6110191847151496e13,3.924832092990191e10,2.3588654184311423e9,4.82588392510743e13,0.20550397418067384,0.00037448715040880494
1614,450,0.06327873972881423,0.00046972934223689356,1.6149476090214203e13,3.932017950732478e10,2.3617605138343787e9,4.837608586583347e13,0.20565590411864626,0.002113782040066021
1615,450,0.06327874049888438,0.00046983682755342797,1.6188832234830205e13,3.939212406485312e10,2.3646573495692916e9,4.8493543937213766e13,0.20565590662137423,0.002114265723990426
1616,450,0.0627487786457416,0.00030192257682982765,1.6228260367009047e13,3.946415464183935e10,2.3675559254164124e9,4.861121370064072e13,0.2039335305986602,0.0013586515957342243
1617,450,0.06275338935729415,0.00031175203308114757,1.626776057281287e13,3.953627127424104e10,2.3704562408718376e9,4.872909538602723e13,0.20394851541120598,0.001402884148865164
1618,450,0.06275334703442075,0.00029975261331071723,1.6307332938264826e13,3.960847400140792e10,2.3733582957261457e9,4.884718922908995e13,0.20394837786186742,0.0013488867598982276
1619,450,0.06275334703442075,0.00029975261331071723,1.6346977549516826e13,3.9680762861452835e10,2.3762620896683087e9,4.8965495463526055e13,0.20394837786186742,0.0013488867598982276
1620,450,0.06241119275466202,0.00043677221156621527,1.6386694492710182e13,3.975313789316576e10,2.379167622448277e9,4.908401432432007e13,0.20283637645265157,0.0019654749520479687
1621,450,0.06241119275466202,0.00043677221156621527,1.6426483854038182e13,3.982559913308187e10,2.38207489363187e9,4.9202746042821875e13,0.20283637645265157,0.0019654749520479687
1622,450,0.062147689433384085,0.00021760645204087561,1.6466345719722244e13,3.989814662042659e10,2.38498390301541e9,4.9321690854966625e13,0.20197999065849828,0.0009792290341839403
1623,450,0.062147689433384085,0.00021760645204087561,1.6506280176034244e13,3.997078039193596e10,2.387894650187118e9,4.944084899266202e13,0.20197999065849828,0.0009792290341839403
1624,450,0.06185149154282736,2.207454334977207e-5,1.6546287309282215e13,4.004350048660684e10,2.3908071349335704e9,4.956022069168741e13,0.20101734751418893,9.933544507397431e-5
1625,450,0.06175819748268936,9.057062938187673e-5,1.6586367205807357e13,4.011630694111246e10,2.393721356847746e9,4.967980618408187e13,0.20071414181874042,0.00040756783221844526
1626,450,0.06175640070093825,0.00011126859185292487,1.6626519951972283e13,4.01891997933632e10,2.3966373156324162e9,4.979960570407087e13,0.2007083022780493,0.000500708663338162
1627,450,0.06175786487710352,0.00010627523571711675,1.666674563420678e13,4.0262179081152794e10,2.399555010984434e9,4.9919619485771805e13,0.20071306085058643,0.00047823856072702533
1628,450,0.06205712258739794,0.00017889558018954754,1.670704433894014e13,4.033524484139517e10,2.402474442530838e9,5.003984776199008e13,0.20168564840904332,0.0008050301108529639
1629,450,0.06226806001447367,0.0005674056246770831,1.6747416152706074e13,4.040839711237998e10,2.4053956100171976e9,5.0160290767868664e13,0.20237119504703943,0.0025533253110468735
1630,450,0.06222391905494448,0.0002852237606151924,1.6787861162035865e13,4.0481635931895874e10,2.4083185131584105e9,5.028094873787569e13,0.20222773692856957,0.0012835069227683659
1631,450,0.06222355397584961,0.00032451459620042034,1.682837945345515e13,4.05549613366311e10,2.4112431515703897e9,5.040182190479685e13,0.20222655042151122,0.0014603156829018915
1632,450,0.06222355397584961,0.00032451459620042034,1.686897111358315e13,4.062837336396468e10,2.414169524938919e9,5.0522910502629734e13,0.20222655042151122,0.0014603156829018915
1633,450,0.06139270957732561,0.00012496002456848025,1.690963622906103e13,4.070187205288334e10,2.417097633087323e9,5.064421476818676e13,0.19952630612630823,0.0005623201105581611
1634,450,0.06134658720763367,0.00027191178267315703,1.6950374886574268e13,4.077545743708715e10,2.4200274753981447e9,5.0765734929555305e13,0.19937640842480941,0.0012236030220292066
1635,450,0.06134778870557651,0.00011193219794591478,1.6991187172840547e13,4.0849129555235954e10,2.4229590516775775e9,5.088747122322515e13,0.19938031329312364,0.0005036948907566165
1636,450,0.06138351304206269,0.00014350527292576035,1.703207317461735e13,4.092288844436818e10,2.4258923615971413e9,5.10094238830877e13,0.19949641738670373,0.0006457737281659215
1637,450,0.06136212548248518,0.0004893893897191784,1.7073032978672094e13,4.099673414162457e10,2.4288274048416123e9,5.1131593143346055e13,0.19942690781807684,0.002202252253736303
1638,450,0.061361891899861666,0.000490413205379972,1.7114066671843691e13,4.107066668373205e10,2.4317641810695105e9,5.125397923759069e13,0.1994261486745504,0.002206859424209874
1639,450,0.06136212548248518,0.0004893893897191784,1.7155174341000094e13,4.114468610754662e10,2.434702689950098e9,5.137658239974637e13,0.19942690781807684,0.002202252253736303
1640,450,0.061361891899861666,0.000490413205379972,1.7196356073031691e13,4.121879244982033e10,2.4376429311498513e9,5.149940286369107e13,0.1994261486745504,0.002206859424209874
1641,450,0.061361891899861666,0.000490413205379972,1.7237611954883691e13,4.1292985747235435e10,2.4405849043338737e9,5.16224408632799e13,0.1994261486745504,0.002206859424209874
1642,450,0.061361891899861666,0.000490413205379972,1.7278942073523691e13,4.136726603640894e10,2.443528609166251e9,5.174569663238461e13,0.1994261486745504,0.002206859424209874
1643,450,0.060338371640037816,0.0005727509340959802,1.7320346515959984e13,4.144163335604934e10,2.4464740454890566e9,5.186917040849916e13,0.1960997078301229,0.0025773792034319105
1644,450,0.06033263286979712,0.0005839349629793711,1.7361825369250158e13,4.1516087738335625e10,2.4494212126065974e9,5.199286241824658e13,0.19608105682684063,0.00262770733340717
1645,450,0.06033225335294958,0.0005811984716248971,1.7403378720469523e13,4.159062922181792e10,2.452370110356966e9,5.2116772899081586e13,0.19607982339708613,0.002615393122312037
1646,450,0.06033225388256131,0.0005801764583866177,1.7445006656737527e13,4.166525784285474e10,2.4553207384003205e9,5.2240902084881516e13,0.19607982511832425,0.0026107940627397796
1647,450,0.06033225335294958,0.0005811984716248971,1.7486709265213523e13,4.173997363772769e10,2.45827309639502e9,5.236525020950174e13,0.19607982339708613,0.002615393122312037
1648,450,0.06033225335294958,0.0005811984716248971,1.7528486633085523e13,4.1814776642650566e10,2.461227183998234e9,5.248981750680181e13,0.19607982339708613,0.002615393122312037
1649,450,0.06033225335294958,0.0005811984716248971,1.7570338847581523e13,4.188966689376921e10,2.464183000865932e9,5.261460421063358e13,0.19607982339708613,0.002615393122312037
1650,450,0.060341777542086354,5.65620465960634e-5,1.761226599597103e13,4.1964644427149376e10,2.4671405466542234e9,5.2739610554819836e13,0.19611077701178065,0.0002545292096822853
1651,450,0.0604272480794196,3.206327221870237e-5,1.7654268165540656e13,4.203970927864636e10,2.470099820999299e9,5.286483677295417e13,0.1963885562581137,0.00014428472498416065
1652,450,0.06038508766522578,0.0003888837441477829,1.7696345443640254e13,4.211486148463523e10,2.47306082359076e9,5.2990283099592984e13,0.1962515349119838,0.0017499768486650231
1653,450,0.059832664753000614,0.00012380959200339808,1.7738497917655457e13,4.2190101081801735e10,2.4760235541501107e9,5.311594976993036e13,0.194456160447252,0.0005571431640152913
1654,450,0.059726948933320693,8.591462948243936e-5,1.7780725674947316e13,4.2265428103935036e10,2.4789880121576138e9,5.3241837014432164e13,0.19411258403329226,0.00038661583267097713
1655,450,0.059585566137322396,0.00010396571788080905,1.7823028803006332e13,4.2340842587787346e10,2.48195419734708e9,5.336794506858791e13,0.1936530899462978,0.00046784573046364074
1656,450,0.059523158851387724,2.5854454988220128e-5,1.786540738928e13,4.2416344568790115e10,2.4849221093468184e9,5.34942741658425e13,0.1934502662670101,0.00011634504744699058
1657,450,0.05951735406187058,4.113894115341261e-6,1.7907861521306105e13,4.249193408259031e10,2.4878917478071723e9,5.362082454005926e13,0.1934314007010794,1.8512523519035673e-5
1658,450,0.05972642551840482,0.000178500707666666,1.795039128664233e13,4.256761116438938e10,2.490863112346152e9,5.374759642447103e13,0.19411088293481565,0.000803253184499997
1659,450,0.05926771145385734,5.620945437839059e-5,1.7992996772852547e13,4.264337585149309e10,2.4938362027607617e9,5.387459005601683e13,0.19262006222503636,0.00025294254470275765
1660,450,0.059413089373477584,0.00037722096445451294,1.8035678067555836e13,4.27192281766417e10,2.496811018473486e9,5.400180566398245e13,0.19309254046380214,0.0016974943400453082
1661,450,0.059413098372915335,0.0003771457973794079,1.807843525842785e13,4.279516817672761e10,2.4997875592576885e9,5.412924348478267e13,0.19309256971197483,0.0016971560882073355
1662,450,0.05938866123609009,0.00036026865587687057,1.8121268433146242e13,4.287119588675352e10,2.5027658247323017e9,5.425690375176764e13,0.19301314901729277,0.0016212089514459176
1663,450,0.0595388371704807,0.00011191952566640102,1.8164177679442676e13,4.294731134149372e10,2.5057458145035543e9,5.438478669798799e13,0.1935012208040623,0.0005036378654988046
1664,450,0.0595388371704807,0.00011191952566640102,1.8207163085086676e13,4.302351457673904e10,2.5087275282636914e9,5.451289255832574e13,0.1935012208040623,0.0005036378654988046
1665,450,0.05941435650103842,0.00010753215531483738,1.8250224737874496e13,4.309980562748801e10,2.5117109656465826e9,5.464122156643399e13,0.19309665862837486,0.0004838946989167682
1666,450,0.05941435650103842,0.00010753215531483738,1.8293362725630496e13,4.317618452819956e10,2.5146961262454815e9,5.476977395516044e13,0.19309665862837486,0.0004838946989167682
1667,450,0.05941435650103842,0.00010753215531483738,1.8336577136226496e13,4.325265131404351e10,2.517683009716648e9,5.489854995865652e13,0.19309665862837486,0.0004838946989167682
1668,450,0.05870935445077656,0.0001242954599177176,1.8379868057568504e13,4.332920602132585e10,2.520671615814019e9,5.502754981311932e13,0.19080540196502382,0.0005593295696297291
1669,450,0.05871008153526645,0.00012405204249833247,1.8423235577585746e13,4.3405848681883995e10,2.5236619439294353e9,5.515677374724688e13,0.19080776498961596,0.0005582341912424961
1670,450,0.05870935703715124,0.0001238281287295473,1.8466679784264508e13,4.3482579331887794e10,2.5266539938148212e9,5.528622199720477e13,0.19080541037074153,0.0005572265792829628
1671,450,0.05870975615629234,0.00012426271352943469,1.851020076559319e13,4.355939800596198e10,2.5296477650998425e9,5.541589479666421e13,0.19080670750795012,0.0005591822108824561
1672,450,0.058645738518103216,0.00010265453763842225,1.855379860962804e13,4.363630473880239e10,2.532643257424564e9,5.554579237949061e13,0.19059865018383546,0.00046194541937290013
1673,450,0.058590216518903344,0.00023421915290073168,1.8597473404441184e13,4.371329956474652e10,2.535640470403848e9,5.567591497906147e13,0.19041820368643586,0.0010539861880532926
1674,450,0.0585900150920963,0.0002631236737937908,1.864122523813279e13,4.379038251811844e10,2.5386394036569967e9,5.5806262828843125e13,0.19041754904931296,0.0011840565320720587
1675,450,0.05863193015768857,0.00012060700403474162,1.8685054198852477e13,4.386755363329508e10,2.541640056811911e9,5.593683616248215e13,0.19055377301248785,0.0005427315181563374
1676,450,0.058612883879967784,0.00022123964291040354,1.8728960374795867e13,4.394481294476456e10,2.544642429508764e9,5.606763521390847e13,0.1904918726098953,0.000995578393096816
1677,450,0.058213288242337596,9.727887079655956e-5,1.87729438541625e13,4.402216048739856e10,2.547646521425803e9,5.61986602178465e13,0.1891931867875972,0.000437754918584518
1678,450,0.05799895168124796,0.00011230893915558163,1.8817004725184875e13,4.409959629415962e10,2.5506523320880494e9,5.632991140585459e13,0.18849659296405588,0.0005053902262001173
1679,450,0.05871017389583214,2.1270319071791007e-5,1.8861143076173957e13,4.4177120397587654e10,2.5536598609921002e9,5.6461389008822164e13,0.19080806516145446,9.571643582305953e-5
1680,450,0.05873123181500989,2.9890689940473107e-5,1.8905358995429863e13,4.425473283501466e10,2.556669108029226e9,5.659309326600793e13,0.19087650339878215,0.00013450810473212898
1681,450,0.05836530711203434,0.0001521440061407158,1.8949652571305734e13,4.433243363974188e10,2.559680072766581e9,5.6725024409845336e13,0.1896872481141116,0.0006846480276332212
1682,450,0.05782203048813652,8.487789762202838e-5,1.899402389217507e13,4.4410222845179665e10,2.5626927547854075e9,5.685718267307056e13,0.18792159908644368,0.0003819505392991277
1683,450,0.057635166958157735,0.00013937745111205748,1.903847304646421e13,4.448810048401018e10,2.5657071536114993e9,5.6989568287250086e13,0.18731429261401264,0.0006271985300042586
1684,450,0.05767582578639949,0.00042945297823189597,1.908300012264095e13,4.4566066590210205e10,2.5687232688802967e9,5.7122181486269164e13,0.18744643380579834,0.0019325384020435319
1685,450,0.057675844408667826,0.00041928216701188673,1.9127605209161016e13,4.464412119797483e10,2.571741100252665e9,5.725502250454028e13,0.18744649432817043,0.0018867697515534904
1686,450,0.057232411897166935,0.0004319815560744843,1.9172288394536305e13,4.472226434168944e10,2.5747606474057684e9,5.738809157688468e13,0.18600533866579255,0.0019439170023351794
1687,450,0.057675844408667826,0.00041928216701188673,1.9217049767365016e13,4.480049605212939e10,2.577781909729992e9,5.7521388931955766e13,0.18744649432817043,0.0018867697515534904
1688,450,0.0573511613855282,1.635175280685977e-5,1.926188941617567e13,4.487881636610597e10,2.5808048871109743e9,5.765491480901114e13,0.18639127450296664,7.358288763086897e-5
1689,450,0.05731653121143074,1.9074510193743373e-5,1.9306807429640574e13,4.4957225314795815e10,2.5838295789783225e9,5.778866943758979e13,0.1862787264371499,8.583529587184518e-5
1690,450,0.057351618093808024,1.7319660106703038e-5,1.935180389636045e13,4.5035722931933174e10,2.586855984977438e9,5.792265305184645e13,0.18639275880487607,7.793847048016367e-5
1691,450,0.057351129377916796,1.7501352868735866e-5,1.9396878905059617e13,4.511430925093966e10,2.5898841047317133e9,5.8056865885408625e13,0.1863911704782296,7.87560879093114e-5
1692,450,0.05679038478374919,0.0002141871359019297,1.94420325444384e13,4.51929843060176e10,2.5929139379319544e9,5.8191308173412766e13,0.18456875054718486,0.0009638421115586836
1693,450,0.05679038267641187,0.00021437222107972354,1.94872649032584e13,4.527174812794654e10,2.5959454839976573e9,5.832598014515405e13,0.1845687436983386,0.0009646749948587559
1694,450,0.05674843497510572,7.88330667723337e-5,1.953257607029894e13,4.5350600750943085e10,2.5989787426303873e9,5.846088203598231e13,0.18443241366909358,0.00035474880047550164
1695,450,0.057315248685849016,0.0002445491108573327,1.957796613437816e13,4.542954220659385e10,2.6020137133228674e9,5.859601407679371e13,0.1862745582290093,0.001100470998857997
1696,450,0.057342285229154785,0.0002189252770051582,1.962343518432834e13,4.5508572530088455e10,2.6050503958655224e9,5.873137650484116e13,0.18636242699475306,0.000985163746523212
1697,450,0.057342285229154785,0.0002189252770051582,1.966898330906034e13,4.558769175315135e10,2.608088789771831e9,5.886696955143482e13,0.18636242699475306,0.000985163746523212
1698,450,0.05735417152920727,0.00024227876948620572,1.9714610597480582e13,4.566689990840083e10,2.611128894632727e9,5.900279344956876e13,0.18640105746992364,0.0010902544626879259
1699,450,0.0573512084291997,0.00024340265755897145,1.9760317138535523e13,4.574619702851749e10,2.614170710048967e9,5.913884843243772e13,0.18639142739489903,0.0010953119590153715
1700,450,0.05636068999788646,0.00011852393123761625,1.9806103021212957e13,4.582558314803845e10,2.617214235775518e9,5.927513473655141e13,0.183172242493131,0.0005333576905692731
1701,450,0.056356980378621406,0.0005841146285916261,1.9851968334509367e13,4.590505829540599e10,2.6202594710780272e9,5.9411652587961336e13,0.18316018623051958,0.0026285158286623173
1702,450,0.05636062840554866,0.00011789760928871199,1.989791316748885e13,4.598462250504704e10,2.6233064157189894e9,5.954840222317476e13,0.18317204231803313,0.0005305392417992039
1703,450,0.056356980378621406,0.0005841146285916261,1.9943937609217367e13,4.606427580929264e10,2.6263550692803054e9,5.968538387518413e13,0.18316018623051958,0.0026285158286623173
1704,450,0.05675531229054881,0.0002676609648202986,1.9990041748810434e13,4.61440182395984e10,2.629405431296249e9,5.982259777554855e13,0.18445476494428364,0.0012044743416913437
1705,450,0.05675531229054881,0.0002676609648202986,2.0036225675414434e13,4.622384982975638e10,2.632457501478563e9,5.996004415998554e13,0.18445476494428364,0.0012044743416913437
1706,450,0.05675503720469846,0.00026736327319941584,2.0082489478201965e13,4.630377061107505e10,2.635511279352102e9,6.009772326000051e13,0.18445387091527,0.0012031347293973713
1707,450,0.05675531255884144,0.00026767094135571497,2.0128833246378434e13,4.638378061559018e10,2.638566764502968e9,6.0235635308460336e13,0.18445476581623468,0.0012045192361007174
1708,450,0.05675531229054881,0.0002676609648202986,2.0175257069182434e13,4.646387987526707e10,2.641623956516299e9,6.0373780538206055e13,0.18445476494428364,0.0012044743416913437
1709,450,0.05635365975386437,0.0007925677513880558,2.02217610358866e13,4.6544068422801155e10,2.6446828550364456e9,6.051215918344697e13,0.18314939420005918,0.0035665548812462513
1710,450,0.05675491169380559,0.000267248031344271,2.026834523580575e13,4.662434628758978e10,2.647743459464051e9,6.06507714727316e13,0.18445346300486815,0.0012026161410492197
1711,450,0.056392947158238275,0.00012702832941323752,2.0315009758256023e13,4.670471350453228e10,2.6508057696218257e9,6.078961764432853e13,0.1832770782642744,0.0005716274823595689
1712,450,0.05623167879029876,0.00023354687409471618,2.036175469262452e13,4.6785170103336136e10,2.653869784935794e9,6.092869792750806e13,0.18275295606847097,0.001050960933426223
1713,450,0.05598501544728153,0.0005308598192332388,2.040858012825845e13,4.6865716116175095e10,2.656935505030535e9,6.106801255601323e13,0.18195130020366498,0.0023888691865495745
1714,450,0.05588033908376732,0.0005042837149386601,2.0455486154659793e13,4.694635157411696e10,2.660002929450721e9,6.12075617616295e13,0.1816111020222438,0.0022692767172239705
1715,450,0.05663575886812645,0.0002045634639767785,2.050247286124246e13,4.702707650714203e10,2.66307205765537e9,6.134734577445103e13,0.18406621632141096,0.0009205355878955032
1716,450,0.05576500858280169,0.00018146195231484463,2.054954033752367e13,4.7107890951669365e10,2.6661428896198397e9,6.148736483586988e13,0.18123627789410549,0.0008165787854168008
1717,450,0.05576501142610385,0.0001828691153404555,2.059668867300367e13,4.7188794933916725e10,2.6692154245141106e9,6.1627619169562695e13,0.18123628713483753,0.0008229110190320498
1718,450,0.056101853479800484,0.0005081568191779755,2.064391795724606e13,4.726978848618628e10,2.672289661995699e9,6.176810900992003e13,0.18233102380935157,0.00228670568630089
1719,450,0.05575607975550505,0.0009079205360415232,2.0691228279825395e13,4.735087164168669e10,2.6753656017995186e9,6.190883459304381e13,0.1812072592053914,0.0040856424121868545
1720,450,0.05536743811843707,0.00011662861321047935,2.0738619730396656e13,4.743204443022626e10,2.678443243407177e9,6.204979614912573e13,0.17994417388492048,0.000524828759447157
1721,450,0.05542866046683241,0.0001545595596331234,2.07860923985732e13,4.751330688175742e10,2.681522586289006e9,6.219099390876138e13,0.18014314651720534,0.0006955180183490552
1722,450,0.055006066032242895,8.926434835654362e-5,2.0833646374063297e13,4.759465902909663e10,2.684603630169451e9,6.233242810761734e13,0.1787697146047894,0.0004016895676044463
1723,450,0.05536743811843707,0.00011662861321047935,2.0881281746544656e13,4.767610090054222e10,2.6876863744120607e9,6.247409897357502e13,0.17994417388492048,0.000524828759447157
1724,450,0.05528443029722574,0.0004745129127237946,2.0928998605774047e13,4.775763252932207e10,2.690770818776021e9,6.2616006743226414e13,0.17967439846598365,0.002135308107257076
1725,450,0.05528443029722574,0.0004745129127237946,2.0976797041526047e13,4.7839253945079575e10,2.693856962744612e9,6.27581516469713e13,0.17967439846598365,0.002135308107257076
1726,450,0.05528443029722574,0.0004745129127237946,2.1024677143602047e13,4.792096517859325e10,2.6969448058916163e9,6.290053391730112e13,0.17967439846598365,0.002135308107257076
1727,450,0.05490802180321728,0.00014653752383494024,2.1072639001835723e13,4.800276626116468e10,2.700034347839921e9,6.304315378772365e13,0.17845107086045617,0.0006594188572572311
1728,450,0.05490243444156016,0.00014604362568991646,2.1120682706086176e13,4.808465722174919e10,2.703125588026816e9,6.318601148770851e13,0.17843291193507052,0.0006571963156046241
1729,450,0.05455965172628676,7.60418378795008e-5,2.1168808346236473e13,4.816663809215862e10,2.7062185261252136e9,6.332910725186214e13,0.17731886811043196,0.00034218827045775363
1730,450,0.05455903365583048,7.708164809908279e-5,2.1217016012247418e13,4.824870890134907e10,2.7093131615847697e9,6.347244130979962e13,0.17731685938144906,0.0003468674164458725
1731,450,0.05455903365583048,7.708164809908279e-5,2.1265305794039418e13,4.83308696802395e10,2.7124094940157013e9,6.361601389476222e13,0.17731685938144906,0.0003468674164458725
1732,450,0.05451140321219485,6.831183589856921e-5,2.131367778160602e13,4.8413120459087074e10,2.715507522980421e9,6.3759825238873984e13,0.17716206043963326,0.0003074032615435615
1733,450,0.054822791214693495,0.0001274918989866736,2.1362132064986105e13,4.849546126716345e10,2.718607247968149e9,6.390387557259382e13,0.17817407144775385,0.0005737135454400312
1734,450,0.05502694543472868,0.0002653759734920799,2.1410668734158734e13,4.857789213540526e10,2.7217086686043344e9,6.404816512950594e13,0.1788375726628682,0.0011941918807143596
1735,450,0.055006099692123896,5.686594341800549e-5,2.1459287879283375e13,4.866041309398837e10,2.7248117844603543e9,6.419269414179361e13,0.17876982399940267,0.00025589674538102473
1736,450,0.054822667201226305,0.0002104361032591322,2.150798959040579e13,4.874302417263725e10,2.727916595073929e9,6.433746284107574e13,0.1781736684039855,0.0009469624646660949
1737,450,0.05488621261164339,0.0002179647893714022,2.155677395767436e13,4.882572540031015e10,2.731023099929846e9,6.4482471457632805e13,0.17838019098784103,0.0009808415521713099
1738,450,0.053914828900612666,0.0002630292820468505,2.1605641071262035e13,4.890851680926977e10,2.734131298776639e9,6.462772022769831e13,0.17522319392699115,0.0011836317692108273
1739,450,0.05391482831338536,0.0002630271134381497,2.1654591021358035e13,4.8991398425139084e10,2.737241190845166e9,6.477320937583916e13,0.17522319201850242,0.0011836220104716737
1740,450,0.054499351047866185,0.00022756084285902034,2.170362389818124e13,4.9074370278239494e10,2.7403527757411013e9,6.491893913503898e13,0.1771228909055651,0.0010240237928655915
1741,450,0.054499351047866185,0.00022756084285902034,2.175273979199724e13,4.915743240036713e10,2.7434660531905017e9,6.5064909740977664e13,0.1771228909055651,0.0010240237928655915
1742,450,0.054499351047866185,0.00022756084285902034,2.180193879308124e13,4.924058481975338e10,2.74658102264402e9,6.521112142311897e13,0.1771228909055651,0.0010240237928655915
1743,450,0.054499351047866185,0.00022756084285902034,2.185122099174524e13,4.932382756571485e10,2.7496976836424003e9,6.535757441293483e13,0.1771228909055651,0.0010240237928655915
1744,450,0.05485944848577559,0.00021294859263194495,2.1900586478332633e13,4.940716066676634e10,2.7528160356682825e9,6.550426894055859e13,0.17829320757877068,0.0009582686668437523
1745,450,0.054859439387744506,0.0002130133347586624,2.1950035343212617e13,4.949058415351826e10,2.755936078373482e9,6.565120523994481e13,0.17829317801016964,0.0009585600064139808
1746,450,0.05368548909652349,0.0006953574112277977,2.1999567676780348e13,4.9574098056667816e10,2.7590578114181595e9,6.579838354529983e13,0.17447783956370133,0.0031291083505250892
1747,450,0.05368551779734429,0.0006946037110150294,2.2049183569472402e13,4.9657702400549515e10,2.7621812339777308e9,6.594580407957757e13,0.17447793284136895,0.0031257166995676323
1748,450,0.05368551779734429,0.0006946037110150294,2.2098883111740402e13,4.974139721642818e10,2.765306345766593e9,6.6093467078171016e13,0.17447793284136895,0.0031257166995676323
1749,450,0.05368551779734429,0.0006946037110150294,2.2148666394072402e13,4.982518253315532e10,2.7684331463177752e9,6.624137277225925e13,0.17447793284136895,0.0031257166995676323
1750,450,0.05368515860513154,0.0006929917163643146,2.2198533506983797e13,4.9909058379505424e10,2.7715616351630855e9,6.638952139297409e13,0.1744767654666775,0.0031184627236394155
1751,450,0.05368551779734429,0.0006946037110150294,2.2248484541016402e13,4.999302478417194e10,2.774691811832737e9,6.653791317139341e13,0.17447793284136895,0.0031257166995676323
1752,450,0.05368551779734429,0.0006946037110150294,2.2298519586748402e13,5.00770817757751e10,2.7778236758561068e9,6.668654833854481e13,0.17447793284136895,0.0031257166995676323
1753,450,0.05368549088827111,0.0006948161883885697,2.2348638734780355e13,5.01612293828539e10,2.780957226760976e9,6.683542712540495e13,0.1744778453868811,0.0031266728477485637
1754,450,0.05368551779734429,0.0006946037110150294,2.2398842075728402e13,5.024546763386981e10,2.7840924640739007e9,6.698454976291251e13,0.17447793284136895,0.0031257166995676323
1755,450,0.05368526026724155,0.0006951989174405135,2.244912970026796e13,5.0329796557206764e10,2.7872293873201847e9,6.7133916481924e13,0.17447709586853502,0.0031283951284823107
1756,450,0.05368551779734429,0.0006946037110150294,2.2499501699076402e13,5.041421618116849e10,2.7903679960236983e9,6.728352751326612e13,0.17447793284136895,0.0031257166995676323
1757,450,0.05368551779734429,0.0006946037110150294,2.2549958162872402e13,5.0498726533982834e10,2.7935082897072124e9,6.743338308770368e13,0.17447793284136895,0.0031257166995676323
1758,450,0.053684966545453475,0.0007133580922700743,2.2600499182399355e13,5.058332764379811e10,2.796650267891916e9,6.758348343594908e13,0.1744761412727238,0.003210111415215334
1759,450,0.05368551779734429,0.0006946037110150294,2.2651124848420402e13,5.0668019538682396e10,2.7997939300983443e9,6.773382878866618e13,0.17447793284136895,0.0031257166995676323
1760,450,0.05368551779734429,0.0006946037110150294,2.2701835251744402e13,5.0752802246628136e10,2.8029392758448133e9,6.788441937645127e13,0.17447793284136895,0.0031257166995676323
1761,450,0.05393050505294997,0.00021934719315099503,2.2752630483208914e13,5.083767579506756e10,2.806086304614805e9,6.803525542898172e13,0.1752741414220874,0.0009870623691794777
1762,450,0.05321880115243048,0.0001976091924761017,2.280351063363601e13,5.092264021421011e10,2.8092350161030097e9,6.8186337181048555e13,0.17296110374539905,0.0008892413661424576
1763,450,0.05313299869774704,2.6794366487233046e-5,2.285447579392541e13,5.1007695528667114e10,2.812385409583231e9,6.833766485742717e13,0.17268224576767788,0.0001205746491925487
1764,450,0.05217929886742194,0.0007611547601975347,2.2905526054983676e13,5.109284176904482e10,2.815537484792023e9,6.8489238693767805e13,0.1695827213191213,0.0034251964208889063
1765,450,0.052179288508794816,0.0007587878552380562,2.2956661507763676e13,5.1178078959401344e10,2.8186912409755735e9,6.864105891401871e13,0.16958268765358314,0.0034145453485712528
1766,450,0.052115681197943825,0.0008567084773006381,2.3007882243222223e13,5.1263407129227234e10,2.821846677792737e9,6.879312575199981e13,0.16937596389331744,0.0038551881478528713
1767,450,0.052583179899796786,8.05453271715712e-5,2.30591883523689e13,5.1348826304826584e10,2.825003794672806e9,6.8945439435862445e13,0.17089533467433957,0.0003624539722720704
1768,450,0.05268444631689626,0.00010698590462527198,2.311057992620612e13,5.143433651526753e10,2.828162591245028e9,6.909800019884714e13,0.17122445052991286,0.00048143657081372394
1769,450,0.052725209410243,0.00013291672763163839,2.3162057055755832e13,5.151993778725262e10,2.8313230669769607e9,6.925080827003368e13,0.17135693058328977,0.0005981252743423727
1770,450,0.05214509450332164,0.00019591684447456403,2.3213619832131215e13,5.160563014907885e10,2.8344852214590917e9,6.940386388139494e13,0.16947155713579531,0.0008816258001355382
1771,450,0.05246366836629339,0.00018276534895198936,2.3265268346436332e13,5.169141362489347e10,2.8376490539661345e9,6.955716725753477e13,0.17050692219045352,0.0008224440702839521
1772,450,0.05210690132342767,0.00028768412490995203,2.3317002689765688e13,5.177728824481253e10,2.8408145642384815e9,6.971071863394943e13,0.16934742930113994,0.0012945785620947841
1773,450,0.05211082430884718,0.0002802733150668298,2.336882295330442e13,5.186325403377537e10,2.843981751622421e9,6.98645182368094e13,0.16936017900375333,0.0012612299178007343
1774,450,0.05220988984660835,0.00025263046200052486,2.3420729228225996e13,5.1949311019180756e10,2.847150615658183e9,7.0018566296846836e13,0.16968214200147713,0.0011368370790023619
1775,450,0.05195836779131213,0.0002997022476706815,2.347272160574748e13,5.203545922869827e10,2.8503211559115753e9,7.0172863045352164e13,0.16886469532176443,0.0013486601145180667
1776,450,0.05223964959153567,0.0001314525912984102,2.3524800177101094e13,5.212169868732928e10,2.8534933717487817e9,7.032740870888266e13,0.1697788611724909,0.0005915366608428459
1777,450,0.052187844003317496,0.000320948304116027,2.357696503355212e13,5.220802942339823e10,2.856667262794326e9,7.048220352008398e13,0.16961049301078185,0.0014442673685221216
1778,450,0.052463898537584555,0.00018058727855076585,2.362921626638873e13,5.2294451462180565e10,2.8598428284466105e9,7.063724770616928e13,0.1705076702471498,0.0008126427534784463
1779,450,0.052120327055106545,0.00028691004089254383,2.3681553966924668e13,5.2380964832009315e10,2.863020068340192e9,7.0792541499973e13,0.16939106292909628,0.0012910951840164472
1780,450,0.05173964109926604,0.0007448127516047473,2.3733978226495355e13,5.2467569558130295e10,2.8661989818765e9,7.094808512882098e13,0.16815383357261465,0.0033516573822213627
1781,450,0.0515364289990217,0.0003323089332407866,2.378648913649323e13,5.2554265666480545e10,2.8693795685269895e9,7.110387882134575e13,0.16749339424682053,0.0014953901995835397
1782,450,0.05131506732919444,0.0002801680317638176,2.3839086788310418e13,5.2641053183648895e10,2.872561827798897e9,7.12599228074614e13,0.16677396881988193,0.0012607561429371793
1783,450,0.05153650729564352,0.0003324480217706087,2.3891771273337363e13,5.272793213491322e10,2.8757457591156797e9,7.141621731481498e13,0.16749364871084144,0.0014960160979677391
1784,450,0.0512398561217881,0.00010902330639537476,2.394454268305791e13,5.281490254821501e10,2.8789313621091294e9,7.157276257590678e13,0.16652953239581134,0.0004906048787791864
1785,450,0.05140032205331054,0.00019917761042973045,2.399740110893251e13,5.290196444766068e10,2.882118636118156e9,7.172955881639497e13,0.16705104667325926,0.000896299246933787
1786,450,0.05083255178515321,0.00018253621139774118,2.4050346642460445e13,5.298911786145849e10,2.885307580804333e9,7.188660626946636e13,0.16520579330174792,0.0008214129512898353
1787,450,0.05083255178515321,0.00018253621139774118,2.4103379375168445e13,5.307636281294785e10,2.888498195459197e9,7.204390515952602e13,0.16520579330174792,0.0008214129512898353
1788,450,0.05097216092165763,7.624617422770407e-5,2.4156499398603605e13,5.316369932871002e10,2.8916904796283903e9,7.220145571696269e13,0.16565952299538728,0.0003431077840246683
1789,450,0.05097216092165763,7.624617422770407e-5,2.4209706804351605e13,5.325112743495447e10,2.8948844328331695e9,7.235925817155686e13,0.16565952299538728,0.0003431077840246683
1790,450,0.05119984020548642,0.00027005605719242556,2.426300168400517e13,5.333864715656682e10,2.898080054498433e9,7.251731275077373e13,0.16639948066783086,0.001215252257365915
1791,450,0.05114138948334628,0.00014490569435168837,2.4316384129205293e13,5.342625852005541e10,2.9012773441797643e9,7.267561968509484e13,0.16620951582087543,0.0006520756245825977
1792,450,0.05119835680912273,0.00027251128177411106,2.4369854231602625e13,5.351396155007115e10,2.904476301292555e9,7.283417920170653e13,0.16639465962964886,0.0012263007679834998
1793,450,0.05117832633896735,0.0004198527365523297,2.442341208287994e13,5.360175627233773e10,2.9076769253411627e9,7.299299152982512e13,0.1663295606016439,0.0018893373144854837
1794,450,0.05119827392795885,0.00037893857011194756,2.447705777471822e13,5.368964271190227e10,2.9108792157840443e9,7.315205689753727e13,0.16639439026586628,0.0017052235655037641
1795,450,0.05119827392795885,0.00037893857011194756,2.453079139887422e13,5.377762089406422e10,2.9140831721012807e9,7.331137553341662e13,0.16639439026586628,0.0017052235655037641
1796,450,0.05119827392795885,0.00037893857011194756,2.458461304709422e13,5.3865690843891815e10,2.91728879376164e9,7.347094766572822e13,0.16639439026586628,0.0017052235655037641
1797,450,0.051091955464976024,0.0002246682058597571,2.4638522811152543e13,5.395385258661796e10,2.920496080251768e9,7.363077352311322e13,0.16604885526117208,0.001011006926368907
1798,450,0.050832244125593694,0.00019611576979815509,2.46925207828919e13,5.404210614727127e10,2.92370503104565e9,7.379085333387239e13,0.1652047934081795,0.0008825209640916979
1799,450,0.05108112952159344,0.00024773882784767144,2.474660705406997e13,5.4130451549435104e10,2.9269156455137525e9,7.395118732384497e13,0.16601367094517866,0.0011148247253145215
1800,450,0.05108112952159344,0.00024773882784767144,2.480078171659797e13,5.421888881935439e10,2.930127923234193e9,7.411177572369533e13,0.16601367094517866,0.0011148247253145215
1801,450,0.050427219586057254,0.00030725117171011285,2.4855044862334055e13,5.430741798250526e10,2.933341863730455e9,7.427261876283661e13,0.16388846365468607,0.0013826302726955078
1802,450,0.05062607374857889,0.0002534413286102203,2.490939658321474e13,5.439603906060304e10,2.9365574662461066e9,7.44337166638027e13,0.16453473968288138,0.0011404859787459913
1803,450,0.05055023576700777,0.00021550497342441067,2.4963836971104926e13,5.448475208034941e10,2.9397747304075403e9,7.459506965844845e13,0.16428826624277526,0.000969772380409848
1804,450,0.05055024370873082,0.0002155009350772926,2.5018366118012938e13,5.457355706552262e10,2.9429936556242876e9,7.47566779732208e13,0.16428829205337517,0.0009697542078478166
1805,450,0.050400734576070236,0.00022235353055015332,2.5072984115908863e13,5.4662454040925896e10,2.9462142413887935e9,7.491854183658733e13,0.16380238737222827,0.00100059088747569
1806,450,0.05040084598778188,0.00022198425720635793,2.5127691056773055e13,5.475144303027229e10,2.9494364871155987e9,7.508066147510073e13,0.1638027494602911,0.0009989291574286107
1807,450,0.049920801962133,0.00024197971787022216,2.5182487032650707e13,5.484052405897208e10,2.9526603923527255e9,7.524303711847056e13,0.16224260637693225,0.0010889087304159998
1808,450,0.04991964726302174,0.00023987963128123543,2.5237372135576734e13,5.4929697149315926e10,2.9558859564168286e9,7.540566899077403e13,0.16223885360482065,0.0010794583407655594
1809,450,0.049921041746638105,0.00024986841660746715,2.529234645764711e13,5.501896232625418e10,2.9591131788308616e9,7.55685573210206e13,0.16224338567657384,0.0011244078747336022
1810,450,0.0497875852975108,7.134488248398892e-5,2.534741009094668e13,5.510831961400831e10,2.9623420590679812e9,7.573170233698894e13,0.1618096522169101,0.00032105197117795017
1811,450,0.04978749020927506,7.355964955777986e-5,2.5402563127594516e13,5.5197769035940674e10,2.965572596539879e9,7.5895104264937e13,0.16180934318014395,0.0003310184230100094
1812,450,0.050258670408000555,9.613993218191694e-5,2.5457805659721684e13,5.528731061519868e10,2.9688047906482334e9,7.605876333081002e13,0.1633406788260018,0.0004326296948186262
1813,450,0.05033845112725305,3.5449665786502216e-5,2.5513137779538367e13,5.537694437714077e10,2.9720386409664946e9,7.622267976465277e13,0.16359996616357242,0.00015952349603925997
1814,450,0.05033845112725305,3.5449665786502216e-5,2.5568559579214367e13,5.546667034480099e10,2.9752741468969765e9,7.638685379235827e13,0.16359996616357242,0.00015952349603925997
1815,450,0.050193879517082644,4.8694575129703687e-5,2.562407115097073e13,5.555648854184934e10,2.9785113078951926e9,7.655128564103867e13,0.1631301084305186,0.0002191255880836666
1816,450,0.05015941295151989,0.0003608712716544737,2.56796725870472e13,5.564639899125488e10,2.9817501233677177e9,7.671597553658714e13,0.16301809209243964,0.0016239207224451315
1817,450,0.04999829111589911,0.00027906711570813776,2.5735363979715387e13,5.57364017168594e10,2.9849905927950377e9,7.68809237065759e13,0.1624944461266721,0.0012558020206866198
1818,450,0.04955274807635467,8.509796924914548e-5,2.5791145421248297e13,5.5826496742253525e10,2.9882327156401353e9,7.704613037820667e13,0.16104643124815268,0.00038294086162115465
1819,450,0.04955274807635467,8.509796924914548e-5,2.5847017003968297e13,5.591668408925719e10,2.9914764912380757e9,7.721159577544767e13,0.16104643124815268,0.00038294086162115465
1820,450,0.049649706003864036,0.0002910887678160701,2.5902978820202133e13,5.6006963781665726e10,2.994721919078301e9,7.737732012601473e13,0.16136154451255813,0.0013098994551723154
1821,450,0.04955272297879322,8.213102343670019e-5,2.5959030962324254e13,5.609733584308592e10,2.997968998642619e9,7.754330365732439e13,0.16104634968107798,0.00036958960546515086
1822,450,0.04949408638517454,0.0001546499094629048,2.6015173522683707e13,5.6187800296032974e10,3.0012177293320932e9,7.770954659488781e13,0.16085578075181725,0.0006959245925830717
1823,450,0.049413235625089785,0.00011669900807142336,2.6071406593721203e13,5.627835716350584e10,3.0044681105918245e9,7.787604916511627e13,0.1605930157815418,0.0005251455363214051
1824,450,0.04999857589777405,0.00022796968301133628,2.6127730267827973e13,5.636900646698485e10,3.0077201417563367e9,7.804281159174273e13,0.16249537166776568,0.0010258635735510132
1825,450,0.04964048018591053,0.0003492733312970419,2.6184144637470184e13,5.645974823226211e10,3.010973822489541e9,7.820983410652845e13,0.16133156060420922,0.0015717299908366887
1826,450,0.04964048077976667,0.00034926082728830015,2.6240649795118184e13,5.655058247947937e10,3.014229152036559e9,7.83771169308276e13,0.16133156253424166,0.0015716737227973506
1827,450,0.049606488118345976,0.00054988127304784,2.629724583326725e13,5.6641509231928e10,3.0174861298814135e9,7.854466029191184e13,0.16122108638462443,0.00247446572871528
1828,450,0.049241709508185516,6.223222930779265e-5,2.6353932844431285e13,5.673252851265311e10,3.020744755501066e9,7.871246441667408e13,0.16003555590160293,0.00028004503188506694
1829,450,0.04901366950146824,4.811385855791467e-5,2.641071092115245e13,5.682364034312217e10,3.0240050282487063e9,7.888052952912992e13,0.15929442587977177,0.000216512363510616
1830,450,0.04924127534925611,0.00010513608515217698,2.6467580155974516e13,5.691484474503735e10,3.0272669475079126e9,7.90488558538224e13,0.16003414488508236,0.0004731123831847964
1831,450,0.049241275930006045,0.0001051216446517067,2.6524540641498516e13,5.700614174190582e10,3.03053051280034e9,7.92174436186912e13,0.16003414677251965,0.00047304740093268016
1832,450,0.04923747440927652,0.00010900551987917593,2.6581592470335996e13,5.709753135543156e10,3.033795723517332e9,7.93862930483974e13,0.1600217918301487,0.0004905248394562917
1833,450,0.04886544088232925,0.00016943387032970075,2.6638735735090273e13,5.7189013608349464e10,3.037062579132209e9,7.955540436962378e13,0.15881268286757005,0.0007624524164836534
1834,450,0.04888162768764122,0.00017392904665903785,2.6695970528430008e13,5.728058852118694e10,3.040331078958589e9,7.97247778049582e13,0.15886528998483396,0.0007826807099656704
1835,450,0.048484107945989174,8.621624505664128e-5,2.6753296943020617e13,5.73722561173356e10,3.0436012225288606e9,7.98944135824282e13,0.15757335082446483,0.00038797310275488577
1836,450,0.048485095161368216,7.547004508096567e-5,2.681071507156632e13,5.746401641705688e10,3.046873009146182e9,8.006431192426588e13,0.1575765592744467,0.00033961520286434553
1837,450,0.048466394710843234,8.154860022660933e-5,2.6868225006762254e13,5.75558694428466e10,3.0501464382859445e9,8.023447305697562e13,0.1575157828102405,0.000366968701019742
1838,450,0.048483539136442697,7.449640579375366e-5,2.6925826841363652e13,5.764781521622467e10,3.0534215093555007e9,8.040489720526725e13,0.15757150219343877,0.0003352338260718915
1839,450,0.04844892819154971,9.195840792394078e-6,2.6983520668124332e13,5.773985375889537e10,3.0566982217808657e9,8.057558459428566e13,0.15745901662253656,4.138128356577335e-5
1840,450,0.04844892819154971,9.195840792394078e-6,2.7041306579816332e13,5.78319850921516e10,3.0599765749622397e9,8.074653544847564e13,0.15745901662253656,4.138128356577335e-5
1841,450,0.04868111692584623,0.0001948107563430673,2.709918466923826e13,5.792420923699086e10,3.063256568282628e9,8.09177499917891e13,0.15821363000900024,0.0008766484035438028
1842,450,0.04877286529487801,0.0001627538236608217,2.7157155029235586e13,5.801652621540377e10,3.066538201204731e9,8.108922845008028e13,0.15851181220835353,0.0007323922064736976
1843,450,0.04856921817324901,0.00036137673621717496,2.721521775262207e13,5.810893604888298e10,3.069821473157231e9,8.126097104839e13,0.1578499590630593,0.0016261953129772873
1844,450,0.048109374259714406,8.179022840147654e-5,2.727337293228208e13,5.820143875847528e10,3.0731063835442977e9,8.143297801094128e13,0.15635546634407183,0.0003680560278066444
1845,450,0.047862703936252485,0.00033059432317277947,2.7331620661102656e13,5.829403436431977e10,3.076392931701769e9,8.160524956033312e13,0.15555378779282059,0.0014876744542775076
1846,450,0.048000388679480685,0.00023187852981089246,2.7389961031982996e13,5.838672288706071e10,3.079681117014219e9,8.177778592018745e13,0.15600126320831223,0.0010434533841490162
1847,450,0.048000388679480685,0.00023187852981089246,2.7448394137854996e13,5.847950434853035e10,3.082970938954885e9,8.195058731641027e13,0.15600126320831223,0.0010434533841490162
1848,450,0.047980678859146614,5.8147100329275416e-5,2.7506920071669387e13,5.8572378769290276e10,3.0862623969099674e9,8.212365397258852e13,0.1559372062922265,0.00026166195148173937
1849,450,0.04796324196665582,7.212485318767027e-5,2.7565538926395477e13,5.866534616999095e10,3.0895554902756643e9,8.229698611254183e13,0.1558805363916314,0.0003245618393445162
1850,450,0.04796356604751069,6.928787577792342e-5,2.7624250795012035e13,5.875840657121417e10,3.0928502184491735e9,8.247058396003631e13,0.15588158965440974,0.0003117954410006554
1851,450,0.048089431815146785,0.0001351720710732589,2.7683055770551832e13,5.885155999328158e10,3.0961465808128757e9,8.264444773837817e13,0.15629065339922704,0.000608274319829665
1852,450,0.04796340509015504,7.356479528502569e-5,2.7741953946011758e13,5.8944806457341225e10,3.09944457681562e9,8.281857767255122e13,0.15588106654300388,0.0003310415787826156
1853,450,0.04810871717107527,0.0002590384836167837,2.780094541446872e13,5.903814598276364e10,3.1027442057786674e9,8.299297398419272e13,0.15635333080599462,0.0011656731762755266
1854,450,0.04810960535847347,0.0002647521678910298,2.786003026899823e13,5.91315785906016e10,3.106045467154337e9,8.31676368981966e13,0.1563562174150388,0.001191384755509634
1855,450,0.048172941980348584,5.896195813251511e-5,2.7919208602679094e13,5.922510430065074e10,3.1093483603060684e9,8.334256663716577e13,0.1565620614361329,0.000265328811596318
1856,450,0.048172941980348584,5.896195813251511e-5,2.7978480508635094e13,5.9318723133243576e10,3.1126528846407895e9,8.351776342475334e13,0.1565620614361329,0.000265328811596318
1857,450,0.0480690059299415,0.0001454008109684427,2.8037846080012793e13,5.941243510847161e10,3.1159590395539317e9,8.369322748421825e13,0.15622426927230987,0.0006543036493579921
1858,450,0.04789460642623807,0.0002494542509958314,2.809730540991755e13,5.950624024619935e10,3.1192668244287043e9,8.386895903851377e13,0.15565747088527374,0.0011225441294812413
1859,450,0.04789460642623807,0.0002494542509958314,2.815685859155755e13,5.960013856581213e10,3.1225762386184397e9,8.40449583096655e13,0.15565747088527374,0.0011225441294812413
1860,450,0.04789460642623807,0.0002494542509958314,2.821650571811355e13,5.969413008739405e10,3.1258872815321918e9,8.422122552112888e13,0.15565747088527374,0.0011225441294812413
1861,450,0.04767510541461108,0.0003498484898049254,2.8276246882800844e13,5.978821483102748e10,3.129199952583603e9,8.439776089640392e13,0.154944092597486,0.0015743182041221644
1862,450,0.04777249148128433,0.000234907849287001,2.8336082178860137e13,5.988239281529868e10,3.1325142510829544e9,8.457456465621333e13,0.15526059731417408,0.0010570853217915044
1863,450,0.04763149922281684,0.00031710871141399366,2.8396011699518133e13,5.997666406074324e10,3.1358301764857736e9,8.475163702506512e13,0.15480237247415474,0.0014269892013629715
1864,450,0.047571988905714034,0.00020120528061491226,2.8456035538064285e13,6.007102858618306e10,3.139147728129823e9,8.492897822423936e13,0.1546089639435706,0.0009054237627671052
1865,450,0.04764022003750235,0.0002607443349209967,2.8516153787793215e13,6.016548641085724e10,3.142466905385468e9,8.510658847587898e13,0.15483071512188265,0.001173349507144485
1866,450,0.047596824993708736,0.00024160701689928733,2.857636654200282e13,6.026003755446092e10,3.145787707663884e9,8.528446800307e13,0.1546896812295534,0.0010872315760467929
1867,450,0.047599211408051775,0.0002445588437403291,2.8636673894018906e13,6.03546820358572e10,3.149110134318734e9,8.546261702736992e13,0.15469743707616826,0.001100514796831481
1868,450,0.04764022003750235,0.0002607443349209967,2.8697075937189215e13,6.044941987413221e10,3.152434184725434e9,8.564103577081619e13,0.15483071512188265,0.001173349507144485
1869,450,0.04764021752483276,0.000261349250924744,2.875757276488921e13,6.054425108842268e10,3.155759858268101e9,8.581972445559342e13,0.15483070695570647,0.001176071629161348
1870,450,0.04738456700105771,1.514205371602479e-5,2.8818164470510934e13,6.0639175698033455e10,3.159087154348407e9,8.59986833042684e13,0.15399984275343756,6.813924172211156e-5
1871,450,0.04738456700105771,1.514205371602479e-5,2.8878851147434934e13,6.0734193720818695e10,3.1624160722652397e9,8.61779125367362e13,0.15399984275343756,6.813924172211156e-5
1872,450,0.04745099411094665,0.0005696671750273444,2.893963288908365e13,6.082930517585553e10,3.1657466114111543e9,8.635741237525292e13,0.1542157308605766,0.00256350228762305
1873,450,0.047112962844933895,5.7357576604526346e-5,2.9000509788952953e13,6.092451008269162e10,3.169078771227085e9,8.653718304298064e13,0.15311712924603516,0.00025810909472036856
1874,450,0.04691130640063468,5.847027877635297e-6,2.9061481940434953e13,6.101980845884818e10,3.1724125509962897e9,8.671722475939488e13,0.1524617458020627,2.6311625449358838e-5
1875,450,0.047112962844933895,5.7357576604526346e-5,2.9122549437032953e13,6.111520032231144e10,3.1757479500505486e9,8.689753774482375e13,0.15311712924603516,0.00025810909472036856
1876,450,0.04703566576435466,0.00012564194916895135,2.9183712372248277e13,6.1210685692733574e10,3.17908496784598e9,8.70781222228506e13,0.15286591373415265,0.0005653887712602811
1877,450,0.047112959350219266,1.2076282221190615e-5,2.9244970839592957e13,6.130626458760834e10,3.1824236036861744e9,8.725897841300667e13,0.1531171178882126,5.434326999535777e-5
1878,450,0.047189199988636604,0.0001610937074662844,2.9306324932579664e13,6.1401937025435844e10,3.1857638569524093e9,8.744010653681742e13,0.15336489996306896,0.0007249216835982799
1879,450,0.04695738265722431,9.650100470085226e-5,2.936777474481398e13,6.149770302491724e10,3.18910572704665e9,8.76215068161765e13,0.152611493635979,0.00043425452115383517
1880,450,0.047189244311124964,0.00016032526982195342,2.9429320369819742e13,6.159356260265166e10,3.1924492132213287e9,8.780317946911497e13,0.15336504401115614,0.0007214637141987904
1881,450,0.04718898806654438,0.00016109048919920636,2.94909619012113e13,6.168951577789125e10,3.195794314928183e9,8.798512471871983e13,0.15336421121626925,0.0007249072013964286
1882,450,0.046957060073837056,9.69483593667954e-5,2.9552699432589426e13,6.178556256850293e10,3.1991410315224915e9,8.816734278551822e13,0.15261044523997044,0.0004362676171505793
1883,450,0.04684499387598294,0.0001268006798713934,2.96145330575651e13,6.188170299160962e10,3.2024893623100114e9,8.834983388867531e13,0.15224623009694455,0.0005706030594212702
1884,450,0.04695738265722431,9.650100470085226e-5,2.967646286978998e13,6.197793706471289e10,3.2058393066296434e9,8.853259824811245e13,0.152611493635979,0.00043425452115383517
1885,450,0.047257078214246656,2.5439962536664398e-5,2.973848896291622e13,6.207426480548609e10,3.2091908638373795e9,8.871563608415189e13,0.15358550419630163,0.00011447983141498979
1886,450,0.04653661629895112,6.342157888639122e-6,2.9800611430651945e13,6.217068623370553e10,3.212544033446894e9,8.88989476211678e13,0.15124400297159113,2.8539710498876047e-5
1887,450,0.04653614029544728,7.820263274349593e-5,2.9862830366643105e13,6.226720136356063e10,3.215898814570882e9,8.908253307295269e13,0.15124245596020366,0.00035191184734573167
1888,450,0.04653661629895112,6.342157888639122e-6,2.9925145864619945e13,6.236381021373919e10,3.2192552066540523e9,8.926639266191398e13,0.15124400297159113,2.8539710498876047e-5
1889,450,0.04653661629895112,6.342157888639122e-6,2.9987558018315945e13,6.2460512801504585e10,3.2226132090422254e9,8.945052660779522e13,0.15124400297159113,2.8539710498876047e-5
1890,450,0.04667868893722556,0.0003087556454201574,3.0050066921455406e13,6.255730914376402e10,3.2259728210598183e9,8.963493512973552e13,0.15170573904598306,0.0013894004043907083
1891,450,0.04624821723289485,0.00017458295531680434,3.011267266784882e13,6.2654199258936485e10,3.22933404214828e9,8.981961844976678e13,0.15030670600690826,0.0007856232989256196
1892,450,0.04667392384366703,0.00030843390366361236,3.017537535123923e13,6.275118316136886e10,3.232696871454873e9,9.000457678222533e13,0.15169025249191787,0.0013879525664862555
1893,450,0.0458804122351556,0.00012229887162918751,3.0238175065445473e13,6.284826087182068e10,3.236061308600521e9,9.018981035378131e13,0.1491113397642557,0.0005503449223313438
1894,450,0.04640420919826257,0.00026359786920090826,3.0301071904256426e13,6.294543240242973e10,3.23942735258262e9,9.037531937460767e13,0.15081367989435335,0.0011861904114040872
1895,450,0.046148902351771694,1.8199116607974856e-5,3.0364065961534457e13,6.304269777380745e10,3.242795003020936e9,9.056110407119008e13,0.14998393264325802,8.189602473588684e-5
1896,450,0.046147355575967976,1.7391461897678373e-5,3.04271573310958e13,6.31400570006971e10,3.2461642591121106e9,9.074716465882636e13,0.14997890562189592,7.826157853955268e-5
1897,450,0.04614889995534943,1.817179806615411e-5,3.0490346106826453e13,6.323751010012976e10,3.24953512022518e9,9.093350135722103e13,0.14998392485488565,8.177309129769349e-5
1898,450,0.04587892558289864,0.0001228483147775591,3.055363238259892e13,6.3335057089089134e10,3.2529075857300277e9,9.112011438607077e13,0.14910650814442059,0.000552817416499016
1899,450,0.04585756448849415,0.00013249424436429826,3.0617016252306234e13,6.343269798301084e10,3.256281654889955e9,9.130700396213184e13,0.149037084587606,0.0005962240996393421
1900,450,0.04612044842501793,2.373523581225675e-5,3.0680497809881613e13,6.353043279813382e10,3.2596573270311375e9,9.149417030373666e13,0.14989145738130827,0.00010680856115515538
1901,450,0.04612044740232669,2.4618808176474535e-5,3.074407714922561e13,6.362826155168169e10,3.2630346015553274e9,9.168161363122117e13,0.14989145405756174,0.00011078463679413541
1902,450,0.046054955293676286,0.00015731001426493176,3.080775436429309e13,6.3726184259422e10,3.2664134777643433e9,9.18693341621215e13,0.14967860470444794,0.000707895064192193
1903,450,0.04534484710554226,0.00011393259540743578,3.0871529549057855e13,6.3824200938458694e10,3.2697939550617385e9,9.205733211660681e13,0.14737075309301234,0.000512696679333461
1904,450,0.04545535569308727,0.0001599245939770389,3.0935402797503586e13,6.39223116020637e10,3.273176032579121e9,9.22456077074863e13,0.14772990600253363,0.000719660672896675
1905,450,0.04522847304022463,0.0006082042302162214,3.0999374203596633e13,6.4020516268213524e10,3.276559709789996e9,9.243416115675562e13,0.14699253738073004,0.0027369190359729963
1906,450,0.04571985489514144,0.0002511227664646177,3.106344386136962e13,6.411881495079076e10,3.2799449858877587e9,9.262299267848705e13,0.14858952840920966,0.0011300524490907796
1907,450,0.04527587551117467,0.0004580766255404406,3.1127611864850656e13,6.4217207668479126e10,3.2833318604004292e9,9.281210249611922e13,0.1471465954113177,0.0020613448149319827
1908,450,0.04495222029820499,0.00019973262807152729,3.1191878308051406e13,6.431569443497233e10,3.2867203325160956e9,9.300149082350805e13,0.1460947159691662,0.0008987968263218728
1909,450,0.04491618892340955,8.006093719091698e-5,3.1256243285077645e13,6.441427526548002e10,3.2901104015277443e9,9.31911578774112e13,0.14597761400108106,0.0003602742173591264
1910,450,0.04472082124696501,9.764730217962612e-5,3.1320706889942027e13,6.451295017624498e10,3.293502066811583e9,9.33811038767511e13,0.1453426690526363,0.00043941285980831756
1911,450,0.044720821119186696,9.762884996538344e-5,3.1385269216782027e13,6.461171918197294e10,3.2968953276379104e9,9.357132903740531e13,0.14534266863735676,0.0004393298248442255
1912,450,0.04473137163247275,6.774215246499243e-5,3.144993035967617e13,6.471058229825326e10,3.300290183345119e9,9.376183357708936e13,0.14537695780553642,0.00030483968609246593
1913,450,0.044915971580766344,3.7174026094205634e-5,3.1514690412769293e13,6.480953953995905e10,3.3036866332250743e9,9.395261771212366e13,0.1459769076374906,0.00016728311742392535
1914,450,0.04473904571932155,6.27677234760662e-5,3.1579549470133355e13,6.4908590923139336e10,3.3070846766587925e9,9.414368166125178e13,0.14540189858779504,0.0002824547556422979
1915,450,0.044887240064361685,3.391561221955351e-5,3.1644507625983938e13,6.500773646154677e10,3.3104843128678784e9,9.433502563866867e13,0.14588353020917547,0.0001526202549879908
1916,450,0.04477203636721637,6.047707757745116e-5,3.1709564974470027e13,6.510697617115113e10,3.313885541237406e9,9.452664986301236e13,0.1455091181934532,0.0002721468490985302
1917,450,0.04501860755884789,0.0003141633859868984,3.177472160972922e13,6.520631006563621e10,3.317288360993241e9,9.471855454854234e13,0.14631047456625562,0.0014137352369410427
1918,450,0.04473109906193533,0.00014138625018475157,3.183997762598364e13,6.530573816136335e10,3.3206927715602555e9,9.491073991471338e13,0.14537607195128982,0.0006362381258313821
1919,450,0.04473106439532773,0.00014141785252147417,3.1905333117443582e13,6.540526047147901e10,3.324098772134545e9,9.510320617478519e13,0.14537595928481511,0.0006363803363466338
1920,450,0.044730464380478036,0.0001405510545312854,3.197078817833455e13,6.550487701106236e10,3.3275063620577335e9,9.529595354583117e13,0.1453740092365536,0.0006324797453907843
1921,450,0.04477184545812968,0.0001343029477765371,3.203634290290165e13,6.5604587794503136e10,3.3309155406265383e9,9.548898224362081e13,0.14550849773892144,0.0006043632649944169
1922,450,0.04505307116240438,0.0001889605544003834,3.210199738535265e13,6.5704392835819626e10,3.334326307115908e9,9.568229248329484e13,0.14642248127781424,0.0008503224948017253
1923,450,0.0446019445451066,0.00012640612524045198,3.2167751719989773e13,6.580429215107127e10,3.3377386609518375e9,9.587588448394861e13,0.14495631977159645,0.000568827563582034
1924,450,0.04451986761629473,7.004900126539333e-5,3.2233606001072805e13,6.590428575245942e10,3.341152601289326e9,9.606975845723933e13,0.14468956975295788,0.00031522050569427
1925,450,0.04451986761629473,7.004900126539333e-5,3.2299560322916805e13,6.600437365462156e10,3.3445681274623823e9,9.626391461958777e13,0.14468956975295788,0.00031522050569427
1926,450,0.04451973383556896,7.015886379756959e-5,3.2365614779816574e13,6.610455587173379e10,3.3479852387770877e9,9.645835318659239e13,0.14468913496559913,0.00031571488708906316
1927,450,0.04451986761629473,7.004900126539333e-5,3.2431769466104805e13,6.620483241773483e10,3.3514039345274315e9,9.665307437340756e13,0.14468956975295788,0.00031522050569427
1928,450,0.0445198640742782,7.007182720048929e-5,3.2498024476104797e13,6.630520330647672e10,3.354824214006147e9,9.68480783950851e13,0.14468955824140414,0.0003153232224022018
1929,450,0.04411424835740529,0.00019952788468612093,3.2564379904187703e13,6.640566855245202e10,3.3582460765561104e9,9.704336546794248e13,0.14337130716156718,0.0008978754810875442
1930,450,0.043744090873309924,0.0003663962788985506,3.263083584466718e13,6.6506228168535805e10,3.361669521410201e9,9.723893580524153e13,0.14216829533825726,0.0016487832550434777
1931,450,0.04433339198219302,0.00018974203980229656,3.2697392391964285e13,6.660688216667431e10,3.365094547742464e9,9.743478961836792e13,0.1440835239421273,0.0008538391791103345
1932,450,0.043743713300060674,0.00036675414611317186,3.276404964046653e13,6.670763056418486e10,3.3685211551082726e9,9.763092712933734e13,0.1421670682251972,0.0016503936575092734
1933,450,0.04421712526944181,0.00016927749732317116,3.2830807684568535e13,6.680847337047232e10,3.3719493425122814e9,9.7827348544685e13,0.1437056571256859,0.0007617487379542702
1934,450,0.0443222886869645,9.760723074504936e-6,3.2897666618681348e13,6.690941060141403e10,3.375379109418138e9,9.802405408369155e13,0.14404743823263463,4.392325383527221e-5
1935,450,0.04419265466464671,0.00048578835156184595,3.2964626537245688e13,6.701044227000485e10,3.378810455090585e9,9.822104396000447e13,0.1436261276601018,0.0021860475820283066
1936,450,0.04419265466464671,0.00048578835156184595,3.3031687534705688e13,6.711156838874718e10,3.382243378769567e9,9.841831838635516e13,0.1436261276601018,0.0021860475820283066
1937,450,0.04419311950229218,0.00044643231001709037,3.309884970551463e13,6.7212788970926346e10,3.385677879750171e9,9.861587757705728e13,0.1436276383824496,0.0020089453950769068
1938,450,0.04419265466464671,0.00048578835156184595,3.3166113144137688e13,6.73141040295116e10,3.3891139573106375e9,9.881372174584556e13,0.1436261276601018,0.0021860475820283066
1939,450,0.04374279523855314,0.00046890851232813286,3.3233477945072625e13,6.741551357819283e10,3.392551610786821e9,9.901185110789734e13,0.1421640845252977,0.002110088305476598
1940,450,0.04393891560136162,1.9675735593284232e-5,3.330094420281854e13,6.751701762780114e10,3.3959908393175454e9,9.921026587280858e13,0.14280147570442528,8.854081016977905e-5
1941,450,0.043939865039046254,1.9663218297825445e-5,3.336851201184817e13,6.761861619253811e10,3.3994316422804923e9,9.940896625689452e13,0.1428045613769003,8.848448234021451e-5
1942,450,0.04346321335051784,0.00024835442917514605,3.343618146670465e13,6.772030928552856e10,3.402874018986378e9,9.960795247433569e13,0.14125544338918297,0.0011175949312881572
1943,450,0.04382238846099104,0.0002277028106845173,3.3503952661914066e13,6.7822096916956665e10,3.4063179685431066e9,9.980722473357712e13,0.1424227624982209,0.0010246626480803279
1944,450,0.04346395930388838,7.888639339277302e-5,3.3571825692058145e13,6.792397910203571e10,3.4097634904171205e9,1.0000678325298698e14,0.14125786773763724,0.0003549887702674786
1945,450,0.043011309210964896,0.00024613476565493405,3.3639800651643715e13,6.802595585199283e10,3.4132105837976675e9,1.0020662824319128e14,0.13978675493563592,0.0011076064454472031
1946,450,0.04304193708139562,0.0002599356391176724,3.370787763527635e13,6.812802717807753e10,3.416659247882734e9,1.0040675991480977e14,0.13988629551453577,0.0011697103760295257
1947,450,0.04301183513645008,0.00024376298199742618,3.3776056737520625e13,6.823019309342522e10,3.420109482006763e9,1.0060717848228131e14,0.13978846419346275,0.0010969334189884178
1948,450,0.04301183524752843,0.00024555515322333946,3.384433805298862e13,6.833245360996038e10,3.4235612854237847e9,1.008078841576549e14,0.1397884645544674,0.0011049981895050276
1949,450,0.04298346416467949,0.00023716924493177166,3.391272167628785e13,6.84348087397837e10,3.427014657405378e9,1.0100887715338298e14,0.13969625853520834,0.0010672616021929725
1950,450,0.04301131504775831,0.0002442579959843257,3.398120770201573e13,6.853725849465357e10,3.4304695972037573e9,1.0121015768130042e14,0.13978677390521452,0.0010991609819294658
1951,450,0.04301183513645008,0.00024376298199742618,3.4049796224812625e13,6.8639802886537704e10,3.4339261040908785e9,1.0141172595366333e14,0.13978846419346275,0.0010969334189884178
1952,450,0.04301235828460864,0.000246663655041489,3.411848733933752e13,6.874244192711877e10,3.437384177323425e9,1.0161358218219388e14,0.1397901644249781,0.0011099864476867005
1953,450,0.04298392796573987,0.00026740763751196775,3.4187281140224594e13,6.884517562809016e10,3.440843816163693e9,1.0181572657870916e14,0.13969776588865457,0.0012033343688038548
1954,450,0.04301080804449166,0.0002465942029833792,3.4256177722150855e13,6.894800400085796e10,3.4443050198589334e9,1.0201815935446211e14,0.1397851261445979,0.0011096739134252064
1955,450,0.042544129520496396,0.00020537994837865133,3.432517717978439e13,6.905092705785397e10,3.4477677877329245e9,1.0222088072279994e14,0.1382684209416133,0.000924209767703931
1956,450,0.04258655684007043,0.00015751216321073367,3.4394279607825426e13,6.915394480868935e10,3.451232118916481e9,1.0242389089148336e14,0.13840630973022888,0.0007088047344483015
1957,450,0.043891616850396636,2.805274095383798e-5,3.4463485100957246e13,6.925705726329668e10,3.454698012568197e9,1.0262719006897003e14,0.14264775476378908,0.0001262373342922709
1958,450,0.04389161755442217,2.8016326524493707e-5,3.4532793753913246e13,6.936026443745016e10,3.458165468260403e9,1.0283077847533136e14,0.14264775705187205,0.00012607346936022168
1959,450,0.04412478565326741,7.824142215480867e-5,3.4602205661401938e13,6.946356633951303e10,3.4616344850514097e9,1.0303465631597723e14,0.14340555337311908,0.000352086399696639
1960,450,0.04389161626908328,2.80039601131712e-5,3.4671720918173246e13,6.956696298177739e10,3.4651050622795544e9,1.0323882380413623e14,0.14264775287452064,0.00012601782050927041
1961,450,0.04256303243525712,0.0002947689008574099,3.4741339618976727e13,6.967045437627489e10,3.4685771992687654e9,1.0344328115256925e14,0.13832985541458565,0.0013264600538583444
1962,450,0.04258713041956039,0.000196157460565003,3.481106185853836e13,6.977404052949486e10,3.472050894962862e9,1.0364802856306383e14,0.13840817386357127,0.0008827085725425135
1963,450,0.042861460605815666,4.954110308063312e-5,3.488088773162627e13,6.987772145415955e10,3.475526148743612e9,1.0385306624982355e14,0.1392997469689009,0.00022293496386284904
1964,450,0.043270370374159484,0.00017998037571942405,3.495081733303724e13,6.998149716113206e10,3.479002959868301e9,1.0405839442336688e14,0.14062870371601832,0.0008099116907374082
1965,450,0.04286192043824144,4.9761262914671534e-5,3.502085075754706e13,7.008536766269342e10,3.4824813276993113e9,1.042640132971102e14,0.13930124142428468,0.0002239256831160219
1966,450,0.04269847339795,8.9044137838123e-5,3.5090988099961965e13,7.018933296743623e10,3.4859612513447547e9,1.0446992307712281e14,0.1387700385433375,0.0004006986202715535
1967,450,0.04286192043824144,4.9761262914671534e-5,3.516122945508306e13,7.029339308562088e10,3.489442730035172e9,1.0467612397284903e14,0.13930124142428468,0.0002239256831160219
1968,450,0.04266267216755265,8.750345662084166e-5,3.52315749177484e13,7.039754802877968e10,3.492925763094044e9,1.0488261619628231e14,0.13865368454454613,0.0003937655547937875
1969,450,0.04245436182030743,0.00018762660466542947,3.530202458275003e13,7.050179780650665e10,3.4964103497146606e9,1.0508939995563316e14,0.13797667591599916,0.0008443197209944326
1970,450,0.04248197779397331,0.00018618238710435488,3.537257854496152e13,7.060614242850581e10,3.499896489103365e9,1.0529647545929145e14,0.13806642783041326,0.000837820741969597
1971,450,0.042552802008408275,0.00040719901169605777,3.5443236899222836e13,7.071058190515744e10,3.5033841805168114e9,1.0550384291707503e14,0.1382966065273269,0.00183239555263226
1972,450,0.04252738186587899,9.852740609687374e-5,3.551399974039971e13,7.081511624667441e10,3.5068734232092385e9,1.0571150253848638e14,0.13821399106410673,0.00044337332743593183
1973,450,0.04257323696630806,0.0003427248014238847,3.5584867163342164e13,7.091974546261285e10,3.5103642163866673e9,1.05919454531767e14,0.1383630201405012,0.0015422616064074812
1974,450,0.04177178964277241,0.00011306590928639927,3.56558392629599e13,7.10244695643752e10,3.513856559396025e9,1.0612769910884497e14,0.13575831633901034,0.0005087965917887967
1975,450,0.04206513718627356,0.00025229390308774066,3.572691613411639e13,7.112928855823906e10,3.5173504512266808e9,1.0633623647145775e14,0.1367116958553891,0.001135322563894833
1976,450,0.04206607139488047,0.00016278084626959732,3.579809787171015e13,7.123420245623589e10,3.5208458912771683e9,1.0654506683288669e14,0.13671473203336154,0.000732513808213188
1977,450,0.04206607139488047,0.00016278084626959732,3.586938457066215e13,7.133921126736534e10,3.524342878737466e9,1.0675419040035098e14,0.13671473203336154,0.000732513808213188
1978,450,0.04206610757210323,9.249144423620001e-6,3.594077632589431e13,7.14443150010492e10,3.5278414128331523e9,1.0696360738195592e14,0.1367148496093355,4.1621149906290004e-5
1979,450,0.04163841529518569,0.00013406569481027534,3.601227323230239e13,7.154951366736449e10,3.5313414928389893e9,1.0717331798718947e14,0.1353248497093535,0.000603295626646239
1980,450,0.04206610757210323,9.249144423620001e-6,3.608387538487431e13,7.165480727331984e10,3.53484311782313e9,1.0738332241931938e14,0.1367148496093355,4.1621149906290004e-5
1981,450,0.04170824285269634,1.7775115253243837e-6,3.615558287849461e13,7.176019583093118e10,3.538346287204422e9,1.0759362089182206e14,0.1355517892712631,7.998801863959727e-6
1982,450,0.04157460293085791,3.253718803364336e-5,3.622739580816466e13,7.186567934750117e10,3.5418510000806074e9,1.0780421360861895e14,0.1351174595252882,0.00014641734615139512
1983,450,0.04142332667296979,0.0002436319820191771,3.629931426885211e13,7.197125783242793e10,3.54535725569881e9,1.0801510077791695e14,0.13462581168715182,0.001096343919086297
1984,450,0.0421073123456175,6.681888862008548e-5,3.637133835549317e13,7.207693129311859e10,3.5488650531750636e9,1.0822628260398289e14,0.1368487651232569,0.00030068499879038466
1985,450,0.04177079916557239,0.0002473915013801485,3.644346816311001e13,7.21826997416031e10,3.5523743919467316e9,1.0843775930034819e14,0.13575509728811028,0.0011132617562106682
1986,450,0.04185518657276134,0.0003567040754562827,3.651570378665895e13,7.228856318407478e10,3.5558852710550423e9,1.0864953106888834e14,0.13602935636147437,0.0016051683395532724
1987,450,0.041600162593969876,0.000103121070956146,3.65880453211446e13,7.239452163048888e10,3.559397689806687e9,1.0886159811904983e14,0.1352005284304021,0.000464044819302657
1988,450,0.04205252808810245,0.0001454378921179997,3.666049286156287e13,7.250057508753917e10,3.562911647284195e9,1.0907396065374289e14,0.13667071628633295,0.0006544705145309986
1989,450,0.04214703680384878,0.0001070803211647484,3.673304650298949e13,7.26067235655337e10,3.5664271428278003e9,1.0928661888312955e14,0.13697786961250852,0.0004818614452413678
1990,450,0.04200912924350719,8.540373628740383e-6,3.680570634038429e13,7.271296707260992e10,3.569944175631467e9,1.0949957301314362e14,0.13652967004139838,3.8431681329331724e-5
1991,450,0.04114654758414649,0.00014747311482023314,3.6878472468807914e13,7.281930561788174e10,3.573462744961102e9,1.0971282325162716e14,0.13372627964847608,0.0006636290166910491
1992,450,0.04114654758414649,0.00014747311482023314,3.6951344983299914e13,7.292573920676324e10,3.576982849833299e9,1.0992636979899745e14,0.13372627964847608,0.0006636290166910491
1993,450,0.04119287700694382,0.00017226473260193256,3.702432397890762e13,7.303226784876189e10,3.5805044895508275e9,1.1014021286397269e14,0.13387685027256743,0.0007751912967086965
1994,450,0.041758817864311445,0.0002126753595884936,3.709740955068546e13,7.313889155104948e10,3.58402766326065e9,1.1035435265057448e14,0.1357161580590122,0.0009570391181482212
1995,450,0.041635834176059205,0.00043007729434663133,3.717060179369731e13,7.324561032363579e10,3.58755237030883e9,1.1056878936859506e14,0.13531646107219242,0.001935347824559841
1996,450,0.04140547073620602,0.0002907285130854605,3.724390080303729e13,7.335242417333578e10,3.591078609830121e9,1.1078352322136448e14,0.13456777989266958,0.0013082783088845722
1997,450,0.04140547073620602,0.0002907285130854605,3.731730667375329e13,7.345933310728168e10,3.5946063809805765e9,1.1099855441292948e14,0.13456777989266958,0.0013082783088845722
1998,450,0.04140547073620602,0.0002907285130854605,3.739081950094929e13,7.356633713351804e10,3.598135682987137e9,1.1121388314916397e14,0.13456777989266958,0.0013082783088845722
1999,450,0.04140577093655523,0.00024663812102852225,3.746443937971789e13,7.3673436259596e10,3.6016665150470386e9,1.1142950963498566e14,0.13456875554380449,0.0011098715446283501
2000,450,0.041325490565627274,8.62478652196852e-5,3.753816640516394e13,7.378063049311903e10,3.6051988763657146e9,1.116454340754387e14,0.13430784433828863,0.00038811539348858337


==> anc/data/Jens_rgc40_phasediagram.csv <==
mu,sigma_boundary,Delta_boundary
0.0,166.70859993118938,NaN
10.0,166.61960678084142,NaN
20.0,166.0141110386121,NaN
30.0,166.0000371965907,NaN
40.0,165.47317167010078,NaN
50.0,164.42942618473353,NaN
60.0,163.13648185855527,NaN
70.0,162.10632323131904,NaN
80.0,160.44232845169972,NaN
90.0,158.57963109679076,NaN
100.0,156.9429412422778,NaN
110.0,155.22076465317696,NaN
120.0,152.29260301980503,NaN
130.0,150.07325556384785,NaN
140.0,147.55702165953153,NaN
150.0,144.04334276696318,NaN
160.0,140.6250000095497,NaN
170.0,137.0113849587142,NaN
180.0,133.2869410117837,NaN
190.0,128.51493468510853,NaN
200.0,123.63195418051873,NaN
210.0,118.0896788631344,NaN
220.0,112.49256022126701,NaN
230.0,105.87134617778702,NaN
240.0,99.21492318351284,NaN
250.0,90.82994479335866,NaN
250.0,90.82994479335866,NaN
252.0,89.5997971277211,NaN
254.0,87.1093749556394,NaN
256.0,85.87483188896385,NaN
258.0,84.24951431391037,NaN
260.0,82.8122615555003,NaN
262.0,80.5908322068035,NaN
264.0,79.04882425991673,NaN
266.0,77.23867984884691,NaN
268.0,75.09441066040381,NaN
270.0,73.18437261847066,NaN
272.0,71.25012274543678,NaN
274.0,69.4824158929805,68.2979583578117
276.0,67.34567506177882,66.40612556154792
278.0,58.90783855761583,68.91784659458153
280.0,21.534347502256423,71.99847636688901
282.0,4.711907870353116,73.67325065704335
284.0,0.08946788560555419,74.95056373759326
286.0,NaN,76.01617856578287
288.0,NaN,76.94914543269533
290.0,NaN,77.79831734912932
292.0,NaN,78.56749891541313
294.0,NaN,79.31277137204233
296.0,NaN,80.0014018936281
298.0,NaN,80.68807634865607
300.0,NaN,81.30950924914941
300.0,NaN,81.30950924914941
305.0,NaN,82.83362381177994
310.0,NaN,84.2711258669624
315.0,NaN,85.64234895593472
320.0,NaN,86.94455547763482
325.0,NaN,88.19575309107677
330.0,NaN,89.40944670807767
335.0,NaN,90.58302491455379
340.0,NaN,91.72305464073816
345.0,NaN,92.82796974846406
350.0,NaN,93.88070922054794
355.0,NaN,94.92240564050007
360.0,NaN,95.94235345148263
365.0,NaN,96.9299189730691
370.0,NaN,97.89074339403214
375.0,NaN,98.83613584208888
380.0,NaN,99.75619315991935
385.0,NaN,100.62751768984981
390.0,NaN,101.5064229812424
395.0,NaN,102.35786416931205
400.0,NaN,103.18776257267928
405.0,NaN,103.99606842477169
410.0,NaN,104.7973155869613
415.0,NaN,105.55114727660566
420.0,NaN,106.31409439663457
425.0,NaN,107.05189705133762
430.0,NaN,107.75909518154094
435.0,NaN,108.48229004961922
440.0,NaN,109.17008593569335
445.0,NaN,109.8212106455776
450.0,NaN,110.48889158489601
455.0,NaN,111.13462146747679
460.0,NaN,111.76252365341952
465.0,NaN,112.38043363482575
470.0,NaN,112.97939688217866
475.0,NaN,113.57029242137742
480.0,NaN,114.15404043727904
485.0,NaN,114.71021162910802
490.0,NaN,115.26188850275503
495.0,NaN,115.8035282001947
500.0,NaN,116.33386760927351
505.0,NaN,116.8514244146536
510.0,NaN,117.36259375047666
515.0,NaN,117.86365359935189
520.0,NaN,118.35070848460418
525.0,NaN,118.82305124781851
530.0,NaN,119.29894666800465
535.0,NaN,119.75486203909895
540.0,NaN,120.20988203585148
545.0,NaN,120.6557027981944
550.0,NaN,121.08933180361419
555.0,NaN,121.50853387902316
560.0,NaN,121.92383259452981
565.0,NaN,122.33307361243533
570.0,NaN,122.72663191092761
575.0,NaN,123.11750054250297
580.0,NaN,123.50882439955058
585.0,NaN,123.88577461051682
590.0,NaN,124.25894736938972
595.0,NaN,124.62128661422867
600.0,NaN,124.9755848224595
605.0,NaN,125.32615362820252
610.0,NaN,125.67024230484094
615.0,NaN,126.0062217606901
620.0,NaN,126.3342242716135
625.0,NaN,126.66435166979682
630.0,NaN,126.97830199517739
635.0,NaN,127.29169130784612
640.0,NaN,127.60016610859566
645.0,NaN,127.90183703950788
650.0,NaN,128.20119857765349
655.0,NaN,128.49337868383373
660.0,NaN,128.77776007958346
665.0,NaN,129.05979230772573
670.0,NaN,129.33350801454253
675.0,NaN,129.61196302803728
680.0,NaN,129.87591102664737
685.0,NaN,130.14291226645582
690.0,NaN,130.39698605484773
695.0,NaN,130.64727821611086
700.0,NaN,130.89765570989584
705.0,NaN,131.14166557725184
710.0,NaN,131.3868999467104
715.0,NaN,131.6164880960514
720.0,NaN,131.85092173475823
725.0,NaN,132.08000659924437
730.0,NaN,132.30703388680922
735.0,NaN,132.52825726935953
740.0,NaN,132.74740864922023
745.0,NaN,132.95992687280886
750.0,NaN,133.1686924650512
755.0,NaN,133.37757582758059
760.0,NaN,133.58166204266126
765.0,NaN,133.78371596281795
770.0,NaN,133.98374300491014
775.0,NaN,134.1749198265461
780.0,NaN,134.36521729113338
785.0,NaN,134.5581293101077
790.0,NaN,134.7398883885944
795.0,NaN,134.9240406055742
800.0,NaN,135.10197400742072
805.0,NaN,135.2809105995675
810.0,NaN,135.45531034073974
815.0,NaN,135.62254826269964
820.0,NaN,135.7924399652802
825.0,NaN,135.95995883747491
830.0,NaN,136.12232208242858
835.0,NaN,136.2838566247774
840.0,NaN,136.44189182305126
845.0,NaN,136.59972529817423
850.0,NaN,136.75097673967684
855.0,NaN,136.90474033223836
860.0,NaN,137.0552107682215
865.0,NaN,137.20090388878816
870.0,NaN,137.3476725027558
875.0,NaN,137.49101161743056
880.0,NaN,137.6294195875289
885.0,NaN,137.77205943688386
890.0,NaN,137.90561397822785
895.0,NaN,138.04001808143767
900.0,NaN,138.1733000271197
905.0,NaN,138.3038761541684
910.0,NaN,138.43392878620762
915.0,NaN,138.5612485917136
920.0,NaN,138.69056655080385
925.0,NaN,138.81130218496764
930.0,NaN,138.93242478216052
935.0,NaN,139.05161544389557
940.0,NaN,139.17346000657744
945.0,NaN,139.2886549220293
950.0,NaN,139.40364569207304
955.0,NaN,139.52002488085782
960.0,NaN,139.63002860505185
965.0,NaN,139.74045962067976
970.0,NaN,139.84875073624607
975.0,NaN,139.95621185176788
980.0,NaN,140.0638580294526
985.0,NaN,140.16888216137886
990.0,NaN,140.27220589755416
995.0,NaN,140.37489593024475
1000.0,NaN,140.47469946081037


==> anc/data/Jens_rgc50_slice_T0.csv <==
T,mu,sigma,Delta,p,s,n,e,cs2,m,Delta_gap,m2_pion,m2_sigma
0,100,92.3843430056393,0.005803325294399036,266.73791122436523,-0.0,0.01735616780960548,-265.0022944434047,0.6339605610710962,300.24911476832773,0.026114963824795664,19062.19617679301,313765.70962059073
0,102,92.37015783495156,0.0028665625302388992,292.2382392883301,-0.0,0.004344091633396022,-291.79514194172367,0.6235257839969779,300.2030129635925,0.012899531386075046,19016.94376533915,313693.52058473445
0,104,92.37594864087623,0.0027443201808948587,265.93843841552734,-0.0,0.004081980113655328,-265.5139124837072,0.6132027426884937,300.22183308284775,0.012349440814026865,19035.417171935074,313722.9919230738
0,106,92.36693309454598,0.0070516294909355424,230.7270050048828,-0.0,0.027630754987156364,-227.79814497624423,0.6028587965425649,300.19253255727443,0.03173233270920994,19006.65739006774,313677.1072895426
0,108,92.37596481561982,0.0055612595013830755,260.92850494384766,-0.0,0.01760946318755006,-259.02668291959225,0.5926321630053232,300.2218856507644,0.02502566775622384,19035.469437160387,313723.07387393335
0,110,92.37596481464993,0.0055612608589321825,228.7994270324707,-0.0,0.01804235646086541,-226.81476782177552,0.5824166268749507,300.2218856476123,0.02502567386519482,19035.469439846413,313723.0738568068
0,112,92.36921433251237,0.003026332729078947,216.48956298828125,-0.0,0.005473671676783413,-215.87651176048152,0.5722243055641334,300.1999465806652,0.013618497280855261,19013.93385920611,313688.7185617021
0,114,92.37593483405207,0.0027600187035089867,261.41042709350586,-0.0,0.004662169409531693,-260.8789397808192,0.5621459276313988,300.2217882106692,0.01242008416579044,19035.37313615933,313722.92164140637
0,116,92.38702799162789,0.0005343582303159687,200.20839309692383,-0.0,0.0001789096142513246,-200.18763958167068,0.5521474556713519,300.25784097279063,0.0024046120364218594,19070.760235304217,313779.37279049086
0,118,92.39305314174416,0.005294729077585566,218.2660675048828,-0.0,0.017981095111233705,-216.14429828175724,0.5421907124186875,300.27742271066853,0.02382628084913505,19089.98063261338,313810.0300187534
0,120,92.384761028698,0.0032375598766818084,248.5777587890625,-0.0,0.006882534267788657,-247.75185467692785,0.5322358848264392,300.2504733432685,0.014569019445068138,19063.529040166854,313767.83706880827
0,122,92.3797491233581,0.011567215621722303,171.79366302490234,-0.0,0.0899212839235143,-160.8232663862336,0.5223642462276272,300.2341846509138,0.05205247029775036,19047.544731100184,313742.3303690364
0,124,92.36935904720474,8.324992959584917e-6,356.1644630432129,-0.0,4.766908884243956e-8,-356.1644571322459,0.5125387299499378,300.20041690341543,3.7462468318132126e-5,19014.39526135688,313689.4552432825
0,126,92.36935904720474,8.324992959584917e-6,356.1644630432129,-0.0,4.877166865806458e-8,-356.16445689798263,0.502835110531776,300.20041690341543,3.7462468318132126e-5,19014.39526135688,313689.4552432825
0,128,92.38079657630394,0.0012713818849954565,308.0378875732422,-0.0,0.0011634418651125169,-307.8889670145078,0.4932621819432485,300.23758887298777,0.005721218482479555,19050.882193933772,313747.663169881
0,130,92.3811871562259,0.00849090859000191,225.77982711791992,-0.0,0.0530783146882067,-218.87964620845304,0.48371566960244805,300.2388582577342,0.0382090886550086,19052.13032801318,313749.6493276326
0,132,92.38050056927526,0.0025161247571731326,257.9223747253418,-0.0,0.004767016757299294,-257.2931285133783,0.47424407683679504,300.2366268501446,0.011322561407279096,19049.938074332764,313746.1567309856
0,134,92.38048424627773,0.0029677159285855493,246.14290237426758,-0.0,0.006781863843661144,-245.23413261921698,0.46485744031212173,300.23657380040265,0.013354721678634971,19049.886081616427,313746.0736064054
0,136,92.37986921426295,0.0026548172623427234,291.28752517700195,-0.0,0.005549536430395459,-290.5327882224682,0.4555510275252623,300.2345749463546,0.011946677680542256,19047.924056485674,313742.94380586804
0,138,92.37967568427817,0.0023942320588674726,285.9157066345215,-0.0,0.004614874605726453,-285.2788539389312,0.44633111973304435,300.23394597390404,0.010774044264903627,19047.306651285347,313741.9589753965
0,140,92.38050056927958,0.002516124740208365,257.7101020812988,-0.0,0.005210597141062184,-256.9806184815501,0.4372018852256405,300.23662685015864,0.011322561330937642,19049.93808102925,313746.15671426547
0,142,92.3805004762106,0.0025159383104477167,217.17821884155273,-0.0,0.005325876121397297,-216.42194443231432,0.42815510464367945,300.23662654768447,0.011321722397014726,19049.937782673787,313746.15623283526
0,144,92.37987376193448,0.0026428492502914716,211.58003997802734,-0.0,0.006007276817731236,-210.71499211627403,0.4191925319584406,300.234589726287,0.011892821626311622,19047.938572674586,313742.96693318954
0,146,92.37310749230792,0.009702361409268105,261.27008056640625,-0.0,0.08276507973120494,-249.18637892565033,0.4102865942294163,300.21259935000074,0.04366062634170648,19026.356503683557,313708.53030287573
0,148,92.37518251537321,0.009436304331628634,205.64409637451172,-0.0,0.08001391325729262,-193.80203721243242,0.40151444813458814,300.21934317496294,0.04246336949232885,19032.975922615453,313719.0907017306
0,150,92.36198088538484,0.004201043947022225,226.16119003295898,-0.0,0.01621203375510431,-223.72938496969334,0.3927524164391436,300.17643787750075,0.018904697761600014,18990.85780138836,313651.9015072643
0,152,92.36191385421324,0.004185270919248847,234.58386611938477,-0.0,0.016444274052296346,-232.08433646343573,0.3841476067319675,300.17622002619305,0.01883371913661981,18990.643951481215,313651.5603032478
0,154,92.36190104789722,0.004192493386508781,245.14827346801758,-0.0,0.016863195832888606,-242.55134130975273,0.375632885116128,300.17617840566595,0.018866220239289515,18990.60310435613,313651.4951016115
0,156,92.35753373272303,0.001878224974296914,209.24884796142578,-0.0,0.0034588943197811205,-208.70926044753992,0.36718521180154734,300.1619846313498,0.008452012384336113,18976.66950433618,313629.2652263999
0,158,92.35753373272314,0.0018782260645232767,209.21475219726562,-0.0,0.003534601560069065,-208.65628515077472,0.35885048467811376,300.1619846313502,0.008452017290354745,18976.66950641708,313629.26522367116
0,160,92.37347241298599,0.009135371685561977,266.27331161499023,-0.0,0.0854216293424536,-252.60585092019767,0.35069047913152307,300.21378534220446,0.04110917258502889,19027.520499996128,313710.38724362885
0,162,92.38188805946709,0.0005342258614494942,206.4023666381836,-0.0,0.00029846049439978333,-206.35401603809083,0.3425809999291248,300.24113619326806,0.002404016376522724,19054.36400819893,313753.21756425314
0,164,92.3866039351468,0.005024066631025637,233.70709609985352,-0.0,0.026970821637987356,-229.28388135122358,0.3345418913766656,300.2564627892271,0.022608299839615365,19069.408432316297,313777.21411880595
0,166,92.39163938160279,0.009742875712293628,190.05923461914062,-0.0,0.10363350687791975,-172.85607247740595,0.3265942849702122,300.27282799020907,0.043842940705321326,19085.47361268088,313802.8337071036
0,168,92.37819341912476,0.001983429537047672,259.1164779663086,-0.0,0.004389860524328284,-258.37898139822147,0.3186366471545999,300.2291286121555,0.008925432916714524,19042.578118395053,313734.41575798136
0,170,92.37818592022188,0.001982164075420047,257.13333892822266,-0.0,0.004480078386933689,-256.3717256024439,0.3108402032832629,300.2291042407211,0.008919738339390212,19042.554198671314,313734.3775917212
0,172,92.36629160753535,0.012594410725476943,208.57030868530273,-0.0,0.18486511632180863,-176.77350867795164,0.3030680748056478,300.1904477244899,0.05667484826464624,19004.615570619346,313673.8367801408
0,174,92.36745511473387,0.01104364277461558,236.11101150512695,-0.0,0.14525168858853205,-210.83721769072238,0.29545478261395935,300.1942291228851,0.04969639248577011,19008.326065560097,313679.75996951637
0,176,92.36746039558594,0.011051727546371242,255.80637741088867,-0.0,0.14865373269263496,-229.64332045698492,0.28792306397471923,300.1942462856543,0.04973277395867059,19008.34298012246,313679.7866607275
0,178,92.38645359918144,0.008922528591782455,210.3621711730957,-0.0,0.09898444340300698,-192.74294024736045,0.2805822050551827,300.2559741973397,0.04015137866302105,19068.93111033348,313776.4465105428
0,180,92.38757936623534,0.008785905555198283,277.33022689819336,-0.0,0.09808553406220973,-259.6748307669956,0.27323099595746325,300.25963294026485,0.039536574998392277,19072.522178962477,313782.17493088805
0,182,92.38640485371693,0.00892581922830187,244.40525436401367,-0.0,0.10346864950758985,-225.57396015363233,0.26595352200540867,300.25581577458,0.04016618652735841,19068.775701669187,313776.19820157584
0,184,92.38016178630072,0.003550959129381595,219.87774658203125,-0.0,0.016739855515201067,-216.79761316723426,0.2587340055273976,300.2355258054773,0.015979316082217178,19048.857672964597,313744.43222086737
0,186,92.38330036115985,0.018576525045093967,183.95587921142578,-0.0,0.468255460801611,-96.86036350232612,0.2516510318264177,300.2457261737695,0.08359436270292285,19058.88368885495,313760.3868663885
0,188,92.38330079827882,0.018576521718939837,160.65580368041992,-0.0,0.4786657631251889,-70.6666402128844,0.24463539319925123,300.24572759440616,0.08359434773522927,19058.88529004913,313760.38841209625
0,190,92.38273323671032,0.018714693221118302,148.9654083251953,-0.0,0.4966561845740564,-54.6007332561246,0.2377005797342896,300.24388301930856,0.08421611949503235,19057.075206526795,313757.49924878165
0,192,92.38271410211675,0.01872144467743147,122.97994613647461,-0.0,0.5081435971947867,-25.41637547507555,0.23085209131882095,300.2438208318794,0.08424650104844161,19057.014399621803,313757.4010966517
0,194,92.3827504035473,0.018707267059418713,145.63793563842773,-0.0,0.5187806004076513,-44.994499159343384,0.22408659075212375,300.2439388115287,0.08418270176738421,19057.130413369254,313757.5850547297
0,196,92.36989781182046,0.00831635040681986,201.47060775756836,-0.0,0.104868251087163,-180.9164305444844,0.21733229600329454,300.2021678884165,0.037423576830689365,19016.117137032114,313692.1930322975
0,198,92.39207528330589,0.0006283258682499026,250.86690521240234,-0.0,0.0006119084179913927,-250.74574734564004,0.21085184002045693,300.2742446707441,0.0028274664071245618,19086.860601767403,313805.0550097263
0,200,92.39207528597579,0.0006283130258700155,202.64628219604492,-0.0,0.000625833864526762,-202.52111542313958,0.20433031632946028,300.2742446794213,0.0028274086164150696,19086.860609169875,313805.05502084404
0,202,92.39207528327555,0.000628325571505549,250.8596420288086,-0.0,0.0006402053220311845,-250.7303205537583,0.19788888849434585,300.27424467064554,0.002827465071774971,19086.86060168867,313805.0550068039
0,204,92.3920752859912,0.00062831341629612,202.63522720336914,-0.0,0.0006549403257366623,-202.50161937691885,0.19152691268031027,300.2742446794714,0.00282741037333254,19086.860610032367,313805.05501879565
0,206,92.37035929249521,0.003128559631016693,245.59104919433594,-0.0,0.01662303059060209,-242.1667048926719,0.18512476291733904,300.20366770060946,0.014078518339575118,19017.58669807101,313694.5452734444
0,208,92.39207532978537,0.00062829813894634,215.08533096313477,-0.0,0.0006857482572903444,-214.9426953256184,0.17903876481772862,300.2742448218024,0.00282734162525853,19086.860750256885,313805.05523888016
0,210,92.39207532977048,0.0006282994964762246,215.0814552307129,-0.0,0.0007018756619770219,-214.9340613416977,0.1729113334211021,300.27424482175405,0.0028273477341430107,19086.860750215365,313805.05523703044
0,212,92.38090666408922,0.0023585933163812406,283.57083892822266,-0.0,0.010127787547343389,-281.42374796818586,0.16679987076943284,300.23794665828996,0.010613669923715582,19051.23361561535,313748.22294015926
0,214,92.39207528598179,0.0006283130309859763,202.61059951782227,-0.0,0.0007356865507136372,-202.45316259596956,0.16088667756697042,300.2742446794408,0.002827408639436893,19086.860611716158,313805.0550115292
0,216,92.3920752832758,0.0006283263199458367,250.82407760620117,-0.0,0.0007534280627107703,-250.66133714465565,0.15498825700075156,300.27424467064634,0.002827468439756265,19086.860604233458,313805.05499678734
0,218,92.38058866800219,0.0015072669028086847,277.49511337280273,-0.0,0.004442170628461928,-276.52672017579806,0.14910262466885527,300.23691317100713,0.006782701062639082,19050.219038088933,313746.6049594257
0,220,92.37367195791359,0.0038062460815840096,225.66167449951172,-0.0,0.02902701850424492,-219.27573042857784,0.14331662050814428,300.21443386321914,0.017128107367128043,19028.15490730602,313711.40395761735
0,222,92.37779307333312,0.005792766496278178,211.45354843139648,-0.0,0.06889010714399453,-196.1599446454297,0.13766454045515875,300.22782748833265,0.0260674492332518,19041.30274208126,313732.37481279083
0,224,92.37779301295916,0.005792847427740234,215.87080764770508,-0.0,0.07061536246069301,-200.05296645650984,0.13206367256770218,300.22782729211724,0.026067813424831054,19041.30259080033,313732.37431442586
0,226,92.3777930737242,0.00579276589747298,242.49687957763672,-0.0,0.07239916812925276,-226.1346675804256,0.12653585149062854,300.22782748960367,0.026067446538628407,19041.302822445876,313732.374413232
0,228,92.37773017899826,0.005395113060219108,308.720027923584,-0.0,0.06440718904187981,-294.03518882203537,0.12108025757553924,300.22762308174435,0.024278008770985987,19041.10196165335,313732.0546942884
0,230,92.37773017889134,0.005395259794607071,276.31575775146484,-0.0,0.06607871922693358,-261.11765232927013,0.11569711180440555,300.22762308139687,0.02427866907573182,19041.10199998091,313732.0544843839
0,232,92.3777301792204,0.005395257454569897,291.875431060791,-0.0,0.06781203830023463,-276.14303817513655,0.1103856445156171,300.2276230824663,0.024278658545564536,19041.102041994684,313732.05426064646
0,234,92.37686941402998,0.009130284189783854,225.02541732788086,-0.0,0.1993697284925147,-178.37290086063243,0.10514088984123146,300.22482559559745,0.041086278854027346,19038.359676130112,313727.6652313852
0,236,92.37684322853984,0.00938948390279996,203.5351791381836,-0.0,0.21653828464234331,-152.43214396259057,0.09997147892851833,300.2247404927545,0.04225267756259982,19038.276591097994,313727.53043818846
0,238,92.37686628999575,0.009143407982775645,218.6510772705078,-0.0,0.21096085216410965,-168.44239445544972,0.09487288749120736,300.22481544248615,0.0411453359224904,19038.349991995594,313727.6477087539
0,240,92.37778415715147,0.005807524144822792,255.44174575805664,-0.0,0.08747368337101753,-234.44806174901242,0.08984923594720214,300.2277985107423,0.026133858651702566,19041.2747380676,313732.3270001524
0,242,92.37778488400613,0.0058069456894649756,228.2106704711914,-0.0,0.08993196088538943,-206.44713593692717,0.08489073538951054,300.22780087301993,0.02613125560259239,19041.27711767567,313732.3303030304
0,244,92.37778487612603,0.005807049377481513,308.3410835266113,-0.0,0.09252727693060804,-285.76442795554294,0.08000197208087087,300.2278008474096,0.02613172219866681,19041.27715375438,313732.3298233739
0,246,92.37778487638462,0.005807035012660202,291.81209564208984,-0.0,0.09524498338473357,-268.38182972944537,0.0751827540412336,300.22780084825,0.02613165755697091,19041.27722355518,313732.329346096
0,248,92.37765905917148,0.005336449287900615,245.40704727172852,-0.0,0.0828452816294273,-224.86141742763056,0.07043227853103523,300.2273919423073,0.024014021795552766,19040.87552634826,313731.68977163197
0,250,92.37937531853198,0.005804572122231346,232.96798706054688,-0.0,0.10101351505337974,-207.71460829720195,0.06576053229361878,300.23296978522893,0.026120574550041055,19046.35096416925,313740.4219882854
0,252,92.39129936331526,0.002692917273783047,235.61156845092773,-0.0,0.022412709816497216,-229.96356557717044,0.061209896441973555,300.27172293077456,0.012118127732023712,19084.38609266809,313801.105023469
0,254,92.36281885144615,0.0022214508878248846,239.3395004272461,-0.0,0.015758468180561914,-235.33684950938337,0.05652316006250254,300.1791612672,0.00999652899521198,18993.530966003273,313656.1657664548
0,256,92.37116055298628,0.009658537607956198,289.53269958496094,-0.0,0.3076179446186365,-210.78250576258998,0.05209276218144344,300.20627179720543,0.04346341923580289,19020.15049165413,313698.59416664316
0,258,92.38553659009077,0.010272903468821468,266.8898811340332,-0.0,0.3595805602156577,-174.11809659839352,0.04776129307348456,300.252993917795,0.046228065609696604,19066.012230586923,313771.7471921884
0,260,92.38322105223182,0.009762223098661312,188.3012351989746,-0.0,0.3360845957702385,-100.9192402987126,0.043415465728075864,300.2454684197534,0.04393000394397591,19058.625110551584,313759.96486219566
0,262,92.3818978922765,0.0054634898125547685,233.09106826782227,-0.0,0.10906686005489824,-204.51555093343893,0.039144331769974755,300.2411681498986,0.024585704156496458,19054.398243023417,313753.2552919849
0,264,92.37238685844108,0.0028700427531454867,247.54756546020508,-0.0,0.03123406131712565,-239.3017732724839,0.03490319461291872,300.2102572899335,0.01291519238915469,19024.055292703437,313704.86144979484
0,266,92.3696193188031,0.01150043642312416,305.7016258239746,-0.0,0.5210094252596557,-167.1131187049062,0.030765677328183156,300.2012627861101,0.05175196390405872,19015.239372142227,313690.7137648001
0,268,92.38141754248426,0.006039311619117217,288.8733444213867,-0.0,0.14938287137961181,-248.83873489165074,0.026768674875608515,300.23960701307385,0.027176902286027475,19052.86700392984,313750.80302178743
0,270,92.36400388081489,0.015510236638079376,176.48363494873047,-0.0,1.0277574327212178,101.01087188599834,0.02270242762562954,300.1830126126484,0.06979606487135719,18997.338431603093,313662.0501318256
0,272,92.39105708618075,0.008127748932096862,240.6484718322754,-0.0,0.2942427379361656,-160.61444711363833,0.018917789813840923,300.27093553008746,0.03657487019443588,19083.620505925603,313799.82860146125
0,274,92.37682779658913,0.0003984548132720876,311.02542877197266,-0.0,0.000740709064966921,-310.82247448817174,0.015008863631977516,300.2246903389147,0.0017930466597243942,19038.221561305334,313727.4660442699
0,276,92.3839159411412,0.01892556928123755,310.6095085144043,-0.0,1.7526391793245648,173.1189049791756,0.011269842397840292,300.2477268087089,0.08516506176556898,19060.879973746578,313763.2173357702
0,278,92.36866162974432,0.0016338732231150595,261.27001953125,-0.0,0.013764318758868502,-257.4435389162846,0.007496810379431486,300.19815029666904,0.007352429504017767,19012.170740910988,313685.9029275714
0,280,92.38094641444306,0.037060678222276724,255.69173049926758,-0.0,7.475023575084124,1837.314870524287,0.003916249307402926,300.2380758469399,0.16677305200024525,19051.56287295533,313746.7769542568
0,282,38.77158424200606,27.53901670254325,-6.526032431015015e6,-0.0,5.5945177584523475e6,1.584180040314577e9,0.05378759170045348,126.00764878651968,123.92557516144463,45354.18577148103,33880.71505476577
0,284,33.22674345091541,28.58479136321165,5.239824969402313e6,-0.0,6.128911302001817e6,1.7353709847991138e9,0.10461446584054235,107.98691621547508,128.63156113445243,52873.99350480823,42459.20209249198
0,286,29.844499864454278,29.272704556703452,1.7864592646038055e7,-0.0,6.486980191029414e6,1.8374117419883742e9,0.14276202519659653,96.9946245594764,131.72717050516553,58917.534159429684,49500.62155371634
0,288,27.329143068648293,29.797660022613716,3.1133548843215942e7,-0.0,6.776231403542919e6,1.9204210953771448e9,0.17337637489835642,88.81971497310695,134.08947010176172,64328.649126061275,55761.054445171976
0,290,25.299046440155855,30.28171581110564,4.494831663899231e7,-0.0,7.0344680911217695e6,1.9950474297863207e9,0.19909630358528807,82.22190093050654,136.2677211499754,69519.55533464506,61691.55816408
0,292,23.62467881333331,30.69653796008943,5.925216624333191e7,-0.0,7.267520497533508e6,2.0628638190364523e9,0.2202542193868458,76.78020614333326,138.13442082040243,74457.25612862967,67254.34581714327
0,294,22.188572591020545,31.08413216081783,7.400890981914902e7,-0.0,7.486799829472279e6,2.127110240045701e9,0.23813853208463176,72.11286092081677,139.87859472368024,79280.01959872406,72623.28518233263
0,296,20.926640326122076,31.445026715072103,8.919387626908875e7,-0.0,7.696026312259951e6,2.188829912159857e9,0.2533554093392051,68.01158105989674,141.50262021782447,84008.07179862206,77835.694348974
0,298,19.83325070472428,31.799809468283286,1.0478976501972198e8,-0.0,7.898524698421927e6,2.2489705951100125e9,0.2662567938535595,64.4580647903539,143.09914260727479,88692.50236130362,82938.1485705552
0,300,18.833458923056657,32.13131347575371,1.2078389577799988e8,-0.0,8.095640706089943e6,2.307908316048983e9,0.2774296784547052,61.208741499934135,144.59091064089168,93314.25955434145,87943.43782267364
0,302,17.955564116891928,32.44952610565332,1.371675562990799e8,-0.0,8.287923941400045e6,2.3657854740037336e9,0.28689727585991276,58.35558337989877,146.02286747543994,97889.30263058902,92849.88371328845
0,304,17.16662627204829,32.76475193076885,1.5393399891778183e8,-0.0,8.477987092225585e6,2.4233740771187963e9,0.29510628231714275,55.791535384156944,147.44138368845984,102451.46240702226,97707.02711377086
0,306,16.451196435650573,33.06732205554739,1.7107854606446457e8,-0.0,8.665490837936742e6,2.4805616503441787e9,0.30221144466908073,53.46638841586436,148.80294924996326,106982.54708463463,102502.30779633397
0,308,15.7417488022391,33.37016639719443,1.8859786779861832e8,-0.0,8.854059843539573e6,2.5384525640115705e9,0.30878305579471566,51.16068360727707,150.16574878737495,111530.83842214363,107318.33381508934
0,310,15.133643485358196,33.670570872723175,2.0648979612106705e8,-0.0,9.040731206433823e6,2.5961368778734183e9,0.31433921499049144,49.18434132741414,151.51756892725427,116064.11608576903,112072.76817338725
0,312,14.605980160974758,33.9449698405263,2.2475308578496933e8,-0.0,9.223651843403472e6,2.653026289356914e9,0.31895972311188436,47.46943552316796,152.75236428236835,120534.87789845743,116727.36130903679
0,314,14.064619839073195,34.228558167172224,2.4338705152080154e8,-0.0,9.40949577321159e6,2.7111946212676373e9,0.3233970009392611,45.71001447698789,154.028511752275,125048.01367885048,121435.8600380093
0,316,13.572779559775984,34.51119605008555,2.6239175653518677e8,-0.0,9.595456129527744e6,2.7697723803955803e9,0.32731735113608373,44.11153356927195,155.300382225385,129563.64820345028,126125.5412772499
0,318,13.10917592413021,34.78702871164472,2.8176753935884094e8,-0.0,9.781494984255645e6,2.8287478656344543e9,0.33083159787337485,42.60482175342318,156.54162920240125,134074.13851668598,130798.7760977852
0,320,12.691109803657945,35.05214310911742,3.01515209576725e8,-0.0,9.966791194502072e6,2.887857972663938e9,0.33388684418641157,41.24610686188832,157.73464399102838,138566.74073766958,135434.10612311243
0,322,12.31383664993809,35.30970699007699,3.2163615651740265e8,-0.0,1.0151900083295625e7,2.9472756703037887e9,0.3365645786535348,40.01996911229879,158.89368145534644,143050.06768330766,140042.66582416452
0,324,11.915488430965215,35.584714207920406,3.4213166817736816e8,-0.0,1.0341228471865429e7,3.008426356707031e9,0.3392597337507095,38.72533740063695,160.13121393564182,147593.61432851484,144724.22618510373
0,326,11.56905216214604,35.84890611260098,3.6300350664645386e8,-0.0,1.0529815356733702e7,3.069716299648733e9,0.3415670039461331,37.59941952697463,161.3200775067044,152117.75618262542,149363.17202212603
0,328,11.202960849843986,36.1034152857811,3.8425342726374054e8,-0.0,1.0719436994657662e7,3.131721906983972e9,0.3437604868815346,36.409622761992956,162.46536878601495,156642.4137314419,154012.94512585847
0,330,10.89249927045514,36.36464593285179,4.0588402313698196e8,-0.0,1.0910380047277663e7,3.1945413924646463e9,0.34569843381703247,35.40062262897921,163.64090669783306,161184.87338296187,158656.3699536061
0,332,10.603352089620655,36.62089528989955,4.278969142188034e8,-0.0,1.110207171032724e7,3.2579908936098404e9,0.34745040169034813,34.46089429126713,164.79402880454796,165728.25536740402,163292.16167873223
0,334,10.32921006697444,36.874312109120595,4.5029489159853363e8,-0.0,1.1294923613492075e7,3.32220959530782e9,0.3490605164910515,33.56993271766693,165.93440449104267,170278.62719201695,167929.30893112862
0,336,10.060954208853879,37.138033289396965,4.7308043077155304e8,-0.0,1.149070444341698e7,3.387796262216552e9,0.35063036922847984,32.698101178775104,167.12114980228634,174865.16573590596,172601.37097708622
0,338,9.79005640243837,37.386584657258055,4.962560072954979e8,-0.0,1.1686561193625633e7,3.4538016761499662e9,0.35205895773092283,31.817683307924703,168.23963095766123,179436.9067048474,177260.2720406202
0,340,9.55227635009563,37.630684480384005,5.1982460079169846e8,-0.0,1.188307526711561e7,3.520420990027609e9,0.35331968819147885,31.044898137810797,169.33808016172802,184008.29544937596,181904.98587753833
0,342,9.313582020464363,37.87422929211097,5.437888325700798e8,-0.0,1.2081396501826756e7,3.588048771054671e9,0.35452429936334556,30.26914156650918,170.43403181449935,188594.8378113224,186566.04303817364
0,344,9.083072412586016,38.11586379475799,5.681515552962189e8,-0.0,1.2281196853370976e7,3.6565801622633967e9,0.35564924351153343,29.519985340904555,171.52138707641097,193191.70009493345,191234.51874349706
0,346,8.890306755485902,38.36156029528052,5.929159362092857e8,-0.0,1.2482674571470952e7,3.7260894655196633e9,0.35666666477829073,28.893496955329184,172.62702132876234,197804.31068544814,195903.42449474943
0,348,8.698936147853843,38.603855298224055,6.180849195043106e8,-0.0,1.2685620302429678e7,3.796510945741217e9,0.3576260511835429,28.27154248052499,173.71734884200825,202425.60887264877,200581.07489435957
0,350,8.480019752882084,38.844452464032884,6.436616512519951e8,-0.0,1.289075367019452e7,3.8681021333160872e9,0.35859348570388233,27.560064196866772,174.80003608814798,207064.98875661148,205288.86238892667
0,352,8.316255786722504,39.08549662950111,6.696491296299858e8,-0.0,1.3096888233527988e7,3.940455528571866e9,0.35942247576848735,27.02783130684814,175.884734832755,211709.13164630244,209978.98272853714
0,354,8.115483393627763,39.32082531975844,6.960507679754333e8,-0.0,1.3304889374648986e7,4.0138800706503077e9,0.3602617369974305,26.375321029290227,176.943713938913,216365.4785323805,214696.94775562795
0,356,7.956731316148279,39.560355714403826,7.228696509329834e8,-0.0,1.3514624765725905e7,4.088336765665439e9,0.36101620378998495,25.859376777481906,178.02160071481723,221036.44573685856,219412.84798994326
0,358,7.797569685739054,39.79308099200897,7.501091289786568e8,-0.0,1.3725481276507212e7,4.1636131680109253e9,0.3617155905409428,25.342101478651927,179.06886446404036,225710.05127754973,224131.9036695373
0,360,7.641420310931222,40.021892952029916,7.777726936570396e8,-0.0,1.3937760071734253e7,4.2398209321672916e9,0.36236917341490005,24.83461601052647,180.09851828413463,230391.16835055553,228857.608898676
0,362,7.474920521625364,40.25464338219709,8.058635736921654e8,-0.0,1.4152651441525435e7,4.317396248140042e9,0.3630329146272143,24.293491695282434,181.14589521988688,235096.7817081884,233612.3287590413
0,364,7.3415939523332465,40.49427409130407,8.343850941169167e8,-0.0,1.4369841033525124e7,4.396237042086229e9,0.3636549965710483,23.86018034508305,182.22423341086832,239823.13817558813,238375.11596386426
0,366,7.1775820407647934,40.71763205419229,8.633410135125656e8,-0.0,1.4587471330441074e7,4.475673493428867e9,0.36423227178405204,23.327141632485578,183.2293442438653,244541.3611283491,243141.8209476757
0,368,7.072555063769244,40.952104519822605,8.927345939227791e8,-0.0,1.4807564423898721e7,4.556449114071951e9,0.364756667539778,22.98580395725004,184.28447033920173,249282.67597957997,247909.1710805078
0,370,6.940183224668073,41.16322740907183,9.225693932011032e8,-0.0,1.502716200012251e7,4.637480546844225e9,0.36520598523495246,22.555595480171238,185.23452334082324,254003.6348182182,252666.73985267984
0,372,6.777787271363941,41.395983113419966,9.528490689763641e8,-0.0,1.525191268601252e7,4.720862450220293e9,0.36576615539737695,22.027808631932807,186.28192401038984,258782.6551289913,257494.31709838912
0,374,6.676929735013246,41.619465700033075,9.835771349672432e8,-0.0,1.547660294871566e7,4.804672367852413e9,0.36619661258845365,21.70002163879305,187.28759565014883,263548.7642727356,262285.6961598607
0,376,6.553471851859541,41.84293975427635,1.0147571684217911e9,-0.0,1.5703648055085383e7,4.889814500290313e9,0.36664144589968173,21.29878351854351,188.29322889424358,268333.88086071867,267104.8604056444
0,378,6.430467191326789,42.0591385911987,1.0463928188269577e9,-0.0,1.5931796540585136e7,4.975826273514223e9,0.3670439197510568,20.899018371812065,189.26612366039416,273121.59137425176,271926.52488938597
0,380,6.333832163418613,42.289556801011486,1.0784878904396973e9,-0.0,1.6163407812580891e7,5.063607078341042e9,0.3674609269731402,20.58495453111049,190.3030056045517,277942.214483371,276771.7161307764
0,382,6.210114459978314,42.504256025710276,1.1110458697973747e9,-0.0,1.6395457349660419e7,5.152018837772905e9,0.36783483799123423,20.18287199492952,191.26915211569624,282756.87943995174,281620.89829489216
0,384,6.117336224314548,42.71399277062281,1.144070584528633e9,-0.0,1.6628498921911804e7,5.241273001485499e9,0.3681472561944394,19.881342729022283,192.21296746780263,287572.7690781411,286460.1123629494
0,386,6.016496661831837,42.937951259324706,1.1775659055177002e9,-0.0,1.68655246733407e7,5.33252661839181e9,0.36851255283212425,19.55361415095347,193.22078066696116,292426.966211686,291340.9117283633
0,388,5.8982799647154,43.16184200050674,1.2115354200552254e9,-0.0,1.7104848533763103e7,5.425145811044859e9,0.36888412333027754,19.16940988532505,194.22828900228032,297298.2242145481,296245.1084391115
0,390,5.807628204660594,43.3716922654895,1.2459830507916222e9,-0.0,1.7344088657672577e7,5.518211525700683e9,0.36916808993931727,18.87479166514693,195.17261519470276,302157.41456621577,301127.35181316285
0,392,5.747436353080213,43.58023311830656,1.2809124596783524e9,-0.0,1.758484893483007e7,5.612348322775035e9,0.3694125046316357,18.67916814751069,196.11104903237953,307023.80994634324,306006.2050010112
0,394,5.631240018377201,43.7847777415099,1.3163275969240227e9,-0.0,1.7827920278073564e7,5.707872992636961e9,0.3696851746405016,18.301530059725902,197.03149983679455,311908.76871125045,310923.45692855207
0,396,5.558000041339902,44.00767099652468,1.3522324487655067e9,-0.0,1.8074898917552445e7,5.805427522585262e9,0.36997899736213624,18.063500134354683,198.03451948436106,316826.9996890691,315859.22577241604
0,398,5.45857247564288,44.21837263188078,1.3886306378878784e9,-0.0,1.832275488123956e7,5.903825804845466e9,0.37024388485845944,17.74036054583936,198.98267684346354,321746.23591263784,320805.074498836
0,400,5.379289437473853,44.43031708754572,1.42552623130904e9,-0.0,1.8572635730877187e7,6.003528061041836e9,0.37048984124804785,17.48269067179002,199.93642689395574,326677.7836130189,325756.38197148615
0,402,5.291971448690787,44.6393463134839,1.462923134483944e9,-0.0,1.8824367064344406e7,6.104472425382508e9,0.3707254877499052,17.198907208245057,200.87705841067753,331620.67254432314,330721.8360057348
0,404,5.208708602886254,44.849738082952896,1.5008252078613052e9,-0.0,1.907835945763671e7,6.206832013023927e9,0.3709563863136492,16.928302959380325,201.82382137328804,336578.6494281725,335701.07375200605
0,406,5.140486070645483,45.059529861665055,1.539236650449726e9,-0.0,1.933423598672058e7,6.31046316015883e9,0.3711683078259209,16.70657972959782,202.76788437749275,341547.1235500771,340685.83146717126
0,408,5.0726627117500165,45.266354239133065,1.5781611829204216e9,-0.0,1.95918757438904e7,6.415324120586863e9,0.3713646790848732,16.486153813187553,203.6985940760988,346525.4871132092,345680.4285568876
0,410,5.006023118205446,45.46843782948771,1.6176030596737213e9,-0.0,1.985104393219849e7,6.52132495252766e9,0.3715395526157326,16.2695751341677,204.6079702326947,351511.5042151733,350682.3467875621
0,412,4.927707216886292,45.678295525995026,1.6575661076248398e9,-0.0,2.011353302744023e7,6.629209499680536e9,0.3717429571422168,16.01504845488045,205.55232986697763,356522.9969248962,355713.7291331274
0,414,4.869870563027765,45.87401296450312,1.6980545238176727e9,-0.0,2.037610854056942e7,6.737654411978067e9,0.3718820704173274,15.827079329840238,206.43305834026404,361527.50917833037,360731.3691356489
0,416,4.779679209110177,46.07750267638682,1.7390721694799423e9,-0.0,2.064225782630081e7,6.848107086261194e9,0.3720625518666722,15.533957429608074,207.3487620437407,366560.582011199,365788.2095030748
0,418,4.734747506328689,46.28501093048217,1.780623469728016e9,-0.0,2.091060878355527e7,6.960011001798086e9,0.37222311642534406,15.38792939556824,208.28254918716976,371604.58985516924,370841.4273035059
0,420,4.666465295143642,46.4743112495927,1.8227123523036041e9,-0.0,2.1179031434299927e7,7.072480850102365e9,0.3723365338091338,15.166012209216834,209.13440062316715,376645.0859406958,375898.5916677848
0,422,4.61161503345844,46.67972782369948,1.8653429281258125e9,-0.0,2.145163219647986e7,7.187245858788688e9,0.3724888038954731,14.98774885873993,210.05877520664765,381715.43569919025,380981.4928503911
0,424,4.547059697298385,46.873644792754504,1.9085194252840805e9,-0.0,2.1725040891246382e7,7.302897912604385e9,0.37260727740529725,14.777944016219752,210.93140156739526,386788.16982062947,386069.8368501793
0,426,4.493643679696536,47.07202289015035,1.9522458146483269e9,-0.0,2.200113924390247e7,7.420239503254127e9,0.37272977536875446,14.604341959013741,211.8241030056766,391877.6176949632,391171.4609085983
0,428,4.432198334887341,47.272094133229274,1.9965265989831963e9,-0.0,2.227978282820307e7,7.539220451487719e9,0.3728582690737595,14.404644588383857,212.72442359953175,396983.52289008675,396292.1220886473
0,430,4.387407382412304,47.46893516894894,2.0413657943076744e9,-0.0,2.2560059276212014e7,7.659459694463491e9,0.3729649077775909,14.259073992839989,213.6102082602702,402096.88315543893,401415.07932699827
0,432,4.309241994801713,47.65737046960268,2.0867676415666695e9,-0.0,2.2841825302756567e7,7.780900889224167e9,0.3730607076717101,14.005036483105567,214.45816711321208,407220.5865319644,406558.68254187395
0,434,4.27461180307856,47.85198973628306,2.1327364180580635e9,-0.0,2.312620440851348e7,7.904036295236786e9,0.3731498924862745,13.89248836000532,215.33395381327375,412357.1792613766,411701.8533178674
0,436,4.219874756332055,48.051235900365555,2.179276479907696e9,-0.0,2.341367959092946e7,8.029087821737548e9,0.37325956249016784,13.714592958079178,216.230561551645,417514.45017816365,416871.9460854541
0,438,4.161950053557,48.23833680091242,2.2263919291735992e9,-0.0,2.3701841128207024e7,8.155014484981078e9,0.3733328711491424,13.52633767406025,217.0725156041059,422674.339604339,422045.56877231365
0,440,4.103133119269786,48.42778518481628,2.274087137711891e9,-0.0,2.3992603655493367e7,8.28265847070519e9,0.37341068073514005,13.335182637626804,217.92503333167326,427849.9542013385,427235.20114155224
0,442,4.040468550780236,48.62955137694062,2.3223664411219673e9,-0.0,2.4287341555358633e7,8.412638526346548e9,0.37352195410450406,13.131522790035767,218.8329811962328,433049.8215749022,432450.28907159914
0,444,4.011345464424775,48.812018649325864,2.3712343946685257e9,-0.0,2.4581452819347598e7,8.542930657121807e9,0.3735619765277988,13.036872759380518,219.6540839219664,438241.6592685535,437647.30789851764
0,446,3.96695130640029,49.00118383608307,2.4206951256077843e9,-0.0,2.4878922522711743e7,8.675304319521652e9,0.3736252212743787,12.892591745800942,220.50532726237384,443454.61923153227,442870.06240098976
0,448,3.911930468697656,49.193812839494676,2.470752856125965e9,-0.0,2.517927831977044e7,8.809563831131193e9,0.37370001059950486,12.713774023267382,221.37215777772604,448684.907523375,448113.3047714619
0,450,3.880475280715495,49.384319708123684,2.5214122967046204e9,-0.0,2.548143822649827e7,8.9452349052196e9,0.37375701225168856,12.61154466232536,222.2294386865566,453923.08673203504,453357.566624188
0,452,3.845089411720627,49.56045640076405,2.5726777991274033e9,-0.0,2.5784033622006662e7,9.08170539801961e9,0.37377540108109686,12.496540588092039,223.02205380343824,459164.7152637405,458606.39915277786
0,454,3.7794079034245627,49.74592422400825,2.6245537222677956e9,-0.0,2.609052024097472e7,9.220542467134727e9,0.37382869568860483,12.283075686129829,223.85665900803713,464430.64576158964,463888.3527928318
0,456,3.741723092835725,49.94879606488868,2.6770444725111656e9,-0.0,2.6401431611091092e7,9.362008342146372e9,0.37391442219523086,12.160600051716106,224.7695822919991,469716.79034440307,469182.5493699308
0,458,3.7062920880803167,50.125811182597396,2.730154747495144e9,-0.0,2.6711186196867496e7,9.50356853067017e9,0.37393003374417694,12.045449286261029,225.56615032168827,474998.7099024791,474471.78174218436
0,460,3.653853487276389,50.31521669165327,2.783888849617279e9,-0.0,2.7025142819613498e7,9.64767684740493e9,0.3739820285795937,11.875023833648264,226.41847511243972,480303.6944809299,479788.9758730995
0,462,3.6210735444239193,50.48889128023322,2.83825144287212e9,-0.0,2.7339154039334077e7,9.792437723300224e9,0.37398523993818983,11.768489019377737,227.2000107610495,485609.7359226139,485101.6170786519
0,464,3.5726267771372715,50.675703350160916,2.8932468077271996e9,-0.0,2.7657473926666968e7,9.939821094246273e9,0.37402556996696656,11.611037025696133,228.04066507572412,490938.36033862276,490441.30575660936
0,466,3.5425532962004445,50.849424499761504,2.948879637921585e9,-0.0,2.7976233777207997e7,1.0088045302257341e10,0.3740254126359063,11.513298212651444,228.82241024892676,496270.4892283013,495779.33513295936
0,468,3.5063184954718976,51.022501343628136,3.0051545892083817e9,-0.0,2.8297359115121555e7,1.0238009476668505e10,0.37402467483776486,11.395535110283667,229.60125604632663,501616.4731187838,501132.9523932226
0,470,3.4662595500898457,51.21542527738298,3.0620761926786613e9,-0.0,2.862362665966724e7,1.039102833736494e10,0.3740722188512684,11.265343537791999,230.4694137482234,506985.02189910965,506510.28847909934
0,472,3.4367935721348815,51.38949303502465,3.1196489353633347e9,-0.0,2.894964499547911e7,1.0544583502502806e10,0.3740691000710822,11.169579109438365,231.25271865761093,512356.3802484925,511887.46539572155
0,474,3.391799655992657,51.57297214213577,3.1778775471642723e9,-0.0,2.9279510413313605e7,1.0700610388746376e10,0.3740921084207034,11.023348881976135,232.07837463961096,517746.5297455545,517287.71228043636
0,476,3.3747676952995684,51.74323294988799,3.2367666950564995e9,-0.0,2.9609750706956662e7,1.0857474641454872e10,0.3740739542698418,10.967995009723598,232.84454827449596,523140.6727014303,522684.34205065726
0,478,3.332009303200558,51.928042157984805,3.2963209321042976e9,-0.0,2.994465020025324e7,1.101722186361675e10,0.37409661593103866,10.829030235401815,233.67618971093162,528556.1664540656,528109.3480639758
0,480,3.2938655327902087,52.10593438640686,3.3565451688348618e9,-0.0,3.0281011379970256e7,1.1178340293550861e10,0.37410033340255733,10.705062981568178,234.47670473883085,533981.2268396483,533542.6403098353
0,482,3.252249629720289,52.26902860307115,3.4174437169107475e9,-0.0,3.0617832310657255e7,1.1340351456826048e10,0.3740699607794083,10.56981129659094,235.21062871382017,539415.4070147541,538985.9024790614
0,484,3.229222124129063,52.4452696319036,3.4790216942882423e9,-0.0,3.0958755338522613e7,1.1505015889556704e10,0.3740635724640392,10.494971903419454,236.0037133435662,544863.5992450524,544438.3257923623
0,486,3.2031523923808867,52.62447440638313,3.541283516256157e9,-0.0,3.1302586919448927e7,1.1671773726596022e10,0.3740636436752808,10.410245275237882,236.81013482872407,550325.3440685971,549905.1398006273
0,488,3.163611310819523,52.79852172014146,3.604234262915203e9,-0.0,3.164831058527798e7,1.184014130270045e10,0.3740546915491087,10.281736760163449,237.59334774063657,555800.2514616216,555388.6288425872
0,490,3.1235570230843925,52.97526613757873,3.6678783885717583e9,-0.0,3.1996899641461294e7,1.2010602435744276e10,0.37405071948890606,10.151560325024276,238.38869761910428,561288.1336829605,560885.2111404418
0,492,3.1028113904004555,53.145084924554524,3.7322208340432053e9,-0.0,3.2346871217834163e7,1.2182439805131203e10,0.3740256089008168,10.08413701880148,239.15288216049535,566785.0532585564,566385.824260285
0,494,3.0640208251562897,53.31311450905093,3.7972664813333054e9,-0.0,3.269925733772997e7,1.23561666435053e10,0.37400045390156195,9.958067681757942,239.9090152907292,572296.8125412317,571905.9119534029
0,496,3.0366102925238954,53.4874596589414,3.8630200495345726e9,-0.0,3.305493389031606e7,1.2532227160062195e10,0.3739852138948102,9.86898345070266,240.6935684652363,577820.1471112061,577434.6867428006
0,498,3.0188458469739476,53.65554693500612,3.929486306911602e9,-0.0,3.3412193036327638e7,1.2709785825179562e10,0.3739535241030671,9.81124900266533,241.44996120752754,583354.3997132364,582971.9267819559
0,500,2.994045750007005,53.82349566758628,3.996670291773834e9,-0.0,3.3772026101814605e7,1.2889342759133469e10,0.3739226178215518,9.730648687522766,242.20573050413824,588902.1362776544,588524.4519232323
0,502,2.9657908530278108,53.99099658669596,4.064576834524761e9,-0.0,3.413436860625371e7,1.3070876205814604e10,0.37389094645043447,9.638820272340386,242.9594846401318,594462.8593143923,594090.8415015487
0,504,2.9333306034394333,54.15927110197299,4.1332108475696526e9,-0.0,3.449940371053432e7,1.3254488622539644e10,0.3738611670143971,9.533324461178157,243.71671995887846,600036.5443000279,599671.2456646204
0,506,2.901228229473846,54.32029842556813,4.2025771580198097e9,-0.0,3.486599224616513e7,1.3439614918539745e10,0.37381587048759,9.428991745789999,244.4413429150566,605623.3209815645,605264.6154662389
0,508,2.8692250035027653,54.48911293298771,4.272680809635624e9,-0.0,3.5236225594242886e7,1.3627321792239761e10,0.3737858048637936,9.324981261383988,245.2010081984447,611221.7955120231,610869.6708876705
0,510,2.8538683004253484,54.662785210438415,4.343526715318207e9,-0.0,3.560957593670387e7,1.3817357012400768e10,0.373761168421046,9.275071976382382,245.98253344697287,616829.6396810196,616480.0304832363
0,512,2.832461055843538,54.82480176585723,4.415119993465488e9,-0.0,3.59839462874473e7,1.4008660505707531e10,0.3737140179228133,9.205498431491499,246.71160794635753,622452.4170056039,622106.7841174962
0,514,2.7959056790003416,54.990944585745126,4.487465453969795e9,-0.0,3.6361604469898224e7,1.4202399243557894e10,0.3736776710275656,9.08669345675111,247.45925063585307,628088.6167737204,627750.6558171904
0,516,2.7740350102680456,55.15505965963001,4.560568069125561e9,-0.0,3.6741467687312335e7,1.4398029257527605e10,0.37363380858985373,9.015613783371148,248.19776846833506,633735.781011197,633401.9217228463
0,518,2.7479114164405574,55.30462679657133,4.634432879234879e9,-0.0,3.712195436867593e7,1.4594739483739254e10,0.37356242256249567,8.930712103431812,248.87082058457096,639400.0355031067,639071.2597347365
0,520,2.7163917244659745,55.487648666244326,4.709065240345531e9,-0.0,3.750975519119953e7,1.4796007459078228e10,0.37355570456630294,8.828273104514418,249.69441899809948,645067.1364641436,644744.8235059495
0,522,2.7043718653974795,55.64427492207264,4.784470038362652e9,-0.0,3.789636363571228e7,1.4997431779479158e10,0.37349440959785307,8.789208562541809,250.3992371493269,650752.3627641785,650431.8048598544
0,524,2.6717657995042794,55.80862513559218,4.86065228273859e9,-0.0,3.828684503514656e7,1.5201654515678205e10,0.37345123610432956,8.683238848388909,251.13881311016482,656449.5870908413,656135.6801057697
0,526,2.66054274681187,55.962776959753455,4.93761711936578e9,-0.0,3.867838816229177e7,1.5407215053999691e10,0.37338479244592865,8.646763927138577,251.83249631889055,662160.65690026,661848.3422330004
0,528,2.6410515977394433,56.12470289606047,5.015369683951237e9,-0.0,3.907373428859808e7,1.5615562020428553e10,0.3733340288253277,8.58341769265319,252.5611630322721,667881.787931468,667573.0414335832
0,530,2.6129369779187606,56.28562335750017,5.093915200296276e9,-0.0,3.947167114725562e7,1.5826070507749205e10,0.3732826148668949,8.492045178235973,253.28530510875078,673616.4911785837,673313.3207498209
0,532,2.592044752373301,56.44949383057024,5.173258723828293e9,-0.0,3.9872638570384376e7,1.6038984995616194e10,0.37323487046242554,8.424145445213227,254.0227222375661,679360.8939801339,679061.6252306043
0,534,2.5591388135380595,56.60580453424625,5.253405569100628e9,-0.0,4.027532357266811e7,1.6253617218704145e10,0.3731752987449399,8.317201143998693,254.72612040410814,685122.7046635605,684830.0717766568
0,536,2.537753091073864,56.76122931245364,5.334360731246616e9,-0.0,4.068048884273081e7,1.64703812884571e10,0.3731119969136206,8.247697545990057,255.42553190604136,690895.9814324984,690607.3289302049
0,538,2.5220900872130656,56.919123949222346,5.416129665874001e9,-0.0,4.108865682651665e7,1.6689567706791958e10,0.373051921105357,8.196792783442463,256.13605777150053,696679.3505843956,696393.3884985279
0,540,2.5038453230862694,57.073851533333595,5.498717323971771e9,-0.0,4.1499110243852645e7,1.6910802207708656e10,0.3729865864448529,8.137497300030375,256.8323319000012,702477.1457241442,702194.4583407997
0,542,2.4761401143328348,57.235028522388944,5.582129288835281e9,-0.0,4.1913253662947625e7,1.7134854196482328e10,0.3729336890973179,8.047455371581712,257.55762835075024,708283.781287081,708006.5119069695
0,544,2.4611677029571135,57.38792238644426,5.6663707017239e9,-0.0,4.2328870990565754e7,1.736053511714387e10,0.37286438059665994,7.998795034610619,258.2456507389992,714106.68822462,713831.9579430897
0,546,2.448165272882762,57.53790735677794,5.751446723102524e9,-0.0,4.274680189333723e7,1.7588307110659603e10,0.37278983598375565,7.956537136868977,258.9205831055007,719943.8005905268,719671.1723968192
0,548,2.4323326212232104,57.69925312378088,5.837362911639935e9,-0.0,4.316909021390133e7,1.7819298525578e10,0.3727347065502293,7.905081018975434,259.64663905701394,725784.6472070075,725514.7885951258
0,550,2.4041790191031867,57.855553316417286,5.924124450209084e9,-0.0,4.359351432794797e7,1.8052308430162296e10,0.37267276230256813,7.813581812085356,260.3499899238778,731642.5517681325,731378.1718793573
0,552,2.379987060623444,58.00744602074297,6.011736757056446e9,-0.0,4.4020053477829576e7,1.828733276270548e10,0.3726028116440032,7.734957947026192,261.03350709334336,737515.6164660093,737255.8115239438
0,554,2.36575096081166,58.164322513630644,6.100205069664604e9,-0.0,4.444999191083249e7,1.8525090448936596e10,0.37253945132141386,7.688690622637894,261.7394513113379,743395.2392429109,743137.8441990495
0,556,2.3517037553778373,58.31781473247532,6.189534864164902e9,-0.0,4.488223466005768e7,1.8764987606827168e10,0.3724704617532431,7.643037204977971,262.43016629613896,749289.6594315413,749034.6319534673
0,558,2.328696021086537,58.46473144134968,6.279731786870426e9,-0.0,4.531640650729745e7,1.9006823044201553e10,0.372392181882984,7.5682620685312445,263.09129148607354,755203.2119442847,754952.4758121746
0,560,2.3204803758874553,58.61201997460826,6.370800831742104e9,-0.0,4.575332366066894e7,1.9251060418232502e10,0.37231255414031494,7.54156122163423,263.7540898857372,761127.0643237175,760877.4348916671
0,562,2.2933481831747913,58.76778913152061,6.462747695190678e9,-0.0,4.6194372762624785e7,1.9498489797404453e10,0.3722488440349524,7.4533815953180715,264.45505109184273,767056.4336308154,766811.9896128263
0,564,2.272419038420261,58.9125287430357,6.555577885856575e9,-0.0,4.663664310666373e7,1.974748882630177e10,0.37216704149684077,7.385361874865848,265.10637934366065,773008.3785753399,772767.7527319568
0,566,2.261271649010097,59.05738966561542,6.649296711354309e9,-0.0,4.7081686874635555e7,1.9998938059689415e10,0.37208430034518225,7.349132859282816,265.7582534952694,778971.4141578287,778732.5350122164
0,568,2.244148001813109,59.21448196565441,6.743909858009594e9,-0.0,4.753132731445275e7,2.025388405659957e10,0.37202109379611775,7.293481005892604,266.46516884544485,784933.4751651227,784697.6351351219
0,570,2.2262304737144967,59.362149451226124,6.839422692631008e9,-0.0,4.7982489706038766e7,2.051059643981109e10,0.3719435937047053,7.235249039572114,267.12967253051755,790917.8919167251,790685.2338774467
0,572,2.2011401156301993,59.503614141378065,6.935840826386589e9,-0.0,4.843567886625561e7,2.0769367485111618e10,0.3718577754779176,7.153705375798148,267.7662636362013,796922.3919390185,796694.3861511453
0,574,2.1949875732198434,59.65426304354324,7.033169906167313e9,-0.0,4.889289339765726e7,2.103135090408795e10,0.3717834546757046,7.133709612964491,268.44418369594456,802925.8898036566,802698.6252692888
0,576,2.17453184182268,59.79952239449695,7.13141539112545e9,-0.0,4.9352315603484154e7,2.1295518396481422e10,0.3717029572825913,7.06722848592371,269.0978507752363,808949.3031062968,808725.7280638221
0,578,2.1627273038236536,59.95614272152572,7.230582860873898e9,-0.0,4.981615976194605e7,2.1563157481530922e10,0.3716380642027903,7.0288637374268745,269.80264224686573,814968.9470837676,814747.3027937105
0,580,2.1348787656291597,60.0936027654559,7.330677953572567e9,-0.0,5.028029809530774e7,2.183189494170592e10,0.371547266512304,6.938355988294769,270.42121244455154,821026.95005424,820810.4669288839
0,582,2.1287175121106774,60.24388662221386,7.431706423338535e9,-0.0,5.074899659735298e7,2.21042095963209e10,0.3714725903225513,6.918331914359701,271.0974897999624,827077.510490654,826861.8014039802
0,584,2.1154940363679975,60.3855757494284,7.533673811600758e9,-0.0,5.121943588335752e7,2.2378476744280033e10,0.3713865647001881,6.875355618195992,271.7350908724278,833152.3236488388,832938.807507561
0,586,2.0967623129322277,60.528598078482005,7.636585808180103e9,-0.0,5.1693014557064146e7,2.2655520722259487e10,0.3713032284489157,6.81447751702974,272.378691353169,839237.7502126587,839027.5370807183
0,588,2.0746306023578063,60.67442734502053,7.740448101882217e9,-0.0,5.216993546651681e7,2.2935473952429665e10,0.3712243170187919,6.742549457662871,273.0349230525924,845331.2000206714,845124.961014028
0,590,2.0705211065235014,60.808767206909266,7.845266356062088e9,-0.0,5.264804872158919e7,2.3217082389675533e10,0.3711277253724183,6.729193596201379,273.6394524310917,851451.8571494889,851245.9807186575
0,592,2.0518436671610396,60.95873729948808,7.951046553419792e9,-0.0,5.3131407026604064e7,2.350274640632981e10,0.37105442066316074,6.668491918273379,274.3143178476964,857562.0930557358,857359.5038475653
0,594,2.0413707688347027,61.09582755990692,8.057794095661671e9,-0.0,5.36158435649495e7,2.379001698191833e10,0.37096280914366897,6.634454998712783,274.9312240195811,863703.1533926929,863502.2029262572
0,596,2.0168369349672695,61.24591739484305,8.16551505065078e9,-0.0,5.410516823966072e7,2.4081165220187008e10,0.37089038401418495,6.554720038643626,275.6066282767937,869836.5829047662,869640.0491191534
0,598,2.014976120041754,61.38333821021351,8.274214973878353e9,-0.0,5.459552568725963e7,2.4373909387102905e10,0.37079879003291344,6.548672390135701,276.2250219459608,875999.9025882198,875803.3304986467
0,600,1.9911456756480286,61.527339756092736,8.383899764158012e9,-0.0,5.5089933006978825e7,2.4670060040029285e10,0.37071836435064565,6.471223445856093,276.87302890241733,882166.1749782318,881973.8507725573
0,602,1.982690843702495,61.6665452755726,8.494575224558094e9,-0.0,5.558655132416068e7,2.4968528672586636e10,0.37063027107047875,6.443745242033109,277.4994537400767,888350.6969399669,888159.6287360216
0,604,1.9621262099073808,61.80760782282515,8.60624729445969e9,-0.0,5.608650589514624e7,2.527000226620864e10,0.37054599434493013,6.376910182198988,278.13423520271317,894544.8456925927,894357.3630235714
0,606,1.9520294050349292,61.9527420942895,8.718921572009758e9,-0.0,5.658997579250527e7,2.5574603758248436e10,0.37046612602494805,6.34409556636352,278.78733942430273,900742.2137563864,900556.3144015812
0,608,1.9361933910269595,62.08269026907105,8.832604364991959e9,-0.0,5.709434855076577e7,2.5880759553873627e10,0.3703675680496544,6.292628520837619,279.3721062108197,906979.2747261146,906796.0227930596
0,610,1.9254258446953847,62.22004690310682,8.94730126547062e9,-0.0,5.760276133807053e7,2.6190383150752403e10,0.3702783160424845,6.25763399526,279.99021106398067,913214.2426725217,913032.6883946904
0,612,1.9133866162557562,62.36094883629451,9.06301824910596e9,-0.0,5.81147170248537e7,2.65031885701045e10,0.3701938821711502,6.218506502831207,280.6242697633253,919454.2512787234,919274.6407482806
0,614,1.9059651289043933,62.493009923051254,9.179761299777203e9,-0.0,5.862843491707731e7,2.6818097739308266e10,0.3700982557863029,6.194386668939278,281.21854465373065,925722.445796482,925543.8988427971
0,616,1.8895450496045592,62.63298916107843,9.297536377249767e9,-0.0,5.914638104961406e7,2.7136634349312492e10,0.37001353871647036,6.141021411214817,281.8484512248529,931987.7626104171,931811.975616397
0,618,1.8684497633635608,62.77551812849685,9.416349319875187e9,-0.0,5.966777727470746e7,2.7458337035894024e10,0.36993251767583085,6.072461730931573,282.4898315782358,938259.7229099493,938087.5518085895
0,620,1.8577105163439698,62.91203318755912,9.536206340230877e9,-0.0,6.0191327980535746e7,2.7782417007701286e10,0.36984346671198043,6.037559178117902,283.10414934401604,944554.242696202,944383.7559116732
0,622,1.852546997753815,63.03466822847126,9.657113332366467e9,-0.0,6.071595773045728e7,2.8108212375977966e10,0.36973758409069324,6.020777742699899,283.65600702812065,950888.8753915455,950719.0295921856
0,624,1.8352862672364627,63.178637669526665,9.779076476361324e9,-0.0,6.124677101006475e7,2.843890863391908e10,0.36965860841746195,5.964680368518504,284.30386951287,957191.6445907775,957024.6880725817
0,626,1.8224936739506195,63.313138930069385,9.902101521432346e9,-0.0,6.1779313079380296e7,2.877174846625972e10,0.36956820761368553,5.923104440339513,284.90912518531223,963525.4437751367,963360.5388809001
0,628,1.8178772952487783,63.45248059751333,1.0026194725864151e10,-0.0,6.231559787792928e7,2.9108000741475437e10,0.3694830921539806,5.908101209558529,285.53616268881,969859.3810489667,969695.0556543878
0,630,1.8049035006411378,63.57847773879038,1.0151362321839886e10,-0.0,6.285315828552466e7,2.944612739804065e10,0.3693834006993191,5.865936377083698,286.10314982455674,976235.1742102018,976072.9190603208
0,632,1.7858081122277,63.70791844189989,1.0277610174537395e10,-0.0,6.339436759926584e7,2.9787630148198616e10,0.3692885903021582,5.8038763647400256,286.6856329885495,982615.7633742568,982456.6719348358
0,634,1.777594924765166,63.849793793671274,1.0404944590338066e10,-0.0,6.394040780032482e7,3.0133273955067867e10,0.36920746078176425,5.777183505486789,287.32407207152073,988978.3576990714,988820.4993568435
0,636,1.7627595262091178,63.97086783908839,1.0533371601832733e10,-0.0,6.448668267521624e7,3.0480158579604794e10,0.3691034988440073,5.728968460179633,287.86890527589776,995401.3850082734,995245.9013666384
0,638,1.762990298109583,64.10797904347756,1.0662897396660671e10,-0.0,6.5038293527396955e7,3.083153387381859e10,0.3690168815724924,5.729718468856145,288.485905695649,1.001797050976752e6,1.0016413039216266e6
0,640,1.7441687869044293,64.24711705399015,1.0793528300936504e10,-0.0,6.559346593948291e7,3.118628990033256e10,0.36893416869234946,5.6685485574393955,289.11202674295566,1.0082005767664707e6,1.0080479281536656e6
0,642,1.7354760002796685,64.37349942374344,1.092527034047459e10,-0.0,6.614994148971055e7,3.1542992095919582e10,0.3688368473352472,5.640297000908923,289.68074740684546,1.0146456198696848e6,1.0144942665158203e6
0,644,1.7179762087164667,64.50877583824234,1.1058129736817814e10,-0.0,6.6710909057160005e7,3.190369569599323e10,0.36875028407907534,5.583422678328517,290.2894912720906,1.021080965662358e6,1.0209324486459992e6
0,646,1.709225134907265,64.63577021136877,1.1192112854477627e10,-0.0,6.727384084839885e7,3.2266788333588028e10,0.3686543760827528,5.554981688448611,290.8609659511594,1.027547748965214e6,1.0274005338255562e6
0,648,1.70336922108451,64.7658978183433,1.132722600399796e10,-0.0,6.784039844181785e7,3.263335218630001e10,0.3685620270881856,5.535949968524657,291.4465401825449,1.0340179004051395e6,1.0338714941856074e6
0,650,1.6840927064978923,64.89451682178048,1.1463475257363468e10,-0.0,6.84100274588242e7,3.300304259087226e10,0.36846934230213263,5.47330129611815,292.0253256980122,1.0405045847284717e6,1.0403612830631087e6
0,652,1.6854652961626448,65.0194363997353,1.1600867119824623e10,-0.0,6.89822299252211e7,3.337554679141953e10,0.3683716913767137,5.477762212528596,292.5874637988088,1.047010848605131e6,1.0468671185221518e6
0,654,1.6741946728156865,65.14896142731783,1.173940781514201e10,-0.0,6.955838433039024e7,3.3751775536933205e10,0.3682801497124398,5.441132686650981,293.1703264229302,1.0535175175239937e6,1.053375522591124e6
0,656,1.6568386415646044,65.2756874248265,1.1879103708950584e10,-0.0,7.013741202729158e7,3.4131038580952698e10,0.3681864385661041,5.384725585084964,293.74059341171926,1.0600437101096718e6,1.0599044677482597e6
0,658,1.646350157103053,65.40999695597719,1.2019961139371414e10,-0.0,7.072072001683351e7,3.451427263170504e10,0.3681004498220306,5.350638010584922,294.3449863018974,1.0665598168296851e6,1.0664221704231862e6
0,660,1.6361747439390992,65.53502799174078,1.2161986474362823e10,-0.0,7.130596487830515e7,3.489995034531858e10,0.3680052150869745,5.317567917802073,294.9076259628335,1.0731128989593298e6,1.0729767806230136e6
0,662,1.6326505789194448,65.66016339520836,1.2305186088402988e10,-0.0,7.189445016700032e7,3.528893992215122e10,0.3679100619859965,5.306114381488196,295.4707352784376,1.0796767142160183e6,1.0795410166512115e6
0,664,1.6230121966623687,65.78523946080223,1.2449566583714458e10,-0.0,7.248623413041471e7,3.568129287888091e10,0.36781563717179766,5.274789639152698,296.03357757361005,1.08625274674547e6,1.0861184878153638e6
0,666,1.61376337744185,65.91217763338494,1.259513417290841e10,-0.0,7.308156158908844e7,3.607718584542449e10,0.36772343275064223,5.244730976686013,296.60479935023227,1.0928347973581858e6,1.092701912836066e6
0,668,1.5986812763675458,66.03979147234311,1.2741895511509624e10,-0.0,7.368030839259918e7,3.647655049474663e10,0.367632608634063,5.195714148194524,297.179061625544,1.0994266406580952e6,1.099296084931415e6
0,670,1.5796288790851984,66.16208907183609,1.288985674120792e10,-0.0,7.428162360039501e7,3.687883107105674e10,0.36753714581293356,5.133793857026895,297.72940082326244,1.1060460061191714e6,1.1059184010551209e6
0,672,1.5802550389826586,66.29084049896633,1.3039024767651558e10,-0.0,7.488705406835538e7,3.728507556628326e10,0.3674471933204142,5.13582887669364,298.3087822453485,1.1126557321289256e6,1.112527890583689e6
0,674,1.5690211114170207,66.41470203143462,1.3189405822064648e10,-0.0,7.549517601579861e7,3.769434281258362e10,0.3673535545220361,5.099318612105318,298.8661591414558,1.119292559119266e6,1.1191663946960317e6
0,676,1.566369210030583,66.53472797122643,1.3341006580789837e10,-0.0,7.610603531004326e7,3.810667328879941e10,0.3672561375869294,5.090699932599395,299.4062758705189,1.125952079657637e6,1.1258262044075201e6
0,678,1.5499285923793613,66.65675889993622,1.3493833481246231e10,-0.0,7.672059205126743e7,3.852272792951309e10,0.3671618658088864,5.037267925232924,299.955415049713,1.1326180354433628e6,1.1324946627253266e6
0,680,1.5415271058167792,66.78194173321583,1.3647893217890411e10,-0.0,7.733889799941982e7,3.894255742171507e10,0.36707050205339964,5.009963093904532,300.51873779947124,1.1392847339966334e6,1.1391625756369687e6
0,682,1.5335635504205867,66.9091155256348,1.380319235875895e10,-0.0,7.796083964142124e7,3.936610027669033e10,0.36698132854536225,4.984081538866906,301.0910198653566,1.1459561381472e6,1.145835125544263e6
0,684,1.5354846186972062,67.03499856087818,1.3959737345339481e10,-0.0,7.85859099407216e7,3.97930250541141e10,0.36689073868769645,4.99032501076592,301.6574935239518,1.1526419932379052e6,1.1525205630430218e6
0,686,1.5154709759052327,67.15190923986697,1.411753513952671e10,-0.0,7.921320323121344e7,4.022272227708571e10,0.36679346496677767,4.925280671692006,302.18359157940137,1.1593704161880603e6,1.1592520167462262e6
0,688,1.5071488899517917,67.27485028019711,1.4276592003695354e10,-0.0,7.984467117920005e7,4.0656541767594284e10,0.36670150493992426,4.898233892343323,302.736826260887,1.1660893975460483e6,1.1659721892234331e6
0,690,1.5010047103986142,67.38976092482807,1.4436914819101856e10,-0.0,8.047838346410106e7,4.1093169771127884e10,0.36660255195176344,4.878265308795496,303.25392416172633,1.1728467170616838e6,1.172730350692597e6
0,692,1.4821409400410026,67.51956042875979,1.459851019851376e10,-0.0,8.111767486015117e7,4.153492080471085e10,0.36651809523987117,4.8169580551332585,303.838021929419,1.1795656534505328e6,1.1794521068403523e6
0,694,1.4902801609078107,67.63594365686207,1.4761384985729435e10,-0.0,8.175833438153864e7,4.197889907505838e10,0.36642057529462985,4.843410522950385,304.3617464558793,1.18633976919166e6,1.1862248654065945e6
0,696,1.4742712375467466,67.75691140321018,1.492554582152753e10,-0.0,8.240319319969697e7,4.2427076645461555e10,0.36632881008846724,4.791381522026926,304.90610131444583,1.1931112485868977e6,1.1929987092400093e6
0,698,1.4727425482494343,67.87709608192151,1.5090999342860737e10,-0.0,8.30512947209919e7,4.287880437239161e10,0.36623600638099746,4.7864132818106615,305.4469323686468,1.1998956364385455e6,1.1997832377867193e6
0,700,1.4607315712028264,67.9933157411376,1.5257752480276257e10,-0.0,8.370233068871957e7,4.3333879001827446e10,0.36614068917569975,4.747377606409186,305.9699208351192,1.2067063443130823e6,1.206595681257932e6
0,702,1.4454293005407282,68.11566750942693,1.5425811904125416e10,-0.0,8.435770096986695e7,4.3793294176721176e10,0.36605125374790504,4.697645226757366,306.52050379242115,1.2135065331269084e6,1.2133980980524388e6
0,704,1.439238693438735,68.23628176304115,1.5595184562631123e10,-0.0,8.501623600133055e7,4.425624558230559e10,0.3659602410330761,4.677525753675888,307.06326793368515,1.220323437815338e6,1.2202158501278972e6
0,706,1.441834776660131,68.3503862636131,1.5765876971258076e10,-0.0,8.56772721313648e7,4.4722277153485466e10,0.36586366978881335,4.685963024145425,307.576738186259,1.2271750035615412e6,1.2270669407898833e6
0,708,1.4254784515677559,68.4665036097812,1.5937896251747974e10,-0.0,8.634216971514481e7,4.5192359906574554e10,0.36577016519928085,4.632804967595207,308.0992662440154,1.2340320284129938e6,1.2339263282509046e6
0,710,1.415715547818075,68.58678788862358,1.61112492587877e10,-0.0,8.701110886902027e7,4.566663803821669e10,0.36568024666648646,4.601075530408743,308.6405454988061,1.2408841433046097e6,1.2407798168129218e6
0,712,1.4057214799196198,68.7070602658167,1.6285942667395e10,-0.0,8.768354340830582e7,4.614474023931875e10,0.36559069772873176,4.568594809738764,309.18177119617513,1.2477473583566886e6,1.2476444337692123e6
0,714,1.3988851305880488,68.82074882696723,1.6461983596751163e10,-0.0,8.835853616913816e7,4.662601122801349e10,0.36549596496108616,4.5463766744111584,309.69336972135255,1.2546468835702701e6,1.2545448871771076e6
0,716,1.3906342735777506,68.94057943367909,1.6639378846355305e10,-0.0,8.903791939513877e7,4.711177144056406e10,0.3654067494194431,4.51956138912769,310.2326074515559,1.2615339436899726e6,1.2614330860790515e6
0,718,1.3862483315840182,69.05238418279981,1.6818135428363407e10,-0.0,8.971967261762378e7,4.760058951109046e10,0.36531124090846506,4.505307077648059,310.7357288225992,1.2684634771201306e6,1.268363187345004e6
0,720,1.3762101753283418,69.17376636754975,1.6998260130306828e10,-0.0,9.040634186410852e7,4.80943060118513e10,0.36522412963737294,4.472683069817111,311.28194865397387,1.2753666945462278e6,1.275267798764019e6
0,722,1.3687351124207159,69.28010202666559,1.7179760145814777e10,-0.0,9.109441491044115e7,4.859040741952373e10,0.36512527155708685,4.448389115367327,311.7604591199952,1.282341310340176e6,1.28224342009231e6
0,724,1.3622228173327895,69.39628198529678,1.7362642279945354e10,-0.0,9.178742651096943e7,4.909145451399651e10,0.36503466832655124,4.427224156331566,312.28326893383553,1.2892876427128254e6,1.2891906278596509e6
0,726,1.3575569928141025,69.51735822355614,1.754691368034103e10,-0.0,9.248468198516421e7,4.959696544088818e10,0.3649482208494893,4.412060226645833,312.82811200600264,1.2962247912041326e6,1.296128392555535e6
0,728,1.348453501190244,69.62735261375487,1.7732581392312e10,-0.0,9.318396588012387e7,5.0105345768418175e10,0.364853681837781,4.382473878868293,313.3230867618969,1.3032190976784406e6,1.3031239337090536e6
0,730,1.340798557633477,69.74452898005191,1.7919652270003796e10,-0.0,9.388783710043396e7,5.0618468813312996e10,0.36476508559785586,4.357595312308801,313.8503804102336,1.3101946753064184e6,1.3101005438917656e6
0,732,1.3384164279465187,69.85831046596806,1.8108133584476078e10,-0.0,9.459479249775729e7,5.1135254523882256e10,0.3646740484909149,4.349853390826186,314.3623970968563,1.3171952499562171e6,1.3171014053198984e6
0,734,1.3307573171853297,69.9670061564252,1.8298032428683582e10,-0.0,9.530465599093251e7,5.165558506866088e10,0.36457977835667277,4.324961280852322,314.8515277039134,1.3242291967816257e6,1.324136375002251e6
0,736,1.3230877909090917,70.07415267937526,1.848935565946851e10,-0.0,9.601790983630514e7,5.217982598005207e10,0.364484806437418,4.300035320454548,315.3336870571887,1.3312814335165424e6,1.3311896315050237e6
0,738,1.3135873887339224,70.19237832047935,1.8682110746521145e10,-0.0,9.673635418031456e7,5.2709318638550995e10,0.36439867513305957,4.269159013385248,315.86570244215704,1.3382970646768918e6,1.3382065424683215e6
0,740,1.3079231216183662,70.3093355200266,1.8876304706085552e10,-0.0,9.74582276917912e7,5.324278378583994e10,0.3643117976484911,4.2507501452596905,316.39200984011967,1.3453287587596672e6,1.3452389816556876e6
0,742,1.3020913508524208,70.42275842071629,1.90719446224408e10,-0.0,9.818324037873018e7,5.378001973857699e10,0.3642226843606928,4.231796890270368,316.9024128932233,1.3523870062721663e6,1.3522979931322504e6
0,744,1.2932951796525414,70.53088957286964,1.926903779046548e10,-0.0,9.891116802938427e7,5.4320871223396416e10,0.3641302141986406,4.20320933387076,317.3890030779134,1.3594803025274184e6,1.3593924515679206e6
0,746,1.2847989569767784,70.64525899395625,1.946759135032993e10,-0.0,9.964362920696801e7,5.486655603806821e10,0.36404270813113504,4.17559661017453,317.90366547280314,1.3665567554111427e6,1.3664700262090946e6
0,748,1.2788454004912846,70.75338031879153,1.9667612577766552e10,-0.0,1.0037886266621281e8,5.541577669656064e10,0.36395098658405917,4.156247551596675,318.3902114345619,1.3736725578529336e6,1.3735865977178647e6
0,750,1.269041823787056,70.86402516834713,1.986910868454941e10,-0.0,1.0111814504492232e8,5.596950009914233e10,0.36386165450617575,4.124385927307932,318.88811325756205,1.3807883732003733e6,1.3807036986081128e6
0,752,1.276864793330586,70.9711929485932,2.007208681456959e10,-0.0,1.0186053618971162e8,5.652703640009354e10,0.3637696216617518,4.149810578324404,319.3703682686694,1.3879303857796197e6,1.3878446299636844e6
0,754,1.2563018534911747,71.08664466277799,2.0276554518434536e10,-0.0,1.026079250963645e8,5.70898210042243e10,0.36368490435659,4.082981023846318,319.88990098250093,1.3950467671881183e6,1.394963734889765e6
0,756,1.2547007591077128,71.19537507808975,2.048251897563693e10,-0.0,1.0335797864964609e8,5.765611288349552e10,0.3635951568964687,4.077777467100066,320.3791878514039,1.4022044804041022e6,1.4021216340386902e6
0,758,1.2404694705047714,71.30228482971665,2.068998742540585e10,-0.0,1.0411154903246517e8,5.822656674120275e10,0.3635050180492549,4.031525779140507,320.86028173372495,1.4093829756721847e6,1.4093019766101383e6
0,760,1.2423469514392942,71.40963941156268,2.0898967325069668e10,-0.0,1.0486882677706295e8,5.880134102549818e10,0.3634150546480396,4.0376275921777065,321.34337735203206,1.4165696268533203e6,1.416488358504338e6
0,762,1.2331735299178117,71.5206078285135,2.1109465938429356e10,-0.0,1.0563039694376904e8,5.938089653272266e10,0.3633283745295337,4.0078139722328885,321.84273522831074,1.423750689791306e6,1.423670601203571e6
0,764,1.2316135429184132,71.62717766809106,2.1321490717201427e10,-0.0,1.0639505281461386e8,5.996432963316357e10,0.3632388384300191,4.0027440144848425,322.32229950640976,1.4309638240200945e6,1.430883917916185e6
0,766,1.2207662165918132,71.73309653274006,2.1535049031742504e10,-0.0,1.0716341157021004e8,6.055212423103838e10,0.36314961019333125,3.9674902039233926,322.7989343973303,1.4381920822325908e6,1.4381135613105954e6
0,768,1.219101141393261,71.84579879537269,2.1750148287162266e10,-0.0,1.0793643967645608e8,6.1145037384356e10,0.3630650322872753,3.9620787095280985,323.3060945791771,1.4453971703447406e6,1.4453188519517446e6
0,770,1.2118200266863417,71.9492626941709,2.1966795980002293e10,-0.0,1.0871196513393971e8,6.174141717313128e10,0.3629748806768349,3.9384150867306107,323.77168212376904,1.452659897564821e6,1.452582496136466e6
0,772,1.2059316288422344,72.05998602125814,2.2184999557273693e10,-0.0,1.0949228224801937e8,6.234304233819726e10,0.3628899058480332,3.919277793737262,324.26993709566165,1.4598971106209976e6,1.4598204508590524e6
0,774,1.195686230640523,72.16159458882613,2.24047664253204e10,-0.0,1.1027512760870641e8,6.294818234381837e10,0.36279949337650885,3.8859802495816993,324.7271756497176,1.4671921354619763e6,1.4671167596353467e6
0,776,1.18880449116557,72.26819669045213,2.262610410452656e10,-0.0,1.1106245577671103e8,6.35583615782012e10,0.3627126648190632,3.8636145962881026,325.20688510703457,1.474472711779167e6,1.474398192599017e6
0,778,1.1888813679838324,72.37608414435928,2.2849020202126568e10,-0.0,1.1185373865894936e8,6.4173188474536026e10,0.36262684883032953,3.8638644459474554,325.6923786496168,1.4817572706806906e6,1.4816827340983646e6
0,780,1.185944022993323,72.47708399687758,2.30735220925544e10,-0.0,1.1264788549283855e8,6.4791828591859665e10,0.3625371221661241,3.8543180747282992,326.1468779859491,1.4890891760719663e6,1.4890149964860035e6
0,782,1.172126511995216,72.59071295804327,2.329961755768607e10,-0.0,1.1344768011570372e8,6.541646829279424e10,0.3624561922576827,3.809411163984452,326.6582083111947,1.4963664135028487e6,1.4962939552509233e6
0,784,1.1758041659480405,72.68707242864271,2.3527313829081905e10,-0.0,1.1424880695453775e8,6.6043750823275696e10,0.362364183597505,3.8213635393311316,327.0918259288922,1.5037451854877868e6,1.5036722588891983e6
0,786,1.1614166514523627,72.79836038886592,2.3756618966898716e10,-0.0,1.1505595508618699e8,6.667736173084425e10,0.36228254114148484,3.774604117220179,327.59262174989664,1.5110566119594325e6,1.5109854630415838e6
0,788,1.1651825914346428,72.902065038518,2.3987540123012424e10,-0.0,1.158658104805447e8,6.73147185356568e10,0.36219599160095906,3.786843422162589,328.059292673331,1.5184186238030144e6,1.518347008269788e6
0,790,1.1491419711752942,73.00113018716264,2.4220085173495037e10,-0.0,1.1667897076351348e8,6.795630172968061e10,0.3621075911526873,3.7347114063197058,328.5050858422319,1.5258184031364503e6,1.525748743670251e6
0,792,1.1484626347551676,73.11002510314883,2.4454261751688366e10,-0.0,1.1749731050300524e8,6.860360816669179e10,0.3620251907510259,3.7325035629542946,328.9951129641697,1.533174636871492e6,1.5331050628167996e6
0,794,1.1395829223839051,73.2183613967928,2.469007748386607e10,-0.0,1.1831949147275594e8,6.925559874550215e10,0.3619430498691635,3.7036444977476917,329.4826262855676,1.5405451528516486e6,1.5404766560839117e6
0,796,1.1392795718093596,73.31976255721878,2.492754004001047e10,-0.0,1.1914455464599277e8,6.991152545819978e10,0.36185684493485054,3.7026586083804185,329.93893150748454,1.5479646724329395e6,1.54789621230066e6
0,798,1.1329060809029587,73.42231466562245,2.516665718238133e10,-0.0,1.1997370807819988e8,7.057236186402217e10,0.36177192153961457,3.681944762934616,330.40041599530105,1.555389339177541e6,1.5553216463086407e6
0,800,1.1263523417348837,73.5230730390023,2.540743670214065e10,-0.0,1.2080652248302214e8,7.123778128427707e10,0.36168634233890967,3.660645110638372,330.85382867551033,1.5628353576128357e6,1.5627684490535266e6
0,802,1.1188079980413845,73.62556513394925,2.5649886232017612e10,-0.0,1.2164350427224092e8,7.190820419431961e10,0.3616022278135638,3.6361259936345,331.31504310277165,1.5702827780300411e6,1.570216768697672e6
0,804,1.1168441328544696,73.73134285359305,2.589401349754999e10,-0.0,1.2248484995717019e8,7.258380586801485e10,0.3615202785765332,3.629743431777026,331.79104284116875,1.57772200344572e6,1.5776562341000466e6
0,806,1.1076101592215875,73.82465945967017,2.613982643442841e10,-0.0,1.2332842670251787e8,7.3262885487801e10,0.3614316584382709,3.599733017470159,332.2109675685158,1.5852448925768193e6,1.5851802084013901e6
0,808,1.1011720492540906,73.92758068664003,2.638733275937189e10,-0.0,1.241772817943525e8,7.394791093046494e10,0.36134896733407823,3.5788091600757945,332.6741130898801,1.592723191510942e6,1.5926592664238506e6
0,810,1.0980751005011717,74.03641010828076,2.663654033884094e10,-0.0,1.250309049615261e8,7.46384926799952e10,0.3612699533856984,3.5687440766288083,333.1638454872634,1.6001774018004662e6,1.6001138497119627e6
0,812,1.092575239858058,74.12959844104438,2.688745699857461e10,-0.0,1.2588632343751554e8,7.533223763268802e10,0.361182445867289,3.550869529538688,333.58319298469974,1.6077351780556617e6,1.6076722657759206e6
0,814,1.0895245331210315,74.23441746693629,2.7140090585357426e10,-0.0,1.267473316075904e8,7.603223734322116e10,0.3611018955267675,3.5409547326433524,334.0548786012133,1.6152349236056937e6,1.6151723755049128e6
0,816,1.086644377930991,74.33431768108127,2.7394448993172832e10,-0.0,1.276116396231004e8,7.673664893927708e10,0.36101894492952014,3.5315942282757202,334.50442956486575,1.6227750628403754e6,1.6227128561141507e6
0,818,1.0762973004316974,74.43692436123831,2.7650540207081257e10,-0.0,1.2848035426371351e8,7.744638958063638e10,0.3609380880228818,3.4979662264030162,334.9661596255724,1.6303103092178456e6,1.6302492961199062e6
0,820,1.0786330492744556,74.53729319757059,2.7908371860840992e10,-0.0,1.2935270686131424e8,7.816084776543668e10,0.3608560422844302,3.5055574101419804,335.41781938906763,1.6378693982916595e6,1.6378081330298681e6
0,822,1.065398333353131,74.63745627240834,2.816795222806786e10,-0.0,1.3022911455189253e8,7.88803799335878e10,0.3607746633672959,3.4625445833976753,335.86855322583756,1.6454416712830414e6,1.6453819152900234e6
0,824,1.0577618607653458,74.72982847460923,2.8429289155276707e10,-0.0,1.3110843759932747e8,7.960406342656912e10,0.3606892822594629,3.437726047487374,336.28422813574156,1.653073030269273e6,1.653014138164941e6
0,826,1.051769620653333,74.8324068885683,2.8692390654830082e10,-0.0,1.3199320910318604e8,8.033400006440158e10,0.36060981972717454,3.418251267123332,336.7458309985574,1.660652154828975e6,1.660593945572821e6
0,828,1.0507861882971845,74.93054792642602,2.895726466335004e10,-0.0,1.3288138508010463e8,8.10685221829766e10,0.36052821215439146,3.4150551119658497,337.18746566891707,1.6682697088896167e6,1.668211623863569e6
0,830,1.0358341786505432,75.02779421489764,2.922391912741277e10,-0.0,1.337735502599707e8,8.18081275883629e10,0.36044685263370085,3.366461080614265,337.6250739670394,1.6759048303909495e6,1.6758484025935072e6
0,832,1.0402147503580377,75.12921520723474,2.9492362335935116e10,-0.0,1.346702758117064e8,8.25533071394046e10,0.36036763568221253,3.3806979386636224,338.08146843255633,1.683523407491651e6,1.6834665204614112e6
0,834,1.0322844213680806,75.22907451643687,2.976260202518059e10,-0.0,1.3557090925547615e8,8.33035362938865e10,0.36028824884413513,3.354924369446262,338.5308353239659,1.6911634817684027e6,1.691107477926621e6
0,836,1.0319248334177944,75.32030816194262,3.003464661558569e10,-0.0,1.3647439381518716e8,8.405794661391078e10,0.36020455008087593,3.3537557086078316,338.9413867287418,1.6988698987911514e6,1.698813948649527e6
0,838,1.0287588526577913,75.42043321505726,3.0308503964853092e10,-0.0,1.373832172615266e8,8.481863210030621e10,0.3601259546416911,3.343466271137822,339.3919494677577,1.7065301264875573e6,1.7064745401403147e6
0,840,1.026315900887892,75.51702494563895,3.058418224903037e10,-0.0,1.3829564787675038e8,8.558416196743996e10,0.36004588423179473,3.3355266778856487,339.82661225537527,1.7142243307299044e6,1.71416902781745e6
0,842,1.0236615159651283,75.61198728743776,3.0861689581175648e10,-0.0,1.3921196391068572e8,8.635478403162172e10,0.35996536886700053,3.326899926886667,340.2539427934699,1.7219404245865229e6,1.7218854270070186e6
0,844,1.0159281008178245,75.7076232016914,3.1141034196894672e10,-0.0,1.40132515276025e8,8.713080869607043e10,0.35988570095473965,3.3017663276579294,340.6843044076113,1.7296635351530863e6,1.7296093860132573e6
0,846,1.0141528505706603,75.80543390606434,3.142222420728635e10,-0.0,1.410574724865373e8,8.79123975163242e10,0.359807378598433,3.295996764354646,341.1244525772895,1.73738289807157e6,1.7373289608617502e6
0,848,1.00835488201799,75.90285383262173,3.170526780143159e10,-0.0,1.419865315442482e8,8.869931094809088e10,0.35972931467711794,3.2771533665584673,341.5628422467978,1.7451160313806117e6,1.7450627322886994e6
0,850,1.0059577654381537,75.99477495753244,3.199017312594807e10,-0.0,1.4291896290132046e8,8.949094534017432e10,0.3596488065644401,3.2693627376739998,341.97648730889597,1.7528972508890892e6,1.7528442257826054e6
0,852,0.9908522510019221,76.09535720781017,3.227694855554289e10,-0.0,1.4385680561891156e8,9.028904983176976e10,0.35957324797325435,3.2202698157562466,342.42910743514574,1.7606313370373207e6,1.7605799175996308e6
0,854,0.9933691953111965,76.18939884738204,3.256560238976829e10,-0.0,1.4479783616346616e8,9.10917496938318e10,0.35949444027572647,3.2284498847613885,342.85229481321915,1.7684200967250876e6,1.7683684394447727e6
0,856,0.9865157900926664,76.28500670934321,3.2856142640991917e10,-0.0,1.4574329996749157e8,9.190012213118088e10,0.3594169736479875,3.206176317801166,343.2825301920444,1.7762096558359896e6,1.7761587332306034e6
0,858,0.9824325318516962,76.38120353406764,3.314857781506751e10,-0.0,1.466930202930003e8,9.271403359632677e10,0.35934009796465205,3.1929057285180127,343.71541590330435,1.784005958146038e6,1.7839554817674444e6
0,860,0.9860577316263782,76.47323929209497,3.3442916196374516e10,-0.0,1.4764632940254998e8,9.353292708981847e10,0.3592614224227609,3.204687627785729,344.12957681442737,1.7918419715897997e6,1.7917911471092731e6
0,862,0.9731817285579181,76.56352711542998,3.373916597430203e10,-0.0,1.486036717972083e8,9.435719911489153e10,0.35918263737241,3.1628406178132336,344.5358720194349,1.7997024407034568e6,1.7996529573731066e6
0,864,0.9713077900472344,76.66261139868982,3.4037335724498753e10,-0.0,1.495663992810343e8,9.518803325431488e10,0.359108183980927,3.156750317653512,344.9817512941042,1.8075112347541684e6,1.807461971133875e6
0,866,0.9691469420684267,76.75103463088675,3.4337433585603397e10,-0.0,1.5053188033356187e8,9.602317478326117e10,0.3590290518069247,3.1497275617223868,345.3796558389904,1.8154068695215555e6,1.8153578490137814e6
0,868,0.9648223505096212,76.8442600238145,3.463946809077052e10,-0.0,1.5150226813996348e8,9.686450065471777e10,0.35895260442416693,3.135672639156269,345.79917010716525,1.8232795722670052e6,1.8232310153179446e6
0,870,0.9617043839037728,76.93680953201029,3.494344755120421e10,-0.0,1.5247680174349722e8,9.771136996563838e10,0.3588761824018868,3.1255392476872617,346.2156428940463,1.8311681709447624e6,1.831119954823555e6
0,872,0.9606998932517647,77.0312099716876,3.524938054962343e10,-0.0,1.5345583550854734e8,9.856410801382985e10,0.358800937029515,3.1222746530682355,346.64044487259423,1.8390542711840076e6,1.8390061853488844e6
0,874,0.9553897657060915,77.12737865806476,3.5557275338194534e10,-0.0,1.5443939360477036e8,9.942275467237477e10,0.35872693591345917,3.1050167385447973,347.0732039612914,1.8469385223333344e6,1.8468909968871034e6
0,876,0.9463080959337984,77.22313986062662,3.586714061799298e10,-0.0,1.5542718307543385e8,1.0028707175608708e11,0.35865315737883025,3.0755013117848446,347.50412937281976,1.8548366848659047e6,1.8547900880802746e6
0,878,0.9492889192458349,77.31050304137747,3.6178984591282425e10,-0.0,1.5641804868253857e8,1.0115606215198643e11,0.3585756908217597,3.0851889875489635,347.89726368619864,1.8628073497239766e6,1.862760487357558e6
0,880,0.9409675500170536,77.40240658793292,3.649281592151523e10,-0.0,1.5741387764640096e8,1.0203139640731761e11,0.3585008615989368,3.058144537555424,348.3108296456981,1.8707561224045842e6,1.8707101066870526e6
0,882,0.9316682173857369,77.4949485590784,3.680864313638281e10,-0.0,1.5841409949275526e8,1.0291259261622733e11,0.358426687382336,3.027921706503645,348.72726851585276,1.8787111767957942e6,1.878666094815449e6
0,884,0.9355776581593979,77.58484924429592,3.712647473748309e10,-0.0,1.5941821540509957e8,1.0379922768062492e11,0.3583514463277367,3.040627389018043,349.13182159933166,1.886696524741775e6,1.8866510952879824e6
0,886,0.9285985826604319,77.68090328092043,3.744631932648749e10,-0.0,1.6042754171506912e8,1.0469248263306375e11,0.35827947317398107,3.0179453936464036,349.56406476414196,1.8946467451606647e6,1.8946020232587082e6
0,888,0.9213725166386348,77.77165629636929,3.776818552725607e10,-0.0,1.6144046995810884e8,1.0559095179554459e11,0.35820550986859206,2.994460679075563,349.9724533336618,1.9026481464439477e6,1.902604147505507e6
0,890,0.9194902106855456,77.85998758897833,3.809208182371553e10,-0.0,1.6245738369967994e8,1.0649498966899962e11,0.35813074943880246,2.988343184728023,350.3699441504025,1.910678994838926e6,1.9106352060181154e6
0,892,0.9132351302128625,77.94274843280098,3.84180168037292e10,-0.0,1.6347789956639805e8,1.0740426960949786e11,0.358054027976318,2.9680141731918033,350.7423679476044,1.9187644680607957e6,1.918721299694756e6
0,894,0.911948410532748,78.03975657675977,3.874599931208887e10,-0.0,1.6450471006721085e8,1.0832121148799762e11,0.3579837081637874,2.963832334231431,351.178904595419,1.926750382153282e6,1.9267073712553468e6
0,896,0.9094909273355013,78.13117685812043,3.9076037821135925e10,-0.0,1.655351261744565e8,1.0924343523117711e11,0.3579113395434163,2.955845513840379,351.5902958615419,1.9347905714104562e6,1.9347478253174662e6
0,898,0.9080273357789811,78.21612686899553,3.9408141123261444e10,-0.0,1.6656902899361524e8,1.1017084691300504e11,0.35783655687254007,2.9510888412816887,351.9725709104799,1.9428926492527365e6,1.9428500716967694e6
0,900,0.8999111293904514,78.30733268225853,3.974231785115187e10,-0.0,1.6760820327310422e8,1.1110506509464192e11,0.3577648832726165,2.924711170518967,352.3829970701634,1.9509568702587741e6,1.9509150823191297e6
0,902,0.8902751538109428,78.39485176713221,4.00785767222229e10,-0.0,1.6865127508933175e8,1.1204487340835432e11,0.3576920284673766,2.893394249885564,352.77683295209494,1.9590614520990069e6,1.9590205835428166e6
0,904,0.8972839723425433,78.48697643570586,4.041692655758676e10,-0.0,1.696993184372254e8,1.1299125730966501e11,0.3576211494268534,2.9161729101132656,353.19139396067635,1.967139480054603e6,1.9670980046004674e6
0,906,0.8900886475341319,78.56865547873201,4.0757375994185776e10,-0.0,1.7075040419373912e8,1.1394249020534186e11,0.3575465347442853,2.8927881044859287,353.55894965429405,1.9753132486123245e6,1.9752724644328475e6
0,908,0.8852592314685166,78.65965229911555,4.10999339702587e10,-0.0,1.7180718138045672e8,1.14900986723196e11,0.3574760635417644,2.8770925022726788,353.96843534602,1.9834229182925187e6,1.983382609749721e6
0,910,0.8806116453520485,78.74792848525968,4.144460908070212e10,-0.0,1.728680207233476e8,1.158652897775442e11,0.35740480715270806,2.8619878473941576,354.36567818366854,1.991565598968244e6,1.9915257458452675e6
0,912,0.8788300649328586,78.84005185424682,4.179141030366812e10,-0.0,1.739338191958269e8,1.1683623280292601e11,0.3573353905165689,2.8561977110317907,354.7802333441107,1.9996875702111404e6,1.9996479149772585e6
0,914,0.8736645203638843,78.92481950262396,4.214034635962785e10,-0.0,1.7500308013649383e8,1.1781246888512752e11,0.35726339356490405,2.839409691182624,355.1616877618078,2.007881115906881e6,2.0078419575793531e6
0,916,0.8762690558368661,79.01484040402559,4.249142615343538e10,-0.0,1.7607749209172013e8,1.1879555660258028e11,0.35719371166152997,2.847874431469815,355.56678181811515,2.016041972801929e6,2.0160026195627975e6
0,918,0.8758740349212024,79.09928432116753,4.2844658547946365e10,-0.0,1.771556280100984e8,1.1978420796532397e11,0.3571221915311054,2.846590613493908,355.94677944525387,2.024260367302751e6,2.0242210851292023e6
0,920,0.8634159915206365,79.19060963761002,4.320005243515779e10,-0.0,1.7823923255678692e8,1.2078004151708618e11,0.35705390969540657,2.8061019724420686,356.3577433692451,2.0324327674531871e6,2.0323946274335415e6
0,922,0.8592103898871076,79.27301352264891,4.355761681348712e10,-0.0,1.7932608110387418e8,1.2178102996428487e11,0.3569823218172214,2.7924337671330997,356.72856085192007,2.040690823802122e6,2.0406530870840533e6
0,924,0.8582800960736128,79.35558959098353,4.391736039206192e10,-0.0,1.8041744318866712e8,1.227883571142665e11,0.3569110999288954,2.7894103122392417,357.1001531594259,2.0489587225378333e6,2.048921102415296e6
0,926,0.8596072164343191,79.44695140461252,4.427929243944646e10,-0.0,1.8151450521778026e8,1.2380313939221806e11,0.3568435756336352,2.793723453411537,357.5112813207563,2.057162852014056e6,2.0571251562060856e6
0,928,0.8580053760368015,79.53245909918466,4.46434216236479e10,-0.0,1.8261530247542328e8,1.2482357907354489e11,0.3567741555729514,2.788517472119605,357.89606594633096,2.0654279745004175e6,2.0653904561582825e6
0,930,0.84301882045535,79.61737531031365,4.5009757160135284e10,-0.0,1.8372060158159366e8,1.2585040231074683e11,0.35670503802470765,2.7398111664798876,358.2781888964114,2.0737098779778068e6,2.0736736877359098e6
0,932,0.8410134539702323,79.70197253423333,4.537830788622632e10,-0.0,1.8483034818578586e8,1.2688357662292609e11,0.3566359315327212,2.733293725403255,358.65887640405003,2.082005115097549e6,2.0819691329203204e6
0,934,0.8454591225570621,79.79258817768513,4.5749083016784836e10,-0.0,1.8594543826987684e8,1.2792395632728012e11,0.3565693161774431,2.747742148310452,359.0666467995831,2.0902586343988169e6,2.0902223142355662e6
0,936,0.8435537638102613,79.87375440053876,4.612209129694043e10,-0.0,1.8706382815651268e8,1.2896965185755544e11,0.3564995651153253,2.741549732383349,359.4318948024244,2.0986059651358146e6,2.0985698446025965e6
0,938,0.8341546147184928,79.95786995710282,4.6497342069514435e10,-0.0,1.8818721672530234e8,1.3002226721881915e11,0.35643135373736173,2.7110024978351017,359.8104148069627,2.1069389870567527e6,2.106903699667846e6
0,940,0.8348926843708272,80.0485095800916,4.687484439521672e10,-0.0,1.8931603089221808e8,1.3108222464346829e11,0.35636571912527937,2.7134012242051884,360.2182931104122,2.115224767287978e6,2.115189459492047e6
0,942,0.8313067600886174,80.13301116133422,4.7254607353109406e10,-0.0,1.9044861671506682e8,1.3214798959248355e11,0.3562981892156715,2.7017469702880064,360.598550226004,2.123575994628422e6,2.123541026545946e6
0,944,0.8294406231132144,80.21009277288795,4.763663995459364e10,-0.0,1.9158478833117834e8,1.332194002300387e11,0.35622825213484804,2.695682025117947,360.94541747799576,2.1320047782928343e6,2.1319700024083895e6
0,946,0.8207919592418105,80.29545743277205,4.8020951517825714e10,-0.0,1.9272671625900942e8,1.3429852206319719e11,0.3561617491566699,2.667573867535884,361.32955844747426,2.140370836297094e6,2.140336816081842e6
0,948,0.8123351069247622,80.38316466368165,4.8407550944703415e10,-0.0,1.938735774428238e8,1.3538460047109354e11,0.35609638858754333,2.640089097505477,361.72424098656745,2.148726545853503e6,2.1486932578162304e6
0,950,0.8187610561465407,80.46883012463807,4.879644782247453e10,-0.0,1.9502473294428396e8,1.3647704847459525e11,0.3560303884155621,2.6609734324762573,362.10973556087134,2.1571109274091516e6,2.1570771558461734e6
0,952,0.80877525199651,80.54825808117415,4.918765093043077e10,-0.0,1.9617974221647197e8,1.3757546365965054e11,0.35596270289688803,2.6285195689886574,362.4671613652837,2.1655640014098026e6,2.165531079643253e6
0,954,0.8041703562700506,80.6315756213869,4.958116976451013e10,-0.0,1.9733990366834605e8,1.38681098335092e11,0.35589663908731534,2.6135536578776644,362.84209029624105,2.173992431235156e6,2.1739599194941316e6
0,956,0.8117689146318205,80.71591073347174,4.99770135715262e10,-0.0,1.9850481282475495e8,1.3979358748893954e11,0.3558310746240388,2.638248972553417,363.2215983006229,2.1824219655574127e6,2.1823888831571485e6
0,958,0.7996372986711349,80.79676455571786,5.037519143431598e10,-0.0,1.9967399017976815e8,1.4091249115790192e11,0.35576486292256737,2.5988212206811885,363.58544050073033,2.1908956218353887e6,2.190863551375711e6
0,960,0.7993920762694358,80.87522303043528,5.077571273400531e10,-0.0,2.0084747506625506e8,1.4203786332959955e11,0.35569797813583043,2.5980242478756663,363.9385036369588,2.199402440676123e6,2.1993704283849723e6
0,962,0.7999011981586558,80.96484599843711,5.1178586824986404e10,-0.0,2.0202714838716212e8,1.4317152992346353e11,0.3556352385244693,2.5996788940156312,364.341806992967,2.207815622822229e6,2.207783613769836e6
0,964,0.7961643790301741,81.04402543666613,5.158382296333731e10,-0.0,2.032101221472976e8,1.4431073478665756e11,0.3555692613755516,2.587534231848066,364.6981144649976,2.216338070187684e6,2.2163063964017504e6
0,966,0.7944494172270566,81.12342661100506,5.199143044980716e10,-0.0,2.0439782227433616e8,1.4545686586720157e11,0.35550364636881615,2.581960605987934,365.05541974952274,2.224869653423786e6,2.224838154756836e6
0,968,0.7860842851081526,81.20552920042583,5.240141879366864e10,-0.0,2.055906242537537e8,1.4661030548396494e11,0.3554393362257009,2.554773926601496,365.42488140191625,2.2333869714158536e6,2.2333561669315165e6
0,970,0.7782412657371717,81.29129608222689,5.281379710151872e10,-0.0,2.0678864012322944e8,1.4777118381801385e11,0.3553765411183888,2.529284113645808,365.810832370021,2.241880077989702e6,2.2418499206856918e6
0,972,0.7800588421754202,81.36535455448606,5.3228575126819565e10,-0.0,2.0798977715572163e8,1.4893748826854184e11,0.35531000790500894,2.5351912370701157,366.1440954951873,2.2504964352951255e6,2.2504661766063487e6
0,974,0.7786733464140236,81.45167293561033,5.364576198975568e10,-0.0,2.0919731766568422e8,1.5011242541662076e11,0.35524789474569196,2.530688375845577,366.5325282102465,2.2590057360360483e6,2.258975626695074e6
0,976,0.778247730916436,81.53085252299717,5.406536727836168e10,-0.0,2.1040864594084954e8,1.5129347115990747e11,0.35518369642983516,2.529305125478417,366.88883635348725,2.267595125192137e6,2.267565089265591e6
0,978,0.7701439304946683,81.61162418070845,5.448740046542e10,-0.0,2.11624977402254e8,1.5248182743398438e11,0.3551204116369243,2.502967774107672,367.252308813188,2.2761804150289055e6,2.2761510356847383e6
0,980,0.7693508836995894,81.69635259495826,5.491187092598538e10,-0.0,2.1284658434865308e8,1.5367778173569464e11,0.3550586130972909,2.5003903720236655,367.63358667731217,2.2847374919774393e6,2.2847082153458013e6
0,982,0.7652003270965229,81.77228008046015,5.5338788213507614e10,-0.0,2.1407180223181042e8,1.5487972157813022e11,0.3549942894944117,2.486901063063699,367.9752603620707,2.2933924122303007e6,2.293363486774902e6
0,984,0.7607230723481364,81.85478877771376,5.576816172414534e10,-0.0,2.1530269452035967e8,1.5608968968388858e11,0.3549323854533107,2.4723499851314434,368.34654949971195,2.301993358553868e6,2.301964808749528e6
0,986,0.761897477817095,81.9321022292319,5.620000123777179e10,-0.0,2.165376693773514e8,1.573061407682967e11,0.3548690378412066,2.476166802905559,368.69446003154354,2.3106568147420865e6,2.31062821857798e6
0,988,0.7548594834499882,82.00959394186484,5.6634316092221176e10,-0.0,2.1777750713990593e8,1.585298609620059e11,0.354806139391016,2.4532933212124615,369.0431727383918,2.319330078763786e6,2.3193020427504783e6
0,990,0.7573906033064856,82.08819686805,5.707111597225427e10,-0.0,2.1902227858341622e8,1.597609398253278e11,0.35474377314704647,2.461519460746078,369.396885906225,2.328003025186986e6,2.327974844856487e6
0,992,0.7487661879036573,82.16871119144773,5.751041042522159e10,-0.0,2.2027217427033675e8,1.6099958645095248e11,0.3546824206598285,2.4334901106868863,369.7592003615148,2.336668124564671e6,2.336640616359499e6
0,994,0.7482937340050977,82.24695189572046,5.795220910281917e10,-0.0,2.2152657462095153e8,1.6224520607040668e11,0.3546205457808056,2.4319546355165675,370.11128353074207,2.345367011824715e6,2.3453395793422526e6
0,996,0.7444037638434047,82.33081997629824,5.839652157911369e10,-0.0,2.2278658716162014e8,1.6349891923385995e11,0.35456073280810557,2.419312232491065,370.4886898933421,2.3540195173869748e6,2.3539924091281067e6
0,998,0.7438722302578056,82.40298052991686,5.8843357515197784e10,-0.0,2.240498801322922e8,1.6475842285682983e11,0.35449754872657785,2.4175847483378683,370.81341238462585,2.3628029225720195e6,2.3627758922482035e6
0,1000,0.7468132377090281,82.48718477816712,5.9292726600463806e10,-0.0,2.2531963685377777e8,1.6602691025331396e11,0.3544383052906391,2.427143022554341,371.19233150175205,2.3714733568357257e6,2.3714461598610766e6
0,1002,0.731910064693923,82.5620412035797,5.974463852273172e10,-0.0,2.2659308481202647e8,1.6730163245891882e11,0.35437668005462236,2.3787077102552496,371.52918541610865,2.380252029329567e6,2.38022593299432e6
0,1004,0.7341844981014023,82.64269192645452,6.01991031223723e10,-0.0,2.2787213166649228e8,1.6858451707078595e11,0.3543169018887892,2.3860996188295576,371.89211366904533,2.388980977843713e6,2.388954764187006e6
0,1006,0.7381005241616443,82.72253031248437,6.065612980907353e10,-0.0,2.2915595970898196e8,1.698747656581623e11,0.35425712884896327,2.398826703525344,372.2513864061797,2.397729176548289e6,2.397702729840566e6
0,1008,0.7276142504903871,82.79856376777599,6.1115728625869156e10,-0.0,2.304442366289804e8,1.711720618961431e11,0.35419664554825836,2.364746314093758,372.5935369549919,2.40652883666254e6,2.4065031671537906e6
0,1010,0.7332119104309932,82.87796861606886,6.157790919594722e10,-0.0,2.3173782112579605e8,1.724772901411068e11,0.35413726643907706,2.382938708900728,372.95085877230986,2.4153034373833034e6,2.4152774206424234e6
0,1012,0.7265464493368244,82.94873139448387,6.2042681467397736e10,-0.0,2.3303522295110905e8,1.7378896415912463e11,0.3540757406153909,2.3612759603446793,373.2692912751774,2.4241812651579874e6,2.4241557529649804e6
0,1014,0.7232703071044267,83.02732592424977,6.251005499137518e10,-0.0,2.343385896881269e8,1.7510927495238547e11,0.35401676267200854,2.350628498089387,373.62296665912396,2.43298696127412e6,2.4329617182459e6
0,1016,0.716643704533287,83.10650193123567,6.298003971063942e10,-0.0,2.356469889266449e8,1.764373010388318e11,0.35395825231290073,2.3290920397331827,373.9792586905605,2.441797426545623e6,2.441772679860118e6
0,1018,0.7177214327570549,83.18021338804826,6.345264554778229e10,-0.0,2.369595885248303e8,1.7777221557049496e11,0.3538983433209709,2.3325946564604285,374.3109602462172,2.450677400838512e6,2.450652622303271e6
0,1020,0.7128374261948213,83.2573773915456,6.39278823501617e10,-0.0,2.3827763075022918e8,1.7911530101507205e11,0.35383976471011236,2.316721635133169,374.6581982619552,2.4595315086662835e6,2.4595071035189535e6
0,1022,0.7112049140346627,83.3312318667777,6.4405759801589096e10,-0.0,2.3960019510387528e8,1.8046563959457144e11,0.3537804714333378,2.3114159706126536,374.99054340049963,2.4684325276727825e6,2.4684082740148557e6
0,1024,0.7086749099668317,83.41413979148427,6.488628806671474e10,-0.0,2.4092894598514944e8,1.818249526220783e11,0.3537240295805289,2.303193457392203,375.36362906167926,2.4772458377331775e6,2.477221798153578e6
0,1026,0.7107896569800997,83.49196472066339,6.536947701119281e10,-0.0,2.4226199796711028e8,1.8319133290306235e11,0.3536663477887256,2.310066385185324,375.71384124298527,2.486125221303473e6,2.4861010838919715e6
0,1028,0.7031704710342703,83.56161328628691,6.5855336441745346e10,-0.0,2.4359900176569378e8,1.8456443737338788e11,0.3536067266602306,2.2853040308613783,376.02725978829113,2.4951060631720913e6,2.4950824727397836e6
0,1030,0.7076288899356434,83.63866699132154,6.63438764751051e10,-0.0,2.449419564354659e8,1.8594633865342477e11,0.35354933137911354,2.299793892290841,376.37400146094694,2.504016041689706e6,2.50399219975966e6
0,1032,0.6992791114757113,83.71441502408601,6.6835107071610535e10,-0.0,2.4628980300851318e8,1.8733596963317508e11,0.3534919554338869,2.272657112296062,376.71486760838707,2.5129519005313003e6,2.5129286515330635e6
0,1034,0.7032298652568744,83.78579240020542,6.732903803771449e10,-0.0,2.476420597168136e8,1.8873285170947076e11,0.35343351302854425,2.2854970620848416,377.0360658009244,2.521947280933246e6,2.5219238150124545e6
0,1036,0.694128139959338,83.86292097374948,6.782567971187305e10,-0.0,2.4900016196918577e8,1.901384880882034e11,0.35337704189791336,2.2559164548678483,377.3831443818727,2.530889880756118e6,2.530867051518543e6
0,1038,0.694271561614549,83.93846686733187,6.8325041871832016e10,-0.0,2.503630728824035e8,1.915518277801028e11,0.35332030029267286,2.256382575247284,377.7231009029934,2.539860889555404e6,2.5398380941207297e6
0,1040,0.6909526680680496,84.01497582867825,6.882713461978131e10,-0.0,2.5173118193764973e8,1.929732945953744e11,0.35326410522431706,2.245596171221161,378.0673912290521,2.548832071786425e6,2.5488095333582787e6
0,1042,0.6867053279118918,84.0875574667286,6.93319682312706e10,-0.0,2.531038446760154e8,1.9440223792113745e11,0.3532071105591339,2.231792315713648,378.3940086002787,2.557858901139822e6,2.55783667609646e6
0,1044,0.6880521255369554,84.16269994726736,6.983955253461316e10,-0.0,2.544819049606219e8,1.958395562442761e11,0.35315100720900017,2.236169407995105,378.7321497627031,2.566867489722807e6,2.566845222223025e6
0,1046,0.68049152484064,84.23377078090246,7.034989791273827e10,-0.0,2.5586454693686795e8,1.9728441818322562e11,0.35309415336646327,2.21159745573208,379.05196851406106,2.575934145023818e6,2.575912397025674e6
0,1048,0.6814497342799081,84.30892329474025,7.086301422489777e10,-0.0,2.5725279600896257e8,1.98737915992495e11,0.35303855957069463,2.2147116364097013,379.3901548263311,2.584964763860793e6,2.5849429988244497e6
0,1050,0.6765962152905713,84.37979719057483,7.137891179810628e10,-0.0,2.5864560877051675e8,2.0019897741093634e11,0.3529821405801936,2.198937699694357,379.7090873575868,2.594056127406735e6,2.594034707278225e6
0,1052,0.6759506161897326,84.45331712688008,7.189760085403406e10,-0.0,2.6004387302160752e8,2.0166855356469705e11,0.3529266316176481,2.196839502616631,380.03992707096035,2.6031278871615226e6,2.6031065497805034e6
0,1054,0.6742121439282729,84.52351022481699,7.241909143323126e10,-0.0,2.6144683028357372e8,2.0314586768565543e11,0.35287051609006753,2.191189467766887,380.35579601167643,2.612249674492524e6,2.61222848647929e6
0,1056,0.6680911208492024,84.60351491015857,7.294339391495145e10,-0.0,2.628562282778289e8,2.0463278314643588e11,0.35281722794086307,2.171296142759908,380.71581709571353,2.621267685034936e6,2.62124691695377e6
0,1058,0.6634524736853762,84.67649458386886,7.347051832360217e10,-0.0,2.6426984369420728e8,2.0612697630486914e11,0.35276234778957133,2.1562205394774727,381.04422562740984,2.630378931364977e6,2.630358487042369e6
0,1060,0.6657281517663214,84.74975111260531,7.400047516419127e10,-0.0,2.656886281520037e8,2.0762947067693265e11,0.3527077219137382,2.1636164932405446,381.3738800067239,2.639497752228588e6,2.6394772127888845e6
0,1062,0.6596314498913036,84.81993449349454,7.453327454816968e10,-0.0,2.6711220256076825e8,2.091398845713662e11,0.35265263100329114,2.1438022121467366,381.68970522072544,2.648664442190173e6,2.648644311204103e6
0,1064,0.6625726245236452,84.89273681473243,7.50689267527229e10,-0.0,2.6854126560855794e8,2.1065897985478278e11,0.35259837152140444,2.1533610297018466,382.01731566629593,2.6578108637555265e6,2.657790599176592e6
0,1066,0.6584278322660468,84.96136692922184,7.560744214471222e10,-0.0,2.699749900811559e8,2.1218589728179993e11,0.35254336666156666,2.139890454864652,382.3261511814983,2.6670186407259395e6,2.6669986652321103e6
0,1068,0.6566417500725226,85.03810098317672,7.614883116850578e10,-0.0,2.714149624718083e8,2.1372234875138547e11,0.3524906117327944,2.1340856877356984,382.67145442429523,2.6761400601422344e6,2.676120234392109e6
0,1070,0.6553592753631718,85.10288164604069,7.669310394830376e10,-0.0,2.7285857231023407e8,2.1526556842364667e11,0.35243511540735417,2.1299176449303086,382.9629674071831,2.685416838371661e6,2.6853971289592474e6
0,1072,0.6512944610710493,85.180637734876,7.724027110324908e10,-0.0,2.743091026516239e8,2.1681908693929172e11,0.35238309735563705,2.11670699848091,383.312869806942,2.6945476866350267e6,2.69452825986648e6
0,1074,0.6533168184183724,85.25081095603781,7.77903426559747e10,-0.0,2.757638441632512e8,2.183800259753571e11,0.3523293902558437,2.12327965985971,383.6286493021702,2.7037814357442926e6,2.703761933048442e6
0,1076,0.6496575178414168,85.32246165252667,7.83433294061205e10,-0.0,2.772240303100127e8,2.1994972720745316e11,0.352276329437764,2.1113869329846047,383.95107743637004,2.713008453531648e6,2.7129892068273197e6
0,1078,0.646697274282761,85.39042682683984,7.88992416661399e10,-0.0,2.7868897544199985e8,2.2152747386033594e11,0.35222260365229463,2.1017661414189734,384.2569207207793,2.7222919052029303e6,2.72227287138858e6
0,1080,0.6443114592239759,85.46468082328275,7.94580897275848e10,-0.0,2.801599915892755e8,2.2311470118883273e11,0.3521706294892801,2.094012242477922,384.59106370477235,2.7315089609868815e6,2.7314901076216274e6
0,1082,0.6402047668853865,85.53430519898957,8.001988422311427e10,-0.0,2.816356709639637e8,2.2470991175989444e11,0.35211778394372034,2.080665492377506,384.9043733954531,2.740794328858426e6,2.740775751698073e6
0,1084,0.6363256104008789,85.60375615580443,8.058463552519736e10,-0.0,2.8311659847848535e8,2.2631375722548074e11,0.3520651294323107,2.0680582338028564,385.2169027011199,2.7500930667045424e6,2.7500747506246897e6
0,1086,0.6356113383269058,85.67522475729857,8.11523543591733e10,-0.0,2.8460305960914785e8,2.2792656837636127e11,0.35201316063490384,2.0657368495624437,385.53851140784354,2.7593776539263646e6,2.7593594202733696e6
0,1088,0.6352897939164581,85.74351978285335,8.172305096961037e10,-0.0,2.860943969615234e8,2.295476529245271e11,0.3519606683999887,2.064691830228489,385.8458390228401,2.7687131397328773e6,2.7686949657713035e6
0,1090,0.633516743386843,85.81151393566935,8.229673602460283e10,-0.0,2.8759100045569426e8,2.3117745447210394e11,0.3519083505790055,2.0589294160072398,386.1518127105121,2.778063771433615e6,2.7780457381639294e6
0,1092,0.6355425072298839,85.87988994430884,8.287342014638928e10,-0.0,2.8909295150941616e8,2.3281608290189316e11,0.35185632473603096,2.0655131484971228,386.4595047493898,2.787420770897868e6,2.7874026669889763e6
0,1094,0.6289092933351959,85.9507507656581,8.345311389114119e10,-0.0,2.906005732082528e8,2.3446391319868735e11,0.35180517103408615,2.0439552033393866,386.77837844546144,2.796757631912742e6,2.796739937912189e6
0,1096,0.6263113774170896,86.02248100503198,8.403582785057425e10,-0.0,2.921136237043234e8,2.3612070372936423e11,0.3517544079559641,2.0355119766055414,387.1011645226439,2.80609424611614e6,2.8060767371738213e6
0,1098,0.6270724754011792,86.09007302606136,8.462157266870367e10,-0.0,2.936314650254877e8,2.3778577592928183e11,0.3517028911009113,2.0379855450538322,387.40532861727615,2.8154947836190155e6,2.8154772748944573e6
0,1100,0.623591620473364,86.16623777400066,8.521035883500003e10,-0.0,2.951557802025588e8,2.394609993878147e11,0.35165358380683537,2.026672766538433,387.748069983003,2.824796206021905e6,2.8247789304980524e6
0,1102,0.618929861130352,86.23267583962956,8.580219725464548e10,-0.0,2.966841959487473e8,2.4114378668087402e11,0.35160228958579964,2.011522048673644,388.04704127833304,2.834233958741797e6,2.8342169755843123e6
0,1104,0.6195942249497839,86.2978729758051,8.639709848998708e10,-0.0,2.9821780216954124e8,2.4283535510518643e11,0.3515509042116934,2.0136812310867978,388.340428391123,2.843699081517338e6,2.8436821037942874e6
0,1106,0.6205618938284156,86.37021372695949,8.69950732399321e10,-0.0,2.9975770987459534e8,2.4453695388137036e11,0.3515013435120319,2.016826154942351,388.6659617713177,2.853082465314445e6,2.853065479018373e6
0,1108,0.6164883166172371,86.43834224485934,8.759613215171886e10,-0.0,3.013024754715492e8,2.4624701067075766e11,0.3514510931888013,2.0035870290060207,388.972540101867,2.8625319154532063e6,2.8625151881152433e6
0,1110,0.6112310202073857,86.50650464971207,8.820028615637495e10,-0.0,3.0285264595832425e8,2.47966150857365e11,0.35140107761667333,1.9865008156740036,389.2792709237043,2.8719921109926514e6,2.871975702447023e6
0,1112,0.6112711920317526,86.57659634416326,8.880754582955894e10,-0.0,3.044084552194042e8,2.4969465637441852e11,0.3513516652981822,1.986631374103196,389.5946835487347,2.88143782000974e6,2.8814214515737267e6
0,1114,0.6149397320001666,86.64264341348989,8.94179219472472e10,-0.0,3.05969146606157e8,2.5143170737201172e11,0.35130155412109065,1.9985541290005415,389.8918953607045,2.8909479938513604e6,2.890931475136683e6
0,1116,0.6111990274538286,86.71441626529645,9.003142558093597e10,-0.0,3.0753602616859704e8,2.531787796232183e11,0.351252960989177,1.986396839224943,390.214873193834,2.9003934599914066e6,2.9003771799535947e6
0,1118,0.6064716592796311,86.77746731649812,9.064806730249234e10,-0.0,3.091072192243317e8,2.5493380379031046e11,0.35120269354158096,1.971032892658801,390.49860292424154,2.9099662565355795e6,2.9099502619024217e6
0,1120,0.6067374684356923,86.84239748295906,9.1267857901972e10,-0.0,3.1068408424989367e8,2.5669831645790887e11,0.3511530189643267,1.9718967724160001,390.7907886733158,2.9195253216352873e6,2.919509354714514e6
0,1122,0.6016721252156038,86.90774160153566,9.189080835568271e10,-0.0,3.1226647446227556e8,2.5847217599099048e11,0.35110368845618944,1.9554344069507121,391.0848372069105,2.9290903544569863e6,2.9290746875254232e6
0,1124,0.5997066986361579,86.97780796204492,9.251692962902728e10,-0.0,3.138549272142173e8,2.60256008559753e11,0.35105555631664653,1.9490467705675132,391.40013582920216,2.9386027693626652e6,2.938587244211386e6
0,1126,0.5974581497177294,87.05102051412123,9.31462324601142e10,-0.0,3.154492588334427e8,2.6204963298634225e11,0.35100829457274735,1.9417389865826205,391.72959231354554,2.948083292194806e6,2.948067923140498e6
0,1128,0.592327631566762,87.11853755164495,9.377872778571771e10,-0.0,3.17048350119642e8,2.638518111492385e11,0.3509600493849506,1.9250648025919768,392.0334189824023,2.957652019172721e6,2.9576369473155313e6
0,1130,0.5970643927243311,87.1788725897826,9.441442657193141e10,-0.0,3.186519814661668e8,2.6566231248483707e11,0.3509104424527896,1.940459276354076,392.3049266540217,2.9673298665481457e6,2.9673145991721693e6
0,1132,0.5910655524953103,87.24762993027936,9.505333977459373e10,-0.0,3.2026223122716856e8,2.674835059745611e11,0.35086288150528083,1.9209630456097586,392.6143346862571,2.9769040759071363e6,2.976889147636745e6
0,1134,0.5841101170601928,87.31310730480914,9.569547846174315e10,-0.0,3.218775753064511e8,2.693136919357724e11,0.3508148491554507,1.8983578804456265,392.9089828716411,2.9865344577816e6,2.9865199099469124e6
0,1136,0.5869879882349298,87.37964267869366,9.63408534571921e10,-0.0,3.234985469798465e8,2.711534959119135e11,0.35076717690843223,1.907710961763522,393.2083920541215,2.9961611823955653e6,2.9961465356678246e6
0,1138,0.588877736225133,87.44692468200678,9.69894757611207e10,-0.0,3.251251491346178e8,2.7300294395407437e11,0.3507198678097328,1.913852642731682,393.5111610690305,3.0057886641958985e6,3.005773967195196e6
0,1140,0.5832786444230856,87.51027943131683,9.764135664790778e10,-0.0,3.2675681310544467e8,2.7486141029229916e11,0.35067200967974516,1.8956555943750284,393.79625744092573,3.0154821550868703e6,3.015467769257821e6
0,1142,0.5792397844998218,87.57494460967791,9.829650691065877e10,-0.0,3.283941914335256e8,2.767296597064275e11,0.3506246144102139,1.882529299624421,394.0872507435506,3.0251686709613907e6,3.0251545186677766e6
0,1144,0.5785490650974424,87.64198038957966,9.895493784159215e10,-0.0,3.3003742360074747e8,2.7860787475766296e11,0.35057787860313333,1.8802844615666878,394.38891175310846,3.034833033600979e6,3.0348189550358774e6
0,1146,0.5741904183876587,87.70873954125702,9.961666027370137e10,-0.0,3.316862019179795e8,2.8049572712430316e11,0.3505313082643258,1.8661188597598908,394.6893279356566,3.044512387176323e6,3.0444985547508025e6
0,1148,0.5767664783480702,87.77122366228953,1.0028168556191992e11,-0.0,3.3333999308397436e8,2.8239262649848267e11,0.3504840401351744,1.874491054631228,394.9705064803029,3.0542631653543646e6,3.054249252014385e6
0,1150,0.5746171050824112,87.83859775676851,1.0095002466610316e11,-0.0,3.350000130219751e8,2.842999903091682e11,0.3504379747963926,1.8675055915178362,395.2736899054583,3.0639559561820617e6,3.063942184656286e6
0,1152,0.5753992120476699,87.89861614925667,1.0162168875676215e11,-0.0,3.3666468499835163e8,2.862160283613389e11,0.3503906360794788,1.870047439154927,395.543772671655,3.073764622906889e6,3.0737508547202726e6
0,1154,0.5729007580949326,87.96311725928808,1.0229668915447379e11,-0.0,3.383355483291766e8,2.8814253361739606e11,0.3503444032959518,1.8619274638085308,395.8340276667964,3.083520812244759e6,3.0835072008077623e6
0,1156,0.5707751826399488,88.02719167819053,1.0297503692458208e11,-0.0,3.4001197501581806e8,2.9007880619370355e11,0.3502982818081845,1.8550193435798334,396.1223625518574,3.0932943269538637e6,3.093280854090266e6
0,1158,0.5693235981036261,88.09646529148955,1.0365674338866835e11,-0.0,3.416946900237672e8,2.9202570765885406e11,0.35025335968910537,1.8503016938367849,396.43409381170295,3.1030039686957235e6,3.102990604035375e6
0,1160,0.5638316401215523,88.16116096947229,1.0434181959377258e11,-0.0,3.433824722796894e8,2.939818482506671e11,0.3502077644173052,1.832452830395045,396.72522436262534,3.1127907129970123e6,3.1127776379878507e6
0,1162,0.5654769760541102,88.22469256311543,1.050302768601397e11,-0.0,3.450757326309392e8,2.959477244570116e11,0.35016209560678524,1.8378001721758581,397.01111653401944,3.1226053582282998e6,3.122592249238928e6
0,1164,0.5655761997449402,88.28665499433308,1.0572212637100414e11,-0.0,3.467744558761378e8,2.9792334026882025e11,0.3501163311390528,1.8381226491710558,397.28994747449883,3.1324541979157245e6,3.132441124658866e6
0,1166,0.5565214992886234,88.35108132537003,1.0641737963047163e11,-0.0,3.4847918705190116e8,2.999093524720451e11,0.35007128409490296,1.8086948726880259,397.57986596416515,3.142278527534653e6,3.142265897684384e6
0,1168,0.5572260584312252,88.41684349321885,1.0711604775000496e11,-0.0,3.5018973493880653e8,3.019055626585211e11,0.35002662057296985,1.8109846899014819,397.8757957194848,3.1520940946409493e6,3.1520814739268e6
0,1170,0.5594390409579197,88.47858522688506,1.0781814219985254e11,-0.0,3.5190545462704605e8,3.039112397137914e11,0.3499813802638615,1.8181768831132392,398.1536335209828,3.161979955396709e6,3.1619672770225974e6
0,1172,0.5499225508795724,88.54174701244895,1.08523674199937e11,-0.0,3.536270858599184e8,3.059272704278874e11,0.34993666590063144,1.7872482903586104,398.43786155602027,3.171856410466875e6,3.171844186866576e6
0,1174,0.5552300508366836,88.61084804886588,1.092326552497978e11,-0.0,3.553551304822185e8,3.0795426793632666e11,0.34989315605487475,1.804497665219222,398.7488162198964,3.1816553860787163e6,3.1816429734795904e6
0,1176,0.5550883134243046,88.67174081703979,1.0994509652546643e11,-0.0,3.570878672862465e8,3.099902354031594e11,0.34984833914906693,1.80403701862899,399.02283367667906,3.1915875906605045e6,3.1915752239767173e6
0,1178,0.552843273478898,88.73634576999488,1.1066100964324648e11,-0.0,3.5882680523705024e8,3.120369669259987e11,0.34980440648235217,1.7967406388064182,399.31355596497696,3.201475639748207e6,3.2014634104366675e6
0,1180,0.5477539230034032,88.79459137854863,1.1138040591126576e11,-0.0,3.60570682585893e8,3.1409299954008795e11,0.34975951147807693,1.7802002497610605,399.5756612034688,3.21147041064521e6,3.2114584376386283e6
0,1182,0.5468868777362641,88.85624819644529,1.1210329667957533e11,-0.0,3.6232072323869854e8,3.1615979818856635e11,0.3497154055029691,1.7773823526428583,399.85311688400384,3.221425284632055e6,3.2214133877529455e6
0,1184,0.5460689082447336,88.92011896737952,1.1282969370491394e11,-0.0,3.6407679741965216e8,3.1823723443995416e11,0.3496718850692776,1.7747239517953843,400.14053535320784,3.2313579166791546e6,3.2313460941995825e6
0,1186,0.536357017464463,88.986063619778,1.1355960809064339e11,-0.0,3.658389229159812e8,3.2032535448771027e11,0.3496289667139898,1.7431603067595045,400.43728628900095,3.2412702493358576e6,3.241258870762857e6
0,1188,0.5394480326379,89.04515937480504,1.1429305162642586e11,-0.0,3.6760592032359934e8,3.224227817180102e11,0.34958492940749636,1.753206106073175,400.7032171866227,3.251297632782218e6,3.2512861649209685e6
0,1190,0.5437912618492146,89.10675967845472,1.1503003575518802e11,-0.0,3.6937901296297973e8,3.245309896707579e11,0.3495415178543754,1.7673216010099473,400.98041855304626,3.2612981728558824e6,3.2612865647587525e6
0,1192,0.5371103905882337,89.16800130125135,1.1577057197635983e11,-0.0,3.7115788593793076e8,3.266496280616536e11,0.3494982846932797,1.7456087694117597,401.2560058556311,3.271315713838175e6,3.271304419809438e6
0,1194,0.5358716831817336,89.23329155116878,1.1651467188532614e11,-0.0,3.729430545681527e8,3.287793352690483e11,0.3494559148875274,1.7415829703406343,401.5498119802595,3.2812819606820736e6,3.281270756781836e6
0,1196,0.5310652225519374,89.29487894532227,1.1726234701397383e11,-0.0,3.7473357970467055e8,3.3091901431281213e11,0.3494130887037249,1.7259619732937967,401.8269552539502,3.2913164264639276e6,3.2913054551936784e6
0,1198,0.5321396568245498,89.35455900830688,1.180136090125342e11,-0.0,3.765296697988962e8,3.3306893540654346e11,0.34937007746012005,1.7294538846797867,402.09551553738095,3.301391617723598e6,3.30138064172723e6
0,1200,0.5299407103592647,89.41672951024663,1.1876846952510744e11,-0.0,3.783319138055424e8,3.3522982704154346e11,0.3493276953489191,1.7223073086676104,402.3752827961098,3.3114394536326383e6,3.311428604209731e6
0,1202,0.5291844394400362,89.47651060298324,1.1952693993778548e11,-0.0,3.8013969480193174e8,3.374009732141364e11,0.34928506915251156,1.7198494281801178,402.6442977134246,3.321535770339272e6,3.321524989296561e6
0,1204,0.530902759291769,89.53601560590724,1.2028903228929012e11,-0.0,3.819532849284026e8,3.395827227645066e11,0.34924256101692147,1.7254339676982493,402.91207022658256,3.3316477443134105e6,3.331636933987737e6
0,1206,0.5228574633816592,89.59328251951894,1.2105475790911574e11,-0.0,3.837724837791029e8,3.4177485752848236e11,0.34919989975402876,1.6992867559903924,403.1697713378352,3.341806576708443e6,3.3417961192934173e6
0,1208,0.529877362928799,89.65496619027715,1.2182412876625584e11,-0.0,3.855980624795525e8,3.439783307090436e11,0.3491580900691311,1.7221014295185966,403.4473478562472,3.351906876611784e6,3.351896184479593e6
0,1210,0.5201969233761267,89.72272901979034,1.2259715649454024e11,-0.0,3.8743033001900756e8,3.461935428284589e11,0.3491175630819506,1.6906400009724116,403.7522805890565,3.3619221479014033e6,3.3619118706539636e6
0,1212,0.5188585843475013,89.78106498947545,1.233738527228939e11,-0.0,3.8926728285568035e8,3.484180940981907e11,0.3490755716502559,1.6862903991293794,404.01479245263954,3.372097818242165e6,3.372087629727306e6
0,1214,0.5206631262085145,89.84164983975691,1.2415422942650581e11,-0.0,3.911104070484289e8,3.5065380473028687e11,0.34903411518107863,1.692155160177672,404.2874242789061,3.3822489494064683e6,3.3822387303950046e6
0,1216,0.5165934785246167,89.90186655245213,1.2493829800660951e11,-0.0,3.9295941097431713e8,3.5290034573816016e11,0.3489927976049865,1.6789288052050042,404.5583994860346,3.392417300110794e6,3.3924072733134306e6
0,1218,0.5256117225599731,89.95785568920131,1.2572607051469054e11,-0.0,3.948137678695029e8,3.55157098750364e11,0.3489508863974994,1.7082380983199126,404.8103506014059,3.4026646642129137e6,3.40265433379645e6
0,1220,0.5147246193246713,90.02272205102686,1.2651755891438612e11,-0.0,3.9667521832036626e8,3.574262074364607e11,0.34891070966459864,1.6728550128051816,405.1022492296209,3.4127807322759284e6,3.4127708514844542e6
0,1222,0.511433055393687,90.08097751325926,1.2731277468768379e11,-0.0,3.985417598070572e8,3.597052557965401e11,0.34886957427692333,1.6621574300294828,405.3643988096667,3.423014470649676e6,3.4230047493090127e6
0,1224,0.5116705907864877,90.1398862834995,1.2811172993587611e11,-0.0,4.004143202413491e8,3.619953980395352e11,0.3488286982448255,1.662929420056085,405.6294882757477,3.4332489247827167e6,3.4332392322799996e6
0,1226,0.5112645813847866,90.2055176844903,1.2891443624540651e11,-0.0,4.022936762522261e8,3.6429761083982275e11,0.34878908105730766,1.6616098895005564,405.9248295802064,3.443385008435219e6,3.4433753697283985e6
0,1228,0.5082288421002008,90.25752300270963,1.2972090584245927e11,-0.0,4.041773112394465e8,3.6660883235958105e11,0.34874743991038765,1.6517437368256527,406.15885351219333,3.4537548175092116e6,3.453745325698337e6
0,1230,0.5040041502052715,90.31685914618483,1.3053115043824525e11,-0.0,4.060678382180804e8,3.6893229056999365e11,0.348707155604356,1.6380134881671322,406.4258661578317,3.4640162653971836e6,3.4640069630480437e6
0,1232,0.5058221566432635,90.3799336360067,1.3134518204817964e11,-0.0,4.0796479839321303e8,3.7126744957225885e11,0.3486676025897699,1.6439220090906064,406.70970136203016,3.4742271977422875e6,3.474217868336448e6
0,1234,0.499953933167724,90.43683010317882,1.3216301252549889e11,-0.0,4.098670088324702e8,3.7361287637376935e11,0.348627264304253,1.624850282795103,406.9657354643047,3.484551278592076e6,3.4845421943028998e6
0,1236,0.5057290569835546,90.49669667388767,1.3298465400253462e11,-0.0,4.117755604393539e8,3.7596993870050684e11,0.34858750625631124,1.6436194351965525,407.2351350324945,3.494837323511198e6,3.49482807253396e6
0,1238,0.4982762284162531,90.55004860686742,1.338101182399565e11,-0.0,4.136893571497125e8,3.783373059113876e11,0.348546949012731,1.6193977423528225,407.4752187309034,3.5052432581153493e6,3.505234305490329e6
0,1240,0.500814025178993,90.61143902932656,1.346394174129468e11,-0.0,4.156101469200486e8,3.8071716476791345e11,0.3485077700699082,1.6276455818317273,407.7514756319695,3.5155265143010593e6,3.515517510786153e6
0,1242,0.49762293808997754,90.67176705892723,1.3547256354167809e11,-0.0,4.1753685539598733e8,3.831082108601381e11,0.3484686090670803,1.617274548792427,408.02295176517254,3.525838625021575e6,3.5258297696423996e6
0,1244,0.49782535337429934,90.72723146509367,1.3630956854296272e11,-0.0,4.1946899662999505e8,3.8550986326475116e11,0.3484288385159473,1.6179323984664729,408.27254159292147,3.536243557307694e6,3.536234731559285e6
0,1246,0.501531531251507,90.79101374790173,1.371504445974152e11,-0.0,4.2140821026293117e8,3.87924185390197e11,0.3483904941595325,1.6299774765673976,408.5595618655578,3.546519569759595e6,3.5465106549489624e6
0,1248,0.4949170427577725,90.84506848206918,1.3799520385498785e11,-0.0,4.2335231436122715e8,3.903484844678236e11,0.34835085969365787,1.6084803889627606,408.80280816931133,3.556971177390644e6,3.5569625253267717e6
0,1250,0.49447346336466613,90.90364085632774,1.388438581710559e11,-0.0,4.253030324230021e8,3.927849323576967e11,0.34831204854822323,1.6070387559351649,409.0663838534748,3.5673576024904475e6,3.5673490025610286e6
0,1252,0.49404862901032254,90.95470009171619,1.3969641976677667e11,-0.0,4.272589064723182e8,3.9523173113656573e11,0.34827225651983384,1.6056580442835482,409.29615041272285,3.577883351102886e6,3.5778748014508216e6
0,1254,0.49399054213761845,91.01467411039945,1.4055290097834384e11,-0.0,4.292219721017041e8,3.976914520371931e11,0.3482339722827923,1.60546926194726,409.56603349679756,3.5882685755990464e6,3.5882600654732063e6
0,1256,0.49180164385822,91.07512838653464,1.414133138360467e11,-0.0,4.311912047046812e8,4.001628392730329e11,0.3481959217378674,1.598355342539215,409.8380777394059,3.598656594428685e6,3.5986481947161723e6
0,1258,0.4874471941255662,91.13423873556377,1.4227767050777048e11,-0.0,4.331663893186752e8,4.02645647255123e11,0.3481578309352121,1.5842033809080902,410.10407431003694,3.6090787349712853e6,3.60907051558976e6
0,1260,0.4811422780868661,91.19271596373221,1.4314598301986496e11,-0.0,4.3514762265987766e8,4.051400215315809e11,0.3481198062145184,1.563712403782315,410.36722183679495,3.619522924116806e6,3.6195149455420696e6
0,1262,0.4858886714195959,91.24937926409582,1.440182641600794e11,-0.0,4.3713473348018235e8,4.0764576949191077e11,0.3480816181599242,1.5791381821136867,410.6222066884312,3.6300095169149297e6,3.6300014214098444e6
0,1264,0.4810842595078273,91.30036644695633,1.448945253346901e11,-0.0,4.3912731460835624e8,4.1016240033027216e11,0.3480427915519536,1.5635238434004388,410.8516490113035,3.640606348863982e6,3.6405984428354977e6
0,1266,0.4834060881760621,91.360822473839,1.4577477947803888e11,-0.0,4.411271898993368e8,4.1269224293452155e11,0.3480054789362189,1.5710697865722019,411.12370113227547,3.651049751566522e6,3.6510418083286486e6
0,1268,0.4814726660265947,91.41719854948832,1.466590386074147e11,-0.0,4.4313273621406096e8,4.152332709120146e11,0.34796773782137946,1.564786164586433,411.37739347269746,3.6615755434354655e6,3.661567697845318e6
0,1270,0.48091092109974454,91.47340488501567,1.475473149785173e11,-0.0,4.451444279563853e8,4.1778610852609204e11,0.3479301178376355,1.5629604935741697,411.63032198257054,3.6721156197788347e6,3.67210782812715e6
0,1272,0.4735244804647616,91.52912119262669,1.484396210690867e11,-0.0,4.4716225819535124e8,4.203507713554001e11,0.34789260662897875,1.5389545615104752,411.8810453668201,3.682675774961335e6,3.682668248942869e6
0,1274,0.47696885847483017,91.58902225186125,1.4933596905327606e11,-0.0,4.4918676032491666e8,4.229279636006678e11,0.3478558001734024,1.550148790043198,412.15060013337563,3.6931731251776344e6,3.6931655290529304e6
0,1276,0.4743737818087983,91.64128751117107,1.5023637145411856e11,-0.0,4.5121654349152404e8,4.2551593804106616e11,0.3478180748391475,1.5417147908785944,412.3857938002698,3.7038169311961983e6,3.703809450077362e6
0,1278,0.4697495306381027,91.69962383599298,1.5114084048042493e11,-0.0,4.532532836125008e8,4.281168559763511e11,0.3477813720725334,1.5266859745738337,412.6483072619684,3.7143644501011968e6,3.714357145265756e6
0,1280,0.4748840995589917,91.75200945349533,1.520493886038563e11,-0.0,4.552954881412922e8,4.3072883621699774e11,0.347743934644365,1.543373323566723,412.884042540729,3.725029121612557e6,3.725021696489352e6
0,1282,0.4678225162531351,91.81123529986363,1.5296202829423392e11,-0.0,4.573447896820917e8,4.333539920782077e11,0.3477076586544917,1.520423177822689,413.1505588493863,3.735583143506757e6,3.735575966641536e6
0,1284,0.4711476589546192,91.86629304327683,1.5387877189168277e11,-0.0,4.593997915612582e8,4.359905604729728e11,0.34767090015506513,1.5312298916025124,413.39831869474574,3.7462228298340486e6,3.7462155891966014e6
0,1286,0.46669803549274713,91.91883462982628,1.547996318734878e11,-0.0,4.6146075547729635e8,4.386388996703153e11,0.3476339696966342,1.5167686153514282,413.63475583421825,3.7569193843205683e6,3.756912310429935e6
0,1288,0.4694371653843401,91.97480244287823,1.5572462075776126e11,-0.0,4.635283747441535e8,4.4129992591270844e11,0.34759763339596184,1.5256707874991053,413.886610992952,3.7675655062185326e6,3.7675583872436737e6
0,1290,0.4650645604585675,92.03308224063625,1.5665375099874164e11,-0.0,4.65602561509793e8,4.439735533488913e11,0.34756178696174556,1.5114598214903443,414.14887008286314,3.7781810254498073e6,3.778174070099637e6
0,1292,0.4606308542191498,92.08899145291785,1.5758703506325497e11,-0.0,4.6768273595393e8,4.466590597892226e11,0.3475257555646732,1.4970502762122369,414.40046153813034,3.7888506704707365e6,3.788843877935721e6
0,1294,0.46327722737107024,92.14354331973468,1.5852448565490543e11,-0.0,4.69769012301371e8,4.493566162630686e11,0.3474896536838957,1.5056509889559784,414.64594493880605,3.7995562311414606e6,3.7995493975869557e6
0,1296,0.46562055385414297,92.20024512783976,1.5946611510797708e11,-0.0,4.718618464393248e8,4.520668378773879e11,0.347453987453348,1.5132668000259646,414.9011030752789,3.8102337804177706e6,3.8102269153988864e6
0,1298,0.46062999984374203,92.25168504906657,1.6041193622412888e11,-0.0,4.739603670872084e8,4.547886202550676e11,0.34741777933787493,1.4970474994921616,415.1325827207995,3.82101926688107e6,3.821012578329119e6
0,1300,0.4591608987985677,92.3071327129422,1.6136196135702075e11,-0.0,4.760656799980901e8,4.5752342264049634e11,0.34738224094518866,1.492272921095345,415.38209720823994,3.8317425171504403e6,3.8317359048283854e6
0,1302,0.45976343330168523,92.36266916245987,1.623162031755e11,-0.0,4.781773228086813e8,4.602706711214031e11,0.3473468459127288,1.494231158230477,415.6320112310694,3.842475330259185e6,3.842468736182102e6
0,1304,0.45450337983514916,92.41565275070025,1.6327467443386813e11,-0.0,4.8029500660459644e8,4.630300141785256e11,0.3473112723081415,1.4771359844642347,415.8704373781511,3.8532668099802975e6,3.853260395727787e6
0,1306,0.4562199868355694,92.47009610998344,1.642373876466657e11,-0.0,4.8241919280080247e8,4.658020781511823e11,0.34727600647012125,1.4827149572156006,416.11543249492547,3.8640425167291122e6,3.8640360899901213e6
0,1308,0.4543255696473528,92.52533649384597,1.652043556108991e11,-0.0,4.845498389800334e8,4.685868337749846e11,0.34724099744664644,1.4765581013538966,416.3640142223069,3.8748147076767962e6,3.874808367299009e6
0,1310,0.4501387670383643,92.57759199633747,1.6617559093835056e11,-0.0,4.866864939401039e8,4.713837161231855e11,0.3472057424812903,1.462950992874684,416.5991639835186,3.885654052994106e6,3.8856478593950863e6
0,1312,0.4510982445437821,92.6313228505851,1.6715110628830856e11,-0.0,4.888296869345619e8,4.741934429698367e11,0.34717080035594283,1.466069294767292,416.8409528276329,3.896477153680921e6,3.896470968557689e6
0,1314,0.4511343209337993,92.68620752086872,1.6813091441139774e11,-0.0,4.909794046435752e8,4.770160232902601e11,0.34713614823774486,1.4661865430348477,417.08793384390924,3.907289882686017e6,3.9072837310623303e6
0,1316,0.452275589904763,92.73942543194256,1.6911502811949734e11,-0.0,4.9313531084272736e8,4.798510409495319e11,0.3471014116978026,1.46989566719048,417.32741444374153,3.9181453289049547e6,3.918139181533729e6
0,1318,0.4458169273690987,92.79249611364273,1.701034602256885e11,-0.0,4.9529762199953395e8,4.8269880556969727e11,0.34706681991405514,1.448905013949571,417.5662325113923,3.929015071049308e6,3.929009126855022e6
0,1320,0.4477517034668218,92.8486904082892,1.7109622331889838e11,-0.0,4.974666990739295e8,4.8555981945868854e11,0.3470327323993127,1.4551930362671708,417.81910683730143,3.9398366772778e6,3.93983071729764e6
0,1322,0.44627246877215826,92.89637974484137,1.72093330313122e11,-0.0,4.996411829366153e8,4.884323135290834e11,0.3469977062639957,1.4503855235095144,418.0337088517862,3.950831673260744e6,3.9508257847418175e6
0,1324,0.44560160267042537,92.94987407436086,1.730947940550901e11,-0.0,5.0182279512048775e8,4.9131858668443567e11,0.34696355259957706,1.4482052086788824,418.2744333346239,3.961727545227582e6,3.9617217079534493e6
0,1326,0.44436067078348707,93.00722818889076,1.7410062742186276e11,-0.0,5.040113136899888e8,4.9421837453106244e11,0.34693001983462735,1.444172180046333,418.5325268500084,3.972560625383489e6,3.9725548541813684e6
0,1328,0.4429806975854218,93.05360574819406,1.7511084301872644e11,-0.0,5.0620496445264834e8,4.9712934977439056e11,0.34689523872089834,1.4396872671526209,418.74122586687326,3.9836159982917383e6,3.9836102948332448e6
0,1330,0.4413939946120028,93.11196326100956,1.7612545420616293e11,-0.0,5.084065150449517e8,5.000552108036228e11,0.3468620927699352,1.434530482489009,419.00383467454304,3.9944520380492695e6,3.9944464086875324e6
0,1332,0.4379093445735023,93.16692675336093,1.7714447346080847e11,-0.0,5.1061413273552144e8,5.0299355134290607e11,0.3468286565106435,1.4232053698638825,419.2511703901242,4.0053645934574488e6,4.0053590838540685e6
0,1334,0.4354751155036329,93.21629908485181,1.781679138980177e11,-0.0,5.128275571282447e8,5.059440473110607e11,0.3467946537344416,1.4152941253868068,419.47334588183315,4.0163969292372256e6,4.0163915117199323e6
0,1336,0.4346202117147134,93.26860848930383,1.7919578835468735e11,-0.0,5.1504781911423635e8,5.0890809798193243e11,0.3467611405690209,1.4125156880728185,419.7087382018672,4.027383726135419e6,4.0273783622551635e6
0,1338,0.43233752468341624,93.32387526024087,1.8022810992574716e11,-0.0,5.172749378881012e8,5.118857569685322e11,0.3467281238218867,1.4050969552211028,419.9574386710839,4.038324089244644e6,4.038318813244821e6
0,1340,0.436239153051597,93.378315251294,1.8126489142090564e11,-0.0,5.1950845001066124e8,5.1487643159338043e11,0.34669511096694755,1.4177772474176902,420.202418630823,4.0492916271457425e6,4.0492862915913826e6
0,1342,0.4309580220892303,93.42621230581452,1.8230614602375165e11,-0.0,5.2174772263410425e8,5.1787929775121625e11,0.34666146201157344,1.4006135717899983,420.4179553761653,4.0603991454370483e6,4.060393967246918e6
0,1344,0.4336578173095309,93.48069081265066,1.8335188660513968e11,-0.0,5.2399428913235426e8,5.208964379887444e11,0.34662871272584445,1.4093879062559753,420.663108656928,4.0713885478692097e6,4.0713833397280537e6
0,1346,0.42846481046213536,93.53392685351693,1.8440212630217325e11,-0.0,5.262472654599343e8,5.239266930068983e11,0.3465959649799636,1.39251063400194,420.9026708408262,4.0824137308284394e6,4.082408676340974e6
0,1348,0.429988424914878,93.5840158130586,1.8545687808572238e11,-0.0,5.285063965600351e8,5.2696974447720496e11,0.3465629440980914,1.3974623809733535,421.1280711587637,4.0935125510940817e6,4.093507494071301e6
0,1350,0.4240571649330146,93.63278925075164,1.865161550648358e11,-0.0,5.30771947816881e8,5.3002597448795355e11,0.34652991925032284,1.3781857860322975,421.3475516283824,4.104649250466612e6,4.104644360480106e6
0,1352,0.42975648358455226,93.68495502268092,1.8757997038029706e11,-0.0,5.330444403342093e8,5.3309611295155396e11,0.34649738661794155,1.396708571649795,421.58229760206416,4.1157297815230805e6,4.115724795401692e6
0,1354,0.4285932636193426,93.73595890906651,1.886483371246851e11,-0.0,5.353233889766334e8,5.361795315496765e11,0.3464648638491095,1.3929281067628634,421.8118150907993,4.1268449922788423e6,4.1268400653021894e6
0,1356,0.4270018870372228,93.7872514703925,1.8972126845624872e11,-0.0,5.376089594935845e8,5.392764806170519e11,0.3464325011680024,1.3877561328709742,422.04263161676624,4.137965853164414e6,4.1379609945810884e6
0,1358,0.4295389748734343,93.83636429478949,1.9079877730458145e11,-0.0,5.399008563873867e8,5.423865856694896e11,0.3463999946786456,1.3960016683386614,422.2636393265527,4.149142006822388e6,4.1491371247233083e6
0,1360,0.42543900644289684,93.88838687225044,1.918808772967751e11,-0.0,5.421997220940295e8,5.4551074475110516e11,0.3463679731286741,1.3826767709394148,422.49774092512695,4.1602710587766217e6,4.1602663000223828e6
0,1362,0.4199230113589349,93.94055378945887,1.9296758127439178e11,-0.0,5.445052237499832e8,5.486485334730853e11,0.34633609424793893,1.3647497869165384,422.7324920525649,4.171408489664216e6,4.1714038828934687e6
0,1364,0.41929166679129737,93.99116395216848,1.9405890245888818e11,-0.0,5.468171532113979e8,5.517996945214585e11,0.3463041416400995,1.3626979170717164,422.96023778475814,4.1825887902847608e6,4.1825842289768374e6
0,1366,0.41994377672345984,94.04171384277427,1.9515485431022107e11,-0.0,5.491357071033303e8,5.549645215929281e11,0.3462723000477721,1.3648172743512446,423.1877122924842,4.1937817454766287e6,4.1937772023838144e6
0,1368,0.41683962862379476,94.09299543701098,1.9625544987326468e11,-0.0,5.514610017587327e8,5.581432005326816e11,0.3462406748789028,1.3547287930273328,423.41847946654946,4.204971206468902e6,4.204966760730548e6
0,1370,0.41698917813279485,94.14388369772391,1.973607024541035e11,-0.0,5.537928956509252e8,5.61335564587664e11,0.3462091148531048,1.3552148289315833,423.6474766397576,4.216180039290342e6,4.216175622334579e6
0,1372,0.41481997730807524,94.19358920354202,1.9847062536786694e11,-0.0,5.561313195000737e8,5.645415449862341e11,0.3461775481396916,1.3481649262512445,423.8711514159391,4.2274246096523e6,4.227420269157104e6
0,1374,0.4157176723667938,94.23979863682881,1.9958523199001852e11,-0.0,5.584759963067313e8,5.677607869354303e11,0.34614569948723095,1.3510824351920798,424.07909386572965,4.238752813906689e6,4.238748486341758e6
0,1376,0.4136952441980502,94.29493140865492,2.0070453558004877e11,-0.0,5.608284176550971e8,5.70995367113365e11,0.3461149808569465,1.3445095436436632,424.32719133894716,4.249908241678654e6,4.249903987503943e6
0,1378,0.4121999750921942,94.34169351662634,2.0182854942130954e11,-0.0,5.631865425988543e8,5.742425062799117e11,0.34608344225008536,1.3396499190496312,424.53762082481853,4.261248278809521e6,4.261244085850846e6
0,1380,0.40833188046141244,94.39158606021701,2.0295728706850757e11,-0.0,5.655517456373361e8,5.775041219110164e11,0.346052378847939,1.3270786114995905,424.76213727097655,4.272534985522455e6,4.2725309004901685e6
0,1382,0.4118814324309093,94.4417460236842,2.0409076173001602e11,-0.0,5.679236737543101e8,5.807797553984406e11,0.3460214402163942,1.3386146554004552,424.98785710657893,4.283827471700747e6,4.2838233482665755e6
0,1384,0.4094586494309723,94.49688545395261,2.052289868828498e11,-0.0,5.703029248446193e8,5.840702611021033e11,0.3459911824150765,1.33074061065066,425.23598454278675,4.295027123172993e6,4.295023079183112e6
0,1386,0.40848564205120536,94.54465097914658,2.0637197606480997e11,-0.0,5.726880360729711e8,5.87373641932328e11,0.34596022574129254,1.3275783366664173,425.4509294061596,4.306392425559081e6,4.306388431483594e6
0,1388,0.40500619573690433,94.59167801320424,2.0751974252471146e11,-0.0,5.750798085532299e8,5.906910317471718e11,0.34592931385915965,1.3162701361449392,425.6625510594191,4.317784974978864e6,4.317781078098495e6
0,1390,0.4083214948224098,94.6404824855797,2.0867229983069757e11,-0.0,5.774785241133267e8,5.940228486868265e11,0.3458986922834098,1.3270448581728318,425.88217118510863,4.3291516521499455e6,4.329147723610015e6
0,1392,0.40424885387411186,94.69023164667712,2.0982966151719543e11,-0.0,5.798841300238267e8,5.973690474759713e11,0.3458683094950386,1.3138087750908636,426.10604241004705,4.34050990132306e6,4.340506080424538e6
0,1394,0.4021415619501522,94.74126884166661,2.1099184101210214e11,-0.0,5.822966523469582e8,6.007296923595576e11,0.3458381728737581,1.3069600763379947,426.33570978749975,4.35185215303654e6,4.351848402133483e6
0,1396,0.4021419125076918,94.7880030561692,2.12158851796247e11,-0.0,5.847154451770145e8,6.041039096708652e11,0.3458076829867224,1.3069612156499983,426.5460137527614,4.3632973068708945e6,4.363293586415707e6
0,1398,0.4058237283279438,94.8376642503006,2.1333070748274283e11,-0.0,5.871413616355511e8,6.074929160837577e11,0.34577760912827776,1.3189271170658172,426.7694891263527,4.37469161126105e6,4.374687854868483e6
0,1400,0.4043451169747599,94.88835942118236,2.1450742164972897e11,-0.0,5.895742114575577e8,6.108964743908518e11,0.3457477715788314,1.3141216301679697,426.9976173953206,4.386075172506043e6,4.3860714744253615e6
0,1402,0.3994574526632216,94.93515159363487,2.156890079393175e11,-0.0,5.920134225560828e8,6.143138104843105e11,0.3457176434364034,1.2982367211554702,427.2081821713569,4.397553889794171e6,4.397550309662804e6
0,1404,0.4004155455395744,94.98483065438117,2.1687547986466367e11,-0.0,5.944597754571872e8,6.177460448772272e11,0.345687914899676,1.3013505230036169,427.4317379447153,4.408982025844058e6,4.408978459638355e6
0,1406,0.39649555934700764,95.03138387847181,2.1806685097917133e11,-0.0,5.969126041605237e8,6.21192270470525e11,0.3456579844251581,1.2886105678777748,427.6412274531232,4.420489114144136e6,4.420485646627199e6
0,1408,0.3990911323978002,95.07806743302501,2.192631349843705e11,-0.0,5.993722704792337e8,6.246530218503905e11,0.3456281620605071,1.2970461802928506,427.85130344861255,4.432005030543533e6,4.432001548569226e6
0,1410,0.3950075577039459,95.13327561504909,2.2046434558883667e11,-0.0,6.018397951807468e8,6.281297656160164e11,0.34559935106224726,1.2837745625378243,428.0997402677209,4.443347356725875e6,4.443343975775993e6
0,1412,0.3995818514972413,95.17632596177387,2.2167049649648212e11,-0.0,6.043127390989803e8,6.316190911112781e11,0.34556936913648734,1.298641017366034,428.2934668279824,4.454965300278034e6,4.454961871909517e6
0,1414,0.39563860559290703,95.22420085356566,2.2288160135770288e11,-0.0,6.067931339366465e8,6.351238900287152e11,0.34554001891691477,1.2858254681769479,428.5089038410455,4.466489944807203e6,4.466486613389796e6
0,1416,0.3925860242421018,95.27307159110435,2.2409767391926093e11,-0.0,6.092805194327124e8,6.386435415974598e11,0.3455108767734901,1.2759045787868308,428.7288221599696,4.47800425212077e6,4.478001001574694e6
0,1418,0.3912816110111852,95.31989842746366,2.253187278685362e11,-0.0,6.117745497357007e8,6.421775836566875e11,0.3454816301363669,1.2716652357863518,428.93954292358643,4.489574858775403e6,4.489571659443627e6
0,1420,0.3890950286849522,95.3669163058492,2.2654477696766525e11,-0.0,6.14275501049196e8,6.45726434522193e11,0.3454525141045898,1.2645588432260948,429.1511233763214,4.501152875311267e6,4.50114974099485e6
0,1422,0.38666422384508614,95.41629171893388,2.2777583491340527e11,-0.0,6.167836327769357e8,6.492904908953973e11,0.34542374388637975,1.25665872749653,429.37331273520243,4.512690344734418e6,4.512687278824385e6
0,1424,0.38965754790630225,95.46598608733244,2.2901191577744684e11,-0.0,6.19298703738371e8,6.528694383459935e11,0.3453950966932872,1.2663870306954823,429.596937392996,4.524231977926597e6,4.524228894756998e6
0,1426,0.3845551309302532,95.50717798348708,2.3025303309306265e11,-0.0,6.218197347729686e8,6.564619086931907e11,0.3453657285842468,1.249804175523323,429.78230092569186,4.5359739665791895e6,4.535970991847873e6
0,1428,0.3854903057262509,95.55892982138063,2.3149920086271487e11,-0.0,6.243489098273757e8,6.600710423707776e11,0.3453375035590936,1.2528434936103154,430.01518419621283,4.547492711410865e6,4.547489752115753e6
0,1430,0.38633403745281103,95.60611610162769,2.3275043285626456e11,-0.0,6.268845011503623e8,6.636944037887534e11,0.3453089298029382,1.255585621721636,430.2275224573246,4.559124498956248e6,4.559121556366163e6
0,1432,0.38462190851220857,95.65038851127818,2.3400674307232095e11,-0.0,6.294267165837471e8,6.67332315075605e11,0.345280181641717,1.2500212026646778,430.4267483007518,4.570833153661296e6,4.570830266165537e6
0,1434,0.38295991825080467,95.70317335281192,2.3526814517760773e11,-0.0,6.319768798743118e8,6.709867005621555e11,0.3452523732869198,1.244619734315115,430.66428008765365,4.582362265868705e6,4.58235943308161e6
0,1436,0.3780501314734358,95.74594070371407,2.3653465326723297e11,-0.0,6.345328679860662e8,6.74654545160758e11,0.34522369694599014,1.2286629272886664,430.8567331667133,4.594128062573959e6,4.594125330233012e6
0,1438,0.38279154722363895,95.79228575718702,2.3780628120482736e11,-0.0,6.370962297289861e8,6.783380971454547e11,0.34519545034156296,1.2440725284768266,431.0652859073416,4.6058249286943e6,4.60582215662517e6
0,1440,0.3751809555201571,95.84029829654982,2.390830429822045e11,-0.0,6.396668070368147e8,6.820371591508087e11,0.3451674997406393,1.2193381054405106,431.2813423344742,4.617495651064087e6,4.617493016859199e6
0,1442,0.37930379128524605,95.88355196758133,2.4036495264972766e11,-0.0,6.422438109173652e8,6.85750622693113e11,0.3451391642388886,1.2327373216770496,431.47598385411595,4.629285841641085e6,4.6292831776165655e6
0,1444,0.37735764830944707,95.93105363077552,2.416520240523572e11,-0.0,6.448283316539e8,6.894800868558744e11,0.34511135565550854,1.226412357005703,431.68974133848985,4.640991169412094e6,4.640988561621095e6
0,1446,0.3796517162562328,95.97766294558716,2.4294427123080972e11,-0.0,6.47419761860083e8,6.932247044188704e11,0.3450835527207556,1.2338680778327566,431.8994832551422,4.652728267650935e6,4.652725657163285e6
0,1448,0.37628424371848135,96.02252364775833,2.4424170821011584e11,-0.0,6.500180370445479e8,6.969844094303895e11,0.3450556996094353,1.2229237920850644,432.1013564149125,4.66451699137532e6,4.664514455783225e6
0,1450,0.38044369428241404,96.07114326818916,2.4554434915106076e11,-0.0,6.526237677000988e8,7.007601140140824e11,0.3450282849083944,1.2364420064178456,432.32014470685124,4.676230969788983e6,4.676228407327818e6
0,1452,0.3796978972922179,96.11419614005369,2.4685220802347974e11,-0.0,6.552359228124245e8,7.045503519001608e11,0.3450004581866701,1.2340181661997083,432.5138826302416,4.688084522316927e6,4.688081999025363e6
0,1454,0.3789661283076555,96.1597926641646,2.4816529888947833e11,-0.0,6.578554313158393e8,7.08356498243752e11,0.3449729721755354,1.2316399169998804,432.7190669887407,4.699891203385448e6,4.699888719173523e6
0,1456,0.37431248269924106,96.20912194399578,2.494836359913704e11,-0.0,6.604824479836125e8,7.121788082727694e11,0.3449459434809474,1.2165155687725335,432.94104874798103,4.711622989202768e6,4.711620595028289e6
0,1458,0.37348902866177053,96.25497920967508,2.508072334164831e11,-0.0,6.6311613803455e8,7.160160958378907e11,0.34491868015754923,1.2138393431507541,433.1474064435379,4.723446544468983e6,4.7234441895876685e6
0,1460,0.3700760339551505,96.298557299994,2.521361051690529e11,-0.0,6.657566639954245e8,7.198686242642668e11,0.3448913117094443,1.202747110354239,433.343507849973,4.735334761643305e6,4.735332478102212e6
0,1462,0.37017647042290996,96.34704735948576,2.5347026555071848e11,-0.0,6.684048433508075e8,7.237376154281621e11,0.34486448635448413,1.2030735288744574,433.5617131176859,4.747120003140204e6,4.747117746921378e6
0,1464,0.36633414472910375,96.39270988713581,2.54809728656328e11,-0.0,6.710598184806372e8,7.276218455993248e11,0.3448375075555715,1.1905859703695871,433.7671944921111,4.758982696897091e6,4.758980515806991e6
0,1466,0.36901740238388225,96.43755595971986,2.561545088201042e11,-0.0,6.737218043665411e8,7.315216563812452e11,0.3448105366320942,1.1993065577476174,433.96900181873934,4.77087606328346e6,4.770873877791147e6
0,1468,0.36747972495899006,96.48171143921506,2.5750462027566052e11,-0.0,6.763908508334477e8,7.354371487478407e11,0.34478361084110404,1.1943091061167177,434.16770147646776,4.782797347502335e6,4.782795208467595e6
0,1470,0.36564464846910194,96.52574481547725,2.588600770508048e11,-0.0,6.790670231517282e8,7.393684469822356e11,0.34475677251847603,1.1883451075245812,434.36585166964767,4.794733221096858e6,4.794731131540929e6
0,1472,0.36342206477464456,96.57465821349071,2.602208935805354e11,-0.0,6.817509007134902e8,7.433164322697223e11,0.34473047087616526,1.1811217105175948,434.5859619607082,4.806565237630593e6,4.806563201903838e6
0,1474,0.3588696874641585,96.61515027921703,2.6158708403602753e11,-0.0,6.844409833216544e8,7.472789253800911e11,0.3447035143385863,1.166326484258515,434.76817625647664,4.8186083157716915e6,4.818606358643975e6
0,1476,0.36180925277928666,96.65787578424788,2.62958662994042e11,-0.0,6.871384709391807e8,7.512577201121888e11,0.34467683878190736,1.1758800715326816,434.96044102911543,4.830610318911564e6,4.830608355968498e6
0,1478,0.362311779998272,96.70741863733683,2.6433564456892798e11,-0.0,6.898439167272621e8,7.552536643539655e11,0.34465087018436463,1.1775132849943841,435.1833838680157,4.842461430356791e6,4.842459489881095e6
0,1480,0.36147820644185225,96.74973076387639,2.6571804303120258e11,-0.0,6.925557314790791e8,7.592644395578346e11,0.3446243575325792,1.1748041709360197,435.37378843744375,4.854496600354626e6,4.854494696390044e6
0,1482,0.36357920364672397,96.7961776300805,2.6710587283965094e11,-0.0,6.952752056996979e8,7.632919820073013e11,0.3445982978804971,1.1816324118518529,435.58279933536227,4.866444400328093e6,4.866442501709548e6
0,1484,0.36186370954083424,96.84051738523374,2.6849914846910406e11,-0.0,6.980016566022022e8,7.67335309928564e11,0.344572155150033,1.1760570560077113,435.7823282335518,4.878454271669939e6,4.8784524191378625e6
0,1486,0.3600235564360418,96.88635870136932,2.6989788410613196e11,-0.0,7.00735494296808e8,7.713950604189247e11,0.34454623721980615,1.1700765584171358,435.98861415616193,4.890439517535569e6,4.890437712017387e6
0,1488,0.3575878410497492,96.92932951261758,2.7130209435420367e11,-0.0,7.034762344921247e8,7.754705425700778e11,0.34452016379103845,1.162160483411685,436.18198280677916,4.902505612731248e6,4.902503859478896e6
0,1490,0.3553935138608201,96.97169818004758,2.7271179358155066e11,-0.0,7.062241420898961e8,7.795621781323945e11,0.34449413163529263,1.1550289200476653,436.37264181021413,4.914598073406737e6,4.914596369207135e6
0,1492,0.35714541215029705,97.01782371797208,2.741269962481609e11,-0.0,7.089797107742085e8,7.836707322269584e11,0.344468507602757,1.1607225894884654,436.58020673087435,4.926610973789267e6,4.926609279564321e6
0,1494,0.35834652643248405,97.06178549067275,2.7554771673016187e11,-0.0,7.117422913555512e8,7.877952665550317e11,0.3444427901354544,1.1646262109055732,436.77803470802735,4.938687977611819e6,4.938686299085956e6
0,1496,0.35239070770133407,97.10305989181376,2.7697396979205316e11,-0.0,7.145118505021679e8,7.919357585591901e11,0.3444169509749141,1.1452698000293358,436.9637695131619,4.950842324260072e6,4.950840729780559e6
0,1498,0.352625709681471,97.14783503411176,2.784057697856948e11,-0.0,7.172890648897202e8,7.96093249419106e11,0.344391488587384,1.1460335564647808,437.1652576535029,4.962922768241087e6,4.962921198404168e6
0,1500,0.3560953827184261,97.1915194881223,2.798431311394672e11,-0.0,7.20073433037808e8,8.002670184172446e11,0.34436601726397575,1.1573099938348848,437.3618376965503,4.975041487389682e6,4.975039912484102e6
0,1502,0.35511215982278094,97.23617096609799,2.8128606858257733e11,-0.0,7.228652144832519e8,8.044574835712671e11,0.3443407274430247,1.154114519424038,437.56276934744096,4.987148009951043e6,4.987146471484126e6
0,1504,0.35364866903163616,97.27877240146351,2.827345965976683e11,-0.0,7.256640700771122e8,8.086641647983083e11,0.344315356328714,1.1493581743528176,437.7544758065858,4.999316663871193e6,4.999315165687094e6
0,1506,0.3516183764642885,97.32556719753833,2.841887298848086e11,-0.0,7.284707117684925e8,8.12888162038541e11,0.3442904264342499,1.1427597235089377,437.9650523889225,5.0113931796654835e6,5.011391726660208e6
0,1508,0.3501868898795013,97.36705449032468,2.85648482956944e11,-0.0,7.312840787189174e8,8.171279077511835e11,0.3442651415687596,1.1381073921083793,438.15174520646104,5.023612692179775e6,5.0236112781869965e6
0,1510,0.35034702377419913,97.41010567175876,2.8711387053844055e11,-0.0,7.341049505770216e8,8.21384604832862e11,0.3442400729126806,1.1386278272661472,438.3454755229144,5.035805117093051e6,5.035803728519388e6
0,1512,0.347752463278758,97.44825875523367,2.885849070887963e11,-0.0,7.369326222486498e8,8.256572177511624e11,0.3442146956102842,1.1301955056559634,438.5171643985515,5.048131486530436e6,5.048130145732509e6
0,1514,0.3479255468889079,97.49519315695896,2.900616075599326e11,-0.0,7.397686243815682e8,8.299480897537617e11,0.34419012395634996,1.1307580273889508,438.72836920631534,5.060250317569211e6,5.060249002228745e6
0,1516,0.3502304573861271,97.53406389488906,2.9154398642113477e11,-0.0,7.426110801538279e8,8.342544110920684e11,0.344164974984309,1.1382489865049132,438.90328752700077,5.072582630094826e6,5.072581322769269e6
0,1518,0.3461787809089193,97.58179045160992,2.930320585506922e11,-0.0,7.454619135991238e8,8.385791262927777e11,0.3441406490706522,1.1250810379539877,439.1180570322446,5.084704313705774e6,5.0847030652414905e6
0,1520,0.34194400720985363,97.62115685867433,2.945258385496945e11,-0.0,7.483191934951055e8,8.429193355628658e11,0.34411573078849894,1.1113180234320243,439.2952058640345,5.097047889964651e6,5.097046699737213e6
0,1522,0.34289170777891725,97.66597712772997,2.960253412161893e11,-0.0,7.511844622198837e8,8.472774102824736e11,0.34409133036579204,1.114398050281481,439.4968970747849,5.109265600031469e6,5.109264428835511e6
0,1524,0.3447136548648264,97.70848901260737,2.9753058139546405e11,-0.0,7.540568716952673e8,8.516520910681234e11,0.34406682793877086,1.1203193783106857,439.6882005567332,5.1215532015506085e6,5.121552043191516e6
0,1526,0.340962208912137,97.75191810541676,2.99041573709887e11,-0.0,7.569368066827906e8,8.560439932880515e11,0.3440424960682413,1.1081271789644453,439.8836314743754,5.1338291609987235e6,5.133828055775654e6
0,1528,0.34469841992681116,97.79464874279444,3.005583331449557e11,-0.0,7.598240666537992e8,8.604528407020493e11,0.3440181786194206,1.1202698647621363,440.07591934257493,5.146134423319556e6,5.146133318051497e6
0,1530,0.3407423325019265,97.83680650467583,3.020808743869441e11,-0.0,7.627187103052992e8,8.648787523801636e11,0.3439939163175921,1.1074125806312611,440.26562927104123,5.158465956231456e6,5.158464904363382e6
0,1532,0.33963090080520797,97.87864718675164,3.036092123670183e11,-0.0,7.656207517121934e8,8.693217792560619e11,0.34396970833174123,1.103800427616926,440.4539123403824,5.170817276789427e6,5.1708162582348585e6
0,1534,0.3414742828791939,97.91802415586199,3.051433619662414e11,-0.0,7.685299618236175e8,8.737815994711877e11,0.34394538593663293,1.1097914193573801,440.63110870137893,5.183243568720136e6,5.183242563860986e6
0,1536,0.3411993129310521,97.96273789173078,3.066833380069414e11,-0.0,7.714472289372892e8,8.78259605640735e11,0.3439215709476747,1.1088977670259192,440.8323205127885,5.195544479349466e6,5.195543502648686e6
0,1538,0.33825804124475667,98.00537111086172,3.0822915548798517e11,-0.0,7.743717394324973e8,8.827545797591957e11,0.3438976813310377,1.0993386340454592,441.0241699988777,5.207910414774313e6,5.207909482488531e6
0,1540,0.3342974681923404,98.04239030211254,3.0978082918553406e11,-0.0,7.773031078671749e8,8.872659569299152e11,0.34387344157891386,1.0864667716251064,441.1907563595064,5.220433212324146e6,5.220432329254814e6
0,1542,0.33468942340596197,98.08828847208524,3.1133837417222626e11,-0.0,7.802429391821823e8,8.917962380466989e11,0.3438499649511549,1.0877406260693765,441.39729812438355,5.232737942586118e6,5.232737082821029e6
0,1544,0.3291235122729992,98.13310634564462,3.129018052835092e11,-0.0,7.831901612244258e8,8.963438036470043e11,0.3438264966944725,1.0696514148872474,441.5989785554008,5.245081918064499e6,5.2450811155615505e6
0,1546,0.33979811381076086,98.17030602718198,3.1447113783042114e11,-0.0,7.861440108574873e8,9.009075029552543e11,0.3438024950630335,1.1043438698849728,441.7663771223189,5.25763576251809e6,5.257634925137659e6
0,1548,0.33580167963295815,98.21351312834571,3.1604638657204156e11,-0.0,7.891060756837138e8,9.054898185863473e11,0.3437790641807033,1.091355458807114,441.9608090775557,5.270044857140151e6,5.270044067738705e6
0,1550,0.33435917365443235,98.24982052702074,3.1762756632998334e11,-0.0,7.92074899103569e8,9.100885272805486e11,0.34375518554910495,1.0866673143769052,442.1241923715934,5.2826462264323095e6,5.282645469906627e6
0,1552,0.3306575438733035,98.291473261466,3.192146925025624e11,-0.0,7.950518550180355e8,9.147057864854287e11,0.34373179968653,1.0746370175882363,442.31162967659697,5.295119515528795e6,5.295118803394443e6
0,1554,0.3303837899139592,98.33609965754754,3.2080778008727856e11,-0.0,7.980366773484449e8,9.193412165122048e11,0.34370871194312713,1.0737473172203675,442.5124484589639,5.307526114557528e6,5.307525429073372e6
0,1556,0.3291394054201443,98.37524031235334,3.22406844023759e11,-0.0,8.010284527145954e8,9.239934284001515e11,0.34368529364473727,1.069703067615469,442.68858140559,5.320088813153956e6,5.320088158513235e6
0,1558,0.32828736761109145,98.41444050345716,3.2401189949463495e11,-0.0,8.04027799747877e8,9.286634125125574e11,0.3436619607214255,1.0669339447360473,442.8649822655572,5.332661893581625e6,5.332661267658197e6
0,1560,0.3275455911974613,98.45692853004766,3.2562296153715564e11,-0.0,8.070350839796953e8,9.33351769471169e11,0.3436389530806654,1.0645231713917491,443.0561783852145,5.345159660843351e6,5.345159063191991e6
0,1562,0.3297458900403407,98.49754319645317,3.272400454168261e11,-0.0,8.100497404612917e8,9.380576491837115e11,0.34361588025693796,1.0716741426311074,443.23894438403926,5.357718761052744e6,5.35771817865718e6
0,1564,0.32933440339171505,98.53730851669818,3.288631662083849e11,-0.0,8.130719043065223e8,9.427812921270159e11,0.34359282925098056,1.070336811023074,443.4178883251418,5.370312256475845e6,5.370311700883926e6
0,1566,0.326545113675424,98.58204547043232,3.304923392442068e11,-0.0,8.161022238200527e8,9.475237432579957e11,0.34357022695910666,1.061271619445128,443.61920461694547,5.382784668292966e6,5.382784149360667e6
0,1568,0.32705799102879857,98.6204012563829,3.321275795976849e11,-0.0,8.191394495820966e8,9.522830773470425e11,0.343547228841094,1.0629384708435954,443.7918056537231,5.395439286349104e6,5.395438790049097e6
0,1570,0.32406452921179285,98.66175421040744,3.337689023567493e11,-0.0,8.221846358681296e8,9.570609759562142e11,0.3435245348457397,1.0532097199383268,443.9778939468335,5.408025386746281e6,5.408024926542479e6
0,1572,0.3221317862264009,98.69792113967779,3.354163230205989e11,-0.0,8.252368853148279e8,9.618560606943107e11,0.34350154085028417,1.046928305235803,444.14064512855003,5.420762787098875e6,5.42076235799383e6
0,1574,0.32813440351762024,98.7395328460449,3.37069856596703e11,-0.0,8.282973568724121e8,9.666701831204736e11,0.3434790058282645,1.0664368114322658,444.327897807202,5.433365433154587e6,5.4333650079145e6
0,1576,0.3209497503291286,98.77917191149223,3.387295186261801e11,-0.0,8.313652949244128e8,9.715021861746945e11,0.3434564293025912,1.043086688569668,444.506273601715,5.446033050163584e6,5.446032673557324e6
0,1578,0.32383572912390196,98.82358419467518,3.403953242406255e11,-0.0,8.344413947866787e8,9.763531967327534e11,0.34343425384643783,1.0524661196526814,444.7061288760383,5.458582929684535e6,5.458582568571581e6
0,1580,0.3212976478015125,98.86338230182193,3.4206728880173096e11,-0.0,8.375246746911309e8,9.812216972102559e11,0.3434118335610491,1.0442173553549157,444.8852203581987,5.471269501202268e6,5.471269172269426e6
0,1582,0.32063089369768716,98.9012136043186,3.437454276078546e11,-0.0,8.4061541808051e8,9.861081637955123e11,0.34338934713988783,1.0420504045174832,445.0554612194337,5.4840214765437e6,5.484021173674431e6
0,1584,0.31927949469284744,98.94358382088224,3.454297559979303e11,-0.0,8.437143497696828e8,9.910137740372473e11,0.3433672599858305,1.0376583577517542,445.2461271939701,5.496661392268137e6,5.496661117475346e6
0,1586,0.3169063974717893,98.98196076290242,3.4712028947952014e11,-0.0,8.468205499632128e8,9.959371027621354e11,0.3433449680982108,1.0299457917833152,445.4188234330609,5.50942215159938e6,5.5094219068458155e6
0,1588,0.3168909663194599,99.02029208850966,3.488170432348161e11,-0.0,8.499344514637216e8,1.0008788656895739e12,0.34332274536344687,1.0298956405382447,445.5913143982935,5.522196097264164e6,5.522195876269874e6
0,1590,0.31311283828887604,99.06258617920992,3.5052003278148315e11,-0.0,8.530565131218256e8,1.0058398230822196e12,0.3433008815208077,1.0176167244388472,445.7816378064446,5.534872846203498e6,5.53487265775838e6
0,1592,0.31745412351421304,99.09996648042342,3.522292736838703e11,-0.0,8.56185753463325e8,1.0108184458297432e12,0.34327873598386244,1.0317259014211924,445.9498491619054,5.547696634357384e6,5.547696460000948e6
0,1594,0.3199400417414592,99.14226427776669,3.5394478116328534e11,-0.0,8.593232721932186e8,1.0158165147127051e12,0.343257009675575,1.0398051356597424,446.1401892499501,5.56039638309147e6,5.560396228200698e6
0,1596,0.3161728985540727,99.17740699734463,3.5566657094380237e11,-0.0,8.62467778312597e8,1.0208320032431025e12,0.34323487373692607,1.0275619203007362,446.29833148805085,5.57330599821515e6,5.57330587418914e6
0,1598,0.3139712593526166,99.21613745725973,3.5739465831314075e11,-0.0,8.656204301727794e8,1.0258667891029607e12,0.343213057703167,1.020406592896004,446.4726185576688,5.586128172413826e6,5.586128075925579e6
0,1600,0.3153049076160046,99.25834878565212,3.591290587975767e11,-0.0,8.687812207347922e8,1.030920894378091e12,0.3431915476708599,1.024740949752015,446.6625695354345,5.598865149686065e6,5.5988650750663495e6
0,1602,0.31385663201446473,99.29795876744618,3.608697880669307e11,-0.0,8.719495145463215e8,1.0359933342362764e12,0.3431699369755123,1.0200340540470103,446.8408144535078,5.611686179073654e6,5.6116861303512575e6
0,1604,0.31383420023608904,99.33380847601592,3.6261686146491675e11,-0.0,8.751251874955164e8,1.0410839392778915e12,0.3431481419174069,1.0199611507672894,447.00213814207166,5.62462424086107e6,5.624624215684613e6
0,1606,0.3096551872491017,99.3762903176586,3.6437029470828906e11,-0.0,8.783093849604117e8,1.0461945775381321e12,0.3431268759107257,1.0063793585595804,447.1933064294637,5.637388282182478e6,5.637388285508438e6
0,1608,0.3071506362786657,99.41278083657383,3.661301033384187e11,-0.0,8.815007397481197e8,1.0513230861765579e12,0.34310527494749044,0.9982395679056635,447.3575137645822,5.650332255779817e6,5.650332284533834e6
0,1610,0.3126384090399578,99.45217999752052,3.678963030395325e11,-0.0,8.847002092736976e8,1.0564710338911207e12,0.3430839292866351,1.016074829379863,447.5348099888423,5.663206265295103e6,5.663206312626728e6
0,1612,0.3094558341308215,99.48646366807627,3.696689092670479e11,-0.0,8.879069739076345e8,1.061637132672059e12,0.34306232824205035,1.00573146092517,447.6890865063432,5.676236652026289e6,5.676236724796146e6
0,1614,0.3099117557321587,99.52852224798241,3.714479379147141e11,-0.0,8.911224059418797e8,1.0668236252754799e12,0.34304131161238294,1.0072132061295158,447.87835011592085,5.6890589991233125e6,5.689059095203067e6
0,1616,0.30465462185855335,99.56783735669218,3.732334044020134e11,-0.0,8.943454015825542e8,1.0720287645553943e12,0.3430201921459307,0.9901275210402984,448.0552681051148,5.701970630969616e6,5.701970752447069e6
0,1618,0.30846611412408226,99.60637852909173,3.7502532466078217e11,-0.0,8.975761511311127e8,1.0772528878693583e12,0.3429990779075972,1.0025148709032674,448.22870338091275,5.714915997806426e6,5.714916141106133e6
0,1620,0.3061486515611584,99.64558636276861,3.76823714133468e11,-0.0,9.008148519449928e8,1.0824963460174203e12,0.3429780878517097,0.9949831175737648,448.4051386324588,5.727854107901899e6,5.727854274698943e6
0,1622,0.3077909312237711,99.68225499887583,3.786285887092804e11,-0.0,9.040611477470515e8,1.0877585929364371e12,0.3429569957054113,1.0003205264772561,448.57014749494124,5.740876581388496e6,5.740876771196937e6
0,1624,0.3085752993170817,99.72206477706523,3.8043996404969025e11,-0.0,9.073156683753576e8,1.0930406813918905e12,0.3429361803124221,1.0028697227805157,448.74929149679355,5.753820953990686e6,5.753821167377046e6
0,1626,0.30488907508583907,99.761844300864,3.8225785602687726e11,-0.0,9.105780907324524e8,1.0983421195040905e12,0.3429154390455333,0.990889494028977,448.928299353888,5.766777778494653e6,5.766778014029885e6
0,1628,0.3051574925304162,99.79768284705509,3.840822803777129e11,-0.0,9.138479876862227e8,1.1036622435754578e12,0.3428945060533717,0.9917618507238526,449.08957281174787,5.779859793095222e6,5.779860051551913e6
0,1630,0.30262323005393754,99.83451794770534,3.8591325272698663e11,-0.0,9.171259126241537e8,1.109001984850384e12,0.34287371193415106,0.983525497675297,449.255330764674,5.792925120866037e6,5.792925400638067e6
0,1632,0.3000050225266936,99.87316747638693,3.8775078920756146e11,-0.0,9.204119565327761e8,1.1143615238539292e12,0.34285310366587385,0.9750163232117541,449.42925364374116,5.805949861487161e6,5.805950162009031e6
0,1634,0.3053604330724312,99.91024881714685,3.895949054636874e11,-0.0,9.237057501891745e8,1.1197402903454238e12,0.3428324515948112,0.9924214074854014,449.5961196771608,5.819031850145216e6,5.819032177897093e6
0,1636,0.30411622479053335,99.94680161535075,3.9144561744738477e11,-0.0,9.270074458385493e8,1.125138563944482e12,0.3428118449904287,0.9883777305692334,449.7606072690784,5.832141131436556e6,5.83214148091139e6
0,1638,0.29808096556117214,99.98489331761482,3.933029409701773e11,-0.0,9.303172698061883e8,1.1305567469723591e12,0.3427914117525476,0.9687631380738094,449.9320199292667,5.845217498565356e6,5.84521786385956e6
0,1640,0.3010410803373441,100.02185257911822,3.9516689194015466e11,-0.0,9.336349173911997e8,1.1359943725814128e12,0.3427709612787657,0.9783835110963683,450.098336606032,5.85833875149666e6,5.85833914284104e6
0,1642,0.29720520840574466,100.06153495361116,3.970374862442877e11,-0.0,9.369608426300292e8,1.1414522173542202e12,0.34275075979561287,0.9659169273186702,450.2769072912502,5.871392097680013e6,5.871392506185093e6
0,1644,0.2979250024665864,100.09689859507367,3.989147399753121e11,-0.0,9.402942814139376e8,1.1469290586692014e12,0.34273034798728014,0.9682562580164057,450.4360436778315,5.884583848637281e6,5.884584280281406e6
0,1646,0.29923249176119965,100.13711268637891,4.0079866894443933e11,-0.0,9.436362273881493e8,1.1524265613364543e12,0.34271030522246376,0.9725055982238988,450.6170070887051,5.897644891336654e6,5.897645347727973e6
0,1648,0.29845924228825294,100.16981484784398,4.026892891575044e11,-0.0,9.469853819941515e8,1.1579426203688572e12,0.3426898654977141,0.969992537436822,450.7641668152979,5.910939081832454e6,5.910939558968872e6
0,1650,0.29782157947072985,100.21001582248545,4.045866166649645e11,-0.0,9.503433447716994e8,1.1634799022083396e12,0.34266995721677396,0.967920133279872,450.94507120118453,5.9240238959257435e6,5.924024394375994e6
0,1652,0.2965085074947283,100.24548009127969,4.0649066742488135e11,-0.0,9.537088280630882e8,1.1690363165353403e12,0.3426498235678749,0.963652649357867,451.1046604107586,5.937260590646973e6,5.93726110851065e6
0,1654,0.29625278889362994,100.28260004438808,4.084014574409801e11,-0.0,9.570825162335875e8,1.1746130244093738e12,0.3426298565716067,0.9628215639042973,451.27170019974636,5.950460147686922e6,5.950460687187719e6
0,1656,0.29592423341208196,100.31842242618504,4.103190028534216e11,-0.0,9.604641083755579e8,1.1802095606165024e12,0.342609876281641,0.9617537585892664,451.4329009178327,5.963710195612498e6,5.963710756462533e6
0,1658,0.2883506418748245,100.35518540466231,4.122433196274253e11,-0.0,9.638538662255344e8,1.1858263905745107e12,0.34259002956158746,0.9371395860931797,451.59833432098037,5.976944148520626e6,5.976944712401699e6
0,1660,0.29334874407042355,100.39621224036904,4.1417442408125543e11,-0.0,9.672521089071116e8,1.19146407670455e12,0.3425704880406275,0.9533834182288765,451.7829550816607,5.990062377104197e6,5.990062975644656e6
0,1662,0.2931797238718132,100.42924552518465,4.161123321090016e11,-0.0,9.706575880369306e8,1.197120579208377e12,0.3425505352532034,0.9528341025833929,451.93160486333096,6.003431665479094e6,6.003432285230187e6
0,1664,0.29461918982436086,100.46387405692548,4.180570599840255e11,-0.0,9.740713126447349e8,1.2027976042568135e12,0.3425307423646505,0.9575123669291727,452.0874332561647,6.016765362554035e6,6.016766008454085e6
0,1666,0.2868809095770017,100.50221431773659,4.2000862360304846e11,-0.0,9.774935377846467e8,1.2084956103461729e12,0.34251124976622443,0.9323629561252554,452.25996442981466,6.029999313119856e6,6.029999957335219e6
0,1668,0.2950329581203736,100.53826086073263,4.219670395275928e11,-0.0,9.809235871767862e8,1.2142135038832866e12,0.34249166150284877,0.9588571138912142,452.42217387329686,6.0433142076636795e6,6.043314899437014e6
0,1670,0.2925012115042056,100.57451097434296,4.239323237044399e11,-0.0,9.843617896152161e8,1.219951864952971e12,0.34247216458590296,0.9506289373886683,452.5852993845433,6.056634843529223e6,6.056635548850844e6
0,1672,0.29052869578972407,100.60837979604071,4.2590449237523364e11,-0.0,9.878078592991127e8,1.2257102483728828e12,0.34245258994581534,0.9442182613166032,452.7377090821832,6.070039642335932e6,6.070040362471696e6
0,1674,0.2878522771023697,100.64862471855552,4.278835618148948e11,-0.0,9.912627292589259e8,1.2314902469645474e12,0.3424334559437057,0.9355199005827015,452.91881123349987,6.08326270913047e6,6.08326344143812e6
0,1676,0.29015448448661535,100.67996493695745,4.298695481722709e11,-0.0,9.947247916080356e8,1.2372892025627966e12,0.34241385454736456,0.9430020745814999,453.05984221630854,6.096768594444981e6,6.096769356597729e6
0,1678,0.28697128998795707,100.7180490006649,4.318624678587854e11,-0.0,9.981957215476564e8,1.2431099528981821e12,0.34239471953426265,0.9326566924608605,453.2312205029921,6.110080944584557e6,6.110081716060042e6
0,1680,0.28895344629918696,100.75806273587958,4.3386233715560913e11,-0.0,1.0016750001788422e9,1.2489516631448457e12,0.3423757512966608,0.9390987004723577,453.4112823114581,6.1233458158169985e6,6.123346616921822e6
0,1682,0.28836785586821845,100.7911056673279,4.3586917215670605e11,-0.0,1.0051617209798858e9,1.254812842531462e12,0.3423564435892725,0.93719553157171,453.55997550297553,6.136835994389553e6,6.136836814491785e6
0,1684,0.28756341399251206,100.82602841119802,4.378829895086202e11,-0.0,1.0086568164454763e9,1.260695089385562e12,0.3423373080862118,0.9345810954756641,453.7171278503911,6.150280633285829e6,6.150281471415834e6
0,1686,0.28371608337807364,100.86389753438672,4.39903805252163e11,-0.0,1.0121604131395576e9,1.266598651301131e12,0.34231840830331023,0.9220772709787393,453.88753890474027,6.163646429195121e6,6.163647271783461e6
0,1688,0.2895788130689242,100.89787542803099,4.4193163591186707e11,-0.0,1.0156717793276552e9,1.2725223275932148e12,0.3422993334562304,0.9411311424740036,454.0404394261394,6.177144130864323e6,6.177145021548726e6
0,1690,0.28644155123546355,100.93381049909014,4.439664979401806e11,-0.0,1.0191915750399652e9,1.2784672638773606e12,0.3422804445991326,0.9309350415152565,454.2021472459056,6.190593319466766e6,6.19059421692465e6
0,1692,0.2835862943583661,100.96843405578738,4.460084076858431e11,-0.0,1.0227194491963832e9,1.2844329003544375e12,0.3422615419078664,0.9216554566646897,454.3579532510432,6.204095092205224e6,6.2040959970984915e6
0,1694,0.28234180182138,101.00495689659982,4.480573814820428e11,-0.0,1.0262557436299071e9,1.2904198482270198e12,0.3422428058043804,0.9176108559194851,454.5223060346992,6.217549804260107e6,6.21755072408126e6
0,1696,0.28435643112061626,101.04273147102089,4.501134358075989e11,-0.0,1.0298003967256962e9,1.296428037039182e12,0.3422241961179418,0.9241584011420029,454.692291619594,6.23097725072312e6,6.230978201979739e6
0,1698,0.281897647258809,101.07576038829603,4.521765872016512e11,-0.0,1.0333528101369138e9,1.3024564844108286e12,0.3422053855613151,0.9161673535911292,454.8409217473321,6.244564612737293e6,6.244565572122506e6
0,1700,0.2824537525685329,101.11187253516027,4.542468521949491e11,-0.0,1.0369137928193265e9,1.308506595597906e12,0.34218680455573525,0.917974695847732,455.00342640822123,6.258067627111043e6,6.258068610491997e6
0,1702,0.27704412099417586,101.14531695749247,4.5632424706104315e11,-0.0,1.0404827750325913e9,1.3145774360444272e12,0.3421681424407872,0.9003933932310715,455.1539263087161,6.271666191629655e6,6.271667166268244e6
0,1704,0.28146772916221785,101.18044220323105,4.584087885713835e11,-0.0,1.0440601859175004e9,1.320669768232037e12,0.34214962127069637,0.914770119777208,455.3119899145397,6.285224060621965e6,6.285225080435477e6
0,1706,0.2804121819810005,101.21772655837856,4.605004931139637e11,-0.0,1.0476461156654466e9,1.3267837802112883e12,0.3421312859626724,0.9113395914382516,455.4797695127035,6.298725729069499e6,6.29872676384467e6
0,1708,0.27586002903613205,101.24713438001127,4.6259937730424146e11,-0.0,1.0512395299301854e9,1.3329177398165154e12,0.34211258011097573,0.8965450943674291,455.61210471005074,6.31248800875464e6,6.312489037298699e6
0,1710,0.2767592268800884,101.28650321083359,4.6470545774632806e11,-0.0,1.0548422681264185e9,1.3390748207498474e12,0.34209447458704056,0.8994674873602874,455.78926444875117,6.325947407844294e6,6.325948462229164e6
0,1712,0.275001802516413,101.31951216503042,4.6681875097540063e11,-0.0,1.0584526663054498e9,1.3452522137395295e12,0.3420760821635538,0.8937558581783422,455.9378047426369,6.339620065631823e6,6.339621129573051e6
0,1714,0.276347108178184,101.35397525213287,4.689392737567431e11,-0.0,1.0620715313924329e9,1.351451331049887e12,0.3420578242362337,0.898128101579098,456.0928886345979,6.3532586500126785e6,6.353259742522329e6
0,1716,0.27340745696739177,101.38900393843119,4.710670425153915e11,-0.0,1.0656987959859642e9,1.357672091396523e12,0.3420396608066536,0.8885742351440232,456.25051772294034,6.366891157516487e6,6.366892251709237e6
0,1718,0.2766407985859046,101.42590217595014,4.73202074030643e11,-0.0,1.0693345828811715e9,1.3639147393592095e12,0.3420216484676722,0.89908259540419,456.4165597917756,6.380475815166605e6,6.380476950592701e6
0,1720,0.27738495257176454,101.45932458984026,4.753443850125987e11,-0.0,1.0729783680664685e9,1.370178408061727e12,0.3420035093972752,0.9015010958582348,456.56696065428116,6.394183452551144e6,6.394184613452605e6
0,1722,0.2743242535120275,101.4906422014799,4.774939921225004e11,-0.0,1.076630306002097e9,1.3764633948131104e12,0.3419853205359637,0.8915538239140893,456.70788990665955,6.407970774485949e6,6.407971934920895e6
0,1724,0.2728899534161496,101.5265891983828,4.7965091209188403e11,-0.0,1.0802910886045244e9,1.3827709246623162e12,0.34196743523681605,0.8868923486024861,456.8696513927226,6.421621511848891e6,6.421622682683037e6
0,1726,0.27510833307009236,101.5627321592913,4.818151615311951e11,-0.0,1.083960264570466e9,1.3891002551174292e12,0.3419496123922029,0.8941020824778002,457.03229471681084,6.435277678912649e6,6.435278885624914e6
0,1728,0.27252652592291726,101.59442625962208,4.839867574581765e11,-0.0,1.0876373837351213e9,1.395450641636113e12,0.3419316163090679,0.8857112092494811,457.17491816829937,6.449089342001434e6,6.44909055035889e6
0,1730,0.27102894590804205,101.62521175698885,4.8616571638800824e11,-0.0,1.0913228081888087e9,1.4018227417786309e12,0.3419136287600962,0.8808440742011366,457.3134529064498,6.462942777943875e6,6.462943995278196e6
0,1732,0.2724118000836144,101.66241764083202,4.883520551798436e11,-0.0,1.0950172957682185e9,1.408217901090711e12,0.3418960327798038,0.8853383502717467,457.4808793837441,6.476600201147713e6,6.476601448835452e6
0,1734,0.2710900406478082,101.69302794664179,4.905457908228083e11,-0.0,1.0987195323383887e9,1.4146338782519575e12,0.3418781501292651,0.8810426321053766,457.61862575988806,6.4904837753632795e6,6.490485032973068e6
0,1736,0.2713830984059691,101.72660945406122,4.92746939903387e11,-0.0,1.102430499833018e9,1.4210724078067324e12,0.3418604778262502,0.8819950698193995,457.76974254327547,6.504282915668376e6,6.504284195496171e6
0,1738,0.2686141672301304,101.76406150764069,4.9495551950807983e11,-0.0,1.10615030858167e9,1.4275337168068628e12,0.34184306614927,0.8729960434979237,457.9382767843831,6.517967555978083e6,6.517968834370374e6
0,1740,0.2718396944748156,101.79205534731351,4.9717154614618665e11,-0.0,1.1098775870064206e9,1.4340154552449854e12,0.34182521242394887,0.8834790070431506,458.0642490629108,6.531973530381128e6,6.531974853896447e6
0,1742,0.2671234325509042,101.82841701677928,4.9939503726809607e11,-0.0,1.1136141954297357e9,1.4405208911705034e12,0.3418078570190275,0.8681511557904387,458.2278765755068,6.545717562140882e6,6.54571886777475e6
0,1744,0.27006123188066977,101.86065565122982,5.0162600924170966e11,-0.0,1.117358835670959e9,1.447047800168443e12,0.34179033510543455,0.8776990036121768,458.37295043053416,6.559608901020947e6,6.559610250237212e6
0,1746,0.265264521681984,101.89735725657806,5.0386447938073926e11,-0.0,1.1211124245792968e9,1.453597813934713e12,0.3417731060523892,0.862109695466448,458.5381076546013,6.5733652297346415e6,6.573366559160538e6
0,1748,0.2643593670307762,101.92722424280656,5.0611046443786774e11,-0.0,1.1248737968275175e9,1.460168932416633e12,0.34175557793357153,0.8591679428500227,458.6725090926295,6.5873589875718085e6,6.587360328568165e6
0,1750,0.2639850752704356,101.9653979941254,5.0836398144077167e11,-0.0,1.1286445113034623e9,1.466763913340287e12,0.34173852659759585,0.8579514946289156,458.8442909735643,6.601090156742694e6,6.601091514011451e6
0,1752,0.26660454531102323,101.99813780544139,5.106250473815449e11,-0.0,1.1324231737202346e9,1.4733803529763064e12,0.3417212497480684,0.8664647722608255,458.99162012448625,6.6150130196245955e6,6.61501441877901e6
0,1754,0.2635482042540653,102.03150259479337,5.128936792758459e11,-0.0,1.1362104278703947e9,1.4800194112088264e12,0.34170406534597614,0.8565316638257121,459.1417616765701,6.628927159234198e6,6.628928551071506e6
0,1756,0.26812800680053683,102.06353259227389,5.1516989402104285e11,-0.0,1.1400060578747182e9,1.4866807436069622e12,0.34168685912443003,0.8714160221017447,459.2858966652325,6.642897834320958e6,6.642899286461722e6
0,1758,0.2624366217136538,102.09438421041776,5.1745370887791235e11,-0.0,1.143810125377476e9,1.4933644915356907e12,0.34166966009134425,0.8529190205693749,459.4247289468799,6.656920007867906e6,6.656921427933607e6
0,1760,0.2623848694339376,102.12926639477303,5.19745140834462e11,-0.0,1.1476231363518991e9,1.5000715791448804e12,0.34165270957419613,0.8527508256602971,459.5816987764786,6.670819610135665e6,6.6708210489109205e6
0,1762,0.2635431374519974,102.16262275643085,5.2204420685367804e11,-0.0,1.1514445458447146e9,1.5068010829247092e12,0.34163573469437936,0.8565151967189917,459.73180240393884,6.684782174253817e6,6.684783642949335e6
0,1764,0.2614641885462502,102.1942616347421,5.2435092426796814e11,-0.0,1.1552743533966937e9,1.5135530351237993e12,0.34161873166401446,0.8497586127753132,459.8741773563395,6.698814445528428e6,6.698815913864228e6
0,1766,0.2623712614496121,102.22954118842279,5.266653100221998e11,-0.0,1.1591130982373905e9,1.5203284214650317e12,0.34160195779950675,0.8527065997112393,460.03293534790254,6.712736258579217e6,6.712737754748494e6
0,1768,0.2610011293707037,102.26208956292834,5.2898738140284906e11,-0.0,1.162960156254206e9,1.527126174854587e12,0.34158510445975887,0.848253670454787,460.17940303317755,6.726761974625783e6,6.726763476712164e6
0,1770,0.26179656749464675,102.2942615830644,5.313171554127813e11,-0.0,1.1668157665960183e9,1.533946751462171e12,0.34156828293673097,0.8508388443576019,460.3241771237898,6.740812509339655e6,6.740814038260678e6
0,1772,0.25907827376256054,102.32419815539524,5.3365464941576715e11,-0.0,1.1706797629101565e9,1.5407898904610303e12,0.3415514091105378,0.8420043897283218,460.4588916992786,6.754950963342952e6,6.754952484327851e6
0,1774,0.25619102123853543,102.35501600400379,5.3599988039847845e11,-0.0,1.1745524626512015e9,1.547656188344753e12,0.3415346312446054,0.8326208190252402,460.59757201801705,6.7690718975484455e6,6.769073408536844e6
0,1776,0.261340360512058,102.39188582210929,5.383528657235433e11,-0.0,1.1784343795196908e9,1.5545465923034272e12,0.3415181893090147,0.8493561716641885,460.7634861994918,6.782999020197641e6,6.783000602089031e6
0,1778,0.25920938157718687,102.42100325691935,5.407136226973365e11,-0.0,1.1823241640184972e9,1.5614587409275518e12,0.3415014326675133,0.8424304901258574,460.89451465613706,6.797202159516286e6,6.797203738383353e6
0,1780,0.2581907797727333,102.456957026298,5.430821684519216e11,-0.0,1.1862232765700366e9,1.5683952638427437e12,0.34148505506689064,0.8391200342613833,461.056306618341,6.811183963494358e6,6.811185550830638e6
0,1782,0.25744207072756786,102.48529458434052,5.454585203815993e11,-0.0,1.1901302764913576e9,1.575353632326e12,0.3414683636619944,0.8366867298645956,461.18382562953235,6.825438415326828e6,6.825440013402848e6
0,1784,0.2551067488044388,102.5198501018754,5.4784269570732916e11,-0.0,1.1940465661147523e9,1.582336378241389e12,0.3414520221995482,0.829096933614426,461.3393254584393,6.839491859666089e6,6.839493451791157e6
0,1786,0.25779041600751607,102.5512549120231,5.502347117667596e11,-0.0,1.197971202109775e9,1.5893418552012986e12,0.34143557617225195,0.8378188520244272,461.4806471041039,6.853665538405298e6,6.853667177829566e6
0,1788,0.25543440652289484,102.58206512758338,5.526345858292152e11,-0.0,1.201904470505236e9,1.5963706074341465e12,0.3414191585136317,0.8301618211994082,461.6192930741252,6.867871877461565e6,6.867873509939569e6
0,1790,0.2538592796134914,102.6131633434911,5.550423353735466e11,-0.0,1.2058464580035803e9,1.603422824452862e12,0.34140280453794164,0.8250426587438471,461.75923504570994,6.882080519355443e6,6.882082153039653e6
0,1792,0.25821294352113544,102.64511387617375,5.574579778239194e11,-0.0,1.2097972205735896e9,1.610498641443953e12,0.34138653485549236,0.8391920664436902,461.9030124427819,6.896271872377791e6,6.896273573102982e6
0,1794,0.25098771480084237,102.67924139808508,5.598815302898075e11,-0.0,1.2137569341288238e9,1.6175984095373025e12,0.34137042922348054,0.8157100731027377,462.05658629138287,6.910399626835707e6,6.910401265279967e6
0,1796,0.25373767341873976,102.70786786244014,5.623130105356499e11,-0.0,1.2177247999757602e9,1.6247207302208154e12,0.3413541064799219,0.8246474386109042,462.1854053809806,6.924730630313999e6,6.92473231766975e6
0,1798,0.25353204034376403,102.74150251319753,5.647524358400442e11,-0.0,1.2217019016619968e9,1.631867583348226e12,0.3413380697137962,0.8239791311172331,462.33676130938886,6.938899512581367e6,6.93890121606153e6
0,1800,0.25236912020701785,102.77168258583757,5.671998236085142e11,-0.0,1.2256874010908859e9,1.6390374983550806e12,0.3413219234584018,0.820199640672808,462.47257163626904,6.953200924833853e6,6.9532026331433505e6
0,1802,0.2559653533284759,102.80527939220104,5.69655191379518e11,-0.0,1.2296819812864995e9,1.6462317388987542e12,0.34130597923596695,0.8318873983175468,462.6237572649047,6.967395020493676e6,6.967396789678802e6
0,1804,0.25421243884891603,102.83333041076307,5.721185567276652e11,-0.0,1.2336847799835951e9,1.6534487863627405e12,0.3412898351286199,0.8261904262589771,462.7499868484338,6.9817955117694475e6,6.981797278551936e6
0,1806,0.25021328326658754,102.86452940718485,5.745899371002106e11,-0.0,1.2376966655552144e9,1.6606902408925066e12,0.341273887191609,0.8131931706164095,462.8903823323318,6.99609788629771e6,6.996099623613689e6
0,1808,0.2498785670122386,102.8968980206867,5.770693500439852e11,-0.0,1.2417174391437426e9,1.6679557799279016e12,0.3412580375743357,0.8121053427897754,463.03604109309015,7.010371203866301e6,7.010372955231258e6
0,1810,0.248805491128959,102.93020821249678,5.795568129826172e11,-0.0,1.2457470960524042e9,1.6752454308722346e12,0.34124227968203796,0.8086178461691167,463.18593695623554,7.024623221952999e6,7.024624978378741e6
0,1812,0.2507717603453645,102.96027332932496,5.820523436319657e11,-0.0,1.249785223803911e9,1.6825584819007207e12,0.34122642007176346,0.8150082211224348,463.32122998196235,7.039001926894595e6,7.039003725392033e6
0,1814,0.2513736998839545,102.99240292047058,5.84555959573437e11,-0.0,1.2538323668356984e9,1.6898959538665198e12,0.3412107033616502,0.8169645246228522,463.4658131421176,7.053319691154837e6,7.053321515444086e6
0,1816,0.24888066084333837,103.02447009784962,5.87067678366575e11,-0.0,1.257888327391995e9,1.6972575241772878e12,0.3411950347914428,0.8088621477408497,463.6101154403233,7.067651627203603e6,7.067653438364326e6
0,1818,0.24863637947622824,103.05121949692895,5.895875177498949e11,-0.0,1.261952585719231e9,1.704642283087667e12,0.34117917424458877,0.8080682332977418,463.7304877361803,7.082184955446267e6,7.082186781306475e6
0,1820,0.2467737900608733,103.08514542372382,5.921154952194731e11,-0.0,1.2660263935022712e9,1.7120525409546604e12,0.3411636835700217,0.8020148176978382,463.88315440675717,7.0964749013314955e6,7.09647672147584e6
0,1822,0.24814230554499422,103.11480661917338,5.946516286040741e11,-0.0,1.2701086210303545e9,1.7194862789132317e12,0.34114804735596693,0.8064624930212312,464.0166297862802,7.110929088486441e6,7.110930943996749e6
0,1824,0.24879262348255535,103.1444474728963,5.971959354508934e11,-0.0,1.2741997048547313e9,1.7269443262041365e12,0.34113245876210313,0.8085760263183048,464.1500136280334,7.125396317868573e6,7.125398199822488e6
0,1826,0.24673777592648555,103.17562585082604,5.997484335782898e11,-0.0,1.2782998118839915e9,1.7344270229218787e12,0.3411169880715965,0.801897771761078,464.29031632871715,7.13982062136276e6,7.139822494242526e6
0,1828,0.24467443546152706,103.2071582964611,6.02309140614101e11,-0.0,1.2824088297957027e9,1.7419342002524436e12,0.3411015797814413,0.7951919152499629,464.43221233407496,7.154244260377196e6,7.154246123757602e6
0,1830,0.2414152524525764,103.23580515262192,6.048780744122186e11,-0.0,1.2865264520984337e9,1.7494653329279153e12,0.34108609326132355,0.7845995704708733,464.5611231867986,7.168783976995438e6,7.168785814659848e6
0,1832,0.24468810211121816,103.26754483723522,6.074552528591555e11,-0.0,1.290653261594022e9,1.7570215223810928e12,0.3410707822506324,0.795236331861459,464.70395176755846,7.183224414439897e6,7.183226313087048e6
0,1834,0.2439275391679009,103.3008889337716,6.100406933242614e11,-0.0,1.294789141154546e9,1.7646025915531758e12,0.3410555907848211,0.7927645022956779,464.8540002019722,7.197618694018534e6,7.197620600034612e6
0,1836,0.24676918319803223,103.32867812852487,6.12634413923616e11,-0.0,1.298933383977258e9,1.7722072790586296e12,0.34104020148112085,0.8019998453936048,464.9790515783619,7.212226312983667e6,7.212228275654595e6
0,1838,0.24392418110025416,103.35799327864535,6.152364325025886e11,-0.0,1.3030867122484279e9,1.7798369446100217e12,0.3410249303217185,0.792753588575826,465.1109697539041,7.226790952422211e6,7.2267928933016285e6
0,1840,0.24256814624702305,103.38793952463078,6.178467669081123e11,-0.0,1.3072490339822114e9,1.7874914556191567e12,0.3410097310692897,0.7883464753028249,465.24572786083854,7.241344926287396e6,7.24134686577152e6
0,1842,0.2443025071490496,103.41826013101215,6.204654347589377e11,-0.0,1.311420330607924e9,1.7951708142208582e12,0.34099459077345323,0.7939831482344112,465.3821705895547,7.255897473724609e6,7.255899455122066e6
0,1844,0.2433624431080949,103.44883320972234,6.230924542365759e11,-0.0,1.3156006108113203e9,1.8028750720994985e12,0.34097950939986854,0.7909279401013084,465.5197494437505,7.270452917519636e6,7.270454903170405e6
0,1846,0.2418125781783176,103.47678149666186,6.257278431586102e11,-0.0,1.3197895995458295e9,1.810603757602991e12,0.34096436269542346,0.7858908790795323,465.64551673497834,7.285116710494392e6,7.285118691358753e6
0,1848,0.24008700438644615,103.50812213055988,6.283716193045176e11,-0.0,1.3239878929372911e9,1.8183580068435962e12,0.3409494053800132,0.78028276425595,465.78654958751946,7.299668360805351e6,7.299670334225579e6
0,1850,0.23872839588212474,103.53702589788993,6.310238007403656e11,-0.0,1.328194931022132e9,1.8261368216505784e12,0.34093438990501757,0.7758672866169054,465.9166165405047,7.314321717581711e6,7.3143236884635985e6
0,1852,0.24530176579009366,103.56624415458117,6.336844053756422e11,-0.0,1.3324109775047843e9,1.8339407249632185e12,0.34091942546788645,0.7972307388178044,466.0480986956153,7.32897588357838e6,7.3289779684724575e6
0,1854,0.23911000848625574,103.59620267372894,6.363534514274133e11,-0.0,1.3366361227978563e9,1.8417699202398123e12,0.340904548967794,0.7771075275803312,466.18291203178023,7.343614866588948e6,7.343616877055588e6
0,1856,0.24124778667193758,103.62570709706895,6.390309565601584e11,-0.0,1.340870220218819e9,1.8496241721659697e12,0.3408896903615682,0.7840553066837972,466.3156819368103,7.358282915342668e6,7.35828497482069e6
0,1858,0.23893674845131818,103.65472962920568,6.417169390412488e11,-0.0,1.3451133011598296e9,1.8575035745137146e12,0.34087486045275883,0.7765444324667841,466.44628333142555,7.372981050638935e6,7.372983092669597e6
0,1860,0.23875617696417795,103.68639829705671,6.444114167221794e11,-0.0,1.349365666305405e9,1.8654087226058738e12,0.3408601824121401,0.7759575751335783,466.5887923367552,7.387593078323011e6,7.387595134814042e6
0,1862,0.23671993810364816,103.71542838984841,6.47114407776987e11,-0.0,1.353626820213006e9,1.8733387314596301e12,0.340845440973408,0.7693397988368565,466.71942775431785,7.40231533229716e6,7.40231737490305e6
0,1864,0.2364778199770412,103.7484334644285,6.498259302182805e11,-0.0,1.3578974064952073e9,1.8812948354887861e12,0.34083090506217845,0.7685529149253839,466.8679505899282,7.416901431914361e6,7.416903487803243e6
0,1866,0.23518459315828416,103.77259307727435,6.525460023093428e11,-0.0,1.3621761995084677e9,1.889274785973458e12,0.34081605139931664,0.7643499277644236,466.9766688477346,7.431830238738081e6,7.431832291378147e6
0,1868,0.23547244336071704,103.80494257495698,6.552746419620372e11,-0.0,1.3664648520983741e9,1.8972817017577256e12,0.3408015750165723,0.7652854409223304,467.1222415873064,7.446464949253327e6,7.446467023143923e6
0,1870,0.23744430096470584,103.83326014235448,6.580118674660923e11,-0.0,1.370762191921311e9,1.905313431426759e12,0.3407869761494456,0.771693978135294,467.2496706405951,7.461262949590429e6,7.461265071149324e6
0,1872,0.23342345404045675,103.86245520864634,6.607576968244348e11,-0.0,1.3750687175598056e9,1.9133709424475212e12,0.3407724617515288,0.7586262256314844,467.3810484389085,7.476040229483925e6,7.476042304656693e6
0,1874,0.2317678511478191,103.8905715522931,6.635121483226329e11,-0.0,1.3793842343425276e9,1.921453906835264e12,0.34075794494861694,0.753245516230412,467.5075719853189,7.490870464555157e6,7.490872530148179e6
0,1876,0.23058916401852292,103.92015077200284,6.662752401507406e11,-0.0,1.3837090004777064e9,1.9295628447454368e12,0.3407435297507571,0.7494147830601995,467.6406784740128,7.505657789948834e6,7.505659853256377e6
0,1878,0.2350904116186191,103.94803841380374,6.690469905423431e11,-0.0,1.3880427122727754e9,1.9376972231059292e12,0.3407290846435283,0.7640438377605121,467.76617286211683,7.520521412281927e6,7.520523563849636e6
0,1880,0.2307255388675676,103.97791468876777,6.718274177039437e11,-0.0,1.3923857604644458e9,1.9458578119692144e12,0.3407147695962573,0.7498580013195947,467.90061609945496,7.535321881479617e6,7.535323979290187e6
0,1882,0.23175742517392256,104.00655354345166,6.7461653996997e11,-0.0,1.3967378180756266e9,1.9540440336483591e12,0.3407004429760298,0.7532116318152483,468.0294909455325,7.550181572276807e6,7.5501837030155435e6
0,1884,0.23360325655959158,104.03784328635469,6.774143752999169e11,-0.0,1.4010992765414853e9,1.9622566617042415e12,0.34068626297421356,0.7592105838186727,468.1702947885961,7.564952526592301e6,7.564954704162484e6
0,1886,0.2298737045327895,104.06279393042036,6.802209423640851e11,-0.0,1.4054692952706764e9,1.9704941485164106e12,0.34067187948783023,0.7470895397315659,468.2825726868916,7.5799773937709415e6,7.579979526258389e6
0,1888,0.2329860657821526,104.09478465094851,6.83036259325454e11,-0.0,1.4098491435335364e9,1.9787589236658625e12,0.34065780974565724,0.7572047137919959,468.4265309292683,7.594745767251777e6,7.594747967820733e6
0,1890,0.23163113598092483,104.12700745847006,6.858603445611534e11,-0.0,1.4142381988571205e9,1.9870498512788044e12,0.3406437939215443,0.7528011919380057,468.5715335631153,7.609516959131228e6,7.609519153642018e6
0,1892,0.23153631660823407,104.14710524180254,6.886932164118484e11,-0.0,1.418635279534608e9,1.99536473246763e12,0.34062934501071124,0.7524930289767607,468.66197358811144,7.624765721383827e6,7.624767930439418e6
0,1894,0.2342895018955209,104.18305650055731,6.91534893177332e11,-0.0,1.4230430666246212e9,2.0037086750097007e12,0.3406155535931614,0.761440881160443,468.8237542525079,7.639417765939846e6,7.639420039030226e6
0,1896,0.22687840677825566,104.20445266035647,6.943853932029603e11,-0.0,1.4274586892610295e9,2.0120762816359517e12,0.34060124677578785,0.7373548220293309,468.9200369716041,7.654642296943546e6,7.654644459576377e6
0,1898,0.22989336597331386,104.23720014782478,6.972447351159646e11,-0.0,1.43188459178302e9,2.0204722200882073e12,0.3405874122611463,0.7471534394132701,469.0674006652115,7.669441540552406e6,7.66944377085437e6
0,1900,0.22886945588650015,104.26292229893019,7.001129371661172e11,-0.0,1.436319057813184e9,2.0288932726789324e12,0.3405733510626397,0.7438257316311255,469.1831503451859,7.6845244393967725e6,7.684526668156853e6
0,1902,0.23031501575965252,104.29491486261995,7.029900179607728e11,-0.0,1.440763351723417e9,2.0373418770171665e12,0.3405595696721165,0.7485238012188706,469.3271168817898,7.699376715363789e6,7.699378985749288e6
0,1904,0.2293251301687161,104.31904995877028,7.058759958048818e11,-0.0,1.4452161479471369e9,2.0458155498864668e12,0.3405455303091912,0.7453066730483273,469.43572481446625,7.714546206356144e6,7.71454847552993e6
0,1906,0.22597647752900202,104.34747786212536,7.087708892738501e11,-0.0,1.4496786117381923e9,2.0543165446991443e12,0.3405316979688481,0.7344235519692566,469.56365037956414,7.729561340753448e6,7.729563567164861e6
0,1908,0.22670698912237744,104.37987673170959,7.11674716729037e11,-0.0,1.4541507093329265e9,2.0628448366781865e12,0.3405180531862073,0.7367977146477267,469.70944529269315,7.744433743899736e6,7.744435999233684e6
0,1910,0.2268263679260114,104.40513668402492,7.145874970015496e11,-0.0,1.458631405075613e9,2.0713984866928713e12,0.34050417862377735,0.7371856957595371,469.82311507811215,7.759597016686332e6,7.75959929003098e6
0,1912,0.226597494061553,104.43469525696092,7.175092483340433e11,-0.0,1.4631217930154185e9,2.079979619911437e12,0.3404905070818968,0.7364418557000473,469.95612865632415,7.774604536436201e6,7.7746068217349835e6
0,1914,0.22405449450196152,104.46214753717115,7.204399895429159e11,-0.0,1.4676212794280818e9,2.0885871392824326e12,0.34047679816223997,0.728177107131375,470.0796639172702,7.789706806797215e6,7.789709062234856e6
0,1916,0.22541812386396515,104.48633265700022,7.233797389930702e11,-0.0,1.4721297534864066e9,2.0972208686868845e12,0.340463004093925,0.7326089025578867,470.188496956501,7.804950057644755e6,7.804952353343484e6
0,1918,0.22482768510747514,104.5154126508346,7.263285153692977e11,-0.0,1.4766480071896198e9,2.1058823624203928e12,0.3404494346359722,0.7306899765992942,470.3193569287557,7.820013174618092e6,7.820015475445185e6
0,1920,0.22705932663277784,104.54517126156956,7.292863373104408e11,-0.0,1.481175642428646e9,2.1145708961525598e12,0.34043592739243594,0.737942811556528,470.453270677063,7.835061625181166e6,7.835063983192222e6
0,1922,0.22531055002053332,104.56979573756695,7.322532234956998e11,-0.0,1.4857121333275373e9,2.1232854967598267e12,0.34042227262493285,0.7322592875667333,470.56408081905124,7.850325264082384e6,7.850327605514901e6
0,1924,0.22382214474664425,104.59938778469771,7.352291926432666e11,-0.0,1.490258434411846e9,2.132028035165125e12,0.34040884079207595,0.7274219704265938,470.6972450311397,7.865404678299808e6,7.86540700794273e6
0,1926,0.2217514195658269,104.62572463437695,7.382142631920624e11,-0.0,1.4948137819874027e9,2.140797080915675e12,0.3403953286703109,0.7206921135889374,470.8157608546963,7.880625463517901e6,7.880627770198032e6
0,1928,0.22403814237956676,104.65346869231693,7.412084541231293e11,-0.0,1.4993786159188626e9,2.1495935173684377e12,0.34038190396722556,0.728123962733592,470.9406091154262,7.895802779544776e6,7.895805144761e6
0,1930,0.22284206364750941,104.68162590203761,7.442117840196976e11,-0.0,1.5039528664162529e9,2.1584172481636704e12,0.34036853599701994,0.7242367068544056,471.0673165591692,7.910975867916146e6,7.91097822624639e6
0,1932,0.2243071842775802,104.70961769245255,7.472242716251086e11,-0.0,1.5085364776162586e9,2.1672682031295032e12,0.3403551985421116,0.7289983489021357,471.1932796160365,7.926167818998862e6,7.926170221101729e6
0,1934,0.2213867982994009,104.7368377528241,7.502459356798853e11,-0.0,1.5131294152725844e9,2.176146353457293e12,0.34034187516307773,0.7195070944730528,471.3157698877085,7.94140287516387e6,7.941405236974098e6
0,1936,0.2215233466005723,104.76083525283246,7.532767949944929e11,-0.0,1.51773144622461e9,2.1850512848963523e12,0.34032847172784625,0.71995087645186,471.4237586377461,7.956779649103678e6,7.956782028952962e6
0,1938,0.22117985368870607,104.79131034220882,7.563168683778412e11,-0.0,1.522343495010768e9,2.1939848249530269e12,0.34031534066724217,0.7188345244882948,471.5608965399397,7.971908807431026e6,7.971911196284782e6
0,1940,0.2211359130357536,104.81585682627825,7.593661746854513e11,-0.0,1.5269644085688925e9,2.2029447779382e12,0.3403020345235005,0.7186917173661992,471.67135571825213,7.987288661871071e6,7.987291065311583e6
0,1942,0.22112824551521765,104.8436576910515,7.624247327270562e11,-0.0,1.5315950561958055e9,2.211932866405198e12,0.34028888325496853,0.7186667979244573,471.79645960973176,8.00254990492626e6,8.002552323787346e6
0,1944,0.21843004952602985,104.87157050345957,7.654925612845828e11,-0.0,1.53623515846822e9,2.2209485867776367e12,0.34027577584985813,0.709897660959597,471.92206726556805,8.0178188337717615e6,8.017821215098431e6
0,1946,0.21800147795327357,104.89901806916754,7.685696794373466e11,-0.0,1.5408846623196094e9,2.2299918734366133e12,0.34026268783557345,0.7085048033481391,472.04558131125395,8.0331188613108955e6,8.033121249421488e6
0,1948,0.22024870730738655,104.92608546188833,7.716561058236603e11,-0.0,1.54554358477944e9,2.2390627973266885e12,0.34024962195015435,0.7158082987490063,472.1673845784975,8.048446642149755e6,8.048449090195458e6
0,1950,0.21942291990504403,104.95274899406049,7.747518595035869e11,-0.0,1.5502119437962844e9,2.2481614308991675e12,0.340236581754755,0.7131244896913931,472.2873704732722,8.063803160735362e6,8.063805607670276e6
0,1952,0.22007499040937228,104.9781126120536,7.778569593903191e11,-0.0,1.5548896576861472e9,2.25728765241304e12,0.34022353234519637,0.7152437188304599,472.40150675424115,8.079225082959263e6,8.079227558465056e6
0,1954,0.21809994977586628,105.00885362238327,7.809714244329567e11,-0.0,1.5595773639271631e9,2.2664427446807197e12,0.34021071046174595,0.7088248367715654,472.53984130072473,8.094439957135892e6,8.094442408138526e6
0,1956,0.21739803903923777,105.03181490946822,7.840952736997411e11,-0.0,1.5642738432515213e9,2.275624363700235e12,0.3401976529684391,0.7065436268775227,472.64316709260703,8.109984935148242e6,8.10998738701025e6
0,1958,0.21456895376790872,105.05501329239866,7.87228525976345e11,-0.0,1.5689798563886962e9,2.284834032832722e12,0.34018464320573855,0.6973490997457034,472.7475598157939,8.125533142199061e6,8.12553555159117e6
0,1960,0.21685238429728976,105.08403280355478,7.903712005573542e11,-0.0,1.573695917300568e9,2.2940727973517593e12,0.34017186865107857,0.7047702489661917,472.8781476159965,8.140855202440837e6,8.140857673446525e6
0,1962,0.21560655956851155,105.11062750024347,7.935233161749847e11,-0.0,1.5784212866249418e9,2.3033392481831514e12,0.34015904935614355,0.7007213185976625,472.9978237510956,8.156289024626105e6,8.156291485074242e6
0,1964,0.21346600153717518,105.13505998976078,7.966848921115178e11,-0.0,1.5831559942649255e9,2.312633480624796e12,0.3401461930906297,0.6937645049958193,473.1077699539235,8.171824380357924e6,8.171826811581771e6
0,1966,0.21312927380562394,105.16205323088248,7.99855947400403e11,-0.0,1.587900481866833e9,2.3219563999497905e12,0.3401334601131974,0.6926701398682777,473.22923953897117,8.187266666229255e6,8.1872691052429145e6
0,1968,0.21760357396396557,105.18903482823742,8.030365009138313e11,-0.0,1.5926545157507164e9,2.3313075860835786e12,0.34012075943942593,0.7072116153828881,473.35065672706844,8.20272179292419e6,8.2027243405532325e6
0,1970,0.21367447490126418,105.22028258971734,8.062265720986261e11,-0.0,1.5974185234296217e9,2.3406879190577285e12,0.34010824599611333,0.6944420434291085,473.49127165372806,8.218012176500595e6,8.218014656533261e6
0,1972,0.2124478914172766,105.24143078577445,8.094261798631672e11,-0.0,1.6021911710090096e9,2.3500948093665996e12,0.3400954235567216,0.6904556471061489,473.58643853598505,8.233733904080154e6,8.233736372946279e6
0,1974,0.21065992394596889,105.26605741931132,8.126353434077183e11,-0.0,1.6069737255590277e9,2.3595307908458022e12,0.3400827560525703,0.6846447528243989,473.69725838690096,8.249324017201846e6,8.2493264630412385e6
0,1976,0.21128089849551007,105.29493235807632,8.158540820738374e11,-0.0,1.611766261509715e9,2.3689960506693594e12,0.3400702659094421,0.6866629201104077,473.8271956113434,8.264749590616428e6,8.264752064108551e6
0,1978,0.21219929186378939,105.32163100050967,8.190824147180254e11,-0.0,1.61656820122474e9,2.3784894873045103e12,0.3400577377153015,0.6896476985573154,473.9473395022935,8.280278104277438e6,8.280280611941954e6
0,1980,0.20962360431047258,105.34348518804111,8.223203606849916e11,-0.0,1.6213793169086857e9,2.388010686794206e12,0.3400450856943998,0.6812767140090359,474.045683346185,8.296021762543184e6,8.2960242296283245e6
0,1982,0.21344314910977696,105.37041619387676,8.255679393109613e11,-0.0,1.6262005113785722e9,2.3975614742413687e12,0.3400326345208525,0.6936902346067751,474.1668728724454,8.3115655755106e6,8.311568139506289e6
0,1984,0.21199806605154592,105.3983242983002,8.288251698214617e11,-0.0,1.6310314381832585e9,2.4071412035341235e12,0.34002025464094654,0.6889937146675242,474.29245934235087,8.327080520344675e6,8.327083067724197e6
0,1986,0.21113980893107287,105.42038458735247,8.320920713604739e11,-0.0,1.6358714721358118e9,2.4167486723012485e12,0.3400077158218628,0.6862043790259869,474.39173064308613,8.342853872539966e6,8.342856415744022e6
0,1988,0.21062896878745593,105.45105277316273,8.353686633102107e11,-0.0,1.6407219459626703e9,2.426386565263578e12,0.3399954962506327,0.6845441485592317,474.52973747923227,8.358277035021454e6,8.358279581780419e6
0,1990,0.20982118667539773,105.47740245118273,8.386549649059655e11,-0.0,1.6455816880750148e9,2.4360525943633145e12,0.33998316900196407,0.6819188566950426,474.64831103032225,8.373894422919601e6,8.373896966470167e6
0,1992,0.2087384279677041,105.5011991552936,8.419509955850958e11,-0.0,1.6504508703476353e9,2.4457471381473936e12,0.3399707931587627,0.6783998908950383,474.75539619882124,8.38963228404469e6,8.38963481810903e6
0,1994,0.2110577531099374,105.52704831909952,8.452567746020209e11,-0.0,1.6553299162965e9,2.4554710784932e12,0.33995851699746066,0.6859376976072966,474.87171743594786,8.405295829176549e6,8.405298429275073e6
0,1996,0.2084171114843656,105.55085888136989,8.485723214733936e11,-0.0,1.6602184773968644e9,2.465223759410748e12,0.33994621263136754,0.6773556123241882,474.9788649661645,8.421058401879352e6,8.421060957456976e6
0,1998,0.20633943974211094,105.58097481870716,8.518976552351443e11,-0.0,1.6651173129231281e9,2.4750067359852656e12,0.3399341468479338,0.6706031791618605,475.11438668418225,8.436565109380543e6,8.436567633080957e6
0,2000,0.20743363131632275,105.60397123884803,8.55232795700198e11,-0.0,1.6700252068246777e9,2.484817617949157e12,0.33992188255813777,0.674159301778049,475.2178705748162,8.452387424295861e6,8.452389986514755e6
0,2002,0.20850866487626712,105.62455953969757,8.58577761937282e11,-0.0,1.6749426037173357e9,2.494657330704824e12,0.3399095756239161,0.6776531608478682,475.31051792863906,8.468325570744198e6,8.46832817141182e6
0,2004,0.20612812548125659,105.65231394680251,8.619325736956543e11,-0.0,1.6798703882663639e9,2.504527684390139e12,0.3398975358741229,0.6699164078140839,475.43541276061126,8.483969898188595e6,8.48397245926237e6
0,2006,0.20942549614648018,105.67760140500232,8.652972502440442e11,-0.0,1.6848076795628767e9,2.5144269549590864e12,0.33988544693516504,0.6806328624760606,475.54920632251043,8.49973226133798e6,8.499734912030322e6
0,2008,0.204894665567388,105.70370508831411,8.686718111585366e11,-0.0,1.6897548087462487e9,2.524355844803931e12,0.33987342318643404,0.6659076630940111,475.6666728974135,8.51547189304874e6,8.515474454239814e6
0,2010,0.20400140072921086,105.72779762280928,8.720562758173082e11,-0.0,1.6947115096032014e9,2.5343138584851265e12,0.33986136674382966,0.6630045523699353,475.77508930264173,8.531310551117733e6,8.531313105847917e6
0,2012,0.20690643471298814,105.75175150120353,8.754506638659213e11,-0.0,1.6996779612917824e9,2.544301394253145e12,0.3398493372519537,0.6724459128172114,475.8828817554159,8.547167893919306e6,8.547170529533764e6
0,2014,0.2057117341857928,105.77885706939266,8.788549947312491e11,-0.0,1.7046544842169225e9,2.554319136481633e12,0.33983744357554146,0.6685631361038267,476.00485681226695,8.562901550175443e6,8.562904172294697e6
0,2016,0.20793940332610505,105.8021876458733,8.822692880591838e11,-0.0,1.709640449635936e9,2.5643658584068633e12,0.3398254620616122,0.6758030608098414,476.1098444064299,8.57881096755376e6,8.57881365610457e6
0,2018,0.20673331076163845,105.83007690478001,8.85693563417328e11,-0.0,1.7146366308618639e9,2.5744431576619136e12,0.33981365913072764,0.6718832599753249,476.2353460715101,8.594535208459027e6,8.594537882995049e6
0,2020,0.20401811429065875,105.85176285465823,8.891278404476737e11,-0.0,1.7196420646240768e9,2.5845491300929614e12,0.3398016963362965,0.6630588714446409,476.33293284596203,8.610541232077092e6,8.610543856702827e6
0,2022,0.20653489503814193,105.8784793104168,8.925721386654471e11,-0.0,1.724657760388187e9,2.594685852839467e12,0.3397899201192776,0.6712384088739612,476.45315689687556,8.626341147657804e6,8.626343846070928e6
0,2024,0.2041302832366981,105.90372117137596,8.960264777236162e11,-0.0,1.7296831600079494e9,2.604852238132473e12,0.339778134049648,0.6634234205192688,476.56674527119185,8.642217564907094e6,8.642220220208833e6
0,2026,0.20192904008647927,105.92822167959214,8.994908774114492e11,-0.0,1.7347183304083366e9,2.615048459995841e12,0.3397663576801168,0.6562693802810576,476.67699755816466,8.658138836070094e6,8.658141453016853e6
0,2028,0.20208386415426122,105.94866348247905,9.029653571720693e11,-0.0,1.7397629804454648e9,2.625273967171333e12,0.3397544876913779,0.656772558501349,476.76898567115575,8.674250526226997e6,8.674253160475546e6
0,2030,0.19996651900419776,105.97617594954102,9.064499368845437e11,-0.0,1.7448181255030806e9,2.63553085788671e12,0.3397428694082049,0.6498911867636428,476.8927917729346,8.690064987072226e6,8.690067584675875e6
0,2032,0.2001157804374317,105.99983796925198,9.09944636205395e11,-0.0,1.7498827886027427e9,2.6458171902353784e12,0.33973116391182867,0.650376286421653,476.99927086163393,8.706060867710114e6,8.706063482354628e6
0,2034,0.2013004089390052,106.02355643463552,9.134494748774362e11,-0.0,1.7549573317509158e9,2.656133737903927e12,0.3397194920329785,0.6542263290517669,477.1060039558599,8.722066940678518e6,8.722069597373087e6
0,2036,0.20208408998984,106.04950030123477,9.169644726642003e11,-0.0,1.7600419607562654e9,2.6664809594355557e12,0.33970792036723435,0.65677329246698,477.22275135555645,8.737987418377765e6,8.737990107896037e6
0,2038,0.2008052835298621,106.07228999677184,9.204896493019587e11,-0.0,1.7651362077484233e9,2.676857942089328e12,0.33969628648013434,0.6526171714720518,477.3253049854733,8.754059651175229e6,8.75406232323935e6
0,2040,0.20101556447447866,106.09575068394696,9.240250246135334e11,-0.0,1.7702404180193172e9,2.6872654281458735e12,0.33968470422968217,0.6533005845420556,477.43087807776135,8.770114966609616e6,8.770117657489333e6
0,2042,0.19931105860487053,106.127643651869,9.275706183442582e11,-0.0,1.775355297805254e9,2.6977048997740703e12,0.33967340856594475,0.6477609404658292,477.57439643341047,8.785808617352499e6,8.785811280287378e6
0,2044,0.19821001445789185,106.14574266398552,9.311264505121902e11,-0.0,1.7804788738142235e9,2.7081723675640825e12,0.33966172989814636,0.6441825469881485,477.6558419879348,8.80212702201322e6,8.802129671264835e6
0,2046,0.20051694525679492,106.17204369400027,9.346925407356305e11,-0.0,1.785613108630512e9,2.718671879522397e12,0.3396503267185844,0.6516800720845835,477.7741966230012,8.818093579628743e6,8.818096299430616e6
0,2048,0.19949424830886597,106.19468847315713,9.382689089822611e11,-0.0,1.7907569688848085e9,2.7292013632938267e12,0.33963884809175465,0.6483563070038144,477.8760981292071,8.834235496920172e6,8.83423820486734e6
0,2050,0.20126708799678122,106.21575161224891,9.418555751734348e11,-0.0,1.7959106386618838e9,2.7397612340834272e12,0.3396273526097003,0.654118035989539,477.9708822551201,8.85046098018488e6,8.850463746213792e6
0,2052,0.19858532781081692,106.24113484158713,9.454525592370714e11,-0.0,1.8010746634167988e9,2.7503526500941997e12,0.3396160195118445,0.645402315385155,478.0851067871421,8.866505894102465e6,8.866508606369624e6
0,2054,0.20017259590629044,106.26835400393607,9.490598809926648e11,-0.0,1.8062488168349066e9,2.7609751887862334e12,0.33960476877766943,0.6505609366954439,478.2075930177123,8.882480791722247e6,8.882483557741502e6
0,2056,0.19769896260969683,106.2893173907805,9.526775604782556e11,-0.0,1.81143240707342e9,2.7716274684646963e12,0.33959336756451836,0.6425216284815147,478.30192825851225,8.898748969787676e6,8.89875168666386e6
0,2058,0.19934175098555446,106.31238678815772,9.56305617616947e11,-0.0,1.8166261699856088e9,2.782311040213436e12,0.33958205700807576,0.647860690703052,478.40574054670975,8.91493537874487e6,8.91493815086979e6
0,2060,0.19768932728630412,106.33871322565275,9.599440724889724e11,-0.0,1.8218302289899397e9,2.793026199230303e12,0.3395708745087992,0.6424903136804884,478.5242095154374,8.930987435846046e6,8.930990179372959e6
0,2062,0.1986700549996281,106.36429602955423,9.635929448881249e11,-0.0,1.8270442301115143e9,2.803772257601818e12,0.33955969912901507,0.6456776787487912,478.639332132994,8.947085310676698e6,8.94708809291745e6
0,2064,0.19728435610507367,106.3834136436699,9.672522550057554e11,-0.0,1.8322676880238302e9,2.81454825307543e12,0.33954836844698305,0.6411741573414894,478.72536139651453,8.96348829639937e6,8.963491056334624e6
0,2066,0.19620447860341844,106.41080412468614,9.709220229275232e11,-0.0,1.837501906039654e9,2.825356914950402e12,0.3395373077537673,0.6376645554611099,478.8486185610876,8.97952917857725e6,8.979531924160225e6
0,2068,0.19655257932998504,106.43407956343492,9.746022686044832e11,-0.0,1.8427458011160722e9,2.836196048103554e12,0.33952615767445304,0.6387958828224514,478.95335803545714,8.995769137436526e6,8.995771905328536e6
0,2070,0.1961380720210089,106.45716939038851,9.782930121835969e11,-0.0,1.8479997327483194e9,2.8470664346054243e12,0.3395150332187879,0.637448734068279,479.05726225674834,9.012030180112932e6,9.012032950560756e6
0,2072,0.19595535457912683,106.48049186992273,9.819942737145824e11,-0.0,1.8532637456844206e9,2.857968207343537e12,0.3395039456681716,0.6368549023821621,479.1622134146523,9.02829327579585e6,9.028296054785108e6
0,2074,0.19374583385897232,106.50292157986743,9.857060734473613e11,-0.0,1.858537754782649e9,2.868901229971853e12,0.33949286415593216,0.62967396004166,479.26314710940346,9.044609778853655e6,9.044612513383675e6
0,2076,0.19489112197312972,106.5279334752336,9.89428431331064e11,-0.0,1.8638220650538793e9,2.8798661757207896e12,0.3394818841971628,0.6333961464126716,479.37570063855117,9.06082083451142e6,9.060823612130132e6
0,2078,0.1951786092593853,106.54304448499414,9.931613675233401e11,-0.0,1.8691156009587486e9,2.8908608512689395e12,0.339470654446094,0.6343304800930022,479.44370018247366,9.077498495848596e6,9.077501294056242e6
0,2080,0.19248525126829766,106.56744871279899,9.969049025553733e11,-0.0,1.8744200553937104e9,2.901888812663544e12,0.33945971986112683,0.6255770666219674,479.55351920759546,9.093762908887744e6,9.093765649230255e6
0,2082,0.19197497661300245,106.5978964564436,1.0006590562922404e12,-0.0,1.8797351431875966e9,2.912949511824336e12,0.339448983334732,0.623918673992258,479.6905340539962,9.109761470680807e6,9.109764210663747e6
0,2084,0.19124812749246456,106.61830585675455,1.0044238491282329e12,-0.0,1.8850594743636756e9,2.924040095445667e12,0.339437994226983,0.6215564143505098,479.78237635539546,9.12623454368917e6,9.126237277258746e6
0,2086,0.187911539613013,106.64160187502532,1.0081993010923092e12,-0.0,1.8903941909505231e9,2.9351629812304824e12,0.3394271172641592,0.6107125037422922,479.88720843761394,9.142587249638833e6,9.142589908215908e6
0,2088,0.19208824803018573,106.66416992284582,1.0119854326270754e12,-0.0,1.8957389706736162e9,2.946317538139435e12,0.33941624520115665,0.6242868060981036,479.98876465280614,9.158986361723937e6,9.158989143281348e6
0,2090,0.18992006350736806,106.68725023104076,1.0157822639430171e12,-0.0,1.9010939542042208e9,2.957504100343804e12,0.3394054204751278,0.6172402063989462,480.0926260396834,9.17537433153872e6,9.175377068027424e6
0,2092,0.19021922766765317,106.70830478901206,1.0195898153236534e12,-0.0,1.9064589160681648e9,2.9687222370909473e12,0.3393945676377054,0.6182124899198728,480.1873715505543,9.191869092052367e6,9.191871849148272e6
0,2094,0.1900244540346725,106.73520715828961,1.0234081072160735e12,-0.0,1.9118345544736438e9,2.979973449851737e12,0.33938390565916987,0.6175794756126856,480.3084322123033,9.20810456532222e6,9.208107329977341e6
0,2096,0.18944758001276754,106.75704917784601,1.0272371597428237e12,-0.0,1.9172199320983832e9,2.991255817935387e12,0.33937313338245656,0.6157046350414945,480.4067213003071,9.224588000244172e6,9.224590761996033e6
0,2098,0.19023712765599582,106.77876552756177,1.0310769934598643e12,-0.0,1.9226154842675126e9,3.0025702925333774e12,0.3393623860705349,0.6182706648819865,480.50444487402797,9.241090140127884e6,9.241092935909731e6
0,2100,0.19147736640847912,106.80425082831731,1.0349276285937234e12,-0.0,1.9280215590334327e9,3.0139176453764854e12,0.33935177034848624,0.6223014408275571,480.6191287274279,9.25742871016006e6,9.25743155274241e6
0,2102,0.1897224603704838,106.82582828082685,1.0387890856279093e12,-0.0,1.9334375076944926e9,3.025296555545914e12,0.33934107845473094,0.6165979962040723,480.71622726372084,9.273962661767889e6,9.273965468993474e6
0,2104,0.1896414353382483,106.8453954451402,1.0426613850090809e12,-0.0,1.9388634969068289e9,3.036707412482887e12,0.33933036005997264,0.6163346648493069,480.8042795031309,9.290603914709343e6,9.2906067323438e6
0,2106,0.1899954765604424,106.86620123111848,1.0465445470314733e12,-0.0,1.9442998190907354e9,3.048150871973615e12,0.33931970400597433,0.6174852988214379,480.89790554003315,9.307200066776823e6,9.307202906881923e6
0,2108,0.18745731251710512,106.89360119617305,1.0504385922012771e12,-0.0,1.9497469505234444e9,3.0596279795021436e12,0.3393092558404733,0.6092362656805916,481.0212053827787,9.323498266421366e6,9.323501049208628e6
0,2110,0.18984993336270062,106.91454715398234,1.0543435411590535e12,-0.0,1.955203763384089e9,3.071136399581374e12,0.339298659378633,0.617012283428777,481.1154621929205,9.34011319503218e6,9.34011605672691e6
0,2112,0.18943176370454817,106.93899142748336,1.0582594141548204e12,-0.0,1.9606711374080899e9,3.0826780280510654e12,0.339288186582485,0.6156532320397816,481.22546142367514,9.356575501439683e6,9.356578364245184e6
0,2114,0.18806356907989547,106.95970851224848,1.0621862318018213e12,-0.0,1.9661484578848195e9,3.094251608166687e12,0.33927764288599327,0.6112065995096603,481.31868830511814,9.373226785188185e6,9.373229622301219e6
0,2116,0.1866542672432253,106.97926453331915,1.0661240146333638e12,-0.0,1.9716359540518737e9,3.105857664140401e12,0.33926709678171757,0.6066263685404822,481.40669039993617,9.389946162104255e6,9.389948972245513e6
0,2118,0.18654360984248358,107.0045192718814,1.070072783361576e12,-0.0,1.9771342216231606e9,3.117497498036278e12,0.3392567293181614,0.6062667319880717,481.52033672346636,9.406407640896335e6,9.406410460413039e6
0,2120,0.18451268857706832,107.02973493842217,1.0740325581857693e12,-0.0,1.982642782825169e9,3.1291701414035894e12,0.33924638927138473,0.599666237875472,481.63380722289975,9.422883139016265e6,9.422885914052758e6
0,2122,0.18619680461486543,107.0516287930131,1.0780033600369249e12,-0.0,1.9881613574984202e9,3.140875040574723e12,0.3392359871998603,0.6051396149983126,481.73232956855895,9.439529446934229e6,9.439532281538347e6
0,2124,0.18580112138633603,107.0705057242342,1.0819852094038357e12,-0.0,1.9936899917587135e9,3.152612333091672e12,0.33922553499332003,0.6038536445055921,481.81727575905387,9.45633274054077e6,9.456335576236097e6
0,2126,0.1852480512983341,107.0929374329303,1.0859781269382937e12,-0.0,1.9992292537397254e9,3.1643832665123623e12,0.3392152039370517,0.6020561667195858,481.91821844818634,9.472978988228021e6,9.472981820556661e6
0,2128,0.18571765110611646,107.11322364463648,1.0899821332384912e12,-0.0,2.0047786643272128e9,3.176186864449818e12,0.3392048439656946,0.6035823660948785,482.00950640086415,9.489740862611424e6,9.489743720613906e6
0,2130,0.18387550531810662,107.13526899461247,1.0939972488456611e12,-0.0,2.0103385718241804e9,3.1880239091398433e12,0.3391945586566159,0.5975953922838465,482.10871047575614,9.50643113046414e6,9.506433948138446e6
0,2132,0.18285058003540483,107.15777611562868,1.0980234947191497e12,-0.0,2.0159088699493003e9,3.199894216012759e12,0.3391843122140093,0.5942643851150657,482.209992520329,9.523111870302795e6,9.523114670875052e6
0,2134,0.1844436605201334,107.18004825796957,1.1020608915208132e12,-0.0,2.0214895061458898e9,3.2117977145945156e12,0.3391740855100394,0.5994418966904336,482.3102171608631,9.539816604385901e6,9.539819462743511e6
0,2136,0.184415751039926,107.20289983145469,1.1061094597659253e12,-0.0,2.0270805662447183e9,3.223734629732793e12,0.33916390168544147,0.5993511908797595,482.4130492415461,9.55650595941632e6,9.556508829238405e6
0,2138,0.1827639940011353,107.2242394659875,1.1101692203886538e12,-0.0,2.032681882435872e9,3.2357046442592407e12,0.33915370692068375,0.5939829805036897,482.5090775969437,9.573281044449784e6,9.573283878660334e6
0,2140,0.1820145114768426,107.24853948352899,1.1142401940543857e12,-0.0,2.0382938395892255e9,3.2477086226665566e12,0.3391436143392737,0.5915471622997385,482.6184276758804,9.589925353442514e6,9.58992817807411e6
0,2142,0.18328404877236765,107.26589600739612,1.1183224016797693e12,-0.0,2.0439156066368177e9,3.259744827736294e12,0.3391333704974653,0.5956731585101949,482.69653203328255,9.60691937221283e6,9.606922245676193e6
0,2144,0.1856358497046478,107.28904645014781,1.1224158638568486e12,-0.0,2.0495482735090013e9,3.2718156345464497e12,0.3391233005987392,0.6033165115401053,482.8007090256651,9.623644856468333e6,9.623647811488481e6
0,2146,0.18231636859173522,107.31214313655848,1.1265206017243901e12,-0.0,2.0551913656034093e9,3.2839200688605264e12,0.3391132588141775,0.5925281979231395,482.90464411451313,9.640385351177054e6,9.640388220583567e6
0,2148,0.183198366060294,107.33198899452331,1.1306366357770354e12,-0.0,2.0608446066925714e9,3.296057579398608e12,0.3391031593026344,0.5953946896959554,482.9939504753549,9.657297191973956e6,9.657300099435745e6
0,2150,0.1803934102901687,107.35407353969991,1.1347639870839517e12,-0.0,2.06650848291758e9,3.3082292511888447e12,0.33909314477603697,0.5862785834430483,483.0933309286496,9.674112462276688e6,9.674115299136719e6
0,2152,0.1843082064122414,107.37428274730554,1.1389026764578289e12,-0.0,2.0721826400428407e9,3.3204343649143643e12,0.3390831061903665,0.5990016708397846,483.18427236287494,9.691032416745007e6,9.69103538179542e6
0,2154,0.18345761506101665,107.39585040488008,1.143052724804986e12,-0.0,2.0778673790209053e9,3.332673609606044e12,0.339073130567817,0.5962372489483041,483.28132682196036,9.707898551428394e6,9.707901503257265e6
0,2156,0.17979873929384282,107.41562470567106,1.1472141531314016e12,-0.0,2.0835624411291986e9,3.3449464699431504e12,0.3390631380310843,0.5843459027049892,483.37031117551976,9.724865590145836e6,9.724868444832636e6
0,2158,0.1788077061637997,107.43771083791898,1.1513869822340276e12,-0.0,2.089268172231269e9,3.357253733441051e12,0.3390532279079636,0.5811250450323491,483.46969877063543,9.741731775956439e6,9.74173461303015e6
0,2160,0.18003392786946282,107.45896155853981,1.1555712331913481e12,-0.0,2.0949843182971983e9,3.3695948943306006e12,0.3390433220071333,0.5851102655757542,483.56532701342917,9.758651867007595e6,9.758654752345055e6
0,2162,0.17997528157588144,107.48075437921247,1.1597669268937463e12,-0.0,2.1007110102898502e9,3.3819702773529097e12,0.3390334561482424,0.5849196651216146,483.66339470645613,9.775557897418836e6,9.775560792858003e6
0,2164,0.1808281087477527,107.50156218090962,1.1639740844155989e12,-0.0,2.106448126438122e9,3.3943796611964976e12,0.33902359149110034,0.5876913534301963,483.75702981409324,9.792525409774367e6,9.792528342855697e6
0,2166,0.1778859084395639,107.52100687679827,1.168192726728222e12,-0.0,2.1121956527143686e9,3.4068230570511e12,0.3390137212897363,0.5781292024285827,483.8445309455922,9.809573342934022e6,9.809576199045243e6
0,2168,0.17844307698452322,107.54356774409624,1.17242287495339e12,-0.0,2.1179539614584682e9,3.4193013134885693e12,0.33900395141209466,0.5799400001997005,483.94605484843305,9.826479485822903e6,9.826482370391e6
0,2170,0.17752284807614915,107.56273512323732,1.1766645498852932e12,-0.0,2.1237225265384142e9,3.431813332703066e12,0.3389941251791875,0.5769492562474847,484.0323080545679,9.843567123428022e6,9.843569991788382e6
0,2172,0.17748806215545238,107.58790623824086,1.180917773011715e12,-0.0,2.1295021378293414e9,3.4443608703536143e12,0.3389844699598605,0.5768362020052202,484.1455780720839,9.8603683780899e6,9.86037125707397e6
0,2174,0.17690383279501876,107.60790306108248,1.1851825651295623e12,-0.0,2.135291875320593e9,3.456941971817407e12,0.33897471483354696,0.574937456583811,484.23556377487114,9.877440259039525e6,9.877443131827457e6
0,2176,0.1768257285491498,107.63088802433062,1.1894589473618003e12,-0.0,2.1410924270510848e9,3.46955817390136e12,0.33896505700770674,0.5746836177847369,484.33899610948777,9.894375519260721e6,9.894378401246682e6
0,2178,0.17523433479003914,107.64942074520289,1.1937469410767336e12,-0.0,2.1469031872504935e9,3.4822082007548413e12,0.33895531805471474,0.5695115880676271,484.422393353413,9.911546448246926e6,9.911549293166716e6
0,2180,0.177188019647944,107.66652548324221,1.1980465671262988e12,-0.0,2.1527244095641894e9,3.4948926457236343e12,0.33894556880537813,0.575861063855818,484.49936467458997,9.928802373809492e6,9.928805289918864e6
0,2182,0.17779339031066804,107.69213551250347,1.2023578469381702e12,-0.0,2.1585569352669926e9,3.5076133858144077e12,0.3389360488828971,0.5778285185096711,484.6146098062656,9.94564372328935e6,9.945646669878785e6
0,2184,0.18045737643121462,107.70838131328645,1.2066808013652708e12,-0.0,2.1643992867474856e9,3.5203672408912383e12,0.33892632960474883,0.5864864734014476,484.68771590978906,9.96296910544381e6,9.962972147232108e6
0,2186,0.17520793828778997,107.73534214383912,1.2110154520895825e12,-0.0,2.170253153052787e9,3.5331579404838096e12,0.33891689389196505,0.5694257994353173,484.80903964727605,9.979766879909076e6,9.979769769539952e6
0,2188,0.17733600619160578,107.7536474491786,1.2153618200545378e12,-0.0,2.1761169160790925e9,3.5459819923265166e12,0.3389072740543144,0.5763420201227187,484.8914135213037,9.99701431021248e6,9.99701727759262e6
0,2190,0.1764409209190901,107.77434344777024,1.2197199265497856e12,-0.0,2.1819915161025395e9,3.558841493714776e12,0.3388977371789762,0.5734329929870429,484.98454551496604,1.0014153775569385e7,1.0014156726508472e7
0,2192,0.17637550821501774,107.79334123674158,1.2240897928595505e12,-0.0,2.187876618968226e9,3.5717357559188013e12,0.3388881847827016,0.5732204016988076,485.0700355653371,1.0031392250838822e7,1.0031395211270077e7
0,2194,0.17484305785000104,107.81513448938813,1.228471440201353e12,-0.0,2.1937726085621657e9,3.584665662984038e12,0.33887872342189906,0.5682399380125034,485.1681052022466,1.004850165607253e7,1.0048504579858609e7
0,2196,0.17606820057838055,107.83323539789343,1.2328648899860059e12,-0.0,2.1996789533982816e9,3.5976300916766206e12,0.3388691990173127,0.5722216518797367,485.24955929052044,1.006581176882528e7,1.006581474267751e7
0,2198,0.17357173549867955,107.85434635550405,1.237270163549687e12,-0.0,2.2055962252862706e9,3.610630339629536e12,0.3388597712496256,0.5641081403707086,485.3445585997682,1.0082981482883189e7,1.008298438936155e7
0,2200,0.17377291239299453,107.87467942002581,1.2416872822170376e12,-0.0,2.2115241119488664e9,3.6236657640704683e12,0.33885034850357554,0.5647619652772322,485.43605739011616,1.0100203708252424e7,1.010020663234489e7
0,2202,0.17474804948865208,107.89706267574212,1.2461162672748186e12,-0.0,2.2174628582595954e9,3.6367369466128105e12,0.3388409971244717,0.5679311608381192,485.5367820408395,1.0117333824160334e7,1.0117336790607413e7
0,2204,0.1763256143996138,107.91266086989258,1.250557140199335e12,-0.0,2.2234117499383607e9,3.649842356664812e12,0.3388315131618341,0.5730582467987448,485.6069739145166,1.0134824399269108e7,1.0134827427759124e7
0,2206,0.1728224651569741,107.93571922436297,1.2550099225009504e12,-0.0,2.2293719732292314e9,3.662984650442734e12,0.3388222277660005,0.5616730117601658,485.71073650963336,1.0151945298148803e7,1.0151948225857759e7
0,2208,0.16968968968817394,107.9559263056286,1.2594746352037866e12,-0.0,2.2353426841936088e9,3.676162011495702e12,0.3388129006104019,0.5514914914865653,485.8016683753287,1.0169225283555958e7,1.016922812313196e7
0,2210,0.1723751378698889,107.97870763890725,1.263951300237303e12,-0.0,2.241324327822805e9,3.689375464251096e12,0.33880365353223696,0.5602191980771389,485.90418437508265,1.0186385513007537e7,1.0186388448873043e7
0,2212,0.1727237411418428,107.9953882415893,1.268439938890204e12,-0.0,2.2473162184858537e9,3.702623536400504e12,0.33879429238903164,0.5613521587109891,485.97924708715186,1.0203873114889901e7,1.0203876073088894e7
0,2214,0.17168013171898938,108.01694142867439,1.27294057250319e12,-0.0,2.2533192599685974e9,3.7159082690672847e12,0.3387850667118238,0.5579604280867155,486.07623642903474,1.0221122114776693e7,1.0221125050586758e7
0,2216,0.1720703665798591,108.03763243734267,1.2774532227624128e12,-0.0,2.2593329895415454e9,3.7292286820616514e12,0.3387758444807455,0.5592286913845421,486.16934596804197,1.0238428407775324e7,1.023843136733336e7
0,2218,0.17209267916757284,108.05360938358265,1.2819779110909482e12,-0.0,2.265357106865714e9,3.742584151937205e12,0.33876653986786365,0.5593012072946117,486.2412422261219,1.0255992111977668e7,1.0255995083363809e7
0,2220,0.17272401256910294,108.07326604311575,1.2865146590991318e12,-0.0,2.271392302962004e9,3.755976253476517e12,0.3387573418172567,0.5613530408495846,486.32969719402087,1.027337808558912e7,1.027338108879707e7
0,2222,0.17261506610067745,108.09430576063144,1.291063488279343e12,-0.0,2.2774384024248967e9,3.769404641908778e12,0.33874819867668426,0.5609989648272017,486.4243759228415,1.0290704932827163e7,1.0290707943771334e7
0,2224,0.16954091575925048,108.11359705553502,1.2956244203357026e12,-0.0,2.283495164329715e9,3.7828688251335835e12,0.3387390411976565,0.551007976217564,486.5111867499076,1.0308135611872206e7,1.0308138533519512e7
0,2226,0.17196676517980675,108.13588726015499,1.30019747671363e12,-0.0,2.2895629697743115e9,3.796369694003988e12,0.3387299714215052,0.5588919868343719,486.61149267069743,1.0325422643194363e7,1.0325425655345032e7
0,2228,0.16949117003654499,108.15390910591279,1.304782679146666e12,-0.0,2.2956412564893208e9,3.8099060403115405e12,0.3387208322187141,0.5508463026187712,486.69259097660756,1.0342945461661747e7,1.0342948403517313e7
0,2230,0.16821827211885648,108.17597777288938,1.3093800491800437e12,-0.0,2.301730697224983e9,3.8234794056316694e12,0.3387118054078628,0.5467093843862836,486.7918999780022,1.0360269295546923e7,1.036027220670336e7
0,2232,0.1709154466774568,108.19231705454601,1.3139896086521328e12,-0.0,2.3078305076519775e9,3.8370880844270806e12,0.33870267346590816,0.5554752017017346,486.86542674545706,1.0377906600095604e7,1.0377909610918058e7
0,2234,0.16768258195209382,108.21159074929528,1.3186113789804854e12,-0.0,2.3139414126691766e9,3.850733736922455e12,0.3386936321880865,0.5449683913443049,486.9521583718288,1.03954028942494e7,1.0395405809300799e7
0,2236,0.1665846275209151,108.23151803905316,1.3232453819924316e12,-0.0,2.3200632249634447e9,3.8644159890258306e12,0.3386846273491018,0.5414000394429741,487.0418311757392,1.0412877735846186e7,1.0412880625588646e7
0,2238,0.16707803666264243,108.25114704669184,1.3278916395425723e12,-0.0,2.3261958784225273e9,3.8781347363670435e12,0.3386756382190695,0.5430036191535879,487.13016171011327,1.0430381188571347e7,1.0430384105148502e7
0,2240,0.17036565944478527,108.27254010985112,1.3325501731735906e12,-0.0,2.3323395465624743e9,3.891890411126351e12,0.3386667091097596,0.5536883931955521,487.22643049433003,1.0447804290006656e7,1.0447807326950317e7
0,2242,0.17101539959877649,108.28754346400456,1.3372210046140068e12,-0.0,2.338493592897041e9,3.905681630661158e12,0.33865766514116397,0.5558000486960236,487.2939455880205,1.0465578383525552e7,1.0465581453469481e7
0,2244,0.16725166525783158,108.31037281022395,1.3419041559657734e12,-0.0,2.3446591710638833e9,3.919511023901581e12,0.3386488156689387,0.5435679120879526,487.3966776460078,1.0482950845942024e7,1.048295380038019e7
0,2246,0.16800726716841327,108.32847509009007,1.346599648664103e12,-0.0,2.350835269614093e9,3.9333763668891494e12,0.3386398845311203,0.5460236182973431,487.4781379054053,1.050058693584498e7,1.0500589926343165e7
0,2248,0.16694161688653203,108.3501799271398,1.3513075048538838e12,-0.0,2.357022575572443e9,3.947279245032968e12,0.33863105434505536,0.542560254881229,487.57580967212914,1.0518044336499378e7,1.0518047302018454e7
0,2250,0.16615290338623856,108.36974961395151,1.35602774586993e12,-0.0,2.3632206360990095e9,3.9612186853528413e12,0.33862220051074043,0.5399969360052753,487.6638732627818,1.0535628100789081e7,1.0535631050511248e7
0,2252,0.1665367506195246,108.39076324754673,1.360760394031495e12,-0.0,2.3694297456350493e9,3.975195393138636e12,0.33861339940075547,0.541244439513455,487.7584346139603,1.0553147624639772e7,1.0553150597961366e7
0,2254,0.1674595662344261,108.40763909000542,1.3655054710712732e12,-0.0,2.375649469708776e9,3.9892084336523076e12,0.3386045321557329,0.5442435902618848,487.8343759050244,1.0570901169580547e7,1.0570904184882693e7
0,2256,0.1668342688921547,108.42510989779072,1.370262998864562e12,-0.0,2.38188019907396e9,4.003258730246291e12,0.3385957008077657,0.5422113738995027,487.9129945400582,1.0588636146525938e7,1.0588639151284348e7
0,2258,0.167812076265474,108.44459933971646,1.375032999271825e12,-0.0,2.3881220516022973e9,4.0173465932461626e12,0.3385869339152868,0.5453892478627905,488.00069702872406,1.0606276011062732e7,1.0606279060088912e7
0,2260,0.16716162071916263,108.46374060604549,1.3798154943379207e12,-0.0,2.394374853517552e9,4.031471674611747e12,0.3385781824938181,0.5432752673372785,488.0868327272047,1.0623947439773876e7,1.0623950477292541e7
0,2262,0.16509654222554987,108.48388780864246,1.3846105059790095e12,-0.0,2.4006387217041073e9,4.045634282515681e12,0.33856947489011885,0.536563762233037,488.1774951388911,1.064157758231875e7,1.0641580559804946e7
0,2264,0.1627923133619253,108.50159588306268,1.3894180559957402e12,-0.0,2.4069133907189345e9,4.0598338605919272e12,0.33856073814538523,0.5290750184262571,488.25718147378205,1.0659352075380178e7,1.0659354984939475e7
0,2266,0.16580606456671326,108.5231317000699,1.3942381666298916e12,-0.0,2.413199358494808e9,4.0740715797193438e12,0.3385521012196179,0.5388697098418181,488.35409265031456,1.0676932957713053e7,1.067693598080103e7
0,2268,0.16512726674677825,108.534379237456,1.3990708597846343e12,-0.0,2.41949553134766e9,4.0883450053118594e12,0.3385432731814179,0.5366636169270294,488.404706568552,1.0695083263172442e7,1.0695086273322469e7
0,2270,0.16364024443314706,108.55690478975637,1.403916157567372e12,-0.0,2.425803620897732e9,4.1026580618704785e12,0.33853470237702704,0.531830794407728,488.50607155390367,1.0712636274752647e7,1.0712639244244872e7
0,2272,0.16368045515264198,108.57659734545956,1.4087740818915396e12,-0.0,2.4321225167229304e9,4.117008276102958e12,0.338526093565144,0.5319614792460865,488.594688054568,1.0730355504968498e7,1.073035848628474e7
0,2274,0.16388815510918325,108.59440323937189,1.413644654872764e12,-0.0,2.438452306025305e9,4.1313958890287793e12,0.3385174673228524,0.5326365041048455,488.6748145771735,1.0748190198128935e7,1.0748193197064327e7
0,2276,0.16436882460835478,108.61520801999225,1.4185278986466611e12,-0.0,2.4447933834576464e9,4.1458218421029414e12,0.3385089243508564,0.534198679977153,488.7684360899651,1.0765874592811272e7,1.0765877619010791e7
0,2278,0.16123053200778018,108.63115248316646,1.4234238352215942e12,-0.0,2.4511451459182277e9,4.1602848071801284e12,0.33850030450740654,0.5239992290252856,488.8401861742491,1.0783836852535436e7,1.07838397802309e7
0,2280,0.16446824514056246,108.65006140074613,1.4283324868748987e12,-0.0,2.457508203669e9,4.1747862174904214e12,0.3384917644295406,0.534521796706828,488.9252763033576,1.0801650593992993e7,1.0801653644752083e7
0,2282,0.16220777661839864,108.66945148216267,1.433253875703298e12,-0.0,2.463882389029513e9,4.189325736062051e12,0.3384832577701682,0.5271752740097956,489.012531669732,1.0819450808617953e7,1.081945379065817e7
0,2284,0.16422033726415267,108.68523680311448,1.4381880238023804e12,-0.0,2.47026737632249e9,4.2039026637181875e12,0.33847469737099994,0.5337160961084961,489.08356561401513,1.0837461719022367e7,1.0837464782148287e7
0,2286,0.16282098452305235,108.70729519357016,1.443134953397409e12,-0.0,2.4766639613477535e9,4.2185188622435557e12,0.3384662869794056,0.5291681996999201,489.18282837106574,1.0855141307728639e7,1.0855144331984276e7
0,2288,0.16239391968735883,108.72182741256228,1.4480946866700574e12,-0.0,2.483071066341239e9,4.2331719131186973e12,0.33845774503042475,0.5277802389839162,489.2482233565303,1.0873247559060188e7,1.0873250578563716e7
0,2290,0.16128940078415493,108.7442158498423,1.4530672458531057e12,-0.0,2.48948990701594e9,4.247864641213397e12,0.33844938303651995,0.5241905525485036,489.34897132429035,1.0890934324291695e7,1.089093731521816e7
0,2292,0.1608356890397633,108.76031925281079,1.4580526532367488e12,-0.0,2.4959193857094812e9,4.2625945788093823e12,0.3384409152754328,0.5227159893792308,489.4214366376485,1.0908980500307437e7,1.0908983485414276e7
0,2294,0.16056638918405158,108.77508915305584,1.463050931049735e12,-0.0,2.502359900320177e9,4.2773626802847505e12,0.33843244203337436,0.5218407648481677,489.4879011887513,1.092711387392544e7,1.0927116859638058e7
0,2296,0.1590570715558328,108.79759686869639,1.4680621015230068e12,-0.0,2.508812169309739e9,4.2921706392121543e12,0.3384241449079266,0.5169354825564566,489.58918590913373,1.0944832099850988e7,1.0944835042504046e7
0,2298,0.16137404915092096,108.81666545181304,1.4730861870734524e12,-0.0,2.5152753235014815e9,4.3070165063329517e12,0.3384157982425121,0.5244656597404931,489.67499453315867,1.0962753528200395e7,1.0962756563138047e7
0,2300,0.15728482803027538,108.8326423970594,1.4781232099665713e12,-0.0,2.521749416091959e9,4.321900447044934e12,0.33840741355384457,0.511175691098395,489.7468907867673,1.098085958387601e7,1.098086248402039e7
0,2302,0.15886726307388377,108.85268403200445,1.4831731925907195e12,-0.0,2.5282349944454236e9,4.336823764622646e12,0.33839912790245996,0.5163186049901223,489.83707814402,1.0998752819469437e7,1.0998755785372635e7
0,2304,0.15716959868602076,108.87051331026791,1.488236157075297e12,-0.0,2.5347315943363357e9,4.3517854362756206e12,0.33839082040247387,0.5108011957295675,489.9173098962056,1.1016782075997299e7,1.1016784991676874e7
0,2306,0.1615418719724963,108.88583739833118,1.4933121261987886e12,-0.0,2.541239189276849e9,4.366785444273625e12,0.33838248197933274,0.525011083910613,489.9862682924903,1.1034964495091867e7,1.1034967577277042e7
0,2308,0.15688656870913112,108.90502150937894,1.4984011219673362e12,-0.0,2.5477583045983114e9,4.381825045045567e12,0.3383742434896855,0.5098813483046761,490.0725967922052,1.1052944260842236e7,1.1052947186033191e7
0,2310,0.15930719377053676,108.92181851317787,1.5035031670580999e12,-0.0,2.5542884421827335e9,4.3969031343840146e12,0.3383659759915132,0.5177483797542445,490.1481833093004,1.1071070793988423e7,1.1071073815735549e7
0,2312,0.15867255945787034,108.942149203187,1.5086182838059004e12,-0.0,2.5608300843652353e9,4.412020871246523e12,0.3383577989448541,0.5156858182380786,490.2396714143415,1.108901212157489e7,1.1089015130503556e7
0,2314,0.1568117474849603,108.95919888523238,1.5137464947024639e12,-0.0,2.5673827121519856e9,4.42717710121723e12,0.3383495788058855,0.509638179326121,490.3163949835457,1.1107150551425712e7,1.1107153503298255e7
0,2316,0.1563847692697174,108.975934716709,1.5188878222203164e12,-0.0,2.573946560437623e9,4.442372411753218e12,0.3383413724163187,0.5082505001265816,490.39170622519055,1.1125319893159093e7,1.1125322839466834e7
0,2318,0.1573259178049069,108.99544833157037,1.5240422887903186e12,-0.0,2.5805218767524223e9,4.457607421521797e12,0.33833323936795545,0.5113092328659474,490.4795174920667,1.114334578749054e7,1.1143348777569177e7
0,2320,0.15788945284190142,109.01250595142331,1.5292099170304976e12,-0.0,2.5871082708847737e9,4.472881271422178e12,0.33832507922846033,0.5131407217361796,490.5562767814049,1.1161523219826538e7,1.1161526240283813e7
0,2322,0.15603006800570313,109.02899406955089,1.5343907294771606e12,-0.0,2.5937059009361362e9,4.488194372496548e12,0.3383169292707954,0.5070977210185351,490.630473312979,1.117974603717484e7,1.1179748999921732e7
0,2324,0.1551179397823199,109.04783510027859,1.5395847484942573e12,-0.0,2.600314995528391e9,4.503547301113724e12,0.33830884403232614,0.5041333042925398,490.71525795125365,1.1197848754535725e7,1.1197851693994887e7
0,2326,0.15856475506614476,109.06442851628933,1.5447919969538938e12,-0.0,2.606935206674522e9,4.518939293771045e12,0.33830073418138695,0.5153354539649705,490.789928323302,1.1216092059942922e7,1.1216095135221345e7
0,2328,0.15785041977270264,109.08106458078586,1.5500124972251404e12,-0.0,2.6135667325051994e9,4.534370856046964e12,0.3382926467354227,0.5130138642612836,490.8647906135364,1.1234346127258126e7,1.1234349186159866e7
0,2330,0.15746441210001258,109.10079908054544,1.5552462719511501e12,-0.0,2.620209809195206e9,4.549842583473681e12,0.3382846377195462,0.5117593393250409,490.9535958624545,1.125243691160459e7,1.1252439966248812e7
0,2332,0.1558227106146571,109.11339005790859,1.5604933438257346e12,-0.0,2.6268636671603546e9,4.565352727992212e12,0.33827651395909164,0.5064238094976355,491.0102552605887,1.127094804415751e7,1.127095104802547e7
0,2334,0.15703927052631184,109.13448410786347,1.56575373559873e12,-0.0,2.6335295034007854e9,4.580904125338703e12,0.33826856928736987,0.5103776292105134,491.10517848538564,1.1288987152143406e7,1.1288990210887313e7
0,2336,0.15770256926330495,109.15458291194854,1.5710274697060942e12,-0.0,2.640206607904005e9,4.596495166357661e12,0.3382606253813297,0.5125333501057411,491.1956231037684,1.1307095657199051e7,1.1307098750692427e7
0,2338,0.1527666867619935,109.1694498445526,1.5763145689206455e12,-0.0,2.6468946764763374e9,4.612125184681031e12,0.33825260507775456,0.4964917319764789,491.2625243004867,1.132551669652588e7,1.1325519617197951e7
0,2340,0.15430367002977022,109.1886990110876,1.581615056199888e12,-0.0,2.6535944316096396e9,4.627795913766669e12,0.33824468381775813,0.5014869275967532,491.3491455498942,1.1343699701030167e7,1.1343702687720606e7
0,2342,0.15618200480977923,109.20822820563131,1.5869289538518945e12,-0.0,2.6603055800559683e9,4.643506714639184e12,0.3382367868662265,0.5075915156317825,491.4370269253409,1.1361879351249732e7,1.1361882417633321e7
0,2344,0.1546635747345429,109.22231314734316,1.592256284954674e12,-0.0,2.66702770389293e9,4.659256652970354e12,0.3382288095346314,0.5026566178872645,491.5004091630442,1.138038536815752e7,1.1380388387485744e7
0,2346,0.1525083038197246,109.23995788328222,1.5975970720648696e12,-0.0,2.673761490758242e9,4.675047385253967e12,0.33822091782823344,0.495651987414105,491.57981047476994,1.1398699598973168e7,1.1398702547834458e7
0,2348,0.15648425462428103,109.25407419719349,1.6029513381107273e12,-0.0,2.680506404101551e9,4.690877698719715e12,0.33821297817441637,0.5085738275289133,491.6433338873707,1.1417230984486904e7,1.1417234091851862e7
0,2350,0.15370852292641168,109.27273312412754,1.608319105995499e12,-0.0,2.6872630826375966e9,4.706749138202853e12,0.33820514391088463,0.49955269951083797,491.7272990585739,1.1435512866496554e7,1.1435515879006255e7
0,2352,0.15382249230577094,109.28941786189986,1.61370039828319e12,-0.0,2.6940310294163494e9,4.722660582904063e12,0.3381972914619736,0.49992309999375556,491.8023803785494,1.1453922153527321e7,1.1453925179909088e7
0,2354,0.1528487722164601,109.30713557125078,1.6190952379510808e12,-0.0,2.700810486933427e9,4.738612648290206e12,0.338189477391079,0.49675850970349533,491.8821100706285,1.147228461063441e7,1.1472287609997112e7
0,2356,0.15323084618006938,109.32269822104908,1.624503647811121e12,-0.0,2.707601221368607e9,4.754604829733316e12,0.3381816426164103,0.49800025008522547,491.9521419947209,1.1490785505178077e7,1.1490788528427048e7
0,2358,0.15028952921189964,109.33945632067594,1.629925650805756e12,-0.0,2.714403501465171e9,4.770637805649116e12,0.33817384984086657,0.4884409699386738,492.0275534430417,1.1509230065591691e7,1.1509232987967046e7
0,2360,0.15164965352941828,109.35722312373176,1.6353612699353499e12,-0.0,2.7212173113816314e9,4.786711584925301e12,0.33816609270793563,0.4928613739706094,492.1075040567929,1.1527629002949538e7,1.152763198554886e7
0,2362,0.15077281028110892,109.37432210770112,1.6408105280240596e12,-0.0,2.728042544602171e9,4.802825962326268e12,0.3381583431098655,0.490011633413604,492.18444948465503,1.1546079931883067e7,1.154608289083706e7
0,2364,0.15038734236471574,109.38898996961527,1.6462734479355999e12,-0.0,2.734879075095377e9,4.818980685589872e12,0.3381505684513251,0.48875886268532615,492.2504548632687,1.1564686360783197e7,1.1564689314475479e7
0,2366,0.15276275526473632,109.40762175725001,1.651750052734455e12,-0.0,2.7417273877240458e9,4.835176946620638e12,0.338142882789181,0.49647895461039304,492.33429790762506,1.1583073879704742e7,1.1583076932941237e7
0,2368,0.15070698394083015,109.42523851476867,1.6572403653533174e12,-0.0,2.7485871301550107e9,4.851413958853747e12,0.3381351990650241,0.489797697807698,492.413573316459,1.1601533761609152e7,1.1601536745963417e7
0,2370,0.15174985467201973,109.44069008434337,1.6627444089191877e12,-0.0,2.755458215535915e9,4.867691561900931e12,0.3381274942494845,0.49318702768406414,492.4831053795452,1.1620134122472791e7,1.1620137155925438e7
0,2372,0.14976881108044143,109.45889154970018,1.6682622062903503e12,-0.0,2.762341029097692e9,4.884010714729375e12,0.3381198580042679,0.48674863601143464,492.5650119736508,1.1638585741263337e7,1.1638588708522175e7
0,2374,0.1517154530366359,109.47636432540853,1.6737937805764265e12,-0.0,2.769235310916783e9,4.900370847540016e12,0.33811222584640155,0.49307522236906665,492.6436394643384,1.165709334041352e7,1.1657096391478835e7
0,2376,0.15319800612707649,109.491805057048,1.6793391547463284e12,-0.0,2.7761409805646715e9,4.916771815075331e12,0.33810457638262176,0.4978935199129986,492.71312275671596,1.1675734102775374e7,1.1675737220836643e7
0,2378,0.15080678739113657,109.51263934854667,1.6848983520475933e12,-0.0,2.7830586041148357e9,4.933215008537485e12,0.33809704163690996,0.4901220590211938,492.80687706846004,1.1694068751270946e7,1.1694071786170302e7
0,2380,0.1537124962681818,109.52706815413848,1.6904713955817822e12,-0.0,2.789987302233004e9,4.949698383732767e12,0.3380894106527163,0.4995656128715908,492.87180669362317,1.1712795845578233e7,1.1712799003214264e7
0,2382,0.15078679725580374,109.54058087765722,1.696058308364267e12,-0.0,2.796927508984713e9,4.96622301803732e12,0.3380817842139753,0.49005709108136214,492.9326139494575,1.1731590833134333e7,1.1731593885928156e7
0,2384,0.1502884518182051,109.55687547102357,1.7016591135765994e12,-0.0,2.803879495310317e9,4.982789603243197e12,0.33807422393941616,0.4884374684091666,493.00593961960607,1.1750234074653322e7,1.175023711744975e7
0,2386,0.14863167851033723,109.57324692683557,1.707273834334103e12,-0.0,2.810843075843587e9,4.999397744628696e12,0.33806668359038144,0.48305295515859603,493.07961117076,1.1768885932120174e7,1.1768888920017866e7
0,2388,0.15007564991381883,109.58894389036745,1.712902493820672e12,-0.0,2.8178181986344867e9,5.016047364518481e12,0.338059148620977,0.48774586221991123,493.1502475066535,1.1787591322105665e7,1.1787594375254279e7
0,2390,0.14850466295065945,109.60644254828716,1.71854511519265e12,-0.0,2.824805064894658e9,5.032738989905583e12,0.3380516639339964,0.4826401545896432,493.22899146729225,1.180620224624486e7,1.1806205247502793e7
0,2392,0.14924348646940105,109.62172058098676,1.724201721867487e12,-0.0,2.8318033801993914e9,5.049471963569456e12,0.3380441581155716,0.4850413310255534,493.29774261444044,1.1824959191552153e7,1.182496223075334e7
0,2394,0.14847118775890603,109.64074401918583,1.7298723368157637e12,-0.0,2.8388135987033963e9,5.066247418480168e12,0.33803673515961047,0.4825313602164446,493.38334808633624,1.184350483986518e7,1.1843507858130064e7
0,2396,0.14694084170982327,109.6570329005347,1.7355569834553777e12,-0.0,2.8458352525916e9,5.083064281754096e12,0.3380292832752916,0.47755773555692566,493.45664805240614,1.186222744786466e7,1.1862230415626328e7
0,2398,0.14638227504462414,109.67210248120236,1.7412556850090327e12,-0.0,2.8528684608356686e9,5.099922884074901e12,0.3380218280994438,0.4757423938950285,493.5244611654106,1.188103664695276e7,1.188103960196601e7
0,2400,0.14962330380447486,109.68661148189808,1.7469684648633804e12,-0.0,2.859913277542674e9,5.116823401239038e12,0.3380143800167829,0.4862757373645433,493.5897516685414,1.1899893140704487e7,1.189989623197666e7
0,2402,0.14964763374931966,109.70265726668686,1.7526953462324136e12,-0.0,2.8669698761291366e9,5.133766296229772e12,0.3380069769819674,0.4863548096852889,493.66195770009085,1.1918670333098495e7,1.191867343466324e7
0,2404,0.14998464269461328,109.71750155530776,1.7584363524191255e12,-0.0,2.8740380608129435e9,5.15075114577519e12,0.33799957121170576,0.4874500887574932,493.72875699888493,1.1937533414145598e7,1.1937536538499871e7
0,2406,0.14706112731834398,109.7359954199577,1.764191506923373e12,-0.0,2.8811182006417823e9,5.167778883820755e12,0.33799224581589615,0.4779486637846179,493.81197938980966,1.1956188881341811e7,1.1956191898793282e7
0,2408,0.14757611437407325,109.75233982486306,1.7699608329070234e12,-0.0,2.888209872147693e9,5.184848539224622e12,0.33798490046305024,0.47962237171573807,493.88552921188375,1.1974987553102003e7,1.1974990600003423e7
0,2410,0.14646153369725445,109.76534514227643,1.7757443539589036e12,-0.0,2.8953130065153127e9,5.201959991743e12,0.3379775171800198,0.47599998451607695,493.9440531402439,1.1994002205934536e7,1.199400521767323e7
0,2412,0.1488286842851655,109.78107728289194,1.7815420933596304e12,-0.0,2.9024280475799623e9,5.219114357403239e12,0.3379701960642173,0.4836932239267878,494.01484777301374,1.2012864824294686e7,1.2012867939588659e7
0,2414,0.14498075751449394,109.79866062840324,1.7873540746342815e12,-0.0,2.9095549549506025e9,5.236311586616473e12,0.3379629252717917,0.4711874619221053,494.0939728278146,1.2031627779650189e7,1.2031630750710627e7
0,2416,0.14431538827544427,109.81417003219624,1.7931803211596296e12,-0.0,2.9166934396484494e9,5.253551029031024e12,0.3379556361705546,0.46902501189519386,494.1637651448831,1.205053030914852e7,1.2050533262748765e7
0,2418,0.14651379372288167,109.83016269690773,1.799020856505795e12,-0.0,2.923843697560686e9,5.270833204195943e12,0.3379483714818265,0.47616982959936544,494.23573213608483,1.2069416670698814e7,1.2069419720524304e7
0,2420,0.1461522040930813,109.84980913992112,1.8048757039915908e12,-0.0,2.9310059752415996e9,5.288158756093079e12,0.33794118517215477,0.4749946633025142,494.32414112964506,1.2088092487684647e7,1.2088095532074062e7
0,2422,0.14538656703227534,109.86276398373343,1.8107448872912517e12,-0.0,2.938179531523215e9,5.305525938057976e12,0.33793390569080506,0.47250634285489485,494.38243792680043,1.2107191162398266e7,1.2107194185017783e7
0,2424,0.14659457101707613,109.87648015419745,1.8166284298101619e12,-0.0,2.9453649117580786e9,5.322936116291421e12,0.33792665547707046,0.4764323558054974,494.44416069388853,1.2126256918162093e7,1.2126259998336637e7
0,2426,0.1468519799202421,109.89362281584943,1.8225263551699702e12,-0.0,2.9525623216764336e9,5.340389837217058e12,0.3379194789252541,0.4772689347407868,494.5213026713224,1.2145125513320055e7,1.2145128613025496e7
0,2428,0.14617302937064264,109.9088629939981,1.8284386869040217e12,-0.0,2.9597713867546287e9,5.357886240136217e12,0.3379122885440441,0.4750623454545886,494.58988347299146,1.2164124292467972e7,1.216412737365466e7
0,2430,0.14730857143723206,109.92334566030013,1.834365448556672e12,-0.0,2.9669921954459133e9,5.375425586376897e12,0.3379051022838502,0.4787528571710042,494.6550554713506,1.2183183204450974e7,1.2183186341036214e7
0,2432,0.14557941866048618,109.93785390190904,1.8403066638806016e12,-0.0,2.974224820692509e9,5.39300810004358e12,0.33789793441426785,0.4731331106465801,494.7203425585907,1.2202253966526125e7,1.2202257041546328e7
0,2434,0.14581238933128543,109.95619935038788,1.8462623563997256e12,-0.0,2.9814695382905617e9,5.410634499799501e12,0.33789084494074556,0.47389026532667766,494.80289707674547,1.222110071470179e7,1.222110380824598e7
0,2436,0.14502629790674926,109.97057630099182,1.8522325498473699e12,-0.0,2.9887258026225724e9,5.428303505341217e12,0.33788370839106,0.47133546819693506,494.8675933544632,1.2240206227268234e7,1.2240209297656428e7
0,2438,0.14020655009274938,109.98745716775369,1.858217267583736e12,-0.0,2.99599409134042e9,5.446016327104208e12,0.33787663023235187,0.45567128780143545,494.94355725489163,1.2259169672362233e7,1.2259172557332665e7
0,2440,0.14250554261593953,110.00007623223898,1.864216533680897e12,-0.0,3.00327391466111e9,5.463771818092211e12,0.3378694981612155,0.4631430135018035,495.0003430450754,1.2278411337371675e7,1.2278414322914938e7
0,2442,0.14125879998082064,110.01627579754509,1.870230371619976e12,-0.0,3.010565857713387e9,5.481571452916114e12,0.3378624413456978,0.45909109993766706,495.0732410889529,1.2297443731628144e7,1.229744667546376e7
0,2444,0.14100947626775007,110.03211235608546,1.8762588052267048e12,-0.0,3.017869641993618e9,5.499414599805698e12,0.3378553949935953,0.4582807978701877,495.1445056023846,1.2316511933201777e7,1.2316514875479463e7
0,2446,0.14157170640292527,110.04827181419162,1.8823018582010283e12,-0.0,3.0251853263586116e9,5.517301450072136e12,0.3378483700568377,0.46010804580950715,495.2172231638623,1.2335573181509605e7,1.233557615502148e7
0,2448,0.1423999818006791,110.06075866405963,1.8883595542562822e12,-0.0,3.032512637428719e9,5.535231382169222e12,0.33784130333936424,0.46279994085220705,495.2734139882684,1.235487741628586e7,1.2354880432074461e7
0,2450,0.1417156688017221,110.0758539153457,1.894431917218604e12,-0.0,3.039852033988167e9,5.553205566052404e12,0.3378342950167937,0.4605759236055968,495.3413426190557,1.2374031975506574e7,1.2374034971948063e7
0,2452,0.14121045496232715,110.08861667650788,1.900518970832336e12,-0.0,3.047203172554853e9,5.571223208272164e12,0.33782726636312216,0.45893397862756324,495.39877504428546,1.2393346309786841e7,1.239334929411952e7
0,2454,0.14228975703863755,110.10672155050183,1.9066207391692097e12,-0.0,3.0545666046022606e9,5.589285708524737e12,0.3378203376913407,0.462441710375572,495.4802469772582,1.241233857726983e7,1.2412341614497123e7
0,2456,0.1411254397416901,110.12323811802578,1.9127372456739636e12,-0.0,3.0619418539998126e9,5.607391947749576e12,0.3378134009098299,0.45865767916049277,495.55457153111604,1.243144356725971e7,1.243144656521391e7
0,2458,0.14080274875227303,110.13948010029014,1.9188685145032893e12,-0.0,3.0693290192325315e9,5.625542214770273e12,0.3378064757416794,0.45760893344488734,495.62766045130564,1.2450578947116492e7,1.2450581940347366e7
0,2460,0.1428119287681816,110.15214971820724,1.9250145694197715e12,-0.0,3.076727875556975e9,5.643736004450386e12,0.33779951042705125,0.4641387684965902,495.6846737319326,1.2469953135802383e7,1.2469956220792554e7
0,2462,0.1417680446438877,110.16636359849522,1.9311754342790076e12,-0.0,3.0841388014895263e9,5.661974294988207e12,0.33779258640506304,0.460746145092635,495.7486361932285,1.2489243359944588e7,1.2489246410145383e7
0,2464,0.14190871448866177,110.18441758202951,1.9373511330047615e12,-0.0,3.0915619616583114e9,5.680257540521318e12,0.33778573761604613,0.46120332208815074,495.8298791191328,1.2508303781776346e7,1.2508306846516868e7
0,2466,0.1377978873618409,110.19740051356514,1.9435416896888918e12,-0.0,3.098996746824877e9,5.698584287981254e12,0.33777882773402085,0.4478431339259829,495.88830231104316,1.2527698663661981e7,1.2527701567209275e7
0,2468,0.1414539737965728,110.21067486725755,1.9497471281830125e12,-0.0,3.1064435270590954e9,5.716955496598835e12,0.3377719362218299,0.4597254148388616,495.948036902659,1.2547088918651836e7,1.2547091981613977e7
0,2470,0.14025532478740596,110.22992984098698,1.9559674724446587e12,-0.0,3.1139027282516212e9,5.735372266336846e12,0.3377651539754752,0.4558298055590694,496.0346842844414,1.2566112029392544e7,1.25661150509087e7
0,2472,0.13974823641943318,110.24150882711268,1.962202746443288e12,-0.0,3.1213733955834894e9,5.753832287439099e12,0.33775826977517853,0.4541817683631578,496.0867897220071,1.258563702720792e7,1.258564003601392e7
0,2474,0.138953223318917,110.25733057378139,1.9684529742699702e12,-0.0,3.1288563746532803e9,5.772337696622245e12,0.3377514664959706,0.4515979757864802,496.15798758201623,1.2604905101077376e7,1.2604908085204192e7
0,2476,0.13976789539130197,110.2714382865693,1.9747181798448623e12,-0.0,3.1363512558527985e9,5.790887529646667e12,0.33774465246112995,0.4542456600217314,496.22147228956186,1.2624295983366046e7,1.262429900986785e7
0,2478,0.1397103751263729,110.28503156228595,1.9809983874275444e12,-0.0,3.1438581364312563e9,5.809482074649108e12,0.3377378467573827,0.45405871916071194,496.28264203028675,1.2643733289350495e7,1.264373632187041e7
0,2480,0.1416095872964319,110.30230035730341,1.987293620835199e12,-0.0,3.151377313720275e9,5.828122117191083e12,0.3377311118402312,0.46023115871340364,496.36035160786537,1.266294844922639e7,1.2662951570701921e7
0,2482,0.13767305753167816,110.31724519506015,1.9936039044119656e12,-0.0,3.158908390681868e9,5.846806721260431e12,0.3377243591437501,0.447437436977954,496.4276033777707,1.2682325652653392e7,1.268232861661369e7
0,2484,0.13894857605196498,110.32980895398609,1.999929261996386e12,-0.0,3.1664513580257463e9,5.865535911339567e12,0.33771758480114933,0.45158287216888615,496.4841402929374,1.2701869498147205e7,1.2701872523857683e7
0,2486,0.1355211425173226,110.34586066750552,2.0062697179310354e12,-0.0,3.174006646769222e9,5.88431080593725e12,0.33771087983706,0.4404437131812985,496.55637300377487,1.2721202248986008e7,1.272120513977092e7
0,2488,0.13825123996269406,110.35857685847188,2.0126252963631033e12,-0.0,3.1815737782797136e9,5.903130263996824e12,0.3377041387501735,0.4493165298787557,496.61359586312346,1.2740763509781977e7,1.2740766522759534e7
0,2490,0.1372151003337863,110.37223014450453,2.0189960213267275e12,-0.0,3.1891530723292975e9,5.921995128773223e12,0.3376974283837163,0.4459490760848055,496.6750356502704,1.2760277863255013e7,1.2760280840821022e7
0,2492,0.13697342687893105,110.3875841416182,2.0253819171148667e12,-0.0,3.196744584723596e9,5.940905588016334e12,0.3376907585785565,0.4451636373565259,496.7441286372819,1.2779695688144896e7,1.2779698663735827e7
0,2494,0.13777263069018145,110.4020147886184,2.031783007877086e12,-0.0,3.2043481434652405e9,5.959861261925224e12,0.33768409016922396,0.4477610497430897,496.8090665487828,1.2799186627264109e7,1.2799189644863803e7
0,2496,0.13706715542866155,110.4148921917606,2.038199317896445e12,-0.0,3.211963718721596e9,5.978862124032658e12,0.3376774146682362,0.44546825514315,496.8670148629227,1.2818791801414339e7,1.2818794797318e7
0,2498,0.13778401509442917,110.42914190874174,2.044630871315644e12,-0.0,3.219591517677607e9,5.997908739843019e12,0.33767077441873394,0.4477980490568948,496.9311385893378,1.2838321458664669e7,1.2838324493298883e7
0,2500,0.13606976053442482,110.44450526267963,2.051077692562499e12,-0.0,3.227231537319319e9,6.017001150735798e12,0.3376641665064618,0.44222672173688066,497.0002736820583,1.2857791952598583e7,1.2857794922568012e7
0,2502,0.13727426110498725,110.45890524438315,2.0575398058160046e12,-0.0,3.234883637117585e9,6.036139054252193e12,0.33765755883546594,0.4461413485912086,497.06507359972414,1.2877338564951854e7,1.2877341594357051e7
0,2504,0.13633287738231037,110.47422989351705,2.0640172354408713e12,-0.0,3.2425479634411364e9,6.055322865015734e12,0.33765098045542125,0.44308185149250867,497.13403452082673,1.2896838110262547e7,1.2896841107664606e7
0,2506,0.13691143307130016,110.48476882391361,2.0705100056694258e12,-0.0,3.2502241300643578e9,6.0745516642718545e12,0.3376443471387853,0.4449621574817255,497.1814597076112,1.2916664056395194e7,1.2916667086688146e7
0,2508,0.1356148055272922,110.4997706705967,2.0770181409399707e12,-0.0,3.2579127844890203e9,6.093827122558493e12,0.33763779447960024,0.4407481179636996,497.2489680176852,1.2936211635182459e7,1.293621461813042e7
0,2510,0.13634043546062372,110.51728875201556,2.0835416655293384e12,-0.0,3.2656137969316616e9,6.113148964769133e12,0.337631292617224,0.4431064152470271,497.32779938407003,1.2955607371290108e7,1.2955610393486988e7
0,2512,0.13418049804439705,110.52929177851414,2.0900806039227537e12,-0.0,3.2733266362141213e9,6.132515906247119e12,0.33762472683395717,0.43608661864429044,497.3818130033136,1.2975378335331442e7,1.2975381273180356e7
0,2514,0.1378679858602474,110.5454968234989,2.0966349805162473e12,-0.0,3.2810519623604846e9,6.151929652858011e12,0.3376182349462734,0.44807095404580405,497.454735705745,1.2994886648854258e7,1.299488975378937e7
0,2516,0.13450281699441657,110.55918657919838,2.103204819655942e12,-0.0,3.288789345671307e9,6.171389174053066e12,0.3376117237686164,0.43713415523185384,497.5163396063927,1.3014573664265038e7,1.3014576631780894e7
0,2518,0.13589113554263316,110.57124796014574,2.1097901457744868e12,-0.0,3.296538840181608e9,6.190894653802803e12,0.337605202924511,0.44164619051355775,497.5706158206558,1.303438182888593e7,1.303438486427671e7
0,2520,0.13543020804137818,110.58798267728395,2.1163909834191047e12,-0.0,3.304300892200896e9,6.210447264927153e12,0.337598764169669,0.4401481761344791,497.64592204777773,1.3053894722578196e7,1.3053897746139033e7
0,2522,0.13493119952702262,110.59889011584406,2.1230073570155334e12,-0.0,3.3120747972238107e9,6.230045281582917e12,0.33759225725271297,0.43852639846282354,497.69500552129824,1.3073806479784258e7,1.3073809489755228e7
0,2524,0.13475475866936842,110.61481622429935,2.129639291098352e12,-0.0,3.3198612988451886e9,6.249690627186904e12,0.33758583632469463,0.4379529656754474,497.7666730093471,1.3093399396017568e7,1.3093402406399537e7
0,2526,0.1310615681741017,110.62562735126191,2.1362868100198096e12,-0.0,3.3276597269186277e9,6.269381660176645e12,0.3375793586878044,0.4259500965658305,497.8153230806786,1.311334510372792e7,1.3113347963365413e7
0,2528,0.13514532470909976,110.64374313560806,2.1429499386986418e12,-0.0,3.335470913924422e9,6.289120531702296e12,0.33757299670006063,0.43922230530457423,497.89684411023626,1.3132819042502062e7,1.3132822086039254e7
0,2530,0.13422280983379503,110.65465832250969,2.1496287013684778e12,-0.0,3.3432939091085944e9,6.308904888676266e12,0.3375665492925157,0.43622413195983384,497.9459624512936,1.3152785293581596e7,1.315278830483922e7
0,2532,0.13298083288404694,110.67160487587475,2.1563231227124387e12,-0.0,3.3511296068096557e9,6.32873704172961e12,0.33756020120527974,0.43218770687315256,498.0222219414364,1.3172363081684917e7,1.3172366046899738e7
0,2534,0.1336345063912078,110.6829576927973,2.1630332272959087e12,-0.0,3.358977231982342e9,6.348615078547346e12,0.3375537888402088,0.43431214577142535,498.0733096175879,1.319232761151794e7,1.3192330613041619e7
0,2536,0.13279573017881696,110.69582073099838,2.1697590397476284e12,-0.0,3.366837276567542e9,6.368540293627659e12,0.33754741258993665,0.4315861230811551,498.13119328949267,1.3212204977899706e7,1.3212207950730078e7
0,2538,0.1341682868668396,110.71113142757085,2.1765005847723054e12,-0.0,3.374709807499369e9,6.388512906661094e12,0.337541084233294,0.4360469323172287,498.20009142406883,1.3231931959068106e7,1.323193499996352e7
0,2540,0.13298975270415142,110.7240091190134,2.1832578868695125e12,-0.0,3.382594514238126e9,6.408532179295327e12,0.33753473719945776,0.43221669628849213,498.2580410355603,1.3251835386975711e7,1.3251838384017076e7
0,2542,0.1333954069567816,110.73575750749532,2.1900309708674172e12,-0.0,3.390491488427774e9,6.428598392715984e12,0.33752838859983936,0.43353507260954016,498.31090878372896,1.3271828428783663e7,1.3271831451542698e7
0,2544,0.13206832822468723,110.75185120047591,2.196819861446327e12,-0.0,3.3984011095734696e9,6.44871256130858e12,0.3375221147168881,0.4292220667302335,498.3833304021416,1.3291542681750158e7,1.3291545654093357e7
0,2546,0.13203409010827055,110.76333368242366,2.203624583195476e12,-0.0,3.4063227858913717e9,6.468873229683956e12,0.3375157913440088,0.4291107928518793,498.4350015709065,1.3311580940761283e7,1.3311583919368915e7
0,2548,0.13207554224776386,110.7782451569056,2.210445160959588e12,-0.0,3.414257064433741e9,6.489081839217585e12,0.3375095292576578,0.42924551230523256,498.50210320607516,1.3331401513061535e7,1.3331404501303779e7
0,2550,0.13154708142703936,110.78981676968182,2.2172816194957363e12,-0.0,3.4222035055837846e9,6.509337319742914e12,0.33750323588420017,0.42752801463787793,498.5541754635682,1.3351461215973843e7,1.335146418870838e7
0,2552,0.13181115064375148,110.80522208447752,2.2241339835704014e12,-0.0,3.4301625935871725e9,6.5296409552640625e12,0.3374970087438529,0.42838623959219235,498.6234993801488,1.3371275112562288e7,1.3371278104729397e7
0,2554,0.13212371930561495,110.8184004396623,2.2310022778780996e12,-0.0,3.4381339369610777e9,6.549991797120493e12,0.33749076537685707,0.4294020877432486,498.68280197848037,1.3391253216889663e7,1.3391256230709063e7
0,2556,0.1306284874523571,110.8328804056656,2.2378865273251743e12,-0.0,3.4461177818047075e9,6.570390522967658e12,0.3374845541831067,0.4245425842201606,498.7479618254952,1.3411156400557281e7,1.3411159355982624e7
0,2558,0.13130278742114054,110.84514386126548,2.2447867567196943e12,-0.0,3.454113899829202e9,6.590836599043404e12,0.33747832651141485,0.42673405911870677,498.80314737569466,1.3431223760539107e7,1.3431226753485138e7
0,2560,0.13145808895121586,110.85620584124337,2.251702990974161e12,-0.0,3.4621223719151154e9,6.611330281128534e12,0.33747209691760655,0.4272387890914515,498.8529262855951,1.3451386735090138e7,1.3451389742679289e7
0,2562,0.13039975959736677,110.86886956686374,2.2586352547957373e12,-0.0,3.4701433935863166e9,6.631872119572406e12,0.3374659032433216,0.423799218691442,498.9099130508868,1.3471454341291983e7,1.3471457309535338e7
0,2564,0.13366094533146922,110.88373761247445,2.2655835732779365e12,-0.0,3.4781770061178074e9,6.652462270408121e12,0.33745975186788757,0.43439807232727495,498.976819256135,1.3491385023715494e7,1.349138814629728e7
0,2566,0.12894659216921836,110.89875577905573,2.272547971182274e12,-0.0,3.4862231006997623e9,6.673100505213315e12,0.3374536183296126,0.4190764245499597,499.0444010057508,1.3511318451351387e7,1.3511321370476592e7
0,2568,0.13151484963712873,110.90971312594749,2.2795284734870693e12,-0.0,3.494281390041152e9,6.693786136138609e12,0.3374474426650985,0.4274232613206684,499.0937090667637,1.3531543620801179e7,1.3531546662102524e7
0,2570,0.12925939404641598,110.92472207364193,2.286525105165731e12,-0.0,3.502352432522161e9,6.714520646416223e12,0.3374413358842576,0.42009303065085196,499.1612493313887,1.355150448845459e7,1.3551507436486794e7
0,2572,0.12871271437221804,110.93350485548072,2.293537891100595e12,-0.0,3.510435556026147e9,6.735302358998655e12,0.3374351600452932,0.4183163217097086,499.2007718496632,1.3571906694142235e7,1.3571909625348842e7
0,2574,0.1282678538639151,110.9492841069662,2.300566856395984e12,-0.0,3.518531637290385e9,6.756133577989467e12,0.33742909038538343,0.41687052505772404,499.2717784813479,1.3591841516656317e7,1.3591844435602618e7
0,2576,0.12786433053089902,110.96156103383868,2.307612026000381e12,-0.0,3.526639999815664e9,6.777012613524769e12,0.33742298819664934,0.4155590742254218,499.3270246522741,1.3612030892345762e7,1.3612033800795242e7
0,2578,0.12922666682028064,110.97551784421307,2.3146734248823926e12,-0.0,3.5347609892719035e9,6.797940405460574e12,0.3374169212640425,0.4199866671659121,499.3898302989588,1.363211799348004e7,1.3632120970280763e7
0,2580,0.12735490685897058,110.98699907493642,2.3217510782796924e12,-0.0,3.542894351581378e9,6.818916348800264e12,0.33741083635679997,0.4139034472916544,499.4414958372139,1.365238963188953e7,1.3652392532468772e7
0,2582,0.1277945151919622,111.00016870260177,2.328845010868655e12,-0.0,3.551040359908869e9,6.839941198416045e12,0.33740478653098566,0.41533217437387715,499.50075916170795,1.3672558231566831e7,1.3672561159144633e7
0,2584,0.12736548614833948,111.01537478107711,2.335955248168843e12,-0.0,3.5591990503324265e9,6.861015097890147e12,0.3373987768686864,0.4139378299821033,499.569186514847,1.3692599051728904e7,1.3692601967545621e7
0,2586,0.12666827581995616,111.03078067202892,2.343081814984942e12,-0.0,3.5673703122936354e9,6.882137812606398e12,0.33739278316936616,0.4116718964148575,499.63851302413013,1.3712639089992829e7,1.3712641982043121e7
0,2588,0.12808749416526918,111.04028580525181,2.3502247366225903e12,-0.0,3.5755537581522e9,6.903308389475304e12,0.3373867260609484,0.4162843560371248,499.6812861236332,1.3733102818770245e7,1.3733105781873532e7
0,2590,0.13009882627007208,111.05126679032165,2.357384038152624e12,-0.0,3.5837498771301637e9,6.9245281436145e12,0.3373807014458031,0.4228211853777343,499.7307005564474,1.3753477989895824e7,1.3753481052173607e7
0,2592,0.12749585107464367,111.06401705606426,2.3645597448457974e12,-0.0,3.5919587046252904e9,6.945797217542955e12,0.33737471420100246,0.41436151599259197,499.78807675228916,1.3773743539978253e7,1.3773746491221935e7
0,2594,0.12951459613993005,111.07976609988343,2.3717518815613296e12,-0.0,3.600180316379167e9,6.96711585912623e12,0.3373687775112162,0.42092243745477265,499.8589474494754,1.3793813205014756e7,1.379381625586415e7
0,2596,0.1294304121031899,111.09226628853256,2.3789604737857275e12,-0.0,3.608414329014433e9,6.98848312433574e12,0.337362812968863,0.4206488393353672,499.9151982983965,1.381412319839385e7,1.3814126253028957e7
0,2598,0.1272638803656976,111.10164181255601,2.3861855467182217e12,-0.0,3.6166607610779967e9,7.009899110562413e12,0.3373568224609636,0.41360761118851724,499.957388156502,1.3834665817613667e7,1.3834668780580977e7
0,2600,0.1265347796519988,111.11297054307691,2.393427125538669e12,-0.0,3.624919943659698e9,7.031364727976546e12,0.3373508698315151,0.4112380338689961,500.0083674438461,1.3855085639540365e7,1.3855088576747715e7
0,2602,0.12726017080310764,111.12751434555128,2.400685235538524e12,-0.0,3.6331919667300043e9,7.052880261892947e12,0.3373449708029544,0.4135955551100998,500.07381455498074,1.3875293335817399e7,1.3875296313460073e7
0,2604,0.1252694941365755,111.1420052561509,2.4079599019708076e12,-0.0,3.641476635879336e9,7.074445257858983e12,0.3373390847684082,0.4071258559438704,500.13902365267904,1.3895517907043757e7,1.3895520801534824e7
0,2606,0.12883101090326,111.15480901858814,2.4152511500567656e12,-0.0,3.649773845485926e9,7.096059491279559e12,0.33733318912966304,0.41870078543559497,500.1966405836466,1.3915874790729001e7,1.3915877855840093e7
0,2608,0.12738428504593496,111.16507407679987,2.422559005268085e12,-0.0,3.658083565758974e9,7.117722934231319e12,0.33732727592782386,0.41399892639928865,500.2428333455994,1.3936424391944574e7,1.3936427397613697e7
0,2610,0.127694303214123,111.17657328717277,2.4298834928098696e12,-0.0,3.6664060378968616e9,7.139436266100938e12,0.3373213909212819,0.4150064854458998,500.2945797922775,1.3956900847499194e7,1.3956903874968234e7
0,2612,0.12485511533587601,111.1876357970338,2.4372246381749233e12,-0.0,3.6747411717828083e9,7.161199302521771e12,0.3373155142928405,0.40577912484159706,500.34436108665216,1.3977421989221761e7,1.3977424893640092e7
0,2614,0.12491561188077435,111.20330832346225,2.444582466610832e12,-0.0,3.6830892892383013e9,7.183012935458087e12,0.33730970735433696,0.4059757386125166,500.41488745558013,1.3997630142055724e7,1.39976330564502e7
0,2616,0.12609805166176993,111.21368782424658,2.4519570035140664e12,-0.0,3.691449773872882e9,7.204875604937394e12,0.33730384720067697,0.4098186679007523,500.4615952091096,1.401822724773572e7,1.4018230223651439e7
0,2618,0.1242496781061133,111.22762550534111,2.459348274450484e12,-0.0,3.69982320218222e9,7.226788868862568e12,0.33729804479296427,0.4038114538448682,500.524314774035,1.4038585228689335e7,1.4038588126999391e7
0,2620,0.126419776133944,111.24007527562273,2.4667563047145327e12,-0.0,3.7082092548189616e9,7.248751942911146e12,0.33729223581841766,0.41086427243531803,500.5803387403023,1.4059062614116143e7,1.4059065619676843e7
0,2622,0.12407452772109467,111.2486428969186,2.4741811198191567e12,-0.0,3.7166078023473644e9,7.270764537935633e12,0.33728639298777224,0.4032422150935577,500.61889303613367,1.4079830478238001e7,1.4079833382752962e7
0,2624,0.12517153803210124,111.26613886249861,2.4816227451020303e12,-0.0,3.7250196515173635e9,7.292828820479531e12,0.33728067183673355,0.406807498604329,500.6976248812437,1.4099974944516936e7,1.4099977906812867e7
0,2626,0.12515869949224467,111.27404660302642,2.489081206280464e12,-0.0,3.7334436515292826e9,7.314941822635433e12,0.3372748461100767,0.4067657733497952,500.73320971361886,1.4120817995258953e7,1.4120820964175006e7
0,2628,0.12476972509687781,111.29031064570671,2.496556528689274e12,-0.0,3.741880940221817e9,7.337106582213661e12,0.33726913533261177,0.4055016065648529,500.8063979056802,1.4141076823342802e7,1.4141079781484915e7
0,2630,0.12581274648732366,111.29961889918377,2.504048737966007e12,-0.0,3.750330562819799e9,7.359320642250064e12,0.33726335205738367,0.4088914260838019,500.84828504632696,1.4161847642866278e7,1.4161850656915033e7
0,2632,0.12466868833441644,111.31212753783046,2.5115578596113765e12,-0.0,3.7587931714483123e9,7.381585767640581e12,0.33725762091323125,0.40517323708685343,500.9045739202371,1.4182402680814002e7,1.4182405648677656e7
0,2634,0.12181144713251099,111.32542950602804,2.5190839191920825e12,-0.0,3.7672686238185883e9,7.403901635946079e12,0.337251912315963,0.39588720318066073,500.9644327771262,1.4202914175495228e7,1.4202917018477323e7
0,2636,0.12267232433127934,111.33686124205836,2.5266269423654272e12,-0.0,3.775756756072228e9,7.426267866640966e12,0.3372461927971383,0.39868505407665783,501.01587558926263,1.4223573974235767e7,1.4223576863731153e7
0,2638,0.12324785775545521,111.34813509548678,2.5341869546617705e12,-0.0,3.784257690407333e9,7.448684832632774e12,0.3372404840125758,0.40055553770522945,501.0666079296905,1.4244258974071367e7,1.4244261897258667e7
0,2640,0.12377660220845968,111.35864384246013,2.5417639817104736e12,-0.0,3.7927713984844327e9,7.471152510288429e12,0.33723477860861245,0.402273957177494,501.11389729107054,1.4265013120631058e7,1.4265016075565696e7
0,2642,0.12567846416265305,111.37405846366113,2.5493580491086333e12,-0.0,3.8012982406305337e9,7.493671902637236e12,0.33722914405925547,0.4084550085286224,501.1832630864751,1.428542617213194e7,1.4285429224031592e7
0,2644,0.12384367673749982,111.38402480459163,2.556969182781061e12,-0.0,3.8098375898134794e9,7.516241404685778e12,0.337223457649349,0.40249194939687444,501.22811162066233,1.4306247063971361e7,1.4306250036376724e7
0,2646,0.12155227337719823,111.3936759579516,2.5645974080735356e12,-0.0,3.818389770693822e9,7.538861925182317e12,0.33721778010194897,0.39504488847589425,501.2715418107822,1.4327104940025298e7,1.4327107812470965e7
0,2648,0.12288862598877139,111.40672170939682,2.5722427509948003e12,-0.0,3.8269550171992316e9,7.561534134548765e12,0.3372121544486684,0.399388034463507,501.3302476922857,1.4347730273189424e7,1.4347733214956824e7
0,2650,0.12289021522827887,111.42169612287552,2.5799052369261943e12,-0.0,3.835533254066632e9,7.58425788635038e12,0.33720656411383804,0.3993931994919063,501.39763255293985,1.4368228610287473e7,1.4368231559230551e7
0,2652,0.12166673606705819,111.43039528206303,2.5875848920106235e12,-0.0,3.844123984563225e9,7.607031915051049e12,0.33720091220304627,0.39541689221793913,501.43677876928365,1.4389197519030027e7,1.4389200417588431e7
0,2654,0.1222353936564716,111.44172655099973,2.595281741682937e12,-0.0,3.852727764493151e9,7.629857745281886e12,0.3371953032548624,0.3972650293835327,501.4877694794988,1.4409988643767806e7,1.4409991575960297e7
0,2656,0.12221841318125448,111.4542080080453,2.602995811937891e12,-0.0,3.861344514903314e9,7.652735219645312e12,0.3371897201519167,0.39720984283907707,501.54393603620383,1.4430709456196247e7,1.4430712394609801e7
0,2658,0.12205188817088689,111.46684704341071,2.6107271285223345e12,-0.0,3.8699741836766744e9,7.675664251690266e12,0.3371841510483537,0.39666863655538237,501.60081169534817,1.4451432290783674e7,1.4451435228358861e7
0,2660,0.12061973017793731,111.47706911100033,2.618475717201354e12,-0.0,3.8786166241754475e9,7.698644503105336e12,0.3371785661542602,0.39201412307829625,501.6468109995015,1.4472345876186209e7,1.4472348753340796e7
0,2662,0.1207301948531195,111.49072928254655,2.626241603775614e12,-0.0,3.8872722013735704e9,7.72167699628083e12,0.33717303305052926,0.3923731332726384,501.7082817714595,1.4493021033321876e7,1.4493023922530096e7
0,2664,0.12159782287041274,111.50231744126629,2.63402481428414e12,-0.0,3.895940588406603e9,7.74476091323105e12,0.33716748772122107,0.3951929243288414,501.7604284856983,1.4513861908630785e7,1.4513864845692147e7
0,2666,0.12104889192447635,111.51300345598938,2.6418253745129233e12,-0.0,3.904621869796637e9,7.767896530364911e12,0.3371619443297879,0.39340889875454815,501.8085155519522,1.4534782939202907e7,1.4534785857203694e7
0,2668,0.12070056735769283,111.52471158052755,2.649643310369508e12,-0.0,3.913316170577717e9,7.791084232731841e12,0.3371564247274298,0.39227684391250167,501.861202112374,1.4555642515997197e7,1.4555645424416661e7
0,2670,0.12242031696607483,111.53657509299418,2.65747864766793e12,-0.0,3.9220234450070367e9,7.814323950500858e12,0.33715091841159794,0.3978660301397432,501.91458791847384,1.4576504377982879e7,1.4576507375359623e7
0,2672,0.12043738470635336,111.54727552222177,2.665331412575898e12,-0.0,3.930743630321302e9,7.837615567642621e12,0.33714541151529637,0.39142150029564843,501.96273984999794,1.459746586268414e7,1.459746877237242e7
0,2674,0.120813224161735,111.55764737330708,2.6732016309078145e12,-0.0,3.9394767791438794e9,7.860959276522919e12,0.3371399122992247,0.39264297852563873,502.00941317988185,1.4618465667565966e7,1.4618468602005329e7
0,2676,0.12107869060517776,111.56988868488187,2.6810893285436895e12,-0.0,3.9482230376056223e9,7.884355520088955e12,0.33713444633729944,0.39350574446682773,502.06449908196845,1.4639340772573762e7,1.4639343726635495e7
0,2678,0.12217444936537179,111.58153630329647,2.6889945316618506e12,-0.0,3.9569822647643127e9,7.907803973376979e12,0.33712898523589624,0.3970669604374583,502.11691336483415,1.466027359377463e7,1.4660276607611747e7
0,2680,0.11966370319950428,111.59474860176257,2.696917266222064e12,-0.0,3.965754606608942e9,7.9313050794899e12,0.33712355443126,0.38890703539838894,502.1763687079316,1.4681103632118229e7,1.4681106532368045e7
0,2682,0.1185111952075539,111.60391161822295,2.7048575583251816e12,-0.0,3.974539727622856e9,7.954857991159318e12,0.33711808926235964,0.38516138442455017,502.21760228200327,1.4702248767317582e7,1.4702251619581072e7
0,2684,0.11963676163471272,111.61519106127237,2.7128154338253213e12,-0.0,3.9833380083910303e9,7.978463780696204e12,0.3371126593068138,0.38881947531281635,502.2683597757257,1.472325028775862e7,1.4723253200305467e7
0,2686,0.12070989307123761,111.62537113620402,2.720790919028689e12,-0.0,3.9921492678984923e9,8.002122014546661e12,0.33710722872575577,0.39230715248152226,502.3141701129181,1.474434773401139e7,1.474435070501881e7
0,2688,0.11920686810860241,111.6360853436056,2.7287840398677183e12,-0.0,4.000973617466339e9,8.025833043881801e12,0.3371018164262542,0.38742232135295784,502.3623840462252,1.476541916719898e7,1.476542207272749e7
0,2690,0.11937540464328879,111.65101055773268,2.736794822597093e12,-0.0,4.0098112812480164e9,8.049597523960071e12,0.33709646245215474,0.38797006509068854,502.42954750979703,1.478618900362822e7,1.4786191924058842e7
0,2692,0.11893103896278552,111.66072502072595,2.7448232931973643e12,-0.0,4.018661707514594e9,8.073414023431923e12,0.33709106197790606,0.38652587662905297,502.4732625932668,1.4807362827001806e7,1.4807365732837101e7
0,2694,0.11861114461263961,111.67225357093861,2.7528694779375537e12,-0.0,4.0275253257618217e9,8.097283749664794e12,0.3370856932822914,0.38548621999107874,502.52514106922376,1.4828414443148695e7,1.4828417340357345e7
0,2696,0.11740426321644401,111.68235589871315,2.7609334030448447e12,-0.0,4.0364019534158893e9,8.121206263364393e12,0.3370803205072262,0.381563855453443,502.5706015442092,1.4849587082389697e7,1.4849589928482557e7
0,2698,0.1184102408188561,111.69466702065853,2.7690150944462783e12,-0.0,4.0452918128577323e9,8.145182216643884e12,0.33707498322216467,0.3848332826612823,502.62600159296335,1.4870607342963582e7,1.487061024393602e7
0,2700,0.11762685627174638,111.70633232642734,2.777114578592273e12,-0.0,4.0541947487819586e9,8.169211243119015e12,0.33706965061060995,0.3822872828831757,502.6784954689231,1.489168984316559e7,1.4891692713137027e7
0,2702,0.1179916685561774,111.71561484380483,2.785231881747969e12,-0.0,4.063110664276485e9,8.193293133127093e12,0.3370643030151462,0.38347292280757656,502.7202667971217,1.4912966129184999e7,1.491296902334565e7
0,2704,0.1179276739967211,111.72576626587264,2.793367029960092e12,-0.0,4.0720397643006783e9,8.217428492708942e12,0.3370589765444018,0.38326494048934356,502.76594819642685,1.4934190836208344e7,1.4934193733941901e7
0,2706,0.11647440498485967,111.73662911919016,2.8015200496126553e12,-0.0,4.0809820502645884e9,8.24161737840332e12,0.3370536695667522,0.3785418162007939,502.8148310363557,1.4955375591618987e7,1.4955378426008051e7
0,2708,0.11843544551264662,111.74876875919273,2.809690967057543e12,-0.0,4.0899375588534985e9,8.26585994231773e12,0.3370483871349137,0.3849151979161015,502.86945941636725,1.497647737209373e7,1.4976480307896e7
0,2710,0.1181966153568517,111.75820827977762,2.8178798085134062e12,-0.0,4.098906072288874e9,8.290155647389442e12,0.33704308710369796,0.384138999909768,502.9119372589993,1.4997797891021177e7,1.4997800821892196e7
0,2712,0.1158078538576429,111.76955193262435,2.8260866003131377e12,-0.0,4.1078878719062386e9,8.314505308296581e12,0.33703781950909095,0.37637552503733945,502.9629836968096,1.5018987575675111e7,1.5018990397555621e7
0,2714,0.11662394549065541,111.78276139597955,2.834311368887465e12,-0.0,4.1168829577117476e9,8.338908978342218e12,0.3370325826195941,0.3790278228446301,503.022426281908,1.5040048862086661e7,1.504005172982612e7
0,2716,0.1155425894920076,111.79469419379785,2.842554140402685e12,-0.0,4.1258911611416326e9,8.363366253257989e12,0.33702734346374863,0.3755134158490247,503.0761238720903,1.506122087935774e7,1.5061223701411126e7
0,2718,0.1179361153990016,111.8015512757548,2.850814941554511e12,-0.0,4.134912262954798e9,8.387876589156631e12,0.3370220602527829,0.38329237504675523,503.10698074089663,1.508279455266452e7,1.5082797497640219e7
0,2720,0.11544095483251099,111.81150402452926,2.85909379845078e12,-0.0,4.143946762733593e9,8.412441396184594e12,0.3370168225799397,0.37518310320566073,503.1517681103817,1.5104145848809548e7,1.5104148678796068e7
0,2722,0.11573585204731451,111.82535452879861,2.867390737756841e12,-0.0,4.1529947062792883e9,8.437060852735382e12,0.337011637120949,0.37614151915377214,503.21409537959374,1.5125212463465862e7,1.5125215314208863e7
0,2724,0.1187460313920867,111.83247219158244,2.8757057857512095e12,-0.0,4.162055482739805e9,8.4617333492320205e12,0.337006390360938,0.38592460202428175,503.24612486212095,1.514680915161296e7,1.5146812156934349e7
0,2726,0.1177176976091858,111.84293970460763,2.884038968851739e12,-0.0,4.171129699162938e9,8.486460591066431e12,0.3370011912774711,0.3825825172298538,503.2932286707343,1.5168162871572295e7,1.516816583260346e7
0,2728,0.11343450424096485,111.85713454985455,2.8923903137612095e12,-0.0,4.1802173851404285e9,8.51124271290188e12,0.33699604335495115,0.36866213878313575,503.3571054743455,1.518924349341586e7,1.518924625218806e7
0,2730,0.11673562673047827,111.86701936771004,2.900759847013082e12,-0.0,4.1893180693573003e9,8.536078482332347e12,0.3369908592146122,0.37939078687405436,503.4015871546952,1.5210669647960747e7,1.5210672573788473e7
0,2732,0.11516579230607145,111.87863522324331,2.909147594768557e12,-0.0,4.198432128445565e9,8.560968980144727e12,0.3369857053008465,0.3742888249947322,503.4538585045949,1.5231976084530545e7,1.5231978939797044e7
0,2734,0.11345550813604188,111.88808172387705,2.917553583961772e12,-0.0,4.2075593401228404e9,8.585913651934073e12,0.33698053953722196,0.3687304014421361,503.4963677574467,1.5253463868682126e7,1.5253466647191826e7
0,2736,0.11602160288301921,111.89691193575342,2.9259778408144175e12,-0.0,4.216699798718461e9,8.610912808479292e12,0.3369753774572952,0.37707020936981245,503.5361037108904,1.5275013589850608e7,1.5275016500130635e7
0,2738,0.1150586113920746,111.90661482070436,2.9344203921279614e12,-0.0,4.2258536098687525e9,8.635966791692684e12,0.33697023618391725,0.37394048702424243,503.57976669316963,1.5296509825497113e7,1.5296512694801675e7
0,2740,0.1155279112823198,111.9175956459944,2.942881264520115e12,-0.0,4.235020800020855e9,8.661075727537027e12,0.3369651188352902,0.37546571166753934,503.6291804069748,1.5317920948415997e7,1.5317923847333807e7
0,2742,0.11459913729132758,111.92875593146148,2.951360484504518e12,-0.0,4.244201319064931e9,8.686239532371522e12,0.33696001443239215,0.3724471961968146,503.6794016915767,1.5339331865367929e7,1.5339334724931274e7
0,2744,0.11548811910879866,111.94084833331597,2.9598580787426006e12,-0.0,4.253395215683111e9,8.711458393091857e12,0.3369549300755485,0.3753363871035957,503.7338174999219,1.5360684002483267e7,1.5360686912456477e7
0,2746,0.1160004338325247,111.95033022131047,2.9683740738897617e12,-0.0,4.2626022993893924e9,8.73673184023351e12,0.336949829529859,0.3770014099557053,503.7764859958971,1.5382253174299644e7,1.5382256116326464e7
0,2748,0.11471033210798644,111.96073040778484,2.976908496825655e12,-0.0,4.27182278410884e9,8.7620605139054375e12,0.33694474959117793,0.3728085793509559,503.82328683503175,1.540376471172318e7,1.5403767596033411e7
0,2750,0.11264468093447408,111.97042045229554,2.98546137394258e12,-0.0,4.281056585046224e9,8.787444234934535e12,0.3369396732248507,0.36609521303704073,503.86689203532995,1.5425345644606339e7,1.5425348433549574e7
0,2752,0.11453502451196498,111.97962409789392,2.9940327320241357e12,-0.0,4.290303718869036e9,8.812883102303453e12,0.3369346018282113,0.3722388296638862,503.90830844052266,1.5446978806294465e7,1.5446981694737932e7
0,2754,0.11369955193652469,111.9921729510759,3.0026225979197876e12,-0.0,4.299564421780895e9,8.838377819664799e12,0.3369295758278649,0.3695235437937052,503.96477827984154,1.5468363801369755e7,1.5468366654751243e7
0,2756,0.11383460130960893,112.0010150370285,3.0112309984438335e12,-0.0,4.308838297559807e9,8.863927349630994e12,0.33692452240930504,0.36996245425622903,504.00456766662825,1.5490053244405746e7,1.5490056110817611e7
0,2758,0.11369814986152943,112.01181936619368,3.0198579601261626e12,-0.0,4.318125679793684e9,8.889532664744818e12,0.33691949963764606,0.36951898704997066,504.05318714787154,1.551160264754792e7,1.55116055135313e7
0,2760,0.11506016160057989,112.02004985104043,3.0285035099345513e12,-0.0,4.327426318757805e9,8.91519312983699e12,0.33691446105827316,0.3739455252018846,504.0902243296819,1.5533368514920922e7,1.5533371455498353e7
0,2762,0.11376298237746993,112.03182071465523,3.037167674660003e12,-0.0,4.336740575563146e9,8.940909795045406e12,0.336909469386512,0.36972969272677725,504.1431932159485,1.555486956520823e7,1.555487244712769e7
0,2764,0.11244520503790431,112.04117176282699,3.0458504811635254e12,-0.0,4.346068119446218e9,8.96668180098582e12,0.33690446378028005,0.365446916373189,504.18527293272143,1.5576575230449233e7,1.5576578053064235e7
0,2766,0.11301643819398313,112.05062990280754,3.054551956268755e12,-0.0,4.355409100643951e9,8.992509616112414e12,0.336899469412218,0.3673034241304452,504.2278345626339,1.5598286587447805e7,1.5598289444722049e7
0,2768,0.11404084855272427,112.06394222858037,3.0632721268584795e12,-0.0,4.364763741201964e9,9.018393908788559e12,0.33689452402440795,0.37063275779635385,504.28774002861167,1.5619706920816673e7,1.5619709835858868e7
0,2770,0.11254566513259757,112.07267369269358,3.072011019796143e12,-0.0,4.374131580389284e9,9.044333457882174e12,0.3368895436487059,0.36577341168094213,504.3270316171211,1.5641503573776513e7,1.5641506420101892e7
0,2772,0.1139832738172483,112.08093883876143,3.080768662072206e12,-0.0,4.38351285266072e9,9.070328965503309e12,0.3368845685375319,0.370445639906057,504.3642247744264,1.5663351562609345e7,1.566335448754047e7
0,2774,0.11074520690976047,112.09305768151299,3.0895450804268916e12,-0.0,4.392907819055415e9,9.09638120963283e12,0.3368796430381339,0.35992192245672155,504.41875956680843,1.5684907417068109e7,1.5684910186259827e7
0,2776,0.10999450252563829,112.10004622511089,3.098340301977238e12,-0.0,4.402315977698158e9,9.12248885211285e12,0.33687467650452646,0.35748213320832445,504.450208012999,1.5706885233173834e7,1.570688797134006e7
0,2778,0.11118047845042472,112.110534244041,3.107154353681569e12,-0.0,4.411737821338916e9,9.14865331399794e12,0.33686975463212776,0.36133655496388034,504.4974040981845,1.5728598745089373e7,1.5728601548036784e7
0,2780,0.11132071350444242,112.12178075317915,3.115987262588485e12,-0.0,4.421173209941887e9,9.17487426104996e12,0.33686485067725414,0.36179231888943786,504.54801338930616,1.575026552562055e7,1.5750268341703745e7
0,2782,0.11016900608631625,112.13108115923329,3.1248390554822544e12,-0.0,4.43062200314825e9,9.201151357276178e12,0.33685993804465514,0.3580492697805278,504.5898652165498,1.5772101518058648e7,1.5772104282857018e7
0,2784,0.11057576125121485,112.14344565234609,3.133709759693903e12,-0.0,4.440084485358587e9,9.227485447544404e12,0.3368550653763476,0.3593712240664483,504.6455054355574,1.5793706372898431e7,1.5793709163996136e7
0,2786,0.11137042597889407,112.15172009921059,3.1425994020062144e12,-0.0,4.449560271063189e9,9.25387551317583e12,0.33685016278003094,0.36195388443140575,504.68274044644767,1.581565251773952e7,1.5815655354764229e7
0,2788,0.1101639673774032,112.16183843960461,3.151508009640257e12,-0.0,4.459049701868262e9,9.280322559168459e12,0.33684528876320907,0.35803289397656035,504.72827297822073,1.5837464926184839e7,1.583746770881334e7
0,2790,0.10975950699248369,112.17201571064442,3.1604356096317446e12,-0.0,4.468552685035797e9,9.30682638161813e12,0.336840425299233,0.35671839772557196,504.7740706978999,1.585928653249555e7,1.5859289300950022e7
0,2792,0.10915993980469318,112.18175054128334,3.1693822290655093e12,-0.0,4.478069203919547e9,9.333386988277865e12,0.33683556768647993,0.35476980436525285,504.817877435775,1.5881157646464687e7,1.5881160391014311e7
0,2794,0.1113034897786834,112.19105063051683,3.178347895172367e12,-0.0,4.487599265122479e9,9.36000445157984e12,0.33683071546698834,0.36173634178072106,504.85972783732575,1.590307786740579e7,1.5903080725710502e7
0,2796,0.10946557324368138,112.19875090048123,3.1873326350343105e12,-0.0,4.497142822971413e9,9.386678697993758e12,0.3368258586664684,0.35576311304196445,504.8943790521655,1.592514120955274e7,1.5925143981246224e7
0,2798,0.11086462817846177,112.21014342317856,3.196336475719225e12,-0.0,4.50670016839556e9,9.413410595451553e12,0.33682104686417363,0.36031004158000074,504.94564540430355,1.5946920639885914e7,1.5946923488212248e7
0,2800,0.10934569821346203,112.2187825196851,3.2053594446027847e12,-0.0,4.516270965418608e9,9.440199258569318e12,0.3368162191550452,0.3553735191937516,504.98452133858297,1.5968936476585437e7,1.5968939254215864e7
0,2802,0.10896867193728696,112.22974532504026,3.214401568674015e12,-0.0,4.525855496495675e9,9.467045532506865e12,0.3368114234585358,0.3541481837961826,505.0338539626812,1.5990778234570943e7,1.5990780999226376e7
0,2804,0.10916137713378707,112.23612134178575,3.2234628753485327e12,-0.0,4.53545339499045e9,9.49394844420469e12,0.33680659387333955,0.35477447568480797,505.06254603803586,1.6013005995342137e7,1.6013008775615288e7
0,2806,0.10716297103930422,112.2489461918958,3.232543391690195e12,-0.0,4.545065275410282e9,9.520909771111057e12,0.33680183601334274,0.34827965587773874,505.1202578635311,1.6034724304263026e7,1.6034726990448277e7
0,2808,0.1128296631844901,112.25821956789764,3.241643145135717e12,-0.0,4.55469059054124e9,9.547928033104086e12,0.3367970528701453,0.3666964053495928,505.1619880555394,1.6056745141931076e7,1.6056748122705458e7
0,2810,0.10711687404888377,112.266074377003,3.250762162995622e12,-0.0,4.564329490509372e9,9.57500370533571e12,0.33679226829143555,0.34812984065887226,505.19733469651345,1.6078895378537439e7,1.6078898073919637e7
0,2812,0.108672103278309,112.27713448012003,3.259900472384075e12,-0.0,4.573982212185919e9,9.602137508282729e12,0.3367875225169272,0.35318433565450424,505.2471051605401,1.6100798613737168e7,1.6100801393095458e7
0,2814,0.10870296730977508,112.2868128741369,3.269058100679888e12,-0.0,4.583648527666705e9,9.629328856174219e12,0.33678277378165866,0.353284643756769,505.29065793361605,1.6122828403728051e7,1.6122831190583628e7
0,2816,0.10858321514384107,112.29367693297033,3.278235075308207e12,-0.0,4.593328368173048e9,9.656577609467096e12,0.33677800850624806,0.3528954492174835,505.3215461983665,1.6145102484069886e7,1.6145105270757977e7
0,2818,0.11084123641614743,112.30279531989926,3.2874314234859e12,-0.0,4.603022013735123e9,9.683884611219678e12,0.33677327375921806,0.36023401835247915,505.36257893954667,1.6167206504869606e7,1.6167209413549585e7
0,2820,0.10988374487077646,112.31189899388238,3.296647172736748e12,-0.0,4.612729358591403e9,9.71124961849101e12,0.3367685492155069,0.3571221708300235,505.4035454724707,1.6189325755328516e7,1.6189328620598402e7
0,2822,0.10672324313424446,112.32406995640136,3.305882350411718e12,-0.0,4.622450576347895e9,9.738673176042041e12,0.336763863278531,0.34685054018629446,505.4583148038061,1.6211207011061646e7,1.6211209721223118e7
0,2824,0.11025192670027231,112.3320403875325,3.3151369838308433e12,-0.0,4.6321852759348955e9,9.766154235409303e12,0.3367591468021831,0.358318761775885,505.49418174389626,1.623344749200413e7,1.6233450388559103e7
0,2826,0.10841499578696087,112.34491988419771,3.3244111006000933e12,-0.0,4.641933969767701e9,9.793694297963432e12,0.33675448634917954,0.3523487363076228,505.55213947888967,1.6255297705628593e7,1.6255300513414357e7
0,2828,0.1092829469271365,112.35143494602607,3.333704728151614e12,-0.0,4.651696055169772e9,9.821291715868502e12,0.33674977626639563,0.3551695775131936,505.58145725711734,1.6277686357049584e7,1.6277689215516297e7
0,2830,0.10890779683933777,112.35754408701348,3.343017893826484e12,-0.0,4.661471865587649e9,9.848947485786562e12,0.33674507242489954,0.35395033972784773,505.60894839156066,1.6300123203056678e7,1.6300126048105866e7
0,2832,0.1083394028383361,112.36691116788278,3.35235062524811e12,-0.0,4.671261604254485e9,9.876662238000592e12,0.33674040821014006,0.3521030592245923,505.6511002554725,1.6322305268227324e7,1.632230808989318e7
0,2834,0.1079420997078461,112.3763230283935,3.361702949856116e12,-0.0,4.681065109089099e9,9.90443556930239e12,0.33673575393096467,0.3508118240504998,505.69345362777074,1.6344497663329963e7,1.6344500470441215e7
0,2836,0.10604906937312915,112.38986151905411,3.3710748951838735e12,-0.0,4.690882607875779e9,9.932268180751836e12,0.3367311470262796,0.34465947546266973,505.75437683574347,1.6366361694878768e7,1.6366364411011018e7
0,2838,0.10782077046475297,112.39625888031328,3.38046648887553e12,-0.0,4.700713507543439e9,9.96015844553275e12,0.33672648391531873,0.35041750401044713,505.7831649614098,1.6388832148820816e7,1.6388834961482264e7
0,2840,0.10750204833227901,112.40461323180915,3.389877758428267e12,-0.0,4.710558306688754e9,9.988107832567795e12,0.3367218485177816,0.3493816570799068,505.8207595431412,1.6411154455701103e7,1.641115725777592e7
0,2842,0.10509944359378243,112.41139843858987,3.3993087314300664e12,-0.0,4.720416828819474e9,1.0016115896074879e13,0.3367172087985099,0.3415731916797929,505.85129297365444,1.6433621679433541e7,1.643362436432637e7
0,2844,0.10727590780015694,112.42527724325492,3.4087594355275654e12,-0.0,4.730289531201161e9,1.0044183991208537e13,0.336712641761738,0.34864670035051004,505.91374759464713,1.6455511919698829e7,1.6455514721819462e7
0,2846,0.10803690918487713,112.43192938771023,3.4182298984097954e12,-0.0,4.740175677710194e9,1.0072310080353414e13,0.33670801921120114,0.3511199548508507,505.943682244696,1.647801874965905e7,1.6478021597215245e7
0,2848,0.1040514335986937,112.4399177864017,3.42772014749981e12,-0.0,4.750075732517898e9,1.0100495538711164e13,0.33670341894771394,0.3381671591957545,505.9796300388076,1.650042832961165e7,1.6500430978178583e7
0,2850,0.10693202604465028,112.45200958724594,3.4372302108154683e12,-0.0,4.759989835358245e9,1.0128740819955531e13,0.336698863595538,0.3475290846451134,506.0340431426067,1.6522508739447217e7,1.6522511541258685e7
0,2852,0.10732917559246202,112.46034824466807,3.446760115790721e12,-0.0,4.769917596397057e9,1.0157044869133684e13,0.336694284407422,0.34881982067550155,506.0715671010063,1.6544917251831435e7,1.6544920080171183e7
0,2854,0.10612244168081589,112.46735407889146,3.4563098901561787e12,-0.0,4.779859151392299e9,1.0185408127917441e13,0.33668970299374523,0.34489793546265163,506.1030933550116,1.6567451904341055e7,1.656745467573345e7
0,2856,0.10440580977100894,112.47573332194716,3.465879561738469e12,-0.0,4.78981464968765e9,1.0213831077769457e13,0.3366851432154381,0.33931888175577907,506.1407999487622,1.658988559645892e7,1.6589888285200099e7
0,2858,0.10433121240844966,112.48762525908307,3.4754691581732104e12,-0.0,4.79978420895252e9,1.0242314111013092e13,0.3366806234926128,0.33907644032746137,506.19431366587384,1.6612037762965444e7,1.6612040453479614e7
0,2860,0.10327267696650046,112.49286074827751,3.4850787073341953e12,-0.0,4.809767314642206e9,1.0270855812542514e13,0.33667605436401105,0.3356362001411265,506.2178733672488,1.6634764634729574e7,1.6634767276758417e7
0,2862,0.10684705803686981,112.50210823646485,3.494708237004719e12,-0.0,4.8197645228418455e9,1.0299457827368643e13,0.3366715291146444,0.34725293861982687,506.25948706409184,1.66571678096069e7,1.6657170641984323e7
0,2864,0.10627363931496978,112.51206833315399,3.504357774960324e12,-0.0,4.829775682621233e9,1.0328119780066887e13,0.33666701997692855,0.3453893277736518,506.304307499193,1.6679524655070169e7,1.6679527463188218e7
0,2866,0.10708852449849648,112.51726764298454,3.5140273490250054e12,-0.0,4.83980051490581e9,1.0356840926695049e13,0.3366624780970876,0.3480377046201136,506.3277043934304,1.6702298490208548e7,1.6702301347026829e7
0,2868,0.10511245269530975,112.53009672440818,3.523716987011074e12,-0.0,4.849839672726454e9,1.0385623194368395e13,0.3366580125180504,0.34161547125975666,506.3854352598368,1.6724440334041467e7,1.6724443092973242e7
0,2870,0.10550680982323932,112.53788176401187,3.5334267168639453e12,-0.0,4.859892507134157e9,1.0414464778611084e13,0.3366535116127157,0.3428971319255278,506.42046793805343,1.6747023668161297e7,1.674702645337554e7
0,2872,0.10486705540149376,112.54820037183366,3.5431565663342305e12,-0.0,4.869959421395238e9,1.0443366891912895e13,0.3366490419808927,0.3408179300548547,506.46690167325147,1.6769405955165382e7,1.6769408712638307e7
0,2874,0.10565467198105366,112.55544218433269,3.552906563504245e12,-0.0,4.880040134874602e9,1.0472328784125361e13,0.3366445545082333,0.3433776839384244,506.4994898294971,1.67920639657543e7,1.679206677019834e7
0,2876,0.104173084729422,112.56582815395603,3.5626767362423833e12,-0.0,4.89013497988453e9,1.0501351465905523e13,0.3366401036304525,0.3385625253706215,506.5462266928022,1.6814468391337223e7,1.681447112388561e7
0,2878,0.10500905052203235,112.57161916037964,3.572467112404527e12,-0.0,4.900243565791221e9,1.0530433869942605e13,0.3366356218073507,0.3412794141966051,506.5722862217084,1.6837278831778705e7,1.6837281613679886e7
0,2880,0.10338748843159676,112.58118723848148,3.58227771995598e12,-0.0,4.910366334708685e9,1.0559577324005033e13,0.3366311819044575,0.33600933740268946,506.61534257316663,1.6859781193794213e7,1.685978389658965e7
0,2882,0.10659560058217178,112.58938305012532,3.592108586992777e12,-0.0,4.920503025298053e9,1.058878113191621e13,0.3366267384032819,0.3464357018920583,506.65222372556394,1.688241506811134e7,1.6882417945725013e7
0,2884,0.10420358181026891,112.59722529210774,3.601959741389677e12,-0.0,4.93065371199826e9,1.0618045564013305e13,0.3366223017803946,0.33866164088337397,506.6875138144848,1.690509334743607e7,1.6905096103959892e7
0,2886,0.10489808881354468,112.6073039971257,3.611831211297198e12,-0.0,4.940818524776618e9,1.0647371051208123e13,0.33661789262875536,0.3409187886440202,506.7328679870656,1.6927594120447e7,1.692759691925256e7
0,2888,0.10431679066217042,112.61359891581904,3.62172302470112e12,-0.0,4.950997174578401e9,1.06767568154813e13,0.3366134604291117,0.3390295696520539,506.76119512118566,1.6950433815662786e7,1.695043658938475e7
0,2890,0.10350933843516022,112.62394012006303,3.6316352096432876e12,-0.0,4.9611900648758545e9,1.0706204077847932e13,0.3366090714712226,0.33640534991427073,506.8077305402836,1.6972940026555814e7,1.697294276337302e7
0,2892,0.10480257990025799,112.63369357667958,3.6415677942312344e12,-0.0,4.971396968661464e9,1.0735712239137717e13,0.33660468598486365,0.3406083846758384,506.8516210950581,1.6995510686658625e7,1.699551349747571e7
0,2894,0.10380671355898047,112.63831878551582,3.6515208064807866e12,-0.0,4.981617673668516e9,1.07652807411159e13,0.3366002665127433,0.3373718190666865,506.8724345348212,1.7018537613181353e7,1.701854037678872e7
0,2896,0.10182799167951555,112.64738345268404,3.661494274567743e12,-0.0,4.991852668018632e9,1.0794911052014215e13,0.3365958934209794,0.3309409729584255,506.9132255370782,1.7041196048492342e7,1.704119871381693e7
0,2898,0.104041843244906,112.65741014153573,3.671488226742326e12,-0.0,5.0021017803023e9,1.082460273257374e13,0.33659153646428913,0.33813599054594445,506.9583456369108,1.7063785412613697e7,1.7063788199918915e7
0,2900,0.10446313546026169,112.66566466331463,3.681502690913989e12,-0.0,5.012364890952513e9,1.0854355492848299e13,0.3365871736997204,0.33950519024585046,506.9954909849158,1.7086542055014554e7,1.7086544870442647e7
0,2902,0.1023308399511331,112.67433174976534,3.6915376955559062e12,-0.0,5.022642119783387e9,1.0884169736055484e13,0.33658282352373986,0.33257522984118254,507.03449287394403,1.7109277066792805e7,1.7109279774680097e7
0,2904,0.10291380489021033,112.67878781210298,3.70159326859739e12,-0.0,5.032933240531473e9,1.0914044861906008e13,0.3365784466785949,0.33446986589318356,507.0545451544634,1.7132392026804566e7,1.713239477091813e7
0,2906,0.10275157932246767,112.68943315680761,3.711669438449367e12,-0.0,5.043238783505111e9,1.0943982466416484e13,0.3365741300395317,0.33394263279801994,507.10244920563423,1.7154983774071246e7,1.7154986515113838e7
0,2908,0.10287451901030627,112.69569530279347,3.7217662331347964e12,-0.0,5.053558232677699e9,1.0973981107491953e13,0.3365697857500155,0.33434218678349537,507.1306288625706,1.717797091631442e7,1.7177973669382256e7
0,2910,0.10156753922203185,112.70482159078982,3.73188368123515e12,-0.0,5.063891958712869e9,1.1004041918619299e13,0.3365654739993295,0.3300945024716035,507.1716971585542,1.7200722933035962e7,1.720072562241675e7
0,2912,0.10174861309441108,112.7121945125032,3.742021810668566e12,-0.0,5.074239739588932e9,1.1034164311014402e13,0.33656115621232957,0.330682992556836,507.2048753062644,1.7223642105989955e7,1.7223644810312234e7
0,2914,0.10103421588514505,112.72172521383979,3.7521806499931406e12,-0.0,5.08460178061484e9,1.1064348938718502e13,0.3365568648706378,0.32836120162672144,507.24776346227907,1.7246387002204128e7,1.7246389674248904e7
0,2916,0.10214943412674969,112.7299479866817,3.762360227371809e12,-0.0,5.094977917628973e9,1.1094595380434275e13,0.33655257109192943,0.3319856609119365,507.28476594006764,1.7269260373678617e7,1.7269263110138353e7
0,2918,0.10249362888279795,112.73825080573081,3.772560571169955e12,-0.0,5.105368231780982e9,1.1124903929166951e13,0.3365482866439106,0.33310429386909335,507.32212862578865,1.7292140922688045e7,1.7292143683003385e7
0,2920,0.10135928518520124,112.74596644574481,3.7827817097787925e12,-0.0,5.115772701036644e9,1.1155274577248207e13,0.336544006192592,0.32941767685190404,507.35684900585164,1.731508717300707e7,1.731508987830767e7
0,2922,0.10040742839167849,112.75370624196236,3.793023671505339e12,-0.0,5.126191363072027e9,1.1185707491391125e13,0.33653973444153107,0.3263241422729551,507.39167808883064,1.7338045635229357e7,1.733804829552093e7
0,2924,0.10291052776572622,112.75967869004947,3.8032864847310796e12,-0.0,5.136624136511175e9,1.1216202490427596e13,0.33653545639650684,0.3344592152386102,507.4185541052226,1.736117407603457e7,1.7361176875344705e7
0,2926,0.10242117098307052,112.76948075667251,3.8135701781067866e12,-0.0,5.147071311123628e9,1.1246760478240947e13,0.33653121821893645,0.3328688056949792,507.46266340502626,1.738397963762279e7,1.738398241606363e7
0,2928,0.10131652040721764,112.77993459631833,3.8238747797456626e12,-0.0,5.157532738589905e9,1.1277381078845578e13,0.3365269937389234,0.32927869132345733,507.50970568343246,1.7406741502394177e7,1.7406744226990327e7
0,2930,0.1010407733429037,112.78699022608072,3.8342003181613286e12,-0.0,5.168008230930039e9,1.1308063798463688e13,0.3365227502452788,0.328382513364437,507.5414560173632,1.7429817369916417e7,1.7429820085149597e7
0,2932,0.10027737862687047,112.79268528314572,3.844546821946545e12,-0.0,5.178497898734647e9,1.133880901714344e13,0.3365185044086995,0.32590148053732904,507.5670837741557,1.7453028094979733e7,1.7453030774837304e7
0,2934,0.10120665951206737,112.80388126035197,3.8549143195034536e12,-0.0,5.189002079922776e9,1.136961778298997e13,0.3365143106038219,0.3289216434142189,507.6174656715839,1.7475766253218655e7,1.7475768988117587e7
0,2936,0.10169337445728904,112.81105940102697,3.8653028393854834e12,-0.0,5.1995203277411995e9,1.1400488842862678e13,0.3365100931829003,0.3305034669861894,507.6497673046214,1.749887436885614e7,1.7498877135417547e7
0,2938,0.09931868207218131,112.81797016111769,3.8757124101499204e12,-0.0,5.210052835826848e9,1.143142282150936e13,0.3365058824539317,0.3227857167345892,507.6808657250296,1.75220206036506e7,1.7522023248372626e7
0,2940,0.10176647237911061,112.82459278416158,3.886143060210131e12,-0.0,5.220599603793918e9,1.1462419774943986e13,0.3365016770802231,0.3307410352321095,507.71066752872713,1.7545207104441375e7,1.7545209885876182e7
0,2942,0.09935411122342622,112.83361131775538,3.8965948182068955e12,-0.0,5.231160781209025e9,1.1493480200110057e13,0.3364974996689599,0.3229008614761352,507.75125092989924,1.7568194629360944e7,1.756819728638902e7
0,2944,0.10189916308826326,112.83999275920337,3.9070677126797007e12,-0.0,5.24173612546227e9,1.1524603440681223e13,0.33649330901922697,0.3311722800368556,507.77996741641516,1.759143150050472e7,1.7591434300130602e7
0,2946,0.10060837545211612,112.84637957356469,3.917561772359746e12,-0.0,5.252325783255066e9,1.1555789985109678e13,0.3364891273104351,0.3269772202193774,507.8087080810411,1.761468241249206e7,1.761468514737912e7
0,2948,0.10126237569754165,112.85412645757592,3.928077025766233e12,-0.0,5.262929821679303e9,1.1587040088544352e13,0.3364849642293784,0.3291027210170104,507.84356905909164,1.7637826368762203e7,1.7637829144555844e7
0,2950,0.10062484641676221,112.8634333360413,3.9386135016671606e12,-0.0,5.273548263413752e9,1.1618353875403406e13,0.336480821715247,0.3270307508544772,507.88545001218586,1.7660844896109425e7,1.7660847642626557e7
0,2952,0.10100968569031406,112.87121344245828,3.9491712285072495e12,-0.0,5.284180969005363e9,1.1649730991996582e13,0.3364766753087375,0.3282814784935207,507.9204604910623,1.7684014277421854e7,1.768401705028629e7
0,2954,0.09991092424915556,112.87669361297289,3.959750235138636e12,-0.0,5.294827915162431e9,1.1681171426251184e13,0.33647251947043977,0.3247105038097556,507.945121258378,1.7707404399706423e7,1.7707407118167732e7
0,2956,0.09787209088387946,112.88878426818533,3.9703505502252544e12,-0.0,5.305489531020602e9,1.1712676503471645e13,0.33646842310058567,0.31808429537260824,507.999529206834,1.7730215041393705e7,1.7730217655627746e7
0,2958,0.09657780427583813,112.89152163119502,3.9809722023900957e12,-0.0,5.316165072526235e9,1.1744244082142506e13,0.3364642624753878,0.31387786389647393,508.0118473403776,1.7753880935189378e7,1.7753883485911354e7
0,2960,0.09937019103335606,112.90141523470187,3.991615220680735e12,-0.0,5.326855322120255e9,1.177587653279522e13,0.33646016457749983,0.3229531208584072,508.0563685561584,1.7776917370750606e7,1.7776920075766813e7
0,2962,0.09866083282659278,112.90810818020765,4.0022796334487285e12,-0.0,5.33755981183368e9,1.1807572529202633e13,0.33645605064864553,0.32064770668642656,508.0864868109344,1.780025637068288e7,1.7800259042565253e7
0,2964,0.09807342725048224,112.91696585405995,4.012965469704749e12,-0.0,5.348278798516318e9,1.183933288909762e13,0.3364519613554101,0.31873863856406726,508.1263463432698,1.7823414274780445e7,1.782341692020514e7
0,2966,0.09638733309943727,112.92393697905891,4.02367275819259e12,-0.0,5.359012103977393e9,1.1871157142204357e13,0.33644786583090897,0.3132588325731711,508.1577164057651,1.7846756888917964e7,1.7846759449429218e7
0,2968,0.10057937355201696,112.93279314534774,4.0344015277806455e12,-0.0,5.369759905575277e9,1.1903045871966777e13,0.3364437918340879,0.32688296404405515,508.19756915406487,1.786994332424022e7,1.7869946116738856e7
0,2970,0.09724790491351651,112.93745438660643,4.0451518073305605e12,-0.0,5.380521946351548e9,1.1934998373333537e13,0.3364396950813968,0.31605569096892866,508.21854473972894,1.7893524176217563e7,1.789352679259091e7
0,2972,0.09851365864912244,112.94702032042537,4.055923625502359e12,-0.0,5.39129864400434e9,1.1967015944478541e13,0.33643564284886673,0.32016939060964794,508.26159144191416,1.791667458034173e7,1.791667727019935e7
0,2974,0.09799395786181805,112.95587430137468,4.066717011393344e12,-0.0,5.402089754953889e9,1.1999097919839521e13,0.336431593382944,0.31848036305090865,508.30143435618606,1.7939903548007462e7,1.793990621481836e7
0,2976,0.09747074800176445,112.96316184373946,4.0775319938111597e12,-0.0,5.412895247699329e9,1.2031244263342043e13,0.33642754002643055,0.3167799310057344,508.3342282968276,1.796328920745144e7,1.7963291851052847e7
0,2978,0.09830963423166691,112.96924026077058,4.0883686016297046e12,-0.0,5.423715147242975e9,1.2063455106859877e13,0.33642348533781896,0.31950631125291745,508.3615811734676,1.7986799565039523e7,1.7986802259335194e7
0,2980,0.0992849791263334,112.97525075274444,4.0992268639372666e12,-0.0,5.4345495174212675e9,1.2095730697978111e13,0.33641943807819147,0.3226761821605835,508.38862838734997,1.8010330801271114e7,1.8010333554338913e7
0,2982,0.0977347204171255,112.98469536692218,4.1101068095998716e12,-0.0,5.445398531455253e9,1.2128071611199691e13,0.336415424738719,0.31763784135565787,508.43112915114983,1.8033562622695416e7,1.8033565295943856e7
0,2984,0.0961630474043395,112.99498038939984,4.1210084673322827e12,-0.0,5.456262076508426e9,1.2160477568968861e13,0.3364114254227482,0.31252990406410336,508.4774117522993,1.8056731363781024e7,1.805673395700683e7
0,2986,0.09925496839660619,112.99411426472949,4.1319318665377734e12,-0.0,5.467139610209326e9,1.2192947009547275e13,0.33640735045294623,0.3225786472889701,508.4735141912827,1.8080936253855504e7,1.808093902111919e7
0,2988,0.09872687906636463,113.0036489091465,4.14287703616846e12,-0.0,5.478032135368113e9,1.222548298431146e13,0.3364033611060128,0.32086235696568505,508.51642009115926,1.810420254834044e7,1.8104205291617747e7
0,2990,0.09653385640891618,113.01331558477804,4.153844005172746e12,-0.0,5.488939190261377e9,1.2258084173708771e13,0.33639938067839437,0.31373503332897756,508.5599201315012,1.8127470501418345e7,1.8127473129636627e7
0,2992,0.09601552863901258,113.01797704059345,4.164832802424185e12,-0.0,5.49986054807554e9,1.2290749957417828e13,0.3363953708697111,0.3120504680767909,508.5808966826705,1.8151212994356178e7,1.8151215599461455e7
0,2994,0.09686267810040583,113.02732500635649,4.175843457255994e12,-0.0,5.510796658256957e9,1.2323481737565336e13,0.3363914031285926,0.31480370382631895,508.6229625286042,1.817453860515748e7,1.8174541261362568e7
0,2996,0.0970278536370959,113.03115143980622,4.186875998600658e12,-0.0,5.521747071338063e9,1.2356278227128178e13,0.33638740273301343,0.3153405243205617,508.640181479128,1.8198387612420615e7,1.8198390282721996e7
0,2998,0.09701799013514396,113.03980751162652,4.1979304557225317e12,-0.0,5.53271226371839e9,1.2389140910905201e13,0.336383445474231,0.3153084679392179,508.67913380231937,1.822180553974327e7,1.8221808214593656e7
0,3000,0.09654796400652269,113.05033327043441,4.2090068574639155e12,-0.0,5.543692111087591e9,1.242206947579886e13,0.3363795095309515,0.3137808830211987,508.72649971695483,1.824506450864242e7,1.8245067162775803e7


==> anc/data/minimal_ana_pd.csv <==
mu,Delta_boundary
0,0
1,0.
2,0.
3,0.
4,0.
5,0.
6,0.
7,0.
8,0.
9,0.
10,0.
11,3.071088345906543e-157
12,6.827267225470026e-132
13,3.6319350587614834e-112
14,1.6294043301317727e-96
15,6.90519042259249e-84
16,1.4913172619314222e-73
17,5.475997731965958e-65
18,8.239997565852755e-58
19,9.77719852252976e-52
20,1.5008679062987342e-46
21,4.358988609675413e-42
22,3.2194107331744786e-38
23,7.632175521226359e-35
24,6.990611175769365e-32
25,2.871552916162201e-29
26,5.970187077616326e-27
27,6.936146784221142e-25
28,4.886080726618902e-23
29,2.2333802111969496e-21
30,7.01047324757428e-20
31,1.5850076808988235e-18
32,2.6874842805283956e-17
33,3.5367702993273585e-16
34,3.720225252469004e-15
35,3.2076904461511135e-14
36,2.317048862126322e-13
37,1.428879079479888e-12
38,7.647280668466943e-12
39,3.6033037873776116e-11
40,1.5136973102919541e-10
41,5.732257071042438e-10
42,1.976058761882963e-9
43,6.254802891769433e-9
44,1.8318820972827755e-8
45,4.998229177413573e-8
46,1.2782491389583898e-7
47,3.0807966508980883e-7
48,7.03205418024421e-7
49,1.5267996656873733e-6
50,3.1657938232489684e-6
51,6.2912509625362566e-6
52,0.000012021271519624495
53,0.000022151172393702597
54,0.00003946689772766518
55,0.00006815724918627176
56,0.00011433878711152514
57,0.00018670407929225784
58,0.0002972994374252749
59,0.000462432604319288
60,0.000703704382091911
61,0.0010491513531383945
62,0.0015344801112786822
63,0.0022043672522992948
64,0.0031137941827861
65,0.004329381921476833
66,0.00593068871049508
67,0.008011432532025416
68,0.01068060153387423
69,0.01406341779860258
70,0.018302123656666076
71,0.023556564595138926
72,0.030004548464317594
73,0.037841966834724745
74,0.04728267071242168
75,0.05855809910862858
76,0.0719166649420454
77,0.08762290823239081
78,0.10595643137102277
79,0.1272106353248719
80,0.15169127888385886
81,0.17971488548020975
82,0.21160702370619108
83,0.24770048847930295
84,0.28833340991711376
85,0.3338473164700883
86,0.3845851778119312
87,0.440889451499828
88,0.5031001555882044
89,0.5715529873022681
90,0.6465775056382292
91,0.7284953934338978
92,0.8176188121143024
93,0.9142488600200285
94,1.0186741430177102
95,1.131169464009453
96,1.2519946360272374
97,1.3813934218378134
98,1.5195926014025034
99,1.6668011671388017
100,1.823209645713272
101,1.988989544051599
102,2.1642929163715228
103,2.3492520483152406
104,2.5439792536641948
105,2.748566778649014
106,2.9630868085015836
107,3.1875915706248588
108,3.4221135285609043
109,3.666665660810088
110,3.921241818480032
111,4.1858171557138055
112,4.4603486268548815
113,4.744775544342014
114,5.039020191389637
115,5.342988483589021
116,5.656570673663811
117,5.979642093726223
118,6.312063929504995
119,6.653684021155969
120,7.004337685416183
121,7.363848554026945
122,7.732029423526027
123,8.108683111700003
124,8.493603316188896
125,8.886575470950584
126,9.287377596520637
127,9.6957811402437
128,10.111551802903108
129,10.534450348437677
130,10.964233393705427
131,11.400654175530441
132,11.843463292552338
133,12.292409419683553
134,12.747239993265858
135,13.207701865302315
136,13.673541925423079
137,14.144507689517958
138,14.620347854236332
139,15.100812816812423
140,15.585655159918527
141,16.07463010148166
142,16.567495909614987
143,17.06401428301678
144,17.563950697374008
145,18.06707471847367
146,18.573160282873985
147,19.081985947119232
148,19.59333510659365
149,20.10699618520713
150,20.622762797183753
151,21.140433882285674
152,21.659813815854175
153,22.1807124950808
154,22.70294540294155
155,23.226333651233894
156,23.750704004151803
157,24.275888883820564
158,24.801726359188358
159,25.328060119641776
160,25.854739434674073
161,26.381619100890227
162,26.90855937758672
163,27.435425912090007
164,27.96208965598285
165,28.48842677329211
166,29.01431854165036
167,29.53965124738703
168,30.064316075444108
169,30.588208994951493
170,31.111230641241836
171,31.633286195023203
172,32.154285259377
173,32.67414173519148
174,33.192773695590155
175,33.710103259867026
176,34.22605646738849
177,34.74056315188292
178,35.25355681649055
179,35.764974509910076
180,36.27475670394009
181,36.78284717267627
182,37.28919287359517
183,37.79374383072368
184,38.29645302006421
185,38.79727625742173
186,39.29617208875288
187,39.793101683136925
188,40.28802872844699
189,40.78091932978274
190,41.27174191070954
191,41.76046711733184
192,42.24706772521911
193,42.73151854918614
194,43.213796355922305
195,43.69387977945334
196,44.17174923941017
197,44.64738686207427
198,45.120776404159415
199,45.59190317928735
200,46.060753987107404
201,46.52731704500847
202,46.99158192236594
203,47.453539477266126
204,47.913181795645905
205,48.37050213278596
206,48.82549485709201
207,49.27815539610047
208,49.72848018464287
209,50.176466615102356
210,50.62211298969752
211,51.06541847472821
212,51.50638305671807
213,51.94500750038971
214,52.38129330840982
215,52.81524268284143
216,53.24685848824217
217,53.67614421634934
218,54.10310395229208
219,54.52774234227472
220,54.95006456267385
221,55.370076290497146
222,55.78778367514844
223,56.20319331145
224,56.61631221387047
225,57.02714779191186
226,57.43570782660744
227,57.84200044808627
228,58.246034114160366
229,58.647817589891964
230,59.0473599281015
231,59.44467045077457
232,59.83975873133337
233,60.23263457773268
234,60.62330801634806
235,61.01178927662078
236,61.39808877642784
237,61.78221710814572
238,62.16418502537722
239,62.54400343031385
240,62.921683361704886
241,63.29723598340691
242,63.670672573488666
243,64.04200451386654
244,64.41124328044712
245,64.77840043375446
246,65.14348761002074
247,65.50651651271914
248,65.8674989045198
249,66.22644659964948
250,66.58337145663688
251,66.93828537142653
252,67.29120027084416
253,67.6421281063982
254,67.99108084840158
255,68.33807048040003
256,68.68310899389216
257,69.02620838332848
258,69.36738064137676
259,69.70663775444088
260,70.04399169842247
261,70.37945443471328
262,70.7130379064081
263,71.04475403472856
264,71.37461471564642
265,71.70263181669952
266,72.02881717398927
267,72.35318258935224
268,72.67573982769775
269,72.9965006145038
270,73.31547663346302
271,73.63267952427289
272,73.94812088056266
273,74.26181224795053
274,74.57376512222534
275,74.88399094764641
276,75.19250111535649
277,75.4993069619017
278,75.80441976785396
279,76.10785075653094
280,76.40961109280832
281,76.7097118820208
282,77.0081641689465
283,77.30497893687168
284,77.60016710673158
285,77.89373953632298
286,78.18570701958619
287,78.476080285952
288,78.7648699997512
289,79.0520867596824
290,79.33774109833693
291,79.62184348177647
292,79.90440430916144
293,80.18543391242764
294,80.46494255600815
295,80.74294043659916
296,81.01943768296617
297,81.29444435578964
298,81.56797044754765
299,81.84002588243297
300,82.1106205163039
301,82.37976413666634
302,82.64746646268532
303,82.913737145225
304,83.17858576691506
305,83.44202184224218
306,83.70405481766554
307,83.96469407175418
308,84.22394891534618
309,84.48182859172731
310,84.73834227682858
311,84.99349907944143
312,85.24730804144968
313,85.4997781380772
314,85.75091827814983
315,86.00073730437165
316,86.2492439936137
317,86.49644705721516
318,86.74235514129549
319,86.98697682707751
320,87.23032063121988
321,87.47239500615926
322,87.71320834046057
323,87.95276895917529
324,88.19108512420709
325,88.42816503468445
326,88.66401682733897
327,88.89864857688997
328,89.13206829643384
329,89.36428393783882
330,89.59530339214321
331,89.82513448995843
332,90.0537850018751
333,90.28126263887225
334,90.5075750527299
335,90.73272983644327
336,90.95673452463976
337,91.17959659399773
338,91.4013234636665
339,91.62192249568815
340,91.84140099541965
341,92.05976621195636
342,92.27702533855594
343,92.4931855130625
344,92.70825381833056
345,92.92223728264985
346,93.13514288016859
347,93.34697753131728
348,93.55774810323163
349,93.76746141017433
350,93.9761242139565
351,94.18374322435731
352,94.39032509954346
353,94.59587644648619
354,94.80040382137751
355,95.00391373004496
356,95.20641262836392
357,95.40790692266944
358,95.60840297016489
359,95.80790707932957
360,96.0064255103239
361,96.20396447539257
362,96.40053013926573
363,96.59612861955758
364,96.79076598716317
365,96.98444826665218
366,97.17718143666089
367,97.36897143028159
368,97.55982413544916
369,97.74974539532553
370,97.93874100868128
371,98.12681673027478
372,98.3139782712286
373,98.50023129940351
374,98.68558143976928
375,98.87003427477325
376,99.05359534470597
377,99.23627014806408
378,99.41806414191038
379,99.5989827422314
380,99.77903132429161
381,99.95821522298536
382,100.136539733186
383,100.31401011009159
384,100.49063156956858
385,100.66640928849205
386,100.84134840508356
387,101.01545401924568
388,101.18873119289441
389,101.36118495028799
390,101.5328202783535
391,101.70364212701031
392,101.87365540949088
393,102.04286500265874
394,102.2112757473237
395,102.37889244855403
396,102.54571987598644
397,102.71176276413262
398,102.87702581268344
399,103.04151368681055
400,103.20523101746484
401,103.36818240167246
402,103.53037240282791
403,103.69180555098502
404,103.85248634314453
405,104.01241924353953
406,104.17160868391805
407,104.33005906382306
408,104.48777475087002
409,104.6447600810216
410,104.80101935886007
411,104.95655685785697
412,105.11137682064054
413,105.26548345925985
414,105.41888095544792
415,105.57157346088057
416,105.72356509743439
417,105.87485995744116
418,106.02546210394054
419,106.17537557093011
420,106.32460436361286
421,106.47315245864274
422,106.62102380436762
423,106.76822232106991
424,106.9147519012047
425,107.06061640963637
426,107.20581968387211
427,107.35036553429347
428,107.49425774438603
429,107.63750007096633
430,107.780096244407
431,107.92204996885974
432,108.06336492247586
433,108.20404475762493
434,108.34409310111145
435,108.48351355438902
436,108.62230969377306
437,108.76048507065076
438,108.89804321168978
439,109.03498761904424
440,109.17132177055939
441,109.30704911997367
442,109.44217309711935
443,109.57669710812108
444,109.71062453559225
445,109.8439587388301
446,109.97670305400808
447,110.10886079436749
448,110.24043525040614
449,110.37142969006584
450,110.50184735891823
451,110.63169148034821
452,110.76096525573641
453,110.88967186463897
454,111.01781446496668
455,111.14539619316155
456,111.27242016437187
457,111.3988894726262
458,111.52480719100471
459,111.65017637180995
460,111.77500004673504
461,111.89928122703078
462,112.02302290367129
463,112.14622804751772
464,112.26889960948041
465,112.39104052068002
466,112.51265369260645
467,112.63374201727687
468,112.75430836739172
469,112.87435559648956
470,112.99388653910064
471,113.1129040108984
472,113.23141080885023
473,113.34940971136639
474,113.46690347844763
475,113.58389485183139
476,113.70038655513696
477,113.81638129400872
478,113.9318817562585
479,114.04689061200637
480,114.1614105138202
481,114.27544409685396
482,114.38899397898476
483,114.50206276094822
484,114.61465302647345
485,114.72676734241564
486,114.83840825888852
487,114.94957830939484
488,115.06028001095594
489,115.17051586424006
490,115.2802883536898
491,115.38959994764748
492,115.49845309848071
493,115.60685024270546
494,115.71479380110912
495,115.8222861788715
496,115.92932976568535
497,116.0359269358758
498,116.142080048518
499,116.24779144755465
500,116.35306346191177
501,116.45789840561375
502,116.56229857789708
503,116.66626626332358
504,116.76980373189178
505,116.87291323914826
506,116.97559702629711
507,117.0778573203089
508,117.17969633402879
509,117.28111626628326
510,117.38211930198575
511,117.48270761224238
512,117.58288335445543
513,117.68264867242668
514,117.78200569645965
515,117.88095654346093
516,117.97950331704051
517,118.07764810761132
518,118.17539299248799
519,118.27274003598447
520,118.36969128951102
521,118.46624879167015
522,118.562414568352
523,118.65819063282855
524,118.75357898584723
525,118.8485816157236
526,118.9432004984334
527,119.03743759770332
528,119.13129486510168
529,119.2247742401277
530,119.31787765030039
531,119.41060701124634
532,119.50296422678716
533,119.59495118902579
534,119.686569778432
535,119.77782186392793
536,119.86870930297155
537,119.95923394164085
538,120.04939761471626
539,120.13920214576264
540,120.22864934721093
541,120.31774102043872
542,120.40647895585006
543,120.49486493295502
544,120.58290072044805
545,120.67058807628618
546,120.75792874776609
547,120.84492447160085
548,120.93157697399592
549,121.01788797072439
550,121.10385916720179
551,121.1894922585601
552,121.27478892972121
553,121.35975085546974
554,121.44437970052518
555,121.52867711961369
556,121.61264475753899
557,121.69628424925261
558,121.77959721992409
559,121.86258528500983
560,121.94525005032207
561,122.02759311209677
562,122.10961605706129
563,122.19132046250118
564,122.27270789632679
565,122.353779917139
566,122.43453807429465
567,122.5149839079711
568,122.59511894923074
569,122.67494472008457
570,122.75446273355539
571,122.83367449374056
572,122.91258149587405
573,122.99118522638818
574,123.06948716297468
575,123.14748877464554
576,123.22519152179285
577,123.30259685624875
578,123.37970622134452
579,123.45652105196916
580,123.53304277462789
581,123.60927280749955
582,123.68521256049428
583,123.76086343531001
584,123.8362268254891
585,123.91130411647397
586,123.98609668566284
587,124.06060590246457
588,124.13483312835336
589,124.20877971692286
590,124.28244701393979
591,124.35583635739738
592,124.42894907756813
593,124.50178649705613
594,124.57434993084946
595,124.64664068637136
596,124.7186600635318
597,124.79040935477788
598,124.86188984514463
599,124.93310281230477
600,125.00404952661835
601,125.07473125118202
602,125.14514924187768
603,125.21530474742117
604,125.28519900941026
605,125.35483326237217
606,125.42420873381108
607,125.4933266442549
608,125.56218820730206
609,125.63079462966739
610,125.69914711122847
611,125.7672468450707
612,125.83509501753257
613,125.9026928082505
614,125.97004139020326
615,126.03714192975616
616,126.10399558670463
617,126.17060351431772
618,126.23696685938144
619,126.30308676224104
620,126.36896435684395
621,126.43460077078147
622,126.49999712533076
623,126.56515453549646
624,126.63007411005144
625,126.69475695157806
626,126.7592041565082
627,126.82341681516415
628,126.8873960117978
629,126.95114282463081
630,127.01465832589358
631,127.07794358186445
632,127.14099965290818
633,127.20382759351476
634,127.26642845233714
635,127.32880327222928
636,127.39095309028374
637,127.4528789378688
638,127.51458184066557
639,127.57606281870478
640,127.63732288640304
641,127.69836305259913
642,127.75918432058994
643,127.81978768816593
644,127.8801741476467
645,127.94034468591605
646,128.00030028445659
647,128.0600419193848
648,128.11957056148484
649,128.17888717624297
650,128.23799272388132
651,128.29688815939127
652,128.35557443256698
653,128.41405248803846
654,128.47232326530434
655,128.53038769876437
656,128.58824671775193
657,128.64590124656615
658,128.7033522045037
659,128.76060050589035
660,128.81764706011285
661,128.87449277164936
662,128.93113854010116
663,128.9875852602228
664,129.04383382195306
665,129.09988511044492
666,129.15574000609573
667,129.21139938457722
668,129.26686411686487
669,129.3221350692675
670,129.37721310345637
671,129.43209907649424
672,129.4867938408643
673,129.5412982444984
674,129.59561313080556
675,129.64973933870056
676,129.70367770263118
677,129.75742905260648
678,129.81099421422428
679,129.86437400869823
680,129.9175692528856
681,129.97058075931344
682,130.02340933620619
683,130.07605578751165
684,130.1285209129277
685,130.18080550792857
686,130.23291036379047
687,130.28483626761803
688,130.33658400236942
689,130.38815434688226
690,130.43954807589856
691,130.4907659600901
692,130.54180876608328
693,130.59267725648382
694,130.64337218990167
695,130.69389432097486
696,130.74424440039434
697,130.79442317492774
698,130.8444313874433
699,130.89426977693375
700,130.94393907853978
701,130.99344002357336
702,131.0427733395413
703,131.09193975016797
704,131.14093997541855
705,131.1897747315215
706,131.23844473099146
707,131.28695068265142
708,131.33529329165526
709,131.38347325950963
710,131.4314912840963
711,131.47934805969354
712,131.52704427699834
713,131.5745806231473
714,131.62195778173873
715,131.66917643285322
716,131.7162372530752
717,131.76314091551362
718,131.80988808982303
719,131.85647944222384
720,131.90291563552327
721,131.94919732913522
722,131.9953251791012
723,132.04129983810978
724,132.08712195551684
725,132.1327921773654
726,132.17831114640526
727,132.22367950211253
728,132.26889788070923
729,132.31396691518236
730,132.35888723530297
731,132.4036594676457
732,132.4482842356071
733,132.49276215942479
734,132.53709385619572
735,132.58127993989535
736,132.62532102139528
737,132.66921770848188
738,132.71297060587477
739,132.756580315244
740,132.80004743522898
741,132.84337256145525
742,132.88655628655297
743,132.929599200174
744,132.9725018890095
745,133.01526493680714
746,133.05788892438844
747,133.10037442966564
748,133.14272202765886
749,133.18493229051307
750,133.22700578751426
751,133.26894308510668
752,133.31074474690922
753,133.3524113337315
754,133.3939434035906
755,133.43534151172696
756,133.47660621062056
757,133.51773805000693
758,133.55873757689287
759,133.59960533557248
760,133.6403418676427
761,133.68094771201868
762,133.7214234049495
763,133.7617694800334
764,133.80198646823314
765,133.842074897891
766,133.8820352947439
767,133.92186818193844
768,133.96157408004552
769,134.00115350707554
770,134.0406069784925
771,134.07993500722907
772,134.11913810370064
773,134.15821677582014
774,134.19717152901185
775,134.236002866226
776,134.2747112879526
777,134.31329729223566
778,134.35176137468682
779,134.3901040284994
780,134.42832574446217
781,134.4664270109728
782,134.5044083140517
783,134.54227013735496
784,134.58001296218845
785,134.61763726752056
786,134.65514352999563
787,134.69253222394713
788,134.72980382141048
789,134.76695879213628
790,134.80399760360297
791,134.84092072102973
792,134.87772860738912
793,134.91442172341988
794,134.95100052763914
795,134.98746547635523
796,135.02381702367987
797,135.06005562154056
798,135.09618171969282
799,135.13219576573218
800,135.1680982051065
801,135.2038894811277
802,135.23957003498396
803,135.27514030575134
804,135.31060073040564
805,135.3459517438341
806,135.38119377884692
807,135.41632726618903
808,135.45135263455123
809,135.48627031058206
810,135.52108071889847
811,135.5557842820978
812,135.5903814207684
813,135.62487255350098
814,135.65925809689975
815,135.69353846559312
816,135.72771407224494
817,135.76178532756498
818,135.79575264031996
819,135.8296164173442
820,135.86337706355025
821,135.89703498193919
822,135.93059057361168
823,135.96404423777796
824,135.99739637176825
825,136.0306473710433
826,136.06379762920437
827,136.0968475380037
828,136.129797487354
829,136.16264786533952
830,136.19539905822512
831,136.22805145046655
832,136.2606054247203
833,136.29306136185352
834,136.32541964095353
835,136.35768063933767
836,136.3898447325628
837,136.421912294435
838,136.45388369701894
839,136.48575931064744
840,136.51753950393072
841,136.5492246437659
842,136.58081509534614
843,136.61231122216984
844,136.64371338604982
845,136.67502194712264
846,136.70623726385725
847,136.73735969306426
848,136.76838958990479
849,136.79932730789932
850,136.8301731989365
851,136.86092761328212
852,136.89159089958756
853,136.92216340489853
854,136.9526454746638
855,136.98303745274362
856,137.01333968141827
857,137.04355250139656
858,137.07367625182417
859,137.10371127029197
860,137.13365789284452
861,137.16351645398797
862,137.1932872866987
863,137.22297072243094
864,137.25256709112543
865,137.28207672121698
866,137.311499939643
867,137.34083707185084
868,137.3700884418061
869,137.39925437200048
870,137.42833518345938
871,137.45733119575002
872,137.48624272698854
873,137.51507009384838
874,137.54381361156751
875,137.572473593956
876,137.60105035340374
877,137.62954420088764
878,137.65795544597947
879,137.68628439685293
880,137.71453136029115
881,137.7426966416939
882,137.7707805450849
883,137.79878337311925
884,137.82670542709027
885,137.85454700693674
886,137.8823084112503
887,137.90998993728184
888,137.93759188094924
889,137.96511453684406
890,137.99255819823807
891,138.0199231570907
892,138.0472097040558
893,138.07441812848808
894,138.10154871845023
895,138.12860176071953
896,138.15557754079444
897,138.18247634290145
898,138.20929845000134
899,138.2360441437963
900,138.2627137047359
901,138.2893074120238
902,138.31582554362433
903,138.34226837626863
904,138.36863618546138
905,138.39492924548668
906,138.42114782941485
907,138.44729220910818
908,138.4733626552277
909,138.49935943723887
910,138.52528282341808
911,138.55113308085848
912,138.5769104754765
913,138.60261527201732
914,138.62824773406135
915,138.65380812402998
916,138.67929670319165
917,138.70471373166754
918,138.7300594684377
919,138.75533417134668
920,138.78053809710946
921,138.80567150131725
922,138.83073463844306
923,138.85572776184753
924,138.8806511237846
925,138.90550497540704
926,138.93028956677227
927,138.95500514684764
928,138.9796519635162
929,139.00423026358214
930,139.02874029277618
931,139.05318229576125
932,139.07755651613752
933,139.10186319644822
934,139.12610257818463
935,139.1502749017915
936,139.17438040667258
937,139.1984193311955
938,139.22239191269733
939,139.2462983874895
940,139.2701389908631
941,139.29391395709408
942,139.31762351944823
943,139.34126791018645
944,139.36484736056946
945,139.38836210086336
946,139.41181236034382
947,139.43519836730204
948,139.4585203490488
949,139.48177853191993
950,139.504973141281
951,139.528104401532
952,139.55117253611257
953,139.57417776750637
954,139.59712031724618
955,139.62000040591846
956,139.64281825316812
957,139.66557407770318
958,139.68826809729944
959,139.7109005288053
960,139.73347158814593
961,139.7559814903283
962,139.7784304494457
963,139.8008186786818
964,139.82314639031577
965,139.84541379572644
966,139.86762110539667
967,139.8897685289181
968,139.91185627499524
969,139.93388455145003
970,139.9558535652262
971,139.97776352239342
972,139.9996146281519
973,140.0214070868365
974,140.04314110192075
975,140.06481687602175
976,140.0864346109037
977,140.10799450748237
978,140.12949676582934
979,140.15094158517604
980,140.17232916391796
981,140.19365969961842
982,140.2149333890133
983,140.23615042801424
984,140.25731101171354
985,140.27841533438743
986,140.2994635895005
987,140.32045596970946
988,140.34139266686725
989,140.36227387202678
990,140.38309977544486
991,140.40387056658622
992,140.42458643412715
993,140.44524756595953
994,140.46585414919437
995,140.48640637016604
996,140.50690441443547
997,140.52734846679454
998,140.54773871126906
999,140.56807533112323
1000,140.5883585088628


==> anc/data/minimal_ana_slice_T0.csv <==
mu,Delta,Delta_gap
83.1921035951099,0.1,0.45
88.11108160558773,0.2,0.9
91.42862877159412,0.30000000000000004,1.35
94.02515649771455,0.4,1.8
96.20051785754656,0.5,2.25
98.09614377663965,0.6000000000000001,2.7
99.79093431428589,0.7000000000000001,3.1500000000000004
101.33376991237871,0.8,3.6
102.75720311732536,0.8999999999999999,4.05
104.08409399725264,1.0,4.5
105.33116262475949,1.1,4.95
106.51103866945012,1.2000000000000002,5.4
107.63351501186833,1.3,5.8500000000000005
108.70635137503207,1.4000000000000001,6.300000000000001
109.73580979142292,1.5,6.75
110.72702313194901,1.6,7.2
111.68425582522244,1.7000000000000002,7.65
112.61109273458614,1.7999999999999998,8.1
113.51057884537754,1.9000000000000001,8.55
114.38532446550775,2.0,9.0
115.23758573789996,2.1,9.450000000000001
116.06932714883017,2.2,9.9
116.88227068726248,2.3000000000000003,10.350000000000001
117.67793495805307,2.4000000000000004,10.8
118.4576666320793,2.5,11.25
119.22266597899417,2.6,11.700000000000001
119.97400777922282,2.7,12.15
120.7126585905055,2.8000000000000003,12.600000000000001
121.43949111117142,2.9000000000000004,13.05
122.15529621099438,3.0,13.5
122.860793073064,3.1,13.950000000000001
123.55663779429432,3.2,14.4
124.24343071941946,3.3000000000000003,14.850000000000001
124.92172272751225,3.4000000000000004,15.3
125.59202064688897,3.5,15.75
126.25479194057847,3.5999999999999996,16.2
126.9104687780592,3.7000000000000006,16.650000000000002
127.55945158799334,3.8000000000000003,17.1
128.2021121699749,3.9000000000000004,17.55
128.83879642988447,4.0,18.0
129.46982679261563,4.1000000000000005,18.450000000000003
130.09550433713713,4.2,18.900000000000002
130.71611069167105,4.3,19.349999999999998
131.3319097208731,4.4,19.8
131.94314903203508,4.5,20.25
132.55006132330132,4.6000000000000005,20.700000000000003
133.15286559353314,4.7,21.150000000000002
133.75176823065388,4.800000000000001,21.6
134.34696399294913,4.9,22.05
134.93863689581764,5.0,22.5
135.52696101478455,5.1000000000000005,22.950000000000003
136.11210121417037,5.2,23.400000000000002
136.69421380959253,5.300000000000001,23.85
137.27344717144106,5.4,24.3
137.8499422755823,5.5,24.75
138.4238332067783,5.6000000000000005,25.200000000000003
138.99524761965537,5.7,25.650000000000002
139.56430716148165,5.800000000000001,26.1
140.13112786052088,5.9,26.55
140.69582048330335,6.0,27.0
141.2584908637775,6.1000000000000005,27.450000000000003
141.81924020697946,6.2,27.900000000000002
142.3781653695752,6.300000000000001,28.35
142.93535911937525,6.4,28.8
143.49091037570187,6.5,29.25
144.04490443229645,6.6000000000000005,29.700000000000003
144.5974231642821,6.7,30.150000000000002
145.1485452205405,6.800000000000001,30.6
145.698346202736,6.9,31.05
146.24689883209072,7.0,31.5
146.79427310491567,7.1000000000000005,31.950000000000003
147.34053643780265,7.199999999999999,32.4
147.88575380330053,7.300000000000001,32.85
148.4299878568221,7.400000000000001,33.300000000000004
148.97329905546047,7.5,33.75
149.51574576933226,7.6000000000000005,34.2
150.05738438601145,7.699999999999999,34.65
150.5982694085677,7.800000000000001,35.1
151.1384535476794,7.900000000000001,35.550000000000004
151.67798780824924,8.0,36.0
152.21692157092014,8.1,36.449999999999996
152.7553026688467,8.200000000000001,36.900000000000006
153.29317746005867,8.3,37.35
153.83059089571876,8.4,37.800000000000004
154.36758658455412,8.5,38.25
154.90420685372146,8.6,38.699999999999996
155.440492806342,8.700000000000001,39.150000000000006
155.97648437592633,8.8,39.6
156.51222037789302,8.9,40.050000000000004
157.04773855836436,9.0,40.5
157.58307564041823,9.1,40.949999999999996
158.11826736795254,9.200000000000001,41.400000000000006
158.65334854731185,9.3,41.85
159.18835308681477,9.4,42.300000000000004
159.72331403431082,9.5,42.75
160.25826361288475,9.600000000000001,43.2
160.79323325481928,9.700000000000001,43.650000000000006
161.32825363391984,9.8,44.1
161.86335469629705,9.9,44.550000000000004
162.39856568969594,10.0,45.0
162.933915191457,10.100000000000001,45.45
163.4694311351845,10.200000000000001,45.900000000000006
164.0051408361971,10.3,46.35
164.5410710158272,10.4,46.800000000000004
165.07724782463407,10.5,47.25
165.61369686458903,10.600000000000001,47.7
166.150443210289,10.700000000000001,48.150000000000006
166.68751142925143,10.8,48.6
167.2249256013377,10.9,49.050000000000004
167.76270933735333,11.0,49.5
168.30088579686617,11.100000000000001,49.95
168.83947770528522,11.200000000000001,50.400000000000006
169.37850737023558,11.3,50.85
169.91799669726782,11.4,51.300000000000004
170.45796720493462,11.5,51.75
170.99844003926628,11.600000000000001,52.2
171.5394359876745,11.700000000000001,52.650000000000006
172.08097549231476,11.8,53.1
172.6230786629315,11.9,53.550000000000004
173.16576528921254,12.0,54.0
173.7090548526766,12.100000000000001,54.45
174.25296653811492,12.200000000000001,54.900000000000006
174.79751924461064,12.3,55.35
175.34273159615313,12.4,55.800000000000004
175.88862195186837,12.5,56.25
176.43520841588173,12.600000000000001,56.7
176.98250884683227,12.700000000000001,57.150000000000006
177.53054086705143,12.8,57.6
178.0793218714247,12.9,58.050000000000004
178.62886903594847,13.0,58.5
179.17919932599654,13.100000000000001,58.95
179.73032950430934,13.200000000000001,59.400000000000006
180.2822761387182,13.3,59.85
180.8350556096159,13.4,60.300000000000004
181.3886841171856,13.5,60.75
181.94317768839792,13.600000000000001,61.2
182.49855218378593,13.700000000000001,61.650000000000006
183.05482330400932,13.8,62.1
183.6120065962154,13.9,62.550000000000004
184.17011746020515,14.0,63.0
184.72917115441453,14.100000000000001,63.45
185.28918280171703,14.200000000000001,63.900000000000006
185.85016739505673,14.300000000000002,64.35000000000001
186.41213980291616,14.399999999999999,64.8
186.97511477463084,14.5,65.25
187.53910694555046,14.600000000000001,65.7
188.10413084205848,14.700000000000001,66.15
188.67020088645427,14.800000000000002,66.60000000000001
189.237331401701,14.899999999999999,67.05
189.80553661604958,15.0,67.5
190.37483066753964,15.100000000000001,67.95
190.94522760838368,15.200000000000001,68.4
191.5167414092414,15.300000000000002,68.85000000000001
192.08938596338484,15.399999999999999,69.3
192.66317509076242,15.5,69.75
193.23812254196304,15.600000000000001,70.2
193.81424200208622,15.700000000000001,70.65
194.3915470945224,15.800000000000002,71.10000000000001
194.97005138464445,15.899999999999999,71.55
195.54976838341642,16.0,72.0
196.13071155092337,16.1,72.45
196.71289429982184,16.2,72.89999999999999
197.29632999871924,16.3,73.35000000000001
197.88103197548054,16.400000000000002,73.80000000000001
198.46701352046844,16.5,74.25
199.05428788971724,16.6,74.7
199.642868308046,16.7,75.14999999999999
200.2327679721099,16.8,75.60000000000001
200.8240000533963,16.900000000000002,76.05000000000001
201.41657770116413,17.0,76.5
202.01051404533234,17.1,76.95
202.60582219931635,17.2,77.39999999999999
203.20251526281731,17.3,77.85000000000001
203.80060632456468,17.400000000000002,78.30000000000001
204.400108465015,17.5,78.75
205.0010347590078,17.6,79.2
205.60339827838231,17.7,79.64999999999999
206.20721209455334,17.8,80.10000000000001
206.81248928105342,17.900000000000002,80.55000000000001
207.41924291603638,18.0,81.0
208.02748608475034,18.1,81.45
208.6372318819772,18.2,81.89999999999999
209.24849341444067,18.3,82.35000000000001
209.86128380318888,18.400000000000002,82.80000000000001
210.47561618594514,18.5,83.25
211.0915037194359,18.6,83.7
211.70895958169217,18.7,84.14999999999999
212.3279969743285,18.8,84.60000000000001
212.94862912479857,18.900000000000002,85.05000000000001
213.57086928863149,19.0,85.5
214.19473075164748,19.1,85.95
214.82022683215433,19.200000000000003,86.4
215.44737088312795,19.3,86.85000000000001
216.07617629437595,19.400000000000002,87.30000000000001
216.70665649468577,19.5,87.75
217.3388249539595,19.6,88.2
217.97269518533463,19.700000000000003,88.65
218.6082807472941,19.8,89.10000000000001
219.2455952457639,19.900000000000002,89.55000000000001
219.8846523362016,20.0,90.0
220.52546572567567,20.1,90.45
221.1680491749359,20.200000000000003,90.9
221.81241650047804,20.3,91.35000000000001
222.4585815766,20.400000000000002,91.80000000000001
223.10655833745463,20.5,92.25
223.75636077909692,20.6,92.7
224.4080029615272,20.700000000000003,93.15
225.06149901073277,20.8,93.60000000000001
225.71686312072515,20.900000000000002,94.05000000000001
226.37410955557854,21.0,94.5
227.0332526514666,21.1,94.95
227.6943068186995,21.200000000000003,95.4
228.35728654376175,21.3,95.85000000000001
229.02220639135442,21.400000000000002,96.30000000000001
229.68908100643594,21.5,96.75
230.35792511626966,21.6,97.2
231.02875353247464,21.700000000000003,97.65
231.7015811530803,21.8,98.10000000000001
232.37642296458844,21.900000000000002,98.55000000000001
233.05329404404046,22.0,99.0
233.73220956109253,22.1,99.45
234.41318478009717,22.200000000000003,99.9
235.09623506219583,22.3,100.35000000000001
235.78137586741784,22.400000000000002,100.80000000000001
236.46862275679229,22.5,101.25
237.15799139446838,22.6,101.7
237.84949754984808,22.700000000000003,102.15
238.54315709973145,22.8,102.60000000000001
239.23898603047388,22.900000000000002,103.05000000000001
239.93700044015716,23.0,103.5
240.63721654077557,23.1,103.95
241.33965066043558,23.200000000000003,104.4
242.0443192455724,23.3,104.85000000000001
242.75123886318383,23.400000000000002,105.30000000000001
243.4604262030777,23.5,105.75
244.17189808014086,23.6,106.2
244.88567143662553,23.700000000000003,106.65
245.6017633444551,23.8,107.10000000000001
246.32019100754823,23.900000000000002,107.55000000000001
247.04097176416664,24.0,108.0
247.76412308928275,24.1,108.45
248.48966259696954,24.200000000000003,108.9
249.2176080428142,24.3,109.35000000000001
249.94797732635402,24.400000000000002,109.80000000000001
250.6807884935403,24.5,110.25
251.41605973922267,24.6,110.7
252.1538094096634,24.700000000000003,111.15
252.8940560050777,24.8,111.60000000000001
253.63681818220047,24.900000000000002,112.05000000000001
254.38211475688286,25.0,112.5
255.12996470671786,25.1,112.95
255.8803871736962,25.200000000000003,113.4
256.6334014668924,25.3,113.85000000000001
257.3890270651834,25.400000000000002,114.30000000000001
258.1472836200007,25.5,114.75
258.90819095811446,25.6,115.2
259.6717690844527,25.700000000000003,115.65
260.4380381849573,25.8,116.10000000000001
261.2070186294729,25.900000000000002,116.55000000000001
261.9787309746772,26.0,117.0
262.75319596704685,26.1,117.45
263.53043454586253,26.200000000000003,117.9
264.3104678462555,26.3,118.35000000000001
265.0933172022933,26.400000000000002,118.80000000000001
265.8790041501103,26.5,119.25
266.66755043107844,26.6,119.7
267.4589779950246,26.700000000000003,120.15
268.25330900349104,26.8,120.60000000000001
269.05056583304423,26.900000000000002,121.05000000000001
269.8507710786298,27.0,121.5
270.65394755697736,27.1,121.95
271.46011831005205,27.200000000000003,122.4
272.26930660856215,27.3,122.85000000000001
273.0815359555125,27.400000000000002,123.30000000000001
273.89683008981723,27.5,123.75
274.7152129899626,27.6,124.2
275.53670887772734,27.700000000000003,124.65
276.36134222196137,27.8,125.10000000000001
277.1891377424202,27.900000000000002,125.55000000000001
278.0201204136616,28.0,126.0
278.85431546900116,28.1,126.45
279.6917484045329,28.200000000000003,126.9
280.53244498321226,28.3,127.35000000000001
281.3764312390036,28.400000000000002,127.80000000000001
282.22373348109755,28.5,128.25
283.07437829819503,28.600000000000005,128.70000000000002
283.92839256285987,28.700000000000003,129.15
284.785803435947,28.799999999999997,129.6
285.64663837109964,28.900000000000002,130.05
286.5109251193241,29.0,130.5
287.37869173364146,29.100000000000005,130.95000000000002
288.2499665738161,29.200000000000003,131.4
289.1247783111644,29.299999999999997,131.85
290.00315593344806,29.400000000000002,132.3
290.88512874984775,29.5,132.75
291.77072639602545,29.600000000000005,133.20000000000002
292.6599788392733,29.700000000000003,133.65
293.5529163837527,29.799999999999997,134.1
294.44956967582556,29.900000000000002,134.55
295.34996970947805,30.0,135.0
296.2541478318424,30.100000000000005,135.45000000000002
297.16213574881726,30.200000000000003,135.9
298.073965530786,30.299999999999997,136.35
298.9896696184416,30.400000000000002,136.8
299.909280828714,30.5,137.25
300.8328323608082,30.600000000000005,137.70000000000002
301.76035780234815,30.700000000000003,138.15
302.69189113563976,30.799999999999997,138.6
303.6274667440438,30.900000000000002,139.05
304.5671194184703,31.0,139.5
305.5108843639937,31.100000000000005,139.95000000000002
306.45879720658945,31.200000000000003,140.4
307.41089400000175,31.299999999999997,140.85
308.3672112327365,31.400000000000002,141.3
309.3277858351914,31.5,141.75
310.29265518691693,31.600000000000005,142.20000000000002
311.2618571240231,31.700000000000003,142.65
312.2354299467227,31.799999999999997,143.1
313.21341242702476,31.900000000000002,143.55
314.195843816575,32.0,144.0
315.182763854651,32.1,144.45000000000002
316.1742127763127,32.2,144.9
317.17023132071597,32.300000000000004,145.35000000000002
318.1708607395867,32.4,145.79999999999998
319.17614280586844,32.5,146.25
320.1861198225375,32.6,146.70000000000002
321.20083463159943,32.7,147.15
322.2203306232626,32.800000000000004,147.60000000000002
323.2446517453024,32.9,148.04999999999998
324.27384251261,33.0,148.5
325.30794801694026,33.1,148.95000000000002
326.3470139368577,33.2,149.4
327.39108654788913,33.300000000000004,149.85000000000002
328.4402127328823,33.4,150.29999999999998
329.49443999258483,33.5,150.75
330.55381645643945,33.6,151.20000000000002
331.61839089360916,33.7,151.65
332.68821272423077,33.800000000000004,152.10000000000002
333.7633320309095,33.9,152.54999999999998
334.8437995704563,34.0,153.0
335.9296667858747,34.1,153.45000000000002
337.02098581860514,34.2,153.9
338.11780952103385,34.300000000000004,154.35000000000002
339.2201914692698,34.4,154.79999999999998
340.3281859761999,34.5,155.25
341.4418481048292,34.6,155.70000000000002
342.56123368191174,34.7,156.15
343.6863993118828,34.800000000000004,156.60000000000002
344.8174023910963,34.9,157.04999999999998
345.9543011223822,35.0,157.5
347.09715452992253,35.1,157.95000000000002
348.2460224744641,35.2,158.4
349.4009656688728,35.300000000000004,158.85000000000002
350.5620456940373,35.4,159.29999999999998
351.7293250151338,35.5,159.75
352.9028669982625,35.6,160.20000000000002
354.08273592746264,35.7,160.65
355.26899702211955,35.800000000000004,161.10000000000002
356.4617164547726,35.9,161.54999999999998
357.66096136933714,36.0,162.0
358.8667998997488,36.1,162.45000000000002
360.079301189045,36.2,162.9
361.29853540889553,36.300000000000004,163.35000000000002
362.5245737795906,36.4,163.79999999999998
363.7574885905068,36.5,164.25
364.9973532210583,36.6,164.70000000000002
366.24424216214874,36.7,165.15
367.4982310381392,36.800000000000004,165.60000000000002
368.7593966293456,36.9,166.04999999999998
370.02781689508396,37.0,166.5
371.3035709972745,37.1,166.95000000000002
372.58673932462284,37.2,167.4
373.87740351739984,37.300000000000004,167.85000000000002
375.1756464928285,37.4,168.29999999999998
376.48155247110367,37.5,168.75
377.7952070020599,37.6,169.20000000000002
379.1166969925061,37.7,169.65
380.44611073425085,37.800000000000004,170.10000000000002
381.7835379328349,37.9,170.54999999999998
383.12906973698864,38.0,171.0
384.4827987688522,38.1,171.45000000000002
385.84481915496144,38.2,171.9
387.2152265580339,38.300000000000004,172.35000000000002
388.59411820958496,38.400000000000006,172.8
389.9815929433802,38.5,173.25
391.37775122977655,38.6,173.70000000000002
392.7826952109523,38.7,174.15
394.1965287370786,38.800000000000004,174.60000000000002
395.6193574034436,38.900000000000006,175.05
397.05128858856995,39.0,175.5
398.4924314933502,39.1,175.95000000000002
399.94289718124156,39.2,176.4
401.4027986195442,39.300000000000004,176.85000000000002
402.8722507218036,39.400000000000006,177.3
404.3513703913723,39.5,177.75
405.84027656617104,39.6,178.20000000000002
407.33909026467876,39.7,178.65
408.84793463321176,39.800000000000004,179.10000000000002
410.3669349945078,39.900000000000006,179.55
411.89621889768586,40.0,180.0
413.4359161696032,40.1,180.45000000000002
414.9861589676778,40.2,180.9
416.5470818342092,40.300000000000004,181.35000000000002
418.11882175225793,40.400000000000006,181.8
419.70151820313197,40.5,182.25
421.2953132255409,40.6,182.70000000000002
422.90035147646546,40.7,183.15
424.5167802938153,40.800000000000004,183.60000000000002
426.1447497609237,40.900000000000006,184.05
427.7844127729531,41.0,184.5
429.43592510527515,41.1,184.95000000000002
431.0994454838942,41.2,185.4
432.7751356579879,41.300000000000004,185.85000000000002
434.46316047464484,41.400000000000006,186.3
436.1636879558671,41.5,186.75
437.876889377937,41.6,187.20000000000002
439.6029393532128,41.7,187.65
441.3420159144622,41.800000000000004,188.10000000000002
443.09430060181495,41.900000000000006,188.55
444.85997855243653,42.0,189.0
446.63923859301684,42.1,189.45000000000002
448.4322733351941,42.2,189.9
450.23927927401013,42.300000000000004,190.35000000000002
452.060456889515,42.400000000000006,190.8
453.89601075164796,42.5,191.25
455.7461496285152,42.6,191.70000000000002
457.6110865981892,42.7,192.15
459.49103916418306,42.800000000000004,192.60000000000002
461.38622937472263,42.900000000000006,193.05
463.296883945981,43.0,193.5
465.22323438943,43.1,193.95000000000002
467.16551714345775,43.2,194.4
469.12397370944745,43.300000000000004,194.85000000000002
471.0988507924714,43.400000000000006,195.3
473.0904004468107,43.5,195.75
475.0988802264719,43.6,196.20000000000002
477.12455334093215,43.7,196.65
479.1676888163088,43.800000000000004,197.10000000000002
481.2285616621842,43.900000000000006,197.55
483.3074530443276,44.0,198.0
485.40465046355706,44.1,198.45000000000002
487.5204479409965,44.2,198.9
489.65514621001216,44.300000000000004,199.35000000000002
491.809052915108,44.400000000000006,199.8
493.9824828180763,44.5,200.25
496.17575801172956,44.6,200.70000000000002
498.38920814153596,44.7,201.15
500.62317063551404,44.800000000000004,201.60000000000002
502.87799094274123,44.900000000000006,202.05
505.15402278088163,45.0,202.5
507.4516283931115,45.1,202.95000000000002
509.771178814899,45.2,203.4
512.1130541510529,45.300000000000004,203.85000000000002
514.4776438635461,45.400000000000006,204.3
516.865347070589,45.5,204.75
519.2765728574852,45.6,205.20000000000002
521.7117405998239,45.7,205.65
524.1712802995894,45.800000000000004,206.10000000000002
526.6556329348019,45.900000000000006,206.55
529.1652508233395,46.0,207.0
531.7005980016397,46.1,207.45000000000002
534.2621506189707,46.2,207.9
536.8503973480821,46.300000000000004,208.35000000000002
539.4658398130028,46.400000000000006,208.8
542.1089930348747,46.5,209.25
544.7803858967005,46.6,209.70000000000002
547.4805616279756,46.7,210.15
550.210078310225,46.800000000000004,210.60000000000002
552.9695094045,46.900000000000006,211.05
555.7594443019901,47.0,211.5
558.5804888989527,47.1,211.95000000000002
561.4332661972322,47.2,212.4
564.3184169317416,47.300000000000004,212.85000000000002
567.2366002263343,47.400000000000006,213.3
570.1884942796128,47.5,213.75
573.1747970822917,47.6,214.20000000000002
576.1962271678565,47.7,214.65
579.2535243983506,47.800000000000004,215.10000000000002
582.3474507872601,47.900000000000006,215.55
585.4787913615831,48.0,216.0
588.6483550653056,48.1,216.45000000000002
591.8569757066675,48.2,216.9
595.1055129517325,48.300000000000004,217.35000000000002
598.3948533669853,48.400000000000006,217.8
601.7259115138165,48.5,218.25
605.0996310980121,48.6,218.70000000000002
608.5169861775012,48.7,219.15
611.9789824319349,48.800000000000004,219.60000000000002
615.4866584978355,48.900000000000006,220.05
619.0410873733829,49.0,220.5
622.6433778971522,49.1,220.95000000000002
626.2946763054872,49.2,221.4
629.9961678734562,49.300000000000004,221.85000000000002
633.7490786447873,49.400000000000006,222.3
637.5546772565193,49.5,222.75
641.4142768645708,49.6,223.20000000000002
645.329237176909,49.7,223.65
649.3009666014726,49.800000000000004,224.10000000000002
653.3309245166,49.900000000000006,224.55
657.4206236723327,50.0,225.0
661.571632731575,50.1,225.45000000000002
665.7855789608543,50.2,225.9
670.0641510812308,50.300000000000004,226.35000000000002
674.4091022907223,50.400000000000006,226.8
678.822253470593,50.5,227.25
683.3054965888966,50.6,227.70000000000002
687.8607983157224,50.7,228.15
692.4902038660099,50.800000000000004,228.60000000000002
697.1958410869131,50.900000000000006,229.05
701.9799248084871,51.0,229.5
706.8447614778648,51.1,229.95000000000002
711.7927540991119,51.2,230.4
716.8264075028484,51.300000000000004,230.85000000000002
721.948333972002,51.400000000000006,231.3
727.1612592524991,51.5,231.75
732.4680289804334,51.6,232.20000000000002
737.871615560253,51.7,232.65
743.37512553191,51.800000000000004,233.10000000000002
748.9818074685581,51.900000000000006,233.55
754.6950604506003,52.0,234.0
760.5184431665026,52.1,234.45000000000002
766.455683695893,52.2,234.9
772.5106900362908,52.300000000000004,235.35000000000002
778.6875614412127,52.400000000000006,235.8
784.9906006446578,52.5,236.25
791.4243270551024,52.6,236.70000000000002
797.9934910111942,52.7,237.15
804.7030892017059,52.800000000000004,237.60000000000002
811.5583813638291,52.900000000000006,238.05
818.5649083870481,53.0,238.5
825.7285119646183,53.1,238.95000000000002
833.055355951568,53.2,239.4
840.551949607214,53.300000000000004,239.85000000000002
848.2251729220134,53.400000000000006,240.3
856.0823042533565,53.5,240.75
864.1310505234172,53.6,241.20000000000002
872.3795802646453,53.7,241.65
880.8365598359608,53.800000000000004,242.10000000000002
889.5111931756134,53.900000000000006,242.55
898.4132655065442,54.0,243.0
907.553191467292,54.1,243.45000000000002
916.9420682081794,54.2,243.9
926.5917340700396,54.300000000000004,244.35000000000002
936.5148335527281,54.400000000000006,244.8
946.7248893865116,54.5,245.25
957.2363826428349,54.6,245.70000000000002
968.0648419666953,54.7,246.15
979.2269431843836,54.800000000000004,246.60000000000002
990.7406207435783,54.900000000000006,247.05
1002.6251926840969,55.0,247.5
1014.9015011253823,55.1,247.95000000000002
1027.5920706008044,55.2,248.4
1040.7212869824707,55.300000000000004,248.85000000000002
1054.3156002385956,55.400000000000006,249.3
1068.403754869415,55.5,249.75
1083.0170526019856,55.6,250.20000000000002
1098.189652821832,55.7,250.65
1113.958917321981,55.800000000000004,251.10000000000002
1130.365807310247,55.900000000000006,251.55
1147.4553423048244,56.0,252.0
1165.2771326555094,56.1,252.45000000000002
1183.8860000743575,56.2,252.9
1203.3427039029489,56.300000000000004,253.35000000000002
1223.7147950959497,56.400000000000006,253.8
1245.077625347901,56.5,254.25
1267.5155458192532,56.6,254.70000000000002
1291.1233390619996,56.7,255.15
1316.0079397402137,56.800000000000004,255.60000000000002
1342.2905156192155,56.900000000000006,256.05
1370.1090015194973,57.0,256.5
1399.6212075909884,57.099999999999994,256.95
1431.008662398023,57.20000000000001,257.40000000000003
1464.4814053890752,57.300000000000004,257.85
1500.2840190390039,57.400000000000006,258.3
1538.7032984441744,57.5,258.75
1580.0781111075516,57.599999999999994,259.2
1624.8122267797867,57.70000000000001,259.65000000000003
1673.391236283092,57.800000000000004,260.1
1726.405194692891,57.900000000000006,260.55
1784.5794286360942,58.0,261.0
1848.8172318532402,58.099999999999994,261.45
1920.2602819560589,58.20000000000001,261.90000000000003
2000.376184405594,58.300000000000004,262.35
2091.0888251064466,58.400000000000006,262.8
2194.9786989292397,58.5,263.25
2315.6024395819104,58.599999999999994,263.7
2458.0256110329256,58.70000000000001,264.15000000000003
2629.760376470098,58.800000000000004,264.6
2842.530434924887,58.900000000000006,265.05
3115.8922012891203,59.0,265.5
3485.5715665701196,59.099999999999994,265.95
4026.061139455052,59.20000000000001,266.40000000000003
4929.6412719761,59.300000000000004,266.85


==> anc/data/minimal_rgc20_slice_T0.csv <==
T,mu,sigma,Delta,p,s,n,e,cs2,m,Delta_gap,m2_pion,m2_sigma
0,100,92.37619637297942,0.00026952227930849675,6.636577606201172,-0.0,2.774002279937212e-5,-6.633803603921234,0.6295564126557983,300.22263821218314,0.0012128502568882354,19036.207251042273,313724.25277783466
0,101,92.37622673828588,2.4197048466386753e-5,6.682106018066406,-0.0,2.2665251251080297e-7,-6.6820831261626426,0.624569646083525,300.2227368994291,0.00010888671809874038,19036.304117025207,313724.4073121575
0,102,92.3760709673357,0.0002725196178633104,7.020076751708984,-0.0,2.9142316511958762e-5,-7.017104235424765,0.6195951479330423,300.22223064384104,0.001226338280384897,19035.807196268408,313723.6145706566
0,103,92.3758341417616,7.148586600389125e-5,6.545391082763672,-0.0,2.0325243243465938e-6,-6.545181732758264,0.6146337070070774,300.2214609607252,0.0003216863970175106,19035.05169927017,313722.4093296434
0,104,92.3767399973855,0.00012876800975703245,7.039722442626953,-0.0,6.684033850816717e-6,-7.039027303106468,0.6096893739236721,300.22440499150287,0.000579456043906646,19037.94145631917,313727.019349854
0,105,92.37622888473632,2.3460147112268286e-5,6.712654113769531,-0.0,2.2485515189833763e-7,-6.712630503978582,0.6047551765540852,300.22274387539306,0.00010557066200520728,19036.310964269873,313724.41823562264
0,106,92.37623650800428,2.0504151688583e-5,6.623847961425781,-0.0,1.7406562742460956e-7,-6.623829510469275,0.5998371966404985,300.2227686510139,9.226868259862349e-5,19036.33528330497,313724.4570316374
0,107,92.37609074834064,0.0007342161592036542,6.889041900634766,-0.0,0.00022617432166543465,-6.864841248216564,0.5949338781470085,300.2222949321071,0.0033039727164164436,19035.870313271695,313723.7152322856
0,108,92.3761614570412,0.0007547970196702461,6.403041839599609,-0.0,0.00024221225768943262,-6.3768829157691505,0.590046747568926,300.2225247353839,0.0033965865885161074,19036.095881164503,313724.0750784359
0,109,92.376098289472,0.0007398285176441918,6.427349090576172,-0.0,0.00023578566774605514,-6.401648452791852,0.5851751231376664,300.22231944078396,0.0033292283293988633,19035.894370594608,313723.753609956
0,110,92.37633475426952,4.242227866328694e-5,6.658454895019531,-0.0,7.854842421452891e-7,-6.658368491752896,0.5803207266221663,300.22308795137593,0.00019090025398479124,19036.648697296016,313724.9570199834
0,111,92.3759885645413,6.657381749912935e-5,6.617645263671875,-0.0,1.9599112976798467e-6,-6.6174277135178325,0.5754811171965187,300.2219628347592,0.00029958217874608207,19035.54432183338,313723.19521130115
0,112,92.37631590623701,0.0001198694572583543,6.886173248291016,-0.0,6.437217556593838e-6,-6.885452279924677,0.5706606286361514,300.2230266952703,0.0005394125576625943,19036.588570723812,313724.8610995439
0,113,92.37598856457281,6.657397320681756e-5,6.615077972412109,-0.0,2.0115441333790862e-6,-6.614850667925038,0.5658552953111692,300.22196283486164,0.000299582879430679,19035.544321944933,313723.1952114708
0,114,92.37615151617226,0.0006615055315638094,6.926013946533203,-0.0,0.00020118800333550555,-6.903078514152956,0.561069138724273,300.2224924275598,0.0029767748920371422,19036.06416526073,313724.02448933176
0,115,92.37623073599266,2.5189920407739796e-5,7.099742889404297,-0.0,2.9551911775068476e-7,-7.099708904705755,0.556300567286612,300.22274989197615,0.00011335464183482909,19036.316869945476,313724.42765692255
0,116,92.37619644171805,0.0002694221201758032,6.578304290771484,-0.0,3.424353978519526e-5,-6.574332040156402,0.5515497334342723,300.2226384355837,0.0012123995407911144,19036.207470535992,313724.2531275195
0,117,92.37605889424103,4.7787582292516615e-5,6.8038330078125,-0.0,1.0912045484871858e-6,-6.803705336880327,0.5468169070366068,300.22219140628334,0.00021504412031632476,19035.76867978233,313723.5531297231
0,118,92.3750892056359,5.51029777141085e-5,6.481544494628906,-0.0,1.4695452061947373e-6,-6.481371088294575,0.5420997734950554,300.2190399183167,0.00024796339971348824,19032.67528106823,313718.61821267364
0,119,92.37509866143105,3.9929348633366164e-5,6.304363250732422,-0.0,7.815308248294016e-7,-6.304270248564267,0.5374048247593204,300.2190706496509,0.00017968206885014774,19032.70544595219,313718.6663351723
0,120,92.3760948000132,2.307547756863042e-5,6.517116546630859,-0.0,2.643409388544318e-7,-6.517084825718197,0.5327324051625242,300.22230810004294,0.00010383964905883689,19035.883222229528,313723.7358594082
0,121,92.37619891721042,0.00034491163171871466,6.964672088623047,-0.0,5.9810197706290214e-5,-6.957435054700586,0.5280760661390507,300.22264648093386,0.0015521023427342159,19036.21536904727,313724.26572472515
0,122,92.37598856487068,6.657971728281737e-5,6.590885162353516,-0.0,2.2569858288505744e-6,-6.5906098100823955,0.5234379793178753,300.2219628358297,0.00029960872777267815,19035.544322943864,313723.19521302066
0,123,92.37630528891519,2.2479450513518648e-5,6.960887908935547,-0.0,2.6054404420870027e-7,-6.960855862018109,0.5188213608495962,300.2229921889744,0.00010115752731083391,19036.55470003621,313724.80706669216
0,124,92.37634812144891,0.00016099716927352897,6.3362579345703125,-0.0,1.3533197900042363e-5,-6.334579818030707,0.5142234517637635,300.22313139470896,0.0007244872617308804,19036.691340203008,313725.0250465618
0,125,92.37485235435616,9.764074212729597e-5,6.302013397216797,-0.0,5.040632004052614e-6,-6.30138331821629,0.5096396231506733,300.2182701516575,0.0004393833395728319,19031.919701118986,313717.4128255955
0,126,92.37628222336235,6.784909250056135e-5,6.5442047119140625,-0.0,2.4644639522007154e-6,-6.543894189456085,0.5050867162297227,300.22291722592763,0.0003053209162525261,19036.481119115306,313724.68968296883
0,127,92.37629787813707,9.021184539603679e-5,6.868968963623047,-0.0,4.411407904921644e-6,-6.868408714819122,0.5005485963816065,300.22296810394545,0.00040595330428216557,19036.531059447665,313724.76935229084
0,128,92.37620090923394,0.00035233617122266666,6.967197418212891,-0.0,6.8134886441318e-5,-6.958476152748402,0.49603023068840035,300.2226529550103,0.001585512770502,19036.22172398239,313724.27586202184
0,129,92.37598156650154,0.00038246347210701504,7.016323089599609,-0.0,8.128863631290236e-5,-7.005836855515245,0.4915316629894132,300.22194009113,0.0017210856244815676,19035.522002238235,313723.15959457797
0,130,92.37528707973522,0.00010252367241108973,6.580146789550781,-0.0,5.91408390491363e-6,-6.579377958643143,0.48705157778810665,300.21968300913943,0.0004613565258499038,19033.30651963931,313719.6252336166
0,131,92.37612081933476,0.0003331030442923123,7.593929290771484,-0.0,6.320579522633636e-5,-7.5856493315968345,0.48259794240654696,300.222392662838,0.0014989636993154054,19035.966230024897,313723.8682735293
0,132,92.37619637140665,0.00026952485096580866,6.757053375244141,-0.0,4.189444477827042e-5,-6.751523308533409,0.47816183762902864,300.2226382070716,0.001212861829346139,19036.20724642488,313724.25276942406
0,133,92.37610798997271,0.0002120983563102062,6.496299743652344,-0.0,2.6265430975431958e-5,-6.492806441332611,0.4737456364544757,300.22235096741133,0.0009544426033959278,19035.92530105179,313723.8029843231
0,134,92.37607968235312,0.00039225886885558094,6.602813720703125,-0.0,9.094866890044648e-5,-6.5906265990704656,0.4693502805078599,300.22225896764763,0.0017651649098501141,19035.835000713356,313723.6589202562
0,135,92.376099082669,0.0002495116980787796,6.835987091064453,-0.0,3.725321911910188e-5,-6.830957906483374,0.46497576379832106,300.2223220186743,0.0011228026413545083,19035.896886533872,313723.75765333953
0,136,92.37619903803409,0.00034501835839321733,6.694362640380859,-0.0,7.210873399995941e-5,-6.684555852556865,0.4606222577557915,300.22264687361076,0.001552582612769478,19036.215754758374,313724.2663391266
0,137,92.37589055891914,0.00045878213293368183,6.866519927978516,-0.0,0.00012907269443931236,-6.84883696884033,0.4562877508813736,300.2216443164872,0.002064519598201568,19035.23168216401,313722.69644107914
0,138,92.37638593143234,0.0014303223174038809,6.313526153564453,-0.0,0.0012699588903457384,-6.138271826696741,0.4519773213830066,300.2232542771551,0.006436450428317464,19036.812027076536,313725.21742260916
0,139,92.37619871090982,0.0003447103954182423,6.630561828613281,-0.0,7.466747476161129e-5,-6.620183049621417,0.44768474911675105,300.2226458104569,0.0015511967793820902,19036.214711361805,313724.26467433973
0,140,92.37555050108406,0.00010675636648283936,6.366584777832031,-0.0,7.249521087322173e-6,-6.365569844879806,0.4434109142813872,300.2205391285232,0.0004804036491727771,19034.14685943397,313720.9658340222
0,141,92.3760306390437,0.00036470516194800036,7.144500732421875,-0.0,8.564152655329652e-5,-7.13242527717786,0.4391626191480669,300.22209957689205,0.0016411732287660017,19035.678547898555,313723.40933195804
0,142,92.37599740519371,0.0007311016384295623,6.525806427001953,-0.0,0.00034836493256499543,-6.476338606577724,0.4349328308479128,300.2219915668796,0.0032899573729330304,19035.572543105987,313723.2401905856
0,143,92.37619894065472,0.00034490528508154464,6.561492919921875,-0.0,7.847800958868667e-5,-6.550270564550693,0.4307247564024713,300.22264655712786,0.001552073782866951,19036.215444186284,313724.2658432046
0,144,92.37619900274072,0.0003449746197417554,6.543418884277344,-0.0,7.946730028624515e-5,-6.531975593036124,0.4265364714202594,300.22264675890733,0.0015523857888378994,19036.215642498413,313724.2661593538
0,145,92.37607959039994,0.0003922711814393385,6.528354644775391,-0.0,0.0001040036941332792,-6.5132741091260655,0.4223682919109159,300.2222586687998,0.0017652203164770233,19035.83470799062,313723.6584520422
0,146,92.37607968905081,0.0003922660376160811,6.555164337158203,-0.0,0.00010526708015639837,-6.539795343455369,0.4182212421596739,300.22225898941514,0.0017651971692723648,19035.83502271814,313723.6589540265
0,147,92.37522094993649,0.00014907408109665076,6.915138244628906,-0.0,1.538848862300462e-5,-6.912876136801325,0.4140908855241704,300.2194680872936,0.0006708333649349284,19033.09555941002,313719.2886856625
0,148,92.37598930726358,0.00024439681367693076,6.527000427246094,-0.0,4.186195668996486e-5,-6.520804857655979,0.4099883800807389,300.22196524860664,0.0010997856615461883,19035.54669332978,313723.1989897941
0,149,92.3761833836877,2.848372984616595e-5,6.965282440185547,-0.0,5.755214753760433e-7,-6.965196687485716,0.40590377136011796,300.22259599698504,0.0001281767843077468,19036.165811812272,313724.18667427084
0,150,92.37619877371198,0.00034896869945876983,7.046909332275391,-0.0,8.743360798142287e-5,-7.033794291078177,0.4018387736277171,300.2226460145639,0.0015703591475644642,19036.214911940468,313724.264993266
0,151,92.37619877371196,0.00034896870373391143,7.046459197998047,-0.0,8.84937689843848e-5,-7.033096638881405,0.39779407067538597,300.2226460145639,0.0015703591668026014,19036.21491194047,313724.26499319053
0,152,92.37647943832803,0.000333746169181891,6.586032867431641,-0.0,8.192190574722453e-5,-6.573580737758062,0.3937709813810692,300.2235581745661,0.0015018577613185094,19037.110255496704,313725.6933323311
0,153,92.37626330045006,0.00011049106857380754,6.826519012451172,-0.0,9.08767011759533e-6,-6.82512859892318,0.3897658209252416,300.2228557264627,0.000497209808582134,19036.420753705464,313724.5933814637
0,154,92.37555553782323,0.00010642955161446955,7.315387725830078,-0.0,8.534079408710181e-6,-7.314073477601137,0.38577850303214195,300.2205554979255,0.00047893298226511294,19034.16292694023,313720.99146662594
0,155,92.37609110775509,0.0003989023539431517,6.7207489013671875,-0.0,0.00012133396046728228,-6.7019421374947585,0.38181715545939443,300.22229610020406,0.0017950605927441827,19035.8714497635,313723.7170646429
0,156,92.37607968468207,0.00039226066244193135,6.902523040771484,-0.0,0.00011874633164594406,-6.883998613034717,0.377873259358954,300.22225897521673,0.001765172980988691,19035.835008958195,313723.6589310025
0,157,92.37554773222946,0.00010079834640421703,6.636009216308594,-0.0,7.936035044430035e-6,-6.634763258806618,0.3739468194021116,300.2205301297458,0.0004535925588189766,19034.13802646504,313720.95174273406
0,158,92.37601676030049,0.0003220123800354144,6.8067474365234375,-0.0,8.19699576480708e-5,-6.793796183215043,0.3700450705640366,300.22205447097656,0.001449055710159365,19035.63427269375,313723.33870078577
0,159,92.37601652935061,0.00032190949243418143,6.471038818359375,-0.0,8.29076338159682e-5,-6.457856504582636,0.3661608672267415,300.22205372038945,0.0014485927159538165,19035.633536054745,313723.33752548834
0,160,92.3759609107701,0.00037360541376136127,6.836124420166016,-0.0,0.00011302398158557781,-6.818040583112323,0.3622961119571796,300.2218729600028,0.0016812243619261256,19035.456109332077,313723.0544730252
0,161,92.37595761361293,0.00034132649707243094,6.829418182373047,-0.0,9.547739950562711e-5,-6.814046321052641,0.3584512456370105,300.221862244242,0.0015359692368259392,19035.445590049512,313723.03769374936
0,162,92.37596091092763,0.0003736054305331652,6.822288513183594,-0.0,0.00011577186966732864,-6.803533470297486,0.35462596030171806,300.2218729605148,0.0016812244373992434,19035.456109710216,313723.05447349057
0,163,92.37596401564574,0.0003660557540016358,6.415702819824219,-0.0,0.00011248315282040597,-6.397368065914493,0.3508201348811485,300.22188305084865,0.0016472508930073613,19035.466013950067,313723.0702740808
0,164,92.37603687026439,0.0004302555102388086,6.480949401855469,-0.0,0.00015727579118465717,-6.455156172101185,0.3470340294913151,300.22211982835927,0.0019361497960746388,19035.698428946696,313723.44104068755
0,165,92.3759260599112,0.0004819653028976614,6.746894836425781,-0.0,0.00019973747650630784,-6.713938152802241,0.3432662857103577,300.2217596947114,0.002168843863039476,19035.344935751757,313722.87710804876
0,166,92.37575005965137,0.0004038054188350381,6.569416046142578,-0.0,0.00014190353707216197,-6.545860058988599,0.33951739545261456,300.22118769386697,0.0018171243847576713,19034.783476041815,313721.9814165457
0,167,92.37615961277022,0.00027946785692421815,6.458404541015625,-0.0,6.87904215032197e-5,-6.446916540624588,0.33579056267001234,300.2225187415032,0.0012576053561589816,19036.089983832553,313724.06569821644
0,168,92.37590702588145,0.0002993502451921409,7.191005706787109,-0.0,7.98819206082608e-5,-7.177585544124922,0.33207937495091117,300.2216978341147,0.001347076103364634,19035.28420980667,313722.78024549066
0,169,92.37620575316056,0.0004273390548076427,6.403232574462891,-0.0,0.00016476116238530917,-6.375387938019774,0.3283899052451642,300.22266869777184,0.001923025746634392,19036.237180105847,313724.30050937284
0,170,92.37619297737048,0.0007546651642929546,6.408550262451172,-0.0,0.0005200496575324921,-6.320141820670648,0.32471765639456024,300.22262717645407,0.003395993239318296,19036.196440469084,313724.2354775594
0,171,92.37628593404791,0.000829978802208056,6.281665802001953,-0.0,0.0006366461668422602,-6.1727993074719265,0.32106466701219744,300.2229292856557,0.0037349046099362524,19036.492985364865,313724.7085419726
0,172,92.37574600151163,0.00039653583898013845,6.537410736083984,-0.0,0.000147084732300721,-6.51211216212826,0.317427010324218,300.2211745049128,0.001784411275410623,19034.770530236194,313721.96076362656
0,173,92.37590839518485,0.0002992938523153195,6.526691436767578,-0.0,8.480699091359009e-5,-6.512019827339527,0.3138115123295351,300.2217022843508,0.0013468223354189378,19035.288578028994,313722.78721370385
0,174,92.37616767295233,0.0009678627059159022,6.44805908203125,-0.0,0.0008976341293751468,-6.291870743519975,0.3102149507620086,300.2225449370951,0.00435538217662156,19036.11573351604,313724.1066840395
0,175,92.37750262408137,7.184828976324016e-5,6.328643798828125,-0.0,5.00646637131306e-6,-6.327767667213145,0.30664238534392196,300.22688352826447,0.0003233173039345807,19040.37429096134,313730.900419678
0,176,92.37672562998594,0.00024192252399501108,7.116123199462891,-0.0,5.745232687159131e-5,-7.10601158993349,0.3030769416127662,300.22435829745433,0.0010886513579775499,19037.895625140543,313726.9462304158
0,177,92.37672565997764,0.00024193179262558086,6.692012786865234,-0.0,5.8155739078519144e-5,-6.681719221048336,0.29953371418748687,300.2243583949273,0.001088693066815114,19037.895720771954,313726.9463829418
0,178,92.37750264856382,7.184417280535116e-5,6.849952697753906,-0.0,5.190830485391229e-6,-6.8490287299275066,0.2960126553066245,300.2268836078324,0.0003232987776240802,19040.374369181132,313730.90054437425
0,179,92.37672565993347,0.0002419317704312311,6.695068359375,-0.0,5.958142577935e-5,-6.684403284160497,0.2925012469916114,300.2243583947838,0.0010886929669405398,19037.895720723314,313726.94638268324
0,180,92.37657924397091,0.00036995721023525647,7.030460357666016,-0.0,0.00014102537130590724,-7.005075790830952,0.28901102559333836,300.22388254290547,0.0016648074460586541,19037.428645642096,313726.2012521848
0,181,92.37566719417214,0.0004499937667775805,6.900810241699219,-0.0,0.0002111989614108795,-6.86258322968385,0.2855344068970082,300.22091838105945,0.002024971950499112,19034.519129823,313721.5596965974
0,182,92.37570628831463,0.0010709969106634295,6.197193145751953,-0.0,0.0012109724808144753,-5.9767961542437185,0.28208053688820023,300.22104543702255,0.004819486097985433,19034.643886884536,313721.75861100137
0,183,92.37524445156623,0.0010563110671384724,6.147029876708984,-0.0,0.0011924312187703676,-5.928814963674007,0.27864149102556185,300.21954446759025,0.004753399802123126,19033.17058204048,313719.4082395843
0,184,92.37513222066875,0.000515270842874681,6.330173492431641,-0.0,0.0002872203936565456,-6.277324939998836,0.2752217792925825,300.2191797171734,0.002318718792936065,19032.812515334714,313718.83711252344
0,185,92.37661183732435,0.00015708288619138228,7.073459625244141,-0.0,2.7019906062554523e-5,-7.068460942622568,0.2718281194555154,300.22398847130415,0.0007068729878612202,19037.532616095257,313726.3671282351
0,186,92.37661183732439,0.00015708288618522713,7.073341369628906,-0.0,2.7352170190763594e-5,-7.068253865973424,0.26844365352364175,300.22398847130427,0.0007068729878335221,19037.53261609525,313726.36712820386
0,187,92.37576848551004,0.0003943688680197894,6.451396942138672,-0.0,0.00017452827291944908,-6.418760155102735,0.2650717080019336,300.2212475779076,0.0017746599060890521,19034.842256977943,313722.0751866727
0,188,92.37584685486311,5.735764912455004e-5,6.617092132568359,-0.0,3.737374399263028e-6,-6.616389506181298,0.26172189228515036,300.22150227830514,0.0002581094210604752,19035.092255240175,313722.4740285762
0,189,92.37538341388759,0.00043321382182355604,6.983894348144531,-0.0,0.00021583777394786573,-6.943101008868385,0.25838605552434063,300.21999609513466,0.0019494621982060023,19033.613843590912,313720.1154870832
0,190,92.37612762098993,0.0001930803798373861,6.980476379394531,-0.0,4.340422546071315e-5,-6.9722295765569955,0.25507380014802433,300.2224147682173,0.0008688617092682374,19035.987925895835,313723.9028882513
0,191,92.37482352154336,0.00022287402598917302,6.888393402099609,-0.0,5.855214874682584e-5,-6.877209941688966,0.25176694942663563,300.21817644501596,0.0010029331169512786,19031.827723431925,313717.2660864446
0,192,92.3748235215441,0.00022287403164393963,6.888099670410156,-0.0,5.9279502272197445e-5,-6.876718005973895,0.24848405262289278,300.21817644501834,0.0010029331423977283,19031.827723551098,313717.26608649356
0,193,92.37538341388759,0.0004332138227464222,6.980369567871094,-0.0,0.00022675408062767534,-6.936606030309952,0.24522091339322197,300.21999609513466,0.0019494622023589,19033.613843888936,313720.115486302
0,194,92.37507046596767,0.0005056015970313517,6.594631195068359,-0.0,0.00031271884430742256,-6.5339637392727195,0.24196941667486369,300.2189790143949,0.002275207186641083,19032.61551217501,313718.5228281331
0,195,92.37510266250835,0.00048680764304734927,6.626560211181641,-0.0,0.00029352519181689277,-6.569322798777346,0.23873630140485258,300.21908365315215,0.0021906343937130716,19032.718221534335,313718.6866837229
0,196,92.37383199569462,0.00038970924087027833,6.153083801269531,-0.0,0.00019047311230867918,-6.11575107125703,0.23551218469102073,300.2149539860075,0.0017536915839162525,19028.664649864437,313712.2199538123
0,197,92.37486809896141,4.499088245676561e-5,6.898296356201172,-0.0,2.5704278107132253e-6,-6.897789981922461,0.23231737872988276,300.2183213216246,0.00020245897105544523,19031.969927905255,313717.49295346776
0,198,92.37496684196515,9.804556367397311e-5,7.396514892578125,-0.0,1.2360636330696077e-5,-7.394067486584647,0.22913347309755216,300.2186422363867,0.000441205036532879,19032.28492880252,313717.99547764705
0,199,92.37630206523434,0.0002403071209319334,6.908329010009766,-0.0,7.518715307206283e-5,-6.893366766548425,0.2259727244776672,300.22298171201163,0.0010813820441937002,19036.544419283335,313724.79065742553
0,200,92.3759069756832,0.0011046226556033142,6.638820648193359,-0.0,0.001608789993455235,-6.317062649502312,0.22281817106319263,300.2216976709704,0.004970801950214914,19035.284109342963,313722.7799145681
0,201,92.37508068817237,8.719450143297711e-5,6.320636749267578,-0.0,1.0151500193149297e-5,-6.318596297728755,0.21967709634486682,300.2190122365602,0.000392375256448397,19032.64810974867,313718.5748650411
0,202,92.37584528125021,0.0012732511170343917,5.9908905029296875,-0.0,0.0021920694357814505,-5.548092476901834,0.21656100024422864,300.2214971640632,0.005729630026654763,19035.087320690087,313722.4659113876
0,203,92.3761694916964,0.0008200539746937433,6.7139892578125,-0.0,0.0009208856131669247,-6.527049478339614,0.21345819662284243,300.2225508480133,0.003690242886121845,19036.121531190736,313724.11593007005
0,204,92.37565278494537,0.00025066677427523787,6.580669403076172,-0.0,8.714356591985007e-5,-6.5628921156285225,0.21036628963212592,300.2208715510725,0.0011280004842385703,19034.473157442957,313721.48637021735
0,205,92.37564999523997,0.0005341633148714338,6.714664459228516,-0.0,0.00040079282753942665,-6.632501929582933,0.20729299268665016,300.2208624845299,0.0024037349169214518,19034.464270091736,313721.47215685545
0,206,92.37616933656575,0.0008202100102306415,6.240650177001953,-0.0,0.0009571090251775462,-6.043485717815378,0.20423830010959,300.2225503438387,0.0036909450460378863,19036.121037147783,313724.11513731995
0,207,92.37599493998638,0.000803120253615056,6.446819305419922,-0.0,0.000929475552295744,-6.254417866094703,0.20119511933555292,300.2219835549557,0.003614041141267752,19035.564695631645,313723.22760874534
0,208,92.37590718647105,0.0010995273064150397,7.071002960205078,-0.0,0.0017646992268567122,-6.703945521018882,0.1981678872958996,300.2216983560309,0.004947872878867679,19035.284785587,313722.78097310616
0,209,92.3762860091809,0.00033801984077063205,6.924552917480469,-0.0,0.0001689416180034037,-6.889244119317757,0.19515874813174328,300.2229295298379,0.0015210892834678442,19036.493202619902,313724.70894078683
0,210,92.37627668803162,0.0004932213462673402,6.542194366455078,-0.0,0.000364379057961894,-6.46567476428308,0.19216267675319723,300.22289923610276,0.0022194960582030306,19036.463474712637,313724.6614936417
0,211,92.37614911566635,0.00019804541356859348,7.342247009277344,-0.0,5.951651638136894e-5,-7.329689024320875,0.18918117240416382,300.2224846259156,0.0008912043610586706,19036.056496319186,313724.01227654016
0,212,92.37569204165479,0.00022986201148984152,6.506099700927734,-0.0,8.122784447422491e-5,-6.488879397899199,0.18621293765647792,300.22099913537807,0.0010343790517042869,19034.598389720853,313721.6861543254
0,213,92.37671113011399,0.0001066549676815309,6.516395568847656,-0.0,1.7717222798407416e-5,-6.512621800391596,0.18326846235758124,300.22431117287044,0.0004799473545668891,19037.849367563213,313726.8724404301
0,214,92.37666259818775,0.00041651054071304756,6.495357513427734,-0.0,0.00027376890298452306,-6.436770968189046,0.18033283180466375,300.2241534441102,0.001874297433208714,19037.694556400456,313726.62544187903
0,215,92.37578744578704,0.00022397914013334616,6.783222198486328,-0.0,8.021936042534037e-5,-6.76597503599488,0.1774073771294739,300.2213091988079,0.0010079061306000577,19034.90273767666,313722.17168180284
0,216,92.37652350203201,0.0010765279248238619,6.886631011962891,-0.0,0.0018777892914123994,-6.481028525017813,0.17450633654006703,300.22370138160403,0.004844375661707379,19037.250887563874,313725.91747374483
0,217,92.376523502032,0.0010765278846181672,6.880462646484375,-0.0,0.0019028847445398242,-6.467536656919233,0.17161589741254615,300.223701381604,0.004844375480781753,19037.250888279013,313725.91747116594
0,218,92.37554307502245,7.203505482048084e-7,6.5267181396484375,-0.0,8.634817310744795e-10,-6.52671795140942,0.1687345562265586,300.220514993823,3.2415774669216377e-6,19034.12316891052,313720.9280414402
0,219,92.37668294961327,0.00013691437042003926,6.977241516113281,-0.0,3.161272288989579e-5,-6.970318329800394,0.16588050946343855,300.2242195862431,0.0006161146668901766,19037.759469900528,313726.7290258014
0,220,92.37641212583641,0.0008074329624953986,6.232395172119141,-0.0,0.0011143476769035821,-5.987238683200353,0.16303293105851535,300.22333940896834,0.0036334483312292936,19036.89555936014,313725.35070713033
0,221,92.37680471690976,2.7893525187902392e-5,7.093738555908203,-0.0,1.3479553201593012e-6,-7.093440657782448,0.16020399141468966,300.2246153299567,0.00012552086334556076,19038.147916046408,313727.34871419193
0,222,92.37524865032186,0.0004650731946969938,6.976036071777344,-0.0,0.0003798634149263429,-6.8917063936636955,0.15737823108423957,300.21955811354604,0.0020928293761364723,19033.183939299834,313719.429635734
0,223,92.37529254384478,0.0003625818202519342,6.802730560302734,-0.0,0.00023405524781859545,-6.750536240039188,0.15457655699670897,300.2197007674955,0.001631618191133704,19033.323958588386,313719.65302708815
0,224,92.37530131381601,0.0003609812189661326,7.048976898193359,-0.0,0.00023519421901201147,-6.9962933931346685,0.15178928107373751,300.219729269902,0.001624415485347597,19033.35193577082,313719.6976590203
0,225,92.3756001877351,0.0003522761497633365,6.695354461669922,-0.0,0.00022709146911766942,-6.644258881118446,0.14901829127763785,300.2207006101391,0.0015852426739350143,19034.305372063314,313721.21868382243
0,226,92.37530348717115,0.00036073386052321526,6.405731201171875,-0.0,0.0002414486862667341,-6.351163798075593,0.14625831048741975,300.21973633330623,0.0016233023723544687,19033.358869164582,313719.70871888177
0,227,92.37663514196579,0.0011162988386431926,6.753757476806641,-0.0,0.0023444265610625533,-6.221572647445441,0.14352247897614256,300.22406421138885,0.005023344773894367,19037.6070417689,313726.48557686846
0,228,92.37567896327747,0.00013072322653566933,6.505046844482422,-0.0,3.260415486961271e-5,-6.49761309717215,0.14078756245807716,300.22095663065176,0.000588254519410512,19034.55666669643,313721.6195986436
0,229,92.37546633338988,0.0002039979794823419,6.434406280517578,-0.0,8.052563844918979e-5,-6.415965909312714,0.1380714942444178,300.2202655835171,0.0009179909076705385,19033.87835865052,313720.53748405183
0,230,92.37492871410979,0.000265222172208828,6.632236480712891,-0.0,0.00013805670864900548,-6.60048343772362,0.1353679142278718,300.2185183208568,0.0011934997749397259,19032.163301358887,313717.801428038
0,231,92.37567625339948,0.00013237470620366536,6.506725311279297,-0.0,3.488352787467179e-5,-6.498667216340248,0.13268635261556033,300.2209478235483,0.0005956861779164941,19034.54802196236,313721.60580732865
0,232,92.37507043465246,0.0013392878735627057,6.641838073730469,-0.0,0.003622340973277086,-5.801454967930185,0.13001113233793807,300.2189789126205,0.006026795431032176,19032.61552582844,313718.522431106
0,233,92.37490144375533,0.0014122030453126116,6.451396942138672,-0.0,0.004086009476116458,-5.499356734203538,0.127352856828892,300.21842969220484,0.0063549137039067526,19032.076442966438,313717.6623639091
0,234,92.37571664349731,0.0006093439892167852,6.758857727050781,-0.0,0.0007718252086339437,-6.578250628230438,0.12471475991178502,300.2210790913663,0.0027420479514755334,19034.676895633962,313721.8113064822
0,235,92.37522222350688,0.0012890047396541282,6.359996795654297,-0.0,0.0035047268418668797,-5.536385987815581,0.1220832107791723,300.2194722263974,0.0058005213284435765,19033.099742361144,313719.29491287447
0,236,92.37662676661779,0.0008123373613893356,6.503269195556641,-0.0,0.0014124809670412431,-6.169923687334907,0.11947724376617475,300.22403699150783,0.00365551812625201,19037.580289071277,313726.4430019273
0,237,92.3761987590851,0.00046980395983363973,6.519268035888672,-0.0,0.00047949243238327446,-6.405628329413836,0.11687469875367501,300.22264596702655,0.002114117819251379,19036.214877355036,313724.2648861905
0,238,92.37697489620702,0.00012390318618088556,6.608081817626953,-0.0,3.385160439069885e-5,-6.600025135781967,0.11429359335073333,300.2251684126728,0.0005575643378139851,19038.690802189394,313728.2147705979
0,239,92.37536577525992,0.0004121741213901122,6.449542999267578,-0.0,0.0003803021570628565,-6.358650783729556,0.11171262564807385,300.21993876959476,0.001854783546255505,19033.557578563545,313720.0257009191
0,240,92.37661324440867,0.0003555177324281215,6.684093475341797,-0.0,0.0002872409391223813,-6.615155649952426,0.10916289183963393,300.2239930443282,0.0015998297959265466,19037.537113363524,313726.3742675949
0,241,92.37645025156345,0.00021158279701077615,6.9369659423828125,-0.0,0.00010330375253821551,-6.912069738021103,0.10661908165806627,300.2234633175812,0.0009521225865484926,19037.017146647904,313725.5447920421
0,242,92.37625637369693,0.00012127437600943471,6.616077423095703,-0.0,3.446510489288939e-5,-6.6077368677116235,0.10408938362001585,300.22283321451505,0.0005457346920424562,19036.398657508184,313724.5581278467
0,243,92.37635643649446,7.729489797658702e-5,6.8580322265625,-0.0,1.4219370188037158e-5,-6.854576919606807,0.10157572889626287,300.223158418607,0.0003478270408946416,19036.717865721836,313725.06736237183
0,244,92.37565840209504,0.0013994820204460351,6.9774932861328125,-0.0,0.004735026886034656,-5.822146725940357,0.0990716638715203,300.2208898068089,0.006297669092007158,19034.491232329667,313721.5145634135
0,245,92.37602178711893,0.0009257675967769417,7.262088775634766,-0.0,0.0021049564335700647,-6.7463744494101,0.09658820595575941,300.22207080813655,0.004165954185496238,19035.6503751343,313723.3641060195
0,246,92.37576498269345,0.00028954684136403824,6.607219696044922,-0.0,0.00020921935148853423,-6.555751735578743,0.09411542420465668,300.2212361937537,0.001302960786138172,19034.831082352637,313722.0573497295
0,247,92.37568631013187,0.00015700015571281994,6.743988037109375,-0.0,6.251032288285795e-5,-6.7285479873573095,0.09165806048573753,300.2209805079286,0.0007065007007076897,19034.580104612087,313721.65698447713
0,248,92.37513201706778,0.00024401453378759434,6.539348602294922,-0.0,0.00015347833545131052,-6.501285975102997,0.08921228124550311,300.2191790554703,0.0010980654020441745,19032.811858947494,313718.83607509435
0,249,92.37512694471727,0.00024673273911073046,6.963550567626953,-0.0,0.00015951243152868797,-6.92383197217631,0.08678415996048727,300.2191625703311,0.001110297325998287,19032.795677764163,313718.8102599839
0,250,92.37550364403408,0.00012592303658278748,6.666145324707031,-0.0,4.224190820409154e-5,-6.655584847656009,0.08437273292905509,300.22038684311076,0.0005666536646225437,19033.99738192799,313720.7273663139
0,251,92.37572261561252,0.0006296130999510238,7.033454895019531,-0.0,0.0010738725728808452,-6.763912879226439,0.08197485752976921,300.2210985007407,0.0028332589497796073,19034.6959557639,313721.8416518216
0,252,92.37592869979619,0.001027292491266861,6.396953582763672,-0.0,0.002907677217689885,-5.664218923905821,0.07959142693311753,300.2217682743376,0.004622816210700874,19035.353443197502,313722.89026592515
0,253,92.37523610023415,0.00019746885702365643,6.487972259521484,-0.0,0.00010929724678325501,-6.460320056085321,0.07721729417721333,300.219517325761,0.0008886098566064539,19033.143893044027,313719.3657780601
0,254,92.376087768682,0.0010091770657654716,6.522602081298828,-0.0,0.002904416221863711,-5.784880360945445,0.07486682775046373,300.2222852482165,0.004541296795944622,19035.86088649985,313723.6997794861
0,255,92.37613376897622,6.892403653543998e-5,6.662456512451172,-0.0,1.3787486201531979e-5,-6.658940703469781,0.0725263099388495,300.2224347491727,0.0003101581644094799,19036.00753715461,313723.9341767365
0,256,92.37617844533747,0.0006909303943950995,6.7444305419921875,-0.0,0.0014103539987958065,-6.383379918300461,0.07020051450096482,300.2225799473468,0.0031091867747779474,19036.150104048884,313724.1613920646
0,257,92.37647534340037,4.667689074169466e-5,6.656635284423828,-0.0,6.5535247372539086e-6,-6.654951028566354,0.06789098184692643,300.2235448660512,0.00021004600833762597,19037.09718827234,313725.6724948904
0,258,92.37648749123218,7.884508875679367e-5,6.896766662597656,-0.0,1.904335866063385e-5,-6.891853476063213,0.06559465405964975,300.2235843465046,0.00035480289940557154,19037.13594146959,313725.7343154796
0,259,92.37524607982805,0.000409383212700679,6.750835418701172,-0.0,0.0005230162286372569,-6.615374215484122,0.06330599848237506,300.2195497594411,0.0018422244571530554,19033.175742376694,313719.4165173628
0,260,92.37469611468151,4.624401885695414e-5,6.417812347412109,-0.0,6.800329509410642e-6,-6.416044261739662,0.061036400331361665,300.2177623727149,0.00020809808485629363,19031.421279826656,313716.61768588
0,261,92.37549806154253,0.0005986021842166726,6.719341278076172,-0.0,0.0011613225077400046,-6.416236103556031,0.058789739449794896,300.22036870001324,0.0026937098289750265,19033.97960887985,313720.69881991524
0,262,92.37657798621608,0.0009117501685335164,6.392864227294922,-0.0,0.0027466800224685024,-5.673234061408174,0.05655987250457389,300.2238784552022,0.004102875758400824,19037.424715139754,313726.1945178665
0,263,92.3750730469705,0.0003576991039800098,7.135517120361328,-0.0,0.00043118823957401806,-7.022114613353361,0.05433043853234365,300.21898740265414,0.001609645967910044,19032.62374690969,313718.53592314565
0,264,92.37593938030636,0.00019213489305124285,6.963085174560547,-0.0,0.00012691385345549628,-6.9295799172482955,0.05213007288978034,300.2218029859957,0.0008646070187305928,19035.3874236607,313722.9448887337
0,265,92.37508550641829,0.0002562562419349163,6.323390960693359,-0.0,0.0002304111936847304,-6.262331994366906,0.049935401400978054,300.2190278958594,0.0011531530887071233,19032.66348742711,313718.59935571946
0,266,92.37518242013232,0.0002225195176218374,6.677906036376953,-0.0,0.00017737341507488154,-6.630724707967035,0.04776186297001138,300.21934286543,0.0010013378292982682,19032.97265022308,313719.0925757485
0,267,92.37501104033294,0.001524905434544698,6.3053131103515625,-0.0,0.008507735206247471,-4.033747810283487,0.04560262505947143,300.21878588108206,0.006862074455451141,19032.42619569966,313718.21920205257
0,268,92.37494246239329,0.0014560039956851038,6.342342376708984,-0.0,0.00792517900657089,-4.218394402947986,0.04345995537437698,300.2185630027782,0.0065520179805829675,19032.207406066904,313717.8702416994
0,269,92.37501178355993,0.0015262624916355253,6.202659606933594,-0.0,0.008902026391120053,-3.8080145077222998,0.041334211445196674,300.21878829656976,0.006868181212359863,19032.428578159444,313718.2228459589
0,270,92.37501186773737,0.0015263303020762217,6.383975982666016,-0.0,0.009105059903613554,-3.925609808690356,0.039224395911765915,300.21878857014644,0.006868486359342997,19032.428852780307,313718.2231973168
0,271,92.37501178361171,0.0015262625604944339,6.667545318603516,-0.0,0.009315817008793453,-4.14295890922049,0.03713108943822217,300.21878829673807,0.006868181522224953,19032.428590663534,313718.22268542915
0,272,92.37602600018872,0.0009202820341463998,6.647045135498047,-0.0,0.0034672838645732748,-5.703943924334117,0.03506015994716557,300.22208450061333,0.004141269153658799,19035.663853951402,313723.3851446386
0,273,92.3760501117493,0.0011272124103110463,6.7457122802734375,-0.0,0.005328755008839202,-5.290962162860335,0.033000609678697404,300.2221628631852,0.005072455846399708,19035.740830529332,313723.50750599074
0,274,92.37604529446183,0.00039035705741620333,7.1154632568359375,-0.0,0.000655057894557876,-6.93597739372708,0.030958061272359876,300.22214720700094,0.001756606758372915,19035.725315893193,313723.48379999987
0,275,92.37605393332845,0.00036813801353484653,6.980495452880859,-0.0,0.0005976038738820245,-6.816154387563302,0.028933001120681832,300.2221752833175,0.0016566210609068094,19035.752872817757,313723.52777050075
0,276,92.37492502465278,0.0015674471961780727,6.347957611083984,-0.0,0.011121686012415437,-3.278372271657324,0.02691937984540747,300.21850633012156,0.007053512382801328,19032.1518752063,313717.78047767584
0,277,92.37667533145645,0.0006314944831978734,6.941349029541016,-0.0,0.0018542601829370396,-6.427718958867455,0.02493950216172462,300.2241948272335,0.0028417251743904307,19037.735224412983,313726.6898782698
0,278,92.37646176944352,0.0010719231301059935,6.519691467285156,-0.0,0.005493475486601049,-4.992505282010065,0.022967125850257362,300.22350075069147,0.004823654085476971,19037.054058033664,313725.6022389676
0,279,92.37582244679959,0.0009819363714284098,6.887607574462891,-0.0,0.0047446499554585145,-5.563850236889965,0.021011043615993402,300.2214229520987,0.004418713671427844,19035.014539403805,313722.34874624666
0,280,92.37545463283466,0.0012813742947760936,6.5013427734375,-0.0,0.008324394438018988,-4.170512330792183,0.019075372239726517,300.22022755671264,0.005766184326492421,19033.841290040877,313720.4759784328
0,281,92.37598733414981,0.0012814544980161552,6.953853607177734,-0.0,0.00858690522515084,-4.540933238910348,0.017163784904700947,300.22195883598687,0.005766545241072699,19035.540664815842,313723.1868152775
0,282,92.37511423771426,3.4038078975980596e-5,6.4921417236328125,-0.0,6.2574916362454815e-6,-6.490377110991392,0.015264307176005723,300.21912127257133,0.0001531713553919127,19032.75513599541,313718.7456044395
0,283,92.37609883688313,0.0019444447499194664,7.070045471191406,-0.0,0.021117513514287506,-1.0937891466480416,0.013394613599988663,300.2223212198702,0.008750001374637599,19035.89675944921,313723.75052980153
0,284,92.37671980381442,0.0001527684141752849,6.5032958984375,-0.0,0.0001350220685067052,-6.464949630981596,0.011543191738230521,300.2243393623969,0.0006874578637887821,19037.877040780197,313726.9165427486
0,285,92.37613928237526,0.0007188985826555369,6.603710174560547,-0.0,0.003103094039699292,-5.719328373246249,0.009705994635205637,300.2224526677196,0.003235043621949916,19036.02522185771,313723.9612571985
0,286,92.37703872634327,0.0004408325310067681,6.661411285400391,-0.0,0.0012132365562569792,-6.314425630310895,0.007897124628025744,300.22537586061566,0.0019837463895304567,19038.894461954307,313728.5392000445
0,287,92.37631992162716,0.0018053393993133627,6.5911865234375,-0.0,0.021210764914845553,-0.5036969928768259,0.006100550227037187,300.22303974528825,0.008124027296910133,19036.60204280616,313724.87379978644
0,288,92.37528942707162,0.0031454008635469237,6.699623107910156,-0.0,0.06730330783802449,12.683729549440898,0.004322751681633983,300.21969063798275,0.014154303885961157,19033.316113449247,313719.6105679207
0,289,92.37539383855747,0.002051023846407504,7.067756652832031,-0.0,0.030005078227514106,1.603710954919545,0.00257015926248088,300.2200299753118,0.009229607308833768,19033.648030458324,313720.1556003867
0,290,22.787261126060066,28.436160897382347,3.0953155269844055e7,-0.0,6.849408762718583e6,1.955375385918545e9,0.21837214727231488,74.05859865969522,127.96272403822056,77160.76066007609,69949.42387707847
0,291,22.04091070726544,28.61832034674603,3.785600289606476e7,-0.0,6.955676471969435e6,1.9862458504470408e9,0.2286146681751738,71.63295979861267,128.78244156035714,79779.31238157835,72869.75484012337
0,292,21.34921657945397,28.793305676062417,4.486345355849075e7,-0.0,7.0588213861034885e6,2.0163123911837277e9,0.23800759940006405,69.3849538832254,129.56987554228087,82366.6580467672,75737.12860796037
0,293,20.706256287219333,28.95956760093552,5.197251826468277e7,-0.0,7.159062943657204e6,2.045632924226878e9,0.24660537592727091,67.29533293346283,130.31805420420986,84919.57522486012,78549.8683175218
0,294,20.109606165946946,29.120924065013444,5.918069769375229e7,-0.0,7.256998512624635e6,2.0743768650178905e9,0.25448497527215924,65.35622003932758,131.0441582925605,87450.91248367782,81321.30689148037
0,295,19.545343381399803,29.27468522003713,6.648589487981796e7,-0.0,7.352973098657653e6,2.1026411692241895e9,0.26176354762930143,63.52236598954936,131.7360834901671,89956.26172471719,84053.59281905266
0,296,19.01866015437418,29.42717619951612,7.38863349867897e7,-0.0,7.447510796922395e6,2.1305768609022393e9,0.2684739529852659,61.81064550171609,132.42229289782253,92454.18624280754,86762.20404677406
0,297,18.521179233244936,29.57545781195401,8.138050981842804e7,-0.0,7.540687283825528e6,2.1582036134777536e9,0.274681646761017,60.19383250804604,133.08956015379306,94937.78312607357,89444.05839709418
0,298,18.053869597278513,29.71817766487561,8.89671362602272e7,-0.0,7.632391885707102e6,2.185485645680489e9,0.280389512118784,58.67507619115517,133.73179949194025,97402.39824237186,92093.44338822583
0,299,17.606464271157954,29.858847052808336,9.664511624978256e7,-0.0,7.723376806095398e6,2.2126445487727413e9,0.2857265851086857,57.22100888126335,134.36481173763752,99862.25400683445,94730.08376917994
0,300,17.188553781706226,29.996947228550958,1.0441351507492447e8,-0.0,7.81331351015227e6,2.2395805379707565e9,0.29063480881790693,55.86279979054523,134.9862625284793,102312.86277746888,97343.92632876252
0,301,16.786365465183444,30.131347225786403,1.122715325007286e8,-0.0,7.902578770230796e6,2.2664046773387413e9,0.2952256826075055,54.555687761846194,135.59106251603882,104754.57708972646,99942.51966627788
0,302,16.403122063064735,30.26276895689147,1.2021848787707901e8,-0.0,7.991169371075803e6,2.2931146621878138e9,0.29949695746143085,53.31014670496039,136.18246030601162,107188.73634459378,102525.28933284688
0,303,16.04258973605483,30.39380140375419,1.2825380365589905e8,-0.0,8.079261977566205e6,2.319762575546661e9,0.3034589963029646,52.13841664217819,136.77210631689385,109622.57008465058,105097.42484562709
0,304,15.69319348011816,30.522897840445893,1.3637698779143906e8,-0.0,8.16708429925753e6,2.34641663918285e9,0.3071927216555372,51.00287881038402,137.35304028200653,112054.3777143369,107663.21802339682
0,305,15.36067738971628,30.647598737725293,1.4458763509360504e8,-0.0,8.254231006219688e6,2.3729528218033996e9,0.3106540750002943,49.92220151657791,137.91419431976382,114474.60979813884,110209.80066640495
0,306,15.043948765741671,30.772629647973762,1.5288540236418533e8,-0.0,8.341237963936018e6,2.3995334146002364e9,0.31389847189384856,48.89283348866043,138.47683341588194,116898.75119496106,112753.38719579155
0,307,14.738748286193218,30.89379589499375,1.6127001246429062e8,-0.0,8.42782154420413e6,2.426071201606377e9,0.3169328595841015,47.90093193012796,139.02208152747187,119314.47612834076,115283.62732988334
0,308,14.443565760176558,31.016302601929528,1.6974124311813354e8,-0.0,8.514569413819056e6,2.4527461363381357e9,0.31981345559748353,46.94158872057381,139.57336170868288,121738.92277498198,117818.60102258205
0,309,14.16300333453694,31.13563751267695,1.7829891799825668e8,-0.0,8.600905759981276e6,2.4793809618359575e9,0.3224902302314493,46.02976083724506,140.11036880704629,124156.30279490759,120339.85059686593
0,310,13.8935501632415,31.253517258626175,1.8694290861722565e8,-0.0,8.687119427134626e6,2.506064113794508e9,0.3250052844062385,45.15403803053488,140.6408276638178,126573.08812132374,122855.71579933123
0,311,13.635063929598811,31.369527633680235,1.9567312334804153e8,-0.0,8.773184559824182e6,2.5327872747572794e9,0.3273648321105689,44.31395777119614,141.16287435156107,128987.97120721577,125364.90613125925
0,312,13.383900115115392,31.485551002918363,2.044895093918152e8,-0.0,8.859402946716236e6,2.5596442099836507e9,0.32960865391134436,43.49767537412502,141.68497951313265,131407.98124349435,127876.35727611622
0,313,13.13992565487122,31.60059214400673,2.133920453722725e8,-0.0,8.945683974530455e6,2.58660703865576e9,0.3317363268446394,42.70475837833146,142.2026646480303,133829.9238715759,130386.8514875926
0,314,12.907059849150926,31.712814466211714,2.223807366190567e8,-0.0,9.03174533788205e6,2.613587299475907e9,0.3337218579268001,41.94794450974051,142.7076650979527,136246.8276813472,132887.34519019548
0,315,12.681211676065491,31.823734882786926,2.3145561881248474e8,-0.0,9.117858065545838e6,2.6406696718344545e9,0.3356020971757328,41.21393794721285,143.20680697254116,138664.64751469548,135385.87211289094
0,316,12.46350094085236,31.93606818256582,2.4061675199897766e8,-0.0,9.204280510573126e6,2.66793588934213e9,0.3373947856814834,40.50637805777017,143.71230682154618,141091.86525217522,137890.4241936403
0,317,12.253258892490178,32.04547485188488,2.4986421563155365e8,-0.0,9.290590465035226e6,2.695252961784613e9,0.3390792844016711,39.82309140059308,144.20463683348197,143514.61244430585,140387.3093169734
0,318,12.049196990194254,32.15491041244347,2.5919811440499115e8,-0.0,9.37713083158754e6,2.7227294900398464e9,0.34068542236269655,39.15989021813132,144.69709685599562,145942.77071044192,142887.12680663442
0,319,11.850224305306227,32.26284892199433,2.6861856735385513e8,-0.0,9.463776186374186e6,2.75032603609951e9,0.34221185593913506,38.51322899224524,145.18282014897449,148371.66599876256,145385.6223244263
0,320,11.660563379298052,32.370358294184186,2.781257155813942e8,-0.0,9.55054093165953e6,2.778047382549656e9,0.34365135654857093,37.89683098271867,145.66661232382884,150803.68391254937,147883.21051840752
0,321,11.475142694794233,32.47685366616366,2.877197112354965e8,-0.0,9.637492026977692e6,2.8059152294243426e9,0.3450253362845037,37.294213758081256,146.14584149773648,153238.19988559082,150381.6933776273
0,322,11.297588201500531,32.58248242576146,2.9740072617211914e8,-0.0,9.724564204115242e6,2.833908947552989e9,0.3463232253803453,36.717161654876726,146.62117091592657,155674.77963661525,152878.85561004118
0,323,11.12223441408269,32.68703041533921,3.0716894507424927e8,-0.0,9.811871707168868e6,2.8620656163412952e9,0.3475692477488086,36.147261845768746,147.09163686902644,158114.12434160925,155378.13820434784
0,324,10.951545500064249,32.79114846843322,3.1702456295339966e8,-0.0,9.899428045069678e6,2.890390123649176e9,0.3487601363514975,35.59252287520881,147.5601681079495,160557.72385023654,157879.83007807744
0,325,10.786297710445387,32.89433076188004,3.2696778959994125e8,-0.0,9.987167237249019e6,2.9188615625059896e9,0.3498924287058687,35.055467558947505,148.0244884284602,163003.73882971797,160381.6961703067
0,326,10.629185717227113,32.996860577300765,3.36998843093277e8,-0.0,1.0075063510794537e7,2.947471861425742e9,0.35096090699176735,34.54485358098812,148.48587259785344,165452.4344107067,162882.72262639625
0,327,10.473209722792273,33.09788663064508,3.4711795588471603e8,-0.0,1.0163187638768053e7,2.9762444019924374e9,0.35198790402690844,34.03793159907489,148.94048983790285,167902.732145285,165385.14487232745
0,328,10.320811943184301,33.198719468437574,3.573253684207115e8,-0.0,1.0251624167080682e7,3.005207358381752e9,0.3529743645734387,33.54263881534898,149.39423760796907,170358.29077079197,167891.47101260032
0,329,10.174623595194966,33.29986711003863,3.676213284484329e8,-0.0,1.0340372800478147e7,3.034361322908878e9,0.3539163663878526,33.06752668438364,149.84940199517385,172820.1329977598,170401.48922709114
0,330,10.032941812984536,33.398899028454736,3.7800609576657486e8,-0.0,1.0429220764769467e7,3.0636367566073494e9,0.3548072130984178,32.60706089219974,150.2950456280463,175280.7501840986,172908.4425571498
0,331,9.891529456041745,33.49790156831558,3.884799354431801e8,-0.0,1.0518477633664778e7,3.0931361612998614e9,0.35567451098246816,32.14747073213567,150.7405570574201,177747.92911318206,175422.12939612503
0,332,9.757262239539664,33.59687290321176,3.990431217482681e8,-0.0,1.0608001569460457e7,3.1228133993126035e9,0.3564978664023068,31.71110227850391,151.18592806445292,180220.0397898691,177937.71287598787
0,333,9.62521534734569,33.69433765050296,4.096959359515953e8,-0.0,1.0697744250174904e7,3.1526528993566475e9,0.35728565463925477,31.281949878873494,151.62451942726332,182693.4255702839,180453.7917169659
0,334,9.494974222153793,33.79070949529908,4.2043866499903107e8,-0.0,1.078775895599551e7,3.182672826303469e9,0.35804268234946923,30.858666221999826,152.05819272884588,185169.51907424355,182971.98525915414
0,335,9.37094570597272,33.88764927951574,4.3127160480261993e8,-0.0,1.0878132734177131e7,3.212902861146719e9,0.35876690622832896,30.455573544411337,152.49442175782085,187652.71590036532,185494.69884441135
0,336,9.245962435019461,33.984066159239084,4.4219505489554214e8,-0.0,1.0968898044663165e7,3.2433546881112814e9,0.35947379095882254,30.04937791381325,152.92829771657588,190141.10557358226,188023.26703121705
0,337,9.125956523277807,34.07902458273758,4.5320932084778976e8,-0.0,1.1059839915202567e7,3.2739567305754757e9,0.3601422052566154,29.659358700652874,153.35561062231912,192630.26020101673,190550.53958497415
0,338,9.011637347993275,34.173964279167805,4.643147158502159e8,-0.0,1.1151098929842617e7,3.304756722436589e9,0.3607798866432399,29.287821380978144,153.78283925625513,195124.72450389885,193080.77799402238
0,339,8.897958982001242,34.26803517035266,4.755115565525131e8,-0.0,1.1242686898271568e7,3.335759301961549e9,0.36139666762062317,28.918366691504037,154.20615826658698,197622.86423322296,195614.6043850156
0,340,8.786232465865996,34.36182922783611,4.868001642416229e8,-0.0,1.133464181974541e7,3.366978054471816e9,0.36199306909814966,28.555255514064488,154.6282315252625,200126.30913696764,198153.0592881617
0,341,8.677558615869986,34.455043668011434,4.981808653984337e8,-0.0,1.1426912635499272e7,3.3983963433068185e9,0.3625653977873742,28.202065501577454,155.04769650605147,202633.81664836995,200694.40062274662
0,342,8.57203525740454,34.54707462211456,5.096539924115639e8,-0.0,1.1519436067290694e7,3.4299931426018534e9,0.36311100787746015,27.859114586564754,155.4618357995155,205143.38501944373,203236.57505290187
0,343,8.469571283578276,34.638859747731374,5.212198803381195e8,-0.0,1.1612314691641655e7,3.4618040588949685e9,0.36363615854652465,27.526106671629396,155.87486886479118,207658.10145149045,205782.7263553328
0,344,8.36633122781698,34.73103414964291,5.3287887033483505e8,-0.0,1.1705688322366377e7,3.493877912559199e9,0.36415401671465913,27.190576490405185,156.2896536733931,210180.89150118447,208337.46825077222
0,345,8.268099061902983,34.82173494995055,5.446313042615013e8,-0.0,1.1799255174395604e7,3.5261117309049816e9,0.364641488276617,26.871321951184697,156.6978072747775,212704.36982148545,210890.8500533066
0,346,8.169100594099278,34.91215629949798,5.56477531280899e8,-0.0,1.189324868620156e7,3.5585865141448407e9,0.365118990108654,26.549576930822656,157.1047033477409,215233.71420547485,213450.58421777657
0,347,8.074411403614313,35.002721342678136,5.684179015024986e8,-0.0,1.1987622846105188e7,3.5912872260960016e9,0.3655778348247184,26.241837061746516,157.5122460420516,217769.1981780221,216014.74125039752
0,348,7.98151038383091,35.09163720576673,5.804527716265526e8,-0.0,1.2082235709893458e7,3.6241652554163704e9,0.3660147709244881,25.93990874745046,157.9123674259503,220305.48886656802,218579.0581319898
0,349,7.890039596776113,35.18081756007943,5.925824983522377e8,-0.0,1.217729728535088e7,3.6572942542352195e9,0.36644119858948654,25.64262868952237,158.31367902035745,222848.93732666632,221150.06225486414
0,350,7.800656661194803,35.26917137849985,6.048074445539818e8,-0.0,1.2272682040651174e7,3.690631269673929e9,0.3668504429859734,25.35213414888311,158.7112712032493,225395.81741644634,223723.72858145836
0,351,7.715986508965311,35.35716085421844,6.171279739567909e8,-0.0,1.2368394951908153e7,3.724178654162971e9,0.36724015488468065,25.07695615413726,159.10722384398298,227947.0832812208,226299.90347948868
0,352,7.629637336028162,35.44515332153162,6.295444556009445e8,-0.0,1.2464587589213198e7,3.7579903758021016e9,0.36762560920595067,24.796321342091527,159.5031899468923,230505.3055597475,228883.87652855655
0,353,7.547135187832216,35.5321218102346,6.420572596448784e8,-0.0,1.2561056875576831e7,3.791995817433743e9,0.36799084156030587,24.528189360454704,159.89454814605568,233065.92779612693,231468.7340876628
0,354,7.462550978188432,35.61933744527049,6.546667613700981e8,-0.0,1.2658040189023523e7,3.8262794655442286e9,0.36835424046865894,24.253290679112403,160.2870185037172,235634.37996958988,234062.4158674147
0,355,7.38254786653027,35.7055791262886,6.673733359195023e8,-0.0,1.275529607714738e7,3.8607567714678173e9,0.36869716213384784,23.99328056622338,160.6751060682987,238205.23667992622,236656.68108346427
0,356,7.302133023307534,35.791490920348,6.801773629546547e8,-0.0,1.2852978562939202e7,3.8954830054517016e9,0.3690326612573441,23.731932325749487,161.06170914156598,240781.66342068565,239256.79185106818
0,357,7.225835468858967,35.87646042900238,6.930792257473412e8,-0.0,1.2950948363281623e7,3.9304093399441977e9,0.36934972319035136,23.483965273791643,161.4440719305107,243360.6948873687,241857.89093044098
0,358,7.148941897628976,35.9602912852822,7.06079306395256e8,-0.0,1.3049264147614598e7,3.9655572584507704e9,0.36965625268241464,23.234061167294172,161.82131078376992,245942.66315438738,244462.26333628743
0,359,7.074624806296485,36.04590199993103,7.191779940672302e8,-0.0,1.3148185057783173e7,4.0010204416769295e9,0.3699613780732283,22.992530620463576,162.20655899968966,248536.51557475183,247077.57409080295
0,360,7.002274748710502,36.12951643811767,7.323756783215065e8,-0.0,1.3247321289515246e7,4.0366599859039817e9,0.37024780080890024,22.757392933309134,162.5828239715295,251129.9440930104,249691.7288441913
0,361,6.931064320274858,36.21363615561687,7.45672749432415e8,-0.0,1.3346953597516786e7,4.072577499271145e9,0.3705295603868798,22.52595904089329,162.9613627002759,253731.35566966902,252313.49972339714
0,362,6.860536712696829,36.296456610585615,7.590696037428017e8,-0.0,1.3446898449351113e7,4.1087076349223013e9,0.37079880527440817,22.296744316264697,163.33405474763526,256334.8946259899,254937.1961672999
0,363,6.79169073756915,36.379078989636035,7.725666371037216e8,-0.0,1.3547258272154631e7,4.14508811568841e9,0.37105952553250926,22.072994897099736,163.70585545336215,258943.9825975351,257565.84366180561
0,364,6.722996919083664,36.46105777727865,7.861642469976196e8,-0.0,1.364801099582304e7,4.1817117554819674e9,0.37131222684801507,21.849739987021906,164.07475999775392,261557.4584627472,260198.8935887937
0,365,6.656027168492983,36.543170745181804,7.998628356757126e8,-0.0,1.374921588686736e7,4.218600963030874e9,0.3715583605732055,21.632088297602195,164.4442683533181,264177.56606013986,262837.96113540203
0,366,6.589630263019627,36.624530903903285,8.136628060872269e8,-0.0,1.3850797624413883e7,4.2557291244482546e9,0.3717956711496421,21.416298354813787,164.81038906756478,266801.60954440234,265480.80361358414
0,367,6.527331143676584,36.70531987619654,8.275645630387955e8,-0.0,1.3952722453831978e7,4.2930845775175405e9,0.3720199992416168,21.213826216948895,165.17393944288443,269429.47996545595,268125.9082147223
0,368,6.4630169683971985,36.78657170567278,8.415685140981865e8,-0.0,1.405519602959823e7,4.3307436247939625e9,0.3722454913238662,21.004805147290895,165.5395726755275,272065.8115016129,270780.3539292166
0,369,6.402134008157786,36.86720071632057,8.55675068084816e8,-0.0,1.4158020303371139e7,4.368634423859135e9,0.3724592132838056,20.806935526512802,165.90240322344255,274705.93231190066,273437.2939185516
0,370,6.341224826814091,36.94652782219984,8.698846366477242e8,-0.0,1.4261176645978035e7,4.406750722364149e9,0.3726632359440973,20.608980687145795,166.2593751998993,277348.28421300143,276096.5344165481
0,371,6.279948988843632,37.02583642210269,8.841976328764877e8,-0.0,1.4364807970742937e7,4.445146124269142e9,0.3728640924496013,20.409834213741803,166.61626389946213,279997.1679056537,278762.5153659572
0,372,6.221211501252284,37.10523888815415,8.986144714286766e8,-0.0,1.4468883976531379e7,4.483810367840997e9,0.37305840938990964,20.218937379069924,166.97357499669366,282652.38150380587,281433.89475231327
0,373,6.162228574567405,37.183846657746955,9.131355690757065e8,-0.0,1.4573352390657946e7,4.522724872639708e9,0.3732460676401333,20.027242867344068,167.32730995986128,285311.5333761233,284109.36271461716
0,374,6.1069871600677335,37.26185526989848,9.277613451904068e8,-0.0,1.4678176515000384e7,4.561876671419737e9,0.37342285499424294,19.847708270220135,167.67834871454318,287974.48949156475,286787.23613382585
0,375,6.049877006807128,37.34038654120387,9.424922202787399e8,-0.0,1.4783559840039296e7,4.601342719735996e9,0.37360134465668693,19.662100272123165,168.03173943541742,290646.05022041575,289474.50198338804
0,376,5.995317901516351,37.41808578159296,9.573286167294235e8,-0.0,1.4889294024414578e7,4.641045936450458e9,0.3737698041116728,19.484783179928144,168.3813860171683,293320.8754647212,292164.0967266101
0,377,5.940120020026415,37.49523824206702,9.722709585515633e8,-0.0,1.4995456951399766e7,4.681016312126149e9,0.3739337219263794,19.30539006508585,168.72857208930157,296000.5229063375,294858.8097234817
0,378,5.887847921849321,37.57209774704842,9.8731967142733e8,-0.0,1.5102025630167514e7,4.7212460167759905e9,0.37408992618889525,19.135505746010296,169.07443986171788,298685.14451750607,297557.42665569286
0,379,5.835438048028858,37.64854570354693,1.0024751835577049e9,-0.0,1.5209032498554854e7,4.761748133394585e9,0.374241804099189,18.96517365609379,169.41845566596118,301374.9350538588,300261.31551992183
0,380,5.783262794570012,37.72475743586942,1.0177379237147484e9,-0.0,1.5316491941839894e7,4.802529014184411e9,0.37438974264325803,18.79560408235254,169.7614084614124,304070.40036172,302970.83785961365
0,381,5.731165158499095,37.80114716053866,1.0331083239875107e9,-0.0,1.542445148962018e7,4.843607693557778e9,0.3745357875541335,18.626286765122057,170.10516222242398,306772.93930451735,305687.4519541651
0,382,5.682017182761667,37.87598568846499,1.0485868160036926e9,-0.0,1.553268694817839e7,4.884899598200452e9,0.37466924184730155,18.466555843975417,170.44193559809247,309476.28002950776,308403.7893167103
0,383,5.633469622754575,37.95102661080266,1.0641738344779091e9,-0.0,1.5641420253245475e7,4.926490122515108e9,0.37480056725213223,18.30877627395237,170.77961974861196,312186.6744982395,311127.0039072982
0,384,5.584115896376197,38.02628012972971,1.079869814847332e9,-0.0,1.5750672945981493e7,4.968388596409561e9,0.3749314036345629,18.148376663222642,171.1182605837837,314904.4206768651,313857.9002149206
0,385,5.5354556216618205,38.09962168016448,1.0956751964808655e9,-0.0,1.5860197622774804e7,5.010500888287434e9,0.37505109531709385,17.990230770400917,171.44829756074017,317622.19083718647,316588.60731879727
0,386,5.490038555847995,38.17415697683286,1.1115904160046158e9,-0.0,1.5970293516863262e7,5.052942881504603e9,0.37517021232644643,17.842625306505987,171.78370639574788,320349.8026932766,319327.99865772587
0,387,5.442696119538642,38.24811912286996,1.1276159165031471e9,-0.0,1.6080842841467176e7,5.0956702631446495e9,0.3752868829615009,17.688762388500585,172.11653605291482,323082.3626702446,322073.09109560656
0,388,5.39598539597276,38.321654555955966,1.1437521388076744e9,-0.0,1.619182742348545e7,5.138676901504681e9,0.37539904632246257,17.53695253691147,172.44744550180184,325819.87683064287,324822.93833653507
0,389,5.352570586410376,38.39373987083061,1.1599995287104874e9,-0.0,1.63031030608604e7,5.181907561964208e9,0.37549984677397286,17.395854405833724,172.77182941873772,328558.45840730483,327572.668018631
0,390,5.30847268480664,38.466356217240595,1.176358530153286e9,-0.0,1.641493667633086e7,5.225466773615749e9,0.37560170286388944,17.25253622562158,173.0986029775827,331305.40939232346,330331.08384484815
0,391,5.26491238826005,38.53842473881524,1.1928295909225578e9,-0.0,1.6527197286833065e7,5.269304548229171e9,0.37569894875145377,17.110965261845163,173.42291132466858,334056.9289358196,333093.882977629
0,392,5.220195074798015,38.60976851008998,1.2094131574542465e9,-0.0,1.6639889229738547e7,5.313423420603264e9,0.3757925922468632,16.96563399309355,173.7439582954049,336812.73744475155,335861.3992060916
0,393,5.178419360560933,38.68206145529733,1.2261096838784866e9,-0.0,1.6753139255983848e7,5.3578740437231655e9,0.3758855089525416,16.829862921823032,174.069276548838,339577.6361133336,338636.9973452399
0,394,5.136278725548047,38.75325617259187,1.2429196185446968e9,-0.0,1.686677229560844e7,5.402588665925028e9,0.3759726582102924,16.692905858031153,174.3896527766634,342345.4342479422,341415.65489435784
0,395,5.095662787840141,38.82408178888325,1.2598434150499115e9,-0.0,1.698084304667075e7,5.447589588385035e9,0.3760552839055529,16.560904060480457,174.7083680499746,345118.20761038805,344198.76764742826
0,396,5.054874345062092,38.89478148600347,1.2768815285391922e9,-0.0,1.7095400683852233e7,5.492897142266292e9,0.3761360070270045,16.428341621451796,175.0265166870156,347897.06941209926,346988.06262075796
0,397,5.013867713948082,38.96502074844923,1.2940344150172386e9,-0.0,1.7210410840487517e7,5.538498688656305e9,0.37621356439007136,16.295070070331267,175.3425933680215,350680.9145420548,349782.4463624676
0,398,4.9743219285090845,39.03545189999267,1.3113025314487305e9,-0.0,1.732592311778329e7,5.584414869429019e9,0.3762890715252518,16.166546267654525,175.65953354996702,353471.60343237506,352583.206294835
0,399,4.935649464159859,39.10446696807911,1.3286863376581383e9,-0.0,1.7441773688649766e7,5.630581364113118e9,0.3763568212475093,16.040860758519543,175.970101356356,356263.90710612753,355385.26655002154
0,400,4.8973204176221765,39.17411295410198,1.3461862929174004e9,-0.0,1.7558190012621157e7,5.6770897121310625e9,0.37642536006873323,15.916291357272074,176.2835082934589,359064.7158617729,358195.7420222423
0,401,4.8594530927926005,39.24315820050755,1.3638028600879211e9,-0.0,1.767503951026045e7,5.72388798352652e9,0.3764898172534517,15.793222551575951,176.59421190228397,361869.9153916687,361010.4693989923
0,402,4.822759768047058,39.3115825176938,1.3815365016046906e9,-0.0,1.779231223800072e7,5.770973018071599e9,0.37654959179199515,15.67396924615294,176.9021213296221,364679.3114292275,363829.0033155413
0,403,4.78395502390649,39.38043467243842,1.3993876826010284e9,-0.0,1.7910162599922426e7,5.818407845167708e9,0.3766114804000747,15.547853827696091,177.21195602597288,367496.96751391573,366656.5674693437
0,404,4.74775028794751,39.447545631038764,1.4173568699290771e9,-0.0,1.8028300456548344e7,5.866076514516454e9,0.3766633484160309,15.430188435829407,177.51395533967445,370314.84219597874,369483.45304248494
0,405,4.711739727409655,39.51626321951195,1.4354445305029373e9,-0.0,1.814711600431899e7,5.914137451246253e9,0.3767199592651395,15.313154114081378,177.82318448780376,373144.494120012,372322.05715653993
0,406,4.676992171980847,39.58316837404458,1.4536511325623589e9,-0.0,1.8266230376804322e7,5.962438400420196e9,0.3767675642377427,15.200224558937752,178.12425768320063,375974.3569206115,375160.472110078
0,407,4.642928837829562,39.65006526657986,1.4719771471960526e9,-0.0,1.8385845424981993e7,6.011061940771619e9,0.3768135081999044,15.089518722946075,178.42529369960937,378810.5355450495,378004.9904822109
0,408,4.607537333421249,39.717184426160834,1.4904230464011917e9,-0.0,1.8506011288012568e7,6.060029559107936e9,0.376860216090271,14.974496333619058,178.72732991772375,381654.14475461014,380857.4237361963
0,409,4.572930062880976,39.7835102320897,1.5089893024687653e9,-0.0,1.862659441201708e7,6.109287812046221e9,0.3769023046305529,14.862022704363174,179.02579604440365,384501.43811307405,383713.2875600988
0,410,4.540081943156816,39.849261941638986,1.5276763911006622e9,-0.0,1.8747607844347976e7,6.158842825082007e9,0.37693993766488776,14.75526631525965,179.32167873737544,387352.9767696918,386572.81068147655
0,411,4.506931193485979,39.91505992821328,1.5464847875219345e9,-0.0,1.8869143971192777e7,6.208733384638297e9,0.37697698499461624,14.647526378829433,179.61776967695977,390211.17939394875,389439.12407890626
0,412,4.472100289671674,39.98139127537233,1.565414968466404e9,-0.0,1.899127229047081e7,6.25898921520757e9,0.377016200610423,14.534325941432941,179.9162607391755,393077.90074644855,392314.5518884831
0,413,4.440877905178235,40.04651830487491,1.5844674147660599e9,-0.0,1.9113744900365256e7,6.309509229084791e9,0.37704748422745893,14.432853191829263,180.20933237193708,395946.4531997256,395190.5943041875
0,414,4.408626147283165,40.11107876154052,1.6036426040991936e9,-0.0,1.9236686172951944e7,6.360345471502912e9,0.3770765668022163,14.328034978670287,180.49985442693233,398819.7499737288,398071.74920301343
0,415,4.377295681179596,40.176575423679466,1.6229410191279716e9,-0.0,1.936023540440208e7,6.411556673698892e9,0.3771074564099558,14.226210963833688,180.7945894065576,401702.46130934206,400962.0294842634
0,416,4.345813526627983,40.24049865222358,1.642363141780777e9,-0.0,1.948413706888302e7,6.463037878874559e9,0.3771319812306202,14.123893961540944,181.0822439350061,404586.4127055822,403853.6132114382
0,417,4.315140315349045,40.30480974160316,1.6619094574992676e9,-0.0,1.9608591421023738e7,6.514873165067631e9,0.37715649167333204,14.024206024884396,181.3716438372142,407477.97127642576,406752.5512848844
0,418,4.285607755250577,40.36803939774563,1.681580450289669e9,-0.0,1.9733438268918283e7,6.566996746118173e9,0.3771756321213236,13.928225204564377,181.65617728985535,410372.18838995986,409653.77929607267
0,419,4.25564813722731,40.43257327359601,1.7013766086941032e9,-0.0,1.9858952533181924e7,6.619524502709124e9,0.3771988292007383,13.830856445988758,181.94657973118206,413277.2721636535,412566.0404714804
0,420,4.225879919360797,40.495669680766056,1.7212984201311035e9,-0.0,1.998483421708354e7,6.672331951043983e9,0.377216118084931,13.73410973792259,182.23051356344726,416183.985843971,415479.87892067805
0,421,4.196141839604529,40.558506400186246,1.7413463739754372e9,-0.0,2.01112124908126e7,6.725474084656668e9,0.37723174661749426,13.637460978714719,182.51327880083812,419096.2780284977,418399.3008760509
0,422,4.1662959204839325,40.62100761265532,1.7615209613132133e9,-0.0,2.0238081835874576e7,6.778949573425858e9,0.37724556350114796,13.54046174157278,182.79453425694894,422013.917768457,421324.11970958026
0,423,4.138041877569396,40.68301643720895,1.7818226739166183e9,-0.0,2.036540739074143e7,6.832744652367007e9,0.3772559998709496,13.448636102100537,183.07357396744027,424936.10030024743,424252.9681120869
0,424,4.110913446260273,40.74556637093025,1.8022520065760803e9,-0.0,2.0493306379737906e7,6.886909898432791e9,0.3772669059411812,13.360468700345887,183.35504866918612,427866.3475823717,427189.52877553605
0,425,4.081376269325286,40.807167386235335,1.8228094533019562e9,-0.0,2.062165974007359e7,6.94139593622932e9,0.3772754181694056,13.264472875307181,183.632253238059,430800.27481767826,430130.5726709395
0,426,4.055476490437117,40.86932166763414,1.8434955097735405e9,-0.0,2.07505620570006e7,6.996243926508715e9,0.3772829379011379,13.18029859392063,183.91194750435363,433741.8945117494,433078.1329827623
0,427,4.026215118925656,40.9304370269656,1.8643106752898712e9,-0.0,2.087992163487641e7,7.051415862802357e9,0.377288368041042,13.08519913650838,184.1869666213452,436687.0458891848,436030.3343448771
0,428,3.9990216864306776,40.99174975304706,1.8852554476659355e9,-0.0,2.1009811778011363e7,7.106943993322928e9,0.37729261079156623,12.996820480899702,184.46287388871178,439638.96068053343,438988.6375077665
0,429,3.9710688139166974,41.05189954838292,1.9063303265483704e9,-0.0,2.1140119154119655e7,7.162780790568962e9,0.37729286703130455,12.905973645229267,184.73354796772315,442593.56435818854,441949.8843702866
0,430,3.9464081188253672,41.11222688395253,1.9275358157529945e9,-0.0,2.1270944103873134e7,7.218970148912453e9,0.37729126281192604,12.825826386182444,185.0050209777864,445554.66877663345,444916.5797280711
0,431,3.9195197416947085,41.17268434247097,1.9488724160961723e9,-0.0,2.140234289034371e7,7.275537369641967e9,0.3772908035510989,12.738439160507802,185.27707954111938,448523.0095618109,447891.24522554694
0,432,3.893914952038898,41.232815000481445,1.9703406323652802e9,-0.0,2.1534229468522955e7,7.332446498036636e9,0.37728801862966926,12.655223594126419,185.5476675021665,451496.49477438524,450870.6525646734
0,433,3.869035676304059,41.29176360064585,1.9919409695458794e9,-0.0,2.166651962794141e7,7.389662029352752e9,0.37728051781660715,12.574365947988193,185.81293620290631,454472.36221915844,453852.21823247446
0,434,3.8441821559767497,41.3516152933332,2.0136739359089851e9,-0.0,2.1799445025295947e7,7.447285205069456e9,0.37727541119938934,12.493592006924437,186.0822688199994,457457.6779331926,456843.23973558267
0,435,3.8194472589579025,41.410221590682454,2.035540038358509e9,-0.0,2.1932776010464504e7,7.50521752619355e9,0.37726578962556223,12.413203591613183,186.34599715807104,460445.26049288304,459836.4983944637
0,436,3.7949550050440175,41.46970183998738,2.0575397874746552e9,-0.0,2.206673891520121e7,7.563558379553073e9,0.3772583416978293,12.333603766393058,186.6136582799432,463442.15867118177,462839.0099160429
0,437,3.7684191390830994,41.52806403519279,2.0796736929356728e9,-0.0,2.22011461039291e7,7.622227154481343e9,0.37724797144299366,12.247362202020073,186.87628815836757,466442.08936094935,465845.2086749472
0,438,3.7472233419580685,41.58696261456683,2.101942267914009e9,-0.0,2.2336097437624093e7,7.681268409765344e9,0.37723606545011834,12.178475861363722,187.14133176555072,469449.4015908706,468857.1113157094
0,439,3.7220611760833195,41.645167353046325,2.1243460251452446e9,-0.0,2.2471560835282743e7,7.7406691815438795e9,0.3772236079656902,12.096698822270788,187.40325308870845,472461.46376317996,471875.02631403337
0,440,3.6977403917514335,41.702555986984194,2.1468854801805954e9,-0.0,2.2607473640324965e7,7.800402921562389e9,0.37720777669412947,12.01765627319216,187.66150194142887,475477.1060467637,474896.2625124654
0,441,3.674031221217981,41.76039185099345,2.1695611470448456e9,-0.0,2.2743974318162553e7,7.86053152726484e9,0.37719261581049457,11.94060146895844,187.92176332947054,478500.58022260666,477925.149070026
0,442,3.651625103535224,41.81758552999675,2.1923735455270996e9,-0.0,2.2880940572397247e7,7.921002187472484e9,0.3771744582456587,11.867781586489478,188.17913488498536,481528.14316091244,480957.7247469296
0,443,3.630279053932325,41.87467653327485,2.215323191922882e9,-0.0,2.3018433737803783e7,7.981842953924194e9,0.3771551129772953,11.798406925280057,188.43604439973683,484561.63391850167,483995.90844927845
0,444,3.606550983581653,41.93111402292147,2.238410608434555e9,-0.0,2.315643165574208e7,8.043045046714929e9,0.37713458985497106,11.721290696640372,188.6900131031466,487599.74955623806,487039.46668164723
0,445,3.5834462567364334,41.987709267148915,2.261636315457718e9,-0.0,2.3294990883867014e7,8.104634627863103e9,0.3771138932180314,11.64620033439341,188.94469170217013,490644.7281882352,490089.70235357847
0,446,3.5622538774858934,42.045311527985234,2.2850008339587746e9,-0.0,2.34341899264772e7,8.166647873250057e9,0.37709495371852225,11.577325101829153,189.20390187593355,493699.2059074555,493148.8570025888
0,447,3.539502439846948,42.100826413261295,2.308504690741329e9,-0.0,2.3573735547053017e7,8.228955098791369e9,0.3770701940234985,11.50338292950258,189.45371885967583,496753.3902707109,496208.2026886021
0,448,3.518867896350528,42.15663300010688,2.3321484093220787e9,-0.0,2.3713845048493054e7,8.291654172402808e9,0.3770450229140594,11.436320663139217,189.70484850048095,499814.6551012234,499273.98660893773
0,449,3.494696808360935,42.211644062486485,2.355932515214489e9,-0.0,2.3854460916377593e7,8.354720436239051e9,0.37701882201274645,11.357764627173038,189.95239828118918,502880.23898785363,502345.1801256691
0,450,3.4747617958031354,42.26712395649906,2.3798575386514053e9,-0.0,2.3995640481470983e7,8.418180678010537e9,0.37699179961486534,11.29297583636019,190.20205780424578,505953.1705968251,505422.43285843654
0,451,3.454965471204183,42.32266970495505,2.403924007365406e9,-0.0,2.413738333308813e7,8.48203587585734e9,0.3769646330042275,11.228637781413594,190.4520136722977,509032.73352582066,508506.2846726027
0,452,3.4329978987868013,42.377490875851294,2.4281324505443153e9,-0.0,2.4279629482394855e7,8.546260075498159e9,0.37693605123705287,11.157243171057104,190.69870894133084,512116.6392124003,511595.1463542495
0,453,3.4122730044635365,42.43190657376414,2.4524834015763664e9,-0.0,2.4422379896167815e7,8.610854691387653e9,0.3769055049150147,11.089887264506494,190.94357958193862,515205.43237404455,514688.5236241124
0,454,3.3926561923959637,42.48664734629683,2.47697739235318e9,-0.0,2.4565714830506325e7,8.675857140696692e9,0.3768751670686536,11.026132625286882,191.18991305833572,518301.5737622953,517788.92235150846
0,455,3.37340720523832,42.54055482445405,2.5016149573391914e9,-0.0,2.470951964140363e7,8.74121647949946e9,0.37684207410609954,10.96357341702454,191.4324967100432,521401.30758038524,520892.8088975771
0,456,3.3523951360241067,42.59499691971368,2.5263966321698265e9,-0.0,2.4853961767597884e7,8.807009933854809e9,0.37681100002873785,10.895284192078346,191.67748613871157,524509.5220289716,524005.7155771671
0,457,3.33290552870152,42.647942983803084,2.5513229538626976e9,-0.0,2.499879427718527e7,8.87312603081097e9,0.37677487251671465,10.83194296827994,191.91574342711388,527618.9403905155,527119.3714108946
0,458,3.312939731211298,42.701579265624005,2.5763944600934525e9,-0.0,2.5144270137536805e7,8.939681262898405e9,0.37674066957364527,10.767054126436719,192.15710669530802,530737.1639952066,530241.983561516
0,459,3.2930781929920836,42.7550631259423,2.601611690548092e9,-0.0,2.529029525123977e7,9.006633829770962e9,0.3767057909681995,10.702504127224271,192.39778406674034,533861.2911418934,533370.4736422191
0,460,3.2743222812137076,42.807949871708146,2.626975185714596e9,-0.0,2.543681388215618e7,9.073959200077246e9,0.3766686272736374,10.641547413944549,192.63577442268667,536989.6872814012,536502.9083007176
0,461,3.255430251357371,42.860172944035995,2.6524854867805786e9,-0.0,2.558383220453302e7,9.141661159509142e9,0.37662952570504765,10.580148316911455,192.87077824816197,540122.3148613501,539639.6200615419
0,462,3.2368496050184463,42.913329373232955,2.6781431389223022e9,-0.0,2.5731516362402234e7,9.209817420507528e9,0.3765926795532012,10.51976121630995,193.1099821795483,543264.4415018281,542785.7472290413
0,463,3.217220014556558,42.96535573286839,2.7039486851379204e9,-0.0,2.5879661731890477e7,9.278334696727371e9,0.3765529975775581,10.455965047308814,193.34410079790774,546409.3753247029,545934.9944799624
0,464,3.199972073374351,43.01727081839947,2.7299026710962296e9,-0.0,2.6028344657357566e7,9.34724924991768e9,0.3765119552343919,10.399909238466641,193.5777186827976,549560.0130631924,549089.2493458231
0,465,3.1804895149412755,43.06971540355653,2.756005645187092e9,-0.0,2.6177678153920986e7,9.416614696386168e9,0.37647302667840016,10.336590923559145,193.81371931600438,552719.1748532719,552252.6922873324
0,466,3.1637857593611427,43.12114861979656,2.7822581553705826e9,-0.0,2.6327452518567268e7,9.486334718281765e9,0.37643021239883456,10.282303717923714,194.0451687890845,555880.9766801535,555417.9638698995
0,467,3.1440384435302295,43.17247417027416,2.8086607494275665e9,-0.0,2.647781973872465e7,9.556481068556845e9,0.3763881099194939,10.218124941473246,194.2761337662337,559049.2898368303,558590.641954911
0,468,3.1281235640553753,43.223134738805015,2.8352139812180595e9,-0.0,2.662865709731947e7,9.626997540327452e9,0.37634273337885404,10.166401583179969,194.50410632462257,562221.2477232921,561765.8507766793
0,469,3.109844988612787,43.27455574295959,2.8619184014792595e9,-0.0,2.6780174827308726e7,9.697983592528534e9,0.3763000978627253,10.106996212991557,194.73550084331816,565402.515942742,564951.0654857866
0,470,3.091463620791372,43.32536764110745,2.888774563566311e9,-0.0,2.6932207892687533e7,9.769363145996828e9,0.3762557856367628,10.047256767571959,194.96415438498352,568588.1884768356,568140.7168773821
0,471,3.075456250421624,43.376211247914355,2.9157830229684944e9,-0.0,2.7084802123005256e7,9.841158776966982e9,0.37621060761112934,9.995232813870278,195.1929506156146,571780.0481619925,571335.8736590986
0,472,3.057951337382406,43.42580028131662,2.942944334470726e9,-0.0,2.7237858908558737e7,9.913325070368998e9,0.37616263107995945,9.93834184649282,195.4161012659248,574974.3571289103,574533.9149917137
0,473,3.041040427021833,43.47654367772962,2.970259058252182e9,-0.0,2.739161427133545e7,9.985974492089485e9,0.37611732163283923,9.883381387820958,195.6444465497833,578178.861612347,577741.9877196624
0,474,3.0231056687153526,43.526738097799395,2.997727749384617e9,-0.0,2.7545904423624236e7,1.0059030947413273e10,0.376070862970819,9.825093423324896,195.87032144009729,581388.102457551,580955.0935385157
0,475,3.00777296496695,43.57596897767049,3.0253509700864525e9,-0.0,2.7700653498977512e7,1.0132459441927866e10,0.37602100430284613,9.775262136142587,196.0918603995172,584600.174719849,584170.2882718025
0,476,2.9904144704571713,43.62563152067025,3.0531292815196114e9,-0.0,2.785605229273397e7,1.020635160982176e10,0.3759728507316787,9.718847028985806,196.3153418430161,587820.4024316721,587394.2228723068
0,477,2.975530333521341,43.67490477377921,3.081063245462944e9,-0.0,2.801197420110308e7,1.0280648448463226e10,0.3759228351729973,9.670473583944359,196.53707148200644,591045.4000523238,590622.2262674448
0,478,2.9580597663210444,43.72419264541511,3.109153425262802e9,-0.0,2.8168509072478116e7,1.0355393911381737e10,0.37587364662958583,9.613694240543394,196.75886690436798,594277.2373146394,593857.8089762423
0,479,2.9432253292229413,43.77305783084175,3.137400386596573e9,-0.0,2.8325564504456174e7,1.0430545011037933e10,0.3758224981844357,9.56548231997456,196.97876023878788,597513.7109786996,597097.2839473936
0,480,2.9268952454268944,43.82116116091212,3.1658046966164894e9,-0.0,2.848314347825326e7,1.0506104172945076e10,0.375769917537433,9.512409547637407,197.19522522410455,600754.2731161715,600341.2736057985
0,481,2.9107735463947577,43.870190111518085,3.194366921167885e9,-0.0,2.8641409191680826e7,1.0582150900030592e10,0.37571949783598513,9.460014025782963,197.41585550183137,604004.3209844034,603594.6953812368
0,482,2.8953144767894043,43.918123245627264,3.2230876304242935e9,-0.0,2.8800146123150222e7,1.0658582800934113e10,0.375666159655312,9.409772049565564,197.6315546053227,607257.0356456399,606850.599201274
0,483,2.8803660103003694,43.96619605404745,3.2519673941992874e9,-0.0,2.8959486740981482e7,1.0735464701694769e10,0.375612979040641,9.361189533476201,197.84788224321352,610516.5674570176,610113.1814269515
0,484,2.8653813434910402,44.014065811929754,3.28100678357539e9,-0.0,2.911940105944927e7,1.0812783329198057e10,0.3755592996266256,9.312489366345881,198.0632961536839,613781.8477163302,613381.5262117686
0,485,2.8499132129215514,44.06158979157735,3.3102063721657944e9,-0.0,2.927987920579003e7,1.089053504264237e10,0.3755049233410472,9.262217941995042,198.27715406209808,617052.461429211,616655.3425857903
0,486,2.8346389957185463,44.1093945729512,3.339566733442997e9,-0.0,2.9440982035079334e7,1.0968750535605558e10,0.37545114114910993,9.212576736085275,198.4922755782804,620330.4075925351,619936.4411321055
0,487,2.8200030289934506,44.15645855985133,3.3690884420868607e9,-0.0,2.96025996108539e7,1.1047377568398989e10,0.37539540330592175,9.165009844228715,198.704063519331,623612.2104340388,623221.2212316938
0,488,2.8043894364424222,44.20334370533432,3.3987720758362503e9,-0.0,2.9764806296697423e7,1.1126453396952091e10,0.3753395347507443,9.114265668437872,198.91504667400443,626899.9717743339,626512.2335658214
0,489,2.790292840547938,44.249836569272084,3.4286182117625694e9,-0.0,2.9927558950721398e7,1.1205958115140194e10,0.3752823117657131,9.068451731780797,199.12426456172437,630192.6329063722,629807.7287882916
0,490,2.775406724776839,44.296975807760326,3.4586274285487595e9,-0.0,3.0090987742143065e7,1.1285956565101343e10,0.3752268314494905,9.020071855524726,199.33639113492146,633493.9836519783,633112.1359121912
0,491,2.761787143471168,44.3435966047635,3.4888003071980553e9,-0.0,3.025495384817095e7,1.1366382032253881e10,0.3751697919376374,8.975808216281296,199.54618472143574,636799.8479362212,636420.7107451517
0,492,2.746702821673124,44.389942009268445,3.5191374293049545e9,-0.0,3.04195076824358e7,1.1447260350453459e10,0.3751125487684089,8.926784170437653,199.754739041708,640111.4130109365,639735.3910234798
0,493,2.73345180482129,44.43542486039811,3.549639378562603e9,-0.0,3.0584560392607655e7,1.1528548894992971e10,0.37505284250170035,8.883718365669193,199.95941187179147,643426.2643597439,643052.8573927797
0,494,2.7188194476320664,44.48151671306894,3.5803067372409096e9,-0.0,3.0750294831152916e7,1.161033890934863e10,0.3749949413666426,8.836163204804215,200.16682520881022,646749.7595500187,646379.3490897837
0,495,2.704295018494214,44.52674875416327,3.611140092447712e9,-0.0,3.0916545737157136e7,1.169255004744507e10,0.37493509331563146,8.788958810106195,200.37036939373473,650076.7856906091,649709.3430291936
0,496,2.691596317447102,44.57235457656625,3.642140030286625e9,-0.0,3.1083428405100707e7,1.1775240458643326e10,0.37487563057451206,8.747688031703081,200.5755955945481,653411.2325075015,653046.2653796251
0,497,2.677342063884073,44.617617098179096,3.673307138820362e9,-0.0,3.1250898119031068e7,1.185838922633808e10,0.37481585968370223,8.701361707623237,200.77927694180593,656751.1623409468,656389.0950294979
0,498,2.664575197567887,44.662659868971865,3.7046420077414246e9,-0.0,3.141894290284164e7,1.1941991557873713e10,0.3747552474018359,8.659869392095633,200.98196941037338,660096.5757821254,659737.0086074905
0,499,2.6506110250732817,44.70756703791927,3.736145226685116e9,-0.0,3.1587595590863056e7,1.2026064973155548e10,0.37469470224248747,8.614485831488166,201.1840516706367,663448.1166484174,663091.3752997336
0,500,2.637068177373492,44.7517900386927,3.767817388317631e9,-0.0,3.175678640537475e7,1.2110575814369743e10,0.3746325962789707,8.570471576463849,201.38305517411715,666803.7328859558,666449.7050708409
0,501,2.6226000228801194,44.796439728497745,3.799659084877388e9,-0.0,3.1926643601741817e7,1.2195589359595263e10,0.3745717233448396,8.523450074360388,201.58397877823984,670167.3175054743,669816.2538328568
0,502,2.610849332377984,44.84058097404911,3.831670912858307e9,-0.0,3.209704024412195e7,1.2281043289690912e10,0.3745091059304112,8.485260330228448,201.782614383221,673535.2576211595,673186.4323835064
0,503,2.5973528453344157,44.88556876551929,3.863853465215008e9,-0.0,3.226815605477444e7,1.2367029030336536e10,0.37444882656480877,8.441396747336851,201.9850594448368,676912.6787288205,676566.5625210124
0,504,2.585339345664388,44.92907933408825,3.896207340855873e9,-0.0,3.2439723414615106e7,1.2453413260110142e10,0.3743850553754078,8.402352873409262,202.18085700339714,680291.418659113,679947.4875844604
0,505,2.571340373808491,44.97268352277643,3.928733136655567e9,-0.0,3.261193587074245e7,1.254029447806937e10,0.37432205987858996,8.356856214877595,202.37707585249393,683677.1192453803,683336.0344645143
0,506,2.5600853016199414,45.016800966149134,3.961431452432518e9,-0.0,3.2784798632884536e7,1.2627676655807058e10,0.3742595515711093,8.320277230264809,202.57560434767112,687070.589057268,686731.625821639
0,507,2.548228612294167,45.059767847854076,3.994302889142704e9,-0.0,3.295816806136144e7,1.2715488317967546e10,0.37419483660081965,8.281742989956042,202.76895531534333,690466.7119505237,690130.031489275
0,508,2.534921848816695,45.10328542454805,4.027348049736393e9,-0.0,3.3132228846873563e7,1.2803824204475378e10,0.3741317186232131,8.23849600865426,202.96478441046622,693871.2844506277,693537.2729658481
0,509,2.5213947250916746,45.146178276620105,4.060567536385582e9,-0.0,3.330684997668323e7,1.2892619101746181e10,0.37406742496123485,8.194532856547943,203.15780224479047,697280.2151881534,696948.9308198955
0,510,2.5092303381795444,45.18927719704752,4.0939619529876747e9,-0.0,3.3482105710957076e7,1.2981911959600433e10,0.3740033229568672,8.15499859908352,203.35174738671384,700696.0726311046,700367.1590667022
0,511,2.4962910343219966,45.23095619989486,4.127531905283245e9,-0.0,3.36578464529972e7,1.3071627632198322e10,0.37393656208559645,8.11294586154649,203.5393028995269,704113.7037983947,703787.363995911
0,512,2.4857992758975884,45.27466678150418,4.161278003515003e9,-0.0,3.383440425711421e7,1.3161936976127472e10,0.37387351213113956,8.078847646667162,203.7360005167688,707544.2213885819,707219.8206073259
0,513,2.4736082972005007,45.316619998240405,4.19520085273114e9,-0.0,3.401142211151099e7,1.3252658690473999e10,0.3738073472995636,8.039226965901626,203.92478999208183,710975.5056367769,710653.4878574264
0,514,2.4606703376531227,45.358850925468246,4.22930106357436e9,-0.0,3.4189103882644415e7,1.334389833210487e10,0.3737420229025546,7.997178597372649,204.1148291646071,714414.2317586024,714094.7931462678
0,515,2.4503039793508146,45.400448043760726,4.263579247217476e9,-0.0,3.436732960595092e7,1.343559549984725e10,0.3736749403813276,7.963487932890147,204.30201619692326,717856.9230646162,717539.3969355433
0,516,2.4376929812331642,45.44271683945162,4.298036015207756e9,-0.0,3.4546274324107125e7,1.3527841536031523e10,0.37360982510790813,7.922502189007783,204.4922257775323,721308.5665881567,720993.5379497384
0,517,2.426563620903737,45.48405166950557,4.33267198111161e9,-0.0,3.4725743283442065e7,1.3620537296427937e10,0.37354261678439066,7.886331767937145,204.67823251277505,724763.3143217663,724450.4004293737
0,518,2.4149979253479303,45.5256900310629,4.367487760605537e9,-0.0,3.49058808505184e7,1.3713758519962994e10,0.3734762263443223,7.848743257380773,204.86560513978304,728225.5493007977,727914.8652795324
0,519,2.4033887921244554,45.56756354436652,4.402483968705105e9,-0.0,3.508667788331614e7,1.3807501852735968e10,0.37341041983722406,7.81101357440448,205.05403594964935,731694.9920054484,731386.5510484835
0,520,2.3918068499282246,45.608329743427674,4.437661223015961e9,-0.0,3.526799669690561e7,1.3901697059374958e10,0.373342541336912,7.773372262266729,205.23748384542455,735167.1475607938,734860.9428026289
0,521,2.38121731492752,45.64919126322428,4.473020141846741e9,-0.0,3.544995468996895e7,1.3996406251627085e10,0.3732747649074973,7.7389562735144395,205.42136068450927,738645.9110142646,738341.6903108614
0,522,2.3696094612614136,45.68981960202742,4.508561345806225e9,-0.0,3.563253523339949e7,1.4091622046028307e10,0.3732068788092708,7.701230749099594,205.60418820912338,742129.96536377,741829.2117462207
0,523,2.358368725402055,45.73042997955697,4.544285454436115e9,-0.0,3.581575058850872e7,1.4187352103353945e10,0.3731390085583242,7.664698357556678,205.78693490800637,745620.7994991319,745322.1783438334
0,524,2.348093703156187,45.771221511949406,4.580193091284309e9,-0.0,3.5999617644381985e7,1.4283606554371853e10,0.3730714136535158,7.631304535257608,205.97049680377233,749118.5328588573,748821.8018969466
0,525,2.3363725616964888,45.811633578598176,4.616284878476673e9,-0.0,3.618409901798846e7,1.4380367105967266e10,0.3730035177240673,7.593210825513588,206.15235110369179,752621.5970990508,752327.1212069159
0,526,2.3254828835638275,45.85198144767524,4.6525614423619e9,-0.0,3.636921027971567e7,1.4477643164768541e10,0.37293545858856336,7.55781937158244,206.3339165145386,756130.7577178116,755838.3283207287
0,527,2.3145466475930565,45.89188563726209,4.689023408895454e9,-0.0,3.655492061095605e7,1.4575419753078384e10,0.3728667025538089,7.522276604677433,206.5134853676794,759644.857676409,759354.4867384993
0,528,2.3044643963902245,45.931686460240655,4.72567140487352e9,-0.0,3.674125906556159e7,1.4673713381743002e10,0.3727977205389828,7.48950928826823,206.69258907108295,763164.9210611624,762876.3961516437
0,529,2.294234431076952,45.97113894704596,4.762506059219288e9,-0.0,3.692820957877063e7,1.4772516807950377e10,0.3727282599251238,7.456261901000094,206.87012526170682,766690.2552045716,766403.6142577195
0,530,2.283465918209524,46.010278829862266,4.799528002039917e9,-0.0,3.711578004252085e7,1.4871835420496134e10,0.3726584720369839,7.421264234180953,207.0462547343802,770221.0280141128,769936.4056651908
0,531,2.2732700775019232,46.049739940054,4.836737863898392e9,-0.0,3.730402782843115e7,1.4971700912998552e10,0.37258931583564614,7.3881277518812505,207.223829730243,773759.2181206567,773476.4734698528
0,532,2.2611625902239556,46.088916054239085,4.874136278078236e9,-0.0,3.749291129463212e7,1.5072092530666054e10,0.3725201486029449,7.348778418227855,207.40012224407587,777303.1089215406,777022.7148055598
0,533,2.2514609050664696,46.127737455883505,4.911723877562824e9,-0.0,3.7682391142447665e7,1.517299060136178e10,0.3724500175538702,7.317247941466026,207.57481855147577,780851.9314902498,780573.2936054441
0,534,2.2417721516218374,46.16662172379824,4.949501298214737e9,-0.0,3.787252973372983e7,1.5274429579596994e10,0.3723801540935647,7.285759492770971,207.74979775709207,784407.3781079967,784130.4947905333
0,535,2.231647041939339,46.20516316510872,4.987469175392475e9,-0.0,3.806329026703724e7,1.537639111747245e10,0.3723099068203845,7.252852886302851,207.92323424298925,787968.1488975321,787693.1280927603
0,536,2.2219758520832897,46.24432672010248,5.025628146776905e9,-0.0,3.825476547647558e7,1.5478926148614008e10,0.3722408492463003,7.221421519270692,208.09947024046116,791537.3570488183,791264.0891798843
0,537,2.211664517389459,46.28229959353588,5.063978851732376e9,-0.0,3.844678010215112e7,1.5581942063122774e10,0.3721699287208478,7.187909681515742,208.27034817091146,795109.0819988167,794837.7230934468
0,538,2.2019310248972284,46.320466410023045,5.102521929604767e9,-0.0,3.863946717123367e7,1.5685511408518946e10,0.37209941200391916,7.156275830915992,208.44209884510371,798687.79892707,798418.2088797138
0,539,2.1913703037230707,46.3585959723609,5.141258022346691e9,-0.0,3.883281496272204e7,1.578962924256049e10,0.37202914047498387,7.121953487099979,208.61368187562405,802272.9075809689,802005.2880498695
0,540,2.1814068063898517,46.39669659868009,5.18018777149852e9,-0.0,3.9026814653833345e7,1.5894292141571486e10,0.37195886924072064,7.089572120767018,208.7851346940604,805864.2613465819,805598.4674757207
0,541,2.1726846688459345,46.43465640096854,5.219311822113319e9,-0.0,3.922145120807794e7,1.5999493281456846e10,0.3718882907383111,7.061225173749287,208.95595380435844,809461.4085941003,809197.140786242
0,542,2.162942054912869,46.471984810599686,5.258630818794167e9,-0.0,3.9416693087193586e7,1.6105216834464756e10,0.3718169593035656,7.029561678466824,209.12393164769858,813062.9863572912,812800.4916273858
0,543,2.1535879141663976,46.50930919660571,5.298145407628407e9,-0.0,3.9612594584318385e7,1.6211493451656475e10,0.371745724774939,6.999160721040792,209.29189138472572,816670.9184066809,816410.1038249483
0,544,2.143685226427473,46.546999122146076,5.337856236926685e9,-0.0,3.980920135664494e7,1.6318349301088165e10,0.37167538480136764,6.9669769858892865,209.46149604965734,820286.5522965293,820027.5506560865
0,545,2.1348124372252015,46.58394561691913,5.377763954052998e9,-0.0,4.000639029926907e7,1.6425718759048649e10,0.3716037590660545,6.938140420981905,209.6277552761361,823905.9938121667,823648.5580009178
0,546,2.1257221333000844,46.62085680937974,5.417869211582394e9,-0.0,4.020424376295939e7,1.6533647882993433e10,0.3715322873334942,6.908596933225274,209.79385564220883,827531.7585569425,827275.9416535746
0,547,2.1156594252015646,46.657887608440426,5.458172659070568e9,-0.0,4.040278417681984e7,1.6642150285649883e10,0.3714613573609485,6.875893131905085,209.96049423798192,831164.4541686143,830910.4887602241
0,548,2.106714143603167,46.69476309360581,5.4986749500508995e9,-0.0,4.060196932589991e7,1.6751204240542252e10,0.3713901485122081,6.846820966710292,210.12643392122612,834802.9113994391,834550.5314905036
0,549,2.0981696803141627,46.73114603169614,5.53937673751244e9,-0.0,4.080177167672189e7,1.686079591300788e10,0.37131822321995683,6.819051461021029,210.29015714263264,838446.0906983123,838195.201606486
0,550,2.088430698802486,46.76769119215828,5.580278678281864e9,-0.0,4.10022703867161e7,1.6970970034411991e10,0.37124694648519535,6.787399771108079,210.45461036471227,842096.3689253425,841847.2545261617
0,551,2.079337502128163,46.8038101226211,5.621381427675087e9,-0.0,4.120339359178171e7,1.7081688441396637e10,0.37117503399397334,6.757846881916529,210.61714555179495,845751.5612308049,845504.0685166862
0,552,2.068564929379219,46.83959974690216,5.662685642112423e9,-0.0,4.140516939388845e7,1.7192967863314003e10,0.37110303347267737,6.722836020482463,210.7781988610597,849412.2678151723,849166.7919230611
0,553,2.0614940846952456,46.875545156789904,5.704191984520901e9,-0.0,4.160760844874049e7,1.730481548763259e10,0.3710308776557567,6.6998557752595485,210.93995320555456,853079.4694163487,852835.1402448644
0,554,2.0522752376042037,46.911249859587706,5.745901111963341e9,-0.0,4.181071483283849e7,1.7417234905429184e10,0.37095885938464934,6.669894522213662,211.10062436814468,856752.5365712913,856509.8593254308
0,555,2.0440774654295644,46.946776692183064,5.787813685763901e9,-0.0,4.201447288923366e7,1.7530218767760784e10,0.37088657759114924,6.643251762646084,211.26049511482378,860431.3035025548,860190.0394575272
0,556,2.0359459971949834,46.982657338499955,5.829930371079926e9,-0.0,4.2218944267290026e7,1.764380264153333e10,0.37081504484638783,6.616824490883696,211.4219580232498,864117.6582209595,863877.793294531
0,557,2.026539493179598,47.01805881369522,5.872251830110424e9,-0.0,4.242405606196461e7,1.7757947396403862e10,0.3707431243384835,6.586253352833694,211.5812646616285,867808.9776646064,867570.8091304732
0,558,2.017233648992039,47.053538421004745,5.914778728323093e9,-0.0,4.2629855481292896e7,1.7872680630238342e10,0.37067149856160453,6.556009359224126,211.74092289452136,871506.9598189129,871270.463943255
0,559,2.008601820406756,47.08835179170703,5.957511732674671e9,-0.0,4.283626483965301e7,1.798796031269136e10,0.37059889773205196,6.5279559163219565,211.89758306268163,875209.0529707979,874974.0727669558
0,560,2.000427207181337,47.123535847013514,6.000451511255772e9,-0.0,4.304339101474864e7,1.8103847457003468e10,0.37052700702501057,6.501388423339346,212.0559113115608,878918.7440630863,878685.1746005543
0,561,1.9914001417183629,47.1580498645025,6.0435987323643e9,-0.0,4.325114020931756e7,1.822029092506285e10,0.370454381952727,6.472050460584679,212.21122439026126,882632.712233563,882400.7500142605
0,562,1.9839087910754734,47.19316678436066,6.086954068161579e9,-0.0,4.3459624065709084e7,1.8337354656766926e10,0.37038266495280475,6.447703570995288,212.36925052962297,886354.9278170007,886124.220149994
0,563,1.9752821157721185,47.22815693726126,6.130518187310474e9,-0.0,4.3668789738972165e7,1.8455010435730854e10,0.37031110688191793,6.419666876259385,212.52670621767567,890083.2663247017,889854.0747662662
0,564,1.9669377359217033,47.26223363147653,6.174291765486324e9,-0.0,4.3878549595565714e7,1.857321020641274e10,0.3702382847950578,6.392547641745535,212.6800513416444,893814.9373314694,893587.1965140589
0,565,1.9594385149751465,47.29621996974597,6.218275475121418e9,-0.0,4.408898325264094e7,1.8692000062620712e10,0.3701654022472969,6.3681751736692265,212.83298986385685,897552.6230599919,897326.1402135488
0,566,1.9507367185324487,47.33036710752242,6.262469992336063e9,-0.0,4.4300131526101574e7,1.8811404451437428e10,0.37009314060862514,6.339894335230458,212.9866519838509,901297.3983363154,901072.4486451215
0,567,1.9433809784042466,47.36421679549095,6.306875993292e9,-0.0,4.451193173168036e7,1.8931389298570766e10,0.3700204312709301,6.315988179813801,213.13897557970927,905047.4396829165,904823.7167026069
0,568,1.9352008569634513,47.39860218539116,6.35149415704541e9,-0.0,4.472448354947276e7,1.9052012499055115e10,0.3699488496342938,6.289402785131217,213.29370983426023,908805.7774377419,908583.469690738
0,569,1.9265876670327609,47.43257248488683,6.396325160711918e9,-0.0,4.493769048952714e7,1.9173220727829025e10,0.36987689558369224,6.261409917856473,213.44657618199074,912569.1933880276,912348.3986855445
0,570,1.9182714842885717,47.46605146965133,6.441369686810078e9,-0.0,4.515154106604859e7,1.9295008720837624e10,0.36980436083615126,6.234382323937858,213.597231613431,916337.349455214,916117.9999915686
0,571,1.9114388728737848,47.499418685525896,6.486628416857647e9,-0.0,4.536606601476368e7,1.9417395277572414e10,0.3697316570060846,6.212176336839801,213.74738408486652,920111.3768557598,919893.1383396104
0,572,1.9037426732991545,47.53246705848788,6.532102031691586e9,-0.0,4.55812624062215e7,1.9540380064667114e10,0.36965880542776325,6.1871636882222525,213.89610176319547,923890.853085002,923673.9206841586
0,573,1.8960837815415355,47.56621123838265,6.577791217902737e9,-0.0,4.57972259561935e7,1.966401925499614e10,0.36958717869327457,6.16227229000999,214.04795057272193,927679.0602080466,927463.4265612348
0,574,1.8877073145507268,47.59921451007665,6.623696660174473e9,-0.0,4.6013820293828316e7,1.9788236188482983e10,0.3695147598608553,6.135048772289863,214.19646529534492,931471.2906368438,931257.116133374
0,575,1.8797534518073722,47.63195250008427,6.669819044512329e9,-0.0,4.623108597948284e7,1.9913055393690304e10,0.36944210197568517,6.10919871837396,214.3437862503792,935269.0015978697,935056.1912962225
0,576,1.8727085737419602,47.66478078175208,6.716159059693729e9,-0.0,4.644905613778973e7,2.0038497275673157e10,0.3693696611534734,6.086302864661371,214.49151351788436,939073.3245758282,938861.6760942162
0,577,1.864488142148685,47.69752727706541,6.762717394614746e9,-0.0,4.6667729307510644e7,2.0164562415818897e10,0.3692974631782517,6.059586461983226,214.63887274679436,942883.9211655448,942673.6965562318
0,578,1.857483270317484,47.730097322897116,6.80949474062875e9,-0.0,4.688708076729075e7,2.02912379428653e10,0.36922505739167055,6.036820628531823,214.78543795303702,946700.2056667613,946491.134877696
0,579,1.8497836480881826,47.76217310213529,6.856491788044029e9,-0.0,4.7107093473849386e7,2.0418515333314766e10,0.36915224478017544,6.011796856286594,214.92977895960883,950521.3334221967,950313.5705723314
0,580,1.8426864484988628,47.79500147927089,6.903709231743572e9,-0.0,4.73278830123523e7,2.0546462915420765e10,0.36908063266702634,5.988730957621304,215.07750665671898,954351.3172680757,954144.7299756196
0,581,1.8356333953574335,47.82679007821032,6.951147764320568e9,-0.0,4.754927720116738e7,2.0674982289557682e10,0.3690077500474631,5.965808534911659,215.22055535194644,958184.2419251477,957978.8202301059
0,582,1.8276814264341494,47.85927254884393,6.998808082148785e9,-0.0,4.7771454978943944e7,2.080417871559659e10,0.36893616805459784,5.939964635910986,215.3667264697977,962025.9947548734,961821.9373976871
0,583,1.8201436511453892,47.89108109477012,7.046690880817947e9,-0.0,4.799427347621881e7,2.093397055581762e10,0.3688637954418952,5.915466866222515,215.50986492646555,965871.8670856825,965669.0823328268
0,584,1.8130754153294237,47.92328298940582,7.094796860374935e9,-0.0,4.821783882765104e7,2.106442101497327e10,0.36879212028626696,5.892495099820627,215.6547734523262,969725.4122895013,969523.7976820954
0,585,1.8061367639989998,47.95439330900877,7.143126719620369e9,-0.0,4.844200821676396e7,2.119544808718655e10,0.3687191272863522,5.8699444829967495,215.79476989053947,973581.7166130439,973381.2434366273
0,586,1.798443121952522,47.9865054685434,7.191681157147514e9,-0.0,4.866699503067577e7,2.1327177930828484e10,0.3686478204341957,5.844940146345697,215.9392746084453,977447.8588157145,977248.6928108279
0,587,1.7915913072746523,48.01707111916882,7.240460876258076e9,-0.0,4.889253883562607e7,2.145945942025443e10,0.36857450153568583,5.82267174864262,216.07682003625968,981315.1645113566,981117.1212220355
0,588,1.7848703065704588,48.048782658074316,7.289466582165916e9,-0.0,4.911891050064851e7,2.159245279221541e10,0.3685029468943719,5.800828496353991,216.2195219613344,985192.6900751389,984995.7424068807
0,589,1.778504502006262,48.080322626165966,7.338698974621498e9,-0.0,4.934598008983533e7,2.172608329829151e10,0.368431324268023,5.780139631520352,216.36145181774685,989076.0179216051,988880.0893345752
0,590,1.7707217471403647,48.111594127873104,7.388158762764782e9,-0.0,4.9573751207984515e7,2.1860354449946083e10,0.3683597171624627,5.754845678206185,216.50217357542897,992965.0200683967,992770.4174165576
0,591,1.7635304641964786,48.14274363613218,7.43784665188813e9,-0.0,4.980222593623513e7,2.199526887642683e10,0.3682880851583522,5.731474008638555,216.64234636259482,996859.9635916668,996666.5586823588
0,592,1.7573926772130026,48.17320337744997,7.487763352182861e9,-0.0,5.003134680101312e7,2.2130793954016903e10,0.36821562212926073,5.7115262009422585,216.77941519852487,1.0007589055960946e6,1.0005664712508444e6
0,593,1.750545093632796,48.20343927075689,7.537909570822845e9,-0.0,5.026117251925029e7,2.2266965733092575e10,0.36814316474389897,5.689271554306587,216.915476718406,1.0046635927523584e6,1.0044722821024084e6
0,594,1.7428623081384256,48.234628076135856,7.588286017720104e9,-0.0,5.0491820205089435e7,2.240385518410302e10,0.3680722772620377,5.664302501449884,217.05582634261134,1.0085779607712476e6,1.0083879536090621e6
0,595,1.7371087208617166,48.26481123853758,7.638893406613998e9,-0.0,5.0723081037357934e7,2.254133981061397e10,0.3680000568383502,5.645603342800579,217.1916505734191,1.0124951796711003e6,1.0123060622512181e6
0,596,1.7293436634286707,48.29529386437562,7.689732450477062e9,-0.0,5.095511002260268e7,2.2679513122994133e10,0.3679286740197077,5.62036690614318,217.3288223896903,1.0164200290041631e6,1.0162322317708323e6
0,597,1.7223593332002107,48.325227458092634,7.740803862694958e9,-0.0,5.118780694321104e7,2.2818316882402035e10,0.3678567028088136,5.597667832900685,217.46352356141685,1.0203493766830942e6,1.0201627322750363e6
0,598,1.7162647662965638,48.35603176234334,7.79210835978701e9,-0.0,5.142131084110041e7,2.2957835523191036e10,0.36778597245699424,5.5778604904638325,217.60214293054503,1.0242879431785401e6,1.0241022631254273e6
0,599,1.710095823565078,48.386176012010445,7.843646658473991e9,-0.0,5.165547992641577e7,2.309798581744906e10,0.3677146106731128,5.557811426586504,217.737792054047,1.0282307313550957e6,1.0280460316099237e6
0,600,1.7030652120556833,48.4154709274767,7.895419477187668e9,-0.0,5.1890302256722845e7,2.3238761876846043e10,0.3676424743753278,5.53496193918097,217.86961917364513,1.0321771955214413e6,1.0319936583708983e6
0,601,1.6971607430581939,48.44553522062066,7.947427534244396e9,-0.0,5.2125923607710995e7,2.3380252553989914e10,0.36757141364455226,5.51577241493913,218.004908492793,1.036132515544672e6,1.0359499035016036e6
0,602,1.6904814661554073,48.4750928964532,7.999671550990387e9,-0.0,5.236223341497684e7,2.3522392964825672e10,0.36750001008685484,5.494064765005073,218.1379180340394,1.0400926441119633e6,1.0399111208007375e6
0,603,1.6835550268280064,48.504819405201154,8.052152249524597e9,-0.0,5.2599295096262015e7,2.3665222693521397e10,0.3674290617600019,5.471553837191021,218.2716873234052,1.0440597749132398e6,1.0438793923892721e6
0,604,1.677639275199628,48.53425825261121,8.104870352796001e9,-0.0,5.283705729356442e7,2.3808712252516907e10,0.36735785906171153,5.452327644398792,218.40416213675044,1.0480322521987637e6,1.0478527979706086e6
0,605,1.6721199575112546,48.56301595696391,8.157826584894497e9,-0.0,5.3075487113315694e7,2.3952843118661495e10,0.3672859847238279,5.434389861911578,218.5335718063376,1.0520088312664153e6,1.0518302224060548e6
0,606,1.665139077599727,48.5922040984068,8.211021672893833e9,-0.0,5.331470564862716e7,2.409768995017423e10,0.36721502090719393,5.411702002199113,218.6649184428306,1.0559934138761223e6,1.0558159570619431e6
0,607,1.6584368500337716,48.62186241416891,8.264456342750137e9,-0.0,5.355470651216618e7,2.4243250510134735e10,0.36714482178115415,5.3899197626097575,218.7983808637601,1.059985946113287e6,1.059809583076548e6
0,608,1.6531961559057873,48.65092247393696,8.318131320848148e9,-0.0,5.379537978621137e7,2.4389459589168365e10,0.36707394807600263,5.372887506693809,218.9291511327163,1.0639827431933656e6,1.0638071691393135e6
0,609,1.6460490206538494,48.679863048306785,8.372047339378735e9,-0.0,5.403679480154723e7,2.453636069476353e10,0.36700334213028285,5.349659317125011,219.05938371738054,1.0679857579147862e6,1.06781136981899e6
0,610,1.6402290640372015,48.70892829156266,8.426205127980602e9,-0.0,5.427895549690401e7,2.4683957725130844e10,0.3669329661977558,5.330744458120905,219.19017731203195,1.0719954603551966e6,1.0718219825126124e6
0,611,1.6328407622547287,48.73691435085207,8.480605417901669e9,-0.0,5.45217654352896e7,2.4832193263060276e10,0.3668616626930649,5.306732477327868,219.31611457883432,1.076008147145574e6,1.075835903711039e6
0,612,1.6279714085089063,48.765891509827554,8.535248944255627e9,-0.0,5.476539950407604e7,2.498117555223891e10,0.3667915171419162,5.290907077653945,219.446511794224,1.0800302824621159e6,1.0798587532397725e6
0,613,1.6218769407393494,48.794428914452915,8.590136440167057e9,-0.0,5.500974475443845e7,2.5130837094303715e10,0.36672118298259404,5.271100057402886,219.57493011503811,1.084057495598976e6,1.0838869338350655e6
0,614,1.6149328469662296,48.82281546256518,8.645268640528393e9,-0.0,5.5254827841177e7,2.528119565395429e10,0.3666509697989877,5.248531752640246,219.70266958154332,1.088090708683345e6,1.0879212890682796e6
0,615,1.61032443114147,48.850694628190254,8.70064628413779e9,-0.0,5.5500595401073925e7,2.5432219887522675e10,0.3665801433644409,5.233554401209777,219.82812582685614,1.0921284003306616e6,1.0919596426856671e6
0,616,1.6041051777592568,48.879138570069586,8.756270107154324e9,-0.0,5.574717691530702e7,2.55839908726748e10,0.36651036044184326,5.213341827717585,219.95612356531313,1.0961745549415918e6,1.0960067907789606e6
0,617,1.5986423369721372,48.907179061620745,8.812140851340363e9,-0.0,5.5994465379087664e7,2.5736444287556725e10,0.36644024581498774,5.195587595159446,220.08230577729336,1.1002257002037754e6,1.1000587745437408e6
0,618,1.5924264684100475,48.93507077314613,8.868259255891232e9,-0.0,5.624249607085223e7,2.5889603315895443e10,0.36637024820322023,5.175386022332654,220.2078184791576,1.104282841949217e6,1.1041169088836121e6
0,619,1.587398540809645,48.96269043895168,8.924626061715004e9,-0.0,5.649124611298592e7,2.6043455282223278e10,0.36630003945546813,5.159045257631346,220.33210697528256,1.1083453674504776e6,1.108180184706673e6
0,620,1.5808348181826233,48.990246784270745,8.98124201502647e9,-0.0,5.674075393209418e7,2.619802542287192e10,0.36623012394723153,5.137713159093526,220.45611052921836,1.1124142552128015e6,1.1122501357918445e6
0,621,1.5750989785709253,49.01816950475201,9.03810785768887e9,-0.0,5.6991046961847074e7,2.6353332305618164e10,0.36616076740553444,5.119071680355507,220.58176277138404,1.1164906898469497e6,1.1163274655016006e6
0,622,1.569155450272391,49.04580550725598,9.095224337477848e9,-0.0,5.7242070332260385e7,2.650934340918811e10,0.36609131712741455,5.09975521338527,220.7061247826519,1.1205726046204688e6,1.1204103174010767e6
0,623,1.563621591264825,49.07323913958113,9.152592198975204e9,-0.0,5.7493829483381376e7,2.6666063569171394e10,0.3660218146805135,5.081770171610682,220.8295761281151,1.124660216548666e6,1.1244987835296036e6
0,624,1.5575057087366986,49.100433735796436,9.210212192059772e9,-0.0,5.7746328341413714e7,2.6823496692982388e10,0.36595231315596544,5.06189355339427,220.95195181108397,1.1287535060585798e6,1.1285930447481982e6
0,625,1.5522527344398367,49.12764224319267,9.268085065967552e9,-0.0,5.7999583262605324e7,2.6981654473160774e10,0.36588296564965544,5.04482138692947,221.074390094367,1.1328531662065221e6,1.1326935027154726e6
0,626,1.5470521619947881,49.1545802761974,9.326211571282234e9,-0.0,5.8253573370724775e7,2.7140525358791473e10,0.3658135287277024,5.027919526483061,221.1956112428883,1.1369583341057082e6,1.1367994581652877e6
0,627,1.5408765399547852,49.18179552790754,9.384592459575897e9,-0.0,5.850835847138981e7,2.730014830198551e10,0.3657447062297668,5.007848754853052,221.31807987558392,1.1410709379879576e6,1.1409130457279496e6
0,628,1.535516724367679,49.20807762472586,9.44322848461958e9,-0.0,5.876381331662319e7,2.746044627821978e10,0.3656749936456966,4.990429354194957,221.43634931126638,1.145186765821355e6,1.1450296931188875e6
0,629,1.5301203718231184,49.23476428835543,9.502120401049397e9,-0.0,5.902007186085706e7,2.7621504799429695e10,0.3656059521651774,4.972891208425135,221.55643929759944,1.1493103572009234e6,1.1491541118335517e6
0,630,1.5243586206826898,49.26151259381543,9.561268963725739e9,-0.0,5.9277104619587585e7,2.778330694661444e10,0.3655372278847345,4.954165517218742,221.67680667216945,1.153440604249522e6,1.15328525931058e6
0,631,1.5182972397087258,49.28856939513427,9.620674930199574e9,-0.0,5.953493578518931e7,2.794586955025488e10,0.3654690804551183,4.934466029053358,221.7985622781042,1.157578321384112e6,1.157423936530179e6
0,632,1.5131831087517396,49.31516455411735,9.680339058413364e9,-0.0,5.979348571329916e7,2.810914391239171e10,0.3654005613400962,4.917845103443153,221.9182404935281,1.1617208191795705e6,1.1615672057370045e6
0,633,1.5078480430861305,49.34108715442349,9.74026210928283e9,-0.0,6.005274288335906e7,2.8273124135883457e10,0.36533155253706195,4.900506140029925,222.0348921949057,1.1658675149677051e6,1.165714716709781e6
0,634,1.5030098482232446,49.36751986473675,9.800444841248795e9,-0.0,6.031281628994475e7,2.843788068657618e10,0.36526326836493006,4.884782006725545,222.1538393913154,1.1700222710318938e6,1.1698701900653907e6
0,635,1.497791058127285,49.39377132368315,9.860888016776844e9,-0.0,6.057364691749645e7,2.86033777758334e10,0.3651950382235413,4.867820938913677,222.27197095657417,1.1741828759249928e6,1.1740315878103415e6
0,636,1.4926436816332036,49.41992983401256,9.921592399649582e9,-0.0,6.083524157517128e7,2.876962124215935e10,0.36512691849560647,4.851091965307912,222.38968425305652,1.1783495776766934e6,1.1781990684740345e6
0,637,1.486270070829276,49.44602773724464,9.98255875492355e9,-0.0,6.109761241458415e7,2.8936620353166553e10,0.3650590526753901,4.830377730195147,222.5071248176009,1.1825226144873896e6,1.1823731256464955e6
0,638,1.4820469376842982,49.472201885162704,1.004378784714252e10,-0.0,6.136075302317246e7,2.9104372581641506e10,0.36499130030648314,4.816652547473969,222.62490848323216,1.1867021017537313e6,1.1865532103063245e6
0,639,1.4765385642245772,49.497467387370506,1.0105280444319897e10,-0.0,6.1624592515216455e7,2.927283417290342e10,0.3649229188736073,4.798750333729876,222.7386032431673,1.1908851091154634e6,1.190737067384239e6
0,640,1.4717722020352932,49.52322410388624,1.016703731405215e10,-0.0,6.188925196479433e7,2.944208394341622e10,0.3648552068731901,4.783259656614703,222.8545084674881,1.1950760893189565e6,1.1949287522268875e6
0,641,1.4662211988672995,49.54871844918703,1.0229059226014172e10,-0.0,6.215467068680171e7,2.9612084684225723e10,0.36478750232836143,4.765218896318723,222.96923302134164,1.1992726887196572e6,1.1991262098102616e6
0,642,1.460981359709809,49.5743565275486,1.0291346949727348e10,-0.0,6.242088152407236e7,2.9782858988727104e10,0.36472013556066973,4.748189419056879,223.08460437396872,1.2034761482602844e6,1.2033304667422115e6
0,643,1.4563094913444212,49.59989714247157,1.035390125848951e10,-0.0,6.26878614093431e7,2.9954393627718105e10,0.36465283610805144,4.733005846869369,223.19953714112205,1.207685640345349e6,1.2075406456553033e6
0,644,1.4511451178737171,49.62494017563999,1.0416722925452148e10,-0.0,6.2955580329744555e7,3.0126670806903347e10,0.3645852826359033,4.716221633089581,223.31223079037997,1.2118999401555406e6,1.211755728125513e6
0,645,1.4459135462732857,49.650238816104476,1.047981272518253e10,-0.0,6.322410774081791e7,3.0299736767645023e10,0.36451821005661206,4.699219025388179,223.42607467247015,1.2161215099121658e6,1.2159780937199367e6
0,646,1.4412261986300972,49.6758730645404,1.0543171432382671e10,-0.0,6.349344861512037e7,3.047359637298509e10,0.36445164552401643,4.683985145547815,223.54142879043178,1.2203505548710763e6,1.220207829295846e6
0,647,1.4355545816243556,49.700355065256545,1.0606799824740185e10,-0.0,6.376347372641745e7,3.0648167676251904e10,0.3643842110345373,4.665552390279156,223.65159779365445,1.2245822793687894e6,1.2244404343378416e6
0,648,1.430189088783802,49.72522303034932,1.0670698680188446e10,-0.0,6.403432087895088e7,3.0823541249371723e10,0.36431735592522707,4.648114538547357,223.76350363657193,1.2288216700957094e6,1.2286806463421301e6
0,649,1.4259864735153098,49.75033645431403,1.073486877867875e10,-0.0,6.430597294313758e7,3.099970766141754e10,0.3642508679585901,4.634456038924757,223.87651404441314,1.233068175554078e6,1.2329277492257955e6
0,650,1.4216986298149434,49.774850498520294,1.0799310899910297e10,-0.0,6.457835948544683e7,3.1176622765630142e10,0.36418400507570986,4.620520546898566,223.98682724334134,1.2373191103411354e6,1.2371792980694757e6
0,651,1.4158827434534789,49.79982327854673,1.0864025827134266e10,-0.0,6.485158922525296e7,3.1354358758505413e10,0.3641179252720837,4.601618916223806,224.0992047534603,1.2415781336095273e6,1.2414392292256095e6
0,652,1.4119264125429223,49.82439392216121,1.0929014342666435e10,-0.0,6.512556281595321e7,3.1532852613335056e10,0.3640515193633365,4.588760840764498,224.20977264972544,1.2458420509415823e6,1.2457036976583682e6
0,653,1.4062159106282857,49.84893740958151,1.0994277230323143e10,-0.0,6.540033788000531e7,3.1712143405320324e10,0.3639854318675409,4.570201709541928,224.32021834311678,1.2501124632016048e6,1.2499749969653303e6
0,654,1.4024878059297388,49.87276745235988,1.1059815276528072e10,-0.0,6.5675829603700995e7,3.189217728429238e10,0.36391871528417385,4.558085369271651,224.42745353561946,1.254386723769249e6,1.254249765517154e6
0,655,1.3973763031068014,49.89763514892967,1.112562926933635e10,-0.0,6.595222223042084e7,3.2073076291589302e10,0.3638533193977218,4.541472985097105,224.53935817018353,1.2586709816374704e6,1.2585347961358384e6
0,656,1.3925834156770605,49.9217538620921,1.1191719995202316e10,-0.0,6.62293404536126e7,3.225472734236755e10,0.36378738699603536,4.525896100950447,224.64789237941446,1.2629591324982196e6,1.2628236586725912e6
0,657,1.3875504789914785,49.94607084874115,1.1258088243787983e10,-0.0,6.650727697003863e7,3.2437192725527397e10,0.36372187301320213,4.509539056722305,224.75731881933518,1.2672543789344616e6,1.2671196624760183e6
0,658,1.3826675532743415,49.970345055730846,1.1324734806294579e10,-0.0,6.67860082437203e7,3.262045861807338e10,0.3636565158314361,4.49366954814161,224.8665527507888,1.2715558818801616e6,1.2714218942123102e6
0,659,1.3779840927102465,49.994128968312275,1.1391660474462822e10,-0.0,6.70654936596178e7,3.2804499847225304e10,0.3635908887255432,4.478448301308301,224.97358035740524,1.2758621496539675e6,1.2757288527984603e6
0,660,1.3737120565697127,50.01805373401204,1.1458866041757957e10,-0.0,6.734579181228764e7,3.298935655435189e10,0.36352557590123963,4.464564183851566,225.08124180305418,1.2801752591341957e6,1.280042575557822e6
0,661,1.368556897781132,50.04193516763778,1.1526352300879192e10,-0.0,6.7626894323893e7,3.3175024847214077e10,0.3634604947928153,4.447809917788679,225.18870825437003,1.284494723289855e6,1.28436281969743e6
0,662,1.364672594125214,50.065476843322266,1.159412005004683e10,-0.0,6.790876243780485e7,3.3361480683779984e10,0.3633952151053282,4.435185930906946,225.29464579495018,1.2888193495914934e6,1.2886879865109446e6
0,663,1.3594815194677765,50.08913261001116,1.1662170084126675e10,-0.0,6.819145435169798e7,3.3548764151049088e10,0.363330343927363,4.4183149382702736,225.40109674505024,1.2931508941556164e6,1.2930203175603512e6
0,664,1.3555363502085513,50.112026167942034,1.173050320139378e10,-0.0,6.847487546114275e7,3.3736814104805e10,0.36326489053343153,4.405493138177792,225.50411775573914,1.297486200483176e6,1.29735617616437e6
0,665,1.350227488008461,50.13636644727426,1.1799120203117447e10,-0.0,6.875924617156929e7,3.3925778500976128e10,0.3632010732600225,4.388239336027499,225.6136490127342,1.3018328567608134e6,1.3017036409674003e6
0,666,1.3469504063222222,50.15943619883774,1.1868021888589493e10,-0.0,6.904429707335043e7,3.411547996226189e10,0.36313615510004116,4.377588820547222,225.71746289476982,1.3061815116575996e6,1.30605272384945e6
0,667,1.3418556581484387,50.18208620471774,1.193720905867278e10,-0.0,6.933013024971017e7,3.4305987817883907e10,0.36307119132975163,4.361030888982426,225.81938792122983,1.3105353598219748e6,1.3104073397134102e6
0,668,1.3373199646964942,50.205674100154,1.2006682518336182e10,-0.0,6.961685833520131e7,3.4497378849578285e10,0.36300724925072575,4.346289885263606,225.925533450693,1.3148986830754275e6,1.3147713266071635e6
0,669,1.332984716955223,50.22878995038068,1.2076443071112846e10,-0.0,6.990435462702996e7,3.46895701743702e10,0.36294307212413696,4.332200330104475,226.02955477671307,1.319266832912934e6,1.319140102647484e6
0,670,1.3285112868904472,50.25163522623704,1.2146491522176998e10,-0.0,7.019264088920914e7,3.4882577873593124e10,0.3628788684358688,4.317661682393953,226.1323585180667,1.3236405108370748e6,1.32351443242749e6
0,671,1.324253968370411,50.27477979433981,1.2216828678896069e10,-0.0,7.04817686980743e7,3.507643811751178e10,0.36281512433455676,4.303825397203836,226.23650907452912,1.328021575644622e6,1.3278961091997526e6
0,672,1.3194317829771185,50.29780744762387,1.2287455349273834e10,-0.0,7.077170542298818e7,3.527113069497422e10,0.3627515179705981,4.288153294675635,226.3401335143074,1.3324087191152957e6,1.332283969172856e6
0,673,1.315501580069613,50.32040180535367,1.2358372342383213e10,-0.0,7.106241497202586e7,3.546663293379019e10,0.36268767407100566,4.275380135226243,226.4418081240915,1.3368007530065032e6,1.336676554519364e6
0,674,1.310718864941105,50.34313080625539,1.2429580469273438e10,-0.0,7.135396059523769e7,3.566298897191676e10,0.3626242108644489,4.259836311058591,226.54408862814924,1.3411997279622823e6,1.3410762383868769e6
0,675,1.3071615783282207,50.365663833689695,1.2501080541581696e10,-0.0,7.164630139253782e7,3.586017289838133e10,0.36256070059887013,4.248275129566717,226.64548725160364,1.3456043503686953e6,1.345481343958247e6
0,676,1.302532677508002,50.38835582012311,1.2572873371676994e10,-0.0,7.193948408448288e7,3.605821786943343e10,0.3624976030667761,4.233231201901006,226.747601190554,1.350016014912414e6,1.349893689065796e6
0,677,1.2981022962524524,50.4105886277143,1.2644959775354885e10,-0.0,7.223344613220575e7,3.625708325614841e10,0.36243429769148494,4.218832462820471,226.84764882471433,1.3544325499201347e6,1.3543108678833144e6
0,678,1.294005743669869,50.433189382881636,1.2717340566448391e10,-0.0,7.252826360474458e7,3.645682215756844e10,0.3623714926805753,4.205518666927075,226.94935222296738,1.3588566886073956e6,1.3587355893614108e6
0,679,1.2903136037637544,50.45565828457681,1.2790016562726013e10,-0.0,7.28238916187937e7,3.66574058464349e10,0.36230875018816805,4.193519212232202,227.05046228059567,1.3632867653630823e6,1.3631661750693845e6
0,680,1.2855011073760947,50.47729520687014,1.2862988582582027e10,-0.0,7.31202761457477e7,3.685879919652641e10,0.36224557056371476,4.177878598972308,227.14782843091564,1.3677205989126128e6,1.367600722044797e6
0,681,1.281906831022793,50.49983512690294,1.2936257444217602e10,-0.0,7.341756345289283e7,3.7061103267202415e10,0.36218328698161656,4.166197200824078,227.24925807106322,1.3721637295205402e6,1.3720443441845647e6
0,682,1.2771284559125757,50.52160552049925,1.3009823968886086e10,-0.0,7.371561579095735e7,3.726422600054682e10,0.3621206262406224,4.150667481715871,227.34722484224662,1.376610829991208e6,1.376492151617858e6
0,683,1.2731541566836257,50.54383811188782,1.3083688978263088e10,-0.0,7.401453538680975e7,3.746823869092798e10,0.36205850717469046,4.137751009221784,227.4472715034952,1.38106580314199e6,1.3809476855970835e6
0,684,1.268968820026256,50.565771118793236,1.3157853294772533e10,-0.0,7.431425980063327e7,3.767310040886062e10,0.3619963495161519,4.1241486650853325,227.54597003456956,1.3855262152679204e6,1.385408696817714e6
0,685,1.2647997131196644,50.58716340080846,1.3232317743687584e10,-0.0,7.461476713670345e7,3.7878797744954285e10,0.3619339411593967,4.110599067638909,227.64223530363805,1.3899912452527024e6,1.3898743227570055e6
0,686,1.2611511977492733,50.6091250500823,1.330708315017656e10,-0.0,7.491615658274889e7,3.808540026558917e10,0.36187217602615246,4.098741392685138,227.74106272537034,1.394464530067213e6,1.3943481096926169e6
0,687,1.2575250215333862,50.63107575036095,1.3382150339447216e10,-0.0,7.52183793903341e7,3.829287630171231e10,0.3618105986846802,4.086956319983505,227.83984087662427,1.3989441901595634e6,1.3988282681363828e6
0,688,1.2526246318734664,50.65247012562177,1.3457520142236073e10,-0.0,7.552139455916257e7,3.850119931446778e10,0.3617488386793383,4.071030053588766,227.93611556529797,1.4034285354697192e6,1.4033133413358922e6
0,689,1.248721917385696,50.67400912609322,1.3533193385914818e10,-0.0,7.582525422419362e7,3.871040677455458e10,0.3616873370242553,4.058346231503512,228.03304106741948,1.4079196823764548e6,1.407805036359899e6
0,690,1.243816523599968,50.69489338584944,1.3609170899815823e10,-0.0,7.612989835877383e7,3.892045896773812e10,0.3616255610920508,4.042403701699897,228.1270202363225,1.4124151628833688e6,1.4123012447015448e6
0,691,1.2404989836369853,50.71709602203559,1.3685453518785297e10,-0.0,7.64354921890808e7,3.913147158386954e10,0.3615649589524779,4.031621696820202,228.22693209916017,1.4169212848813294e6,1.416807810160555e6
0,692,1.2369522567802431,50.73810498825955,1.3762042074660244e10,-0.0,7.674181999634628e7,3.934329736281138e10,0.36150360161476985,4.02009483453579,228.321472447168,1.4214298820843538e6,1.4213168917577313e6
0,693,1.2327279098923682,50.759008685157895,1.3838937399362259e10,-0.0,7.704898381033736e7,3.955600838120154e10,0.36144239874079864,4.006365707150197,228.41553908321052,1.4259446058239394e6,1.4258322211086638e6
0,694,1.229049539916184,50.78032018109336,1.3916140331179443e10,-0.0,7.735702433667183e7,3.976963455847081e10,0.3613816879927254,3.9944110047275982,228.51144081492012,1.430467046050976e6,1.4303551696206408e6
0,695,1.2251411045889522,50.80130886349968,1.3993651704852318e10,-0.0,7.766588118819322e7,3.998413572094196e10,0.3613209294939132,3.9817085899140947,228.60588988574855,1.4349948503246577e6,1.4348835231751215e6
0,696,1.221410019541803,50.82191900049913,1.4071472359358982e10,-0.0,7.797554839297645e7,4.0199509322152626e10,0.36126005853380033,3.9695825635108597,228.69863550224608,1.4395277969140904e6,1.4394169874181917e6
0,697,1.217336167001923,50.84295380249036,1.4149603133115269e10,-0.0,7.828610221898031e7,4.041581011351401e10,0.3611997385752205,3.9563425427562495,228.7932921112066,1.4440685966264787e6,1.4439583658487578e6
0,698,1.2144307297068124,50.863765160888725,1.422804486715797e10,-0.0,7.859747736554603e7,4.0632994333993164e10,0.36113937216989256,3.9468998715471404,228.88694322399925,1.4486149634033246e6,1.4485051041623463e6
0,699,1.2099995817264673,50.8847325305622,1.4306798403072918e10,-0.0,7.890972376399204e7,4.085109850795752e10,0.3610794074709663,3.9324986406110187,228.98129638752988,1.4531683992287703e6,1.4530591820299702e6
0,700,1.2064232919236944,50.90530546574812,1.4385864583242542e10,-0.0,7.922278030987625e7,4.107008163367084e10,0.36101928210834755,3.9208756987520066,229.07387459586656,1.4577268637641855e6,1.457618137162119e6
0,701,1.202236262692431,50.926079030608335,1.446524425196645e10,-0.0,7.953670950791349e7,4.12899891130809e10,0.3609595394608353,3.9072678537504006,229.1673556377375,1.4622924622493868e6,1.4621843341389727e6
0,702,1.1980265766803937,50.94666651953508,1.4544938254655918e10,-0.0,7.985147472621137e7,4.151079700314446e10,0.3608998470384452,3.8935863742112797,229.25999933790786,1.466863859481365e6,1.4667563335539917e6
0,703,1.1947307489003802,50.96667233204186,1.4624947438110058e10,-0.0,8.016703680570005e7,4.173247943629708e10,0.3608398531197274,3.8828749339262356,229.35002549418837,1.4714396602365368e6,1.47133257551547e6
0,704,1.1914142368140466,50.98694665052006,1.4705272649907536e10,-0.0,8.048347803023942e7,4.195509588338101e10,0.3607802600294798,3.8720962696456516,229.44125992734027,1.4760227669478126e6,1.4759161273938247e6
0,705,1.1874768582850357,51.00772650966488,1.4785914739189411e10,-0.0,8.080082390023498e7,4.217866611047625e10,0.3607212752299993,3.859299789426366,229.53476929349193,1.4806140187375501e6,1.4805079335307295e6
0,706,1.1835269963398538,51.02779373085589,1.486687455615974e10,-0.0,8.111896364494339e7,4.240311377717029e10,0.3606619429661883,3.846462738104525,229.6250717888515,1.4852093232656708e6,1.4851037942399692e6
0,707,1.1800766655212582,51.04795738124684,1.4948152952154743e10,-0.0,8.143796792471784e7,4.262849037062077e10,0.36060284833625317,3.8352491629440895,229.71580821561076,1.4898113167175767e6,1.4897062565505502e6
0,708,1.176445800049848,51.068043535774294,1.502975077995882e10,-0.0,8.175782608725505e7,4.285479008981776e10,0.36054389613084126,3.8234488501620056,229.80619591098431,1.4944194832959475e6,1.4943149235725114e6
0,709,1.1730467206209219,51.08808186304064,1.5111668894660297e10,-0.0,8.207853977657703e7,4.308201580693281e10,0.3604850863945201,3.812401842017996,229.8963683836829,1.499033884673478e6,1.4989297850513798e6
0,710,1.169438695235724,51.108213556266044,1.519390814981046e10,-0.0,8.240012509210226e7,4.3310180665582146e10,0.3604265460534489,3.8006757595161034,229.9869610031972,1.5036550278659891e6,1.5035514248360493e6
0,711,1.1657760833100572,51.12782957114808,1.5276469404112888e10,-0.0,8.272252833994292e7,4.3539248245586525e10,0.3603678176494737,3.788772270757686,230.07523307016635,1.508280881012523e6,1.5081777839061802e6
0,712,1.1618336284079678,51.14781521333495,1.535935351263538e10,-0.0,8.304583051360406e7,4.3769277813050705e10,0.36030956429739436,3.7759592923258953,230.1651684600073,1.5129143974974465e6,1.5128118548913843e6
0,713,1.158337140257314,51.16782435031049,1.5442561336191486e10,-0.0,8.336999820738512e7,4.400024738567411e10,0.36025149195969314,3.7645957058362702,230.2552095763972,1.5175543662437384e6,1.517452300812246e6
0,714,1.155375318196092,51.18716621107883,1.552609373458826e10,-0.0,8.369497102414905e7,4.423211557665416e10,0.3601930951641807,3.754969784137299,230.34224794985474,1.522198491139497e6,1.522096810359874e6
0,715,1.151324560023831,51.20700370667801,1.560995156859682e10,-0.0,8.402086172976714e7,4.446496456818668e10,0.3601353005082361,3.741804820077451,230.43151668005103,1.5268507678001914e6,1.526749659970229e6
0,716,1.148330535158581,51.22625938410306,1.569413570210503e10,-0.0,8.43475648734022e7,4.469872074725094e10,0.3600772202637644,3.7320742392653887,230.51816722846377,1.5315074381757153e6,1.5314067208615888e6
0,717,1.1450517131363915,51.24579012768049,1.5778646999094547e10,-0.0,8.467516450963795e7,4.4933445954315865e10,0.3600195391382929,3.7214180676932727,230.60605557456222,1.5361714587889374e6,1.536071181318759e6
0,718,1.1414199268486693,51.26531837207048,1.5863486322905254e10,-0.0,8.500363764510368e7,4.516912550627918e10,0.35996205930840447,3.7096147622581754,230.69393267431718,1.5408419159675655e6,1.540742139081246e6
0,719,1.1375348826925868,51.2843027954772,1.5948654541477947e10,-0.0,8.533293724916221e7,4.5405727340669685e10,0.3599043917653704,3.6969883687509073,230.7793625796474,1.5455170079618115e6,1.545417774835797e6
0,720,1.1334527088920205,51.30365231671329,1.603415252213866e10,-0.0,8.566314435294147e7,4.5643311411979195e10,0.35984717783556985,3.6837213038990666,230.8664354252098,1.5501997402120219e6,1.5501010844341987e6
0,721,1.1301529900401124,51.32255132311917,1.611998113386932e10,-0.0,8.599418320445377e7,4.588182495654185e10,0.35978979357457197,3.6729972176303654,230.95148095403627,1.554887326267777e6,1.5547891137084214e6
0,722,1.1279675021631768,51.34229754534967,1.6206141247272846e10,-0.0,8.632616742654265e7,4.612135163469095e10,0.359733132100478,3.6658943820303245,231.04033895407352,1.559584035264561e6,1.5594860761040498e6
0,723,1.1240336039362697,51.36150948344005,1.6292633732795757e10,-0.0,8.665899168826933e7,4.6361817257822975e10,0.3596763641808523,3.6531092127928764,231.12679267548023,1.5642855407491154e6,1.5641881333850862e6
0,724,1.1207306071557341,51.38058279703079,1.6379459463140408e10,-0.0,8.699267958097774e7,4.660324055348748e10,0.35961965198261414,3.642374473256136,231.21262258663856,1.5689929464406027e6,1.568895983203731e6
0,725,1.1170812049375578,51.39891903006176,1.6466619312441456e10,-0.0,8.732718498431434e7,4.684558980118644e10,0.3595626315119707,3.6305139160470628,231.29513563527792,1.5737043556498457e6,1.5736078952126259e6
0,726,1.113623425049953,51.417979406359,1.6554114155471226e10,-0.0,8.766263440991132e7,4.708895842612439e10,0.35950628329320394,3.6192761314123474,231.3809073286155,1.578424559950726e6,1.578328569872054e6
0,727,1.1107231283683525,51.436645579711595,1.6641944869327915e10,-0.0,8.799892915814228e7,4.7333276628641525e10,0.3594498205430433,3.6098501671971457,231.46490510870217,1.5831498251806018e6,1.5830542108939455e6
0,728,1.1069960176782756,51.455649046677465,1.6730112330437458e10,-0.0,8.833614163083895e7,4.757859877681329e10,0.35939380734543247,3.597737057454396,231.5504207100486,1.5878826922479232e6,1.5877875938674058e6
0,729,1.1042302597525828,51.47401093545811,1.6818617418451694e10,-0.0,8.867417820558111e7,4.782485849341694e10,0.3593374951060532,3.5887483441958943,231.6330492095615,1.5926197669511572e6,1.5925250217815388e6
0,730,1.100646047031817,51.4927505804275,1.6907461013129055e10,-0.0,8.90131383696323e7,4.807212999670253e10,0.3592816568212144,3.5770996528534047,231.71737761192372,1.597364576466415e6,1.597270322863846e6
0,731,1.0981914204022964,51.51120230431829,1.6996643995438244e10,-0.0,8.93529551497573e7,4.832036621903434e10,0.3592257527238958,3.5691221163074633,231.8004103694323,1.6021147503659343e6,1.6020207979106784e6
0,732,1.0945678755343535,51.52984966614738,1.708616724881242e10,-0.0,8.969368377466239e7,4.856960927424045e10,0.35917021240776026,3.557345595486649,231.8843234976632,1.6068720859229723e6,1.606778631615367e6
0,733,1.0912047787625232,51.54832285978063,1.7176031655117039e10,-0.0,9.003528584742866e7,4.881983287104817e10,0.3591147222933182,3.5464155309782006,231.96745286901285,1.611635236815915e6,1.6115422366843508e6
0,734,1.087750432103738,51.56612298912594,1.726623810089385e10,-0.0,9.037772104043818e7,4.907100914278777e10,0.3590589702199607,3.535188904337148,232.0475534510667,1.6164025821720231e6,1.6163100512581277e6
0,735,1.0848286080404281,51.58493194348465,1.735678747221696e10,-0.0,9.072113361019987e7,4.9323245731279945e10,0.35900403735478204,3.5256929761313915,232.13219374568092,1.6211796348665212e6,1.6210874842069037e6
0,736,1.0810990365640905,51.60288276755928,1.7447680656613758e10,-0.0,9.10653693524869e7,4.957643118681659e10,0.3589487540814434,3.513571868833294,232.21297245401675,1.6259603305957117e6,1.6258686950611954e6
0,737,1.078194705659564,51.62150543670318,1.7538918541695393e10,-0.0,9.141055397752102e7,4.9830659739737595e10,0.3588940491817347,3.504132793393583,232.2967744651643,1.6307495935239661e6,1.6306583353495102e6
0,738,1.075235339891718,51.63918297317504,1.763050201837502e10,-0.0,9.175655295149131e7,5.008583405982556e10,0.35883890861187284,3.4945148546480835,232.37632337928767,1.6355421481707932e6,1.635451276395395e6
0,739,1.0717477862314753,51.65730449632217,1.7722431977532085e10,-0.0,9.210349032729137e7,5.0342047374336235e10,0.35878425563292043,3.4831803052522945,232.45787023344977,1.6403426306219297e6,1.6402522333181368e6
0,740,1.068568930257273,51.67502626423337,1.7814709311376682e10,-0.0,9.245128997518207e7,5.059924527025805e10,0.35872950741092763,3.472849023336137,232.53761818905014,1.645148178665925e6,1.6450582042800884e6
0,741,1.0656362909199824,51.69332746842366,1.7907334914216633e10,-0.0,9.280003811290435e7,5.08574933274455e10,0.35867529471588483,3.4633179454899428,232.61997360790647,1.649962037064198e6,1.649872444885916e6
0,742,1.062691876066932,51.71153389808007,1.800030967958124e10,-0.0,9.31496789141953e7,5.111675207475167e10,0.3586211944163036,3.453748597217529,232.7019025413603,1.6547819970669302e6,1.6546927890988009e6
0,743,1.05923476262436,51.72922239533118,1.809363450480637e10,-0.0,9.35001796379833e7,5.137699896621523e10,0.35856696031160273,3.4425129785291695,232.7815007789903,1.6596067010293896e6,1.659517961984901e6
0,744,1.0561826882779086,51.74663253063345,1.818731028726766e10,-0.0,9.385155760279441e7,5.163824856921138e10,0.3585127074492502,3.432593736903203,232.85984638785052,1.6644368646017974e6,1.6643485273461957e6
0,745,1.0536098570403363,51.764092324216314,1.8281337924420437e10,-0.0,9.420384194555055e7,5.1900524325014725e10,0.3584586401320414,3.4242320353810927,232.93841545897342,1.669273566742997e6,1.6691855522723964e6
0,746,1.0503516244838582,51.78226690627591,1.8375718316791416e10,-0.0,9.455709693248859e7,5.216387599484507e10,0.3584052214425982,3.4136427795725393,233.0202010782416,1.674119104366216e6,1.6740315259325893e6
0,747,1.0478814427312897,51.79972367115711,1.8470452364874294e10,-0.0,9.491119306972124e7,5.2428208858207466e10,0.3583514925189046,3.4056146888766916,233.098756520207,1.6789686166159147e6,1.6788813443422827e6
0,748,1.0441224097549933,51.817165157322215,1.856554097267052e10,-0.0,9.526620247430599e7,5.269357847811036e10,0.35829798001324586,3.3933978317037283,233.17724320794997,1.683824599932651e6,1.6837378456951494e6
0,749,1.0409817671358033,51.8346759603406,1.866098504185487e10,-0.0,9.562212402508633e7,5.295998585293479e10,0.35824465539575473,3.383190743191361,233.25604182153268,1.6886871752242497e6,1.6886008372795351e6
0,750,1.038165486544646,51.851943679402765,1.8756785477114918e10,-0.0,9.597893361696135e7,5.3227414735606094e10,0.35819133844621787,3.3740378312700994,233.33374655731245,1.693555334157376e6,1.6934693592851483e6
0,751,1.0358734389318554,51.86931685709541,1.8852943185014866e10,-0.0,9.633666135799357e7,5.34958894948383e10,0.3581382349467587,3.3665886765285298,233.41192585692937,1.6984302127826093e6,1.6983445153692153e6
0,752,1.0321237384985764,51.886415602723645,1.894945907327551e10,-0.0,9.669528581404164e7,5.3765395858883804e10,0.3580851936251907,3.3544021501203733,233.48887021225642,1.7033107189646019e6,1.703225537190789e6
0,753,1.0295143232262525,51.90368310910254,1.904633404972652e10,-0.0,9.705483316726169e7,5.403595532522153e10,0.3580323776003212,3.3459215504853206,233.56657399096142,1.7081981032210176e6,1.7081132508929148e6
0,754,1.0265753702113685,51.92074960817979,1.9143569023565357e10,-0.0,9.741528032996652e7,5.43075523452294e10,0.3579796221717074,3.3363699531869475,233.64337323680905,1.713091264533891e6,1.7130067953718854e6
0,755,1.0227333549654227,51.93781097850132,1.924116490674541e10,-0.0,9.777664809595148e7,5.458020440569796e10,0.35792706815945735,3.3238834036376237,233.72014940325593,1.7179908974130466e6,1.717906958098085e6
0,756,1.0206262921558928,51.954797080952304,1.933912261158901e10,-0.0,9.813891860624658e7,5.4853899854733406e10,0.3578745675034348,3.3170354495066516,233.79658686428536,1.7228965534065487e6,1.7228128620458173e6
0,757,1.017427351201285,51.97136575151485,1.9437443049567272e10,-0.0,9.850207794963755e7,5.512862995830836e10,0.357822029913254,3.306638891404176,233.87114588181683,1.7278073337067775e6,1.7277240674233113e6
0,758,1.0147698513113173,51.988906058762986,1.9536127137684902e10,-0.0,9.886623753211024e7,5.540448091165466e10,0.35777021344870524,3.298002016761781,233.95007726443345,1.7327276953649104e6,1.7326447666375844e6
0,759,1.0120000213308578,52.0052384641304,1.9635175789998837e10,-0.0,9.92312162742495e7,5.5681317362156525e10,0.3577178539417962,3.289000069325288,234.0235730885868,1.7376504886267157e6,1.737567915401464e6
0,760,1.0091021360244095,52.02239321573044,1.9734589924646206e10,-0.0,9.959718817131215e7,5.5959273085551025e10,0.35766614909600947,3.279581942079331,234.100769470787,1.7425824244055254e6,1.742500227560287e6
0,761,1.0058059316117012,52.03902270242102,1.9834370459281673e10,-0.0,9.996404120102826e7,5.623826489470083e10,0.3576143167486767,3.2688692777380286,234.17560216089458,1.7475190711718171e6,1.7474373146994822e6
0,762,1.0036011074901878,52.055718531802505,1.9934518313897877e10,-0.0,1.0033181952419923e8,5.651832816354194e10,0.35756264589649417,3.2617035993431105,234.25073339311126,1.752462262891865e6,1.7523807710380692e6
0,763,1.0008237844070194,52.07245487601452,2.0035034409049656e10,-0.0,1.0070053031454705e8,5.679947022094974e10,0.35751118462291137,3.252677299322813,234.32604694206532,1.757412049458414e6,1.75733091445091e6
0,764,0.9974791583736295,52.089175066810355,2.0135919666687275e10,-0.0,1.0107016992941552e8,5.7081690159386185e10,0.35745989869341926,3.241807264714296,234.4012878006466,1.7623682429696387e6,1.7622875557991532e6
0,765,0.9948716011055638,52.105322814191574,2.0237175010859135e10,-0.0,1.01440686152782e8,5.736494989601909e10,0.3574084194889681,3.2333327035930823,234.4739526638621,1.7673289000572641e6,1.767248542272173e6
0,766,0.9920020829884123,52.12186511582752,2.033880136493189e10,-0.0,1.0181216689380895e8,5.764931847572577e10,0.3573573395032729,3.22400676971234,234.54839302122383,1.7722972962966745e6,1.772217309941063e6
0,767,0.9891743878039956,52.1380374068699,2.0440799655589405e10,-0.0,1.0218454724764827e8,5.793474808335682e10,0.3573062098421763,3.214816760362986,234.62116833091454,1.7772708813443286e6,1.7771912595919825e6
0,768,0.986513219318475,52.1546899830203,2.054317080812592e10,-0.0,1.0255789959576747e8,5.82212960814235e10,0.3572555079698211,3.206167962785044,234.69610492359135,1.782252453976666e6,1.7821731703282841e6
0,769,0.983877347852304,52.17070568017715,2.0645915752905796e10,-0.0,1.0293213159847814e8,5.850889344632389e10,0.35720460695450124,3.1976013805199877,234.76817556079718,1.787238335440428e6,1.7871593857434061e6
0,770,0.9807643537399644,52.18711231297955,2.0749035418014034e10,-0.0,1.0330733355270435e8,5.879761141756831e10,0.3571541043711815,3.1874841496548845,234.84200540840797,1.7922319608994327e6,1.7921534211317687e6
0,771,0.9783030106259281,52.203287396096506,2.0852530734481686e10,-0.0,1.03683448746395e8,5.908740824898886e10,0.35710360825875975,3.1794847845342664,234.9147932824343,1.7972311839018206e6,1.7971529503461393e6
0,772,0.9757680029582197,52.21933397487891,2.0956402634415783e10,-0.0,1.0406049061133695e8,5.937829611753635e10,0.3570532034973583,3.1712460096142143,234.98700288695508,1.8022364030094405e6,1.8021584874013078e6
0,773,0.9729378940661919,52.23500171020818,2.1060652049341816e10,-0.0,1.0443844043018095e8,5.9670262403188065e10,0.3570027600650028,3.162048155715124,235.0575076959368,1.80724680924528e6,1.8071692582858244e6
0,774,0.9702844476430175,52.25159903133162,2.116527991664481e10,-0.0,1.048174069485007e8,5.996339306149473e10,0.356952981890507,3.153424454839807,235.1321956409923,1.8122666855544825e6,1.812189471419218e6
0,775,0.9677791499731156,52.26760551492131,2.127028716949654e10,-0.0,1.0519726389421871e8,6.025759234852296e10,0.3569030307111747,3.145282237412626,235.20422481714587,1.8172910136167258e6,1.8172141127677546e6
0,776,0.9646693780325493,52.28333800361981,2.137567474543024e10,-0.0,1.0557804275006232e8,6.055288642861812e10,0.3568531095554713,3.135175478605785,235.27502101628914,1.822320899590466e6,1.822244407331943e6
0,777,0.9623326705841588,52.29951139458076,2.148144358159447e10,-0.0,1.059597979492747e8,6.0849319424991974e10,0.35680355820579057,3.127581179398516,235.34780127561342,1.8273585944857013e6,1.8272823889599917e6
0,778,0.959449398249854,52.3150862592944,2.1587594620067234e10,-0.0,1.0634245007569888e8,6.11468315388265e10,0.3567538585483983,3.1182105443120256,235.41788816682478,1.832400771251697e6,1.8323249383772453e6
0,779,0.9573729479507054,52.33078865193147,2.169412879776993e10,-0.0,1.0672605459494635e8,6.1445467731693275e10,0.35670435665981615,3.1114620808397926,235.48854893369162,1.8374497199323028e6,1.8373741329038837e6
0,780,0.954516819608562,52.34651453870809,2.1801047058778393e10,-0.0,1.0711061160065015e8,6.174522998972872e10,0.3566550509029604,3.1021796637278265,235.55931542418642,1.8425052223731948e6,1.8424300036774273e6
0,781,0.9517304566699702,52.36194586901796,2.1908350344710545e10,-0.0,1.0749609171397819e8,6.204609728390642e10,0.35660574113838545,3.0931239841774034,235.62875641058082,1.8475661616214737e6,1.8474913001282206e6
0,782,0.9494308228283962,52.37763926637066,2.2016039600715023e10,-0.0,1.0788254056390052e8,6.234810712025518e10,0.35655670956718843,3.0856501741922875,235.69937669866795,1.852634342258143e6,1.8525597617976337e6
0,783,0.9462738639965531,52.3933101866483,2.2124115772374653e10,-0.0,1.0826994202721958e8,6.2651248834938286e10,0.35650784968404337,3.0753900579887974,235.76989583991735,1.8577089306069482e6,1.857634765136472e6
0,784,0.9435546213076476,52.40885981551255,2.2232579805771923e10,-0.0,1.0865828292864388e8,6.295551401028488e10,0.3564590644298787,3.0665525192498544,235.83986916980646,1.8627894988610658e6,1.8627156798147566e6
0,785,0.9423381587499143,52.424213748500954,2.2341432648277546e10,-0.0,1.0904755327570032e8,6.32608966731472e10,0.3564102791840874,3.0625990159372214,235.9089618682543,1.8678757184684277e6,1.8678020116813835e6
0,786,0.9388613779791397,52.43953861568791,2.2450675251357838e10,-0.0,1.094377859985735e8,6.356742454352093e10,0.3563617089849314,3.0512994784322043,235.9779237705956,1.8729684336033738e6,1.8728951911750273e6
0,787,0.9360442209179214,52.45488614133666,2.2560308563348698e10,-0.0,1.0982897272990514e8,6.3875092975086655e10,0.35631328105927473,3.0421437179832447,236.04698763601496,1.878067586551095e6,1.877994705561174e6
0,788,0.9337942067450806,52.47056851802,2.2670333536023716e10,-0.0,1.1022114097083163e8,6.418392554899161e10,0.3562651591872784,3.034831171921512,236.11755833109,1.8831742148350847e6,1.8831016072686638e6
0,789,0.9312413356206735,52.48544735337877,2.278075112157298e10,-0.0,1.1061420178345466e8,6.4493854085572754e10,0.35621678434692366,3.0265343407671885,236.18451309020446,1.8882846301679784e6,1.8882123428364077e6
0,790,0.9286188807681155,52.50105754282739,2.2891562275746593e10,-0.0,1.1100828231255074e8,6.480498075116849e10,0.35616893895575347,3.0180113624963756,236.25475894272324,1.8934038785043596e6,1.8933319222565186e6
0,791,0.9261951370740823,52.51586801829273,2.300276795343581e10,-0.0,1.1140325589944719e8,6.511720746302692e10,0.35612082844751836,3.0101341954907674,236.32140608231728,1.8985268878368707e6,1.898455231749125e6
0,792,0.9237099756086153,52.53091511971499,2.3114369110235447e10,-0.0,1.1179921065359938e8,6.543060572741527e10,0.35607299179594826,3.0020574207279997,236.38911803871747,1.9036570973336874e6,1.903585750914035e6
0,793,0.9226900685907846,52.54579888773907,2.3226460696344654e10,-0.0,1.1220030393484445e8,6.5748380323987e10,0.3561581355245425,2.99874272292005,236.4560949948258,1.9088582915734304e6,1.9087966287617006e6
0,794,0.9188199688507313,52.56115890574647,2.3338761694667698e10,-0.0,1.1259402087627007e8,6.606089088109074e10,0.3559778405574377,2.9861648987648763,236.5252150758591,1.9139372477580295e6,1.9138665082323703e6
0,795,0.9162440396608458,52.57575637758788,2.3451555041723576e10,-0.0,1.1299283022676884e8,6.637774498855765e10,0.35593022947913305,2.9777931288977486,236.59090369914546,1.9190852254821518e6,1.919014809360633e6
0,796,0.9139236862611366,52.59110486407548,2.3564747707037624e10,-0.0,1.1339266631739582e8,6.669581468160945e10,0.35588313448981085,2.970251980348694,236.65997188833967,1.9242420752793183e6,1.9241719434253797e6
0,797,0.9114097770900306,52.60570968358624,2.367834065343236e10,-0.0,1.1379340952667677e8,6.7015006739329025e10,0.35583582266459785,2.9620817755425994,236.7256935761381,1.929402902084208e6,1.9293330840050464e6
0,798,0.9093837153425397,52.62053957368971,2.3792334843844433e10,-0.0,1.1419513753499867e8,6.73353849090845e10,0.35578875517575714,2.955497074863254,236.7924280816037,1.9345708486165195e6,1.9345012696728583e6
0,799,0.9066171851818067,52.635084472102065,2.3906731244216038e10,-0.0,1.1459781540306398e8,6.7656923262832085e10,0.35574171781855457,2.9465058518408718,236.85788012445929,1.9397443268385548e6,1.9396751001909468e6
0,800,0.903835353395367,52.65012170635059,2.4021530821448414e10,-0.0,1.1500150468062954e8,6.797967292305522e10,0.3556950694164554,2.9374648985349427,236.92554767857766,1.9449258443556505e6,1.944856972217585e6
0,801,0.9019796111674037,52.66461397640742,2.413673454137582e10,-0.0,1.1540611721686096e8,6.830356534932981e10,0.355648271088028,2.931433736294062,236.9907628938334,1.9501119092136854e6,1.9500432502765148e6
0,802,0.8998823343996447,52.67919308993113,2.425234337413007e10,-0.0,1.1581171141194277e8,6.862864917824803e10,0.3556016689261997,2.9246175867988455,237.0563689046901,1.9553046937366684e6,1.9552362849064313e6
0,803,0.8967716313072451,52.69380540549977,2.4368358290130688e10,-0.0,1.1621828763428676e8,6.895492668020158e10,0.35555525941112787,2.9145078017485466,237.122124324749,1.960504079515496e6,1.9604360747969225e6
0,804,0.8943900653375003,52.70824390333497,2.4484780260114803e10,-0.0,1.1662582212011346e8,6.928238072445642e10,0.3555088882365696,2.906767712346876,237.18709756500735,1.9657092517118112e6,1.965641540135043e6
0,805,0.8923132046224713,52.72279430864251,2.4601610254935055e10,-0.0,1.170343413781382e8,6.961103455446619e10,0.3554627060193577,2.9000179150230316,237.2525743888913,1.9709211846289143e6,1.97085372002339e6
0,806,0.889821674223644,52.73720917827296,2.4718849251607166e10,-0.0,1.1744382974934983e8,6.994087752636879e10,0.3554166152711133,2.891920441226843,237.31744130222833,1.9761391169906475e6,1.9760719621059264e6
0,807,0.8879587234101365,52.75115136071587,2.4836498222223766e10,-0.0,1.1785425622558852e8,7.027188655182617e10,0.35537042442114175,2.8858658510829436,237.38018112322143,1.9813618588456593e6,1.9812949185530145e6
0,808,0.884997499057734,52.76599609531724,2.4954558144985027e10,-0.0,1.1826574187199003e8,7.060416128758292e10,0.35532483819064453,2.8762418719376353,237.44698242892758,1.9865940731094226e6,1.9865275133672962e6
0,809,0.8823640463410749,52.77981679832382,2.507302999694392e10,-0.0,1.1867812463241169e8,7.093757283067714e10,0.35527890012415986,2.867683150608493,237.5091755924572,1.991829302467361e6,1.991763073393673e6
0,810,0.8807697425634631,52.79449089254984,2.519191475576208e10,-0.0,1.1909155505476484e8,7.127224483859744e10,0.3552334751878547,2.8625016633312548,237.57520901647428,1.9970736812055113e6,1.997007626529077e6
0,811,0.8783606889162263,52.80832506757658,2.5311213402494907e10,-0.0,1.1950590535087252e8,7.16080758370627e10,0.355187822181512,2.8546722389777357,237.6374628040946,2.0023217680985252e6,2.002256010264558e6
0,812,0.8761526425287772,52.822466417267876,2.543092691728245e10,-0.0,1.1992126518150291e8,7.19451404100979e10,0.35514244857493116,2.847496088218526,237.70109887770545,2.0075772671422441e6,2.007511775958976e6
0,813,0.8731380751430857,52.83658321154203,2.555105628305817e10,-0.0,1.2033761343150766e8,7.228342343675757e10,0.3550972278341929,2.8376987442150288,237.7646244519391,2.012839160384291e6,2.0127740566060164e6
0,814,0.8713973280713954,52.85077206348609,2.5671602483788074e10,-0.0,1.2075494963760418e8,7.262292652122173e10,0.3550521432536862,2.832041316232035,237.8284742856874,2.018107610918731e6,2.0180427037290048e6
0,815,0.8688753780430231,52.86458431142653,2.5792566504122807e10,-0.0,1.2117324810838592e8,7.296363070421172e10,0.35500704782519554,2.823844978639825,237.8906294014194,2.0233812938185332e6,2.0233166999719709e6
0,816,0.8666403917918407,52.87878374329928,2.5913949329113377e10,-0.0,1.2159256691346511e8,7.330558527227415e10,0.35496226105470147,2.8165812733234823,237.95452684484675,2.0286626458900769e6,2.0285983224989125e6
0,817,0.8644821446505631,52.89247938268556,2.6035751946451954e10,-0.0,1.2201283628541133e8,7.36487352987291e10,0.35491738088665453,2.80956697011433,238.016157222085,2.0339487475745904e6,2.0338846830800336e6
0,818,0.8623977264050733,52.906572981456236,2.615797534552521e10,-0.0,1.224341302008929e8,7.399314315880518e10,0.3548728181896318,2.8027926108164882,238.07957841655306,2.0392425697343543e6,2.039178753203464e6
0,819,0.8599250098388711,52.920278002530644,2.62806205150985e10,-0.0,1.228563885611645e8,7.433876171649522e10,0.3548282284189399,2.794756281976331,238.1412510113879,2.0445415556105236e6,2.044478044659514e6
0,820,0.8578269624620323,52.934116240870225,2.640368844674187e10,-0.0,1.2327965116361412e8,7.46856255074217e10,0.35478382588219953,2.787937628001605,238.20352308391602,2.049847367592889e6,2.0497841065194658e6
0,821,0.8556577543624868,52.947530819826014,2.6527180132319286e10,-0.0,1.2370387646150345e8,7.503370244257504e10,0.35473937285533524,2.780887701678082,238.26388868921705,2.0551582045183051e6,2.0550952037855443e6
0,822,0.8533631234650918,52.96117688424862,2.665109656585764e10,-0.0,1.2412911858170886e8,7.538303890830705e10,0.3546951643030828,2.7734301512615485,238.3252959791188,2.0604762281335879e6,2.0604135062940298e6
0,823,0.8509529656326503,52.97505699013375,2.677543874100774e10,-0.0,1.24555378835832e8,7.5733638040882e10,0.3546511990876562,2.7655971383061138,238.38775645560187,2.0658014459472871e6,2.065739020006032e6
0,824,0.8488011126221129,52.988538070357166,2.690020765465993e10,-0.0,1.2498260597603649e8,7.608545966959413e10,0.35460718549414905,2.7586036160218668,238.44842131660724,2.0711317457730563e6,2.0710695774236764e6
0,825,0.8464134256162698,53.0026423862634,2.7025404302198597e10,-0.0,1.2541088533985631e8,7.643857610318286e10,0.3545635881069167,2.7508436332528765,238.51189073818531,2.076470530062174e6,2.0764086540915326e6
0,826,0.8445824718811172,53.01573542155707,2.71510296854008e10,-0.0,1.2584008373385367e8,7.679287947876233e10,0.35451966583672,2.7448930336136312,238.5708093970068,2.0818123588241492e6,2.0817506930490853e6
0,827,0.8434427345747288,53.02899839569727,2.7277084798849422e10,-0.0,1.2627029636238968e8,7.714845029284685e10,0.35447593501309893,2.7411888873678687,238.63049278063772,2.0871611119295643e6,2.0870995548275544e6
0,828,0.840809978597677,53.042631166249045,2.740357064839452e10,-0.0,1.2670155012197009e8,7.750531285259671e10,0.35443254011318237,2.7326324304424503,238.6918402481207,2.0925176065778972e6,2.0924563777187362e6
0,829,0.8385961482047035,53.055968511054786,2.7530488233104443e10,-0.0,1.2713378452475627e8,7.78634191379185e10,0.3543891390662144,2.7254374816652867,238.75185829974654,2.0978795130949444e6,2.097818550755214e6
0,830,0.8361233650116292,53.069379344537865,2.765783855685033e10,-0.0,1.2756703326308812e8,7.822279905151282e10,0.3543459099250224,2.717400936287795,238.8122070504204,2.1032480953867664e6,2.1031874373844196e6
0,831,0.8336889349811255,53.082334761380196,2.77856226238168e10,-0.0,1.2800125409614249e8,7.85834195300776e10,0.3543026171155849,2.709489038688658,238.87050642621088,2.108621590802877e6,2.108561231250992e6
0,832,0.8315584663136543,53.09598882581576,2.7913841440830334e10,-0.0,1.2843653893208398e8,7.894535895066353e10,0.3542597477921625,2.7025650155193763,238.93194971617092,2.1140037789545227e6,2.1139436734334985e6
0,833,0.8294376774291103,53.10869708420452,2.804249601373641e10,-0.0,1.2887275947250222e8,7.930851262685794e10,0.3542166069812275,2.6956724516446084,238.98913687892036,2.1193892684524064e6,2.119329415338585e6
0,834,0.8279716352749242,53.122077664389444,2.8171587350522038e10,-0.0,1.2931004272374941e8,7.967298828108498e10,0.35417386669003326,2.690907814643504,239.0493494897525,2.1247833387278435e6,2.1247236427830146e6
0,835,0.8255278515241381,53.135396647354504,2.8301116461953335e10,-0.0,1.2974833877101393e8,8.003874641184329e10,0.3541312564306587,2.682965517453449,239.10928491309528,2.130183691840423e6,2.1301242953399103e6
0,836,0.8237578936879877,53.14835274917074,2.843108435696333e10,-0.0,1.3018761764575905e8,8.040576399489124e10,0.35408860640380196,2.67721315448596,239.16758737126833,2.1355892173704123e6,2.1355300222555227e6
0,837,0.8213304168042037,53.16158112953314,2.8561492049159878e10,-0.0,1.3062793680093016e8,8.077409105321866e10,0.3540462178167888,2.669323854613662,239.22711508289913,2.1410021012672884e6,2.140943202946237e6
0,838,0.8192324928544499,53.17470732899457,2.8692340549135098e10,-0.0,1.3106926340459992e8,8.114370218391963e10,0.3540039073491702,2.662505601776962,239.2861829804756,2.1464210403468823e6,2.1463623909008387e6
0,839,0.8172822047744518,53.18752957948009,2.8823630874431507e10,-0.0,1.3151158354961632e8,8.15145877236966e10,0.3539615962147051,2.6561671655169685,239.34388310766042,2.151845383924419e6,2.1517869618960293e6
0,840,0.81549451068723,53.200244273577525,2.8955364037835995e10,-0.0,1.3195491394747047e8,8.18867636780392e10,0.3539193660865342,2.6503571597334976,239.40109923109887,2.1572757772697913e6,2.157217559148197e6
0,841,0.8132403228878573,53.21338125878793,2.9087541057772335e10,-0.0,1.3239930038057765e8,8.226027056229347e10,0.3538774504647338,2.6430310493855362,239.4602156645457,2.162714008433182e6,2.162656061574917e6
0,842,0.8109750587314919,53.226171081527305,2.922016295150066e10,-0.0,1.3284468132781565e8,8.263505872652013e10,0.3538355203778129,2.635668940877349,239.51776986687287,2.1681575133719365e6,2.1680998391659986e6
0,843,0.8095802492644342,53.23890066218843,2.9353230737677914e10,-0.0,1.3329107679805733e8,8.301114700308441e10,0.3537936717961897,2.631135810109411,239.57505297984792,2.1736071734737884e6,2.1735496466162135e6
0,844,0.8073385746352856,53.251511803430866,2.948674543816798e10,-0.0,1.3373849095799184e8,8.338854093037714e10,0.3537519239937141,2.6238503675646783,239.63180311543888,2.1790629194185543e6,2.1790056616751533e6
0,845,0.8041133163577305,53.264288031055884,2.9620708073275593e10,-0.0,1.3418694789663187e8,8.376726289937833e10,0.3537103945268831,2.6133682781626244,239.6892961397515,2.184525693131668e6,2.18446884529999e6
0,846,0.8026623639750357,53.276797921247514,2.9755119668029453e10,-0.0,1.346364028787623e8,8.414727716740347e10,0.3536688402246991,2.6086526829188657,239.74559064561382,2.1899938804753423e6,2.1899371880915766e6
0,847,0.8011587941784324,53.289577785278546,2.9889981244155712e10,-0.0,1.3508690721338224e8,8.452862916557904e10,0.3536275220334709,2.6037660810799053,239.80310003375345,2.1954693747919854e6,2.195412845519919e6
0,848,0.7991078354365896,53.30227375230336,3.002529382700899e10,-0.0,1.3553843647043732e8,8.491130029992186e10,0.3535863090463777,2.597100465168916,239.8602318853651,2.200951047046846e6,2.2008947591427746e6
0,849,0.7970617254661061,53.31478343944522,3.0161058445250233e10,-0.0,1.3599098145170283e8,8.529528480724547e10,0.3535451468854744,2.590450607764845,239.9165254775035,2.2064385215855953e6,2.2063824742410476e6
0,850,0.7955723738400082,53.327438372555136,3.029727612432745e10,-0.0,1.364445669386128e8,8.568060577349342e10,0.353504153639777,2.5856102149800266,239.97347267649812,2.2119328498753943e6,2.2118769637269573e6
0,851,0.7932646446209931,53.3397622580792,3.043394789592963e10,-0.0,1.3689916285707015e8,8.606723969543706e10,0.3534631738589707,2.5781100950182276,240.02893016135639,2.217432562362119e6,2.2173769538861956e6
0,852,0.7903749227839957,53.35238991064406,3.0571074787556583e10,-0.0,1.3735481900317597e8,8.645523100314934e10,0.3534224515080552,2.568718499047986,240.08575459789824,2.2229397295177695e6,2.2228844811350983e6
0,853,0.7883601424413474,53.364591978898,3.0708657832604763e10,-0.0,1.3781147333036506e8,8.684452891819664e10,0.35338166496151424,2.5621704629343793,240.14066390504098,2.228451851377687e6,2.228396838571171e6
0,854,0.7870952169313248,53.37683797393252,3.084669806339049e10,-0.0,1.3826916427762356e8,8.723516822970004e10,0.3533410015541468,2.5580594550268057,240.19577088269634,2.2339704807191e6,2.233915597278778e6
0,855,0.7851412314867956,53.38932563640317,3.0985196513523075e10,-0.0,1.387279146462527e8,8.762717050902296e10,0.3533005712672522,2.551709002332086,240.25196536381426,2.2394963679298228e6,2.2394417114740973e6
0,856,0.783528138107428,53.40147882928088,3.112415421789316e10,-0.0,1.3918767633637023e8,8.802049672603976e10,0.3532601258970978,2.546466448849141,240.30665473176398,2.2450275472249063e6,2.2449730694903196e6
0,857,0.7815453300965977,53.414097481975745,3.1263572213288677e10,-0.0,1.3964851584591317e8,8.841520586665892e10,0.3532199903239369,2.5400223228139422,240.36343866889086,2.2505666975496323e6,2.250512450797333e6
0,858,0.7793001477406827,53.425902530489495,3.1403451537448162e10,-0.0,1.4011033451659805e8,8.881121547779297e10,0.3531796702071069,2.5327254801572185,240.41656138720273,2.2561096070710733e6,2.256055628046236e6
0,859,0.7771997632502698,53.43814981868083,3.154379322927421e10,-0.0,1.405732293844225e8,8.920861081194473e10,0.3531396375041163,2.525899230563377,240.47167418406372,2.2616618058960456e6,2.2616120810821527e6
0,860,0.7753572554999231,53.44988743955009,3.168459832821513e10,-0.0,1.4103712731598136e8,8.960733116352885e10,0.35309952612464995,2.51991108037475,240.5244934779754,2.2672172872152617e6,2.267167768144714e6
0,861,0.7738569196661643,53.462426922336256,3.1825867876126812e10,-0.0,1.4150213080952066e8,9.000746675087048e10,0.35305983129918944,2.515034988915034,240.58092115051315,2.2727817973101195e6,2.272732436884494e6
0,862,0.7723018157907957,53.4743266689905,3.1967602916299633e10,-0.0,1.419681310947391e8,9.040892608736548e10,0.35302001585832166,2.509980901320086,240.63447001045725,2.2783492187450756e6,2.2782960311306543e6
0,863,0.770388105570103,53.486393176663064,3.2109804490547245e10,-0.0,1.4243519313446212e8,9.081176718449356e10,0.3529803911682731,2.5037613431028345,240.68876929498379,2.2839250414868332e6,2.283872074645994e6
0,864,0.7681863870611261,53.49824444781912,3.225247364520943e10,-0.0,1.4290328830162704e8,9.121596744739633e10,0.35294081177423386,2.4966057579486596,240.74210001518603,2.289506592119796e6,2.289453886183063e6
0,865,0.7663909978176963,53.510304898287416,3.2395611426503834e10,-0.0,1.433724476254605e8,9.162155576951952e10,0.35290142006776476,2.4907707429075128,240.79637204229337,2.2950952175172474e6,2.29504271561959e6
0,866,0.7640598521870956,53.5225632601861,3.2539218880536625e10,-0.0,1.438426754079677e8,9.20285380227634e10,0.35286223159797586,2.4831945196080607,240.85153467083742,2.3006909451021594e6,2.300638721856331e6
0,867,0.7624662990466665,53.53403058752314,3.2683297058512478e10,-0.0,1.4431389126931575e8,9.243684667198427e10,0.35282285227227933,2.4780154719016663,240.90313764385414,2.3062904388023918e6,2.3062383912545536e6
0,868,0.7606590877392295,53.545792716309364,3.282784700814204e10,-0.0,1.4478618414338127e8,9.284656082831288e10,0.35278370471345927,2.472142035152496,240.95606722339215,2.311897331071449e6,2.311845488962816e6
0,869,0.7588363796036748,53.557535415297075,3.297286978075606e10,-0.0,1.4525953018612424e8,9.32576619509859e10,0.3527446678759849,2.466218233711943,241.00890936883684,2.3175105760003217e6,2.3174589414209137e6
0,870,0.7567871971900966,53.56953195873683,3.3118366430148533e10,-0.0,1.4573395247994968e8,9.36701722274077e10,0.3527058453676357,2.459558390867814,241.06289381431574,2.3231310855266163e6,2.3230796898183953e6
0,871,0.755263275544535,53.58096099662936,3.326433800736729e10,-0.0,1.4620938600268033e8,9.408403720096729e10,0.35266692155186474,2.454605645519739,241.1143244848321,2.3287561107580876e6,2.3287048810221725e6
0,872,0.7533239928992678,53.5928840856312,3.341078557011671e10,-0.0,1.4668591740322283e8,9.44993344054936e10,0.35262830202334594,2.44830297692262,241.1679783853404,2.3343892023081565e6,2.3343381960401796e6
0,873,0.7512542376157998,53.604213490656996,3.3557710171893764e10,-0.0,1.4716346330177817e8,9.491599329055856e10,0.3525895870070513,2.4415762722513494,241.21896070795648,2.340026768266283e6,2.3399760032688286e6
0,874,0.7493295548596126,53.61599746459706,3.370511287143542e10,-0.0,1.476421040493259e8,9.533408606767543e10,0.3525511477421706,2.435321053293741,241.27198859068676,2.3456722326968424e6,2.3456216888664225e6
0,875,0.7478528075195618,53.627518984951976,3.385299472650005e10,-0.0,1.4812178469473037e8,9.575356688138904e10,0.35251271979963206,2.430521624438576,241.3238354322839,2.3513232204787023e6,2.351272836040943e6
0,876,0.7464225813246086,53.638814779723816,3.400135679765597e10,-0.0,1.4860251099491894e8,9.617444283389302e10,0.3524743255613123,2.4258733893049778,241.37466650875717,2.356979879472621e6,2.3569296480332846e6
0,877,0.7439450776465908,53.650463450180524,3.4150200144685436e10,-0.0,1.4908433292252707e8,9.65967598283708e10,0.3524361932266879,2.41782150235142,241.42708552581234,2.362644183055312e6,2.3625942484500455e6
0,878,0.7425249070053976,53.661838492844744,3.4299525830369152e10,-0.0,1.4956719504449442e8,9.702047141869696e10,0.3523980555375993,2.4132059477675423,241.47827321780136,2.368313932636548e6,2.3682641496062633e6
0,879,0.7406891145346707,53.673399954243976,3.444933491818544e10,-0.0,1.5005113982278687e8,9.74456169860442e10,0.35236010571015014,2.4072396222376797,241.53029979409789,2.3739907376357317e6,2.3739411631343854e6
0,880,0.7389418478532119,53.68490559864356,3.4599628472869095e10,-0.0,1.5053614788966247e8,9.787218167003389e10,0.35232224723683553,2.4015610055229386,241.58207519389603,2.379673768899117e6,2.3796243907227917e6
0,881,0.7371241575497355,53.69615209133953,3.475040755925198e10,-0.0,1.5102220567762178e8,9.83001556427328e10,0.352284412521434,2.3956535120366405,241.63268441102787,2.385362369599643e6,2.385313197260025e6
0,882,0.735098347004772,53.70763551910241,3.490167324536507e10,-0.0,1.5150935268275338e8,9.872957582082341e10,0.35224677679761246,2.389069627765509,241.68435983596083,2.3910581774207214e6,2.3910092392077358e6
0,883,0.7334005548524193,53.718540766049166,3.5053426598691284e10,-0.0,1.5199752600637576e8,9.916038886493852e10,0.3522090463914402,2.383551803270363,241.73343344722124,2.396758481042725e6,2.3967097320744027e6
0,884,0.7316472521051816,53.73002922048362,3.520566869000737e10,-0.0,1.524868165823629e8,9.95926771688014e10,0.35217163010942604,2.37785356934184,241.7851314921763,2.4024671181807653e6,2.402418566012831e6
0,885,0.729822658268832,53.74123208485274,3.5358400588730286e10,-0.0,1.5297715978554687e8,1.0002638582147868e11,0.352134228159336,2.371923639373704,241.83554438183734,2.4081812381733693e6,2.4081328923637066e6
0,886,0.7283965205771408,53.75241660705538,3.551162336681065e10,-0.0,1.5346857515129042e8,1.0046153421723265e11,0.3520969227559043,2.3672886918757077,241.8858747317492,2.413901687124551e6,2.4138534935653983e6
0,887,0.7266100085046029,53.76332889610111,3.566533809841774e10,-0.0,1.5396104785075116e8,1.0089811134519853e11,0.35205964281924906,2.3614825276399594,241.93498003245497,2.4196276821072726e6,2.419579689573567e6
0,888,0.7248704789733893,53.77497828038984,3.581954585709653e10,-0.0,1.5445465365851575e8,1.0133618659166547e11,0.35202272177150684,2.355829056663515,241.98740226175428,2.4253625083362074e6,2.4253147104644063e6
0,889,0.7233588927290013,53.785629614588196,3.597424771942886e10,-0.0,1.5494926201199862e8,1.0177564620923792e11,0.3519855685781975,2.3509164013692545,242.03533326564687,2.431100460043196e6,2.4310528258597194e6
0,890,0.7218969802691422,53.796840039065415,3.612944476043683e10,-0.0,1.554449924004113e8,1.0221659847592923e11,0.3519487123905612,2.346165185874712,242.08578017579435,2.4368466586516956e6,2.4367991815129034e6
0,891,0.7199554810658744,53.807841924108416,3.628513806053122e10,-0.0,1.559417903060092e8,1.0265899710212299e11,0.3519119047418863,2.3398553134640916,242.13528865848787,2.4425986200998058e6,2.4425513645764166e6
0,892,0.7178731580723492,53.81911906421868,3.644132869642575e10,-0.0,1.564396919652927e8,1.0310287653661533e11,0.3518753000393274,2.333087763735135,242.18603578898407,2.4483579093232416e6,2.448310894197385e6
0,893,0.7165006419247113,53.82986395104102,3.659801775168669e10,-0.0,1.5693863435927302e8,1.0354818273114412e11,0.3518386125982442,2.328627086255312,242.2343877796846,2.454121821423455e6,2.45407495112888e6
0,894,0.7146938658456339,53.84052211686701,3.675520630572972e10,-0.0,1.5743865695502687e8,1.0399495301206429e11,0.3518020135992273,2.32275506399831,242.28234952590154,2.4598918931208486e6,2.4598452259006463e6
0,895,0.7130076000606395,53.85141670844862,3.69128954422897e10,-0.0,1.579397829362578e8,1.0444321028566103e11,0.35176559815955627,2.3172747001970784,242.33137518801877,2.4656691481373413e6,2.4656226677598553e6
0,896,0.7115836551765049,53.8620035785589,3.707108624495749e10,-0.0,1.584419721093305e8,1.0489292076500266e11,0.3517291841636054,2.312646879323641,242.37901610351503,2.4714517923311424e6,2.4714054636039026e6
0,897,0.7100801772788782,53.87327835140906,3.7229779800079575e10,-0.0,1.5894530168162867e8,1.0534415580834135e11,0.3516931034441792,2.307760576156354,242.42975258134078,2.4772431136539886e6,2.477196947280558e6
0,898,0.7081097010773094,53.8838546598918,3.738897719459439e10,-0.0,1.5944967061027887e8,1.0579682701343605e11,0.3516569103794371,2.3013565285012554,242.47734596951312,2.4830385900296685e6,2.482992648195716e6
0,899,0.7065802213751778,53.89471460853797,3.754867951495645e10,-0.0,1.59955149923468e8,1.0625100026624129e11,0.3516209072092866,2.296385719469328,242.52621573842086,2.4888413836530587e6,2.4887956074651107e6
0,900,0.705325024122089,53.90502949278452,3.7708887849657166e10,-0.0,1.6046167959211648e8,1.0670662378324767e11,0.3515848289100718,2.2923063283967893,242.57263271753035,2.4946487876969185e6,2.4946031405657185e6
0,901,0.7031711811432574,53.91603766140312,3.786960329247945e10,-0.0,1.609693580719078e8,1.0716378833030946e11,0.3515490964816139,2.2853063387155865,242.622169476314,2.500464939016158e6,2.50041954046288e6
0,902,0.7015607661617053,53.926727248952474,3.80308269316378e10,-0.0,1.6147810515743166e8,1.0762242392036555e11,0.35151335626515423,2.280072490025542,242.67027262028614,2.5062864260912254e6,2.5062412037251596e6
0,903,0.699998437808496,53.93747002124029,3.819255986143822e10,-0.0,1.6198795181654882e8,1.0808256062890536e11,0.35147773673375315,2.274994922877612,242.7186150955813,2.5121145000870884e6,2.5120694474744606e6
0,904,0.6985068527122225,53.947846175271955,3.8354803175154434e10,-0.0,1.6249886793536347e8,1.0854417343841414e11,0.3514421038642078,2.270147271314723,242.7653077887238,2.517947783157481e6,2.5179028908436745e6
0,905,0.697115383917308,53.958469021772174,3.851755796895154e10,-0.0,1.6301090024901322e8,1.0900730675640543e11,0.35140665159330514,2.265624997731251,242.8131105979748,2.523788284323957e6,2.5237435390717895e6
0,906,0.694940626906013,53.96902251576721,3.868082533776921e10,-0.0,1.635240300278508e8,1.0947194586746362e11,0.3513712956149777,2.2585570374445423,242.86060132095244,2.5296350239979904e6,2.5295905291384906e6
0,907,0.6933799572776238,53.979492317052035,3.88446063816711e10,-0.0,1.640382517771684e8,1.0993808798022063e11,0.3513360053413518,2.2534848611522773,242.90771542673417,2.53548786559202e6,2.535443539936499e6
0,908,0.691461287182261,53.98978284222494,3.900890219624225e10,-0.0,1.645535635696578e8,1.1040573352500703e11,0.35130076883885125,2.247249183342348,242.95402279001223,2.541346558072612e6,2.5413024486112557e6
0,909,0.690704053439064,54.00050689373773,3.9173713883578186e10,-0.0,1.6507000588740042e8,1.108749214680688e11,0.351265748817078,2.244788173676958,243.00228102181978,2.54721301320251e6,2.5471689672438796e6
0,910,0.6888525696303451,54.010674221102356,3.93390425455148e10,-0.0,1.6558751570962265e8,1.113455967502418e11,0.35123067826197857,2.2387708512986215,243.0480339949606,2.553084129028209e6,2.5530402902832143e6
0,911,0.6877590976964948,54.02097797380182,3.950488928366254e10,-0.0,1.661061381112185e8,1.1181780253565752e11,0.3511957385527881,2.235217067513608,243.09440088210818,2.5589620595163214e6,2.558918328482075e6
0,912,0.6851301042948519,54.031390436554204,3.9671255202066696e10,-0.0,1.6662588144518015e8,1.1229154867593759e11,0.3511609617425145,2.226672838958269,243.14125696449392,2.564846859506245e6,2.5648034372140043e6
0,913,0.6838252466603225,54.04154723354603,3.983814140592059e10,-0.0,1.671467085410013e8,1.127668034920136e11,0.3511261840557926,2.2224320516460483,243.1869625509571,2.5707371532950634e6,2.5706938662737473e6
0,914,0.6820690748381533,54.05181237223042,4.0005549001358765e10,-0.0,1.67668654604777e8,1.1324360130740741e11,0.3510915487878048,2.2167244932239982,243.2331556750369,2.5766342464425387e6,2.5765911535739084e6
0,915,0.680506109462381,54.0621110506794,4.0173479094695145e10,-0.0,1.6819171273417738e8,1.1372193805707716e11,0.35105702090848623,2.211644855752738,243.2794997280573,2.582537852985593e6,2.5824949289624463e6
0,916,0.6788992676632977,54.07257434636649,4.034193279626401e10,-0.0,1.6871589471848124e8,1.142018267658648e11,0.35102264369975766,2.2064226199057173,243.3265845586492,2.5884484173669172e6,2.588405667829918e6
0,917,0.6775617069538693,54.08218147966165,4.0510911214997055e10,-0.0,1.692411254910535e8,1.14683200860299e11,0.35098810363686034,2.2020755476000753,243.36981665847742,2.5943625753907654e6,2.5943199651820455e6
0,918,0.6763764139195014,54.09271333139621,4.068041546283574e10,-0.0,1.6976753761921778e8,1.1516618407160619e11,0.35095393899258176,2.1982233452383797,243.41720999128296,2.6002861693438715e6,2.6002436787873665e6
0,919,0.6744535160519853,54.1026988209319,4.085044665074199e10,-0.0,1.7029502779129812e8,1.1565068388946097e11,0.3509197226544388,2.1919739271689522,243.46214469419354,2.6062144353663037e6,2.6061721600190247e6
0,920,0.6730899903637748,54.11287656850453,4.102100589403166e10,-0.0,1.7082364627466026e8,1.1613674867865578e11,0.3508856530074593,2.187542468682268,243.5079445582704,2.612149711895239e6,2.6121075791892465e6
0,921,0.6720650383671372,54.12297683834559,4.119209430680336e10,-0.0,1.713533753800524e8,1.166243644182249e11,0.3508516530620976,2.184211374693196,243.55339577255518,2.6180911292278664e6,2.6180490953650037e6
0,922,0.6697467560668566,54.13291181839266,4.13637130043244e10,-0.0,1.7188421638940012e8,1.1711353450670251e11,0.35081772494671315,2.176676957217284,243.59810318276695,2.624038501733655e6,2.6239967337039947e6
0,923,0.6687471936445779,54.14287891256676,4.153586310414526e10,-0.0,1.7241617460131973e8,1.1760426605287283e11,0.3507838818010354,2.173428379344878,243.6429551065504,2.6299923129146723e6,2.629950640433641e6
0,924,0.6672411885306863,54.15294531134485,4.170854572515584e10,-0.0,1.7294926336071712e8,1.1809657362014676e11,0.3507501741791667,2.1685338627247304,243.68825390105184,2.6359528967169453e6,2.6359113850573986e6
0,925,0.665742222033904,54.16278384276836,4.188176198792822e10,-0.0,1.7348345796501106e8,1.18590436629707e11,0.35071649718107084,2.163662221610188,243.73252729245763,2.641919149588707e6,2.6418777977446234e6
0,926,0.6642833020574155,54.172705649353944,4.205551301128227e10,-0.0,1.7401878220499337e8,1.190858793105416e11,0.3506829409512893,2.1589207316866004,243.77717542209274,2.6478920885102814e6,2.647850891271436e6
0,927,0.6625270376100897,54.18250916048901,4.222979991885535e10,-0.0,1.7455522393387336e8,1.1958289266784525e11,0.3506494522191916,2.1532128722327917,243.82129122220056,2.6538710742759765e6,2.653830069675544e6
0,928,0.6611016137825304,54.19241329950739,4.240462383344142e10,-0.0,1.7509279782445636e8,1.200814925476541e11,0.35061608346025297,2.148580244793224,243.86585984778327,2.659856784869111e6,2.65981593040101e6
0,929,0.6600804249689745,54.20201574701185,4.257998587854611e10,-0.0,1.7563147555612576e8,1.2058165491309473e11,0.3505827173905417,2.145261381149167,243.90907086155332,2.6658478985131425e6,2.665807142407392e6
0,930,0.6583434290552503,54.21160153199288,4.275588718258069e10,-0.0,1.761712834919829e8,1.2108340646496341e11,0.3505494547567022,2.1396161444295636,243.95220689396797,2.6718454177011736e6,2.671804851431038e6
0,931,0.6566739761062751,54.22147339660125,4.29323288708705e10,-0.0,1.7671224171047896e8,1.215867681615854e11,0.35051636829188126,2.134190422345394,243.99663028470562,2.6778502851592735e6,2.677809899961068e6
0,932,0.6551537318761576,54.231650592012066,4.310931207194896e10,-0.0,1.7725435243587637e8,1.2209174439828783e11,0.3504834607787104,2.129249628597512,244.0424276640543,2.6838625587637713e6,2.6838223355228608e6
0,933,0.6539756245519412,54.2411268995791,4.328683791484831e10,-0.0,1.7779754324689195e8,1.2259826993450188e11,0.3504504435671643,2.125420779793809,244.08507104810596,2.6898789326972095e6,2.6898388277563327e6
0,934,0.652136387473015,54.25053393113806,4.346490753076387e10,-0.0,1.7834186508729872e8,1.2310639446077313e11,0.35041751268086796,2.1194432592872987,244.12740269012127,2.695901536311724e6,2.6958616336083855e6
0,935,0.6507473822407326,54.260351246342864,4.3643522051748825e10,-0.0,1.7888734946993983e8,1.2361614970264491e11,0.35038478416012564,2.114928992282381,244.17158060854288,2.7019318712066794e6,2.701892113496026e6
0,936,0.6491788921498454,54.27000693459148,4.382268261070618e10,-0.0,1.794339587122967e8,1.2412750274400354e11,0.35035210693140645,2.1098313994869975,244.21503120566166,2.707968103852188e6,2.7079285137756257e6
0,937,0.6480699709142672,54.27943731139866,4.400239034213391e10,-0.0,1.7998168697340983e8,1.246404503519511e11,0.3503194531347207,2.1062274054713686,244.25746790129398,2.714009986930742e6,2.7139705062581366e6
0,938,0.6462658077224623,54.28907355363027,4.418264638109723e10,-0.0,1.805305710650295e8,1.2515502927790044e11,0.3502869611116397,2.1003638750980027,244.3008309913362,2.7200590019935253e6,2.720019718536331e6
0,939,0.6453528165555613,54.29862388379776,4.436345186453949e10,-0.0,1.8108058498203143e8,1.2567121743358801e11,0.3502545239098276,2.0973966538055744,244.3438074770899,2.726114097582446e6,2.726074898786636e6
0,940,0.6436736682781258,54.308240931641805,4.454480793174565e10,-0.0,1.8163174737187517e8,1.26189034597817e11,0.3502222098591054,2.0919394219039087,244.38708419238813,2.7321758739093044e6,2.7321368563388805e6
0,941,0.642126465857648,54.317605813017266,4.472671572037262e10,-0.0,1.8218403303382087e8,1.2670845936445282e11,0.35018991675146655,2.086911014037356,244.4292261585777,2.738243232925334e6,2.7382043797944626e6
0,942,0.6406807366845881,54.32700389411238,4.490917637234433e10,-0.0,1.8273746382423955e8,1.2722951455008934e11,0.3501577233328612,2.0822123942249116,244.47151752350572,2.744317110342419e6,2.744278408792493e6
0,943,0.6393492850194118,54.336231264681196,4.509219102750482e10,-0.0,1.8329202628031456e8,1.277521897548318e11,0.3501255735745527,2.0778851763130883,244.51304069106538,2.7503968382499646e6,2.750358273851126e6
0,944,0.637860427627954,54.34567241062792,4.5275760830335266e10,-0.0,1.8384775023411524e8,1.2827651539066951e11,0.3500935759238423,2.0730463897908504,244.55552584782563,2.756483691006905e6,2.756445283430706e6
0,945,0.6362034669990032,54.35467958328165,4.5459886923229004e10,-0.0,1.8440459054296425e8,1.2880245113987222e11,0.35006155491745783,2.0676612677467605,244.59605812476744,2.7625755500326836e6,2.7625373201379e6
0,946,0.6347155341389319,54.36465635223582,4.5644570453405624e10,-0.0,1.849626475356755e8,1.293300941153434e11,0.35002988308953287,2.0628254859515285,244.6409535850612,2.7686769866871564e6,2.7686389132958935e6
0,947,0.633797813935988,54.37384126839604,4.5829812567969315e10,-0.0,1.8552179488740548e8,1.2985932719040369e11,0.3499980799082773,2.059842895291961,244.6822857077822,2.7747822146557644e6,2.7747442265212676e6
0,948,0.6320624703081378,54.38284329258584,4.60156144120087e10,-0.0,1.8608208276199973e8,1.3039020004636705e11,0.34996633105077585,2.0542030285014476,244.72279481663628,2.780893309374108e6,2.78085550833115e6
0,949,0.6305961179993981,54.39209728669938,4.620197713787236e10,-0.0,1.8664353921683785e8,1.3092274157890677e11,0.34993473537686925,2.0494373834980437,244.7644377901472,2.7870116281087236e6,2.7869739805413536e6
0,950,0.6294261138994343,54.401706706780075,4.638890189247649e10,-0.0,1.8720617267613202e8,1.3145696214984894e11,0.3499033187370983,2.0456348701731613,244.80768018051035,2.7931375075328713e6,2.793099976587866e6
0,951,0.6282442672784083,54.41043925883832,4.657638982915759e10,-0.0,1.8776989779363638e8,1.319927829725906e11,0.34987175995939473,2.041793868654827,244.84697666477246,2.799266935825495e6,2.799229522877506e6
0,952,0.6272741300597249,54.419793129661386,4.676444210138992e10,-0.0,1.8833482158451366e8,1.325303080470671e11,0.3498404509331201,2.038640922694106,244.88906908347624,2.805404799501387e6,2.8053674783596736e6
0,953,0.625920620020476,54.42920820440633,4.6953059860272964e10,-0.0,1.8890090763951725e8,1.3306950512018698e11,0.3498092520409196,2.034242015066547,244.93143691982849,2.811549302046406e6,2.811512120190007e6
0,954,0.6237648165389169,54.43781055836131,4.714224426389119e10,-0.0,1.8946809675610936e8,1.3361032004143713e11,0.3497779414838829,2.0272356537514797,244.9701475126259,2.817697610538458e6,2.817660666887127e6
0,955,0.6226608756012137,54.44727340128445,4.7331996468250275e10,-0.0,1.9003650180587676e8,1.3415286275636203e11,0.34974692745078334,2.0236478457039446,245.01273030578002,2.823855086306134e6,2.8238182508949484e6
0,956,0.6215477235959674,54.455952681855884,4.752231762858275e10,-0.0,1.9060601147395536e8,1.3469702934051859e11,0.3497157983136522,2.0200301016868942,245.05178706835147,2.8300164166452484e6,2.8299796905352897e6
0,957,0.6201112606999206,54.4649469918172,4.771320890632089e10,-0.0,1.911767060388881e8,1.3524289877289502e11,0.34968484332842603,2.015361597274742,245.0922614631774,2.8361852121428377e6,2.8361486351192566e6
0,958,0.6185454913445003,54.474119174029944,4.790467145970914e10,-0.0,1.9174857621178067e8,1.3579046455117674e11,0.349654023157143,2.010272846869626,245.13353628313476,2.8423610127242156e6,2.842324600565357e6
0,959,0.6170833483126462,54.48323761462097,4.8096706451161316e10,-0.0,1.9232160592589405e8,1.3633971363177107e11,0.34962327437326995,2.0055208820161003,245.17456926579436,2.848543047420646e6,2.8485067872571764e6
0,960,0.6163390534721743,54.49217289504749,4.828931504218454e10,-0.0,1.9289578494354466e8,1.3689063850361832e11,0.34959255497527086,2.0031019237845666,245.2147780277137,2.8547308571937135e6,2.8546946609953023e6
0,961,0.6145658834347825,54.5008800566517,4.848249839819583e10,-0.0,1.9347111797527042e8,1.3744324597603903e11,0.3495618791882155,1.997339121163043,245.25396025493265,2.8609243977470533e6,2.860888391430382e6
0,962,0.6136471960880112,54.51006612882106,4.867625768160043e10,-0.0,1.9404764890792745e8,1.3799758056782578e11,0.34953139844438097,1.9943533872860364,245.29529757969476,2.8671258695951733e6,2.86708994862038e6
0,963,0.6120370013753663,54.51860490109928,4.887059406050906e10,-0.0,1.9462530550131902e8,1.3855357513726114e11,0.3495008502124993,1.9891202544699405,245.33372205494675,2.87333168227549e6,2.873295930979396e6
0,964,0.6107695713959553,54.527624796300714,4.9065508701679886e10,-0.0,1.9520416447217122e8,1.3911130584949316e11,0.34947050374577415,1.985001107036855,245.3743115833532,2.8795454634015877e6,2.8795098399022776e6
0,965,0.609289392141151,54.536522737386036,4.926100277360823e10,-0.0,1.9578418669689903e8,1.3967073738889932e11,0.34944021482111964,1.9801905244587406,245.41435231823715,2.8857652743486734e6,2.8857298044416825e6
0,966,0.6079641196225156,54.54504866283703,4.945707744682753e10,-0.0,1.963653544829363e8,1.4023185498368893e11,0.34940991605653654,1.9758833887731757,245.45271898276664,2.891990276603573e6,2.89195494131311e6
0,967,0.6070271910303667,54.5539557496521,4.965373389121016e10,-0.0,1.969477210128219e8,1.4079471232818863e11,0.3493797914105375,1.9728383708486918,245.49280087343445,2.898222917917782e6,2.898187670097255e6
0,968,0.6050909154802556,54.56268242764509,4.985097327884508e10,-0.0,1.9753125333342442e8,1.4135927994790976e11,0.34934972050948637,1.9665454753108307,245.53207092440292,2.904461443728673e6,2.904426404411055e6
0,969,0.6047654182953442,54.57123306389824,5.0048796784056946e10,-0.0,1.9811594317544886e8,1.41925552152953e11,0.34931966792617763,1.9654876094598688,245.5705487875421,2.910705717103964e6,2.9106706911989925e6
0,970,0.6029841353892466,54.580085617133385,5.0247205582720245e10,-0.0,1.9870183671247175e8,1.4249357602837735e11,0.34928979383074266,1.9596984400150512,245.61038527710022,2.916957477266816e6,2.9169226408833847e6
0,971,0.6012764219141647,54.58889486198696,5.044620084804103e10,-0.0,1.9928890524028933e8,1.430633261402799e11,0.34925999138572233,1.9541483712210355,245.6500268789413,2.9232155075893e6,2.9231808515665447e6
0,972,0.6002274262192464,54.59729057749501,5.064578375942667e10,-0.0,1.9987712197158697e8,1.4363477879695587e11,0.34923016239083843,1.950739135212551,245.68780759872755,2.9294785650434103e6,2.9294440098280967e6
0,973,0.5989123367393816,54.605853283712875,5.0845955493628296e10,-0.0,2.0046653211085162e8,1.4420798025023035e11,0.3492004609935456,1.9464650944029902,245.72633977670793,2.9357485994650177e6,2.935714177056423e6
0,974,0.5974803344263566,54.614958186580445,5.104671722986455e10,-0.0,2.0105716238958275e8,1.4478295893758905e11,0.3491709747852724,1.941811086885659,245.767311839612,2.942026827692042e6,2.94199255207521e6
0,975,0.5966422384612098,54.62294674993577,5.124807015198248e10,-0.0,2.0164889592740303e8,1.4535960337723547e11,0.34914129389075566,1.9390872749989319,245.80326037471096,2.94830779157623e6,2.9482735913268e6
0,976,0.5947956129389531,54.631722402736294,5.145001543932774e10,-0.0,2.0224187236984217e8,1.459380519936382e11,0.34911189834792344,1.9330857420515977,245.8427508123133,2.9545978001641487e6,2.9545637961538737e6
0,977,0.5939367001682477,54.64024514575089,5.165255427577127e10,-0.0,2.0283601314359012e8,1.465182305655163e11,0.3490825106321411,1.930294275546805,245.881103155879,2.9608933422825774e6,2.9608594161452474e6
0,978,0.5930073256466384,54.64840614077188,5.185568784560419e10,-0.0,2.0343131590950373e8,1.4710013911389044e11,0.3490531196705465,1.9272738083515748,245.91782763347348,2.9671941232149834e6,2.967160283364627e6
0,979,0.5915387815073224,54.65702574489813,5.205941733557135e10,-0.0,2.0402784052199426e8,1.4768383853546103e11,0.34902392648653113,1.9225010398987978,245.95661585204158,2.97350284871961e6,2.973469159533004e6
0,980,0.5900269744224123,54.66547080002054,5.2263743930852615e10,-0.0,2.0462554243182683e8,1.4826928765233768e11,0.34899477358646575,1.9175876668728398,245.99461860009245,2.9798174227279336e6,2.979783889182422e6
0,981,0.5886256491823725,54.67402727947356,5.246866882205327e10,-0.0,2.0522444208628735e8,1.488565088645946e11,0.34896572622630995,1.9130333598427105,246.03312275763102,2.9861387703388897e6,2.9861053791342806e6
0,982,0.5879115783884125,54.682230515910845,5.267419319464722e10,-0.0,2.0582450644227645e8,1.4944547213166827e11,0.3489366674916579,1.9107126297623405,246.07003732159882,2.9924653417121368e6,2.992432011097505e6
0,983,0.5866135202592747,54.690714911357034,5.288031824312082e10,-0.0,2.0642578527135968e8,1.5003622867862576e11,0.34890776271744006,1.906493940842643,246.10821710110665,2.998799280335582e6,2.998766079673354e6
0,984,0.5848354287647779,54.6988273407411,5.308704515655286e10,-0.0,2.0702823430774665e8,1.5062873740226984e11,0.3488788577547685,1.9007151434855283,246.14472303333494,3.005138447805121e6,3.0051054337946028e6
0,985,0.5834072977039622,54.707360640054276,5.3294375130159515e10,-0.0,2.0763190637471685e8,1.5122305264893658e11,0.34885012573279156,1.896073717537877,246.18312288024424,3.0114853855588683e6,3.0114525165858115e6
0,986,0.5829810061632238,54.71541966682139,5.350230935672244e10,-0.0,2.0823673860419667e8,1.5181911490701547e11,0.34882135055765606,1.8946882700304772,246.21938850069625,3.0178371347807455e6,3.0178042924181237e6
0,987,0.5816886497575795,54.72378808625435,5.371084903239838e10,-0.0,2.088427930662036e8,1.5241698772394458e11,0.3487927374240151,1.8904881117121333,246.25704638814457,3.0241963589385794e6,3.024163645490028e6
0,988,0.5801381106697114,54.731926988963835,5.3919995353290375e10,-0.0,2.0945003165020597e8,1.5301663591711313e11,0.34876415399007127,1.8854488596765622,246.29367145033726,3.03056126455304e6,3.0305287102968525e6
0,989,0.5788520325663375,54.74048203627801,5.412974951722867e10,-0.0,2.1005849799006578e8,1.5361810499494638e11,0.34873574090556486,1.881269105840597,246.33216916325105,3.0369339296731525e6,3.0369015033545033e6
0,990,0.5775399554481728,54.74855633467102,5.434011272370799e10,-0.0,2.106681328029167e8,1.5422133875117953e11,0.3487072969696524,1.8770048552065617,246.3685035060196,3.0433114432986304e6,3.0432791478298074e6
0,991,0.5763060799978703,54.756659151529746,5.455108617351465e10,-0.0,2.1127897188770527e8,1.5482637496720126e11,0.34867893695069496,1.8729947599930785,246.40496618188385,3.0496954618079537e6,3.049663287914661e6
0,992,0.575389754943113,54.76490553530625,5.476267106794766e10,-0.0,2.1189102344515926e8,1.5543322418965033e11,0.34865068337583777,1.8700167035651172,246.4420749088781,3.0560863472915953e6,3.056054257731803e6
0,993,0.5739074778717461,54.772946442111895,5.497486860836542e10,-0.0,2.1250426803609452e8,1.5604186955147644e11,0.348622468448024,1.8651993030831748,246.47825898950353,3.0624830099762096e6,3.0624510708979615e6
0,994,0.5732366688135302,54.78099393296584,5.518768000130716e10,-0.0,2.1311871635104752e8,1.5665232405163406e11,0.3485943223945536,1.8630191736439732,246.51447269834628,3.068886065188935e6,3.0688541817000634e6
0,995,0.5719309401681709,54.78926125577051,5.540110644965364e10,-0.0,2.137343894385853e8,1.5726461104173874e11,0.3485663106646218,1.8587755555465555,246.5516756509673,3.075296289188915e6,3.0752645354196136e6
0,996,0.5708367365157916,54.797162888806405,5.561514916156789e10,-0.0,2.1435124546430627e8,1.5787869132088116e11,0.348538291790624,1.8552193936763226,246.5872329996288,3.0817117244726527e6,3.0816800756492107e6
0,997,0.5691254784919288,54.80527614880546,5.582980934445035e10,-0.0,2.1496932804201525e8,1.5849461071343884e11,0.3485104043859637,1.8496578050987686,246.62374266962456,3.088134300566277e6,3.088102828389085e6
0,998,0.568420383894199,54.81351539092427,5.60450882049554e10,-0.0,2.1558862659910536e8,1.5911236114095175e11,0.3484826085851961,1.8473662476561468,246.66081925915924,3.094563648134245e6,3.0945322355707786e6
0,999,0.5672361004129396,54.82121600872985,5.626098695732266e10,-0.0,2.1620910256901997e8,1.597319065091283e11,0.34845477637426514,1.8435173263420537,246.6954720392843,3.100997681312468e6,3.1009663839453305e6
0,1000,0.5660276018235226,54.82930518776628,5.6477506808655655e10,-0.0,2.1683081855894604e8,1.6035331175029037e11,0.3484271058827756,1.8395897059264485,246.73187334494827,3.107439399562173e6,3.1074082201434206e6
0,1001,0.5648172702948142,54.83700047428435,5.669464897464845e10,-0.0,2.1745372254959655e8,1.6097652729749768e11,0.3483994251254281,1.835656128458146,246.7665021342796,3.113886249308956e6,3.113855187933676e6
0,1002,0.5633614364247449,54.84488599501253,5.691241466748367e10,-0.0,2.180778562944678e8,1.6160159733957306e11,0.34837186453083085,1.830924668380421,246.8019869775564,3.1203401492748074e6,3.1203092342014853e6
0,1003,0.5624529521605832,54.85314125638939,5.713080510198491e10,-0.0,2.1870323024651015e8,1.6222853483526477e11,0.34834445252706037,1.8279720945218956,246.83913565375227,3.1268016412776345e6,3.126770809273814e6
0,1004,0.561145580787508,54.86092871215133,5.734982149595366e10,-0.0,2.1932979232643256e8,1.6285728999978464e11,0.34831701898996353,1.823723137559401,246.87417920468098,3.133268045646297e6,3.1332373425960364e6
0,1005,0.5599061400894334,54.86851241072949,5.756946506511658e10,-0.0,2.1995755998616618e8,1.6348788272098044e11,0.3482896157681723,1.8196949552906585,246.90830584828268,3.1397401980759064e6,3.139709616029795e6
0,1006,0.5591850586732278,54.876408383603184,5.7789737028335495e10,-0.0,2.2058656768609613e8,1.641203500638772e11,0.34826234804740486,1.8173514406879903,246.94383772621433,3.1462197568118465e6,3.146189236186631e6
0,1007,0.5575519194247636,54.88419565513232,5.801063860642677e10,-0.0,2.212167933487629e8,1.6475467229577747e11,0.3482351422361154,1.8120437381304817,246.97888044809542,3.152705427073135e6,3.1526750724715106e6
0,1008,0.5568945929167686,54.89183371673958,5.823217102024983e10,-0.0,2.218482286672144e8,1.6539084347630228e11,0.3482079671594255,1.809907426979498,247.01325172532813,3.159196973929891e6,3.159166673412895e6
0,1009,0.5553182815541271,54.899758594609374,5.845433549099411e10,-0.0,2.22480911059124e8,1.6602890376766202e11,0.3481809376704832,1.8047844150509131,247.04891367574217,3.1656959221787765e6,3.1656657808915284e6
0,1010,0.5544926485598711,54.907357714746695,5.867713324344165e10,-0.0,2.2311479447490063e8,1.6666880917620798e11,0.3481539039279064,1.8021011078195812,247.08310971636013,3.172200183828069e6,3.17217011584827e6
0,1011,0.5532691151332951,54.91498136798881,5.8900565502603195e10,-0.0,2.2374990785383576e8,1.6731059133762476e11,0.3481269535462393,1.7981246241832092,247.11741615594963,3.178710963345899e6,3.1786810140512185e6
0,1012,0.55192014632554,54.922915074784015,5.912463349300145e10,-0.0,2.2438627058416784e8,1.679542723381764e11,0.3481001426820806,1.7937404755580049,247.15311783652805,3.1852291766303233e6,3.185199360208541e6
0,1013,0.5510992574089298,54.93063198220054,5.934933844276718e10,-0.0,2.2502384614705458e8,1.6859981770419913e11,0.3480733529172746,1.791072586579022,247.18784391990243,3.191753070878391e6,3.1917233271540054e6
0,1014,0.5498970338870519,54.938298677792645,5.957468158099284e10,-0.0,2.2566265021543187e8,1.6924724573745508e11,0.34804662968691114,1.7871653601329187,247.2223440500669,3.198283238308819e6,3.1982536105802124e6
0,1015,0.5487802811544704,54.945989486312406,5.9800664135692856e10,-0.0,2.2630268731084162e8,1.698965634848114e11,0.3480199827712624,1.7835359137520288,247.25695268840582,3.2048198959845416e6,3.2047903744639093e6
0,1016,0.547526477098802,54.953429651110056,6.002728733897528e10,-0.0,2.2694394106596664e8,1.705477567840468e11,0.34799335778134577,1.7794610505711064,247.29043342999526,3.211362160396825e6,3.211332760502957e6
0,1017,0.546193785322443,54.96108211232977,6.025455242219093e10,-0.0,2.2758644345203122e8,1.7120086056852484e11,0.34796684940722006,1.7751298022979398,247.32486950548397,3.2179115372123113e6,3.2178822677465463e6
0,1018,0.5455027842446676,54.96831677773362,6.04824606183091e10,-0.0,2.2823015102524588e8,1.718558331253912e11,0.3479403197449793,1.7728840487951696,247.35742549980128,3.224465934402358e6,3.224436722791854e6
0,1019,0.5443571541382684,54.97601720889304,6.0711013163645584e10,-0.0,2.2887512789057443e8,1.7251274215684976e11,0.3479139621432856,1.769160750949372,247.39207744001868,3.23102829011047e6,3.230999187670603e6
0,1020,0.5435674661478628,54.98352334287278,6.09402112921967e10,-0.0,2.2952132831929645e8,1.731715435934857e11,0.3478876319794073,1.766594264980554,247.4258550429275,3.23759640994056e6,3.237567376499105e6
0,1021,0.5419782363309267,54.99089684728066,6.117005624179088e10,-0.0,2.3016876177344343e8,1.7383224952889487e11,0.34786135497264215,1.7614292680755117,247.45903581276298,3.244170556604203e6,3.2441416820553113e6
0,1022,0.5406704219195122,54.998535519901544,6.140054925043939e10,-0.0,2.308174520866774e8,1.744948867821449e11,0.34783519913234984,1.7571788712384147,247.49340983955696,3.250751968489321e6,3.2507232210159036e6
0,1023,0.5399340625613009,55.00578980100802,6.163169155698163e10,-0.0,2.3146735625777125e8,1.7515941389471835e11,0.34780902990311313,1.754785703324228,247.5260541045361,3.2573385139272413e6,3.257309829347001e6
0,1024,0.5387703790224918,55.01316522038339,6.186348440227275e10,-0.0,2.3211851265423897e8,1.7582587255566794e11,0.3477829602594313,1.7510037318230984,247.55924349172525,3.263931893101851e6,3.26390331926726e6
0,1025,0.5371596242866445,55.0209296156384,6.209592902875197e10,-0.0,2.3277094028141177e8,1.764942847596951e11,0.34775704325679196,1.7457687789315948,247.5941832703728,3.2705329793774714e6,3.2705045661369096e6
0,1026,0.5364294166662267,55.02821356960042,6.23290266793622e10,-0.0,2.3342457801097608e8,1.7716459035989926e11,0.34773109030345434,1.7433956041652368,247.6269610632019,3.277138870247696e6,3.2771105191402202e6
0,1027,0.5356251707902902,55.03595211371133,6.256277859738957e10,-0.0,2.34079492377672e8,1.7783686007447955e11,0.3477052979298032,1.740781805068443,247.661784511701,3.283752662138521e6,3.283724381455203e6
0,1028,0.5348768378051774,55.0431053278281,6.279718602929541e10,-0.0,2.3473561532226947e8,1.7851102652199762e11,0.3476794583121333,1.7383497228668263,247.69397397522647,3.290370960864825e6,3.2903427443400775e6
0,1029,0.5335657727119472,55.05038716509141,6.303225022206012e10,-0.0,2.3539299748613384e8,1.791871441911716e11,0.34765371954938273,1.7340887613138283,247.72674224291134,3.296996124586982e6,3.296968034811067e6
0,1030,0.5318007426134929,55.05747284277501,6.3267972423122375e10,-0.0,2.360516182422756e8,1.7986519436642148e11,0.3476280162394522,1.7283524134938517,247.75862779248757,3.303627089619574e6,3.303599176754405e6
0,1031,0.5313674635124288,55.064935613717864,6.350435388113277e10,-0.0,2.3671151033558205e8,1.8054521327485233e11,0.34760244104515803,1.7269442564153936,247.7922102617304,3.3102656291382913e6,3.3102377454292625e6
0,1032,0.5297132029107157,55.071931073394175,6.3741395847170944e10,-0.0,2.3737262829106954e8,1.8122715654921283e11,0.3475768563975705,1.721567909459826,247.8236898302738,3.316909127235819e6,3.316881407803035e6
0,1033,0.5287076167506608,55.0792008064335,6.3979099572123535e10,-0.0,2.3803501561373025e8,1.819110715568598e11,0.3475513864893822,1.7182997544396477,247.85640362895074,3.323559900858736e6,3.3235322738288734e6
0,1034,0.5280423185679575,55.086709321088556,6.421746631019101e10,-0.0,2.3869867221754077e8,1.8259696076274615e11,0.3475260270180476,1.7161375353458617,247.8901919448985,3.3302178505548406e6,3.330190278362179e6
0,1035,0.5273380779456347,55.09387032988391,6.44564973137708e10,-0.0,2.3936356211289176e8,1.8328478947307217e11,0.3475006685484472,1.7138487533233127,247.9224164844776,3.336881087160256e6,3.3368535740928664e6
0,1036,0.5264664396590011,55.10067982782495,6.469619383960503e10,-0.0,2.4002968676378024e8,1.839745616476713e11,0.34747531214968835,1.7110159288917535,247.95305922521226,3.3435496045005023e6,3.343522168981858e6
0,1037,0.524735944883308,55.107725552805604,6.493655714285449e10,-0.0,2.406970883704736e8,1.8466632349732663e11,0.34745007781934867,1.705391820870751,247.98476498762523,3.350225352067205e6,3.3501980884717014e6
0,1038,0.5240012978024925,55.11513002471759,6.517758848302869e10,-0.0,2.4136576963579154e8,1.8536008039892294e11,0.34742496850869814,1.7030042178581006,248.01808511122914,3.356908632090177e6,3.3568814309021537e6
0,1039,0.5225907463261048,55.1222766965279,6.541928911665639e10,-0.0,2.4203569722493592e8,1.8605580030005203e11,0.3473998839897055,1.6984199255598407,248.05024513437553,3.363597524283242e6,3.3635704595348295e6
0,1040,0.5217018096553545,55.12945362375192,6.56616603054693e10,-0.0,2.4270688703895807e8,1.867535022150471e11,0.3473748663807952,1.6955308813799022,248.08254130688366,3.370292904288469e6,3.3702659187535625e6
0,1041,0.5201690284745756,55.13633351346869,6.590470331023891e10,-0.0,2.4337932298250327e8,1.8745317191454697e11,0.3473498659526775,1.6905493425423705,248.1135008106091,3.3769937671052795e6,3.3769669310152032e6
0,1042,0.5195680362308644,55.14370200351297,6.6148419393898056e10,-0.0,2.440530520669286e8,1.8815486085984155e11,0.3473250140189152,1.6885961177503095,248.14665901580838,3.3837025885070595e6,3.383675800115323e6
0,1043,0.5183593091244648,55.15064849752,6.639280982014523e10,-0.0,2.447280214501365e8,1.8885851655234714e11,0.3473001551755007,1.6846677546545106,248.17791823884002,3.390416484155694e6,3.390389809638534e6
0,1044,0.5175035591965025,55.15775227282754,6.663787585392201e10,-0.0,2.454042667815736e8,1.8956417866604083e11,0.3472753879511326,1.681886567388633,248.20988522772393,3.397137289908893e6,3.3971106907812445e6
0,1045,0.516733917746858,55.16457287595901,6.688361876165161e10,-0.0,2.460817615373579e8,1.902718220448874e11,0.3472506328496083,1.6793852326772885,248.24057794181556,3.403863586152803e6,3.40383705302102e6
0,1046,0.5153689653492244,55.171914909375616,6.713003980915726e10,-0.0,2.467605615975019e8,1.909815076218297e11,0.34722604588751427,1.6749491373849792,248.27361709219028,3.41059802613559e6,3.4105716235816325e6
0,1047,0.5150113607011158,55.17863447951387,6.7377140268374664e10,-0.0,2.4744058830883667e8,1.9169315569097733e11,0.3472013987553022,1.6737869222786261,248.3038551578124,3.4173368054168317e6,3.417310424144668e6
0,1048,0.5132102101938912,55.185466900902625,6.762492140686502e10,-0.0,2.4812189914015648e8,1.9240682889201898e11,0.3471768523087424,1.6679331831301465,248.3346010540618,3.424082442246701e6,3.4240562384923073e6
0,1049,0.5129297102252866,55.192451276203876,6.787338449579262e10,-0.0,2.4880448756895572e8,1.9312252296404193e11,0.3471523832090586,1.6670215582321812,248.36603074291745,3.4308349121967745e6,3.4308087214689893e6
0,1050,0.5114660050154274,55.199316671996364,6.812253080842882e10,-0.0,2.494883465884959e8,1.9384023310949188e11,0.3471279688633419,1.662264516300139,248.39692502398364,3.4375934718675218e6,3.4375674218915803e6
0,1051,0.5108701891704516,55.206204025433024,6.837236161764201e10,-0.0,2.5017347946411607e8,1.9455996529914398e11,0.34710361421960206,1.6603281148039677,248.4279181144486,3.4443584751783814e6,3.4443324722843957e6
0,1052,0.5094590283376024,55.21318151100468,6.862287819891124e10,-0.0,2.5085989760686326e8,1.952817340835089e11,0.34707934819901387,1.6557418420972077,248.45931679952105,3.4511302295946036e6,3.4511043615157157e6
0,1053,0.5086673501559593,55.219894761549895,6.887408182735701e10,-0.0,2.515475744117682e8,1.9600551402823492e11,0.3470550921857142,1.6531688880068678,248.48952642697452,3.4579075094239092e6,3.457881709435914e6
0,1054,0.5074467851404277,55.22704141729949,6.912597377973883e10,-0.0,2.5223655970380595e8,1.9673136014807263e11,0.34703098220617745,1.6492020517063901,248.5216863778477,3.4646926371789114e6,3.4646669512749184e6
0,1055,0.5069380010543287,55.233843117154294,6.937855533600151e10,-0.0,2.529268005858688e8,1.974592192820901e11,0.34700686660489344,1.6475485034265684,248.5522940271943,3.4714830232927785e6,3.471457375108559e6
0,1056,0.5057869936326251,55.24009136350329,6.963182777572948e10,-0.0,2.5361828957234475e8,1.9818908601266656e11,0.3469827219819745,1.6438077293060318,248.5804111357648,3.4782780583775397e6,3.478252516631048e6
0,1057,0.5047599785942067,55.24719824543741,6.988579237871184e10,-0.0,2.543111160818209e8,1.9892105731977286e11,0.3469587925678295,1.6404699304311718,248.61239210446834,3.48508229618221e6,3.4850568475589356e6
0,1058,0.5030370253704918,55.25400124672718,7.014045042715782e10,-0.0,2.550052093439465e8,1.9965506105873755e11,0.3469348786152092,1.6348703324540983,248.6430056102723,3.491891997122374e6,3.491866715663316e6
0,1059,0.502977011026571,55.26040594580557,7.039580320519048e10,-0.0,2.5570055650954998e8,2.0039108613842297e11,0.3469109408936179,1.6346752858363558,248.67182675612509,3.498706735679732e6,3.4986814441351094e6
0,1060,0.5013482154993376,55.26747375163294,7.065185199710133e10,-0.0,2.5639723791104305e8,2.0112922018860428e11,0.346887197925336,1.6293817003728472,248.70363188234825,3.505530125789098e6,3.505504991114837e6
0,1061,0.5007875476242059,55.27387950397979,7.090859808769308e10,-0.0,2.5709516081358612e8,2.018693675355218e11,0.34686339053962756,1.6275595297786691,248.73245776790907,3.5123577260303157e6,3.5123326345713055e6
0,1062,0.49965947029688695,55.280886829409056,7.116604276538724e10,-0.0,2.577944129326082e8,2.0261162376904266e11,0.34683975614343315,1.6238932784648825,248.76399073234074,3.5191937271348e6,3.5191687391036963e6
0,1063,0.49865660842175885,55.28715273698258,7.142418731748537e10,-0.0,2.5849490721605992e8,2.0335589905318634e11,0.3468160530870661,1.6206339773707163,248.7921873164216,3.526033727917042e6,3.5260088299042885e6
0,1064,0.49750166366365955,55.294117159382274,7.168303303323488e10,-0.0,2.5919673784992218e8,2.0410229603908234e11,0.34679253478895394,1.6168804069068936,248.82352721722023,3.5328824236836163e6,3.5328576317118057e6
0,1065,0.49685355245254736,55.30061154103571,7.194258120420932e10,-0.0,2.5989982917612866e8,2.048507368683677e11,0.34676899163104624,1.6147740454707789,248.8527519346607,3.5397359825869678e6,3.5397112430393943e6
0,1066,0.49578204282341987,55.30694457282118,7.220283311992659e10,-0.0,2.6060420531517828e8,2.0560124974605344e11,0.34674548621425433,1.6112916391761145,248.8812505776953,3.546595454629153e6,3.5465708121279883e6
0,1067,0.49479888582073395,55.313872381460186,7.246379007660849e10,-0.0,2.6130991388426903e8,2.063538880379066e11,0.34672214345905533,1.6080963789173852,248.91242571657085,3.5534632721019466e6,3.553438717280898e6
0,1068,0.49366765769604637,55.32046521374184,7.272545336625154e10,-0.0,2.620168976817781e8,2.0710859335788745e11,0.34669880537108433,1.6044198875121507,248.94209346183828,3.5603364245317867e6,3.5603119728469923e6
0,1069,0.4932552779121324,55.32698249310751,7.298782428551009e10,-0.0,2.6272517152399546e8,2.0786538407364105e11,0.34667550843339406,1.6030796532144302,248.97142121898378,3.56721571229882e6,3.5671912882146947e6
0,1070,0.49195093669589857,55.33327899014591,7.3250904130759e10,-0.0,2.634347328732507e8,2.0862426004361923e11,0.3466522429491323,1.5988405442616704,248.99975545565658,3.574100743214301e6,3.5740764402660364e6
0,1071,0.4909192023138641,55.340037238374144,7.351469420005945e10,-0.0,2.6414562230154258e8,2.0938526728489267e11,0.34662911366026405,1.5954874075200582,249.03016757268364,3.580993677757349e6,3.5809694672666388e6
0,1072,0.4900022959074237,55.346251603432776,7.377919579206221e10,-0.0,2.6485777779404005e8,2.101483420031487e11,0.3466059515387889,1.592507461699127,249.0581322154475,3.587891255684767e6,3.587867125537663e6
0,1073,0.4889111104224345,55.35259972650071,7.404441020897673e10,-0.0,2.6557124450394145e8,2.1091353514375244e11,0.34658287379985087,1.588961108872912,249.08669876925322,3.5947956934149703e6,3.5947716617301884e6
0,1074,0.4881596908132937,55.359524800524326,7.43103387488774e10,-0.0,2.6628604989573285e8,2.1168087883913968e11,0.34655994944061563,1.5865189951432046,249.11786160235948,3.6017084514209274e6,3.6016861911091674e6
0,1075,0.4873281498100345,55.36554724470348,7.45769827171235e10,-0.0,2.670021030770354e8,2.1245027809068954e11,0.34653693436587435,1.5838164868826121,249.14496260116564,3.608624605475928e6,3.6086007080696807e6
0,1076,0.4864423051122151,55.372031417049016,7.484434341783342e10,-0.0,2.6771949139238128e8,2.1322182932036884e11,0.3465140564212534,1.580937491614699,249.17414137672057,3.615548724748561e6,3.6155249042424005e6
0,1077,0.4854878955145344,55.37861915602864,7.511242215565784e10,-0.0,2.684381934475139e8,2.139955121873146e11,0.3464912554036486,1.5778356604222368,249.2037862021289,3.6224796368378648e6,3.6224575790942167e6
0,1078,0.48444577045373144,55.3850206410126,7.538122023667816e10,-0.0,2.6915819225500333e8,2.1477131101421545e11,0.3464684832677696,1.5744487539746272,249.2325928845567,3.6294163245220482e6,3.6293943482117723e6
0,1079,0.48359961850578254,55.39148097675563,7.56507389693615e10,-0.0,2.698795035240315e8,2.1554924533306854e11,0.34644577787757236,1.5716987601437933,249.26166439540035,3.63635961101725e6,3.63633769794801e6
0,1080,0.48253043077386404,55.39790249296421,7.592097966137181e10,-0.0,2.7060212372345376e8,2.1632931395995828e11,0.34642312668444775,1.5682239000150582,249.29056121833892,3.643309198035369e6,3.6432873687255923e6
0,1081,0.48185070457437956,55.40389041995403,7.619194362517146e10,-0.0,2.7132602724714935e8,2.17111491828997e11,0.3464004596207495,1.5660147898667336,249.31750688979315,3.650263775664693e6,3.650241994136265e6
0,1082,0.4807438060391216,55.41020252121095,7.646363217003346e10,-0.0,2.7205126562925905e8,2.178958372408248e11,0.34637790779283856,1.5624173696271453,249.34591134544928,3.65722584213519e6,3.6572041476720055e6
0,1083,0.48011652961045526,55.416817985412465,7.67360466083909e10,-0.0,2.7277783568891966e8,2.1868234944270908e11,0.3463554590132486,1.5603787212339797,249.3756809343561,3.664195288738199e6,3.664173637220699e6
0,1084,0.4790744956174792,55.422719906546156,7.70091882553968e10,-0.0,2.7350567793326783e8,2.1947096662426553e11,0.34633295618142185,1.5569921107568074,249.4022395794577,3.6711688532795655e6,3.671147282699941e6
0,1085,0.4783135242350742,55.42926872682405,7.72830584255245e10,-0.0,2.742348764334735e8,2.2026178250479425e11,0.3463106131996599,1.554518953763991,249.4317092707082,3.6781509225439033e6,3.6781294071154096e6
0,1086,0.4771536959301173,55.43552075778513,7.755765843553712e10,-0.0,2.7496537560959166e8,2.2105473947647943e11,0.34628828332965067,1.5507495117728813,249.45984341003307,3.6851384624906066e6,3.685117038617483e6
0,1087,0.4759857545489765,55.44174178072514,7.783298960102347e10,-0.0,2.7569719200831676e8,2.2184985811201685e11,0.3462660059234389,1.5469537022841737,249.48783801326312,3.692132318651165e6,3.6921109869221966e6
0,1088,0.4752345426018205,55.44786032123984,7.810905324267235e10,-0.0,2.764303209829931e8,2.2264713598682416e11,0.3462437657637263,1.5445122634559167,249.51537144557926,3.6991322399603105e6,3.6991109623097205e6
0,1089,0.47427623145072556,55.454216650022715,7.83858506791869e10,-0.0,2.771647870246895e8,2.2344660239069995e11,0.34622162227133657,1.541397752214858,249.54397492510222,3.706139359166053e6,3.7061181544037666e6
0,1090,0.473475808294166,55.46011075190471,7.866338323187326e10,-0.0,2.779005465451066e8,2.2424821250229294e11,0.3461994609370035,1.5387963769560395,249.5704983835712,3.7131513872367116e6,3.713130240938355e6
0,1091,0.4727818321463162,55.4662698025111,7.894165222333315e10,-0.0,2.786376462038567e8,2.2505201978507455e11,0.3461773974358577,1.5365409544755275,249.59821411129994,3.7201706873493847e6,3.720149589846064e6
0,1092,0.47186761397694993,55.47266066905682,7.922065897656529e10,-0.0,2.793760861886863e8,2.2585802714148016e11,0.3461554287267592,1.5335697454250872,249.6269730107557,3.7271971663891342e6,3.727176137615926e6
0,1093,0.4707276787477878,55.478634028663414,7.950040481757304e10,-0.0,2.8011582741168225e8,2.2666619454339563e11,0.34613345258752576,1.5298649559303104,249.65385312898536,3.7342287167677716e6,3.7342077770253317e6
0,1094,0.4699727005025491,55.48470262939272,7.978089107134673e10,-0.0,2.808569009152121e8,2.2747655852989532e11,0.34611154431554725,1.5274112766332846,249.68116183226724,3.741266975789264e6,3.7412460902376054e6
0,1095,0.4693314161955532,55.49092329232884,8.006211906456079e10,-0.0,2.815993123090344e8,2.282891279138319e11,0.3460897147213843,1.525327102635548,249.70915481547976,3.7483121399220955e6,3.7482912983005648e6
0,1096,0.46832826023254603,55.49707718409957,8.034409012682411e10,-0.0,2.8234305081259936e8,2.291038935637848e11,0.3460679334652267,1.5220668457557747,249.73684732844805,3.7553635199824995e6,3.7553427548430334e6
0,1097,0.46723469793470135,55.50285114502745,8.062680558759311e10,-0.0,2.8308809740675825e8,2.299208372676207e11,0.3460461497932233,1.5185127682877795,249.7628301526235,3.762420087628449e6,3.7623994069719743e6
0,1098,0.46644641397911724,55.508824779488315,8.091026677692268e10,-0.0,2.838344878433993e8,2.3074000087512973e11,0.34602445000454957,1.515950845432131,249.7897115076974,3.769483706417496e6,3.7694630827753707e6
0,1099,0.4653517852865785,55.515005325352014,8.119447502715648e10,-0.0,2.845822257564045e8,2.315613910791321e11,0.3460028398119993,1.5123933021813802,249.81752396408407,3.7765544267885927e6,3.776533887545628e6
0,1100,0.46470607585302964,55.5210204057383,8.147943167097707e10,-0.0,2.853312869020803e8,2.3238498392131125e11,0.34598125549927317,1.5102947465223464,249.84459182582233,3.783631007006382e6,3.783610511936869e6
0,1101,0.4636820987751904,55.52690393682998,8.17651380448956e10,-0.0,2.860816773250493e8,2.3321078868998367e11,0.3459597091710276,1.5069668210193687,249.8710677157349,3.7907135936987135e6,3.7906931765403156e6
0,1102,0.4628075984281979,55.532963309963606,8.205159548255772e10,-0.0,2.868334154271565e8,2.3403882831816873e11,0.3459382431267399,1.5041246948916431,249.89833489483624,3.797803160962009e6,3.7977828083118205e6
0,1103,0.46239378546516596,55.53881272095418,8.233880532111462e10,-0.0,2.875864776774731e8,2.348690795571382e11,0.34591679600839215,1.5027798027617894,249.92465724429383,3.8048984434059057e6,3.8048781142164264e6
0,1104,0.46145739304023914,55.54486916013189,8.262676890048973e10,-0.0,2.883408941290646e8,2.357015782179976e11,0.3458954388800196,1.4997365273807772,249.9519112205935,3.8120008371162466e6,3.811980577882041e6
0,1105,0.4604601054351547,55.55058853638863,8.291548755821507e10,-0.0,2.890966310944486e8,2.3653628980115063e11,0.3458740856953552,1.4964953426642529,249.97764841374885,3.819108556677099e6,3.8190883727066144e6
0,1106,0.4598013563168279,55.55680752224689,8.320496263552982e10,-0.0,2.8985373977504885e8,2.3737327355567422e11,0.3458528588004023,1.4943544080296907,250.00563385011102,3.8262242987059164e6,3.8262041599460226e6
0,1107,0.4587930991244182,55.56271772985989,8.3495195474889e10,-0.0,2.9061217408790904e8,2.382124812404263e11,0.3458316422202171,1.491077572154359,250.03222978436952,3.8333454710302087e6,3.83332540837581e6
0,1108,0.45755968042869444,55.5687065862333,8.378618741798233e10,-0.0,2.913719585681682e8,2.3905394267554803e11,0.34581049281220955,1.4870689613932568,250.05917963804984,3.840473324886808e6,3.840453358106411e6
0,1109,0.45707196408406536,55.57453033280752,8.407793981082397e10,-0.0,2.9213307637407476e8,2.3989764188802493e11,0.34578936636098806,1.4854838832732125,250.08538649763383,3.8476070273048705e6,3.847587090529301e6
0,1110,0.45606680018834067,55.58013372884556,8.437045399646736e10,-0.0,2.928955294897483e8,2.4074358373715323e11,0.34576826492422924,1.4822171006121072,250.11060177980502,3.8547464543463243e6,3.854726593136131e6
0,1111,0.4548890864989422,55.58613990773218,8.466373132266133e10,-0.0,2.936593560081788e8,2.4159181320242526e11,0.3457472775555893,1.4783895311215622,250.1376295847948,3.861893611780438e6,3.861873841201706e6
0,1112,0.4541668519051155,55.59176242157202,8.495777313935735e10,-0.0,2.944245071630287e8,2.4244227882593057e11,0.3457262831466317,1.4760422686916255,250.1629308970741,3.8690459218757628e6,3.869026201836727e6
0,1113,0.45375583497842176,55.59763201095181,8.525258079260332e10,-0.0,2.9519102305996466e8,2.4329502787313736e11,0.34570537544869717,1.4747064636798708,250.18934404928316,3.8762054363525063e6,3.8761857395786624e6
0,1114,0.4525223059973425,55.60335537463039,8.55481556344784e10,-0.0,2.9595888464783514e8,2.4415004186320993e11,0.3456845055697339,1.470697494491363,250.21509918583675,3.8833709290339197e6,3.883351327511805e6
0,1115,0.45187989165929876,55.6090922452042,8.584449901607799e10,-0.0,2.9672809828006655e8,2.450073305661962e11,0.34566368558578603,1.468609647892721,250.2409151034189,3.8905428565639555e6,3.890523298523847e6
0,1116,0.45091465870019876,55.614938932945705,8.614161228951544e10,-0.0,2.974986739633373e8,2.4586690785356897e11,0.34564293641278876,1.465472640775646,250.2672251982557,3.8977215707728867e6,3.8977020843598605e6
0,1117,0.45022419102496825,55.620702856102284,8.643949681047926e10,-0.0,2.98270599294784e8,2.467287626017945e11,0.3456222252714911,1.463228620831147,250.29316285246028,3.9049064214298213e6,3.904886982636984e6
0,1118,0.4494960289742508,55.626305155405035,8.67381539328157e10,-0.0,2.9904387174038476e8,2.4759289467293445e11,0.34560154322094083,1.460862094166315,250.31837319932265,3.912097166451555e6,3.912077778531046e6
0,1119,0.44865383099031586,55.632005835285014,8.703758501303574e10,-0.0,2.998185085032491e8,2.4845932600210004e11,0.34558092813396446,1.4581249507185265,250.34402625878255,3.9192946520130117e6,3.919275324844715e6
0,1120,0.44799987541119424,55.63762737975794,8.733779140959537e10,-0.0,3.005944990845049e8,2.4932804756505014e11,0.34556035202331914,1.4559995950863813,250.3693232089107,3.92649828964404e6,3.926479006847808e6
0,1121,0.44695245340950696,55.64362315293849,8.763877448036404e10,-0.0,3.013718739323297e8,2.501990961977776e11,0.3455398837738913,1.4525954735808977,250.3963041882232,3.9337095738509055e6,3.933690369502421e6
0,1122,0.44622913604565356,55.64906172087125,8.794053558624596e10,-0.0,3.021505757512314e8,2.5107241040663565e11,0.345519385150335,1.450244692148374,250.42077774392064,3.9409254547853963e6,3.940906300736319e6
0,1123,0.4450442598104259,55.65470146432841,8.824307608739343e10,-0.0,3.029306540350799e8,2.519480483940013e11,0.34549896990069306,1.4463938443838842,250.44615658947785,3.9481484242497897e6,3.948129360306799e6
0,1124,0.4446188753599669,55.66031604021228,8.85463973477939e10,-0.0,3.037120924282002e8,2.528259945415031e11,0.3454785964068237,1.4450113449198925,250.47142218095524,3.9553776962973145e6,3.9553586568892733e6
0,1125,0.4438460401164297,55.6659668709502,8.885050073058586e10,-0.0,3.0449489939053184e8,2.5370626108376248e11,0.3454582815702341,1.4424996303783966,250.49685091927591,3.962613517418686e6,3.962594532483329e6
0,1126,0.4429207982064464,55.671442753606684,8.915538760085376e10,-0.0,3.05279062823815e8,2.5458883713876193e11,0.34543799414252957,1.4394925941709509,250.52149239123008,3.9698551948458855e6,3.969836277434159e6
0,1127,0.44208191784048567,55.677176563539604,8.946105932388368e10,-0.0,3.0606460916361415e8,2.5547375520350946e11,0.3454177927110227,1.4367662329815785,250.54729453592822,3.977104121041835e6,3.9770852636767454e6
0,1128,0.440981192224542,55.68271157531519,8.976751726820222e10,-0.0,3.068515133295658e8,2.5636098976754803e11,0.3453976159246934,1.4331888747297616,250.57220208891835,3.984358830930008e6,3.984340055966556e6
0,1129,0.44103432910541485,55.68835407506174,9.007476280144771e10,-0.0,3.0763979037764084e8,2.572505605349088e11,0.345377495719784,1.4333615695925983,250.59759333777782,3.9916202566374284e6,3.991601465250874e6
0,1130,0.4400418910712745,55.693963683729365,9.038279729471143e10,-0.0,3.084294401347233e8,2.581424700575259e11,0.34535742882587117,1.4301361459816422,250.62283657678213,3.9988880370105314e6,3.998869318711364e6
0,1131,0.43930600166821243,55.699402694060296,9.069162211766405e10,-0.0,3.09220451435391e8,2.5903670845576315e11,0.3453373864786964,1.4277445054216904,250.64731212327132,4.00616167049703e6,4.0061430032787663e6
0,1132,0.43829523641114476,55.70492143080229,9.100123864342735e10,-0.0,3.100128421525555e8,2.599332986732655e11,0.3453174069759063,1.4244595183362205,250.6721464386103,4.013441990652601e6,4.013423397916013e6
0,1133,0.43743364660599426,55.710350315441374,9.131164824557759e10,-0.0,3.1080660202533334e8,2.6083223184912506e11,0.3452974637504402,1.4216593514694813,250.69657641948618,4.020728430130861e6,4.0207098990750043e6
0,1134,0.4368377329785965,55.715740820730474,9.162285229921732e10,-0.0,3.1160173497820085e8,2.6173351516606247e11,0.34527756292239786,1.4197226321804386,250.72083369328715,4.0280211507885447e6,4.0280026587776695e6
0,1135,0.43577051092696695,55.721411184941346,9.193485217759233e10,-0.0,3.12398263503008e8,2.6263717689832178e11,0.34525775292545813,1.4162541605126426,250.74635033223606,4.035321214545621e6,4.0353028015768556e6
0,1136,0.43482349605695536,55.72700272313524,9.22476492604643e10,-0.0,3.131961655665322e8,2.6354319482311627e11,0.3452379803981938,1.413176362185105,250.7715122541086,4.0426274345608605e6,4.042609090326892e6
0,1137,0.4341783204206765,55.732047095772,9.256124492703844e10,-0.0,3.1399541402100295e8,2.6445154081484195e11,0.34521818090010054,1.4110795413671986,250.79421193097403,4.0499382865432417e6,4.049919985421806e6
0,1138,0.4335236727282301,55.737660718827975,9.287564055388623e10,-0.0,3.147960773704201e8,2.6536229549365182e11,0.34519850714545885,1.4089519363667478,250.81947323472588,4.05725739919622e6,4.057239141995995e6
0,1139,0.43245532365716916,55.74282258496949,9.3190837523631e10,-0.0,3.15598097516031e8,2.6627539554712836e11,0.34517882449702114,1.4054798018857997,250.8427016323627,4.0645814830815997e6,4.064563304647964e6
0,1140,0.43154279560657605,55.74831833836292,9.350683721774162e10,-0.0,3.164015204459529e8,2.6719089609064468e11,0.345159234054811,1.4025140857213723,250.86743252263315,4.0719130583189274e6,4.071894945428261e6
0,1141,0.4311497880933253,55.753733011243774,9.382364102043163e10,-0.0,3.172063216317321e8,2.6810877196137473e11,0.3451396774782917,1.4012368113033074,250.89179855059697,4.0792507659356873e6,4.0792326748532415e6
0,1142,0.430111379228039,55.75908042768601,9.414125031471774e10,-0.0,3.180125067948248e8,2.6902903244497214e11,0.3451201648586042,1.3978619824911267,250.91586192458703,4.0865946996061546e6,4.0865766845411835e6
0,1143,0.429470654830711,55.76418608882618,9.445966648736272e10,-0.0,3.1882006357110244e8,2.699516661744074e11,0.34510066565617153,1.3957796281998107,250.9388373997178,4.0939442506882763e6,4.093926278196667e6
0,1144,0.42866142809042695,55.7695841534177,9.477889092397296e10,-0.0,3.1962902648966765e8,2.7087671538020685e11,0.345081254331778,1.3931496412938875,250.96312869037968,4.101301172243119e6,4.1012832564246804e6
0,1145,0.42835837140781385,55.77482572496801,9.509892501375635e10,-0.0,3.20439368151873e8,2.718041515201382e11,0.3450618667185706,1.392164707075395,250.98671576235606,4.1086639827952995e6,4.108646081272267e6
0,1146,0.4271229263850592,55.78014821460419,9.541977014647856e10,-0.0,3.2125110829164267e8,2.7273399995574393e11,0.3450425440060378,1.3881495107514426,251.01066696571885,4.1160335109958467e6,4.1160157016860596e6
0,1147,0.42640754364210853,55.78554225661914,9.574142771141502e10,-0.0,3.220642429871723e8,2.736662589948716e11,0.34502327449968784,1.3858245168368528,251.0349401547861,4.1234096658257786e6,4.123391905221711e6
0,1148,0.42563380125226113,55.79082287512056,9.606389910084789e10,-0.0,3.228787643974038e8,2.7460092242737164e11,0.34500403799595347,1.3833098540698487,251.05870293804253,4.13079187270433e6,4.130774165626821e6
0,1149,0.424984790240465,55.79610558260132,9.638718570749046e10,-0.0,3.2369467995596176e8,2.755380015619096e11,0.34498484815736996,1.3812005682815112,251.08247512170595,4.138180497916948e6,4.13816283395621e6
0,1150,0.4244932401011374,55.80147577772687,9.671128892566441e10,-0.0,3.2451199577679425e8,2.76477506217649e11,0.3449657156178711,1.3796030303286966,251.10664099977092,4.1455758164857966e6,4.1455581825520946e6
0,1151,0.4231379496507909,55.80663671252763,9.703621015262138e10,-0.0,3.2533069888471514e8,2.774194242636858e11,0.34494660900912577,1.3751983363650704,251.12986520637432,4.152976910439013e6,4.152959378133821e6
0,1152,0.422860575185253,55.811794863106755,9.736195078097478e10,-0.0,3.2615079652664435e8,2.7836376681771954e11,0.34492754151744487,1.3742968693520723,251.1530768839804,4.1603843674779204e6,4.1603668474251945e6
0,1153,0.42196963035781454,55.81698000492015,9.768851221159799e10,-0.0,3.2697229694557077e8,2.793105461666451e11,0.34490852842383274,1.3714012986628972,251.17641002214066,4.1677983540707934e6,4.1677808970419276e6
0,1154,0.4209132832224477,55.82211051183391,9.801589584366493e10,-0.0,3.277951951825141e8,2.802597593969563e11,0.3448895560565364,1.367968170472955,251.1994973032526,4.1752185874841907e6,4.175201207041351e6
0,1155,0.42024868909060287,55.82724096751855,9.834410307491643e10,-0.0,3.286194939046625e8,2.8121141238496875e11,0.34487062746324926,1.3658082395444593,251.22258435383347,4.1826452213364844e6,4.1826278850988285e6
0,1156,0.41971090910259834,55.832508794239935,9.86731353096779e10,-0.0,3.2944520315575683e8,2.8216551953837695e11,0.344851761677523,1.3640604545834445,251.2462895740797,4.190078711189937e6,4.1900614087066534e6
0,1157,0.4192232373277092,55.83749303896369,9.900299394850305e10,-0.0,3.3027229987320024e8,2.831220570047896e11,0.34483290586698623,1.362475521315055,251.26871867533663,4.197517698336119e6,4.197500425474998e6
0,1158,0.4182297164865015,55.84287610700112,9.933368039734581e10,-0.0,3.311008267100912e8,2.8408107693293976e11,0.3448141496535262,1.3592465785811298,251.29294248150504,4.204964413306778e6,4.204947211626673e6
0,1159,0.41773927287607904,55.847719792018104,9.966519605967613e10,-0.0,3.3193072719795704e8,2.850425167627561e11,0.3447953681918657,1.3576526368472568,251.31473906408146,4.212415779530788e6,4.212398607675158e6
0,1160,0.41668067951226806,55.85297606052609,9.999754234333081e10,-0.0,3.3276206118883806e8,2.860064486357214e11,0.3447766879149541,1.354212208414871,251.3383922723674,4.219874920502457e6,4.219857825009994e6
0,1161,0.4159448474225422,55.85790255229229,1.0033072065413255e11,-0.0,3.3359478404099256e8,2.869728236174598e11,0.3447580099149166,1.351820754123262,251.3605614853153,4.227339398330767e6,4.227322352695624e6
0,1162,0.41495427655810996,55.86298063936651,1.0066473240219481e11,-0.0,3.344289266803979e8,2.879416804004276e11,0.34473939793692027,1.3486013988138574,251.3834128771493,4.234810793725433e6,4.23479381869021e6
0,1163,0.4144721006184272,55.86802447207248,1.00999578997121e11,-0.0,3.3526447718372273e8,2.889130079675485e11,0.344720823645038,1.3470343270098883,251.40611012432615,4.242288474333765e6,4.242271528395311e6
0,1164,0.4134111696846162,55.87317212768938,1.0133526184974219e11,-0.0,3.361014481097279e8,2.898868237499811e11,0.3447023111025114,1.3435863014750027,251.4292745746022,4.249772931149727e6,4.249756061396654e6
0,1165,0.4128670978649709,55.87831110190288,1.0167178237347313e11,-0.0,3.3693983077319354e8,2.9086312047729736e11,0.34468383902176447,1.3418180680611553,251.45239995856298,4.257263755557582e6,4.2572469199073715e6
0,1166,0.4122137097104913,55.88347579155631,1.0200914198105211e11,-0.0,3.3777963030655897e8,2.918419069563956e11,0.3446654155894396,1.3396945565590967,251.47564106200338,4.2647610843557995e6,4.264744291674081e6
0,1167,0.4112496621831164,55.88852532599423,1.0234734208758203e11,-0.0,3.3862084042558473e8,2.928231786890753e11,0.34464702476153225,1.3365614020951284,251.49836396697404,4.272264470221553e6,4.272247745639627e6
0,1168,0.4108537505223524,55.89361982549172,1.0268638410993494e11,-0.0,3.394634688665083e8,2.938069475261468e11,0.34462868026716836,1.3352746891976452,251.52128921471274,4.279774395155838e6,4.2797576926402785e6
0,1169,0.4103947423517728,55.898285256856276,1.0302626946474986e11,-0.0,3.403074915384461e8,2.9479318814369366e11,0.3446103286310077,1.3337829126432617,251.54228365585325,4.287289352272119e6,4.287272676921749e6
0,1170,0.4095567484854392,55.90313914854687,1.033669995704999e11,-0.0,3.411529461529287e8,2.957819474284267e11,0.34459204676097077,1.3310594325776774,251.56412616846092,4.294811350976573e6,4.294794733411055e6
0,1171,0.408556558458361,55.908164531714405,1.037085758473029e11,-0.0,3.4199983224791354e8,2.9677322771500385e11,0.3445738308306306,1.3278088149896732,251.58674039271483,4.302340327472608e6,4.30232378069818e6
0,1172,0.4081952359171416,55.9130534404308,1.0405099971614417e11,-0.0,3.428481309009779e8,2.9776700969980194e11,0.3445556384454388,1.32663451673071,251.6087404819386,4.309875253731262e6,4.309858726235899e6
0,1173,0.4071526248976419,55.918210451510404,1.043942725982734e11,-0.0,3.436978705591978e8,2.987633295676656e11,0.34453752640880425,1.3232460309173362,251.6319470317968,4.31741749100235e6,4.317401037586699e6
0,1174,0.4067214757599767,55.92287293766302,1.0473839591801775e11,-0.0,3.445490048165128e8,2.997621357365683e11,0.3445193951954928,1.3218447962199242,251.6529282194836,4.324964521916702e6,4.324948093384631e6
0,1175,0.40602132645751765,55.92798383535623,1.0508337110042747e11,-0.0,3.4540159153277266e8,3.007634989505804e11,0.34450136277276067,1.3195693109869324,251.67592725910305,4.332519429883727e6,4.332503047833533e6
0,1176,0.40538288834826197,55.932797724545836,1.0542919956953473e11,-0.0,3.4625558829393834e8,3.017673722641368e11,0.34448333818343413,1.3174943871318514,251.69758976045625,4.340079792246297e6,4.340063451692577e6
0,1177,0.40459145166473187,55.93754994654102,1.0577588275401945e11,-0.0,3.471110104366882e8,3.027737765299626e11,0.3444653507353105,1.3149222179103786,251.7189747594346,4.347646378348043e6,4.347630091501631e6
0,1178,0.4037900820391268,55.94268766808389,1.0612342208185753e11,-0.0,3.479678842101328e8,3.0378274551767883e11,0.3444474520090083,1.3123177666271622,251.7420945063775,4.355220627453126e6,4.355204395064845e6
0,1179,0.4028214475169471,55.94738514817985,1.064718189827427e11,-0.0,3.488261642666272e8,3.047942286876107e11,0.3444295456653012,1.309169704430078,251.7632331668093,4.362799877451459e6,4.362783712772701e6
0,1180,0.40247043099778707,55.95242050428292,1.0682107488661682e11,-0.0,3.496858937210237e8,3.0580827970419116e11,0.34441171803908094,1.3080289007428079,251.78589226927315,4.37038661127755e6,4.370370465080899e6
0,1181,0.40140503688134965,55.957080239797314,1.0717119122612393e11,-0.0,3.505470372836429e8,3.068248598058583e11,0.3443938938528948,1.3045663698643863,251.80686107908792,4.377978576907791e6,4.377962505991994e6
0,1182,0.40115608424343124,55.961820597761864,1.0752216943436328e11,-0.0,3.5140961744407874e8,3.078439983845378e11,0.3443761168294456,1.3037572737911516,251.8281926899284,4.385577187215115e6,4.385561126672212e6
0,1183,0.40042347769575115,55.96655232248277,1.0787401094536942e11,-0.0,3.5227363430235845e8,3.088656984343206e11,0.34435838446356914,1.3013763025111913,251.84948545117246,4.393182205876857e6,4.393166194105655e6
0,1184,0.3999113673912076,55.971257495620314,1.0822671719418349e11,-0.0,3.5313908591635954e8,3.098899605307862e11,0.3443406902149756,1.2997119440214246,251.8706587302914,4.4007935468265265e6,4.400777566317757e6
0,1185,0.3987063724547263,55.97637151073602,1.085802896185055e11,-0.0,3.540060008931869e8,3.10916821439921e11,0.34432308958266933,1.2957957104778604,251.8936717983121,4.408412652992448e6,4.408396758559541e6
0,1186,0.39805771757703334,55.98119022963146,1.0893472965644345e11,-0.0,3.5487433681271905e8,3.119462338034413e11,0.3443054937014403,1.2936875821253584,251.91535603334157,4.416037199844857e6,4.416021347404764e6
0,1187,0.39750181716177335,55.98567135387342,1.0929003874684477e11,-0.0,3.557440939625868e8,3.129782007867457e11,0.34428790078809357,1.2918809057757634,251.9355210924304,4.423667069436717e6,4.423651251640866e6
0,1188,0.39661903278212607,55.99036185278945,1.0964621833003789e11,-0.0,3.5661530571162325e8,3.1401276485537054e11,0.3442703758394731,1.2890118565419098,251.9566283375525,4.431304045215378e6,4.43128828779643e6
0,1189,0.39581333024236826,55.99494411390267,1.100032698477883e11,-0.0,3.574879541300457e8,3.1504990761283606e11,0.3442528800226406,1.2863933232876967,251.977248512562,4.4389470852280725e6,4.438931382044144e6
0,1190,0.39552252430456336,55.999843285513194,1.1036119474355643e11,-0.0,3.583620630423639e8,3.1608966027685657e11,0.3442354587487716,1.285448203989831,251.99929478480936,4.446597545172116e6,4.446581855761714e6
0,1191,0.3949215385912669,56.00466579097659,1.1071999446082225e11,-0.0,3.5923761398390085e8,3.171320037940036e11,0.34421807216182493,1.2834950004216175,252.02099605939463,4.454254186661605e6,4.454238535382868e6
0,1192,0.393780032717211,56.00924043066584,1.1107967044479573e11,-0.0,3.601145992645709e8,3.1817693187857275e11,0.3442007023462337,1.2797851063309358,252.04158193799628,4.461916465991395e6,4.461900895143918e6
0,1193,0.39359171198111353,56.014250135706554,1.1144022414176848e11,-0.0,3.609930539288398e8,3.192244891953374e11,0.3441834169612328,1.279173063938619,252.0641256106795,4.46958652931105e6,4.469570964248083e6
0,1194,0.3927527855602759,56.0182293076131,1.11801657000475e11,-0.0,3.618729018568006e8,3.202745878165449e11,0.3441660614671172,1.2764465530708966,252.08203188425892,4.477259707786113e6,4.47724419935463e6
0,1195,0.3920995812080538,56.023310795537306,1.1216397046970648e11,-0.0,3.6275426126532155e8,3.213273717423528e11,0.34414886902530745,1.274323638926175,252.1048985799179,4.484942854946974e6,4.484927388627712e6
0,1196,0.39125146556443996,56.0277927762226,1.1252716600008315e11,-0.0,3.6363703919096994e8,3.223827328723169e11,0.34413165194465417,1.27156726308443,252.1250674930017,4.49263049106396e6,4.492615081990434e6
0,1197,0.39090545406571353,56.03246786684442,1.1289124504094582e11,-0.0,3.6452127911762697e8,3.2344072606285364e11,0.3441144942065615,1.2704427257135689,252.14610540079988,4.5003251477453355e6,4.500309756795936e6
0,1198,0.3900622500981516,56.036891956769566,1.1325620904612872e11,-0.0,3.654069604522411e8,3.245013295756562e11,0.34409735243549167,1.2677023128189926,252.16601380546305,4.508025430621432e6,4.508010096455713e6
0,1199,0.38938007911026473,56.04179206583686,1.1362205947011871e11,-0.0,3.66294122988207e8,3.2556459399274146e11,0.34408030270441475,1.2654852571083604,252.18806429626585,4.515733660649268e6,4.515718370717746e6
0,1200,0.38876057655604046,56.04630003048037,1.139887977677409e11,-0.0,3.6718271982367504e8,3.266304660206691e11,0.3440632499765879,1.2634718738071316,252.20835013716166,4.5234470392684275e6,4.523431788667935e6
0,1201,0.3877483178471199,56.05100635424613,1.1435642539417935e11,-0.0,3.6807278643893164e8,3.2769899111897754e11,0.3440462615673836,1.2601820330031397,252.22952859410756,4.531167490409193e6,4.53115230950697e6
0,1202,0.38729312136039673,56.05552450307933,1.1472494380796025e11,-0.0,3.6896429970029604e8,3.2877014443179553e11,0.34402928963168805,1.2587026444212894,252.249860263857,4.538893729261358e6,4.538878574918942e6
0,1203,0.38658183270452695,56.05986856953713,1.1509435446787407e11,-0.0,3.6985726406647015e8,3.2984393420408954e11,0.34401234046433493,1.2563909562897126,252.26940856291708,4.546625833248271e6,4.546610725225694e6
0,1204,0.3860619366056218,56.06474523572334,1.1546465883310797e11,-0.0,3.7075171861866575e8,3.3092041038376556e11,0.34399548786254047,1.254701293968271,252.29135356075506,4.554366065449351e6,4.554350988974961e6
0,1205,0.3852273906854822,56.069246826378645,1.1583585836557318e11,-0.0,3.7164761572363245e8,3.3199951858140393e11,0.34397863633062725,1.2519890197278172,252.3116107187039,4.562111516397994e6,4.56209649567154e6
0,1206,0.3846595204707429,56.07350326750501,1.1620795452750578e11,-0.0,3.725449621132192e8,3.3308126978103656e11,0.34396179675237526,1.2501434415299144,252.33076470377256,4.569862582828909e6,4.569847597282681e6
0,1207,0.3841476361235483,56.07803103030179,1.165809487823302e11,-0.0,3.734437882121319e8,3.341657035897131e11,0.3439450257008539,1.248479817401532,252.35113963635803,4.577620939507893e6,4.577605984838153e6
0,1208,0.3830318662839244,56.082509791296886,1.1695484259376424e11,-0.0,3.7434407946521866e8,3.352528054002199e11,0.3439282923457105,1.2448535654227542,252.371294060836,4.585385578471715e6,4.585370700957415e6
0,1209,0.38218684633369565,56.08683702841563,1.1732963742908217e11,-0.0,3.752458288378063e8,3.363425696358256e11,0.34391158076255907,1.2421072505845108,252.39076662787033,4.59315613494718e6,4.593141313725949e6
0,1210,0.3820585746242672,56.0914694885489,1.1770533475654839e11,-0.0,3.7614906141264975e8,3.374350295527578e11,0.34389493688408945,1.2416903675288684,252.41161269847007,4.60093406524431e6,4.600919245508289e6
0,1211,0.3813745583002399,56.09595907293384,1.1808193604208601e11,-0.0,3.7705375746471804e8,3.3853016424768756e11,0.3438783201018078,1.2394673144757797,252.43181582820228,4.6087179730673265e6,4.608703197289279e6
0,1212,0.3807816603121628,56.1005372390557,1.1845944275672145e11,-0.0,3.7795992903680915e8,3.3962799123589124e11,0.34386175116696505,1.2375403960145293,252.45241757575064,4.61650858000044e6,4.616493841198804e6
0,1213,0.38011519068562316,56.10476296247039,1.1883785637216628e11,-0.0,3.788675535957985e8,3.407284861395373e11,0.34384518451770496,1.2353743697282753,252.47143333111674,4.624304469848117e6,4.62428977359608e6
0,1214,0.37972786513432233,56.10914144562187,1.1921717835800716e11,-0.0,3.797766590861916e8,3.4183168577262946e11,0.34382867126148353,1.2341155616865476,252.4911365052984,4.63210725860207e6,4.632092583633604e6
0,1215,0.378777546233933,56.113657783869,1.195974101899811e11,-0.0,3.806872483691028e8,3.4293759657847876e11,0.34381221422590963,1.2310270252602822,252.51146002741052,4.639916930645342e6,4.639902319763351e6
0,1216,0.3784518946465443,56.11798577407646,1.199785533417798e11,-0.0,3.815993012649137e8,3.440461969963552e11,0.343795772698776,1.229968657601269,252.53093598334408,4.647732388049822e6,4.647717793758898e6
0,1217,0.3777826859895568,56.12232750063897,1.2036060928838191e11,-0.0,3.825128329316444e8,3.4515750838942926e11,0.34377937301301964,1.2277937294660595,252.55047375287535,4.655554319957679e6,4.655539768328142e6
0,1218,0.37740139416751495,56.126546813655175,1.2074357950914442e11,-0.0,3.8342783527739286e8,3.462715238587201e11,0.34376299750958184,1.2265545310444237,252.5694606614483,4.663382262983592e6,4.66336773217096e6
0,1219,0.37579665582936056,56.13111814245515,1.2112746547824165e11,-0.0,3.84344339881769e8,3.4738828483763477e11,0.34374670325199613,1.2213391314454218,252.59003164104817,4.671217805088613e6,4.671203387594959e6
0,1220,0.375622825792416,56.13549705140191,1.215122686794846e11,-0.0,3.8526231039891154e8,3.485077500071875e11,0.3437304194674453,1.220774183825352,252.6097367313086,4.679059088658754e6,4.6790446763000265e6
0,1221,0.37514899373732774,56.14009100450548,1.2189799059041103e11,-0.0,3.861817753606557e8,3.4962995712494965e11,0.3437141973143975,1.2192342296463152,252.63040952027467,4.686907494011082e6,4.686893109438817e6
0,1222,0.3745335747424845,56.144589812053106,1.2228463269318636e11,-0.0,3.871027186023317e8,3.50754889438863e11,0.3436980039776352,1.2172341179130746,252.65065415423896,4.694762014902227e6,4.694747668775582e6
0,1223,0.3739751744539219,56.148327944077785,1.2267219647340913e11,-0.0,3.8802510460537153e8,3.5188250645896027e11,0.3436817707413802,1.2154193169752463,252.66747574835003,4.702620498231495e6,4.702606186213873e6
0,1224,0.3733508757333048,56.153043403485576,1.2306068341255669e11,-0.0,3.8894902941972774e8,3.5301292859719006e11,0.3436656749075511,1.2133903461332405,252.6886953156851,4.710488551762118e6,4.710474278819526e6
0,1225,0.37247803463007423,56.15707286150352,1.2345009499719481e11,-0.0,3.898744044273823e8,3.541460504263485e11,0.3436495484554425,1.2105536125477412,252.70682787676586,4.718360820290651e6,4.718346605018211e6
0,1226,0.3723298886589085,56.16142462512193,1.2384043271336873e11,-0.0,3.908012827284349e8,3.5528193991169244e11,0.34363348821648076,1.2100721381414525,252.7264108130487,4.726240517075483e6,4.726226305108585e6
0,1227,0.37135555577072765,56.16558095267683,1.2423169805050621e11,-0.0,3.917296420063916e8,3.5642057269133624e11,0.3436174500775753,1.206905556254865,252.7451142870457,4.734126032395963e6,4.734111885630252e6
0,1228,0.3709309215656712,56.16993919383606,1.2462389249578413e11,-0.0,3.926595009595301e8,3.575619746825188e11,0.3436014665355284,1.2055254950884313,252.76472637226226,4.742018594506337e6,4.74200447176212e6
0,1229,0.37021154100445275,56.17419856785286,1.250170175408936e11,-0.0,3.9359084699447596e8,3.587061334153173e11,0.3435855117704191,1.2031875082644714,252.78389355533787,4.749917266132744e6,4.749903189420886e6
0,1230,0.3694272501443987,56.178246273491425,1.25411074676765e11,-0.0,3.945236745833057e8,3.5985304506070105e11,0.34356957333004035,1.2006385629692957,252.8021082307114,4.757821675043335e6,4.757807649147245e6
0,1231,0.36924120406508,56.182560762919564,1.2580606539631963e11,-0.0,3.9545800882430017e8,3.610027434663939e11,0.34355369522115564,1.2000339132115099,252.82152343313805,4.7657333379537705e6,4.765719318277687e6
0,1232,0.36824597300022366,56.18657913301899,1.262019911942205e11,-0.0,3.9639382468766314e8,3.6215520082098047e11,0.3435378288585179,1.1967994122507268,252.83960609858545,4.773650494329162e6,4.773636541104397e6
0,1233,0.3675224244468516,56.19093400548564,1.2659885356455296e11,-0.0,3.9733115430416214e8,3.6331045969247894e11,0.3435220310181751,1.1944478794522677,252.85920302468537,4.7815751416505845e6,4.781561234601135e6
0,1234,0.3671441762331742,56.19504051929276,1.2699665400551219e11,-0.0,3.9826996720028585e8,3.6446848551964056e11,0.3435062435193564,1.1932185727578162,252.87768233681743,4.789505392628059e6,4.78949150609672e6
0,1235,0.3666243944648836,56.19941943788052,1.2739539401214519e11,-0.0,3.9921029399273884e8,3.656293190688873e11,0.3434905199408476,1.1915292820108716,252.89738747046235,4.797442943581353e6,4.797429088072474e6
0,1236,0.36571899149335135,56.20347475596574,1.2779507508523344e11,-0.0,4.001521046080545e8,3.667929262103219e11,0.34347480305565553,1.188586722353392,252.91563640184586,4.805385883491865e6,4.8053720875172e6
0,1237,0.3650084431342372,56.207735113633596,1.2819569872445534e11,-0.0,4.010954269347174e8,3.679593443937901e11,0.34345914143287604,1.1862774401862708,252.93480801135118,4.813335893554248e6,4.813322142637454e6
0,1238,0.36447656591628386,56.211743753863864,1.2859726643100832e11,-0.0,4.020402377683166e8,3.6912854792616766e11,0.34344349061328633,1.1845488392279226,252.95284689238738,4.82129150298079e6,4.821277783893426e6
0,1239,0.36418160531829136,56.21586803573179,1.2899977970851228e11,-0.0,4.02986557826151e8,3.703005654380888e11,0.3434278859046185,1.183590217284447,252.97140616079304,4.8292538930089e6,4.829240188279772e6
0,1240,0.36361221922299003,56.22014440345424,1.2940324005745729e11,-0.0,4.039343917278384e8,3.714754056850623e11,0.343412333202461,1.1817397124747175,252.9906498155441,4.8372232002038015e6,4.837209530066729e6
0,1241,0.36308295665356827,56.224143238997776,1.2980764898604036e11,-0.0,4.048837168428557e8,3.7265304361594354e11,0.3433967894237174,1.1800196091240969,253.00864457549,4.845198028968577e6,4.845184390444925e6
0,1242,0.36240565189684004,56.22830025047209,1.302130079989756e11,-0.0,4.058345581823801e8,3.7383351326354047e11,0.34338129734114714,1.17781836866473,253.0273511271244,4.853179789724526e6,4.853166193683775e6
0,1243,0.3618796048439936,56.23237474312407,1.3061931860478206e11,-0.0,4.0678690326135296e8,3.750168021490797e11,0.3433658322357234,1.1761087157429793,253.0456863440583,4.861167696027373e6,4.861154131329397e6
0,1244,0.3611620717381628,56.23657256127902,1.3102658231140932e11,-0.0,4.077407652370111e8,3.762029296434325e11,0.3433504153632214,1.173776733149029,253.06457652575557,4.869162423627741e6,4.869148904297289e6
0,1245,0.36048809802602116,56.240247035311505,1.3143480062756172e11,-0.0,4.0869611028931236e8,3.7739185668263214e11,0.3433349840384752,1.1715863185845687,253.08111165890176,4.877161881351322e6,4.877148404137548e6
0,1246,0.35992001984394295,56.24474068049235,1.3184397506662578e11,-0.0,4.0965301074424285e8,3.7858367632070074e11,0.3433196651363348,1.1697400644928146,253.10133306221556,4.885170389851867e6,4.885156947000673e6
0,1247,0.3593182703141925,56.24862041625676,1.3225410713852855e11,-0.0,4.1061139215339893e8,3.7977829887675995e11,0.34330432355968865,1.1677843785211257,253.11879187315543,4.893183339856386e6,4.893169933788561e6
0,1248,0.3587044273705733,56.25273150934536,1.3266519835770042e11,-0.0,4.1157130050567216e8,3.809757846733784e11,0.34328903898521185,1.1657893889543631,253.13729179205413,4.901203452218877e6,4.901190083796589e6
0,1249,0.357941845368244,56.256844429377246,1.3307725023920107e11,-0.0,4.125327252329369e8,3.821761235767371e11,0.3432737902924118,1.163310997446793,253.1557999321976,4.909229992966112e6,4.909216672985804e6
0,1250,0.3571901175119094,56.26080131599633,1.334902642982853e11,-0.0,4.1349565875314856e8,3.833793091431504e11,0.34325856185554,1.1608678819137055,253.1736059219835,4.917262447961904e6,4.91724917556943e6
0,1251,0.35683587247312687,56.26474489935246,1.3390424205325417e11,-0.0,4.144601087280727e8,3.8458535396556476e11,0.3432433650866914,1.1597165855376623,253.19135204708607,4.925301262382096e6,4.925288008680224e6
0,1252,0.356513063936297,56.26870995972785,1.3431918502110497e11,-0.0,4.154260792559161e8,3.8579426620730206e11,0.34322820491609884,1.1586674577929652,253.20919481877533,4.933346561799885e6,4.933333324514369e6
0,1253,0.3558718410355424,56.27279950533482,1.3473509472144676e11,-0.0,4.163935779704361e8,3.870060584755097e11,0.34321309243990483,1.1565834833655129,253.22759777400668,4.9413986907322705e6,4.941385492958905e6
0,1254,0.35530490877545556,56.27656461302345,1.3515197267645811e11,-0.0,4.1736258133289886e8,3.882207043149971e11,0.34319798416933517,1.1547409535202307,253.24454075860552,4.949456189677225e6,4.949443025996685e6
0,1255,0.3543272080269475,56.28063263071436,1.3556982040565044e11,-0.0,4.1833312495026886e8,3.89438251406937e11,0.3431829402369946,1.1515634260875793,253.2628468382146,4.957521095755255e6,4.95750799583179e6
0,1256,0.354167639966455,56.28445566253028,1.3598863943558229e11,-0.0,4.193051777261804e8,3.906586637885003e11,0.3431679041825671,1.1510448298909788,253.28005048138624,4.965591600143087e6,4.965578504842371e6
0,1257,0.3534157254846055,56.28848337631211,1.3640843128693874e11,-0.0,4.20278768512398e8,3.918819807331455e11,0.3431529239542955,1.1486011078249678,253.2981751934045,4.973669202146845e6,4.973656154221147e6
0,1258,0.35286299871425036,56.29264912069986,1.3682919748874434e11,-0.0,4.212538927377246e8,3.931081995753132e11,0.34313798939371354,1.1468047458213138,253.3169210431494,4.981753657926297e6,4.981740642982828e6
0,1259,0.3520782547574695,56.2965241829475,1.3725093956456044e11,-0.0,4.2223053039947474e8,3.9433729820837823e11,0.3431230634632096,1.1442543279617758,253.33435882326376,4.989843603881794e6,4.989830638573539e6
0,1260,0.35198975242609976,56.300336048964986,1.3767365904569666e11,-0.0,4.2320869200306e8,3.9556929287815894e11,0.34310816245146375,1.1439666953848242,253.35151222034244,4.997939737895677e6,4.997926772157983e6
0,1261,0.3513803858174876,56.30432258656464,1.3809735746032654e11,-0.0,4.241883946503919e8,3.968042081938176e11,0.3430933135425057,1.1419862539068346,253.36945163954087,5.006042870120104e6,5.0060299413893325e6
0,1262,0.3507366851847545,56.30803225566427,1.3852203633705945e11,-0.0,4.2516961460029817e8,3.980420172885168e11,0.34307847359484345,1.1398942268504522,253.38614515048923,5.014151529877574e6,5.014138640578734e6
0,1263,0.3501788168511435,56.312066352887655,1.3894769720986536e11,-0.0,4.261523840846686e8,3.992827638890711e11,0.3430636960274773,1.1380811547662164,253.40429858799445,5.022267647226881e6,5.022254791187816e6
0,1264,0.3498780944313002,56.31582853119676,1.3937434161037662e11,-0.0,4.271366727545322e8,4.005264127513521e11,0.3430489264175516,1.1371038069017256,253.4212283903854,5.0303892974137105e6,5.030376456209951e6
0,1265,0.34886536941028784,56.31976273201987,1.3980197107465472e11,-0.0,4.281225076870659e8,4.0177300114948364e11,0.3430342089516128,1.1338124505834355,253.4389322940894,5.038517944101376e6,5.03850516863044e6
0,1266,0.3481332558106728,56.32339510639235,1.402305871359939e11,-0.0,4.291098626532054e8,4.030224989829641e11,0.34301949667479426,1.1314330813846865,253.45527797876557,5.046652026679255e6,5.046639296801611e6
0,1267,0.34763217161710175,56.327432448617024,1.4066019133184146e11,-0.0,4.3009877570988476e8,4.042749574925825e11,0.343004852504954,1.1298045577555806,253.4734460187766,5.054793820385367e6,5.054781119613017e6
0,1268,0.34753736516753997,56.331086194003674,1.4109078519971158e11,-0.0,4.310892066626112e8,4.055303288484794e11,0.3429902056616911,1.1294964367945048,253.48988787301653,5.062940782542716e6,5.062928081940622e6
0,1269,0.3470112189267158,56.335179256944855,1.4152237027887845e11,-0.0,4.320812017359519e8,4.0678867472404456e11,0.3429756325909154,1.1277864615118265,253.50830665625185,5.071095590367774e6,5.071082920661087e6
0,1270,0.34629691032826637,56.338841787083894,1.4195494810978433e11,-0.0,4.330747164232533e8,4.080499417477474e11,0.3429610554597137,1.1254649585668657,253.5247880418775,5.079255437519389e6,5.07924281204761e6
0,1271,0.3455997380701402,56.34275865173957,1.423885202336615e11,-0.0,4.340697867874156e8,4.093141787731438e11,0.34294653340431597,1.1231991487279558,253.54241393282808,5.087422518948181e6,5.08740993645024e6
0,1272,0.345185080075474,56.34687335689164,1.4282308819187534e11,-0.0,4.350664103368256e8,4.1058138575656683e11,0.34293205998290394,1.1218515102452904,253.5609301060124,5.095596643220441e6,5.095584083646198e6
0,1273,0.3442181079875697,56.35013250825919,1.4325865353155023e11,-0.0,4.3606453634199065e8,4.1185150123180383e11,0.34291754729492535,1.1187088509596015,253.57559628716638,5.103774453709435e6,5.103761956102283e6
0,1274,0.3441212391554235,56.354193256797195,1.436952177941955e11,-0.0,4.370642474275759e8,4.131246334285362e11,0.3429031328831358,1.1183940272551263,253.59386965558738,5.111961226980342e6,5.111948729810394e6
0,1275,0.3434052027165543,56.357714293313826,1.441327825285305e11,-0.0,4.380654799171323e8,4.1440070436581323e11,0.342888707042068,1.1160669088288013,253.60971431991223,5.120152704575164e6,5.12014025157485e6
0,1276,0.3432408180762252,56.361623037667385,1.4457134928092627e11,-0.0,4.3906827944215465e8,4.15679775287263e11,0.3428743445744433,1.1155326587477319,253.62730366950325,5.128351825656611e6,5.128339377885394e6
0,1277,0.34222359577265327,56.36515895250785,1.4501091960041626e11,-0.0,4.400726120883238e8,4.169618060363732e11,0.3428599861948853,1.1122266862611232,253.6432152862853,5.136556196167525e6,5.136543813733237e6
0,1278,0.3417757023892096,56.368889329050305,1.454514950370791e11,-0.0,4.410785042027489e8,4.18246833334034e11,0.34284567418513945,1.1107710327649314,253.66000198072638,5.14476758824267e6,5.144755231002757e6
0,1279,0.3410900539529905,56.372842754998985,1.4589307714309384e11,-0.0,4.4208596069432795e8,4.195348665849516e11,0.34283141436367653,1.1085426753472192,253.67779239749544,5.152986122883695e6,5.152973807536921e6
0,1280,0.3406744424271909,56.37659379693949,1.463356674681639e11,-0.0,4.430949595666132e8,4.2082588077710095e11,0.34281716803506296,1.1071919378883706,253.69467208622768,5.161210414281392e6,5.161198121838812e6
0,1281,0.3401901741616281,56.38006764440319,1.4677926756895795e11,-0.0,4.441054991957208e8,4.2211987690076044e11,0.3428029304414053,1.1056180660252914,253.71030439981436,5.169440234345437e6,5.169427969610424e6
0,1282,0.3394705172507495,56.38364154716522,1.472238789973468e11,-0.0,4.4511760055048907e8,4.234168849083801e11,0.342788734295631,1.1032791810649358,253.72638696224348,5.177676801568699e6,5.177664581008148e6
0,1283,0.33904057109995855,56.38755836449299,1.4766950331249368e11,-0.0,4.4613127573643434e8,4.247169234573516e11,0.34277459754296985,1.1018818560748653,253.74401264021844,5.185920877410506e6,5.185908680733343e6
0,1284,0.3387831477345564,56.39120662547842,1.4811614206901736e11,-0.0,4.471464951128199e8,4.260199576558434e11,0.3427604690260257,1.1010452301373084,253.76042981465287,5.194170501077015e6,5.194158316218553e6
0,1285,0.33774194883751607,56.39481713723033,1.485637968273013e11,-0.0,4.481632743412177e8,4.2732601070116345e11,0.3427463723737221,1.0976613337219272,253.7766771175365,5.202426448685062e6,5.202414330347334e6
0,1286,0.3373358230452842,56.39856552849759,1.490124691459533e11,-0.0,4.491816196040435e8,4.286350936648466e11,0.34273231593260195,1.0963414248971737,253.79354487823917,5.210689233564547e6,5.210677137409407e6
0,1287,0.3368995536661086,56.402382683567524,1.4946216058589084e11,-0.0,4.502015304400683e8,4.2994720909047705e11,0.342718296679301,1.0949235494148528,253.81072207605385,5.218958657488331e6,5.218946585613366e6
0,1288,0.33628772151458497,56.405781309518325,1.499128727102242e11,-0.0,4.5122298376219577e8,4.3126233037548395e11,0.3427042747015458,1.0929350949224013,253.82601589283246,5.227233160132251e6,5.227221124724874e6
0,1289,0.336107744278445,56.40943467384151,1.5036460708070438e11,-0.0,4.5224601324524385e8,4.32580503992415e11,0.3426903032293667,1.0923501689049462,253.8424560322868,5.23551488280916e6,5.235502853856178e6
0,1290,0.335578215199113,56.413040502564684,1.508173652635578e11,-0.0,4.532706069485885e8,4.3390171770012134e11,0.3426763604618396,1.0906291993971173,253.85868226154108,5.243802882365473e6,5.243790884150152e6
0,1291,0.3346695678642579,56.41678314492978,1.5127114882342e11,-0.0,4.542967754846294e8,4.352259883272365e11,0.3426624615974326,1.087676095558838,253.87552415218403,5.252097751992212e6,5.252085810765729e6
0,1292,0.33401188588864383,56.42026214630113,1.5172595932793906e11,-0.0,4.5532449809009445e8,4.36553292204463e11,0.342648570926456,1.0855386291380924,253.89117965835507,5.26039818286703e6,5.2603862811693335e6
0,1293,0.33382595362974027,56.42376419236494,1.521817983446642e11,-0.0,4.563537898615601e8,4.37883651946333e11,0.34263471102652776,1.0849343492966559,253.90693886564225,5.268705088063433e6,5.268693193265402e6
0,1294,0.3337113649265534,56.427460867219175,1.5263866744303513e11,-0.0,4.573846617566423e8,4.3921708487006e11,0.34262089747754143,1.0845619360112986,253.92357390248628,5.277019032904797e6,5.277007140089511e6
0,1295,0.3326480026165258,56.430807215390956,1.5309656819557016e11,-0.0,4.584170903759315e8,4.4055356384126117e11,0.3426070901655713,1.0811060085037087,253.9386324692593,5.285338303523233e6,5.285326478201127e6
0,1296,0.33234226264103406,56.434910717986504,1.535555021712298e11,-0.0,4.5945112789783734e8,4.418931595843674e11,0.3425933715763834,1.0801123535833608,253.95709823093927,5.293666395747163e6,5.293654585623743e6
0,1297,0.3319869202436243,56.43816148164518,1.5401547094523862e11,-0.0,4.6048669686827403e8,4.4323577489291284e11,0.3425796146667868,1.078957490791779,253.97172666740332,5.301998168432279e6,5.301986376909663e6
0,1298,0.3310503781022559,56.44176733587834,1.5447647609155673e11,-0.0,4.6152386064391816e8,4.445814950242491e11,0.3425659193219702,1.0759137288323317,253.98795301145253,5.3103375190886175e6,5.310325786142123e6
0,1299,0.3307794186763363,56.44512331142039,1.54938519185518e11,-0.0,4.6256258665087056e8,4.459302808739628e11,0.3425522314401793,1.075033110698093,254.00305490139175,5.318682460909811e6,5.318670740752155e6
0,1300,0.3303605432788671,56.44863017231236,1.5540160180233905e11,-0.0,4.636028984314244e8,4.4728216615851263e11,0.3425385865711084,1.0736717656563182,254.01883577540565,5.327034309553883e6,5.327022612348451e6
0,1301,0.3298950477343455,56.45218954617126,1.5586572552134766e11,-0.0,4.64644791980427e8,4.486371488451879e11,0.3425249762488002,1.072158905136623,254.03485295777068,5.335392745534775e6,5.335381074474635e6
0,1302,0.3292041454150473,56.45559619834316,1.5633089192255624e11,-0.0,4.6568825875312597e8,4.4999522097401373e11,0.3425113847857704,1.0699134725989037,254.05018289254423,5.343757116290713e6,5.343745486793684e6
0,1303,0.32833402068788076,56.45928386959244,1.567971025849279e11,-0.0,4.667333214787638e8,4.513564153019014e11,0.34249784634856406,1.0670855672356125,254.066777413166,5.352128812558887e6,5.352117236821019e6
0,1304,0.32801240136398563,56.46274766614334,1.5726435909063657e11,-0.0,4.677799541876964e8,4.527207011701195e11,0.3424843177721921,1.0660403044329534,254.08236449764505,5.360506187896052e6,5.360494628411864e6
0,1305,0.3272847191747673,56.46638452213215,1.5773266302223996e11,-0.0,4.688281804924365e8,4.5408811252038965e11,0.34247083432233427,1.0636753373179937,254.0987303495947,5.368890550108308e6,5.368879034565576e6
0,1306,0.32698263086313684,56.469734385209215,1.582020159649784e11,-0.0,4.6987797644336826e8,4.5545862127006055e11,0.34245735625964946,1.0626935503051946,254.11380473344147,5.377280393275933e6,5.3772688926485535e6
0,1307,0.3261670668786508,56.473160129009386,1.5867241950059756e11,-0.0,4.7092936388077e8,4.568322590915689e11,0.34244391594590734,1.060042967355615,254.12922058054224,5.385676915160348e6,5.3856654643731555e6
0,1308,0.32598273390821286,56.47666687840694,1.5914387522054788e11,-0.0,4.719823411252516e8,4.582090269712812e11,0.3424305089496895,1.0594438852016919,254.14500095283123,5.394080091947042e6,5.394068648074641e6
0,1309,0.3255691288977719,56.479694372215505,1.5961638470715753e11,-0.0,4.7303688399288213e8,4.5958889643952515e11,0.34241709508520995,1.0580996689177586,254.15862467496976,5.402488155945111e6,5.40247673455621e6
0,1310,0.3251710181986942,56.4834489701369,1.6008994955488257e11,-0.0,4.740930527709625e8,4.6097194957507825e11,0.34240376712223797,1.0568058091457562,254.17552036561605,5.410904969800831e6,5.410893569856409e6
0,1311,0.3246052428228715,56.486754459269754,1.6056457134953366e11,-0.0,4.751507909443985e8,4.623581155785728e11,0.34239043429575333,1.0549670391743324,254.1903950667139,5.419326765496541e6,5.419315398344753e6
0,1312,0.32397366698555596,56.49049946771008,1.610402516846075e11,-0.0,4.762101433723725e8,4.6374745641994525e11,0.34237716488764935,1.052914417703057,254.20724760469537,5.427756390823235e6,5.427745060898346e6
0,1313,0.32363952435156085,56.49375265995945,1.615169921515501e11,-0.0,4.772710643004944e8,4.65139915274999e11,0.3423638855010075,1.0518284541425729,254.22188696981752,5.43619084484802e6,5.436179532002459e6
0,1314,0.32336178680237115,56.49704528068078,1.619947943444428e11,-0.0,4.783335818364283e8,4.6653553218862396e11,0.3423506380528651,1.0509258071077063,254.2367037630635,5.44463184056482e6,5.444620540991067e6
0,1315,0.32230607338615014,56.500569306832844,1.6247365985877396e11,-0.0,4.793977089015171e8,4.67934327346721e11,0.34233744042455994,1.047494738504988,254.2525618807478,5.453080022924234e6,5.453068789117881e6
0,1316,0.32180678030066695,56.50390403888351,1.6295359028988974e11,-0.0,4.804634223692474e8,4.6933627354803986e11,0.342324255002211,1.0458720359771676,254.2675681749758,5.46153399570828e6,5.461522790083175e6
0,1317,0.32145793457087535,56.50728050870346,1.6343458723597336e11,-0.0,4.815307359281896e8,4.7074139198145233e11,0.34231110099756656,1.0447382873553448,254.28276228916556,5.469994514266177e6,5.469983326690268e6
0,1318,0.3208226014252175,56.51066497682097,1.639166522960596e11,-0.0,4.825996503183689e8,4.7214968682355066e11,0.3422979774780905,1.042673454631957,254.29799239569437,5.478461485561584e6,5.478450335284354e6
0,1319,0.32046812233872857,56.51407626299676,1.6439978706751004e11,-0.0,4.8367016613266057e8,4.7356116206146924e11,0.34228488352545844,1.041521397600868,254.31334318348542,5.486934950216601e6,5.486923818357667e6
0,1320,0.3196498571666727,56.517123950046695,1.6488399315330206e11,-0.0,4.847422675073937e8,4.7497579995645764e11,0.34227179261233504,1.0388620357916862,254.32705777521014,5.495413681976357e6,5.495402599610018e6
0,1321,0.31920468635546007,56.52062540560867,1.65369272156463e11,-0.0,4.8581599337469983e8,4.7639365509151544e11,0.34225876289359786,1.0374152306552453,254.342814325239,5.5039002732056e6,5.503889215308803e6
0,1322,0.3193631794921796,56.523878845658686,1.6585562567876865e11,-0.0,4.868913100076566e8,4.7781468615135333e11,0.34224574062543184,1.0379303333495837,254.3574548054641,5.512392465269508e6,5.512381391439406e6
0,1323,0.3185038515182099,56.527390279980764,1.663430553268205e11,-0.0,4.879682477133412e8,4.792389363979299e11,0.3422327699468208,1.0351375174341824,254.37325625991343,5.520891937031862e6,5.520880915382671e6
0,1324,0.31802756390963166,56.53053538996626,1.6683156270442795e11,-0.0,4.8904677347586626e8,4.8066636537761896e11,0.3422197987306544,1.0335895827063029,254.38740925484817,5.529396638001842e6,5.5293856428754795e6
0,1325,0.3173736254049181,56.534008162841204,1.6732114942070288e11,-0.0,4.9012692383274454e8,4.8209702465768365e11,0.34220688073750194,1.0314642825659839,254.4030367327854,5.537908812849764e6,5.537897856081092e6
0,1326,0.3171106182834852,56.53724397959477,1.678118170813094e11,-0.0,4.91208670983994e8,4.835308806434667e11,0.3421939717625385,1.0306095094213268,254.41759790817648,5.546426631577946e6,5.546415687091801e6
0,1327,0.31621653892715385,56.54048442567337,1.683035672985624e11,-0.0,4.9229203066031355e8,4.8496795738767365e11,0.3421810936173293,1.02770375151325,254.43217991553016,5.554950904061356e6,5.5549400138427755e6
0,1328,0.31607307454022465,56.54372511975725,1.6879640168120523e11,-0.0,4.9337700013747334e8,4.864082545013594e11,0.3421682405734498,1.0272374922557301,254.44676303890762,5.563481568619845e6,5.56347068273893e6
0,1329,0.31557580000703683,56.54715290863548,1.6929032184330396e11,-0.0,4.944635926498986e8,4.8785179278841125e11,0.3421554304743926,1.0256213500228697,254.46218808885968,5.572019262250868e6,5.572008404218997e6
0,1330,0.31471342665944324,56.550161121064036,1.6978532939522092e11,-0.0,4.9555178007491153e8,4.8929853810441144e11,0.34214261887325614,1.0228186366431906,254.47572504478816,5.580562040616223e6,5.580551234599229e6
0,1331,0.3149769217059055,56.55387556040901,1.702814259536936e11,-0.0,4.9664161405870754e8,4.907485623584461e11,0.3421298821951711,1.023674995544193,254.49244002184054,5.589113461101235e6,5.589102632492311e6
0,1332,0.3139941490580719,56.55693801555898,1.7077861313616013e11,-0.0,4.977330365561252e8,4.9220179155659863e11,0.34211713040578234,1.0204809844387337,254.50622107001539,5.597669251769817e6,5.59765848311194e6
0,1333,0.3136896720989236,56.560020748198085,1.712768925547951e11,-0.0,4.9882607610669607e8,4.936582668954307e11,0.342104405150103,1.0194914343215018,254.5200933668914,5.60623150133861e6,5.606220747707081e6
0,1334,0.3130856735886065,56.563052152208364,1.7177626582972736e11,-0.0,4.9992073310065514e8,4.9511799212654663e11,0.3420917048785603,1.017528439162971,254.53373468493763,5.614800013878107e6,5.614789295052801e6
0,1335,0.3128986676430524,56.566541407342555,1.7227673458164856e11,-0.0,5.010170313195278e8,4.965810022299211e11,0.3420790634499291,1.0169206698399202,254.5494363330415,5.623376396524057e6,5.623365684980239e6
0,1336,0.3122697058353605,56.56976954175464,1.727783004290222e11,-0.0,5.0211493967663676e8,4.980472589789645e11,0.34206643218542265,1.0148765439649217,254.56396293789587,5.631958374639369e6,5.631947699519177e6
0,1337,0.31197897122121615,56.57289261531164,1.7328096499514062e11,-0.0,5.032144648242917e8,4.995167744749374e11,0.34205381939846397,1.0139316564689524,254.57801676890236,5.640546421701181e6,5.64053576069996e6
0,1338,0.31114747340042165,56.57588892953977,1.7378472990200375e11,-0.0,5.04315609305767e8,5.009895553491125e11,0.3420412268143213,1.0112292885513703,254.59150018292897,5.649140498272126e6,5.649129886953723e6
0,1339,0.3111778017006406,56.57920310220901,1.742895967743435e11,-0.0,5.05418391883934e8,5.0246562995824414e11,0.34202868079612603,1.011327855527082,254.60641395994054,5.657741981001184e6,5.657731362700872e6
0,1340,0.31021879714429357,56.58263037896807,1.747955672369894e11,-0.0,5.0652280887886375e8,5.03944996660688e11,0.3420161734386114,1.008211090718954,254.62183670535632,5.666350276909409e6,5.666339716604394e6
0,1341,0.30997444892382586,56.585455237268334,1.7530264291668665e11,-0.0,5.076288227704473e8,5.054276084184832e11,0.3420036477491627,1.007416959002434,254.6345485677075,5.674963035728388e6,5.6749524864849085e6
0,1342,0.3093392488797928,56.58866978003227,1.7581082544198254e11,-0.0,5.0873648513766456e8,5.0691353761276324e11,0.34199117796540174,1.0053525588593266,254.6490140101452,5.683583473376978e6,5.6835729608027395e6
0,1343,0.3087249229282031,56.59229664575261,1.763201164398528e11,-0.0,5.098457971078936e8,5.084027890760483e11,0.341978763827918,1.00335599951666,254.66533490588677,5.692211648140423e6,5.692201170836376e6
0,1344,0.30836949696139787,56.59516739912618,1.7683051754326224e11,-0.0,5.109567036014788e8,5.0989529209712524e11,0.34196632236722513,1.002200865124543,254.67825329606782,5.700843809352742e6,5.700833350367748e6
0,1345,0.30777890697666616,56.59844470775904,1.7734203038118173e11,-0.0,5.120692625252514e8,5.113911277152814e11,0.34195393690626663,1.000281447674165,254.6930011849157,5.709483697876487e6,5.709473272554795e6
0,1346,0.30740601518698724,56.60150225051214,1.7785465658876804e11,-0.0,5.131834440915085e8,5.128902591584024e11,0.3419415618943662,0.9990695493577085,254.70676012730462,5.718129292321966e6,5.718118886447713e6
0,1347,0.30716603552406996,56.604491570674,1.7836839779787943e11,-0.0,5.1429925696109325e8,5.143927013287132e11,0.34192920821513106,0.9982896154532274,254.720212068033,5.726781080985751e6,5.726770685900809e6
0,1348,0.3067818646485754,56.607597382631056,1.7888325564467773e11,-0.0,5.1541671184313637e8,5.158984719198701e11,0.3419168896124818,0.99704106010787,254.73418822183976,5.735439664773103e6,5.735429289871078e6
0,1349,0.30590467125866644,56.61061762400083,1.7939923176460297e11,-0.0,5.16535801297033e8,5.174075641850946e11,0.34190459325765776,0.994190181590666,254.74777930800374,5.744104408380239e6,5.744094085684505e6
0,1350,0.3058605107034784,56.61384597223765,1.799163277956153e11,-0.0,5.1765653691281325e8,5.1891999703668256e11,0.3418923345408978,0.9940466597863049,254.7623068750694,5.752776207380225e6,5.752765882770025e6
0,1351,0.3050305478640894,56.61662566278542,1.8043454537700558e11,-0.0,5.1877889316018033e8,5.20435739282398e11,0.3418800740626983,0.9913492805582905,254.77481548253436,5.761453013553341e6,5.761442738000349e6
0,1352,0.30447183995901417,56.6199583485063,1.809538861486295e11,-0.0,5.1990291574963427e8,5.2195485594487604e11,0.341867876677061,0.9895334798667961,254.78981256827836,5.770137998257996e6,5.770127754138237e6
0,1353,0.30420827338078776,56.62291263092194,1.8147435175098288e11,-0.0,5.210285618827132e8,5.234772924763281e11,0.3418556784341505,0.9886768884875602,254.8031068391487,5.778828178719799e6,5.778817946919802e6
0,1354,0.3040172290229546,56.62604476071355,1.8199594382673175e11,-0.0,5.2215585958772564e8,5.250030900550487e11,0.34184351807513186,0.9880559943246023,254.81720142321097,5.787525343279181e6,5.78751511911885e6
0,1355,0.30311271559519676,56.62893008334359,1.8251866401907562e11,-0.0,5.2328479217286223e8,5.265322293751527e11,0.3418313694359273,0.9851163256843894,254.83018537504614,5.79622815893667e6,5.7962179884862285e6
0,1356,0.302756998830849,56.632322725436865,1.830425139737439e11,-0.0,5.244153929491411e8,5.2806475886529144e11,0.34181927904783366,0.9839602462002592,254.8454522644659,5.804938997220516e6,5.804928845037319e6
0,1357,0.30211619693261793,56.63512851854803,1.8356749533638055e11,-0.0,5.2554761396135116e8,5.29600616809173e11,0.34180717580608666,0.9818776400310083,254.85807833346612,5.813654383828575e6,5.813644268249144e6
0,1358,0.302141001915866,56.63822052904177,1.8409360975484274e11,-0.0,5.2668149488988984e8,5.311398603056276e11,0.3417951152610484,0.9819582562265645,254.87199238068794,5.822377081428643e6,5.822366959614119e6
0,1359,0.30165437752779745,56.6413185178393,1.846208588763343e11,-0.0,5.278170268959149e8,5.3268248067521405e11,0.341783082541597,0.9803767269653417,254.88593333027686,5.831106232452243e6,5.831096137316207e6
0,1360,0.30126574176393445,56.6444314252288,1.8514924435114917e11,-0.0,5.289542100051154e8,5.3422848125580774e11,0.34177107602932133,0.9791136607327869,254.8999414135296,5.839841845090762e6,5.8398317703213375e6
0,1361,0.30064706888666537,56.647415349419894,1.8567876783109302e11,-0.0,5.300930395782819e8,5.357778590349486e11,0.3417590872103186,0.9771029738816625,254.91336907238951,5.848583469827179e6,5.8485734301762795e6
0,1362,0.3003381106504601,56.65051004833727,1.8620943096620612e11,-0.0,5.312335266034183e8,5.373306322676496e11,0.34174713011703567,0.9760988596139955,254.9272952175177,5.857331855859244e6,5.857321831444166e6
0,1363,0.29953031088379173,56.653352283228315,1.867412354119667e11,-0.0,5.3237565749343556e8,5.3888678575158594e11,0.3417351833865912,0.9734735103723231,254.9400852745274,5.866085867899855e6,5.866075890648446e6
0,1364,0.2997651739982925,56.65632025103286,1.8727418282154135e11,-0.0,5.335194470411507e8,5.404463429425882e11,0.3417232667149737,0.9742368154944506,254.95344112964787,5.874846664696158e6,5.874836667869841e6
0,1365,0.2987430825677506,56.65903726405029,1.8780827485226947e11,-0.0,5.346648849781277e8,5.420092931428748e11,0.3417113631112724,0.9709150183451896,254.96566768822632,5.88361311770413e6,5.883603181698365e6
0,1366,0.298476609916941,56.66192708333178,1.883435131590692e11,-0.0,5.358119869378762e8,5.4357566099806976e11,0.3416994935071587,0.9700489822300583,254.978671874993,5.892386515643916e6,5.892376592140059e6
0,1367,0.29772492842067444,56.66498147216301,1.8887989940241278e11,-0.0,5.369607569741129e8,5.451454553811995e11,0.34168766144918217,0.9676060173671919,254.99241662473352,5.901166873359055e6,5.901156993290171e6
0,1368,0.2972788567070097,56.66800503065054,1.8941743523904837e11,-0.0,5.381111851630914e8,5.4671866606406067e11,0.34167585132985995,0.9661562842977816,255.00602263792743,5.909953539458419e6,5.909943683317651e6
0,1369,0.29717716595473587,56.67109625396078,1.899561223325045e11,-0.0,5.392632771763515e8,5.4829530412192084e11,0.3416640693749986,0.9658257893528915,255.01993314282353,5.918746827738728e6,5.918736973615741e6
0,1370,0.29654895436431394,56.6738983943575,1.9049596234189746e11,-0.0,5.404170200217355e8,5.498753550878802e11,0.341652295312392,0.9637841016840203,255.03254277460874,5.92754562603001e6,5.9275358074006885e6
0,1371,0.2960201343168013,56.67686160014314,1.910369569318135e11,-0.0,5.415724340811157e8,5.514588501933961e11,0.341640556194711,0.9620654365296042,255.04587720064413,5.936351353376124e6,5.936341563894872e6
0,1372,0.2958003072055939,56.67973073896082,1.915791077672453e11,-0.0,5.42729508247182e8,5.530457775478884e11,0.3416288347232142,0.9613509984181803,255.0587883253237,5.945163186863861e6,5.945153406918434e6
0,1373,0.2950591103489532,56.682823022598114,1.9212241651155048e11,-0.0,5.438882605026405e8,5.546361651585748e11,0.34161715404634074,0.9589421086340979,255.0727036016915,5.953982168371615e6,5.9539724309959775e6
0,1374,0.2950936745738794,56.685726832629435,1.926668848335917e11,-0.0,5.450486697378536e8,5.562299873862192e11,0.3416054832594703,0.9590544423651081,255.08577074683245,5.962806938732408e6,5.962797194794247e6
0,1375,0.2946249744153319,56.68846403754961,1.9321251439992673e11,-0.0,5.462107415285786e8,5.578272552018689e11,0.34159382807836086,0.9575311668498288,255.09808816897322,5.971637610200124e6,5.971627891555814e6
0,1376,0.29400059824957336,56.69123837403853,1.937593068804058e11,-0.0,5.47374485548352e8,5.594279852341266e11,0.3415822003287325,0.9555019443111135,255.11057268317336,5.980474822772847e6,5.980465139238742e6
0,1377,0.29347339457301425,56.69433681940318,1.9430726394491696e11,-0.0,5.485399154868112e8,5.61032199680422e11,0.34157061729691957,0.9537885323622963,255.12451568731433,5.989319485591691e6,5.989309831002627e6
0,1378,0.2926965549327454,56.6972415799173,1.9485638726440045e11,-0.0,5.497070097258773e8,5.626398721378584e11,0.34155904710512613,0.9512638035314225,255.13758710962787,5.998169954533389e6,5.998160344572981e6
0,1379,0.2928495362461248,56.69998016888606,1.9540667851396613e11,-0.0,5.508757677132162e8,5.64251005162559e11,0.3415474876427191,0.9517609927999057,255.14991075998725,6.007026278915645e6,6.007016655031988e6
0,1380,0.29229313353126707,56.702849190861855,1.9595813936588382e11,-0.0,5.520462084668183e8,5.658656283183254e11,0.341535963001177,0.9499526839766179,255.16282135887835,6.015889460798646e6,6.0158798676502425e6
0,1381,0.29187027541879396,56.705814439156555,1.9651077149561307e11,-0.0,5.532183294365423e8,5.674837414562518e11,0.3415244681155854,0.9485783951110803,255.1761649762045,6.024759363078222e6,6.024749792247108e6
0,1382,0.2915075924358358,56.70864156309647,1.9706457657920456e11,-0.0,5.543921213457983e8,5.691053351206886e11,0.3415129884477046,0.9473996754164663,255.18888703393412,6.033635239079559e6,6.033625686775066e6
0,1383,0.2906066355823565,56.711332187239464,1.976195562945941e11,-0.0,5.555675870501115e8,5.707304165957102e11,0.3415015260546055,0.9444715656426587,255.2009948425776,6.042517113652648e6,6.042507613600503e6
0,1384,0.290565351593974,56.71418391316468,1.981757123219698e11,-0.0,5.567447376877543e8,5.723590046378821e11,0.34149009490496113,0.9443373926804155,255.21382760924106,6.051405892227557e6,6.051396390549217e6
0,1385,0.28977699831320874,56.717161887517136,1.987330463386719e11,-0.0,5.579235770120356e8,5.739911078229974e11,0.3414786978998393,0.9417752445179284,255.2272284938271,6.0603015158774275e6,6.060292059323017e6
0,1386,0.2896284407998757,56.71975641268596,1.992915600293991e11,-0.0,5.591040795543427e8,5.756266942329199e11,0.3414672988971196,0.941292432599596,255.23890385708683,6.069202310473688e6,6.069192859017835e6
0,1387,0.2894428309961905,56.72274728884033,1.99851255073636e11,-0.0,5.602862836132874e8,5.772658202979937e11,0.34145594830665077,0.9406892007376191,255.25236279978148,6.078110790062157e6,6.0781013460336765e6
0,1388,0.28858564149912036,56.7256553223587,2.004121331566635e11,-0.0,5.614701703185139e8,5.789084632454337e11,0.3414446184232955,0.9379033348721412,255.26544895061414,6.087025444001769e6,6.087016049303507e6
0,1389,0.2876040739070729,56.728165114217134,2.009741959622064e11,-0.0,5.626557252506946e8,5.805546064110084e11,0.34143328812307666,0.9347132401979868,255.2767430139771,6.0959452467367295e6,6.095935908983495e6
0,1390,0.28794813875647896,56.73110743409352,2.0153744518003287e11,-0.0,5.63842983417693e8,5.822043017705604e11,0.34142200371142667,0.9358314509585566,255.28998345342086,6.104872805561213e6,6.104863442303449e6
0,1391,0.28737528831182113,56.734030324040994,2.0210188249295004e11,-0.0,5.65031931370895e8,5.83857534043965e11,0.34141074450127745,0.9339696870134186,255.30313645818447,6.113806749282824e6,6.11379741754355e6
0,1392,0.2871186930558841,56.73652911691104,2.0266750959239478e11,-0.0,5.662225489659013e8,5.855142785681398e11,0.34139948192204544,0.9331357524316234,255.31438102609968,6.122745745141854e6,6.122736425246453e6
0,1393,0.28692408947435133,56.73968393534083,2.0323432816606906e11,-0.0,5.674148866487278e8,5.871746089356088e11,0.34138828238133995,0.9325032907916418,255.32857770903374,6.131693251851454e6,6.1316839399657035e6
0,1394,0.28636438377509055,56.74217177603271,2.0380233990780005e11,-0.0,5.686088872755945e8,5.888384489543787e11,0.34137706689692027,0.9306842472690443,255.3397729921472,6.140645057096299e6,6.140635775866162e6
0,1395,0.2857268603749236,56.74491427587298,2.0437154650713547e11,-0.0,5.698045927218903e8,5.905058603399016e11,0.3413658903524423,0.9286122962185017,255.3521142414284,6.14960409553584e6,6.149594849749349e6
0,1396,0.28584408282107415,56.74754982678492,2.049419496590005e11,-0.0,5.710019858484915e8,5.921768225854937e11,0.34135472822262547,0.928993269168491,255.36397422053213,6.158569185206779e6,6.158559928121377e6
0,1397,0.28499748799271785,56.75039005517477,2.0551355105786887e11,-0.0,5.722010862137992e8,5.938513663828087e11,0.34134360454933754,0.926241835976333,255.37675524828646,6.167541376991796e6,6.167532168259608e6
0,1398,0.28485680638989763,56.75305265867689,2.0608635239959564e11,-0.0,5.734018736592174e8,5.955294669759902e11,0.3413324911059157,0.9257846207671673,255.38873696404602,6.176519395915454e6,6.176510191865853e6
0,1399,0.2844839284659253,56.75592509889267,2.0666035538048257e11,-0.0,5.74604369102859e8,5.972111569944171e11,0.3413214139219911,0.9245727675142572,255.401662945017,6.185504509658443e6,6.185495324641977e6
0,1400,0.2840322015432755,56.75845616901765,2.0723556170045773e11,-0.0,5.758085487846527e8,5.988964065980562e11,0.34131033962094626,0.9231046550156454,255.41305276057943,6.194494953115841e6,6.194485791983173e6
0,1401,0.2835832261649795,56.7614484962029,2.078119730576386e11,-0.0,5.770144494657993e8,6.005852706439462e11,0.34129931557161425,0.9216454850361834,255.42651823291305,6.203493286516645e6,6.203484149090013e6
0,1402,0.28294179502718914,56.763920656779916,2.0838959115376514e11,-0.0,5.782220291827589e8,6.022776937604628e11,0.34128828414829765,0.9195608338383647,255.43764295550963,6.212496382510251e6,6.212487280601763e6
0,1403,0.2824058307106003,56.76668038870618,2.0896841769043982e11,-0.0,5.794313243140001e8,6.039737303221024e11,0.34127729217089786,0.9178189498094511,255.4500617491778,6.221506810492107e6,6.221497737581981e6
0,1404,0.28247608739948304,56.76930642773733,2.0954845437002878e11,-0.0,5.806423160849944e8,6.056733574133033e11,0.3412663131793777,0.9180472840483199,255.46187892481797,6.230523209416742e6,6.230514128268409e6
0,1405,0.28160035842170145,56.77198473691223,2.101297028985981e11,-0.0,5.818550179107122e8,6.073765972659525e11,0.3412553628126855,0.9152011648705297,255.47393131610505,6.239546222846643e6,6.239537191520977e6
0,1406,0.28144542694017655,56.77482122820254,2.1071216498006482e11,-0.0,5.830694314406245e8,6.090834556254531e11,0.3412444420641262,0.9146976375555738,255.48669552691143,6.248576135295177e6,6.24856710957379e6
0,1407,0.2807658813994016,56.77768272816775,2.1129584232280383e11,-0.0,5.842855551457078e8,6.10793933767207e11,0.3412335468397086,0.9124891145480553,255.49957227675486,6.257612561566079e6,6.2576035735646915e6
0,1408,0.28066802154484166,56.78008230619129,2.1188073663384003e11,-0.0,5.855033659570562e8,6.125080026336951e11,0.34122264546266334,0.9121710700207354,255.5103703778608,6.266653912099337e6,6.266644926214307e6
0,1409,0.2803155933843086,56.78292595686084,2.1246684962269128e11,-0.0,5.867229071876074e8,6.142257266046475e11,0.3412117930389377,0.911025678499003,255.52316680587379,6.275703105360348e6,6.2756941371677015e6
0,1410,0.2797987848164493,56.78516319801779,2.130541830007468e11,-0.0,5.879441335385743e8,6.159470452886431e11,0.34120092842397803,0.9093460506534603,255.53323439108007,6.284756785837297e6,6.284747845355642e6
0,1411,0.2797379799263687,56.78807540529342,2.1364273847727448e11,-0.0,5.891671010519469e8,6.176720411070226e11,0.34119012368092727,0.9091484347606982,255.54633932382038,6.293819023016867e6,6.293810082421126e6
0,1412,0.2788274414079489,56.79064749938375,2.1423251776794284e11,-0.0,5.903917695910363e8,6.194006608946005e11,0.34117932412372914,0.906189184575834,255.55791374722688,6.302886619207854e6,6.302877730294121e6
0,1413,0.278675836594476,56.79325620861745,2.1482352258647763e11,-0.0,5.916181528667945e8,6.211329274143029e11,0.34116854657972623,0.9056964689320469,255.56965293877852,6.311960725280049e6,6.311951841796629e6
0,1414,0.27825263358573216,56.795831471930974,2.154157546460013e11,-0.0,5.928462516263838e8,6.228688451537053e11,0.3411577900593559,0.9043210591536295,255.58124162368938,6.3210411505584e6,6.321032289030066e6
0,1415,0.2779658247947544,56.798402022261996,2.1600921566516653e11,-0.0,5.940760673144485e8,6.24608419584778e11,0.3411470549347701,0.9033889305829518,255.59280910017898,6.330127973725571e6,6.330119125854084e6
0,1416,0.2770446875493887,56.80112907608659,2.1660390736059927e11,-0.0,5.953076101293733e8,6.263516685825933e11,0.34113635256813624,0.9003952345355133,255.60508084238964,6.339221733603696e6,6.339212937866151e6
0,1417,0.2767652970451161,56.803804407144625,2.1719983145250873e11,-0.0,5.965408689605857e8,6.280985798646411e11,0.34112566727578636,0.8994872153966273,255.61711983215082,6.348321725294663e6,6.348312942744837e6
0,1418,0.2765387969069284,56.80616978815795,2.1779698966029468e11,-0.0,5.977758352673233e8,6.298491447487698e11,0.3411149862157015,0.8987510899475173,255.62776404671078,6.357427143846254e6,6.357418371278921e6
0,1419,0.2764521755618614,56.808784504279025,2.1839538370582785e11,-0.0,5.990125344269437e8,6.316034026460052e11,0.3411043406549604,0.8984695705760496,255.6395302692556,6.366539770601722e6,6.366530999559059e6
0,1420,0.27566665556140657,56.81142271407344,2.189950153110506e11,-0.0,6.002509599097108e8,6.333613477607388e11,0.3410937202132718,0.8959166305745714,255.65140221333047,6.375658911696063e6,6.375650184445341e6
0,1421,0.27517394094195025,56.814103487933544,2.1959588620065524e11,-0.0,6.01491111257463e8,6.351229828961996e11,0.3410831229762703,0.8943153080613383,255.66346569570095,6.384784596486175e6,6.384775895288346e6
0,1422,0.27520670449779155,56.816563934806034,2.2019799809890564e11,-0.0,6.027329777009158e8,6.368882961917968e11,0.3410725335488978,0.8944217896178226,255.67453770662715,6.393915979227067e6,6.393907272374596e6
0,1423,0.27449066606939987,56.819218053925155,2.2080135273270905e11,-0.0,6.039765816101284e8,6.386573228985037e11,0.34106197868306426,0.8920946647255495,255.6864812426632,6.403054420557488e6,6.403045753205348e6
0,1424,0.27461976283733847,56.82180318356453,2.2140595182920685e11,-0.0,6.052219088114892e8,6.404300463183539e11,0.3410514390510673,0.89251422922135,255.6981143260404,6.412199032423087e6,6.412190353639901e6
0,1425,0.2735648485648088,56.824176305492266,2.2201179711728912e11,-0.0,6.064689594427031e8,6.422064700885629e11,0.3410409125963686,0.8890857578356286,255.70879337471519,6.421349422909254e6,6.421340803957668e6
0,1426,0.2736167379158778,56.826799156726274,2.2261889032692404e11,-0.0,6.077177489248241e8,6.439866196398751e11,0.3410304181812504,0.8892543982266029,255.72059620526824,6.430506992053842e6,6.430498366362126e6
0,1427,0.2731349356558831,56.82919902978706,2.232272331893089e11,-0.0,6.089682621784188e8,6.457704769392947e11,0.3410199343930703,0.8876885408816201,255.73139563404177,6.439670284348118e6,6.439661683979214e6
0,1428,0.2726093569517135,56.83195495652788,2.2383682743664368e11,-0.0,6.102205241366299e8,6.47558081030464e11,0.3410094915779613,0.8859804100930689,255.74379730437545,6.4488411304502e6,6.448832558011391e6
0,1429,0.2722635750104946,56.834332440522886,2.2444767480253998e11,-0.0,6.11474503838673e8,6.493493911829237e11,0.34099904876149484,0.8848566187841074,255.75449598235298,6.458017181647292e6,6.458008626338249e6
0,1430,0.27178883004905374,56.836777079325714,2.250597770216497e11,-0.0,6.127302224523185e8,6.511444410851658e11,0.3409886312087375,0.8833136976594247,255.7654968569657,6.467199868284495e6,6.467191337816565e6
0,1431,0.2718015513452554,56.83933801234348,2.2567313583050647e11,-0.0,6.139876817489245e8,6.529432367522046e11,0.3409782397495225,0.8833550418720801,255.77702105554567,6.476389327607575e6,6.476380792815734e6
0,1432,0.27113952577776645,56.841668391981294,2.2628775296549536e11,-0.0,6.152468709759396e8,6.547457662720502e11,0.3409678587872422,0.881203458777741,255.7875077639158,6.485584490506221e6,6.485575991737218e6
0,1433,0.27111013316514077,56.844332523523185,2.2690363016592877e11,-0.0,6.165078122495345e8,6.565520647876542e11,0.34095751513903133,0.8811079327867075,255.79949635585433,6.494787114625044e6,6.494778614073266e6
0,1434,0.2701571781984069,56.846847309333356,2.27520769171497e11,-0.0,6.177704899793217e8,6.583621134588503e11,0.34094718697217025,0.8780108291448224,255.81081289200011,6.503995708920666e6,6.5039872616904415e6
0,1435,0.2698836328227936,56.84912146589648,2.281391717221011e11,-0.0,6.190348975185484e8,6.601759062170159e11,0.34093686488510483,0.8771218066740791,255.82104659653416,6.513209932366147e6,6.513201497913793e6
0,1436,0.2695047709812532,56.8516668516541,2.2875883956104056e11,-0.0,6.203010598744465e8,6.619934824186646e11,0.34092657854031977,0.8758905056890729,255.83250083244346,6.522431440764273e6,6.522423025359045e6
0,1437,0.2694796598294633,56.85425187955896,2.293797744305295e11,-0.0,6.215689672250687e8,6.638148314718942e11,0.3409163141132583,0.8758088944457558,255.8441334580153,6.531659481688361e6,6.531651064289705e6
0,1438,0.2688935079616508,56.85668898081151,2.300019780763164e11,-0.0,6.228386150821441e8,6.656399504118069e11,0.3409060640957026,0.8739039008753651,255.8551004136518,6.540893486033149e6,6.540885099997633e6
0,1439,0.2684663777066078,56.85902242532259,2.3062545224281174e11,-0.0,6.241100047724801e8,6.674688446247872e11,0.3408958288399512,0.8725157275464753,255.86560091395165,6.550133572436221e6,6.550125208289188e6
0,1440,0.2678256216067283,56.86153695667463,2.3125019867677332e11,-0.0,6.253831505171503e8,6.693015380679231e11,0.340885624439895,0.8704332702218669,255.87691630503582,6.559380659734874e6,6.559372330117602e6
0,1441,0.26748233958273615,56.86392090232104,2.3187621912901227e11,-0.0,6.266580390442216e8,6.711380151337112e11,0.3408754328972909,0.8693176036438925,255.8876440604447,6.568633739017529e6,6.568625426284801e6
0,1442,0.26715724802021973,56.866570034861844,2.3250351534549765e11,-0.0,6.279346890092571e8,6.729783062058511e11,0.34086527581616727,0.8682610560657141,255.8995651568783,6.577894079809556e6,6.577885782884449e6
0,1443,0.26653954629051174,56.86877256076113,2.3313208907769025e11,-0.0,6.292130723040621e8,6.748223742570714e11,0.34085511652139483,0.8662535254441631,255.9094765234251,6.587159424274833e6,6.587151160422035e6
0,1444,0.26647945038690546,56.87143022004499,2.3376194208017535e11,-0.0,6.30493226131292e8,6.766702764534103e11,0.34084500001563056,0.8660582137574427,255.92143599020247,6.596432618504026e6,6.596424354805612e6
0,1445,0.2658785434408164,56.87376943231932,2.3439307610283475e11,-0.0,6.317751217718673e8,6.785219748575134e11,0.3408348886784107,0.8641052661826534,255.93196244543694,6.605711232439245e6,6.605703000788233e6
0,1446,0.26594042525803097,56.87604425401838,2.350254929019892e11,-0.0,6.33058768204002e8,6.803774859209978e11,0.34082479253597914,0.8643063820886007,255.94219914308272,6.6149960380881755e6,6.614987799412652e6
0,1447,0.2653487232567435,56.87846382339434,2.3565919423116055e11,-0.0,6.343441786831357e8,6.822368323233369e11,0.3408147259909103,0.8623833505844165,255.95308720527453,6.624287742287274e6,6.624279535097162e6
0,1448,0.2653875782168478,56.88105198196378,2.3629418184799777e11,-0.0,6.356313522325886e8,6.841000161847905e11,0.340804686675378,0.8625096292047553,255.964733918837,6.633586381130596e6,6.633578168298835e6
0,1449,0.26433796707925716,56.8832881274656,2.3693045751073746e11,-0.0,6.369202724671991e8,6.85967017294234e11,0.34079465224772115,0.8590983930075857,255.9747965735952,6.642890349923382e6,6.642882195444417e6
0,1450,0.26435577284988776,56.8857769420435,2.3756802297882745e11,-0.0,6.382109606462309e8,6.878378699582073e11,0.34078464810134423,0.8591562617621352,255.98599623919574,6.652201507624836e6,6.6521933487754585e6
0,1451,0.26399452608727314,56.887974894552826,2.3820688001132626e11,-0.0,6.395033987929075e8,6.897125516371824e11,0.3407746500856784,0.8579822097836377,255.99588702548772,6.661518168194022e6,6.661510027220286e6
0,1452,0.26376354586123885,56.890298325747445,2.3884703037018338e11,-0.0,6.407976042887484e8,6.915910910570793e11,0.3407646782022231,0.8572315240490263,256.0063424658635,6.670841641602514e6,6.670833510862725e6
0,1453,0.26285343431713026,56.89268135997395,2.3948847581813947e11,-0.0,6.42093577569647e8,6.934734923905576e11,0.34075473114041815,0.8542736615306734,256.01706611988277,6.680171742982679e6,6.68016366222971e6
0,1454,0.262619225479099,56.895153273095666,2.4013121812001578e11,-0.0,6.433913177321461e8,6.953597578625247e11,0.34074480669812174,0.8535124828070717,256.0281897289305,6.689508523784143e6,6.689500453443304e6
0,1455,0.2625223799166534,56.897580239385434,2.4077525904010828e11,-0.0,6.446908217353038e8,6.972498865847587e11,0.34073489943548574,0.8531977347291235,256.03911107723445,6.698851574551049e6,6.698843506599135e6
0,1456,0.2617191138960008,56.8999912838381,2.4142060034427478e11,-0.0,6.459920940720546e8,6.991438886246368e11,0.34072501301686176,0.8505871201620026,256.04996077727145,6.708201013601728e6,6.708192989270762e6
0,1457,0.26165037927696094,56.901949257938995,2.420672438020477e11,-0.0,6.472951143060191e8,7.01041737741822e11,0.34071512154131156,0.8503637326501231,256.0587716607255,6.717555405327431e6,6.717547381752886e6
0,1458,0.26151285667656776,56.90438946524973,2.4271519118170877e11,-0.0,6.485999244197466e8,7.029434986222819e11,0.340705274312415,0.8499167841988452,256.0697525936238,6.726917751404245e6,6.72690973260779e6
0,1459,0.2612391510902291,56.906553939186566,2.43364444250853e11,-0.0,6.499064943680902e8,7.048491310321907e11,0.34069543323253837,0.8490272410432446,256.07949272633954,6.736285641402601e6,6.736277635320406e6
0,1460,0.2605948869146656,56.90924961082822,2.440150047847548e11,-0.0,6.512148593102844e8,7.067586898082604e11,0.3406856393329511,0.8469333824726631,256.091623248727,6.745661650553181e6,6.7456536787506305e6
0,1461,0.260074235519527,56.911438514897426,2.4466687455199774e11,-0.0,6.525249763517795e8,7.086721158979521e11,0.34067583927624745,0.8452412654384628,256.1014733170384,6.755042460467199e6,6.755034515706697e6
0,1462,0.2599471346410094,56.91385435760307,2.45320055329064e11,-0.0,6.538368763547604e8,7.105894579015957e11,0.340666069013559,0.8448281875832805,256.11234460921384,6.764430397817885e6,6.7644224572445145e6
0,1463,0.25967933675213956,56.91621031985835,2.4597454888996085e11,-0.0,6.551505500008594e8,7.125107057612964e11,0.3406563155656248,0.8439578444444535,256.1229464393626,6.773824566212892e6,6.773816637994978e6
0,1464,0.2592787540100721,56.91825255739271,2.466303570109915e11,-0.0,6.564659880651387e8,7.144358495163715e11,0.3406465663304397,0.8426559505327343,256.1321365082672,6.783224157804165e6,6.783216249633626e6
0,1465,0.25868321793352844,56.92071618323297,2.4728748146759152e11,-0.0,6.577832221248908e8,7.163649389453735e11,0.34063685779276887,0.8407204582839675,256.1432228245484,6.792631513345558e6,6.792623636495992e6
0,1466,0.2585800264675732,56.92308403580419,2.4794592404126617e11,-0.0,6.591022304615409e8,7.182979458153528e11,0.3406271625265063,0.8403850860196129,256.1538781611188,6.802044966458338e6,6.802037092429131e6
0,1467,0.25796559239545197,56.92523053295274,2.4860568651062073e11,-0.0,6.604230116072272e8,7.202348715171815e11,0.3406174769433494,0.8383881752852189,256.1635373982873,6.811464148268315e6,6.811456306606456e6
0,1468,0.25773647174241276,56.92754044794804,2.4926677065589862e11,-0.0,6.617455803568681e8,7.221757413079838e11,0.34060781759667563,0.8376435331628415,256.1739320157662,6.820890255529577e6,6.820882423967037e6
0,1469,0.25736358297250084,56.92986271557176,2.4992917826109598e11,-0.0,6.630699330180644e8,7.241205533424406e11,0.34059817835763,0.8364316446606277,256.1843822200729,6.830322823750618e6,6.830315010580226e6
0,1470,0.25681063136103377,56.93210499917423,2.5059291110772305e11,-0.0,6.64396067126241e8,7.260693075678511e11,0.3405885547698638,0.8346345519233598,256.19447249628405,6.839761560333778e6,6.839753775911485e6
0,1471,0.25680814473245317,56.934194491042945,2.512579709813277e11,-0.0,6.657239791735011e8,7.280220023828925e11,0.34057894143187323,0.8346264703804728,256.20387520969325,6.84920621161917e6,6.84919842424273e6
0,1472,0.2564572856535393,56.936397607746805,2.5192435966709778e11,-0.0,6.670536834085209e8,7.29978662310245e11,0.34056935351747547,0.8334861783740027,256.2137892348606,6.8586576521913465e6,6.858649881918603e6
0,1473,0.25593983396595965,56.938696371195675,2.5259207895311957e11,-0.0,6.683851798559412e8,7.319392909746819e11,0.34055978959853034,0.8318044603893688,256.2241336703805,6.8681158192933705e6,6.868108075689549e6
0,1474,0.2557528662930686,56.9409524289423,2.5326113062734964e11,-0.0,6.697184629009131e8,7.339038836885963e11,0.34055024168149295,0.8311968154524729,256.2342859302404,6.8775802578961635e6,6.877572521964442e6
0,1475,0.2554623547272108,56.943172799573816,2.5393151647848303e11,-0.0,6.710535350992336e8,7.358724477928866e11,0.3405407111642812,0.8302526528634351,256.2442775980822,6.887051003475991e6,6.887043281162023e6
0,1476,0.2544274618788031,56.94556447664723,2.5460323829730133e11,-0.0,6.72390407587728e8,7.378450033021852e11,0.3405312095055425,0.8268892511061101,256.2550401449125,6.896528733497828e6,6.896521067425205e6
0,1477,0.2545089948005975,56.94756243653785,2.5527629787858936e11,-0.0,6.737290542419484e8,7.398215152367683e11,0.34052170500059614,0.8271542331019419,256.26403096442033,6.906011595375397e6,6.906003921609599e6
0,1478,0.25440359835219295,56.94979902931914,2.559506970119109e11,-0.0,6.750695049894395e8,7.418020313624807e11,0.3405122310790279,0.8268116946446271,256.2740956319361,6.915501638925879e6,6.915493968167156e6
0,1479,0.25334599325903095,56.95202733168354,2.5662643749193536e11,-0.0,6.764117529032238e8,7.437865450519325e11,0.3405027777814386,0.8233744780918506,256.28412299257593,6.924998102106512e6,6.924990488748005e6
0,1480,0.2537350693224141,56.954156157158096,2.5730352111755664e11,-0.0,6.777557897517605e8,7.45775047715049e11,0.34049333480748856,0.8246389752978458,256.2937027072114,6.934500622866366e6,6.934492984304471e6
0,1481,0.2531930646283521,56.956569146598085,2.579819496814428e11,-0.0,6.791016379033221e8,7.477675760533772e11,0.34048392611121353,0.8228774600421443,256.3045611596914,6.944010492208631e6,6.944002881590342e6
0,1482,0.25286110615259694,56.958776053705584,2.5866172498355157e11,-0.0,6.804492761103789e8,7.497641022120299e11,0.34047452568651504,0.8217985949959401,256.3144922416751,6.953526117485831e6,6.953518522808418e6
0,1483,0.252550378922179,56.96099083626662,2.593428488237699e11,-0.0,6.817987146463698e8,7.517646449967965e11,0.34046514403761485,0.8207887314970819,256.3244587631998,6.963048184473083e6,6.9630406045215465e6
0,1484,0.2521844900157758,56.962868693997706,2.6002532300168695e11,-0.0,6.831499411119481e8,7.537691896084441e11,0.34045576518836707,0.8195995925512713,256.3329091229897,6.972575599693868e6,6.972568037597145e6
0,1485,0.25181019148515493,56.965255214692455,2.6070914931856592e11,-0.0,6.845029904513321e8,7.557777915016622e11,0.3404464285309677,0.8183831223267535,256.34364846611606,6.982111049032127e6,6.982103505264804e6
0,1486,0.25154220639091496,56.96741402362983,2.613943295775971e11,-0.0,6.858578341360912e8,7.577904119486345e11,0.3404370993025376,0.8175121707704736,256.3533631063342,6.991652188858159e6,6.991644657370421e6
0,1487,0.25113766668485726,56.969598925545746,2.620808655833844e11,-0.0,6.872144841141298e8,7.598070722943265e11,0.34042778990198297,0.8161974167257862,256.36319516495587,7.001199833015908e6,7.001192321554344e6
0,1488,0.25077148508078073,56.97161961552869,2.627687591406795e11,-0.0,6.885729336020045e8,7.618277660591033e11,0.34041849104694216,0.8150073265125374,256.3722882698791,7.010753371605378e6,7.010745877979635e6
0,1489,0.2504715273926089,56.9738574702996,2.634580120555382e11,-0.0,6.899331989309645e8,7.638525211526678e11,0.34040922027012566,0.814032464025979,256.3823586163482,7.020314015546311e6,7.020306535999846e6
0,1490,0.24986870839406977,56.975866634946826,2.6414862613709485e11,-0.0,6.91295264466661e8,7.6588131791823e11,0.3403999578290548,0.8120733022807267,256.3913998572607,7.029880359301898e6,7.0298729109533e6
0,1491,0.24990591724424827,56.97804096772357,2.6484060319293964e11,-0.0,6.926591448169879e8,7.679141817291893e11,0.3403907195563681,0.8121942310438068,256.4011843547561,7.039453626045196e6,7.039446172702668e6
0,1492,0.24948777206789297,56.980069421561154,2.6553394503427606e11,-0.0,6.940248314755715e8,7.699511035272765e11,0.3403814937504203,0.8108352592206521,256.4103123970252,7.049032860304418e6,7.049025427704775e6
0,1493,0.24909281614223677,56.98214224840617,2.6622865347175934e11,-0.0,6.953923320564035e8,7.719920982884512e11,0.3403722879443881,0.8095516524622695,256.4196401178278,7.058618652188243e6,7.05861123900705e6
0,1494,0.24861509299475928,56.984499709514125,2.6692473031902856e11,-0.0,6.967616575044615e8,7.740371859926371e11,0.34036311325165175,0.8079990522329676,256.43024869281356,7.0682117679313645e6,7.068204378821387e6
0,1495,0.24831046270899496,56.98651595968671,2.6762217738827423e11,-0.0,6.981327837041836e8,7.760863342494802e11,0.34035394053031376,0.8070090038042336,256.4393218185902,7.0778102121015545e6,7.077802837292908e6
0,1496,0.24797043568173704,56.988783508168744,2.6832099649581073e11,-0.0,6.995057357488102e8,7.781395841844093e11,0.340344797150929,0.8059039159656454,256.44952578675935,7.087415872772116e6,7.087408514254342e6
0,1497,0.24774826435986833,56.990761250590765,2.6902118945755914e11,-0.0,7.008804931734176e8,7.801969088230469e11,0.3403356582108867,0.8051818591695721,256.45842562765847,7.097027026920038e6,7.097019678058605e6
0,1498,0.24731731538843132,56.99294110681579,2.697227580898775e11,-0.0,7.022570773294721e8,7.822583437496718e11,0.34032654666280054,0.8037812750124018,256.46823498067107,7.106645246446709e6,7.106637918970553e6
0,1499,0.24713791822268336,56.994941637242,2.7042570421317206e11,-0.0,7.036354733478872e8,7.843238703353108e11,0.34031744419618837,0.8031982342237209,256.477237367589,7.116269306430629e6,7.11626198620798e6
0,1500,0.24681009655032315,56.99714669732711,2.7113002964604108e11,-0.0,7.05015698452464e8,7.863935180326549e11,0.3403083689374516,0.8021328137885503,256.487160137972,7.12590043758644e6,7.1258931329478435e6
0,1501,0.24685342206998684,56.99932250681433,2.7183573620944867e11,-0.0,7.063977434480611e8,7.88467276706091e11,0.340299309122717,0.8022736217274572,256.49695128066446,7.135537882194482e6,7.13553057232504e6
0,1502,0.24609018443993247,57.00116671669143,2.725428257282823e11,-0.0,7.077816005465902e8,7.905451382926962e11,0.34029025402319263,0.7997930994297805,256.5052502251114,7.145180715251783e6,7.145173445353109e6
0,1503,0.24580528504953902,57.00329344864117,2.732513000228299e11,-0.0,7.09167291908855e8,7.926271397161791e11,0.3402812279487006,0.7988671764110018,256.5148205188853,7.154830848461522e6,7.1548235917225145e6
0,1504,0.2455943560433065,57.005445314700935,2.7396116091947253e11,-0.0,7.105548096418895e8,7.947132727819292e11,0.34027222031251864,0.7981816571407462,256.52450391615423,7.164487476602759e6,7.164480228886661e6
0,1505,0.24509375647964332,57.00729542813137,2.7467241024429553e11,-0.0,7.119441431058073e8,7.968035251299446e11,0.3402632174849682,0.7965547085588408,256.53282942659115,7.174149572798476e6,7.17414235027861e6
0,1506,0.24499832123535764,57.00941071479765,2.7538504982383636e11,-0.0,7.133353139330577e8,7.988979329593485e11,0.3402542428588749,0.7962445440149123,256.54234821658946,7.183818916129962e6,7.183811696184668e6
0,1507,0.2446172941158416,57.01149793125873,2.760990814859895e11,-0.0,7.14728313558632e8,8.00996487046869e11,0.340245285025066,0.7950062058764852,256.5517406906643,7.193494596119304e6,7.193487394682983e6
0,1508,0.24398824042451725,57.013582963486684,2.768145070617524e11,-0.0,7.161231441130702e8,8.030991942607576e11,0.34023634498923433,0.7929617813796811,256.56112333569007,7.203176693803382e6,7.203169524668617e6
0,1509,0.24355285909311075,57.01550519374803,2.7753132838155566e11,-0.0,7.175197995548455e8,8.052060491467062e11,0.34022741468771206,0.7915467920526099,256.5697733718661,7.212864686480657e6,7.212857538832176e6
0,1510,0.24368825281096268,57.017422434584255,2.7824954727586444e11,-0.0,7.189182863301301e8,8.07317065082632e11,0.3402185001435037,0.7919868216356287,256.57840095562915,7.222559063967357e6,7.222551906078043e6
0,1511,0.24287838193897587,57.019830629945176,2.7896916558050616e11,-0.0,7.203186283581126e8,8.094322818686018e11,0.3402096262816767,0.7893547413016716,256.5892378347533,7.232261444416174e6,7.232254328804015e6
0,1512,0.2425817536854915,57.02153712721154,2.7969018512872723e11,-0.0,7.217207774008967e8,8.115516303014286e11,0.34020073796795663,0.7883906994778473,256.5969170724519,7.241968000626296e6,7.241960898764309e6
0,1513,0.24216437946612296,57.0236142389104,2.804126077554727e11,-0.0,7.231247775196507e8,8.136751806317587e11,0.3401918831084473,0.7870342332648996,256.60626407509676,7.251682153684673e6,7.251675072257441e6
0,1514,0.2423010123738582,57.025675584622476,2.8113643529853906e11,-0.0,7.245306134424403e8,8.158029134533154e11,0.3401830433823765,0.7874782902150391,256.61554013080115,7.261402657857169e6,7.261395566189638e6
0,1515,0.2416737656001577,57.02768699238135,2.8186166959656647e11,-0.0,7.259382881759299e8,8.179348369899674e11,0.34017422025686134,0.7854397382005125,256.6245914657161,7.27112944329593e6,7.271122383671963e6
0,1516,0.2414407530009277,57.02955853949467,2.825883124875295e11,-0.0,7.273477967735732e8,8.200709474212075e11,0.3401654072486616,0.7846824472530151,256.63301342772604,7.280862190909108e6,7.280855141504644e6
0,1517,0.24122014383167978,57.031687306717856,2.8331636581241486e11,-0.0,7.287591565570154e8,8.222112746845775e11,0.34015662216601517,0.7839654674529593,256.6425928802304,7.290602171461234e6,7.29059513159457e6
0,1518,0.24072864308809053,57.03349862395429,2.840458314132511e11,-0.0,7.301723474155904e8,8.243557919636151e11,0.3401478410546492,0.7823680900362943,256.6507438077943,7.300347570350737e6,7.300340554963998e6
0,1519,0.24054037135051218,57.035773301241164,2.8477671113360724e11,-0.0,7.315873990461787e8,8.265045480175381e11,0.340139095832411,0.7817562068891646,256.66097985558525,7.310100847412619e6,7.310093839777492e6
0,1520,0.24010878754648626,57.037486755715,2.85509006816282e11,-0.0,7.330042748493749e8,8.286574909547678e11,0.34013034415593035,0.7803535595260803,256.6686904007175,7.319858768957622e6,7.31985178246998e6
0,1521,0.2398831404204359,57.03919114425536,2.8624272030682965e11,-0.0,7.34422996073655e8,8.308146567211996e11,0.34012160847850503,0.7796202063664167,256.6763601491491,7.329623073220316e6,7.329616096533719e6
0,1522,0.23974631255192225,57.04149699486547,2.8697785345451996e11,-0.0,7.358435874007258e8,8.329760865693848e11,0.3401129147187887,0.7791755157937473,256.6867364768946,7.339395699624803e6,7.339388727861615e6
0,1523,0.23911042437962088,57.04362468412386,2.8771440810413477e11,-0.0,7.372660217519675e8,8.351417430241119e11,0.34010423119717553,0.7771088792337678,256.69631107855736,7.349174192850174e6,7.3491672534347605e6
0,1524,0.2391452458655688,57.04557272668319,2.884523861049422e11,-0.0,7.386902975792866e8,8.373116274058906e11,0.3400955552962068,0.7772220490630986,256.70507727007436,7.358958514306941e6,7.358951570389325e6
0,1525,0.23864736908733036,57.04754130599707,2.8919178930934766e11,-0.0,7.401164265099081e8,8.394857611182622e11,0.3400868980361188,0.7756039495338237,256.71393587698685,7.368749333710109e6,7.368742414532656e6
0,1526,0.23830405105138563,57.049358393706655,2.8993261956673785e11,-0.0,7.415444016514711e8,8.41664137353407e11,0.34007825069722514,0.7744881659170033,256.7221127716799,7.378546085715521e6,7.378539182780839e6
0,1527,0.23792212847698035,57.05135807952044,2.90674878730068e11,-0.0,7.429742372917352e8,8.438467816144115e11,0.3400696275793404,0.7732469175501862,256.731111357842,7.38834983511083e6,7.388342950524329e6
0,1528,0.23743392232551683,57.05320323952188,2.91418568654216e11,-0.0,7.444059220782967e8,8.460336802814213e11,0.3400610147689251,0.7716602475579297,256.73941457784844,7.398159515088623e6,7.398152654642534e6
0,1529,0.23735710655719275,57.05515596770823,2.921636911946198e11,-0.0,7.458394658998139e8,8.482248521661957e11,0.34005242197358326,0.7714105963108764,256.74820185468707,7.407975941545429e6,7.407969082752188e6
0,1530,0.2371053221633436,57.057092720398,2.929102482066136e11,-0.0,7.472748666800998e8,8.504202978139392e11,0.34004384530137904,0.7705922970308667,256.75691724179103,7.417798739791794e6,7.417791892212372e6
0,1531,0.2366029653631025,57.05904782453512,2.936582415473057e11,-0.0,7.487121270981748e8,8.526200250399999e11,0.3400352862851453,0.7689596374300831,256.765715210408,7.42762802080188e6,7.427621198102033e6
0,1532,0.23627574470958007,57.060924057319774,2.944076730766635e11,-0.0,7.501512437342912e8,8.548240323242706e11,0.34002673997743327,0.7678961703061352,256.774158257939,7.43746346415921e6,7.437456656770293e6
0,1533,0.23611300317835549,57.0629522188636,2.951585446542232e11,-0.0,7.515922264698433e8,8.570323385240465e11,0.34001821581254604,0.7673672603296553,256.7832849848862,7.447305801632383e6,7.447299000595284e6
0,1534,0.23577836929217,57.0647255213904,2.959108581414591e11,-0.0,7.530350620891013e8,8.592449271032224e11,0.3400096978557892,0.7662797001995525,256.7912648462568,7.457153753789766e6,7.4571469684581775e6
0,1535,0.2355314994013787,57.06664197161098,2.966646153998695e11,-0.0,7.5447976608165e8,8.614618255354634e11,0.3400012017564177,0.7654773730544808,256.7998888722494,7.467008574431269e6,7.4670018000276815e6
0,1536,0.2350938681180984,57.06845015929709,2.9741981829396246e11,-0.0,7.559263309253573e8,8.636830260073864e11,0.3399927178376244,0.7640550713838198,256.80802571683694,7.476869474904584e6,7.476862721786891e6
0,1537,0.23507283038507257,57.070449223069616,2.981764686889533e11,-0.0,7.573747675639257e8,8.659085490568005e11,0.3399842568842941,0.7639866987514858,256.8170215038133,7.486737385566839e6,7.486730631110708e6
0,1538,0.23437884436429327,57.072213279700954,2.989345684494193e11,-0.0,7.588250638964007e8,8.681383798232449e11,0.33997580395045535,0.7617312441839531,256.8249597586543,7.496610988368955e6,7.496604269080757e6
0,1539,0.2345090832485608,57.07428958498617,2.996941194438925e11,-0.0,7.602772379921975e8,8.703725498260994e11,0.3399673778844784,0.7621545205578226,256.83430313243775,7.506491974121008e6,7.506485245310863e6
0,1540,0.23389549887537753,57.07619318118965,3.004551235411501e11,-0.0,7.617312766954515e8,8.726110425698452e11,0.3399589624301038,0.7601603713449769,256.8428693153534,7.516378851420275e6,7.516372153388084e6
0,1541,0.23360211930253172,57.07787409846638,3.012175826096842e11,-0.0,7.631871769384885e8,8.748538570525265e11,0.3399505533618403,0.7592068877332281,256.8504334430987,7.526271431569713e6,7.526264746956328e6
0,1542,0.23323716303251069,57.07975608796198,3.0198149852196063e11,-0.0,7.646449565162534e8,8.77101024426102e11,0.33994216841856556,0.7580207798556597,256.8589023958289,7.536171068083322e6,7.5361644007522315e6
0,1543,0.23298398938687326,57.081565710150244,3.02746873148018e11,-0.0,7.661046061102389e8,8.793525340800806e11,0.33993379624667586,0.7571979655073381,256.8670456956761,7.546076889580738e6,7.546070233486878e6
0,1544,0.2326869113374722,57.08346419636611,3.035137083628526e11,-0.0,7.675661332390021e8,8.816084013581666e11,0.3399254435436696,0.7562324618467847,256.8755888836475,7.555989411167401e6,7.555982768677725e6
0,1545,0.2326877250333657,57.08536096672677,3.0428200604082367e11,-0.0,7.690295349854755e8,8.83868625511736e11,0.33991710595046604,0.7562351063584386,256.88412435027044,7.565908336188363e6,7.565901691236279e6
0,1546,0.23210188726335534,57.087076143222156,3.050517680575531e11,-0.0,7.704948080034671e8,8.86133205115807e11,0.33990877817689563,0.7543311336059049,256.8918426444997,7.575833120289164e6,7.575826504497728e6
0,1547,0.23175781248978622,57.08898509035015,3.0582299628935065e11,-0.0,7.71961965379026e8,8.884021641520027e11,0.33990047327161044,0.7532128905918052,256.9004329065757,7.585764928480231e6,7.585758328805029e6
0,1548,0.2312808091929323,57.090961090092954,3.0659569261521515e11,-0.0,7.73431004521665e8,8.906755023843223e11,0.3398921869416956,0.75166262987703,256.9093249054183,7.595703370116645e6,7.595696793688498e6
0,1549,0.2314702293022057,57.09265645115245,3.073698589154525e11,-0.0,7.749019120958644e8,8.929532029210414e11,0.3398839038924089,0.7522782452321686,256.91695403018605,7.60564732162084e6,7.605640732627595e6
0,1550,0.23112131979190764,57.09445834228255,3.081454970692121e11,-0.0,7.763747062540454e8,8.952352976245581e11,0.33987564174491447,0.7511442893236998,256.9250625402715,7.615598043144456e6,7.615591470517182e6
0,1551,0.23028888744511214,57.09612988231592,3.089226089580619e11,-0.0,7.778493794358014e8,8.975217785468661e11,0.33986739109594055,0.7484388841966144,256.93258447042166,7.625554783141543e6,7.625548252783442e6
0,1552,0.23030037894963454,57.09814100130968,3.0970119646713544e11,-0.0,7.793259469229352e8,8.998126731572601e11,0.33985916745355066,0.7484762315863123,256.94163450589355,7.635518991559973e6,7.635512458229751e6
0,1553,0.23035380287915774,57.099919314757436,3.1048126147863855e11,-0.0,7.808043909266962e8,9.021079576305205e11,0.3398509501827607,0.7486498593572627,256.94963691640845,7.645488879213724e6,7.64548234066254e6
0,1554,0.22968158323298937,57.101487674290944,3.11262805879006e11,-0.0,7.822847152879808e8,9.044076416785162e11,0.33984274175831874,0.7464651455072154,256.95669453430924,7.655464540328374e6,7.655458035411981e6
0,1555,0.22934812587279793,57.10349466810377,3.120458315557439e11,-0.0,7.837669423004405e8,9.067117637214412e11,0.33983456498298,0.7453814090865932,256.965726006467,7.665447997559489e6,7.665441508128574e6
0,1556,0.22915688842912568,57.10544079897004,3.12830340395553e11,-0.0,7.852510554968762e8,9.090203019575865e11,0.3398264009256257,0.7447598873946585,256.97448359536514,7.675437675470249e6,7.675431193922938e6
0,1557,0.2286527676126695,57.1072409028366,3.1361633428811536e11,-0.0,7.867370540685611e8,9.113332588966343e11,0.3398182472284684,0.743121494741176,256.9825840627647,7.685433317456293e6,7.685426860481446e6
0,1558,0.2288704189800524,57.10908916061561,3.144038151221907e11,-0.0,7.882249438869816e8,9.136506474537267e11,0.3398101092224526,0.7438288616851703,256.9909012227703,7.695435508820419e6,7.6954290379182445e6
0,1559,0.22830656160782484,57.11072523022303,3.1519278479349725e11,-0.0,7.897147202256252e8,9.159724640382523e11,0.33980197997434647,0.7419963252254307,256.99826353600366,7.705443468241775e6,7.705437025090277e6
0,1560,0.22765133715408237,57.11238857966762,3.1598324519072485e11,-0.0,7.912063913581922e8,9.182987253280549e11,0.33979386720252386,0.7398668457507677,257.0057486085043,7.715457933982364e6,7.715451523392624e6
0,1561,0.2275124042459355,57.11433457103249,3.167751982097338e11,-0.0,7.926999662747717e8,9.206294491451847e11,0.33978577931101556,0.7394153137992904,257.0145055696462,7.725479696837396e6,7.725473291342112e6
0,1562,0.2273949925659235,57.11582352921524,3.175686457454303e11,-0.0,7.941954207665645e8,9.229646014919435e11,0.33977768925713064,0.7390337258392513,257.0212058814686,7.735506430547731e6,7.735500029001498e6
0,1563,0.22713781591105867,57.117822254191424,3.183635896947019e11,-0.0,7.956927910830467e8,9.253042427681001e11,0.33976963384183295,0.7381979017109407,257.0302001438614,7.7455411983134905e6,7.745534808147525e6
0,1564,0.22661213647166084,57.119522395274814,3.19160031953722e11,-0.0,7.971920497673213e8,9.276483338823687e11,0.33976158278904967,0.7364894435328977,257.03785077873664,7.755581446445507e6,7.755575081891333e6
0,1565,0.2260010762210299,57.12131851835252,3.199579744232461e11,-0.0,7.986932117389132e8,9.29996901948153e11,0.3397535505526652,0.7345034977183472,257.04593333258634,7.765628417975812e6,7.765622083511752e6
0,1566,0.22616167718431124,57.12303339998829,3.207574190025239e11,-0.0,8.00196269938155e8,9.323499397206268e11,0.33974552876751957,0.7350254508490115,257.0536502999473,7.775681528295275e6,7.775675183080744e6
0,1567,0.22559946335676456,57.124731006010435,3.21558367592898e11,-0.0,8.017012312621777e8,9.347074617949344e11,0.3397375227411881,0.7331982559094848,257.06128952704694,7.785741021662529e6,7.785734703932183e6
0,1568,0.22555376531016214,57.12648538860257,3.223608220962718e11,-0.0,8.032080967431633e8,9.370694735970083e11,0.33972953275698314,0.7330497372580269,257.06918424871157,7.795807097535397e6,7.795800779979722e6
0,1569,0.2254996343139967,57.128074403854654,3.231647844178948e11,-0.0,8.047168609005796e8,9.394359703351145e11,0.33972155156704964,0.7328738115204892,257.0763348173459,7.805879068106194e6,7.805872751171965e6
0,1570,0.22522276009739076,57.1298170595405,3.239702564617897e11,-0.0,8.062275367571461e8,9.418069762469297e11,0.3397135913799702,0.73197397031652,257.08417676793226,7.815957948210648e6,7.815951643670614e6
0,1571,0.22443235243354515,57.13139683829368,3.247772401331789e11,-0.0,8.077401149690918e8,9.441824804832642e11,0.33970564101780376,0.7294051454090217,257.09128577232156,7.826042745061638e6,7.826036479977871e6
0,1572,0.22454738253409884,57.133354800863216,3.255857373416328e11,-0.0,8.092546126632265e8,9.465625137649591e11,0.339697717608638,0.7297789932358212,257.1000966038845,7.836135129797813e6,7.8361288564444e6
0,1573,0.22389262341091679,57.13506477799407,3.263957499946171e11,-0.0,8.107710127146163e8,9.489470530054744e11,0.3396898013163443,0.7276510260854796,257.1077915009733,7.846233169323263e6,7.846226928227362e6
0,1574,0.22367109515595002,57.1366927393707,3.2720728000148206e11,-0.0,8.122893194958017e8,9.513361088849098e11,0.3396818959125188,0.7269310592568375,257.11511732716815,7.856337354888019e6,7.856331123238324e6
0,1575,0.223358823730747,57.13839563245316,3.280203292733916e11,-0.0,8.138095409346539e8,9.537296976986882e11,0.33967400811452103,0.7259161771249277,257.12278034603924,7.866448197296395e6,7.866441979857359e6
0,1576,0.2230916544507623,57.140098951173975,3.288348997238473e11,-0.0,8.153316753121898e8,9.561278205681638e11,0.3396661348954696,0.7250478769649774,257.1304452802829,7.8765654572075475e6,7.876559251605666e6
0,1577,0.2230296955982608,57.141729378082076,3.2965099326474e11,-0.0,8.168557209127336e8,9.585304786146409e11,0.3396582732569575,0.7248465106943476,257.13778220136936,7.886688898427856e6,7.886682693897687e6
0,1578,0.22264062632898293,57.14362740781239,3.3046861181169904e11,-0.0,8.183816920736147e8,9.60937698280465e11,0.33965043650512844,0.7235820355691945,257.1463233351557,7.896819611977661e6,7.896813425675349e6
0,1579,0.22246582076628124,57.14489331067369,3.3128775727891895e11,-0.0,8.19909557320231e8,9.633494337297257e11,0.3396425910674211,0.723013917490414,257.1520198980316,7.906954739112295e6,7.906948559797535e6
0,1580,0.22194357071543738,57.14690056826206,3.32108431587204e11,-0.0,8.214393671328298e8,9.65765768482667e11,0.33963478752520665,0.7213166048251715,257.1610525571793,7.917098636330867e6,7.917092482189862e6
0,1581,0.22175104567011622,57.14840932381684,3.3293063665127686e11,-0.0,8.229710779081764e8,9.6818663752155e11,0.3396269798981731,0.7206908984278777,257.16784195717577,7.927247366396417e6,7.927241220167592e6
0,1582,0.22145532864806777,57.15030276761128,3.3375437439288727e11,-0.0,8.24504722620666e8,9.706120967930063e11,0.33961920068875706,0.7197298181062203,257.17636245425075,7.937403732369861e6,7.937397599446484e6
0,1583,0.22108241206519225,57.15177440454277,3.3457964673131384e11,-0.0,8.260402743691905e8,9.730421075951146e11,0.3396114209471913,0.7185178392118748,257.18298482044247,7.947565185036448e6,7.94755906943395e6
0,1584,0.22105699480655788,57.15348898383131,3.354064555896438e11,-0.0,8.275777565201647e8,9.754767107382971e11,0.33960366359645117,0.7184352331213131,257.19070042724087,7.957733813158041e6,7.957727696751984e6
0,1585,0.22065192646842413,57.15523839732878,3.3623480288948444e11,-0.0,8.29117164680819e8,9.779159031296138e11,0.3395959225178626,0.7171187610223784,257.1985727879795,7.967908979234548e6,7.967902881818938e6
0,1586,0.22084949275965254,57.15678488130193,3.370646905563784e11,-0.0,8.306584896386701e8,9.803596740105524e11,0.33958818741697566,0.7177608514688708,257.2055319658587,7.978089904959831e6,7.978083795125161e6
0,1587,0.22013469564611116,57.15840021567139,3.3789612051711743e11,-0.0,8.32201745418253e8,9.8280804946165e11,0.3395804707351563,0.7154377608498612,257.21280097052124,7.988277490858438e6,7.988271416136843e6
0,1588,0.2201169944833245,57.160148491093224,3.387290946963863e11,-0.0,8.337469318166252e8,9.852610330284147e11,0.3395727716655957,0.7153802320708046,257.2206682099195,7.998471894864037e6,7.998465818958118e6
0,1589,0.21969553490641588,57.161895068617994,3.395636150236278e11,-0.0,8.352940478661413e8,9.877186270356707e11,0.339565087463892,0.7140104884458516,257.228527808781,8.008672722032993e6,8.008666665939222e6
0,1590,0.21942086686552278,57.16328586429454,3.403996834276334e11,-0.0,8.36843081389559e8,9.901808159817654e11,0.3395574046835942,0.7131178173129491,257.2347863893254,8.018878838845372e6,8.018872794920527e6
0,1591,0.21881128481614434,57.165035110619044,3.4123730183799554e11,-0.0,8.383940592210824e8,9.926476463827466e11,0.33954974920170355,0.7111366756524691,257.2426579977857,8.029092514437595e6,8.029086500039556e6
0,1592,0.21869076678041255,57.16665057768047,3.420764721882088e11,-0.0,8.399469638264021e8,9.951190942234232e11,0.33954210223332526,0.7107449920363408,257.2499275995621,8.039312171482386e6,8.039306161251259e6
0,1593,0.21839656622934034,57.16824052664469,3.429171964102295e11,-0.0,8.415018016229092e8,9.975951735750648e11,0.33953446876103366,0.709788840245356,257.25708236990107,8.049538170151648e6,8.049532173079655e6
0,1594,0.2183642936413653,57.16991502402694,3.437594764374954e11,-0.0,8.430585766113399e8,1.0000758946809805e12,0.3395268517674384,0.7096839543344372,257.2646176081212,8.059770846039584e6,8.059764848573059e6
0,1595,0.2180933471672427,57.17166467407414,3.446033142060063e11,-0.0,8.446172907898552e8,1.0025612646038127e12,0.3395192517875506,0.7088033782935388,257.2724910333336,8.070010183179284e6,8.0700041976696905e6
0,1596,0.2173514287820292,57.172976494081254,3.454487116532843e11,-0.0,8.461779284298992e8,1.0050512621208348e12,0.33951165152542623,0.706392143541595,257.27839422336564,8.0802545682675475e6,8.080248619016142e6
0,1597,0.21714101458841645,57.17471820018568,3.46295670716534e11,-0.0,8.477405180476599e8,1.0075459366055789e12,0.33950407903421054,0.7057082974123534,257.28623190083556,8.090506713497921e6,8.090500773055084e6
0,1598,0.21727251123787034,57.176390572929854,3.471441933337232e11,-0.0,8.493050442853729e8,1.0100452674343026e12,0.3394965174159981,0.7061356615230786,257.29375757818434,8.1007650478773415e6,8.100759098617295e6
0,1599,0.21673806190016207,57.17793357490107,3.4799428144576e11,-0.0,8.50871508580668e8,1.0125492607747281e12,0.33948896643199555,0.7043987011755267,257.3007010870548,8.111029409503831e6,8.1110234857533425e6
0,1600,0.2166806152537144,57.17932499360248,3.4884593699330664e11,-0.0,8.524399088725866e8,1.0150579172028319e12,0.33948142325701414,0.7042119995745718,257.30696247121114,8.121299697067855e6,8.121293774247284e6
0,1601,0.2164709024437926,57.18094170407622,3.49699161920692e11,-0.0,8.540102605183712e8,1.0175712651692203e12,0.3394739018396044,0.703530432942326,257.31423766834297,8.131577117390224e6,8.131571203343122e6
0,1602,0.21569169947379307,57.18267735907607,3.505539581702793e11,-0.0,8.555825620384567e8,1.0200893062153282e12,0.33946639922737487,0.7009980232898275,257.3220481158423,8.141861346069729e6,8.141855470052178e6
0,1603,0.21582702618474497,57.184311894166406,3.5141032768794507e11,-0.0,8.571568039299939e8,1.0226120290118352e12,0.3394589052564184,0.7014378351004211,257.32940352374885,8.152151648059235e6,8.152145763091106e6
0,1604,0.2155999493272952,57.18566489674866,3.522682724195283e11,-0.0,8.587329841999648e8,1.0251394342372151e12,0.3394514161314023,0.7006998353137094,257.335492035369,8.162447488905204e6,8.162441613590932e6
0,1605,0.21521066732917787,57.18729151649691,3.531277943134888e11,-0.0,8.603111222770811e8,1.0276715569412266e12,0.33944395019194623,0.6994346688198281,257.3428118242361,8.17275061509505e6,8.172744757752553e6
0,1606,0.21487745993208585,57.18900442765518,3.5398889531613196e11,-0.0,8.618912125756634e8,1.0302083920803835e12,0.3394365006616238,0.698351744779279,257.3505199244483,8.183060429446834e6,8.183054587188158e6
0,1607,0.21437429372185052,57.19048289907644,3.5485157738001e11,-0.0,8.634732460773749e8,1.0327499290663314e12,0.33942905716336214,0.6967164545960142,257.357173045844,8.193375926097629e6,8.193370107598795e6
0,1608,0.21439222946015746,57.19203198480012,3.557158424550919e11,-0.0,8.6505723268433e8,1.0352961877013107e12,0.3394216286748415,0.6967747457455118,257.36414393160055,8.203698048851732e6,8.203692227463178e6
0,1609,0.214134130980545,57.1934963601871,3.565816924938591e11,-0.0,8.666431701884181e8,1.0378471683393058e12,0.3394142113901401,0.6959359256867713,257.3707336208419,8.21402632930145e6,8.214020519134215e6
0,1610,0.21386415466685954,57.19500860284134,3.574491294497749e11,-0.0,8.68231063642603e8,1.0404028830148159e12,0.33940680922772787,0.6950585026672935,257.377538712786,8.2243611785467435e6,8.224355380203558e6
0,1611,0.21360991062077045,57.1965831441626,3.583181552773759e11,-0.0,8.698209146716535e8,1.0429633382586578e12,0.3393994225707834,0.694232209517504,257.3846241487317,8.234702641332902e6,8.2346968540067915e6
0,1612,0.21332619786300183,57.19817568597553,3.5918877193337195e11,-0.0,8.71412723110731e8,1.0455285377211265e12,0.3393920499879094,0.6933101430547559,257.3917905868899,8.245050579122886e6,8.24504480431216e6
0,1613,0.21258295867987023,57.199768751938194,3.600609813735848e11,-0.0,8.730064905398426e8,1.0480984878671813e12,0.33938469161574797,0.6908946157095782,257.3989593837219,8.255404948403198e6,8.2553992094774265e6
0,1614,0.21266401622465442,57.2011974361934,3.60934785560088e11,-0.0,8.746022098954542e8,1.050673181211175e12,0.33937733977314183,0.6911580527301269,257.4053884628703,8.265765194397294e6,8.265759449416583e6
0,1615,0.21237568018163283,57.20266338956532,3.6181018644752704e11,-0.0,8.761998917004588e8,1.053252638648714e12,0.33937000314984617,0.6902209605903067,257.41198525304395,8.276131985384022e6,8.27612625312908e6
0,1616,0.2121221635782128,57.204318789455364,3.626871859996874e11,-0.0,8.777995412853931e8,1.0558368727175078e12,0.33936268596650093,0.6893970316291916,257.41943455254915,8.286505790305494e6,8.286500069003592e6
0,1617,0.21197592351628267,57.205494724798044,3.635657861778129e11,-0.0,8.794011376769476e8,1.0584258534458113e12,0.3393553662426377,0.6889217514279187,257.4247262615912,8.296884497855442e6,8.296878782054617e6
0,1618,0.2117405624984891,57.207313768277544,3.644459889466674e11,-0.0,8.810047194561019e8,1.0610196471333055e12,0.3393480808553989,0.6881568281200896,257.43291195724896,8.307271653145688e6,8.30726594737485e6
0,1619,0.2112288004498711,57.20869593556067,3.6532779626835187e11,-0.0,8.826102527430497e8,1.0636182029226456e12,0.3393407949570871,0.686493601462081,257.439131710023,8.317663855790294e6,8.317658174044062e6
0,1620,0.21120113961165737,57.21021076628476,3.6621121011056464e11,-0.0,8.842177557902174e8,1.0662215542695875e12,0.3393335257139501,0.6864037037378865,257.4459484482814,8.328062881146091e6,8.328057198899743e6
0,1621,0.21072094101119349,57.211722403622915,3.6709623243999084e11,-0.0,8.85827227408357e8,1.0688297031889558e12,0.33932627029166584,0.6848430582863788,257.45275081630314,8.338468326047789e6,8.338462666200841e6
0,1622,0.21065145663865142,57.21308846122092,3.679828652224839e11,-0.0,8.874386622736771e8,1.0714426449854203e12,0.33931902260762886,0.6846172340756171,257.4588980754941,8.348879718444551e6,8.348874060219897e6
0,1623,0.2106086596602385,57.21470134630994,3.688711104304746e11,-0.0,8.890520752447617e8,1.0740604076917736e12,0.339311795897044,0.6844781438957751,257.46615605839474,8.359298305653675e6,8.359292647707005e6
0,1624,0.2102952982260806,57.216245577592964,3.6976097003233514e11,-0.0,8.906674578912821e8,1.076682981583107e12,0.3393045804902443,0.6834597192347619,257.4731050991683,8.369723101143475e6,8.369717457149823e6
0,1625,0.2100743399503005,57.21767486601446,3.7065244600137714e11,-0.0,8.922848091404185e8,1.079310368851803e12,0.33929737427997064,0.6827416048384767,257.4795368970651,8.380153949312514e6,8.380148314598232e6
0,1626,0.20966140961739113,57.219124725284374,3.7154554031079193e11,-0.0,8.939041352384518e8,1.0819425835869308e12,0.33929018205252665,0.6813995812565212,257.4860612637797,8.390591284928001e6,8.390585669170974e6
0,1627,0.20937068600558534,57.22071101051712,3.724402549330109e11,-0.0,8.955254404556216e8,1.0845796366882853e12,0.33928300691141033,0.6804547295181523,257.49319954732704,8.401035464652501e6,8.40102986167994e6
0,1628,0.20908090145798036,57.22212892990942,3.733365918449135e11,-0.0,8.971487164073316e8,1.0872215184662224e12,0.33927583936113703,0.6795129297384361,257.4995801845924,8.411485531213492e6,8.411479940969244e6
0,1629,0.20868481687175905,57.22355163059298,3.742345530227167e11,-0.0,8.987739701508597e8,1.0898682443530337e12,0.33926868505167634,0.678225654833217,257.5059823376684,8.421942033150822e6,8.421936460968845e6
0,1630,0.20853574319248985,57.224945028562864,3.751341404440247e11,-0.0,9.004012010315609e8,1.0925198172374194e12,0.3392615422869224,0.677741165375592,257.5122526285329,8.432404853634344e6,8.432399287096582e6
0,1631,0.2083101185658397,57.22632340319303,3.7603535608828143e11,-0.0,9.020304114333576e8,1.0951762449595248e12,0.33925441203353074,0.677007885338979,257.5184553143686,8.44287404631139e6,8.442868489261648e6
0,1632,0.2081193291028325,57.22794265263221,3.769382019365337e11,-0.0,9.036616105389464e8,1.0978375464630267e12,0.3392473020828486,0.6763878195842057,257.52574193684495,8.45335041439571e6,8.453344865086624e6
0,1633,0.2076805529324323,57.22936616550565,3.778426799691341e11,-0.0,9.052947861572471e8,1.1005037058256504e12,0.33924019919264786,0.6749617970304049,257.53214774477544,8.463832589871582e6,8.463827060727369e6
0,1634,0.20756168898657823,57.23087810160824,3.787487921679478e11,-0.0,9.0692994738171e8,1.1031747418537664e12,0.33923311127899464,0.6745754892063792,257.5389514572371,8.474321452826414e6,8.474315927814247e6
0,1635,0.20749278119513387,57.232310110141924,3.7965654051876e11,-0.0,9.085670906275022e8,1.105850652657206e12,0.3392260335147722,0.6743515388841851,257.5453954956387,8.48481648012975e6,8.484810956749864e6
0,1636,0.20681673073674156,57.23356275173396,3.8056592700621643e11,-0.0,9.102062153824117e8,1.1085314413594092e12,0.3392189638950699,0.6721543748944101,257.5510323828028,8.495317376101641e6,8.495311884716814e6
0,1637,0.20672266135365414,57.23502500897611,3.81476953617132e11,-0.0,9.118473326766436e8,1.1112171299745337e12,0.3392119124788565,0.6718486493993759,257.5576125403925,8.50582533430362e6,8.50581984581411e6
0,1638,0.20657898860882987,57.236512389522616,3.8238962233854224e11,-0.0,9.134904392051547e8,1.113907717079501e12,0.33920487454658993,0.6713817129786971,257.5643057528518,8.516339790392995e6,8.516334307278002e6
0,1639,0.2062123300901685,57.23800504799032,3.833039351582473e11,-0.0,9.151355359250959e8,1.1166032082229849e12,0.33919784973557576,0.6701900727930477,257.5710227159564,8.526860686457433e6,8.52685521984139e6
0,1640,0.2060368783955035,57.2393059823254,3.842198940679371e11,-0.0,9.167826169166763e8,1.119303597675412e12,0.33919083130299144,0.6696198547853863,257.5768769204643,8.537387391174836e6,8.53738193151518e6
0,1641,0.2057974922331455,57.24073422790003,3.851375010583815e11,-0.0,9.184316940575625e8,1.1220089088900786e12,0.3391838294271856,0.6688418497577229,257.58330402555015,8.547920915955074e6,8.54791546643751e6
0,1642,0.20553284031766308,57.24209230206216,3.8605675812212897e11,-0.0,9.200827622291034e8,1.1247191374580588e12,0.3391768379677206,0.667981731032405,257.5894153592797,8.558460637929644e6,8.558455199807318e6
0,1643,0.20521963047558447,57.24355476434682,3.869776672519461e11,-0.0,9.217358282031801e8,1.127434298485879e12,0.33916986225272744,0.6669637990456495,257.5959964395607,8.569007107313793e6,8.569001682995914e6
0,1644,0.20502759876989063,57.24496413841518,3.87900230443665e11,-0.0,9.233908878600574e8,1.1301543891982693e12,0.33916289718035536,0.6663396960021446,257.6023386228683,8.5795598238114e6,8.579554407269249e6
0,1645,0.2047217083190392,57.24635526048325,3.8882444969300134e11,-0.0,9.250479440241678e8,1.1328794182267546e12,0.339155944166672,0.6653455520368774,257.6085986721746,8.590118903323447e6,8.590113500208106e6
0,1646,0.20438821654408856,57.247738084442275,3.897503269974015e11,-0.0,9.267069980375651e8,1.1356093917724307e12,0.3391490033463932,0.6642617037682879,257.61482137999025,8.600684374909451e6,8.600678986579696e6
0,1647,0.20440600388900454,57.249140682006,3.9067786435513025e11,-0.0,9.283680511754485e8,1.1383443159308335e12,0.339142074927734,0.6643195126392647,257.621133069027,8.611256316942237e6,8.611250925979974e6
0,1648,0.2036579494543568,57.25044378594157,3.9160706376633234e11,-0.0,9.300311033373464e8,1.1410841945336145e12,0.3391351570916004,0.6618883357266596,257.62699703673707,8.621834383474823e6,8.621829027807474e6
0,1649,0.20361444563461908,57.2519097172201,3.925379272324327e11,-0.0,9.316961607553549e8,1.1438290418531475e12,0.3391282553224654,0.661746948312512,257.63359372749045,8.632419361394837e6,8.632414006143503e6
0,1650,0.20353690844772862,57.253296139446945,3.934704567535123e11,-0.0,9.3336321867198e8,1.1465788540552546e12,0.33912136350704886,0.661494952455118,257.6398326275113,8.64301050744021e6,8.64300515428928e6
0,1651,0.20309672877002388,57.2547360376341,3.9440465433533997e11,-0.0,9.350322831515601e8,1.1493336451478857e12,0.33911448611265976,0.6600643685025777,257.64631216935345,8.653608248759925e6,8.653602915628258e6
0,1652,0.20311164784727412,57.25588523510858,3.953405219815777e11,-0.0,9.367033429697722e8,1.152093400604486e12,0.33910761158658453,0.6601128555036408,257.6514835579886,8.664211480866358e6,8.664206145272793e6
0,1653,0.20272265970975695,57.25738044337354,3.962780616975835e11,-0.0,9.383764209400187e8,1.1548581621162673e12,0.33910076017209656,0.6588486440567101,257.6582119951809,8.674822229808258e6,8.67481691169255e6
0,1654,0.20237869259655678,57.25878298831337,3.972172754911068e11,-0.0,9.400515037024163e8,1.1576279116326897e12,0.3390939180993912,0.6577307509388095,257.66452344741015,8.6854391034505e6,8.685433800574897e6
0,1655,0.20208824813638832,57.26002355628374,3.9815816536993976e11,-0.0,9.417285903311651e8,1.1604026516281384e12,0.3390870833083327,0.656786806443262,257.6701060032768,8.696061883569382e6,8.696056593285382e6
0,1656,0.20187525465341138,57.26142620310725,3.9910073334423e11,-0.0,9.434076919907458e8,1.163182404592445e12,0.33908026528478785,0.656094577623587,257.6764179139826,8.706691589041635e6,8.706686307534633e6
0,1657,0.2017380591851509,57.26276969512051,4.000449814236934e11,-0.0,9.450888030747112e8,1.165967165271103e12,0.33907345748765527,0.6556486923517404,257.6824636280423,8.717327523911513e6,8.717322247453518e6
0,1658,0.2013019139986385,57.26408567944088,4.009909116212965e11,-0.0,9.46771926581161e8,1.1687569426502683e12,0.3390666614118681,0.6542312204955751,257.68838555748397,8.72796979755041e6,8.727964540824475e6
0,1659,0.2013380218134337,57.26555978087518,4.019385259484276e11,-0.0,9.484570677592968e8,1.1715517494642458e12,0.3390598812380845,0.6543485708936595,257.6950190139383,8.738618973647395e6,8.73861371346391e6
0,1660,0.2008553403853337,57.26696658539047,4.028878264210936e11,-0.0,9.501442230313396e8,1.1743515838109302e12,0.3390531118973143,0.6527798562523346,257.7013496342571,8.749274369067013e6,8.749269130881494e6
0,1661,0.2008470154631958,57.268153496857714,4.03838815054816e11,-0.0,9.518333868400592e8,1.1771564404865222e12,0.3390463474110072,0.6527528002553864,257.7066907358597,8.759935478038382e6,8.759930238583473e6
0,1662,0.20086137675187699,57.26928945971921,4.047914938651258e11,-0.0,9.535245665466996e8,1.179966335735489e12,0.33903959338543505,0.6527994744436002,257.71180256873646,8.77060284374103e6,8.770597601905018e6
0,1663,0.2000862761936575,57.27074931227158,4.057458648714251e11,-0.0,9.552177765092877e8,1.1827812974635205e12,0.33903286186289433,0.6502803976293868,257.7183719052221,8.78127766601796e6,8.781272460469045e6
0,1664,0.19986250810752204,57.27206224275742,4.06701930091646e11,-0.0,9.569130007308134e8,1.1856013031244275e12,0.3390261371334546,0.6495531513494466,257.7242800924084,8.791958429395566e6,8.791953233123602e6
0,1665,0.20013883071781582,57.273267771137114,4.076596915460729e11,-0.0,9.586102417581259e8,1.1884263609812068e12,0.3390194204202686,0.6504511998329014,257.72970497011704,8.802645259573597e6,8.802640048132382e6
0,1666,0.1995424263454436,57.27468709245095,4.086191512581274e11,-0.0,9.603095134696399e8,1.1912564981822927e12,0.3390127230139186,0.6485128856226917,257.73609191602924,8.813339202110842e6,8.813334018164443e6
0,1667,0.19913956410181333,57.27605000012687,4.0958031124907117e11,-0.0,9.620108066083817e8,1.1940917033671013e12,0.33900603549126596,0.6472035833308933,257.7422250005709,8.824039379696611e6,8.824034213756032e6
0,1668,0.1990480688450307,57.27723867880493,4.1054317354311945e11,-0.0,9.637141185985414e8,1.1969319762792476e12,0.338999354309136,0.6469062237463498,257.7475740546222,8.83474541898305e6,8.83474025586071e6
0,1669,0.19863134776162983,57.278643682604326,4.115077401659913e11,-0.0,9.654194637865543e8,1.199777344893768e12,0.3389926915307135,0.645551880225297,257.75389657171945,8.84545856419437e6,8.845453419731092e6
0,1670,0.19847096373517975,57.28000759987623,4.1247401314378955e11,-0.0,9.67126834384051e8,1.2026278002775754e12,0.33898603891040296,0.6450306321393342,257.760034199443,8.856177991067804e6,8.856172852778286e6
0,1671,0.19820720835740124,57.28137176878806,4.134419945042254e11,-0.0,9.688362336165495e8,1.2054833518690288e12,0.3389793981431435,0.644173427161554,257.7661729595463,8.866903838866755e6,8.86689871177605e6
0,1672,0.1978331630963284,57.282610329983214,4.144116862763804e11,-0.0,9.705476589477941e8,1.2083439994843313e12,0.3389727656679746,0.6429577800630673,257.77174648492445,8.877635712227946e6,8.87763060168243e6
0,1673,0.19749061498653156,57.28355384400646,4.153830904903438e11,-0.0,9.722611062500658e8,1.2112097402660164e12,0.33896613651259544,0.6418444987062276,257.7759922980291,8.888373075095087e6,8.888367979547586e6
0,1674,0.1976355288368405,57.28511260544257,4.1635620917796094e11,-0.0,9.739766029541959e8,1.2140806241673628e12,0.33895953552396635,0.6423154687197316,257.78300672449154,8.89911877628137e6,8.89911367209989e6
0,1675,0.1970445122534074,57.28626246758785,4.17331044370792e11,-0.0,9.756941222961718e8,1.2169566104752957e12,0.3389529357694813,0.6403946648235741,257.78818110414534,8.90986962904014e6,8.909864551891798e6
0,1676,0.19700839608557716,57.287629240319006,4.1830759810275586e11,-0.0,9.774136814056906e8,1.2198377319331814e12,0.33894635281039653,0.6402772872781257,257.79433158143553,8.920627566535488e6,8.920622489537437e6
0,1677,0.1966766195813846,57.28876365603271,4.1928587240963745e11,-0.0,9.79135269945846e8,1.2227239752895461e12,0.3389397753619035,0.6391990136394999,257.7994364521472,8.931391199105125e6,8.931386136561675e6
0,1678,0.1964031032688136,57.28997606956664,4.2026586932621906e11,-0.0,9.808588976024625e8,1.225615360850713e12,0.33893321151929773,0.6383100856236442,257.8048923130499,8.942161492743835e6,8.942156441828761e6
0,1679,0.19639007991563015,57.29150485553594,4.212475908921119e11,-0.0,9.825845721907462e8,1.2285119058161511e12,0.33892666752828116,0.638267759725798,257.81177184991174,8.95293919101815e6,8.95293413914882e6
0,1680,0.1962224613974178,57.29259050294956,4.222310391441692e11,-0.0,9.843122733591834e8,1.231413580099259e12,0.3389201229718778,0.6377229995416078,257.816657263273,8.963721918708874e6,8.963716873351736e6
0,1681,0.19625857758025553,57.29396971209577,4.2321621612220355e11,-0.0,9.860420233153791e8,1.2343204250709487e12,0.3389135976441791,0.6378403771358304,257.822863704431,8.974511980774436e6,8.974506932092581e6
0,1682,0.1957733921598771,57.29513428007291,4.242031238687962e11,-0.0,9.877738098322835e8,1.2372324242691047e12,0.33890707858956826,0.6362635245196006,257.8281042603281,8.985307799556894e6,8.985302772718005e6
0,1683,0.19531031772000731,57.29634960037808,4.2519176442413654e11,-0.0,9.895076407890416e8,1.2401495950238206e12,0.3389005722813495,0.6347585325900238,257.83357320170137,8.996110194670983e6,8.996105188574478e6
0,1684,0.19537316665936488,57.29763525456925,4.2618213983420087e11,-0.0,9.912435169025557e8,1.243071942629703e12,0.3388940784785907,0.6349627916429359,257.8393586455616,9.00691921467454e6,9.006914203988338e6
0,1685,0.19503519203886022,57.29893920462182,4.2717425214027856e11,-0.0,9.92981439811686e8,1.2459994739424124e12,0.3388875970843541,0.6338643741262957,257.84522642079816,9.017734719884366e6,9.017729723906325e6
0,1686,0.19483561614643666,57.300224223648854,4.2816810339158453e11,-0.0,9.947214085041072e8,1.24893219134634e12,0.3388811262670918,0.6332157524759191,257.8510090064199,9.028556579572901e6,9.028551591637349e6
0,1687,0.1947230766033791,57.30136949845471,4.291636956339534e11,-0.0,9.964634207902273e8,1.25187009523916e12,0.33887466281075035,0.632849998960982,257.8561627430462,9.039384415749572e6,9.039379431671105e6
0,1688,0.19430447866683226,57.302517897973026,4.301610309152737e11,-0.0,9.98207482884935e8,1.2548132001944966e12,0.33886821114735505,0.6314895556672049,257.8613305408786,9.050218687095188e6,9.050213721572882e6
0,1689,0.19416069645128767,57.30369435705211,4.311601112857258e11,-0.0,9.999535955012218e8,1.2577615115158376e12,0.3388617710765501,0.6310222634666849,257.8666246067345,9.061059457029525e6,9.06105449686375e6
0,1690,0.19391230544992627,57.304952300833115,4.321609387956776e11,-0.0,1.0017017621941432e9,1.2607150393124243e12,0.33885534455250643,0.6302149927122603,257.872285353749,9.071906902946003e6,9.071901953153305e6
0,1691,0.19354362073236908,57.30608054277859,4.3316351549735834e11,-0.0,1.0034519780965544e9,1.263673779463915e12,0.33884892589616306,0.6290167673801995,257.8773624425036,9.082760362282254e6,9.082755428615566e6
0,1692,0.1933119845476024,57.30765439982777,4.34167843444105e11,-0.0,1.0052042604897976e9,1.2666377653046326e12,0.33884253010824206,0.6282639497797078,257.884444799225,9.093621634336123e6,9.09361671022839e6
0,1693,0.19335960681676784,57.308459169437185,4.35173924690219e11,-0.0,1.0069585752635696e9,1.2696069432310044e12,0.3388361244987759,0.6284187221544955,257.8880662624673,9.104486902798783e6,9.104481974886047e6
0,1694,0.19297135153450934,57.30991008393244,4.3618176129272925e11,-0.0,1.0087149659068003e9,1.2725813909533904e12,0.3388297478428959,0.6271568924871553,257.89459537769596,9.115360627869923e6,9.115355717003508e6
0,1695,0.19282487130060755,57.31123005275329,4.371913553046521e11,-0.0,1.0104734098272555e9,1.275561074352546e12,0.33882337840747195,0.6266808317269745,257.9005352373898,9.126240353256986e6,9.12623544787385e6
0,1696,0.19227604626953507,57.3123214588949,4.3820270878821533e11,-0.0,1.0122339068196435e9,1.2785459971779001e12,0.3388170145342754,0.6248971503759889,257.90544656502703,9.137125789097684e6,9.137120908387942e6
0,1697,0.19222269526480704,57.31344468869106,4.3921582380064856e11,-0.0,1.0139964636896497e9,1.281536175080687e12,0.3388106618311412,0.6247237596106229,257.91050109910975,9.148017729749229e6,9.148012850078266e6
0,1698,0.1920198330494045,57.3146745901031,4.4023070240283844e11,-0.0,1.0157610851309763e9,1.2845316201495593e12,0.33880432315379294,0.6240644574105647,257.916035655464,9.158916426420322e6,9.158911554914009e6
0,1699,0.19121593436747025,57.31604114448235,4.412473466545332e11,-0.0,1.0175277741350008e9,1.2875323416008333e12,0.33879799987704046,0.6214517866942784,257.92218515017055,9.169821984531045e6,9.16981714975373e6
0,1700,0.1915347599457931,57.316960029847095,4.4226575862364404e11,-0.0,1.0192965117040389e9,1.2905383112732222e12,0.33879167422480855,0.6224879698238276,257.92632013431194,9.180732527224336e6,9.180727675813148e6
0,1701,0.19103906304002843,57.318156684214756,4.432859403702982e11,-0.0,1.0210673237277948e9,1.2935495772906807e12,0.3387853679286657,0.6208769548800924,257.9317050789664,9.1916503795014e6,9.191645550150422e6
0,1702,0.19151048771553777,57.31924639633232,4.443078939595263e11,-0.0,1.0228401967735318e9,1.2965661209490247e12,0.3387790683842642,0.6224090850754977,257.93660878349544,9.20257428934667e6,9.202569436113738e6
0,1703,0.1908794011300578,57.32053857911238,4.4533162146020416e11,-0.0,1.0246151451314906e9,1.2995879706987244e12,0.3387727865316492,0.6203580536726878,257.9424236060057,9.213505279709449e6,9.213500454977795e6
0,1704,0.19071195723413725,57.3216001087809,4.463571249391607e11,-0.0,1.026392154506149e9,1.3026151063393174e12,0.338766508887047,0.619813861010946,257.94720048951405,9.22444195237251e6,9.224437134108042e6
0,1705,0.19051545092746566,57.323050597826494,4.473844064645315e11,-0.0,1.0281712446038822e9,1.3056475655850876e12,0.3387602521674287,0.6191752155142634,257.95372769021924,9.235386263179509e6,9.235381452762235e6
0,1706,0.1900942608095766,57.32416606204619,4.4841346810803894e11,-0.0,1.0299523966627016e9,1.3086853205985298e12,0.33875399789160016,0.617806347631124,257.95874727920784,9.246335946405675e6,9.246331154467182e6
0,1707,0.18991421190421887,57.32520356515753,4.494443119406303e11,-0.0,1.0317356181820403e9,1.3117283882961125e12,0.3387477520579497,0.6172211886887113,257.9634160432089,9.25729179660175e6,9.257287011718914e6
0,1708,0.1898430405317575,57.326122489491915,4.5047694003361835e11,-0.0,1.0335209095282228e9,1.3147767734405862e12,0.3387415138010861,0.6169898817282118,257.9675512027136,9.26825368979384e6,9.268248906817866e6
0,1709,0.18949514661053274,57.32747515562734,4.5151135446372003e11,-0.0,1.0353082881512072e9,1.317830509986693e12,0.3387352977725667,0.6158592264842314,257.973638200323,9.279223367523499e6,9.279218599535417e6
0,1710,0.18933441317122418,57.328594346363744,4.525475573026751e11,-0.0,1.0370977356457231e9,1.3208895706515115e12,0.33872908620785896,0.6153368428064786,257.97867455863684,9.290198725972416e6,9.290193964124478e6
0,1711,0.18900152707638546,57.329633023883176,4.5358555062849713e11,-0.0,1.038889258262996e9,1.3239539702594888e12,0.33872288351435137,0.6142549629982528,257.9833486074743,9.301180253859187e6,9.301175506269243e6
0,1712,0.18877328105578808,57.33104972324249,4.5462533651909015e11,-0.0,1.0406828693759477e9,1.3270237358525322e12,0.3387167009318875,0.6135131634313112,257.9897237545912,9.312169381702296e6,9.3121646434313e6
0,1713,0.1886065103932164,57.33199530812036,4.55666917053695e11,-0.0,1.0424785467177169e9,1.3300988334737542e12,0.33871051694127546,0.6129711587779534,257.99397888654164,9.323163448633121e6,9.323158716779757e6
0,1714,0.18861101178134948,57.33329389616293,4.567102943091676e11,-0.0,1.0442763141229004e9,1.3331793080974836e12,0.3387043522542632,0.6129857882893858,257.99982253273316,9.334165035322523e6,9.334160301826086e6
0,1715,0.18818978983710943,57.33423481043593,4.577554703697951e11,-0.0,1.0460761543884039e9,1.3362651344063176e12,0.33869818970815224,0.6116168169706057,258.00405664696166,9.345171929103183e6,9.34516721399784e6
0,1716,0.18786677928924697,57.335432272321434,4.588024473163725e11,-0.0,1.0478780846044587e9,1.3393563458648787e12,0.33869204404918735,0.6105670326900526,258.0094452254464,9.35618604203359e6,9.356181340683782e6
0,1717,0.18773762366654384,57.33653870077848,4.5985122723344275e11,-0.0,1.0496820961989579e9,1.342452931940168e12,0.3386859063727636,0.6101472769162675,258.01442415350317,9.367206282312108e6,9.36720158560833e6
0,1718,0.1874869800714558,57.337860494845444,4.6090181220457184e11,-0.0,1.0514881994524635e9,1.3455549144547605e12,0.3386797847512776,0.6093326852322314,258.0203722268045,9.378233618031356e6,9.378228931675548e6
0,1719,0.18723139753500043,57.33862449379377,4.61954204317226e11,-0.0,1.053296374151624e9,1.3486622628494158e12,0.3386736597050496,0.6085020419887514,258.023810222072,9.38926562348465e6,9.38926094769828e6
0,1720,0.18713750661873385,57.339915886662666,4.6300840565793317e11,-0.0,1.0551066508869487e9,1.3517750338676187e12,0.33866755805106113,0.608196896510885,258.029621489982,9.400305695013098e6,9.40030102222128e6
0,1721,0.1866914855091531,57.34095448861146,4.6406441831502057e11,-0.0,1.0569190105875256e9,1.354893198906111e12,0.338661461023705,0.6067473279047476,258.0342951987516,9.411351400766393e6,9.411346747449854e6
0,1722,0.18658647711267168,57.34210606821112,4.6512224437862445e11,-0.0,1.0587334630255548e9,1.3580167789513809e12,0.3386553767557353,0.6064060506161829,258.03947730695006,9.422403869500848e6,9.422399219698668e6
0,1723,0.18626753388693607,57.34305089614018,4.6618188593897577e11,-0.0,1.060550001863864e9,1.3611457672724617e12,0.33864929806485455,0.6053694851325422,258.0437290326308,9.43346211338246e6,9.433457477089787e6
0,1724,0.18612200212090002,57.344310508199975,4.672433450877004e11,-0.0,1.062368641678861e9,1.364280193166656e12,0.3386432372715006,0.6048965068929251,258.0493972868999,9.444527756575013e6,9.44452312569015e6
0,1725,0.1860242999408209,57.345456671734745,4.683066239200126e11,-0.0,1.0641893723159553e9,1.3674200433250103e12,0.3386371839586657,0.6045789748076679,258.05455502280637,9.455599460683811e6,9.455594832974315e6
0,1726,0.1855556795368425,57.346340136418064,4.6937172452783826e11,-0.0,1.0660121918438861e9,1.3705653185947092e12,0.33863113503012426,0.6030559584947381,258.0585306138813,9.466676768722922e6,9.466672161480844e6
0,1727,0.18563875482697317,57.347534531689774,4.7043864900946234e11,-0.0,1.0678371150648966e9,1.373716048707614e12,0.3386251032818685,0.6033259531876628,258.063905392604,9.477761454450145e6,9.477756841961458e6
0,1728,0.1852623588324817,57.3487091191904,4.715073994609316e11,-0.0,1.0696641363356606e9,1.3768722281270898e12,0.338619081923797,0.6021026662055655,258.0691910363568,9.48885250703572e6,9.48884791070523e6
0,1729,0.1850781154327451,57.34971510751511,4.725779779793763e11,-0.0,1.071493251544757e9,1.3800338539415085e12,0.3386130664625586,0.6015038751564216,258.07371798381797,9.499949444372997e6,9.499944855245667e6
0,1730,0.18488700714146775,57.35069022577884,4.7365038666524963e11,-0.0,1.0733244660282058e9,1.3832009395635464e12,0.33860706050375194,0.6008827732097701,258.07810601600477,9.51105270277025e6,9.511048121163465e6
0,1731,0.18460372992055585,57.35192863257174,4.747246276190462e11,-0.0,1.0751577890352774e9,1.386373505201019e12,0.33860107124421945,0.5999621222418066,258.08367884657287,9.522163205387734e6,9.522158635582147e6
0,1732,0.18445747872831447,57.353081905519375,4.7580070294172375e11,-0.0,1.076993211981803e9,1.3895515402107588e12,0.3385950899196304,0.5994868058670221,258.0888685748372,9.533279855526615e6,9.533275291154478e6
0,1733,0.18433513080588973,57.3541449228535,4.768786147376437e11,-0.0,1.0788307361926231e9,1.392735051084172e12,0.3385891165489862,0.5990891751191416,258.0936521528408,9.544402640006436e6,9.544398079958232e6
0,1734,0.1841224248834482,57.3550276570834,4.7795836511021265e11,-0.0,1.0806703607419984e9,1.3959240404164128e12,0.3385831491182607,0.5983978808712067,258.0976244568753,9.555531279877434e6,9.555526728343504e6
0,1735,0.18389459142651138,57.35612340086627,4.79039956165598e11,-0.0,1.0825120971342633e9,1.3991185323623486e12,0.3385771969370915,0.597657422136162,258.1025553038982,9.566667004496345e6,9.566662462175706e6
0,1736,0.1835689613638556,57.357147912068775,4.801233900097245e11,-0.0,1.0843559392061331e9,1.4023185204521226e12,0.33857125327544046,0.5965991244325306,258.1071656043095,9.577808926075889e6,9.577804397489747e6
0,1737,0.18366052178685202,57.35830513052403,4.812086687493045e11,-0.0,1.086201892508281e9,1.4055240185375798e12,0.33856532230451797,0.5968966958072691,258.11237308735815,9.588957670255918e6,9.588953136092922e6
0,1738,0.1833226661908369,57.35912277559265,4.822957944959622e11,-0.0,1.088049947536184e9,1.4087350143219258e12,0.33855939387538453,0.59579866512022,258.1160524901669,9.60011177976559e6,9.600107259898046e6
0,1739,0.18272813617799932,57.36039362544957,4.83384769358879e11,-0.0,1.0899001260257432e9,1.4119515497998884e12,0.33855348655066975,0.5938664425784979,258.1217713145231,9.611273731497247e6,9.611269237758216e6
0,1740,0.182543271589975,57.36131277687438,4.8447559544939166e11,-0.0,1.0917524066609848e9,1.4151735921407217e12,0.3385475803791104,0.5932656326674187,258.1259074959347,9.622440990016604e6,9.622436503477288e6
0,1741,0.18263188851731443,57.36248319024224,4.855682748807073e11,-0.0,1.093606806762497e9,1.4184011756927998e12,0.3385416897674407,0.5935536376812719,258.13117435609007,9.633615445609562e6,9.633610953663552e6
0,1742,0.18215209717536363,57.36344217914042,4.866628097665108e11,-0.0,1.0954633171449509e9,1.4216342886999934e12,0.3385358048675842,0.5919943158199318,258.1354898061319,9.644795671130097e6,9.644791199974256e6
0,1743,0.18216849515241001,57.36446836482537,4.8775920222169556e11,-0.0,1.0973219441429913e9,1.4248729464195383e12,0.3385299308545106,0.5920476092453325,258.14010764171417,9.655982512259917e6,9.655978039035292e6
0,1744,0.18198291041098882,57.36555537470085,4.888574543627309e11,-0.0,1.0991826902171113e9,1.4281171573759114e12,0.33852406843743144,0.5914444588357137,258.1449991861538,9.667175966170585e6,9.667171500178082e6
0,1745,0.1818564731041992,57.36663034634682,4.89957568307603e11,-0.0,1.1010455541499584e9,1.4313669236840742e12,0.33851821555289147,0.5910335375886474,258.14983655856065,9.678375798479844e6,9.678371336996796e6
0,1746,0.18148946216156614,57.36759825616522,4.9105954617449945e11,-0.0,1.1029105353091853e9,1.434622248475338e12,0.3385123703541962,0.5898407520250899,258.1541921527435,9.689581719302105e6,9.689577273386374e6
0,1747,0.18138020208209804,57.368496122199,4.921633900848207e11,-0.0,1.1047776348680654e9,1.4378831380296892e12,0.33850653306347384,0.5894856567668186,258.1582325498955,9.700793832273012e6,9.700789390074609e6
0,1748,0.1808355557684722,57.369344203103495,4.932691021579669e11,-0.0,1.1066468559828746e9,1.441149602100098e12,0.3385007050150875,0.5877155562475347,258.16204891396575,9.712012217764748e6,9.712007799253536e6
0,1749,0.18092335367415902,57.37073808213984,4.943766845175353e11,-0.0,1.1085182130233705e9,1.4444216700603398e12,0.3384948985773789,0.5880008994410169,258.16832136962927,9.72323871236081e6,9.723234288537268e6
0,1750,0.18048435871524354,57.37156063362405,4.9548613928750415e11,-0.0,1.1103916808027453e9,1.4476993021173e12,0.33848908940839656,0.5865741658245415,258.1720228513082,9.734469850513816e6,9.734465445510015e6
0,1751,0.1804194023696522,57.3727021117554,4.965974685915442e11,-0.0,1.11226728159445e9,1.450982541480338e12,0.3384832968688555,0.5863630577013696,258.1771595028993,9.745708394447686e6,9.745703991134003e6
0,1752,0.18032701275074262,57.37366031030884,4.977106745566095e11,-0.0,1.1141450045449655e9,1.4542713734061702e12,0.3384775098991788,0.5860627914399135,258.1814713963898,9.756952783442218e6,9.756948383074362e6
0,1753,0.17961988428215062,57.37480507077981,4.9882575930899677e11,-0.0,1.116024861515068e9,1.4575658229269175e12,0.3384717376777023,0.5837646239169895,258.18662281850914,9.768204188285977e6,9.76819981894597e6
0,1754,0.1796827695118534,57.375612357355514,4.9994272498015765e11,-0.0,1.1179068375569673e9,1.4608658680947632e12,0.33846596650122984,0.5839690009135236,258.1902556080998,9.779460936751576e6,9.77945656327169e6
0,1755,0.1796855089557865,57.37665552764564,5.010615736967421e11,-0.0,1.1197909501719573e9,1.464171543855043e12,0.3384602104537582,0.5839779041063061,258.1949498744054,9.79072484173056e6,9.79072046685644e6
0,1756,0.17927159957327798,57.37766957332877,5.0218230759020856e11,-0.0,1.121677194545224e9,1.4674828460312048e12,0.3384544639148034,0.5826326986131535,258.19951307997945,9.801995083320117e6,9.801990726058181e6
0,1757,0.17889494588783722,57.37876070490783,5.033049287934518e11,-0.0,1.1235655736607285e9,1.4707997841284482e12,0.33844872870137116,0.581408574135471,258.2044231720852,9.81327198248121e6,9.813267641110048e6
0,1758,0.17916081422373892,57.379630844387336,5.04429439440579e11,-0.0,1.1254560799834893e9,1.474122349170395e12,0.3384429973214721,0.5822726462271515,258.208338799743,9.824554592788655e6,9.82455023805285e6
0,1759,0.17889862393269582,57.38049342742402,5.055558416654077e11,-0.0,1.1273487224974704e9,1.4774505612076428e12,0.3384372760295033,0.5814205277812614,258.2122204234081,9.835843609891646e6,9.835839265839767e6
0,1760,0.17856981126388696,57.3815871684111,5.066841376029518e11,-0.0,1.1292435074792452e9,1.4807844355605198e12,0.3384315695834272,0.5803518866076326,258.21714225784996,9.847139768624088e6,9.847135438279197e6
0,1761,0.17810590183485456,57.38256694108618,5.07814329391103e11,-0.0,1.1311404275965235e9,1.484123963606375e12,0.33842587029223664,0.5788441809632773,258.22155123488784,9.858441991955832e6,9.858437681433503e6
0,1762,0.17799440082187062,57.38344846285678,5.089464191681858e11,-0.0,1.1330394834937801e9,1.4874691507478547e12,0.33842017790893003,0.5784818026710795,258.2255180828555,9.869750317268366e6,9.869746010561947e6
0,1763,0.17789456044960217,57.384538916329056,5.100804090740876e11,-0.0,1.1349406847491543e9,1.4908200181386716e12,0.3384144996759351,0.578157321461207,258.23042512348076,9.881065712718172e6,9.8810614093012e6
0,1764,0.17760574717053507,57.38521913067936,5.1121630124720935e11,-0.0,1.1368440175379882e9,1.4941765456898018e12,0.33840882204967504,0.577218678304239,258.23348608805713,9.892386248454865e6,9.892381956889644e6
0,1765,0.17753606693862506,57.38618096532939,5.123540978321366e11,-0.0,1.138749499500644e9,1.4975387687865e12,0.33840315988607617,0.5769922175505314,258.2378143439822,9.903714076406913e6,9.903709786765028e6
0,1766,0.17736264744721336,57.3873268766514,5.134938009722266e11,-0.0,1.1406571300376759e9,1.5009066906743088e12,0.33839751135621643,0.5764286042034434,258.2429709449313,9.915048899474975e6,9.915044616456347e6
0,1767,0.1767822774504357,57.388297394693716,5.1463541280867645e11,-0.0,1.1425669020543358e9,1.504280303121335e12,0.33839186886178685,0.574542401713916,258.2473382761217,9.926389601919392e6,9.926385343913058e6
0,1768,0.17716463128149199,57.38940306885372,5.157789354902563e11,-0.0,1.1444788217037823e9,1.5076596212820308e12,0.33838623757604375,0.575785051664849,258.2523138098417,9.937737120867621e6,9.937732844358312e6
0,1769,0.17702474276989394,57.39024672548262,5.1692437116133966e11,-0.0,1.146392883386688e9,1.5110446395497112e12,0.33838061055194607,0.5753304140021553,258.2561102646718,9.949090251496559e6,9.949085980091674e6
0,1770,0.17670683085113292,57.390961836609016,5.1807172197243536e11,-0.0,1.1483090909454746e9,1.5144353690010547e12,0.3383749903101689,0.574297200266182,258.2593282647406,9.960449402525976e6,9.960445144269828e6
0,1771,0.17660016548887042,57.39200393509445,5.1922099007009143e11,-0.0,1.1502274559945352e9,1.5178318344962305e12,0.3383693863060277,0.5739505378388289,258.264017707925,9.971815987297503e6,9.971811732643599e6
0,1772,0.17633655779216706,57.3930055607518,5.203721776065396e11,-0.0,1.1521479714507139e9,1.5212340278041255e12,0.33836379092219077,0.573093812824543,258.2685250233831,9.98318886696488e6,9.983184622996848e6
0,1773,0.17582457355053324,57.39383728016104,5.2152528673276953e11,-0.0,1.1540706355607643e9,1.5246419501164656e12,0.33835820144747775,0.571429864039233,258.2722677607247,9.9945676395621e6,9.99456341745664e6
0,1774,0.17596439579109724,57.39483255490285,5.226803196011897e11,-0.0,1.155995455878757e9,1.5280556191277253e12,0.3383526240253162,0.571884286321066,258.27674649706285,1.0005953324775558e7,1.0005949095170766e7
0,1775,0.17548504388207212,57.39575642199794,5.238372783664331e11,-0.0,1.1579224304322765e9,1.5314750356508574e12,0.3383470550546032,0.5703263926167343,258.28090389899074,1.0017345219431465e7,1.0017341010199279e7
0,1776,0.17557501482307358,57.39678267521536,5.249961651836213e11,-0.0,1.159851562278349e9,1.5349002094227263e12,0.3383414968525591,0.5706187981749892,258.28552203846914,1.0028743837624967e7,1.0028739623149987e7
0,1777,0.1753694971910453,57.39770282911478,5.2615698220944495e11,-0.0,1.1617828493065689e9,1.5383311410083281e12,0.33833594593581684,0.5699508658708973,258.2896627310165,1.0040148549194902e7,1.0040144342767078e7
0,1778,0.17473159683562933,57.39852745100589,5.2731973160133105e11,-0.0,1.163716293275624e9,1.5417678378427285e12,0.33833040268610776,0.5678776897157953,258.2933735295265,1.0051559390451388e7,1.0051555211468602e7
0,1779,0.17446212569440517,57.39940642785999,5.284844155173173e11,-0.0,1.1656518974214e9,1.5452103099953533e12,0.3383248693526731,0.5670019085068168,258.2973289253699,1.006297681012891e7,1.006297264203511e7
0,1780,0.17416059290248675,57.40050420040565,5.2965103611937933e11,-0.0,1.1675896676953907e9,1.5486585723784163e12,0.33831934987832013,0.566021926933082,258.3022689018254,1.007440133104384e7,1.0074397175265314e7
0,1781,0.17434603999386514,57.40141485507492,5.3081959556824725e11,-0.0,1.1695295945238051e9,1.5521126122786497e12,0.33831383498385653,0.5666246299800617,258.3063668478371,1.008583167381102e7,1.0085827508558223e7
0,1782,0.1740574288885653,57.40221181143776,5.3199009602617206e11,-0.0,1.1714716828196774e9,1.5555724427584927e12,0.33830832735801425,0.5656866438878372,258.3099531514699,1.0097268090619303e7,1.0097263937105034e7
0,1783,0.17386848581588804,57.40301201534473,5.331625396561978e11,-0.0,1.173415935459994e9,1.5590380732689717e12,0.3383028287976955,0.5650725789016361,258.3135540690513,1.0108710932777852e7,1.0108706786538312e7
0,1784,0.17390452847440832,57.40398507580251,5.3433692862436786e11,-0.0,1.175362357442623e9,1.5625095170532712e12,0.3382973427106607,0.565189717541827,258.3179328411113,1.012016072654949e7,1.0120156577529741e7
0,1785,0.17367154317702005,57.40488385480715,5.355132650969274e11,-0.0,1.1773109450736566e9,1.5659867718595493e12,0.338291864430072,0.5644325153253151,258.3219773466322,1.0131616712489858e7,1.0131612572714835e7
0,1786,0.1732211879825808,57.40588119483442,5.366915512405042e11,-0.0,1.1792617035663178e9,1.5694698513289395e12,0.33828639750843637,0.5629688609433876,258.32646537675487,1.014307942866632e7,1.0143075307826567e7
0,1787,0.17328375603352925,57.40675959604195,5.378717892239113e11,-0.0,1.181214627532616e9,1.5729587501768733e12,0.33828093651933067,0.5631722071089701,258.3304181821888,1.0154548179079534e7,1.0154544054290531e7
0,1788,0.17297376834613948,57.40758249790623,5.390539812181423e11,-0.0,1.183169721460194e9,1.576453480752685e12,0.33827548380776223,0.5621647471249533,258.33412124057804,1.0166023182782894e7,1.016601907065523e7
0,1789,0.1731750091511053,57.40837031475278,5.402381293910843e11,-0.0,1.1851269852964983e9,1.579954047304351e12,0.3382700387688545,0.5628187797410923,258.3376664163875,1.0177504482464973e7,1.0177500360210344e7
0,1790,0.1725856993864398,57.40938256770735,5.4142423592036774e11,-0.0,1.187086428931515e9,1.583460471867044e12,0.3382646082693267,0.5609035230059294,258.3422215546831,1.0188992918600194e7,1.0188988821445877e7
0,1791,0.17244259775686968,57.41033011233642,5.426123029753205e11,-0.0,1.1890480443232422e9,1.5869727444076062e12,0.33825918484905426,0.5604384427098265,258.3464855055139,1.0200487559806101e7,1.0200483467869936e7
0,1792,0.17203921852714182,57.41117597984301,5.4380233273060077e11,-0.0,1.191011833236215e9,1.5904908724286968e12,0.3382537685456494,0.5591274602132109,258.35029190929356,1.0211988307602873e7,1.0211984232443955e7
0,1793,0.1720726285390337,57.411910280771544,5.449943273640683e11,-0.0,1.1929777952909884e9,1.5940148595926738e12,0.33824835835678446,0.5592360427518596,258.35359626347196,1.022349511468818e7,1.0223491036905928e7
0,1794,0.17172311313035893,57.41292165202712,5.461882890521214e11,-0.0,1.1949459423672225e9,1.5975447315546758e12,0.3382429631943532,0.5581001176736665,258.35814743412203,1.0235009212467657e7,1.0235005149057971e7
0,1795,0.17157875916369533,57.41375724316821,5.473842199728421e11,-0.0,1.1969162639794004e9,1.6010804738701816e12,0.33823757305139196,0.5576309672820098,258.36190759425693,1.0246529174777502e7,1.024652511663367e7
0,1796,0.1712655023299715,57.414641628226875,5.4858212230634784e11,-0.0,1.198888767300149e9,1.60462210376472e12,0.33823219294794965,0.5566128825724074,258.3658873270209,1.0258055710789107e7,1.0258051665389372e7
0,1797,0.1710974685088717,57.4157086663578,5.497819982318253e11,-0.0,1.2008634559998925e9,1.6081696321999814e12,0.3382268252286331,0.556066772653833,258.3706889986101,1.0269589230386835e7,1.026958519129749e7
0,1798,0.17091684584657613,57.416233728246254,5.50983849933766e11,-0.0,1.2028403149131672e9,1.6117230362801084e12,0.33822145529824027,0.5554797490013724,258.3730517771081,1.0281127478117377e7,1.0281123445890138e7
0,1799,0.17085493657739198,57.417074163132185,5.52187679594452e11,-0.0,1.204819364751171e9,1.6152823575929048e12,0.33821610045323486,0.555278543876524,258.3768337340948,1.0292673123872887e7,1.0292669093261914e7
0,1800,0.17067386227548484,57.41811937244084,5.533934893976166e11,-0.0,1.2068006046145387e9,1.6188475989085532e12,0.3382107586566748,0.5546900523953258,258.3815371759838,1.030422582831952e7,1.0304221804592667e7
0,1801,0.1705904541291515,57.41900095916097,5.546012815285417e11,-0.0,1.2087840268455462e9,1.622418750820287e12,0.3382054221842115,0.5544189759197423,258.38550431622434,1.0315784437944913e7,1.031578041678668e7
0,1802,0.17042918240092575,57.41977869272216,5.558110581746282e11,-0.0,1.2107696343935354e9,1.6259958230025227e12,0.33820009244120675,0.5538948428030087,258.3890041172497,1.0327349143272746e7,1.0327345128121303e7
0,1803,0.1701444543960265,57.42066067827148,5.570228215249039e11,-0.0,1.2127574333066869e9,1.6295788307270525e12,0.338194773650236,0.5529694767870861,258.3929730522217,1.0338920594002178e7,1.0338916590301424e7
0,1804,0.16979829256226564,57.421367824605454,5.582365737675691e11,-0.0,1.214747418335175e9,1.6331677689090867e12,0.33818946012062007,0.5518444508273633,258.39615521072454,1.035049791886177e7,1.035049392930445e7
0,1805,0.16962419261894598,57.42230060159764,5.594523170932554e11,-0.0,1.216739599315732e9,1.6367626596716406e12,0.33818415959567305,0.5512786260115744,258.40035270718937,1.0362082360385232e7,1.0362078377388619e7
0,1806,0.16962869807336495,57.42311443728222,5.606700536942251e11,-0.0,1.21873396964294e9,1.6403634954809246e12,0.33817886515472445,0.5512932687384361,258.40401496777,1.0373672844629258e7,1.0373668860334957e7
0,1807,0.16931847359973817,57.423931473925336,5.618897857632032e11,-0.0,1.2207305342678626e9,1.6439702896588245e12,0.3381735797684262,0.5502850391991491,258.407691632664,1.0385269763809767e7,1.0385265792060738e7
0,1808,0.1692633478494745,57.424663208556574,5.631115154940564e11,-0.0,1.2227292912987645e9,1.6475830431741099e12,0.3381683010345244,0.5501058805107921,258.41098443850456,1.0396872828816058e7,1.0396868858395196e7
0,1809,0.16891178078413807,57.42552248182624,5.643352450820226e11,-0.0,1.2247302478111012e9,1.6512017732082593e12,0.3381630337606959,0.5489632875484487,258.4148511682181,1.0408482715699011e7,1.0408478759625282e7
0,1810,0.16902561074839595,57.4266009027813,5.65560976722684e11,-0.0,1.2267334055468585e9,1.6548264873171301e12,0.3381577788768341,0.5493332349322868,258.41970406251585,1.0420099691894775e7,1.0420095729737489e7
0,1811,0.1685991057400641,57.42714441614811,5.667887126172697e11,-0.0,1.2287387508670459e9,1.6584571652029507e12,0.33815252261129014,0.5479470936552083,258.4221498726665,1.0431721432031654e7,1.0431717487498527e7
0,1812,0.16818694931650963,57.42809813170841,5.680184549609541e11,-0.0,1.2307463049779599e9,1.662093849659109e12,0.3381472829483258,0.5466075852786563,258.42644159268787,1.0443350867149293e7,1.044334693958403e7
0,1813,0.16832856427720627,57.428688139918386,5.692502059565038e11,-0.0,1.2327560508229554e9,1.6657365141855142e12,0.3381420440809606,0.5470678339009204,258.42909662963274,1.0454985365948953e7,1.0454981041809162e7
0,1814,0.16814856882132057,57.429676917177346,5.704839678039469e11,-0.0,1.2347680082444942e9,1.6693851991515654e12,0.33813682188533334,0.5464828486692919,258.4335461272981,1.0466627948061598e7,1.046662402002327e7
0,1815,0.1677214532322662,57.43062002166411,5.717197427063245e11,-0.0,1.2367821684431329e9,1.6730398930179617e12,0.3381316075410002,0.5450947230048652,258.4377900974885,1.047827660307594e7,1.0478272692638675e7
0,1816,0.16767818659893952,57.43136962201294,5.72957532867954e11,-0.0,1.2387985281583784e9,1.6767005942676614e12,0.33812639748704915,0.5449541064465534,258.4411632990582,1.048993106410286e7,1.0489927154486384e7
0,1817,0.16750934163734285,57.432064709953735,5.741973404931229e11,-0.0,1.2408170926808443e9,1.6803673169079714e12,0.3381211949766719,0.5444053603213642,258.4442911947918,1.0501591775918178e7,1.0501587872606747e7
0,1818,0.16712499997206293,57.432885065934485,5.754391677887267e11,-0.0,1.2428378673418186e9,1.6840400750386995e12,0.33811600356714266,0.5431562499092045,258.44798279670516,1.0513259300379295e7,1.0513255412766943e7
0,1819,0.167458396718222,57.43364194139177,5.76683016961535e11,-0.0,1.2448608473946288e9,1.6877188644492947e12,0.33811081858201936,0.5442397893342215,258.45138873626297,1.0524933028061898e7,1.0524929124845728e7
0,1820,0.16678474303224572,57.43456143325321,5.779288902221754e11,-0.0,1.246886042351718e9,1.6914037068579514e12,0.3381056462106289,0.5420504148547985,258.4555264496394,1.0536613703004988e7,1.0536609828095468e7
0,1821,0.1667268599824594,57.43521600962638,5.791767897783436e11,-0.0,1.248913440952477e9,1.695094586196117e12,0.33810047647453995,0.541862294942993,258.4584720433187,1.0548299956502708e7,1.054829608305766e7
0,1822,0.1667546791899185,57.43601060710154,5.804267178420986e11,-0.0,1.2509430542572973e9,1.698791527014697e12,0.33809531770463797,0.5419527073672351,258.4620477319569,1.0559993061471878e7,1.0559989185763106e7
0,1823,0.16645515649394288,57.43682698869317,5.816786766256658e11,-0.0,1.2529748817087774e9,1.7024945327294355e12,0.3380901680487301,0.5409792586053144,258.46572144911926,1.057169265941785e7,1.057168879568998e7
0,1824,0.1661831651367655,57.43768884797003,5.829326683429839e11,-0.0,1.2550089243357055e9,1.706203609645343e12,0.33808502755652975,0.5400952866944879,258.46959981586514,1.0583398815816028e7,1.0583394962860864e7
0,1825,0.16584002845487028,57.438303736932795,5.841886952089204e11,-0.0,1.2570451772544284e9,1.7099187532804116e12,0.33807989076070855,0.5389800924783285,258.47236681619756,1.059511062282485e7,1.0595106783716412e7
0,1826,0.16574970184161997,57.43909214283194,5.854467594384619e11,-0.0,1.259083650100871e9,1.7136399856457288e12,0.3380747652923306,0.5386865309852649,258.4759146427437,1.0606829381569289e7,1.0606825545338271e7
0,1827,0.165419443318832,57.440000370457845,5.867068632496602e11,-0.0,1.26112434386974e9,1.7173673130003547e12,0.3380696506162559,0.537613190786204,258.4800016670603,1.0618554936269592e7,1.0618551113309762e7
0,1828,0.16540391971609142,57.440672111264334,5.879690088613595e11,-0.0,1.2631672510844893e9,1.721100726121087e12,0.3380645394047148,0.5375627390772971,258.4830245006895,1.0630286165410677e7,1.0630282342089536e7
0,1829,0.1652618238518263,57.44148491644961,5.892331984925981e11,-0.0,1.2652123818813064e9,1.7248402479683113e12,0.338059439228534,0.5371009275184355,258.4866821240232,1.0642024253971336e7,1.0642020435769584e7
0,1830,0.16503338750203939,57.44238960346453,5.90499434364368e11,-0.0,1.267259736329433e9,1.7285858831184941e12,0.3380543490854011,0.536358509381628,258.49075321559036,1.0653769047924949e7,1.0653765238575952e7
0,1831,0.16507317261054683,57.442928714450815,5.917677186981492e11,-0.0,1.2693093052685838e9,1.7323376192486277e12,0.3380492600274875,0.5364878109842772,258.49317921502865,1.0665519115984855e7,1.0665515303887626e7
0,1832,0.16482541974286846,57.443804543185486,5.930380537184513e11,-0.0,1.2713611058614924e9,1.7360954922198027e12,0.3380441857573831,0.5356826141643225,258.4971204443347,1.067727665573254e7,1.0677272853321604e7
0,1833,0.16444734197058475,57.44455294461366,5.943104416492097e11,-0.0,1.2734151291985233e9,1.7398594901716836e12,0.3380391174168511,0.5344538614044004,258.50048825076146,1.0689040219665121e7,1.0689036432555024e7
0,1834,0.1644947376205353,57.445291434696955,5.955848847163971e11,-0.0,1.2754713779047992e9,1.7436296223610046e12,0.3380340566067146,0.5346078972667397,258.5038114561363,1.0700810160549503e7,1.0700806370376863e7
0,1835,0.16416835564103902,57.44598296457783,5.968613851462577e11,-0.0,1.2775298539683e9,1.747405896885573e12,0.33802900345735143,0.5335471558333768,258.5069233406002,1.0712586381583886e7,1.0712582604469677e7
0,1836,0.16376725482950855,57.44674895978289,5.981399451673833e11,-0.0,1.2795905605647886e9,1.7511883240295684e12,0.3380239598853488,0.5322435781959027,258.51037031902297,1.0724369253497027e7,1.0724365492639273e7
0,1837,0.1639210047894345,57.44761303163073,5.994205670093849e11,-0.0,1.2816534981717887e9,1.7549769091321907e12,0.33801892564722064,0.5327432655656621,258.5142586423383,1.0736158835203094e7,1.0736155066721585e7
0,1838,0.1634436790879581,57.44814274933858,6.007032529028533e11,-0.0,1.283718661304895e9,1.7587716465755437e12,0.338013894000991,0.5311919570358639,258.5166423720236,1.0747953809324423e7,1.07479500603637e7
0,1839,0.1635302546288113,57.44892126133167,6.01988005078857e11,-0.0,1.285786060995114e9,1.7625725610911577e12,0.3380088744184815,0.5314733275436367,258.5201456759925,1.07597559616967e7,1.0759752208013058e7
0,1840,0.16321901134369501,57.44976424805962,6.032748257715083e11,-0.0,1.2878556964664857e9,1.7663796557268257e12,0.33800386447184394,0.5304617868670088,258.5239391162683,1.0771564741206205e7,1.0771560999892497e7
0,1841,0.16307349597496948,57.45037465063099,6.045637172137175e11,-0.0,1.2899275617219114e9,1.7701929239163213e12,0.33799885814569774,0.5299888619186508,258.5266859278395,1.0783379211419763e7,1.0783375475352759e7
0,1842,0.162983020921363,57.45122394036879,6.058546816424727e11,-0.0,1.2920016679050496e9,1.7740123906386287e12,0.3379938641338041,0.5296948179944297,258.53050773165955,1.0795200840582265e7,1.0795197107401727e7
0,1843,0.1628678744722366,57.452013468442814,6.071477212925259e11,-0.0,1.294078010230696e9,1.7778380515626467e12,0.33798887705595804,0.529320592034769,258.53406060799267,1.0807028702088341e7,1.0807024972852778e7
0,1844,0.16266615718330008,57.452479269544845,6.084428384037238e11,-0.0,1.2961565846551368e9,1.7816699037003484e12,0.3379838921955513,0.5286650108457253,258.5361567129518,1.0818861976970315e7,1.0818858255388249e7
0,1845,0.16232596144154315,57.4533146825328,6.097400352141028e11,-0.0,1.2982374066593466e9,1.7855079800723916e12,0.33797892213137803,0.5275593746850152,258.5399160713976,1.0830702821406877e7,1.0830699113402076e7
0,1846,0.16215158308062555,57.45403306179601,6.110393139647115e11,-0.0,1.3003204669314852e9,1.7893522679908103e12,0.337973957735593,0.526992645012033,258.54314877808207,1.084254971588818e7,1.084254601435639e7
0,1847,0.16190946885882856,57.454735772470215,6.12340676896636e11,-0.0,1.3024057692067852e9,1.7932027788282964e12,0.33796900106241834,0.5262057737911928,258.546310976116,1.0854402980810018e7,1.0854399288641779e7
0,1848,0.16181495443527327,57.45560801370577,6.136441262515786e11,-0.0,1.3044933180266843e9,1.797059525461734e12,0.33796405519290057,0.5258986019146381,258.55023606167595,1.0866263186726116e7,1.0866259497616054e7
0,1849,0.1615370757638118,57.45620564128146,6.149496642759784e11,-0.0,1.3065831062731078e9,1.800922499222998e12,0.3379591124951751,0.5249954962323883,258.55292538576657,1.0878128961109603e7,1.0878125282879362e7
0,1850,0.16139083174321112,57.45676309413834,6.162572932118287e11,-0.0,1.3086751393071318e9,1.804791714506365e12,0.33795417684514556,0.5245202031654361,258.5554339236225,1.0890001025311477e7,1.0889997352342112e7
0,1851,0.16101178597278604,57.457617585565586,6.17567015307851e11,-0.0,1.3107694257980554e9,1.8086671918443496e12,0.33794925458426556,0.5232883044115546,258.55927913504513,1.0901880435236065e7,1.0901876777437545e7
0,1852,0.16121462560465527,57.458262627739416,6.188788328114865e11,-0.0,1.3128659552411695e9,1.8125489162951594e12,0.3379443358710781,0.5239475332151297,258.56218182482735,1.091376559882516e7,1.0913761931424735e7
0,1853,0.16114959847621987,57.45901534301176,6.201927479703285e11,-0.0,1.3149647368244708e9,1.8164369093654158e12,0.33793942716890646,0.5237361950477146,258.5655690435529,1.0925657520569524e7,1.0925653854971953e7
0,1854,0.16084503606644235,57.45972910456431,6.215087630357719e11,-0.0,1.317065768780254e9,1.8203311722828188e12,0.33793452583363215,0.5227463672159376,258.5687809705394,1.0937555744336309e7,1.0937552090737859e7
0,1855,0.1604950327972853,57.460424509572846,6.228268802577384e11,-0.0,1.3191690523645585e9,1.8242317118785173e12,0.3379296320213823,0.5216088565911773,258.5719102930778,1.0949460329697343e7,1.0949456690013582e7
0,1856,0.16039221807498377,57.461139961768076,6.241471018898215e11,-0.0,1.3212745889934812e9,1.8281385352820796e12,0.3379247461013639,0.5212747087436973,258.57512982795635,1.096137138929452e7,1.0961367753019173e7
0,1857,0.16024797727941595,57.46168385301492,6.25469430185106e11,-0.0,1.3233823766602542e9,1.832051643272986e12,0.337919864990603,0.5208059261581018,258.57757733856715,1.097328833465439e7,1.0973284703544911e7
0,1858,0.16030019116349364,57.46246517544221,6.267938673983236e11,-0.0,1.325492424177121e9,1.8359710567227673e12,0.3379149955939499,0.5209756212813543,258.58109328948996,1.0985212430470152e7,1.0985208796191238e7
0,1859,0.16000642790623432,57.46318183901275,6.281204157863427e11,-0.0,1.3276047278452015e9,1.839896773277887e12,0.337910133142996,0.5200208906952615,258.5843182755574,1.0997142750916308e7,1.0997139128148314e7
0,1860,0.1596141196578187,57.46390817464446,6.294490776059614e11,-0.0,1.3297192898658955e9,1.8438288015446042e12,0.3379052786743032,0.5187458888879107,258.58758678590004,1.1009079521189693e7,1.1009075914090678e7
0,1861,0.1596519416073865,57.46454155720075,6.307798551157626e11,-0.0,1.3318361084489586e9,1.8477671427077498e12,0.337900429875761,0.5188688102240061,258.59043700740335,1.1021022410734687e7,1.102101880108988e7
0,1862,0.15944586464997657,57.465194330346414,6.321127505751407e11,-0.0,1.3339551882876925e9,1.8517118100165427e12,0.3378955893441862,0.5181990601124238,258.59337448655884,1.103297178359818e7,1.1032968181730418e7
0,1863,0.15916019904380066,57.46580114528381,6.334477662453279e11,-0.0,1.3360765290162396e9,1.8556628073119265e12,0.3378907557735524,0.5172706468923521,258.59610515377716,1.1044927433198933e7,1.1044923842465991e7
0,1864,0.158825805484947,57.46658834257884,6.347849043889088e11,-0.0,1.3382001361602545e9,1.8596201494138054e12,0.33788593301085545,0.5161838678260778,258.5996475416048,1.1056890061397409e7,1.1056886483843401e7
0,1865,0.15907315376763154,57.467185177330954,6.361241672690254e11,-0.0,1.3403260025799778e9,1.8635838275426333e12,0.3378811140519499,0.5169877497448025,258.6023332979893,1.1068858503204158e7,1.1068854914274724e7
0,1866,0.15864357164339757,57.4678002624894,6.374655571502684e11,-0.0,1.342454135913176e9,1.867553860463718e12,0.3378763036937449,0.5155916078410421,258.6051011812023,1.1080833434533192e7,1.1080829862798482e7
0,1867,0.15852355502130056,57.46851787570424,6.388090762990311e11,-0.0,1.3445845371048186e9,1.871530254475665e12,0.33787150239623814,0.5152015538192268,258.6083304406691,1.10928150946697e7,1.1092811527064074e7
0,1868,0.15839885365000073,57.46911317813405,6.401547269804882e11,-0.0,1.3467172036668823e9,1.875513009469248e12,0.3378667066120993,0.5147962743625023,258.61100930160325,1.1104802792947976e7,1.1104799229668038e7
0,1869,0.15828044454333234,57.46961876295426,6.41502511463956e11,-0.0,1.3488521374322436e9,1.8795021333969072e12,0.33786191688308054,0.5144114447658301,258.61328443329415,1.1116796630328445e7,1.1116793071108546e7
0,1870,0.15801799125225433,57.47053960067504,6.428524320202986e11,-0.0,1.3509893494779153e9,1.8834976515034028e12,0.3378571418927998,0.5135584715698266,258.61742820303766,1.1128798176976845e7,1.1128794627878834e7
0,1871,0.1577208358145928,57.47119667370026,6.442044909185494e11,-0.0,1.3531288279206884e9,1.8874995461210586e12,0.3378523700071044,0.5125927163974267,258.62038503165115,1.114080532357675e7,1.1140801786046896e7
0,1872,0.15765257511129724,57.471651510457285,6.455586904306658e11,-0.0,1.3552705746792347e9,1.8915078253688618e12,0.337847602027701,0.512370869111716,258.6224317970578,1.1152818255257487e7,1.1152814719676524e7
0,1873,0.15735723239462135,57.47255018583824,6.469150328304995e11,-0.0,1.3574146039875693e9,1.8955225204382178e12,0.33784284924796576,0.5114110052825194,258.62647583627205,1.1164838986487722e7,1.1164835462386413e7
0,1874,0.15732951251844496,57.4730495575692,6.482735203920856e11,-0.0,1.3595609002775838e9,1.8995436067281064e12,0.33783809700361345,0.5113209156849461,258.6287230090614,1.1176864890662652e7,1.1176861366811493e7
0,1875,0.15709780642919008,57.47358824264467,6.496341553903035e11,-0.0,1.361709473902534e9,1.903571108176948e12,0.3378333531055915,0.5105678708948678,258.63114709190097,1.1188897338996325e7,1.1188893823946562e7
0,1876,0.15694059406463268,57.47419570583582,6.509969401030615e11,-0.0,1.3638603260914354e9,1.9076050316444714e12,0.3378286177590503,0.5100569307100562,258.6338806762612,1.1200936416608483e7,1.1200932907235509e7
0,1877,0.15702781480953837,57.475078970115845,6.52361876807608e11,-0.0,1.3660134615625305e9,1.9116453905452617e12,0.33782389421966263,0.5103403981309997,258.6378553655213,1.1212982761664024e7,1.1212979247733535e7
0,1878,0.15673110192451456,57.47568786937585,6.537289677838213e11,-0.0,1.3681688725059822e9,1.915692174782413e12,0.3378191739117119,0.5093760812546724,258.6405954121913,1.122503468201487e7,1.1225031179602694e7
0,1879,0.15637505321254214,57.47626608004495,6.550982153106765e11,-0.0,1.3703265640568833e9,1.9197453985522073e12,0.33781446057495657,0.508218922940762,258.6431973602023,1.1237092926135663e7,1.1237089437706493e7
0,1880,0.1564521743060859,57.47687494475727,6.564696216713331e11,-0.0,1.3724865376321719e9,1.9238050690771501e12,0.3378097547460849,0.5084695664947791,258.6459372514077,1.1249157673252683e7,1.1249154180703513e7
0,1881,0.15623666674309655,57.47753378609188,6.578431891480593e11,-0.0,1.374648796164255e9,1.927871196436904e12,0.3378050574070952,0.5077691669150638,258.64890203741345,1.1261228999451436e7,1.12612255150085e7
0,1882,0.1561677532809989,57.47800942614607,6.592189200248629e11,-0.0,1.376813335775517e9,1.9319437779046602e12,0.3378003642967868,0.5075451981632465,258.6510424176573,1.127330617202691e7,1.127330268956603e7
0,1883,0.1557262607580212,57.47865398505916,6.605968165863655e11,-0.0,1.3789801650952883e9,1.9360228342880623e12,0.3377956816722277,0.5061103474635689,258.6539429327662,1.128539029419281e7,1.1285386829252122e7
0,1884,0.15567582797047505,57.47940434429591,6.619768811199645e11,-0.0,1.3811492827254105e9,1.940108367534709e12,0.3377910077520644,0.505946440904044,258.6573195493316,1.129748115318551e7,1.129747768945844e7
0,1885,0.15542662103206656,57.47996699036978,6.633591159127455e11,-0.0,1.3833206856679072e9,1.9442003765712598e12,0.337786338278921,0.5051365183542164,258.659851456664,1.130957785233762e7,1.1309574398099223e7
0,1886,0.1553247292701253,57.48060077133712,6.647435232540605e11,-0.0,1.3854943791816833e9,1.9482988758825942e12,0.33778167714296153,0.5048053701279073,258.66270347101704,1.132168118630273e7,1.1321677735419951e7
0,1887,0.15531030418839498,57.48124219702786,6.661301054340125e11,-0.0,1.3876703634413352e9,1.9524038703797869e12,0.33777702334757814,0.5047584886122837,258.66558988662536,1.1333790959610457e7,1.1333787508445855e7
0,1888,0.15502492300136267,57.481859805044984,6.675188647440233e11,-0.0,1.3898486397705705e9,1.956515367142814e12,0.33777237670009025,0.5038309997544287,258.6683691227024,1.1345907082720216e7,1.134590364253983e7
0,1889,0.15486056376407745,57.482342599577606,6.689098034767396e11,-0.0,1.3920292066702588e9,1.960633367923379e12,0.33776773503562485,0.5032968322332517,258.6705416980992,1.1358029203006864e7,1.1358025768774895e7
0,1890,0.15451398150907814,57.48296711015832,6.703029239238807e11,-0.0,1.394212070865681e9,1.964757890012256e12,0.3377631030816935,0.5021704399045039,258.67335199571244,1.1370158184076937e7,1.137015476334787e7
0,1891,0.1543796892676972,57.48354461822035,6.716982283838228e11,-0.0,1.3963972294609191e9,1.9688889325267751e12,0.3377584774157387,0.501733990120016,258.67595078199156,1.1382293432415016e7,1.1382290016379774e7
0,1892,0.15428500253446592,57.484170580203354,6.730957191504984e11,-0.0,1.3985846856894844e9,1.973026506174006e12,0.33775385971494365,0.5014262582370143,258.6787676109151,1.1394435247600088e7,1.1394431834618129e7
0,1893,0.15398647968074305,57.48486547937796,6.744953985224436e11,-0.0,1.400774441573775e9,1.9771706193767124e12,0.3377492505077867,0.500456058962415,258.6818946572008,1.1406583698435012e7,1.1406580296941042e7
0,1894,0.15393265727770383,57.48528840426939,6.758972687975981e11,-0.0,1.4029664914916418e9,1.9813212660875713e12,0.33774464393453263,0.5002811361525374,258.68379781921226,1.1418737718973853e7,1.141873431884122e7
0,1895,0.15364231709390064,57.48607494691904,6.773013322756439e11,-0.0,1.405160848726607e9,1.9854784760612766e12,0.337740050543306,0.49933753055517704,258.68733726113567,1.1430899288655475e7,1.1430895899659758e7
0,1896,0.15373213143509745,57.486627015076515,6.787075912575924e11,-0.0,1.4073575028459916e9,1.9896422341384077e12,0.33773546024242107,0.4996294271640667,258.6898215678443,1.1443066541277148e7,1.1443063147711752e7
0,1897,0.15338283128309205,57.48714776209488,6.801160480468777e11,-0.0,1.4095564601676285e9,1.9938125568911135e12,0.3377308769988454,0.49849420167004915,258.69216492942695,1.1455240124209244e7,1.1455236744207796e7
0,1898,0.15355337241249845,57.487747867092665,6.815267049447571e11,-0.0,1.411757722036313e9,1.997989451480165e12,0.3377263016752399,0.49904846034061995,258.694865401917,1.146742035906014e7,1.1467416971163133e7
0,1899,0.1532347846853665,57.48821134318536,6.829395642586492e11,-0.0,1.4139612878088503e9,2.0021729212903577e12,0.3377217317668736,0.49801305022744113,258.6969510443341,1.147960659922867e7,1.1479603223624658e7
0,1900,0.15297798947344204,57.48880784613311,6.843546282928052e11,-0.0,1.416167162334126e9,2.0063629801420344e12,0.3377171710031242,0.49717846578868663,258.699635307599,1.149179966757361e7,1.1491796301701767e7
0,1901,0.15291455788674624,57.489418592576705,6.857718993551963e11,-0.0,1.4183753445209267e9,2.0105596305790852e12,0.3377126173780747,0.49697231313192525,258.70238366659515,1.1503999193361394e7,1.1503995829253212e7
0,1902,0.15266744316065692,57.490060161083775,6.87191379752778e11,-0.0,1.4205858365678825e9,2.0147628813993347e12,0.33770807147318893,0.49616919027213496,258.705270724877,1.151620523620257e7,1.151620188141898e7
0,1903,0.15256241776291457,57.49075502333654,6.886130717963353e11,-0.0,1.4227986394590042e9,2.01897273909415e12,0.337703533326872,0.49582785772947235,258.70839760501445,1.1528417858476771e7,1.1528414507168852e7
0,1904,0.1521374557786608,57.491105766801034,6.900369777972119e11,-0.0,1.4250137485133595e9,2.0231891993722246e12,0.3376989971651149,0.49444673128064764,258.70997595060464,1.1540635840139285e7,1.1540632505444782e7
0,1905,0.15219161488549432,57.49179324811266,6.914631000657404e11,-0.0,1.4272311750375395e9,2.0274122883807725e12,0.33769447283839,0.4946227483778565,258.71306961650697,1.1552861271263521e7,1.1552857933508258e7
0,1906,0.15188030401435473,57.49223358154506,6.92891440915854e11,-0.0,1.4294509119130366e9,2.0316419971903936e12,0.33768995203130553,0.4936109880466529,258.71505111695274,1.1565092363039006e7,1.1565089037217032e7
0,1907,0.1519755296721756,57.49292003036052,6.943220026620742e11,-0.0,1.4316729672508519e9,2.0358783458853003e12,0.3376854416676343,0.4939204714345707,258.71814013662237,1.157733062524106e7,1.1577327294679713e7
0,1908,0.15195367022997922,57.493383816500724,6.957547876201583e11,-0.0,1.433897335345488e9,2.0401213282190332e12,0.3376809349689564,0.49384942824743244,258.72022717425324,1.158957461852489e7,1.1589571288024902e7
0,1909,0.1513964063458017,57.493999502402914,6.971897981064886e11,-0.0,1.4361240244781854e9,2.0443709646223672e12,0.3376764380552411,0.49203832062385555,258.7229977608131,1.1601825511209792e7,1.16018222027086e7
0,1910,0.15136790995363714,57.494456533717695,6.986270364395955e11,-0.0,1.4383530286949852e9,2.048627248367826e12,0.33767194520633537,0.4919457073493207,258.7250544017296,1.1614082319013001e7,1.1614079010849342e7
0,1911,0.15124336948168693,57.49515827187426,7.000665049382933e11,-0.0,1.4405843570831623e9,2.05289020144763e12,0.3376674631280234,0.49154095081548255,258.7282122234342,1.162634630367108e7,1.1626342999775423e7
0,1912,0.15111230164890976,57.495540944877135,7.015082059239996e11,-0.0,1.4428180013378468e9,2.0571598126339634e12,0.33766298312602805,0.49111498035895673,258.7299342519471,1.1638615718928887e7,1.163861241956597e7
0,1913,0.1507110705580693,57.49597578600403,7.029521417167762e11,-0.0,1.4450539693259332e9,2.061436101603734e12,0.3376585110840897,0.4898109793137252,258.73189103701816,1.1650891719143614e7,1.165088843534015e7
0,1914,0.1507429713532885,57.49674649823696,7.043983146421095e11,-0.0,1.4472922656039927e9,2.0657190817239326e12,0.3376540506583001,0.4899146568981877,258.7353592420663,1.1663175166514967e7,1.1663171880592288e7
0,1915,0.15065072647713407,57.49718425730298,7.058467270215029e11,-0.0,1.44953288142931e9,2.0700087409156257e12,0.3376495921907339,0.48961486105068575,258.7373291578634,1.1675464004266953e7,1.1675460721289026e7
0,1916,0.15034930996301266,57.49763670093624,7.072973811813691e11,-0.0,1.4517758238921723e9,2.0743050973960332e12,0.33764514101166465,0.48863525737979113,258.7393651542131,1.168775930964996e7,1.1687756038142048e7
0,1917,0.15063719243082083,57.49837857268393,7.087502794474995e11,-0.0,1.454021097185051e9,2.0786081638562434e12,0.33764070053508716,0.4895708754001677,258.7427035770777,1.17000619149452e7,1.170005863088618e7
0,1918,0.14990358952120741,57.4988962981457,7.102054241494479e11,-0.0,1.4562686971488235e9,2.0829179369819956e12,0.3376362644233367,0.4871866659439241,258.74503334165564,1.1712370266848441e7,1.1712367011854554e7
0,1919,0.14980912854222594,57.499297698690626,7.11662817615468e11,-0.0,1.45851862370211e9,2.087234421268881e12,0.33763183285515713,0.48687966776223435,258.7468396441078,1.1724684662767196e7,1.1724681410804057e7
0,1920,0.14985937774311342,57.49996533024717,7.131224621749113e11,-0.0,1.460770885134717e9,2.0915576372837456e12,0.3376274119603643,0.4870429776651186,258.7498439861123,1.1737006296398573e7,1.1737003041587088e7
0,1921,0.14958679834137711,57.50043062316879,7.14584360159967e11,-0.0,1.4630254759841006e9,2.0958875792054902e12,0.3376229951344319,0.48615709460947565,258.75193780425957,1.1749333729011826e7,1.17493304844691e7
0,1922,0.14949259015799243,57.50086548250055,7.160485139033246e11,-0.0,1.465282399313784e9,2.1002242575777683e12,0.3376185845018639,0.4858509180134754,258.75389467125245,1.176166748130991e7,1.1761664239788342e7
0,1923,0.1493543396610161,57.50158918546682,7.17514925738604e11,-0.0,1.4675416618226388e9,2.1045676899463303e12,0.33761418496502404,0.48540160389830234,258.7571513346007,1.1774008545131871e7,1.1774005308419865e7
0,1924,0.14938730024782076,57.501827274796675,7.189835980005166e11,-0.0,1.469803252027927e9,2.1089178589012146e12,0.3376097848701436,0.4855087258054175,258.758222736585,1.1786354521684038e7,1.1786351282833394e7
0,1925,0.1489703259349972,57.50252892161838,7.204545330268729e11,-0.0,1.4720671873322182e9,2.1132748025876472e12,0.33760539875421736,0.48415355928874093,258.7613801472827,1.1798708358534731e7,1.179870513579078e7
0,1926,0.14905665379665695,57.50306546952763,7.219277331527213e11,-0.0,1.4743334572411895e9,2.1176385054938098e12,0.3376010165100142,0.48443412483913506,258.76379461287434,1.1811068091757668e7,1.1811064864721386e7
0,1927,0.14852626058255458,57.50361276328392,7.234032007182614e11,-0.0,1.4766020678111262e9,2.122008983953779e12,0.33759664167237063,0.4827103468933024,258.76625743477763,1.1823434289136626e7,1.1823431082770703e7
0,1928,0.14859862905781535,57.50386736583535,7.248809380642826e11,-0.0,1.4788730132821035e9,2.1263862315436128e12,0.33759226875709764,0.4829455444378999,258.7674031462591,1.183580598660077e7,1.1835802776518758e7
0,1929,0.14826003510103475,57.504637643344346,7.263609475294164e11,-0.0,1.481146309334461e9,2.130770283176759e12,0.3375879104176543,0.48184511407836295,258.77086939504954,1.184818570412546e7,1.1848182506935673e7
0,1930,0.14804763238969534,57.50490504203152,7.278432314594786e11,-0.0,1.4834219403500316e9,2.1351611134160825e12,0.3375835513307199,0.4811548052665099,258.77207268914185,1.1860570282620242e7,1.1860567093213815e7
0,1931,0.1479896003562084,57.50555614076089,7.293277921939957e11,-0.0,1.485699921241946e9,2.139558755724202e12,0.3375792043615351,0.4809662011576773,258.775002633424,1.1872962460995797e7,1.1872959273147177e7
0,1932,0.14811380527659346,57.50592671484913,7.308146320811753e11,-0.0,1.4879802429092133e9,2.1439631972194246e12,0.33757485983101426,0.4813698671489287,258.7766702168211,1.1885360186350062e7,1.18853569927078e7
0,1933,0.1478775970356973,57.506515728067455,7.323037534653882e11,-0.0,1.4902629152422173e9,2.1483744616978179e12,0.33757052540706994,0.48060219036601626,258.77932077630356,1.1897765011947695e7,1.189776182705196e7
0,1934,0.1476797433905927,57.50703000733842,7.33795158693974e11,-0.0,1.492547934218342e9,2.1527925460842996e12,0.3375661964997403,0.4799591660194263,258.7816350330229,1.1910176023448091e7,1.1910172845745832e7
0,1935,0.14730156324182503,57.50737269053865,7.352888501150875e11,-0.0,1.4948352999955716e9,2.1572174553763433e12,0.33756187189749665,0.47873008053593136,258.7831771074239,1.1922592926418463e7,1.1922589763156079e7
0,1936,0.14730313830649633,57.50794693293932,7.367848300796714e11,-0.0,1.4971250188882525e9,2.1616492064879856e12,0.33755755690523254,0.4787351994961131,258.78576119822696,1.1935016954092456e7,1.1935013789993925e7
0,1937,0.14725030307045467,57.508454055714374,7.3828310093741e11,-0.0,1.4994170883667128e9,2.1660877992289126e12,0.3375532475852044,0.47856348497897766,258.7880432507147,1.1947447193236476e7,1.19474440304897e7
0,1938,0.14695383459838157,57.50895111593604,7.397836650410184e11,-0.0,1.5017115108592577e9,2.170533243004223e12,0.3375489449007374,0.4775999624447401,258.7902800217122,1.1959883824151335e7,1.1959880672544086e7
0,1939,0.14678751383394945,57.50938686417673,7.412865247426519e11,-0.0,1.5040082861323323e9,2.1749855420679407e12,0.3375446478003117,0.4770594199603357,258.7922408887953,1.1972326680565733e7,1.1972323534864651e7
0,1940,0.14694156239315898,57.50993931257641,7.42791682398362e11,-0.0,1.5063074177130554e9,2.1794447079649656e12,0.3375403586412411,0.47756007777776666,258.79472690659384,1.1984776308087949e7,1.1984773155437373e7
0,1941,0.14625876272558844,57.51036349843373,7.442991403624597e11,-0.0,1.5086089052779775e9,2.1839107447820947e12,0.33753607489547105,0.4753409788581624,258.7966357429518,1.199723197512679e7,1.1997228849079713e7
0,1942,0.1462945827423135,57.51099604918094,7.458089009930885e11,-0.0,1.510912752193923e9,2.18838366376751e12,0.3375318000195371,0.47545739391251884,258.79948222131424,1.2009694687699985e7,1.2009691559460208e7
0,1943,0.14644446526120544,57.51140122356698,7.473209666484678e11,-0.0,1.5132189543344798e9,2.1928634616234268e12,0.3375275283546778,0.4759445120989177,258.8013055060514,1.2022163113476383e7,1.2022159978473421e7
0,1944,0.14602101747174537,57.51171880458807,7.488353396871586e11,-0.0,1.515527516255138e9,2.1973501519128293e12,0.33752326243694397,0.47456830678317247,258.80273462064633,1.2034637698788224e7,1.2034634579973485e7
0,1945,0.14607447020835934,57.512330262637526,7.503520224693695e11,-0.0,1.5178384428356187e9,2.201843748845909e12,0.33751900673274393,0.4747420281771679,258.80548618186884,1.2047119598673044e7,1.204711647696487e7
0,1946,0.14612538237199396,57.51260361459862,7.518710173571666e11,-0.0,1.5201517269294424e9,2.2063442432475283e12,0.3375147527770991,0.47490749270898036,258.8067162656938,1.205960687265906e7,1.2059603748156276e7
0,1947,0.14548105966610983,57.5131609672705,7.533923267153706e11,-0.0,1.5224673800763428e9,2.2108516622932686e12,0.33751050981431346,0.47281344391485697,258.80922435271725,1.2072101455666693e7,1.207209835615154e7
0,1948,0.14563640321776417,57.513705383153024,7.549159529058839e11,-0.0,1.5247853964374025e9,2.2153659993541763e12,0.33750627245815196,0.47331831045773354,258.8116742241886,1.2084602399277559e7,1.2084599292814152e7
0,1949,0.1455873867489184,57.51408337501347,7.564418982950627e11,-0.0,1.5271057768543227e9,2.219887260794012e12,0.3375020393928306,0.4731590069339848,258.8133751875606,1.2097109251301812e7,1.209710614604448e7
0,1950,0.14522512915649707,57.51451714449976,7.57970165249851e11,-0.0,1.5294285259452577e9,2.2244154603434014e12,0.3374978137784109,0.4719816697586155,258.81532715024895,1.2109622699766705e7,1.2109619608209496e7
0,1951,0.14513160425966443,57.51512058347964,7.595007561373241e11,-0.0,1.5317536454771602e9,2.2289506061886157e12,0.33749359669127166,0.4716777138439094,258.8180426256584,1.2122143083621064e7,1.2122139995045107e7
0,1952,0.14482313956954757,57.51549757643751,7.610336733274675e11,-0.0,1.5340811318982098e9,2.233492696137838e12,0.3374893830517297,0.4706752036010296,258.8197390939688,1.2134669191011395e7,1.2134666113969099e7
0,1953,0.14456892536268148,57.51598028661478,7.625689191897635e11,-0.0,1.5364109906626222e9,2.2380417455743374e12,0.3374851772034236,0.4698490074287148,258.8219112897665,1.2147202041025719e7,1.214719897334679e7
0,1954,0.1445319331690555,57.51616078745038,7.64106496095883e11,-0.0,1.5387432169357145e9,2.2425977497965034e12,0.33748097341638406,0.46972878279943037,258.8227235435267,1.2159740371842727e7,1.2159737304894159e7
0,1955,0.1446370705191497,57.51687000400419,7.656464064191449e11,-0.0,1.5410778237562332e9,2.247160739024291e12,0.3374767830985833,0.47007047918723655,258.82591501801886,1.21722867481633e7,1.2172283676300596e7
0,1956,0.1444664073988522,57.517266741210655,7.671886525334315e11,-0.0,1.5434148012740207e9,2.2517306987585527e12,0.3374725950788286,0.4695158240462696,258.82770033544796,1.2184838584111363e7,1.2184835518293088e7
0,1957,0.14432630975276448,57.517613818490275,7.687332368129897e11,-0.0,1.5457541538518853e9,2.2563076422751494e12,0.33746841269511896,0.4690605066964845,258.82926218320625,1.2197396683911864e7,1.2197393622921323e7
0,1958,0.14411734728726372,57.51810592771878,7.702801616357697e11,-0.0,1.5480958855847633e9,2.260891582339197e12,0.3374642386534592,0.4683813786836071,258.8314766747345,1.2209961650085993e7,1.2209958596653705e7
0,1959,0.1438394567198496,57.51841559117565,7.718294293768002e11,-0.0,1.5504399931530793e9,2.2654825172100825e12,0.33746006850633903,0.4674782343395112,258.83287016029044,1.2222532472747272e7,1.222252942959643e7
0,1960,0.14371033431937136,57.51893341774513,7.733810424178207e11,-0.0,1.5527864827640433e9,2.270080463799704e12,0.3374559073445635,0.4670585865379569,258.83520037985306,1.2235110351777662e7,1.2235107313011216e7
0,1961,0.14356707125862628,57.5193336971853,7.74935003137012e11,-0.0,1.5551353514444094e9,2.274685421045475e12,0.3374517508905913,0.4665929815905354,258.83700163733386,1.2247694286294106e7,1.2247691252469795e7
0,1962,0.14338589403011792,57.51987609286043,7.76491313915934e11,-0.0,1.557486604000773e9,2.2792974031335825e12,0.33744760264018003,0.4660041555978832,258.8394424178719,1.2260285077383988e7,1.2260282049999092e7
0,1963,0.14335232108511825,57.52026399386817,7.780499771380405e11,-0.0,1.5598402372745843e9,2.2839164086319683e12,0.33744345845720075,0.4658950435266343,258.8411879724068,1.2272881806687372e7,1.2272878779906707e7
0,1964,0.142957587367753,57.52073322684275,7.796109951846581e11,-0.0,1.5621962566021013e9,2.288542452781869e12,0.3374393218887298,0.46461215894519725,258.84329952079236,1.2285485211960737e7,1.2285482200042903e7
0,1965,0.14308399151774687,57.5211085986348,7.81174370443255e11,-0.0,1.5645546592425172e9,2.293175534968291e12,0.3374351898899232,0.4650229724326773,258.8449886938566,1.2298094734559786e7,1.2298091716936607e7
0,1966,0.14289896049831174,57.521350618350795,7.827401052990944e11,-0.0,1.566915447400725e9,2.297815664290731e12,0.3374310625899882,0.46442162161951317,258.84607778257856,1.2310710270389188e7,1.23107072593484e7
0,1967,0.14248458819886212,57.52177685179453,7.843082021379783e11,-0.0,1.5692786263876572e9,2.3024628559665435e12,0.33742694412355906,0.4630749116463019,258.8479958330754,1.232333279646071e7,1.2323329801029043e7
0,1968,0.1426592778201696,57.522371340784574,7.858786633509989e11,-0.0,1.5716441957001734e9,2.3071171137869424e12,0.3374228336083071,0.4636426529155512,258.8506710335306,1.2335962246259125e7,1.2335959243237581e7
0,1969,0.14252121277881036,57.522582486513805,7.87451491325502e11,-0.0,1.5740121508793871e9,2.311778433756011e12,0.33741872446379806,0.4631939415311337,258.85162118931214,1.2348596938984197e7,1.2348593940687539e7
0,1970,0.14233507668170164,57.523168974819214,7.890266884546575e11,-0.0,1.5763825026818893e9,2.3164468418286646e12,0.33741462646522824,0.4625889992155303,258.85426038668646,1.2361239206921024e7,1.2361236215240628e7
0,1971,0.14222651908729542,57.523572445840855,7.906042571287137e11,-0.0,1.5787552447388115e9,2.321122330251484e12,0.3374105321555944,0.4622361870337101,258.85607600628384,1.2373887326927673e7,1.2373884338808466e7
0,1972,0.14197726302945293,57.52404654747644,7.921841997421515e11,-0.0,1.5811303819861927e9,2.3258049135346206e12,0.33740644502236034,0.46142610484572205,258.85820946364396,1.2386542085117863e7,1.238653910608771e7
0,1973,0.14199351471154986,57.52429527202948,7.937665186891816e11,-0.0,1.5835079110667522e9,2.3304945898455205e12,0.33740236087617015,0.46147892281253705,258.85932872413264,1.2399202561077e7,1.2399199580702992e7
0,1974,0.14181056080820215,57.52483760180556,7.953512163653909e11,-0.0,1.5858878407527442e9,2.335191381280526e12,0.3373982868289349,0.46088432262665696,258.861769208125,1.2411870363298375e7,1.241186738940555e7
0,1975,0.14149505425625158,57.52506062567772,7.969382951685033e11,-0.0,1.5882701642302902e9,2.33989527918632e12,0.33739421484547727,0.45985892633281766,258.8627728155497,1.242454360240059e7,1.2424540640179435e7
0,1976,0.14136331520581802,57.52560740724741,7.985277574958337e11,-0.0,1.5906548904070134e9,2.344606305948425e12,0.33739015301211345,0.45943077441890856,258.86523333261334,1.2437224252477977e7,1.2437221294719601e7
0,1977,0.14117147642171995,57.52595922243752,8.001196057474902e11,-0.0,1.5930420142902222e9,2.349324456504279e12,0.337386094785789,0.45880729837058987,258.86681650096887,1.2449910720969206e7,1.2449907770023271e7
0,1978,0.14089668658241733,57.52627499809623,8.017138423242025e11,-0.0,1.5954315391782162e9,2.354049742170309e12,0.33738204223419177,0.4579142313928563,258.86823749143304,1.2462603497870125e7,1.2462600556972962e7
0,1979,0.1409868165468147,57.52658718100495,8.033104696275834e11,-0.0,1.5978234658984756e9,2.3587821693855e12,0.3373779954223,0.45820715377714777,258.86964231452225,1.2475302673761275e7,1.2475299728648927e7
0,1980,0.14076552050504715,57.52710046211,8.049094900615975e11,-0.0,1.6002177994398518e9,2.363521752829309e12,0.33737395747467036,0.4574879416414032,258.871952079495,1.2488008892996501e7,1.2488005955840418e7
0,1981,0.14073846857489675,57.52750986852409,8.0651090602881e11,-0.0,1.6026145362750604e9,2.3682684903320845e12,0.33736992408124034,0.4574000228684144,258.87379440835844,1.2500721205963515e7,1.2500718269174142e7
0,1982,0.14045390200361285,57.527821329083494,8.081147199356866e11,-0.0,1.6050136785189333e9,2.3730223908888394e12,0.33736589565986297,0.45647518151174177,258.87519598087573,1.2513439640406866e7,1.2513436714034695e7
0,1983,0.14067359519135217,57.52808875013406,8.097209341885587e11,-0.0,1.6074152267060113e9,2.3777834603694614e12,0.3373618723131693,0.45718918437189454,258.8763993756033,1.2526164346444774e7,1.2526161410810664e7
0,1984,0.1403221163526288,57.528660431410856,8.113295511975251e11,-0.0,1.609819188260463e9,2.3825517183112334e12,0.33735785926141015,0.4560468781460436,258.8789719413488,1.2538896418610403e7,1.2538893496005876e7
0,1985,0.14020864613917144,57.529033148595474,8.129405733690186e11,-0.0,1.6122255567436275e9,2.387327156767082e12,0.3373538494919211,0.4556780999523072,258.8806491686796,1.2551634290994095e7,1.2551631372128174e7
0,1986,0.13998494552868165,57.52944231887662,8.145540031146488e11,-0.0,1.6146343368913946e9,2.392109789951661e12,0.3373498462420182,0.45495107296821535,258.88249043494477,1.2564378695503289e7,1.2564375784667097e7
0,1987,0.13972353193485343,57.5297467538951,8.161698428456434e11,-0.0,1.6170455280733345e9,2.396899621436072e12,0.3373458476668925,0.45410147878827367,258.88386039252794,1.2577129196109995e7,1.2577126294761345e7
0,1988,0.1395171907841375,57.53015803199451,8.177880949749381e11,-0.0,1.619459133904792e9,2.4016966632277886e12,0.337341856346969,0.45343087004844684,258.8857111439753,1.2589886442015238e7,1.2589883548005395e7
0,1989,0.13970471045873314,57.53056804575959,8.194087619167515e11,-0.0,1.621875153682473e9,2.406500918757687e12,0.3373378706549754,0.4540403089908827,258.88755620591814,1.2602650093481481e7,1.2602647191510422e7
0,1990,0.1394339781815147,57.530742756478666,8.210318460864902e11,-0.0,1.6242935873490236e9,2.4113123927380664e12,0.3373338882994367,0.4531604290899228,258.888342404154,1.2615419448126135e7,1.261541655599719e7
0,1991,0.1393592385212712,57.531261279752954,8.226573499003921e11,-0.0,1.6267144418650784e9,2.416131103852979e12,0.3373299160045435,0.45291752519413137,258.8906757588883,1.2628196274168933e7,1.2628193384268548e7
0,1992,0.13912413800518286,57.53164178930883,8.242852757765933e11,-0.0,1.629137713330802e9,2.4209570491783643e12,0.3373259480136297,0.4521534485168443,258.8923880518897,1.2640979096543688e7,1.2640976215091277e7
0,1993,0.13887544221047415,57.531908806709964,8.259156261322104e11,-0.0,1.631563403012009e9,2.425790236070723e12,0.3373219845217759,0.451345187184041,258.8935896301948,1.2653767987724878e7,1.2653765115237558e7
0,1994,0.13909957571438883,57.532168216207815,8.275484033885376e11,-0.0,1.6339915125155897e9,2.4306306725675483e12,0.3373180264740445,0.4520736210717637,258.89475697293517,1.266656326340526e7,1.26665603815651e7
0,1995,0.1386798659984786,57.53281797636793,8.291836099685513e11,-0.0,1.6364220496683252e9,2.435478379119758e12,0.33731407958887805,0.4507095644950554,258.89768089365566,1.2679366170666156e7,1.2679363304415846e7
0,1996,0.1385233352907782,57.533034510862514,8.308212482923945e11,-0.0,1.6388550044795182e9,2.440333340648724e12,0.3373101330296689,0.45020083969502916,258.8986552988813,1.2692174157658128e7,1.2692171296796288e7
0,1997,0.1382889981314671,57.53331007934306,8.324613207847522e11,-0.0,1.641290384508554e9,2.44519557707883e12,0.33730619310822474,0.4494392439272681,258.89989535704376,1.2704988745500313e7,1.270498589302902e7
0,1998,0.13799009428427034,57.53360277490671,8.341038298701284e11,-0.0,1.6437281904560883e9,2.4500650946611357e12,0.33730225928527224,0.4484678064238786,258.9012124870802,1.2717809805013496e7,1.271780696341307e7
0,1999,0.13795196292448414,57.533991561944475,8.357487779755819e11,-0.0,1.6461684238568292e9,2.4549419013142197e12,0.3372983322714672,0.44834387950457344,258.90296202875015,1.2730637572279446e7,1.2730634731491923e7
0,2000,0.13844505884170283,57.53436685722622,8.373961675263442e11,-0.0,1.6486110841863587e9,2.4598260008463735e12,0.3372944105160771,0.4499464412355342,258.904650857518,1.2743471704737298e7,1.274346884425384e7
0,2001,0.13780211497365782,57.53469623818718,8.390460009556931e11,-0.0,1.6510561752533324e9,2.464717405726225e12,0.337290494838852,0.4478568736643879,258.9061330718423,1.2756312137106827e7,1.2756309300782397e7
0,2002,0.13763641679819644,57.53502083395503,8.406982806891581e11,-0.0,1.6535036958796644e9,2.46961611846193e12,0.3372865845461206,0.44731835459413843,258.90759375279765,1.27691589625737e7,1.2769156131976387e7
0,2003,0.13764573020452692,57.535358076351734,8.423530091593278e11,-0.0,1.6559536480120103e9,2.474522147808729e12,0.33728268005997497,0.44734862316471247,258.9091113435828,1.2782012240970269e7,1.2782009409361942e7
0,2004,0.13732874066829764,57.53573673143367,8.440101887975212e11,-0.0,1.6584060340678039e9,2.479435503474358e12,0.33727878207910766,0.44631840717196736,258.9108152914515,1.279487207101046e7,1.2794869250946026e7
0,2005,0.13738756251402645,57.53603940887528,8.456698220375804e11,-0.0,1.6608608527188246e9,2.484356187663663e12,0.33727488866854827,0.44650957817058595,258.91217733993875,1.2807738077450486e7,1.2807735254475288e7
0,2006,0.1369593747043361,57.5364154858164,8.473319113154833e11,-0.0,1.6633181083549268e9,2.4892842140445e12,0.3372710022384924,0.44511796778909235,258.91386968617377,1.2820610737119822e7,1.2820607929944636e7
0,2007,0.13693488577266838,57.53684284688781,8.489964590654778e11,-0.0,1.6657778003631327e9,2.4942195862633296e12,0.33726712186127733,0.44503837876117225,258.91579281099513,1.2833489963728562e7,1.2833487156848622e7
0,2008,0.13696678317037397,57.5371323419052,8.506634677254795e11,-0.0,1.6682399285117955e9,2.499162308726206e12,0.33726324552003734,0.44514204530371543,258.9170955385734,1.2846375183166018e7,1.2846372374417577e7
0,2009,0.13670523147702268,57.53740317136949,8.523329397337063e11,-0.0,1.670704495942081e9,2.504112392613934e12,0.33725937488422647,0.44429200230032373,258.9183142711627,1.285926676893622e7,1.2859263969576467e7
0,2010,0.1366752007657862,57.537661054099196,8.540048775299119e11,-0.0,1.673171503006945e9,2.5090698435140474e12,0.3372555096336985,0.44419440248880515,258.91947474344636,1.2872164727862693e7,1.2872161929012485e7
0,2011,0.13640328656362283,57.53805397764886,8.556792835547423e11,-0.0,1.6756409533352125e9,2.51403467360237e12,0.3372516518480214,0.4433106813317742,258.92124289941984,1.2885069524271963e7,1.2885066735196847e7
0,2012,0.1363185580167188,57.53847835881756,8.573561602490942e11,-0.0,1.6781128462625835e9,2.5190068864312236e12,0.337247799974414,0.4430353135543361,258.923152614679,1.2897980831102755e7,1.2897978044632664e7
0,2013,0.13637116442097158,57.53864964220677,8.590355100586255e11,-0.0,1.6805871800879028e9,2.5239864834583228e12,0.3372439506891475,0.4432062843681576,258.92392338993045,1.2910897775316652e7,1.2910894986195706e7
0,2014,0.1359324311339864,57.53906572197566,8.607173354256344e11,-0.0,1.6830639623937283e9,2.5289734848353345e12,0.337240110292439,0.4417804011854558,258.9257957488905,1.2923821899148809e7,1.2923819126166856e7
0,2015,0.1357827753117653,57.539294885911374,8.624016387958755e11,-0.0,1.6855431884799807e9,2.5339678859912856e12,0.33723627314325,0.44129401976323723,258.9268269866012,1.293675186063367e7,1.2936749092731584e7
0,2016,0.13566570041983766,57.53960207224982,8.640884226171476e11,-0.0,1.6880248627899983e9,2.538969700767489e12,0.33723244252226264,0.4409135263644724,258.9282093251242,1.2949688478745783e7,1.2949685714679072e7
0,2017,0.13552797906109026,57.53977746494445,8.657776893363818e11,-0.0,1.6905089844570758e9,2.54397893231354e12,0.337228616006841,0.44046593194854333,258.92899859225,1.296263111023379e7,1.2962628350787925e7
0,2018,0.13561485522651062,57.540187658791844,8.674694414045471e11,-0.0,1.6929955580421205e9,2.548995594724452e12,0.33722479768101105,0.4407482794861595,258.9308444645633,1.2975580875814527e7,1.2975578112428658e7
0,2019,0.13542654750593935,57.54043207055105,8.691636812698284e11,-0.0,1.6954845815174599e9,2.5540196888139233e12,0.3372209832267828,0.4401362793943029,258.93194431747975,1.2988536555615004e7,1.2988533798779929e7
0,2020,0.13517995296901336,57.540728505601926,8.708604113858633e11,-0.0,1.697976057949848e9,2.5590512256728296e12,0.33721717501016174,0.43933484714929344,258.9332782752087,1.3001498813992985e7,1.3001496065922104e7
0,2021,0.13497039581562448,57.54114048677029,8.725596342048934e11,-0.0,1.7004699890156176e9,2.5640902135956694e12,0.3372133736802149,0.43865378640077957,258.9351321904663,1.3014467843975952e7,1.301446510325189e7
0,2022,0.1350279146447335,57.541373382611404,8.742613521810468e11,-0.0,1.702966372561164e9,2.569136653137627e12,0.33720957566877285,0.4388407225953838,258.93618022175133,1.3027442736421628e7,1.3027439992888784e7
0,2023,0.1348962596887133,57.54167653153448,8.75965567768967e11,-0.0,1.7054652131091986e9,2.5741905583509414e12,0.33720578415913394,0.4384128439883182,258.93754439190513,1.3040424266027728e7,1.304042152687918e7
0,2024,0.13457326908817108,57.541949436012786,8.776722834261123e11,-0.0,1.7079665108725188e9,2.5792519345798657e12,0.3372019979858828,0.437363124536556,258.93877246205756,1.3053412124341985e7,1.305340939683904e7
0,2025,0.13439180935763734,57.542224206973344,8.79381501610113e11,-0.0,1.7104702668034775e9,2.5843207886669287e12,0.33719821727427884,0.43677338041232133,258.94000893138,1.3066406403175807e7,1.306640368193723e7
0,2026,0.13459837845864547,57.54254211399099,8.810932247800857e11,-0.0,1.7129764820881689e9,2.5893971279305444e12,0.33719444231199197,0.4374447299905978,258.94143951295945,1.3079407224183703e7,1.3079404494494203e7
0,2027,0.134571500650559,57.542767691552584,8.828074553946423e11,-0.0,1.7154851577067533e9,2.594480959276947e12,0.3371906719801874,0.43735737711431677,258.94245461198665,1.3092414184257628e7,1.3092411454971816e7
0,2028,0.1341298234509365,57.54314510893885,8.845241959182473e11,-0.0,1.7179962975589461e9,2.5995722955312954e12,0.3371869091646817,0.4359219262155436,258.94415299022484,1.3105428036300547e7,1.3105425323146004e7
0,2029,0.13406767166581401,57.543360445543456,8.862434488107587e11,-0.0,1.720509898438838e9,2.6046711351216436e12,0.3371831497463615,0.43571993291389555,258.9451220049456,1.3118447801006727e7,1.311844508959354e7
0,2030,0.1336679715475207,57.543733480146685,8.879652165366284e11,-0.0,1.7230259658827426e9,2.6097774942053394e12,0.3371793978255718,0.43442090752944224,258.9468006606601,1.3131474474004488e7,1.3131471777095202e7
0,2031,0.133795326822209,57.544046103284415,8.896895015623555e11,-0.0,1.7255444975084295e9,2.6148913728772646e12,0.3371756503320134,0.43483481217217923,258.9482074647799,1.314450736865973e7,1.3144504666331062e7
0,2032,0.13356103425242616,57.54424010830249,8.914163063534562e11,-0.0,1.728065495544457e9,2.6200127805928804e12,0.3371719072208683,0.434073361320385,258.9490804873612,1.3157546324417898e7,1.3157543630333977e7
0,2033,0.13373537973979227,57.54450953915814,8.931456333755013e11,-0.0,1.7305889616932333e9,2.6251417257468423e12,0.3371681701298534,0.43463998415432487,258.95029292621166,1.3170591920964925e7,1.3170589219687799e7
0,2034,0.1334894768410947,57.544754575709675,8.948774851001936e11,-0.0,1.733114897675884e9,2.630278216772554e12,0.33716443849889305,0.4338407997335577,258.95139559069355,1.3183643868843004e7,1.3183641176251074e7
0,2035,0.13333482077034625,57.544991487588845,8.966118639957092e11,-0.0,1.7356433039689405e9,2.6354222595810845e12,0.3371607121488191,0.4333381675036253,258.9524616941498,1.3196702207634477e7,1.3196699520275982e7
0,2036,0.13330694206042853,57.54547156056036,8.983487725326354e11,-0.0,1.7381741840234768e9,2.6405738661391636e12,0.33715699383194736,0.4332475616963927,258.9546220225216,1.3209767707183992e7,1.320976502027583e7
0,2037,0.1330323206805375,57.5453690353535,9.000882131848352e11,-0.0,1.740707532162052e9,2.6457330298292646e12,0.3371532746398384,0.43235504221174687,258.95416065909075,1.3222837842900392e7,1.3222835165743155e7
0,2038,0.13310298547582006,57.54577554443617,9.018301884259342e11,-0.0,1.7432433585217571e9,2.6508997762414067e12,0.33714956625006404,0.4325847027964152,258.95598994996277,1.3235915950184057e7,1.323591326976521e7
0,2039,0.13305025342551427,57.546139696582905,9.03574700729226e11,-0.0,1.745781660098417e9,2.6560741042114463e12,0.33714586286090803,0.4324133236329214,258.95762863462306,1.3249000347694019e7,1.324899766866405e7
0,2040,0.13272343447019608,57.546381497272826,9.053217525725393e11,-0.0,1.7483224376651266e9,2.661256020264319e12,0.33714216368959826,0.4313511620281373,258.95871673772774,1.3262090793261254e7,1.3262088125940312e7
0,2041,0.13249618917890493,57.54660499480246,9.07071346430862e11,-0.0,1.7508656927276309e9,2.666445532426233e12,0.33713846962104427,0.43061261483144103,258.95972247661103,1.3275187598385654e7,1.3275184939013321e7
0,2042,0.13223828167937107,57.54699891438525,9.08823484784259e11,-0.0,1.753411428385817e9,2.6716426519795796e12,0.33713478279511044,0.42977441545795597,258.9614951147336,1.3288291344156345e7,1.3288288693875019e7
0,2043,0.13228987352500082,57.547034975026264,9.105781701119908e11,-0.0,1.7559596406309285e9,2.676847375696996e12,0.3371310972053801,0.4299420889562527,258.9616573876182,1.3301400404535742e7,1.3301397751726996e7
0,2044,0.13210178779683984,57.547356750239324,9.123354048949504e11,-0.0,1.7585103372630982e9,2.6820597244708223e12,0.33712742023192327,0.4293308103397295,258.96310537607695,1.3314516763091413e7,1.3314514116749559e7
0,2045,0.1316932933223927,57.54752559057034,9.140951916143021e11,-0.0,1.7610635156411936e9,2.6872796978719385e12,0.33712374707377707,0.4280032032977763,258.96386515756654,1.332763907503033e7,1.332763644339991e7
0,2046,0.13170340375104309,57.547913153078156,9.158575327548223e11,-0.0,1.7636191790728073e9,2.692507307628141e12,0.3371200813222927,0.42803606219089,258.9656091888517,1.3340768466499817e7,1.3340765833906889e7
0,2047,0.13181997383701916,57.54813178042613,9.176224308001184e11,-0.0,1.7661773259890296e9,2.6977425554994253e12,0.33711641897980216,0.42841491497031225,258.9665930119176,1.3353903755832588e7,1.3353901118290763e7
0,2048,0.13134720262590133,57.548355736805924,9.193898882361417e11,-0.0,1.7687379603040764e9,2.702985454466607e12,0.33711276238761034,0.4268784085341793,258.96760081562667,1.3367045490947466e7,1.3367042870503472e7
0,2049,0.1312476206943175,57.54866210639526,9.211599075490513e11,-0.0,1.7713010822098522e9,2.708236009898936e12,0.33710911171964086,0.42655476725653185,258.9689794787787,1.338019388875166e7,1.3380191271445494e7
0,2050,0.13136597921162552,57.54884643356519,9.229324912283855e11,-0.0,1.7738666914811242e9,2.713494226307919e12,0.3371054648764529,0.42693943243778293,258.9698089510433,1.339334832599579e7,1.3393345703688957e7
0,2051,0.13132049400962997,57.54905377958986,9.247076417621809e11,-0.0,1.776434791206654e9,2.7187601150026665e12,0.3371018236589308,0.4267916055312974,258.9707420081544,1.3406509254708493e7,1.340650663352091e7
0,2052,0.13097633901627495,57.54930452175848,9.264853616420952e11,-0.0,1.7790053829957724e9,2.7240336842652295e12,0.33709818836053224,0.4256731018028936,258.9718703479132,1.3419676739971388e7,1.3419674131051157e7
0,2053,0.13090313010727228,57.549520250705285,9.28265653359323e11,-0.0,1.7815784664361181e9,2.7293149382340273e12,0.3370945577583242,0.4254351728486349,258.9728411281738,1.3432850530260077e7,1.3432847923493015e7
0,2054,0.13069519403904917,57.549655805346625,9.30048519405887e11,-0.0,1.7841540430854855e9,2.7346038850917e12,0.3370909316349658,0.42475938062690977,258.9734511240598,1.3446030495382471e7,1.3446027895787062e7
0,2055,0.1304587137628101,57.54995746640816,9.318339622781395e11,-0.0,1.7867321159546568e9,2.7399005360086807e12,0.33708731251740437,0.42399081972913283,258.9748085988367,1.3459217387419887e7,1.3459214796051174e7
0,2056,0.1306885382048228,57.55026779180962,9.336219844703715e11,-0.0,1.7893126841286986e9,2.745204894098233e12,0.3370836983991656,0.4247377491656741,258.97620506314325,1.34724107143523e7,1.3472408113858903e7
0,2057,0.13048117177825697,57.550471738699194,9.35412588479369e11,-0.0,1.7918957494735272e9,2.7505169681876763e12,0.33708008865396366,0.42406380827933515,258.97712282414636,1.3485610141911767e7,1.3485607548566032e7
0,2058,0.1302027248107111,57.55061554121775,9.372057768027356e11,-0.0,1.794481312952097e9,2.7558367652526797e12,0.3370764835239822,0.4231588556348111,258.9777699354799,1.3498815804427281e7,1.34988132208629e7
0,2059,0.13000325288144404,57.550906877427515,9.390015519393087e11,-0.0,1.7970693771371093e9,2.7611642955859995e12,0.33707288507653693,0.42251057186469315,258.9790809484238,1.3512028334709652e7,1.3512025757983377e7
0,2060,0.13013404877008222,57.55108672226891,9.407999163900118e11,-0.0,1.7996599407978008e9,2.7664995616534575e12,0.33706929042641914,0.4229356585027672,258.97989025021013,1.3525246934805345e7,1.3525244352656933e7
0,2061,0.12993511396111945,57.551356806320946,9.426008726556967e11,-0.0,1.8022530078383644e9,2.7718425764991724e12,0.3370657020999294,0.4222891203736382,258.98110562844425,1.3538472235329527e7,1.3538469660000402e7
0,2062,0.12988677994509468,57.5516224232394,9.444044232396674e11,-0.0,1.8048485779159672e9,2.777193344423057e12,0.33706211878506875,0.4221320348215577,258.9823009045773,1.3551703936841287e7,1.3551701362740967e7
0,2063,0.12937264549530286,57.55176665097277,9.462105706455446e11,-0.0,1.807446652429527e9,2.78255187331657e12,0.3370585396621338,0.4204610978597343,258.98294992937747,1.3564941693727987e7,1.3564939138108125e7
0,2064,0.1292940269284852,57.55197048473318,9.480193173788674e11,-0.0,1.8100472324120636e9,2.787918170319632e12,0.33705496601498613,0.4202055875175769,258.98386718129933,1.3578186042097954e7,1.3578183488825718e7
0,2065,0.12937228398904058,57.55227239576272,9.498306659454567e11,-0.0,1.8126503198285077e9,2.7932922445004116e12,0.3370513984058996,0.4204599229643819,258.98522578093224,1.359143710514637e7,1.3591434548421709e7
0,2066,0.12943380827105372,57.55226581603933,9.516446188531573e11,-0.0,1.8152559132058377e9,2.7986740978301035e12,0.33704783275611205,0.4206598768809246,258.985196172177,1.3604693642286504e7,1.360469108272523e7
0,2067,0.12901554216745453,57.55257525269441,9.534611786113627e11,-0.0,1.8178640191283593e9,2.804063748926956e12,0.33704427577145224,0.41930051204422725,258.98658863712484,1.3617957573494416e7,1.3617955028839651e7
0,2068,0.12888283924537286,57.55271655799858,9.55280347728684e11,-0.0,1.8204746339661496e9,2.8094611953133135e12,0.33704072198077706,0.4188692275474618,258.9872245109936,1.3631227402341727e7,1.3631224862030098e7
0,2069,0.12884901562302145,57.55301683895957,9.571021287174102e11,-0.0,1.8230877616118913e9,2.814866450057593e12,0.33703717483994255,0.4187593007748197,258.98857577531805,1.364450413323814e7,1.3644501593621176e7
0,2070,0.12879109823180918,57.553149738695794,9.589265240896508e11,-0.0,1.825703401159999e9,2.820279516311547e12,0.33703363108986156,0.41857106925337983,258.98917382413106,1.3657786770266147e7,1.3657784232232772e7
0,2071,0.12860214487038324,57.55333608849885,9.60753536358446e11,-0.0,1.8283215555819628e9,2.825700405251799e12,0.3370300930396956,0.4179569708287455,258.99001239824486,1.3671075991054768e7,1.3671073459436625e7
0,2072,0.12836060468155985,57.553601797659844,9.625831680401936e11,-0.0,1.8309422261271746e9,2.8311291244953125e12,0.33702656088701766,0.4171719652150695,258.9912080894693,1.3684371873254256e7,1.3684369349981569e7
0,2073,0.1281997008515764,57.55378221962558,9.644154216490637e11,-0.0,1.8335654126376946e9,2.836565678748877e12,0.3370230328715483,0.41664902776762325,258.9920199883151,1.3697673910695871e7,1.3697671392794073e7
0,2074,0.12843153750498318,57.55397956452512,9.662502997040364e11,-0.0,1.8361911165063508e9,2.842010075930135e12,0.33701950982071516,0.41740249689119535,258.99290804036303,1.3710982409845578e7,1.3710979882864526e7
0,2075,0.1281527140677698,57.554219371363864,9.680878047227103e11,-0.0,1.8388193406590657e9,2.847462327144851e12,0.3370159925519462,0.41649632072025183,258.9939871711374,1.3724297466536768e7,1.3724294949270258e7
0,2076,0.1279920213522599,57.55441433584603,9.699279392249188e11,-0.0,1.8414500846454177e9,2.8529224364989683e12,0.3370124797805453,0.41597406939484466,258.9948645113071,1.3737618801456122e7,1.3737616289551012e7
0,2077,0.1279296100133714,57.55464572756455,9.717707057317356e11,-0.0,1.844083350259853e9,2.858390412757979e12,0.3370089723241562,0.415771232543457,258.99590577404047,1.375094666347966e7,1.3750944153323647e7
0,2078,0.1276526260624228,57.55477581333963,9.736161067654568e11,-0.0,1.846719138341233e9,2.8638662627076255e12,0.3370054689968283,0.4148710347028741,258.9964911600283,1.3764280637683934e7,1.3764278137151362e7
0,2079,0.12759372015169163,57.55484210380342,9.754641448488319e11,-0.0,1.849357449628665e9,2.8693499929291626e12,0.3370019698970118,0.4146795904929978,258.9967894671154,1.377762083031333e7,1.37776183313999e7
0,2080,0.12758359694613444,57.55520897648972,9.773148225070306e11,-0.0,1.8519982879789093e9,2.8748416164891006e12,0.3369984787339344,0.41464669007493693,258.9984403942037,1.379096835842241e7,1.379096585934092e7
0,2081,0.1274206481775845,57.55516188618701,9.791681422654196e11,-0.0,1.8546416503458853e9,2.8803411321043677e12,0.3369949885458547,0.4141171065771496,258.9982284878415,1.380432104196479e7,1.380431854831635e7
0,2082,0.12719362720398739,57.55549611608638,9.810241066520383e11,-0.0,1.8572875428820517e9,2.885848557628393e12,0.3369915071313807,0.413379288412959,258.99973252238874,1.3817681309837809e7,1.3817678823964713e7
0,2083,0.1270414895108665,57.55557153040441,9.828827181938083e11,-0.0,1.8599359624994802e9,2.8913638916926094e12,0.3369880280770971,0.41288484091031613,259.00007188681985,1.383104720297762e7,1.3831044722133193e7
0,2084,0.12702515531308073,57.55563506411739,9.847439794205946e11,-0.0,1.8625869118830194e9,2.8968871449436177e12,0.3369845537750851,0.4128317547675124,259.0003577885283,1.384441947488616e7,1.3844416994104423e7
0,2085,0.12664871873495936,57.55596297694175,9.866078928636177e11,-0.0,1.865240394781684e9,2.9024183302561934e12,0.3369810872245079,0.41160833588861795,259.0018333962379,1.3857798979297725e7,1.3857796511731049e7
0,2086,0.12689887192615928,57.556107299114274,9.884744610532349e11,-0.0,1.8678964079733353e9,2.9079574459791426e12,0.33697762341798543,0.41242133376001766,259.00248284601423,1.3871184328216588e7,1.3871181850985164e7
0,2087,0.1268252131579504,57.55621570410683,9.903436865243884e11,-0.0,1.8705549552044249e9,2.913504504987246e12,0.3369741643843832,0.4121819427633388,259.00297066848077,1.388457599142091e7,1.3884573516348964e7
0,2088,0.12643545890592517,57.556330145352376,9.92215571810239e11,-0.0,1.8732160379315405e9,2.9190595153908174e12,0.33697071051819244,0.4109152414442568,259.0034856540857,1.3897974096929125e7,1.3897971635549728e7
0,2089,0.12635632483712883,57.55665161110565,9.940901194472292e11,-0.0,1.8758796574840224e9,2.9246224850368936e12,0.33696726336699395,0.4106580557206687,259.0049322499754,1.3911379246409511e7,1.3911376787386702e7
0,2090,0.12647177386830216,57.55684445418947,9.959673319711464e11,-0.0,1.8785458132862022e9,2.9301934177970166e12,0.3369638197401429,0.411033265071982,259.0058000438526,1.3924790416878903e7,1.3924787953120379e7
0,2091,0.12617146533971713,57.55691223492193,9.978472119200238e11,-0.0,1.8812145076320612e9,2.935772323538616e12,0.3369603800473055,0.4100572623540807,259.0061050571487,1.3938207631180054e7,1.3938205177837264e7
0,2092,0.12602166075219678,57.557099161080664,9.997297618335228e11,-0.0,1.8838857421857812e9,2.9413592108191313e12,0.3369569462840566,0.4095703974446395,259.006946224863,1.3951631624100473e7,1.3951629175684636e7
0,2093,0.1260366842457162,57.557212312637546,1.001614984251935e12,-0.0,1.8865595170324826e9,2.9469540848970513e12,0.3369535165775805,0.4096192237985777,259.007455406869,1.3965061806218939e7,1.3965059356732965e7
0,2094,0.12576883463740535,57.55741541302279,1.0035028817163032e12,-0.0,1.8892358350670936e9,2.952556956914191e12,0.33695009276057314,0.40874871257156736,259.0083693586025,1.3978498686162805e7,1.3978496245892633e7
0,2095,0.12584445377477554,57.55755063372249,1.005393456769694e12,-0.0,1.8919146955610921e9,2.958167830430794e12,0.33694667293234754,0.40899447476802053,259.00897785175124,1.3991941769861806e7,1.3991939326322524e7
0,2096,0.1254544022736616,57.55770912489207,1.0072867119560677e12,-0.0,1.8945961016043677e9,2.963786717006687e12,0.3369432584468612,0.40772680738940026,259.0096910620143,1.400539135132083e7,1.4005388921423793e7
0,2097,0.12564655231960292,57.5579800498619,1.0091826498214032e12,-0.0,1.897280053114084e9,2.969413621558831e12,0.3369398495013035,0.4083512950387095,259.01091022437856,1.4018847682373151e7,1.4018845244984783e7
0,2098,0.1254842906049732,57.55787539673198,1.0110812729104902e12,-0.0,1.8999665502796862e9,2.9750485495762915e12,0.33693644203607576,0.40782394446616294,259.0104392852939,1.4032309291555693e7,1.403230685953868e7
0,2099,0.12529280829598316,57.55822318613167,1.0129825837735394e12,-0.0,1.9026555981737332e9,2.9806915167931265e12,0.33693304367500154,0.4072016269619453,259.01200433759254,1.4045778699972115e7,1.4045776274383307e7
0,2100,0.1250975287790308,57.558364232748986,1.0148865849570785e12,-0.0,1.9053471944706466e9,2.98634252343128e12,0.33692964816450266,0.4065669685318501,259.01263904737044,1.4059253895107783e7,1.405925147607805e7
0,2101,0.12500238627883237,57.55844646023145,1.0167932790124158e12,-0.0,1.908041341005147e9,2.992001578439398e12,0.33692625683503147,0.4062577554062052,259.01300907104155,1.4072735326497233e7,1.4072732910397671e7
0,2102,0.12493913124406052,57.558597179752866,1.018702668490568e12,-0.0,1.9107380397605603e9,2.9976686910861294e12,0.33692287091344764,0.4060521765431967,259.0136873088879,1.4086223383973064e7,1.408622096964984e7
0,2103,0.12475046157842651,57.558800643570606,1.0206147559428358e12,-0.0,1.9134372921248324e9,3.0033438693956865e12,0.33691949033318797,0.40543900012988615,259.01460289606774,1.4099718022477454e7,1.4099715614465443e7
0,2104,0.12469812240278895,57.55885093360571,1.022529543924754e12,-0.0,1.9161390978481352e9,3.0090271179477227e12,0.33691611300928864,0.4052688978090641,259.0148292012257,1.4113218608686425e7,1.4113216202055544e7
0,2105,0.12456366200338377,57.55911799458078,1.0244470349904021e12,-0.0,1.918843460338853e9,3.0147184490228833e12,0.33691274250655345,0.40483190151099724,259.0160309756135,1.4126726275495118e7,1.4126723873212548e7
0,2106,0.12428719000140692,57.559167320345196,1.0263672316969366e12,-0.0,1.92155037878764e9,3.020417866029833e12,0.3369093748154601,0.4039333675045725,259.0162529415534,1.414023969847696e7,1.414023730566133e7
0,2107,0.12429961547963127,57.55932273465599,1.0282901366005057e12,-0.0,1.9242598552576966e9,3.0261253784274614e12,0.3369060126746116,0.4039737503088016,259.016952305952,1.4153759857205058e7,1.4153757463435799e7
0,2108,0.12406692317402533,57.55932919557375,1.0302157522596417e12,-0.0,1.9269718906501276e9,3.031840993230827e12,0.33690265403755515,0.40321750031558234,259.0169813800819,1.4167285984022895e7,1.4167283598132838e7
0,2109,0.12397713375992524,57.5595424452016,1.032144081235864e12,-0.0,1.9296864871944315e9,3.037564720257192e12,0.33689930194164586,0.40292568471975704,259.0179410034072,1.4180819156479023e7,1.4180816773318406e7
0,2110,0.1239085328608969,57.559664763644484,1.0340751260882675e12,-0.0,1.9324036449175982e9,3.0432965646878647e12,0.33689595370929837,0.40270273179791494,259.01849143640015,1.4194358468878666e7,1.4194356087684521e7
0,2111,0.12364219045092575,57.55981980710223,1.0360088893795149e12,-0.0,1.9351233659723341e9,3.0490365361880825e12,0.3368926105966507,0.4018371189655087,259.01918913196005,1.4207904302548345e7,1.4207901930429012e7
0,2112,0.12368737839813396,57.55994015174139,1.0379453736738184e12,-0.0,1.9378456504153795e9,3.054784640003463e12,0.3368892716781437,0.40198397979393535,259.0197306828362,1.4221456442110222e7,1.4221454067867784e7
0,2113,0.12355922578431901,57.559995605285394,1.0398845815348679e12,-0.0,1.9405705001490366e9,3.060540885280047e12,0.3368859369588595,0.4015674837990368,259.0199802237843,1.4235014804846227e7,1.4235012434709009e7
0,2114,0.12337917768576795,57.560104461667414,1.0418265155295173e12,-0.0,1.9432979167037215e9,3.06630528038215e12,0.33688260743477955,0.40098232747874585,259.0204700775034,1.424857974909285e7,1.4248577384921353e7
0,2115,0.1232582068393536,57.56017272632515,1.0437711782239001e12,-0.0,1.9460279007005553e9,3.0720778317577744e12,0.33687928217870095,0.4005891722278992,259.0207772684632,1.4262150986159582e7,1.4262148625830747e7
0,2116,0.12313496090856296,57.56044824207484,1.0457185721877523e12,-0.0,1.9487604544962802e9,3.0778585495263765e12,0.33687596345494014,0.40018862295282964,259.02201708933677,1.427572927269739e7,1.4275726916291796e7
0,2117,0.12297178060046657,57.56054627042455,1.0476686999886992e12,-0.0,1.9514955777516189e9,3.083647438111478e12,0.336872647802965,0.39965828695151634,259.0224582169105,1.4289313436654022e7,1.4289311085599203e7
0,2118,0.12294944676486262,57.5605863733504,1.0496215641988318e12,-0.0,1.9542332718951888e9,3.089444505675178e12,0.33686933619347614,0.3995857019858035,259.0226386800768,1.4302903839075526e7,1.4302901488327626e7
0,2119,0.12279822516572785,57.56069765049818,1.0515771673901161e12,-0.0,1.956973539115867e9,3.095249761996406e12,0.3368660299334823,0.39909423178861547,259.0231394272418,1.4316500878576864e7,1.431649853274885e7
0,2120,0.12269424476913257,57.56071355963369,1.0535355121355116e12,-0.0,1.9597163796691668e9,3.101063212763122e12,0.3368627274211865,0.39875629549968084,259.0232110183516,1.4330104044259885e7,1.4330101701659665e7
0,2121,0.12277465472916516,57.56076806895183,1.0554966010077932e12,-0.0,1.962461795073871e9,3.1068848663438867e12,0.3368594297672974,0.3990176278697868,259.0234563102832,1.4343713741763648e7,1.4343711395797588e7
0,2122,0.12250872815519873,57.5609752317262,1.0574604365855762e12,-0.0,1.965209787855267e9,3.1127147332433003e12,0.33685613828000854,0.39815336650439587,259.0243885427679,1.4357330328680655e7,1.4357327991732461e7
0,2123,0.12234493895979186,57.561085548094844,1.0594270214429288e12,-0.0,1.9679603575210054e9,3.1185528175741655e12,0.3368528504717698,0.39762105161932354,259.0248849664268,1.4370953036246356e7,1.4370950704658685e7
0,2124,0.12196207959945879,57.561156110253904,1.0613963581595345e12,-0.0,1.9707135060480342e9,3.12439912868649e12,0.33684956702976887,0.39637675869824107,259.0252024961426,1.4384582044562325e7,1.4384579726134656e7
0,2125,0.12225997720290502,57.56106484483532,1.0633684493138419e12,-0.0,1.9734692327213688e9,3.1302536702190664e12,0.3368462863563534,0.3973449259094413,259.02479180175897,1.4398216964700053e7,1.4398214635171989e7
0,2126,0.12205755549253026,57.56140073616248,1.0653432974875326e12,-0.0,1.9762275428331323e9,3.1361164585757065e12,0.336843014305672,0.39668705535072335,259.02630331273116,1.4411859613154052e7,1.4411857290360108e7
0,2127,0.12195738224212221,57.56137425446258,1.0673209052602535e12,-0.0,1.9789884337749245e9,3.141987493379011e12,0.33683974357754126,0.3963614922868972,259.02618414508163,1.4425507573623925e7,1.4425505253915567e7
0,2128,0.12184427176954613,57.561504524543395,1.0693012752174778e12,-0.0,1.981751908788723e9,3.1478667866849243e12,0.3368364787898098,0.3959938832510249,259.02677036044525,1.4439162429439751e7,1.4439160113277199e7
0,2129,0.12156972758569248,57.56157788542051,1.0712844099410679e12,-0.0,1.9845179685924869e9,3.153754345192337e12,0.3368332181460608,0.3951016146535006,259.0271004843923,1.4452823532701304e7,1.4452821225822533e7
0,2130,0.12165858985488448,57.56176871197396,1.0732703120166848e12,-0.0,1.9872866141099796e9,3.159650176037572e12,0.33682996285812444,0.3953904170283746,259.0279592038828,1.4466491404422399e7,1.4466489093906155e7
0,2131,0.12139335335595318,57.56167232591051,1.0752589840313168e12,-0.0,1.990057846426648e9,3.16555428670387e12,0.33682670981042057,0.39452839840684784,259.0275254665973,1.4480164826065257e7,1.4480162524494978e7
0,2132,0.12143566373684128,57.56197976327235,1.0772504285728369e12,-0.0,1.9928316678868165e9,3.171466687361856e12,0.33682346461195184,0.39466590714473415,259.02890893472556,1.4493845889028862e7,1.4493843585479796e7
0,2133,0.12121033272306347,57.561998782359154,1.0792446482303467e12,-0.0,1.9956080784492702e9,3.177387383101947e12,0.33682022158460084,0.39393358134995626,259.0289945206162,1.4507532496677248e7,1.4507530200650334e7
0,2134,0.1210743640772084,57.56209576267459,1.0812416455932288e12,-0.0,1.9983870798962123e9,3.183316382905288e12,0.33681698368767315,0.3934916832509273,259.02943093203567,1.4521225757655863e7,1.4521223465975706e7
0,2135,0.12092144881365707,57.56214343564197,1.0832414232540869e12,-0.0,2.0011686732279034e9,3.189253694087487e12,0.3368137498762349,0.39299470864438546,259.02964546038885,1.4534925286565065e7,1.4534922999829257e7
0,2136,0.12084811084309885,57.56233983606518,1.0852439838035239e12,-0.0,2.003952860080153e9,3.195199325327683e12,0.3368105217848276,0.39275636024007127,259.03052926229327,1.4548631684314048e7,1.4548629399703326e7
0,2137,0.1207068356562283,57.56233611627958,1.0872493298378599e12,-0.0,2.0067396408984196e9,3.201153282762063e12,0.3368072965021697,0.392297215882742,259.0305125232581,1.4562343891983975e7,1.4562341611901412e7
0,2138,0.12046069426385361,57.56240776374017,1.0892574639507947e12,-0.0,2.0095290177563176e9,3.2071155760122124e12,0.33680407639773546,0.39149725635752425,259.03083493683073,1.4576062748699507e7,1.457606047684749e7
0,2139,0.1205777752366207,57.562390094522996,1.091268388738187e12,-0.0,2.0123209906356685e9,3.2130862102315083e12,0.3368008597987572,0.39187776951901726,259.0307554253535,1.4589787744491212e7,1.4589785468033472e7
0,2140,0.12052699139846632,57.56257934861651,1.0932821067984016e12,-0.0,2.0151155624265e9,3.2190651967943086e12,0.33679764950769997,0.3917127220450155,259.0316070687743,1.4603519790744254e7,1.4603517515613725e7
0,2141,0.12036996297730723,57.56256369107959,1.0952986207294912e12,-0.0,2.0179127331438313e9,3.225052540931451e12,0.3367944419910689,0.3912023796762485,259.03153660985816,1.4617257633251939e7,1.4617255363201981e7
0,2142,0.12021711707175822,57.56269341268309,1.0973179331319517e12,-0.0,2.020712504735695e9,3.2310482520119067e12,0.3367912401418143,0.3907056304832142,259.0321203570739,1.4631002335655646e7,1.4631000070535382e7
0,2143,0.12005154071477499,57.56272527044783,1.0993400466061853e12,-0.0,2.023514877823075e9,3.2370523365686646e12,0.33678804190882955,0.3901675073230187,259.0322637170152,1.4644753158284465e7,1.4644750898538917e7
0,2144,0.11986651430262399,57.56275667730495,1.101364963754855e12,-0.0,2.0263198538815928e9,3.2430648029672803e12,0.3367848481099269,0.38956617148352796,259.03240504787226,1.4658510397616006e7,1.465850814392573e7
0,2145,0.1196826862280335,57.56276722204487,1.1033926871815107e12,-0.0,2.0291274340444043e9,3.2490856588437363e12,0.3367816585549494,0.3889687302411089,259.0324524992019,1.4672273991184749e7,1.4672271743501749e7
0,2146,0.11956484394405772,57.56293438763208,1.1054232194912402e12,-0.0,2.031937619822329e9,3.255114912647478e12,0.33677847468015826,0.3885857428181876,259.0332047443444,1.4686044477524187e7,1.468604223352461e7
0,2147,0.11964630301271914,57.562942303968455,1.107456563290321e12,-0.0,2.0347504114903846e9,3.2611525701795347e12,0.33677529376913634,0.3888504847913372,259.03324036785807,1.469982089351996e7,1.4699818646196505e7
0,2148,0.11926136691946598,57.56303224309895,1.1094927211830933e12,-0.0,2.0375658119012656e9,3.267198642780825e12,0.3367721181900879,0.38759944248826445,259.03364509394527,1.4713603985383503e7,1.4713601751124365e7
0,2149,0.11923422349185453,57.5630199566121,1.1115316957821077e12,-0.0,2.0403838205180314e9,3.273253134511142e12,0.33676894595332413,0.3875112263485272,259.03358980475446,1.4727393177415455e7,1.4727390943652002e7
0,2150,0.11929931863275553,57.563051913525925,1.1135734896947173e12,-0.0,2.043204439303472e9,3.2793160548077476e12,0.336765778411211,0.38772278555645545,259.03373361086665,1.474118891995247e7,1.4741186683448039e7
0,2151,0.11916587634093148,57.56312282255571,1.1156181055318503e12,-0.0,2.0460276699318323e9,3.285387412491521e12,0.33676261566849885,0.3872890981080273,259.0340527015007,1.4754991202326639e7,1.4754988970049504e7
0,2152,0.11926769305321824,57.56310239306604,1.117665545905053e12,-0.0,2.0488535126533394e9,3.2914672133249336e12,0.3367594564087224,0.3876200024229593,259.03396076879716,1.4768799620344695e7,1.476879738403824e7
0,2153,0.11892045251583677,57.56321969815505,1.119715813429714e12,-0.0,2.0516819702383056e9,3.297555468493358e12,0.33675630287718544,0.3864914706764695,259.03448864169775,1.4782614883135637e7,1.47826126585541e7
0,2154,0.1188403906811035,57.56334372256103,1.1217689107179146e12,-0.0,2.054513042468455e9,3.3036521827591377e12,0.33675315359703706,0.38623126971358634,259.03504675152465,1.4796436579007823e7,1.4796434356778212e7
0,2155,0.1188619599361478,57.56328534579734,1.1238248403868625e12,-0.0,2.0573467305144188e9,3.3097573638717104e12,0.3367500071120125,0.38630136979248036,259.03478405608803,1.4810264136338057e7,1.4810261912900552e7
0,2156,0.11845250996221279,57.563388824246815,1.1258836050518628e12,-0.0,2.0601830370523736e9,3.3158710228330547e12,0.33674686650807467,0.3849706573771916,259.03524970911064,1.4824098611295076e7,1.482409640173126e7
0,2157,0.11860172394928009,57.56349862565092,1.1279452073327063e12,-0.0,2.0630219614014127e9,3.3219931634101406e12,0.33674372997182944,0.3854556028351603,259.03574381542916,1.4837939512701053e7,1.4837937297472088e7
0,2158,0.1184613254599131,57.5635076464717,1.130009649848067e12,-0.0,2.0658635060092876e9,3.3281237961199756e12,0.336740597089898,0.3849993077447176,259.03578440912264,1.4851786530987654e7,1.4851784320218705e7
0,2159,0.11836317332661973,57.56342654332416,1.1320769352185757e12,-0.0,2.0687076715801513e9,3.334262927722971e12,0.33673746776692887,0.38468031331151414,259.03541944495873,1.486563969240416e7,1.4865637484616607e7
0,2160,0.11810032783796982,57.56358004615236,1.1341470660662063e12,-0.0,2.0715544601215923e9,3.340410567796433e12,0.33673434471927743,0.3838260654734019,259.0361102076856,1.4879499987315562e7,1.4879497788256077e7
0,2161,0.11808085700779969,57.56356499546783,1.13622004501355e12,-0.0,2.0744038716182246e9,3.3465667215534336e12,0.3367312244764491,0.383762785275349,259.0360424796052,1.4893366183354964e7,1.4893363984529255e7
0,2162,0.1179668419277849,57.56368797750801,1.1382958746843728e12,-0.0,2.0772559082427723e9,3.352731398936501e12,0.33672810967129535,0.3833922362653009,259.03659589878606,1.4907239218119375e7,1.4907237022824554e7
0,2163,0.11766181496771405,57.56365859971315,1.1403745577049934e12,-0.0,2.0801105710069988e9,3.358904607383145e12,0.3367249980256729,0.38240089864507065,259.03646369870916,1.4921118211370032e7,1.4921116026252573e7
0,2164,0.11792077248694506,57.56372382492763,1.1424560967013794e12,-0.0,2.0829678601876767e9,3.365086352744753e12,0.33672189109974787,0.38324251058257147,259.03675721217434,1.4935003899154436e7,1.49350017045783e7
0,2165,0.11767515086933072,57.5637269917725,1.144540494302658e12,-0.0,2.0858277785692286e9,3.3712766462997217e12,0.33671878820944523,0.38244424032532487,259.0367714629762,1.4948895825561292e7,1.494889363909747e7
0,2166,0.11769574608598163,57.5637033357586,1.1466277531355447e12,-0.0,2.0886903261506212e9,3.3774754933067007e12,0.3367156892177909,0.3825111747794403,259.03666501091374,1.4962794083288739e7,1.4962791895666907e7
0,2167,0.11732379902663612,57.563676235462346,1.1487178758319075e12,-0.0,2.0915555052493067e9,3.3836829040433403e12,0.33671259465347814,0.3813023468365674,259.03654305958054,1.4976698755572282e7,1.4976696580442553e7
0,2168,0.11709890299857167,57.5637487127826,1.1508108650230422e12,-0.0,2.0944233162830832e9,3.389898884678682e12,0.33670950503150265,0.38057143474535793,259.0368692075217,1.4990610145146107e7,1.4990607977382746e7
0,2169,0.11732379904500582,57.56367623546237,1.1529067233411594e12,-0.0,2.0972937597682614e9,3.3961234415961997e12,0.3367064182616418,0.3813023468962689,259.03654305958065,1.5004527504041038e7,1.500452532803554e7
0,2170,0.11724381693352567,57.5638443672571,1.1550054534215088e12,-0.0,2.100166838446559e9,3.402356586007524e12,0.3367033377589303,0.3810424050339584,259.03729965265694,1.5018452016667554e7,1.5018449843003117e7
0,2171,0.11699183166544896,57.56387126365183,1.157107057897422e12,-0.0,2.1030425530281098e9,3.408598324726604e12,0.3367002604525754,0.38022345291270915,259.0374206864333,1.5032382521444684e7,1.5032380356087213e7
0,2172,0.11696885885933145,57.56376936937471,1.159211539406339e12,-0.0,2.1059209041079412e9,3.414848664316109e12,0.3366971862290553,0.3801487912928272,259.0369621621862,1.5046319048813935e7,1.5046316883817978e7
0,2173,0.11671258821468514,57.56395006053051,1.1613189005855613e12,-0.0,2.108801893884063e9,3.421107614824508e12,0.3366941185223485,0.3793159116977267,259.0377752723873,1.506026285580267e7,1.5060260699250514e7
0,2174,0.11681804481443561,57.563951349915364,1.1634291440737043e12,-0.0,2.111685522346628e9,3.427375181507865e12,0.33669105342161454,0.37965864564691576,259.03778107461915,1.5074212529349482e7,1.5074210368713226e7
0,2175,0.11661108695127366,57.56393012015448,1.1655422725113867e12,-0.0,2.1145717919008167e9,3.4336513748728896e12,0.33668799249416465,0.3789860325916394,259.0376855406952,1.5088168558053711e7,1.5088166404150212e7
0,2176,0.11640490297867859,57.56387797496454,1.1676582885384563e12,-0.0,2.117460703252385e9,3.439936201738733e12,0.336684935504641,0.3783159346807054,259.0374508873404,1.5102130910663472e7,1.5102128763457986e7
0,2177,0.11616074459266601,57.56388398692106,1.169777194798175e12,-0.0,2.12035225770573e9,3.446229670227199e12,0.3366818831509091,0.37752241992616453,259.0374779411448,1.5116099858132323e7,1.511609771892719e7
0,2178,0.11617353882256157,57.563969017659424,1.171898993935066e12,-0.0,2.1232464559887407e9,3.4525317872084116e12,0.33667883542814864,0.3775640011733251,259.0378605794674,1.5130075458270222e7,1.5130073318196554e7
0,2179,0.11634557869745984,57.563870517915774,1.174023688591361e12,-0.0,2.126143299431237e9,3.4588425608693047e12,0.33667579037146583,0.3781231307667445,259.037417330621,1.5144056916453015e7,1.5144054770010628e7
0,2180,0.11610643443164037,57.56393652379427,1.1761512814163518e12,-0.0,2.12904279022474e9,3.4651620012735815e12,0.33667275092981436,0.3773459119028312,259.0377143570742,1.5158045298910197e7,1.515804316029798e7
0,2181,0.11586761669673003,57.56394796437754,1.17828177505612e12,-0.0,2.1319449288875666e9,3.4714901148476626e12,0.33666971520840305,0.3765697542643726,259.0377658396989,1.5172039933548294e7,1.5172037802743603e7
0,2182,0.11571472666120292,57.56377004897864,1.1804151721570098e12,-0.0,2.134849716518231e9,3.47782690928577e12,0.3366666821383762,0.37607286164890946,259.0369652204039,1.518604041008272e7,1.5186038284117717e7
0,2183,0.11569014835997649,57.56386039266687,1.1825514753711897e12,-0.0,2.137757154229157e9,3.48417239231106e12,0.33666365515762686,0.3759929821699236,259.0373717670009,1.5200048115477994e7,1.5200045989936093e7
0,2184,0.11541379862289451,57.563950187516284,1.184690687349985e12,-0.0,2.1406672438566115e9,3.4905265732328545e12,0.33666063241363337,0.37509484552440714,259.0377758438233,1.5214062241492094e7,1.5214060125030162e7
0,2185,0.1155418226781339,57.563894037493405,1.1868328107432112e12,-0.0,2.1435799855948799e9,3.4968894577816016e12,0.33665761246985987,0.3755109237039352,259.0375231687203,1.5228082335275132e7,1.5228080213991972e7
0,2186,0.11524965746851482,57.563955080319424,1.188977848205969e12,-0.0,2.1464953819287734e9,3.5032610566903296e12,0.33665459772186684,0.37456138677267314,259.0377978614374,1.5242109209770454e7,1.5242107098104777e7
0,2187,0.11524983853081341,57.563834737603415,1.1911258023917363e12,-0.0,2.1494134330218306e9,3.509641375627007e12,0.33665158555948826,0.3745619752251436,259.0372563192154,1.5256141946746545e7,1.5256139834655458e7
0,2188,0.11520516901186599,57.563752357978814,1.1932766759571455e12,-0.0,2.1523341405630445e9,3.516030423594796e12,0.3366485777930221,0.3744167992885645,259.0368856109047,1.5270181217372997e7,1.527017910639649e7
0,2189,0.11493183035113842,57.56381088297831,1.195430471558843e12,-0.0,2.1552575060003166e9,3.5224282090758506e12,0.33664557527133127,0.3735284486411999,259.0371489734024,1.5284227336982066e7,1.528422523496171e7
0,2190,0.11496668972625793,57.56386853043312,1.1975871918551729e12,-0.0,2.1581835297395053e9,3.5288347382743438e12,0.3366425766542314,0.37364174161033825,259.03740838694904,1.5298279865964338e7,1.529827776233348e7
0,2191,0.11456916016779395,57.56388852186586,1.199746839504932e12,-0.0,2.1611122142162623e9,3.5352500218428984e12,0.336639582039226,0.37234977054533036,259.0374983483964,1.5312338706411965e7,1.5312336615972796e7
0,2192,0.1146602753363638,57.56391429535536,1.2019094171694998e12,-0.0,2.164043559133876e9,3.5416740644519565e12,0.33663659127393475,0.37264589484318233,259.03761432909914,1.5326403973144326e7,1.5326401879176319e7
0,2193,0.11438318250936887,57.56384351098674,1.2040749275104187e12,-0.0,2.166977567171028e9,3.548106877295646e12,0.33663360403274495,0.3717453431554488,259.03729579944036,1.5340475371728145e7,1.5340473286817653e7
0,2194,0.11455428256650751,57.56374701000481,1.2062433731909373e12,-0.0,2.169914238182741e9,3.5545484653819966e12,0.33663062042056124,0.37230141834114944,259.0368615450216,1.535455310195832e7,1.5354551010789203e7
0,2195,0.11439002568714145,57.56372800188595,1.2084147568753884e12,-0.0,2.172853574553647e9,3.5609988392698667e12,0.33662764158184477,0.3717675834832097,259.03677600848675,1.5368637490805756e7,1.5368635404838882e7
0,2196,0.1142341535738004,57.56372804471371,1.2105890812297498e12,-0.0,2.17579557698786e9,3.5674580058355913e12,0.336624666904916,0.37126099911485133,259.0367762012117,1.5382728354913553e7,1.53827262738583e7
0,2197,0.11412988412877126,57.563735096437256,1.212766348918076e12,-0.0,2.1787402466394753e9,3.5739259729488516e12,0.3366216962721517,0.3709221234185066,259.0368079339677,1.539682565700684e7,1.5396823579099644e7
0,2198,0.11409119622888526,57.563518130009626,1.2149465626123853e12,-0.0,2.181687584963324e9,3.5804027491370015e12,0.3366187279936004,0.37079638774387713,259.0358315850433,1.541092869712896e7,1.5410926620132104e7
0,2199,0.11406755413360012,57.563622206186935,1.2171297249777876e12,-0.0,2.1846375926406155e9,3.5868883412389263e12,0.33661576604284443,0.3707195509342004,259.0362999278412,1.5425039127024973e7,1.542503705042654e7
0,2200,0.11390780197952333,57.56356744936222,1.2193158386875208e12,-0.0,2.187590271677025e9,3.593382759001934e12,0.3366128070079043,0.37020035643345084,259.03605352213,1.5439155496071886e7,1.543915342451144e7
0,2201,0.11373815286001329,57.56348182846615,1.2215049064114731e12,-0.0,2.190545622943605e9,3.599886009687401e12,0.33660985174813235,0.3696489967950432,259.0356682280977,1.5453278189564848e7,1.5453276123374885e7
0,2202,0.11375574894782406,57.56361736600298,1.223696930823732e12,-0.0,2.1935036469892097e9,3.6063980998465073e12,0.3366069019680427,0.3697061840804282,259.03627814701343,1.5467407966987574e7,1.5467405899793845e7
0,2203,0.1135207492787027,57.56347323191909,1.225891914597622e12,-0.0,2.1964643464301224e9,3.6129190405879375e12,0.33660395428341233,0.3689424351557838,259.0356295436359,1.5481543319939325e7,1.5481541260334747e7
0,2204,0.11346014896988768,57.56336188981254,1.228089860408486e12,-0.0,2.1994277213681974e9,3.6194488374870215e12,0.3366010107202863,0.368745484152135,259.03512850415643,1.5495685186755262e7,1.5495683128806865e7
0,2205,0.1132002646194527,57.56344362346543,1.2302907709322446e12,-0.0,2.202393773353858e9,3.625987499313012e12,0.336598072595614,0.3679008600132213,259.03549630559445,1.550983405936102e7,1.5509832009833978e7
0,2206,0.11316861973183656,57.56331999109588,1.2324946488473347e12,-0.0,2.205362503544296e9,3.632535033971382e12,0.3365951368518941,0.3677980141284688,259.0349399599315,1.5523988723900957e7,1.552398667504648e7
0,2207,0.11323058414541974,57.56340476208247,1.234701496832292e12,-0.0,2.2083339126905704e9,3.639091448475797e12,0.33659220648914223,0.36799939847261415,259.0353214293711,1.5538150435224375e7,1.5538148383867374e7
0,2208,0.11315814453126286,57.563311558652664,1.236911317566801e12,-0.0,2.211308003029533e9,3.6456567531224077e12,0.3365892788736481,0.3677639697266043,259.03490201393697,1.5552318028042197e7,1.5552315978743015e7
0,2209,0.11285577618800416,57.56312928695913,1.2391241137319888e12,-0.0,2.214284775796836e9,3.6522309560032217e12,0.33658635468082454,0.3667812726110135,259.0340817913161,1.5566491773236774e7,1.5566489733786369e7
0,2210,0.11288578396316559,57.56325050865597,1.2413398880121099e12,-0.0,2.2172642305631704e9,3.6588140615324966e12,0.33658343638836874,0.36687879788028815,259.03462728895187,1.5580672848491078e7,1.5580670807627335e7
0,2211,0.11273854614704872,57.563185821274956,1.2435586430886345e12,-0.0,2.220246370279926e9,3.6654060816002812e12,0.336580520795706,0.36640027497790834,259.0343361957373,1.5594859782112893e7,1.5594857745836781e7
0,2212,0.11263109929145614,57.56313141775752,1.245780381647699e12,-0.0,2.2232311954445553e9,3.672007022675657e12,0.33657760916977114,0.3660510726972324,259.03409137990883,1.5609053163847407e7,1.5609051130810065e7
0,2213,0.11262912314287694,57.56296523719268,1.24800510637523e12,-0.0,2.2262187074256067e9,3.678616893157637e12,0.3365747006210949,0.36604465021435006,259.03334356736707,1.5623252623266539e7,1.5623250589900373e7
0,2214,0.11237269412394316,57.563040407546495,1.2502328199585054e12,-0.0,2.229208907256313e9,3.6852357007069717e12,0.3365717977767187,0.3652112559028153,259.03368183395924,1.5637459235076515e7,1.5637457209982008e7
0,2215,0.11236247287249546,57.56302796477672,1.2524635250860444e12,-0.0,2.2322017960501246e9,3.691863453164982e12,0.33656889809380697,0.36517803683561023,259.0336258414952,1.5651671995109683e7,1.565166996996723e7
0,2216,0.1122952724858429,57.562832086459885,1.2546972244480076e12,-0.0,2.235197375748051e9,3.698500160209674e12,0.33656600105635515,0.3649596355789894,259.0327443890695,1.5665890619102448e7,1.5665888595835738e7
0,2217,0.11216048039079318,57.562780508807734,1.2569339207351274e12,-0.0,2.238195646829042e9,3.7051458282848584e12,0.33656310892995644,0.36452156127007784,259.0325122896348,1.5680116098465841e7,1.5680114079355493e7
0,2218,0.11207677787563436,57.56273092147296,1.2591736166397446e12,-0.0,2.2411966106412325e9,3.7118004657625093e12,0.33656022066451685,0.3642495280958117,259.03228914662833,1.5694348000639178e7,1.5694345983960424e7
0,2219,0.11187909835971724,57.56271419940586,1.2614163148537683e12,-0.0,2.244200268583479e9,3.7184640811329707e12,0.3365573365442492,0.363607069669081,259.03221389732636,1.5708586421941215e7,1.5708584411532663e7
0,2220,0.11180961084759117,57.56256172504327,1.26366201807435e12,-0.0,2.2472066219170184e9,3.7251366825814307e12,0.3365544552915856,0.3633812352546713,259.0315277626947,1.5722830848210178e7,1.572282883975182e7
0,2221,0.11193670606503328,57.562639098652824,1.2659107289959434e12,-0.0,2.250215670797104e9,3.7318182758444243e12,0.3365515793653999,0.36379429471135816,259.03187594393773,1.573708238355172e7,1.5737080370424947e7
0,2222,0.11156455028102782,57.56260443042648,1.2681624503159004e12,-0.0,2.253227418437941e9,3.7385088734532046e12,0.3365487067576363,0.3625847884133404,259.03171993691916,1.575134000682658e7,1.5751338005835548e7
0,2223,0.11153538302269654,57.562401546529415,1.270417184732836e12,-0.0,2.2562418648924513e9,3.745208480923083e12,0.3365458366823113,0.36248999482376376,259.03080695938235,1.5765603533196766e7,1.576560153279947e7
0,2224,0.11143344136013292,57.562347421696266,1.2726749349453782e12,-0.0,2.2592590111594086e9,3.751917105873147e12,0.3365429714833273,0.362158684420432,259.0305633976332,1.5779873928254383e7,1.57798719308963e7
0,2225,0.11127721623032116,57.56236990763028,1.27493570365539e12,-0.0,2.2622788586060824e9,3.7586347567431436e12,0.3365401106504066,0.36165095274854375,259.03066458433625,1.5794150973518282e7,1.579414898102e7
0,2226,0.11108477847628273,57.56232215369509,1.2771994935639678e12,-0.0,2.265301408844543e9,3.7653614425239844e12,0.33653725317687877,0.3610255300479189,259.0304496916279,1.5808434224844545e7,1.580843223841523e7
0,2227,0.11113138940202194,57.56228860027961,1.2794663073744333e12,-0.0,2.2683266624065733e9,3.772097169805005e12,0.33653439949485436,0.36117701555657133,259.03029870125823,1.5822723932507671e7,1.5822721944133956e7
0,2228,0.11103237145669709,57.562034826682876,1.2817361477914133e12,-0.0,2.271354621851986e9,3.7788419496948115e12,0.33653154821321557,0.36085520723426556,259.02915672007293,1.5837019395109188e7,1.583701740967162e7
0,2229,0.1109136927663689,57.56200153191803,1.2840090175199402e12,-0.0,2.2743852868238816e9,3.785595786810492e12,0.33652870221440817,0.3604695014906989,259.0290068936311,1.5851321941958627e7,1.5851319960114973e7
0,2230,0.11091754282706323,57.56197986550467,1.2862849192671514e12,-0.0,2.2774186589513373e9,3.7923586901943306e12,0.33652586002409995,0.3604820141879555,259.028909394771,1.5865630939442644e7,1.5865628957089705e7
0,2231,0.11076483069589732,57.56187371804239,1.2885638557411138e12,-0.0,2.280454740211023e9,3.7991306696696777e12,0.3365230211299787,0.3599856997616663,259.0284317311908,1.5879946102228299e7,1.5879944124606978e7
0,2232,0.1105946121416704,57.5616939324075,1.2908458296515886e12,-0.0,2.283493531576337e9,3.8059117328267954e12,0.33652018553558094,0.35943248946042883,259.02762269583377,1.5894267460639734e7,1.5894265488330958e7
0,2233,0.11041929014655832,57.56165873595918,1.2931308437086304e12,-0.0,2.2865350334977446e9,3.8127018860918325e12,0.33651735467101246,0.35886269297631457,259.0274643118163,1.590859567358568e7,1.5908593706754936e7
0,2234,0.11028442522602991,57.56176643356899,1.295418900621767e12,-0.0,2.2895792470936484e9,3.819501137385444e12,0.3365145284889642,0.3584243819845972,259.02794895106047,1.592293073502896e7,1.592292877232206e7
0,2235,0.11034479181336129,57.561464106449634,1.2977100031074172e12,-0.0,2.2926261753050838e9,3.8263094986994453e12,0.3365117032780805,0.3586205733934242,259.02658847902336,1.5937270972490799e7,1.5937269007394068e7
0,2236,0.11024292472170219,57.561390496104835,1.3000041538769744e12,-0.0,2.295675817641598e9,3.8331269743696396e12,0.3365088833972312,0.3582895053455321,259.0262572324718,1.5951618321254872e7,1.5951616359181236e7
0,2237,0.11027494072701757,57.56131129784322,1.3023013556474392e12,-0.0,2.298728175681758e9,3.839953573352654e12,0.33650606716114373,0.3583935573628071,259.02590084029447,1.596597206847761e7,1.5965970104961185e7
0,2238,0.11010578941332294,57.56131070681216,1.304601611134949e12,-0.0,2.3017832508498874e9,3.8467893042670986e12,0.3365032552675262,0.3578438155932996,259.02589818065474,1.5980332474304538e7,1.5980330516054675e7
0,2239,0.10997080612187479,57.56103661558821,1.3069049230555757e12,-0.0,2.304841045339722e9,3.8536341774600625e12,0.3365004453122655,0.3574051198960931,259.02466477014696,1.5994698471590135e7,1.5994696517463462e7
0,2240,0.10982911946445642,57.561028358441774,1.3092112941314268e12,-0.0,2.3079015583547297e9,3.860488196583168e12,0.3364976408101932,0.35694463825948336,259.02462761298796,1.6009071689203542e7,1.6009069739420846e7
0,2241,0.10972558366369467,57.56107019698564,1.3115207270794912e12,-0.0,2.3109647918510294e9,3.867351371458666e12,0.3364948403282176,0.3566081469070077,259.02481588643536,1.6023451475014372e7,1.602344952830433e7
0,2242,0.10952396991189849,57.560891955644706,1.3138332246231694e12,-0.0,2.314030748352938e9,3.874223713184117e12,0.3364920421829977,0.3559529022136701,259.0240138004012,1.6037837016029984e7,1.6037835075648168e7
0,2243,0.10957594266155948,57.56088380016012,1.3161487894842886e12,-0.0,2.3170994269430337e9,3.8811052251489355e12,0.3364892487189882,0.35612181365006834,259.0239771007205,1.605222948357758e7,1.6052227541100953e7
0,2244,0.10931619686667982,57.56062509575096,1.3184674243862114e12,-0.0,2.320170831469579e9,3.8879959214315244e12,0.3364864574919374,0.3552776398167094,259.0228129308793,1.6066627618306978e7,1.6066625684082352e7
0,2245,0.10936368804383777,57.56053288500725,1.3207891320544395e12,-0.0,2.3232449604324555e9,3.8948958041164233e12,0.33648367088260267,0.35543198614247273,259.0223979825326,1.6081032667739762e7,1.6081030731572729e7
0,2246,0.10926180214013197,57.5604684027471,1.3231139152158435e12,-0.0,2.3263218163366423e9,3.9018048842762554e12,0.3364808882035997,0.35510085695542887,259.0221078123619,1.609544422118944e7,1.6095442288034713e7
0,2247,0.1091864547258958,57.56037019342038,1.3254417765967693e12,-0.0,2.3294014003857875e9,3.9087231700700947e12,0.33647810897614555,0.35485597785916134,259.0216658703917,1.610986209012741e7,1.6109860159104224e7
0,2248,0.10915999494126111,57.56020276252799,1.3277727189270232e12,-0.0,2.332483713925508e9,3.915650669977519e12,0.3364753329608345,0.3547699835590986,259.02091243137596,1.61242861671161e7,1.6124284236604018e7
0,2249,0.10919513295672571,57.560144353545525,1.3301067449343025e12,-0.0,2.3355687573512106e9,3.9225873903485703e12,0.3364725612733432,0.35488418210935857,259.02064959095486,1.61387169896014e7,1.6138715057559041e7
0,2250,0.10885202198131833,57.559986002910094,1.3324438573526428e12,-0.0,2.338656533514999e9,3.9295333430561045e12,0.33646979278817873,0.35376907143928454,259.01993701309544,1.6153153935049675e7,1.6153152014005248e7
0,2251,0.10868139967441531,57.559905791810316,1.334784058912968e12,-0.0,2.341747041947844e9,3.9364885325116284e12,0.33646702836908726,0.3532145489418498,259.0195760631464,1.6167597530839728e7,1.616759561507261e7
0,2252,0.1086230808938227,57.55982261511796,1.3371273523486729e12,-0.0,2.3448402843300896e9,3.9434529679626885e12,0.33646426752613057,0.3530250129049238,259.0192017680308,1.6182047533414047e7,1.61820456192117e7
0,2253,0.10865943545539347,57.55961685189796,1.339473740392792e12,-0.0,2.347936262482681e9,3.950426658980688e12,0.33646150951509113,0.35314316523002875,259.0182758335408,1.619650358240301e7,1.6196501666638186e7
0,2254,0.10838717476594267,57.55960087781386,1.3418232257843e12,-0.0,2.3510349767472777e9,3.957409611804064e12,0.33645875646202444,0.3522583179893137,259.01820395016233,1.6210966626808321e7,1.6210964719670333e7
0,2255,0.10834409043036253,57.55953962359847,1.3441758112591091e12,-0.0,2.3541364286232595e9,3.964401835286341e12,0.3364560066485056,0.3521182938986782,259.0179283061931,1.6225435948344441e7,1.6225434042268027e7
0,2256,0.1082107708836024,57.55939635460585,1.3465314995552495e12,-0.0,2.357240620020888e9,3.9714033392118735e12,0.33645325998806125,0.35168500537170777,259.0172835957263,1.6239911441931998e7,1.6239909539890798e7
0,2257,0.10823770766306802,57.55923548266729,1.3488902934128582e12,-0.0,2.360347551449638e9,3.9784141302089746e12,0.33645051676279175,0.3517725499049711,259.0165596720028,1.625439329737881e7,1.6254391394092057e7
0,2258,0.10790104679595658,57.559148693683554,1.3512521955724468e12,-0.0,2.363457224473624e9,3.985434217288997e12,0.3364477777671136,0.35067840208685885,259.016169121576,1.6268881800242925e7,1.6268879907680275e7
0,2259,0.10788609402350474,57.55895889276351,1.3536172087761511e12,-0.0,2.366569640147674e9,3.992463608317445e12,0.3364450415962229,0.3506298055763904,259.0153150174358,1.6283376404713627e7,1.628337451228694e7
0,2260,0.10802497064932648,57.55892840010362,1.3559853357666453e12,-0.0,2.3696847985766273e9,3.999502309016532e12,0.33644230992948154,0.3510811546103111,259.0151778004663,1.6297877904317668e7,1.6297876006966967e7
0,2261,0.1076834684789491,57.55870210857623,1.3583565792895928e12,-0.0,2.372802703845627e9,4.006550334105369e12,0.3364395808704985,0.34997127255658456,259.014159488593,1.631238524003851e7,1.6312383353559904e7
0,2262,0.10785106182760565,57.55847925923753,1.3607309420895718e12,-0.0,2.375923354574931e9,4.013607685958923e12,0.3364368551917637,0.3505159509397184,259.0131566665689,1.6326898994977465e7,1.632689710263754e7
0,2263,0.1077733236809198,57.55837973801411,1.3631084269146445e12,-0.0,2.3790467524979105e9,4.0206743739881265e12,0.3364341339517642,0.3502633019629893,259.0127088210635,1.6341419543549102e7,1.6341417653410835e7
0,2264,0.10752266651899264,57.558465239408434,1.3654890365103633e12,-0.0,2.3821728983450665e9,4.027750405342867e12,0.3364314174782081,0.3494486661867261,259.01309357733794,1.6355947070243234e7,1.6355945187984072e7
0,2265,0.10748503985447191,57.55818994471676,1.3678727736290798e12,-0.0,2.3853017957757206e9,4.0348357938029272e12,0.3364287022912232,0.3493263795270337,259.0118547512254,1.6370479924012886e7,1.637047804263593e7
0,2266,0.10730062288526127,57.558065557865575,1.370259641020923e12,-0.0,2.388433443712152e9,4.0419305424308135e12,0.3364259916407985,0.3487270243770991,259.0112950103951,1.6385019652683811e7,1.6385017777001915e7
0,2267,0.10729150433536042,57.557884756179625,1.3726496414346714e12,-0.0,2.3915678440355606e9,4.0490346609939443e12,0.33642328412657796,0.3486973890899214,259.0104814028083,1.6399565626102762e7,1.6399563750369275e7
0,2268,0.10725839623015859,57.55776145495473,1.3750427776255815e12,-0.0,2.3947049976158085e9,4.056148156967072e12,0.33642058051507284,0.3485897877480154,259.0099265472963,1.6414118190855263e7,1.6414116315856662e7
0,2269,0.1071485211416322,57.55771879475601,1.3774390523473457e12,-0.0,2.397844905600572e9,4.0632710384603525e12,0.3364178809584347,0.34823269371030463,259.0097345764021,1.6428677417501783e7,1.6428675545752855e7
0,2270,0.10675730313019377,57.55753590212839,1.3798384683564998e12,-0.0,2.400987570830516e9,4.0704033174287715e12,0.33641518422249733,0.34696123517312977,259.00891155957777,1.6443242644490832e7,1.6443240785184246e7
0,2271,0.10686450465098052,57.557189597458375,1.382241028407398e12,-0.0,2.40413299347436e9,4.077544999772874e12,0.336412489827212,0.34730964011568666,259.00735318856266,1.645781378854162e7,1.6457811925386762e7
0,2272,0.10669138914759621,57.557161827040744,1.3846467352606292e12,-0.0,2.4072811730386505e9,4.0846960898831846e12,0.3364098009682891,0.34674701472968766,259.00722822168336,1.6472392314261807e7,1.6472390456414815e7
0,2273,0.10666156063401344,57.5571000518658,1.3870555916742007e12,-0.0,2.4104321121976643e9,4.09185659935109e12,0.3364071153578195,0.34665007206054366,259.0069502333961,1.6486977152793186e7,1.6486975295574602e7
0,2274,0.10643682070879197,57.55696003365473,1.3894676004053972e12,-0.0,2.4135858129767056e9,4.0990265383036313e12,0.3364044328794026,0.34591966730357393,259.0063201514463,1.6501568176889716e7,1.65015663266556e7
0,2275,0.10625245692247301,57.55675001620874,1.3918827642195066e12,-0.0,2.4167422761880136e9,4.1062059141082246e12,0.3364017534760524,0.3453204849980373,259.00537507293933,1.6516165407324046e7,1.651616356275009e7
0,2276,0.1065993834908586,57.55678947769518,1.3943010858775237e12,-0.0,2.41990150025026e9,4.113394728692068e12,0.33639907879981296,0.34644799634529044,259.0055526496283,1.6530769797097586e7,1.6530767940874511e7
0,2277,0.10645766243498342,57.556514025163324,1.3967225681447224e12,-0.0,2.4230634915685816e9,4.1205930021569385e12,0.33639640598575526,0.3459874029136961,259.00431311323496,1.654537966534145e7,1.6545377813397845e7
0,2278,0.10601647112129804,57.55628159126519,1.399147213784202e12,-0.0,2.4262282487830553e9,4.1278007369435977e12,0.3363937370412518,0.34455353114421866,259.0032671606933,1.6559996086017827e7,1.6559994248093927e7
0,2279,0.10628972732516528,57.5561933464283,1.401575025563509e12,-0.0,2.429395770856498e9,4.135017936218449e12,0.33639107210492086,0.3454416138067872,259.00287005892733,1.6574619345892932e7,1.6574617498737557e7
0,2280,0.10601176667361567,57.55603006866651,1.4040060062491443e12,-0.0,2.4325660624038234e9,4.142244616031573e12,0.3363884104450824,0.34453824168925096,259.0021353089993,1.6589248807295686e7,1.6589246968844673e7
0,2281,0.10591951161018377,57.555802392595226,1.4064401586113162e12,-0.0,2.4357391234388223e9,4.1494807819526377e12,0.3363857518010488,0.34423841273309724,259.0011107666785,1.6603884489479639e7,1.6603882653687038e7
0,2282,0.10577576722672709,57.55571137279627,1.4088774854190452e12,-0.0,2.438914954186053e9,4.1567264400335273e12,0.33638309742882677,0.34377124348686305,259.0007011775832,1.6618527001387581e7,1.6618525169924248e7
0,2283,0.10581322946689106,57.555581372204685,1.4113179894435051e12,-0.0,2.442093556681178e9,4.1639816004596245e12,0.3363804462083119,0.34389299576739596,259.00011617492106,1.6633175810608659e7,1.6633173977591047e7
0,2284,0.10586948233174735,57.55551480895112,1.4137616734564866e12,-0.0,2.4452749316852083e9,4.171246270512529e12,0.33637779879103913,0.3440758175781789,258.9998166402801,1.664783122800993e7,1.6647829392826928e7
0,2285,0.10559613620508432,57.55535281564636,1.4162085402335469e12,-0.0,2.448459082057094e9,4.178520462266913e12,0.336375154412022,0.343187442666524,258.9990876704086,1.6662492781819304e7,1.6662490955171878e7
0,2286,0.10524048589603172,57.55513805701832,1.4186585925479612e12,-0.0,2.451646008343422e9,4.185804182525101e12,0.33637251320546063,0.3420315791621031,258.9981212565824,1.6677160596104508e7,1.6677158780638414e7
0,2287,0.10551198854034807,57.55493113004657,1.4211118331774456e12,-0.0,2.4548357102387094e9,4.1930974361384824e12,0.33636987520836564,0.34291396275613123,258.9971900852096,1.6691834840862615e7,1.669183301627104e7
0,2288,0.10538588360347327,57.55469777440564,1.4235682648958245e12,-0.0,2.4580281907885475e9,4.2004002356283726e12,0.33636724065909546,0.34250412171128813,258.9961399848254,1.6706515430783845e7,1.6706513609943124e7
0,2289,0.10511960925478783,57.55461719551725,1.4260278904843848e12,-0.0,2.4612234495049276e9,4.2077125854323945e12,0.33636461045267124,0.34163873007806045,258.99577737982764,1.6721202900177881e7,1.6721201087619256e7
0,2290,0.10497811654776051,57.55439867509011,1.4284907127223176e12,-0.0,2.4644214893055043e9,4.215034497787287e12,0.33636198282875973,0.3411788787802217,258.99479403790554,1.6735896370447341e7,1.673589456212755e7
0,2291,0.10488859550740046,57.554210071297646,1.430956734389886e12,-0.0,2.4676223102962375e9,4.222365978498794e12,0.3363593587600865,0.3408879353990515,258.99394532083943,1.675059634750029e7,1.6750594541738957e7
0,2292,0.1050133524003762,57.55412004099317,1.433425958270291e12,-0.0,2.470825912918858e9,4.229707034139732e12,0.33635673855435794,0.34129339530122266,258.9935401844693,1.6765303034870429e7,1.676530122474891e7
0,2293,0.10485482511691484,57.553879188528676,1.4358983871460054e12,-0.0,2.4740323010272155e9,4.2370576791093994e12,0.33635412102204687,0.3407781816299732,258.99245634837905,1.678001569154976e7,1.678001388621663e7
0,2294,0.10477014550309292,57.55364694160315,1.438374023801589e12,-0.0,2.477241474095132e9,4.244417917772644e12,0.336351506898916,0.340502972885052,258.99141123721415,1.6794734790583357e7,1.6794732987652335e7
0,2295,0.1046159046985306,57.5535826987605,1.4408528710218604e12,-0.0,2.480453432325445e9,4.251787756165036e12,0.3363488971226142,0.3400016902702245,258.99112214442226,1.6809460813389648e7,1.6809459015102655e7
0,2296,0.10451057667358504,57.5533591334885,1.4433349315959688e12,-0.0,2.483668179266008e9,4.2591672079987856e12,0.3363462898206899,0.3396593741891514,258.99011610069823,1.6824192774342597e7,1.6824190979120117e7
0,2297,0.10466272286844736,57.553215625776105,1.4458202083096692e12,-0.0,2.486885713960602e9,4.266556276657833e12,0.33634368622614935,0.3401538493224539,258.9894703159925,1.6838931389142007e7,1.683892958868796e7
0,2298,0.10422769725001589,57.552950716231024,1.4483087039553044e12,-0.0,2.490106040506756e9,4.2739549771292207e12,0.3363410855774866,0.33874001606255166,258.98827822303963,1.685367606705013e7,1.6853674280274026e7
0,2299,0.104272061940208,57.5528249296887,1.4508004213207815e12,-0.0,2.493329156416516e9,4.2813633092807886e12,0.33633848885401485,0.338884201305676,258.9877121835991,1.6868427572398573e7,1.68684257838703e7
0,2300,0.10414978236790198,57.55255165241512,1.4532953631990278e12,-0.0,2.4965550661833158e9,4.2887812890225986e12,0.3363358947486382,0.33848679269568144,258.986482435868,1.688318505531892e7,1.688318327039531e7
0,2301,0.10405179415249767,57.55255637118328,1.455793532383859e12,-0.0,2.4997837672941027e9,4.2962089161598716e12,0.3363333055000643,0.33816833099561744,258.98650367032474,1.6897949790499575e7,1.689794800839892e7
0,2302,0.1039510476331448,57.552227692061024,1.4582949316675618e12,-0.0,2.503015265968406e9,4.303646210591709e12,0.33633071778037404,0.3378409048077206,258.9850246142746,1.6912719942165807e7,1.6912718162974678e7
0,2303,0.1039084049450584,57.552005454473836,1.4607995638465625e12,-0.0,2.5062495597533026e9,4.3110931722652935e12,0.33632813395587574,0.3377023160714398,258.9840245451323,1.6927496830263644e7,1.6927495052117188e7
0,2304,0.10386577602930377,57.55179658085858,1.4633074317189429e12,-0.0,2.5094866507078924e9,4.318549811512041e12,0.3363255535375036,0.33756377209523725,258.9830846138636,1.6942280176239587e7,1.6942278399137575e7
0,2305,0.10367390655854022,57.55170811668776,1.4658185380799814e12,-0.0,2.512726539371414e9,4.326016135171128e12,0.3363229771571174,0.33694019631525574,258.98268652509495,1.6957070304013483e7,1.6957068532739885e7
0,2306,0.10358927832307409,57.55151787814805,1.4683328857309116e12,-0.0,2.5159692284259834e9,4.3334921550194062e12,0.3363204035040817,0.3366651545499908,258.9818304516662,1.697186654210938e7,1.6971864773224693e7
0,2307,0.10366362074271067,57.55143456362522,1.4708504774702935e12,-0.0,2.519214717240938e9,4.3409778752045513e12,0.3363178336734514,0.33690676741380965,258.9814555363135,1.698666951618545e7,1.6986667744598854e7
0,2308,0.10330045546934265,57.551118444175685,1.4733713161019048e12,-0.0,2.5224630108566117e9,4.348473312955155e12,0.3363152660874583,0.3357264802753636,258.9800329987906,1.700147821664456e7,1.7001476456357393e7
0,2309,0.10345304305243802,57.55091892716936,1.4758954044271335e12,-0.0,2.525714106033548e9,4.355978466404329e12,0.336312702217742,0.3362223899204236,258.97913517226215,1.7016293676056106e7,1.7016291910570987e7
0,2310,0.1032510546697737,57.55071949914073,1.4784227452498496e12,-0.0,2.528968006317546e9,4.3634933493436816e12,0.3363101417932787,0.3355659276767645,258.9782377461333,1.703111555951971e7,1.7031113800173756e7
0,2311,0.10309367519161847,57.55065267075791,1.4809533413749897e12,-0.0,2.532224711139074e9,4.3710179660674097e12,0.33630758534515803,0.33505444437276,258.9779370184106,1.7045944257855773e7,1.7045942503217522e7
0,2312,0.10309140763990801,57.55028430386462,1.4834871956104329e12,-0.0,2.5354842253868494e9,4.3785523334839634e12,0.3363050305261252,0.33504707482970103,258.9762793673908,1.706077846645567e7,1.7060776711572375e7
0,2313,0.10303371493859748,57.55013972624157,1.4860243107617876e12,-0.0,2.5387465459401965e9,4.386096449997887e12,0.3363024801942184,0.3348595735504418,258.97562876808706,1.707561976524394e7,1.7075618011885136e7
0,2314,0.10289637580106037,57.54984671285288,1.4885646896396453e12,-0.0,2.5420116773739657e9,4.393650331803712e12,0.336299932390709,0.3344132213534462,258.97431020783796,1.7090467037789032e7,1.7090465288494043e7
0,2315,0.10287943317758899,57.549553522369344,1.4911083350525798e12,-0.0,2.545279619275007e9,4.401213983569061e12,0.3362973878106091,0.3343581578271642,258.97299085066203,1.710532072553844e7,1.7105318976467956e7
0,2316,0.10274045026645667,57.549607405297735,1.4936552498132117e12,-0.0,2.548550370036043e9,4.408787407190265e12,0.3362948483584122,0.3339064633659842,258.9732333238398,1.7120181874186788e7,1.712018012923033e7
0,2317,0.10267500567036611,57.549161467322755,1.496205436732733e12,-0.0,2.551823938345727e9,4.416370628414316e12,0.3362923095286888,0.33369376842868986,258.9712266029524,1.7135047940112278e7,1.7135046196925078e7
0,2318,0.10234279806558777,57.54906051598745,1.4987588986257185e12,-0.0,2.555100318156405e9,4.423963638860829e12,0.3362897758571627,0.33261409371316025,258.9707723219435,1.714992146302718e7,1.714991973008914e7
0,2319,0.10239839513935017,57.548829852407145,1.501315638307156e12,-0.0,2.5583795140764613e9,4.431566454836157e12,0.33628724460328113,0.33279478420288805,258.96973433583213,1.7164801008080725e7,1.716479927306515e7
0,2320,0.1023689599185755,57.548636507266934,1.5038756585923496e12,-0.0,2.5616615264857674e9,4.439179082854631e12,0.3362847168198561,0.33269911973537036,258.9688642827012,1.7179687084221993e7,1.717968534982998e7
0,2321,0.10224348485160077,57.54843667797789,1.5064389623007385e12,-0.0,2.5649463570258446e9,4.446801532356247e12,0.3362821922787844,0.3322913257677025,258.9679650509005,1.7194579560278997e7,1.7194577829560455e7
0,2322,0.10222241596963047,57.54825779578784,1.5090055522464707e12,-0.0,2.56823400634322e9,4.454433810482486e12,0.33627967103465206,0.332222851901299,258.9671600810453,1.7209478515099205e7,1.7209476784739036e7
0,2323,0.10209596237740906,57.54806486525878,1.5115754312527761e12,-0.0,2.571524476306524e9,4.462075927207278e12,0.3362771529865511,0.33181187772657944,258.9662918936645,1.7224383847311225e7,1.7224382120653246e7
0,2324,0.10198967881608284,57.54776339491326,1.5141486021407607e12,-0.0,2.574817768864241e9,4.469727892699735e12,0.33627463759762594,0.3314664561522692,258.9649352771097,1.7239295271565564e7,1.723929354796772e7
0,2325,0.10202039224558221,57.54763672283698,1.5167250677311782e12,-0.0,2.578113882290492e9,4.477389708594216e12,0.3362721262599789,0.33156627479814216,258.9643652527664,1.7254213635192946e7,1.7254211910313085e7
0,2326,0.10184407551121893,57.54735591408102,1.51930483084853e12,-0.0,2.581412821543321e9,4.485061392061234e12,0.3362696174317878,0.3309932454114615,258.9631016133646,1.7269137958072085e7,1.7269136238470312e7
0,2327,0.10169529252653331,57.547211199519595,1.521887894316506e12,-0.0,2.584714584618142e9,4.492742944089911e12,0.3362671124862787,0.33050970071123326,258.96245039783815,1.728406910608805e7,1.7284067390887685e7
0,2328,0.10165921674567965,57.54696632689863,1.5244742609616187e12,-0.0,2.5880191749444356e9,4.500434378309027e12,0.33626461018846404,0.3303924544234589,258.96134847104383,1.729900636978597e7,1.7299004655420184e7
0,2329,0.10154831630344208,57.54664634784796,1.5270639336109126e12,-0.0,2.591326593789233e9,4.508135703324212e12,0.33626211073776024,0.33003202798618675,258.9599085653158,1.7313949827463847e7,1.7313948116297893e7
0,2330,0.1014097346570304,57.54650328383998,1.5296569150916785e12,-0.0,2.5946368397442794e9,4.515846921512493e12,0.336259615374928,0.3295816376353488,258.95926477727994,1.7328900233422518e7,1.73288985263288e7
0,2331,0.10139996719310321,57.54629599728135,1.5322532082343718e12,-0.0,2.5979499162222195e9,4.523568046479622e12,0.33625712282104164,0.32954989337758545,258.9583319877661,1.7343856862520784e7,1.734385515543118e7
0,2332,0.10116436815192273,57.5460188135863,1.534852815869788e12,-0.0,2.6012658250476346e9,4.531299088141296e12,0.33625463318561766,0.32878419649374885,258.95708466113837,1.7358819703777518e7,1.735881800381562e7
0,2333,0.10103454321062172,57.54571605883927,1.537455740828856e12,-0.0,2.6045845664858937e9,4.539040052782734e12,0.33625214655502594,0.3283622654345206,258.9557222647767,1.737378888442997e7,1.7373787188254934e7
0,2334,0.1010401332362223,57.54557328863376,1.5400619859463108e12,-0.0,2.607906139769951e9,4.546790944276755e12,0.33624966383175253,0.32838043301772246,258.9550797988519,1.73887649597273e7,1.7388763263074752e7
0,2335,0.10100250374876517,57.54533934889487,1.5426715540544692e12,-0.0,2.61123054899767e9,4.554551777855091e12,0.33624718383472263,0.3282581371834868,258.95402707002694,1.740374718042577e7,1.740374548465665e7
0,2336,0.10084755310308266,57.54509885092811,1.5452844479905288e12,-0.0,2.6145577946171765e9,4.562322560235196e12,0.3362447070077279,0.32775454758501865,258.9529448291765,1.7418735801197663e7,1.7418734110003743e7
0,2337,0.10107377408701426,57.54492603529084,1.5479006705897832e12,-0.0,2.617887876296569e9,4.570103296315298e12,0.33624223351423216,0.3284897657827964,258.9521671588088,1.7433731035968862e7,1.743372933735198e7
0,2338,0.10086443263279939,57.54469072678049,1.5505202246918354e12,-0.0,2.621220797872583e9,4.577894000734264e12,0.3362397630297844,0.32780940605659803,258.9511082705122,1.74487325086668e7,1.744873081634171e7
0,2339,0.10054368918264311,57.544294598404775,1.5531431131351274e12,-0.0,2.6245565611457047e9,4.585694683384676e12,0.33623729494472154,0.3267669898435901,258.9493256928215,1.7463739919530332e7,1.746373823698528e7
0,2340,0.10061559039549739,57.54415005321853,1.555769338760295e12,-0.0,2.6278951621094847e9,4.593505340575899e12,0.3362348310688139,0.3270006687853665,258.9486752394834,1.7478754494725578e7,1.747875280962505e7
0,2341,0.100571729128899,57.54391649089837,1.5583989044078345e12,-0.0,2.631236606428494e9,4.60132599124127e12,0.3362323699335715,0.32685811966892175,258.94762420904266,1.749377522311391e7,1.749377353909279e7
0,2342,0.10053948909463792,57.543701250358815,1.5610318129219724e12,-0.0,2.6345808939588356e9,4.609156640729621e12,0.3362299120065427,0.32675333955757324,258.94665562661464,1.7508802423882246e7,1.7508800740575794e7
0,2343,0.10043254459111017,57.54340628771883,1.563668067146742e12,-0.0,2.6379280271310387e9,4.616997300421281e12,0.336227456842853,0.32640576992110804,258.94532829473474,1.7523835805053428e7,1.7523834124806505e7
0,2344,0.10048334671250278,57.543114796427844,1.5663076699259417e12,-0.0,2.641278005894846e9,4.624847975891577e12,0.33622500474997136,0.326570876815634,258.9440165839253,1.7538875611742422e7,1.7538873929603912e7
0,2345,0.10023963936813064,57.54290725728806,1.5689506241077637e12,-0.0,2.6446308312414517e9,4.63270867515344e12,0.3362225562832348,0.3257788279464246,258.94308265779625,1.755392209231952e7,1.7553920417529095e7
0,2346,0.10001901208552222,57.54278349128543,1.571596932538719e12,-0.0,2.6479865038887067e9,4.640579405584187e12,0.3362201113094965,0.3250617892779472,258.9425257107844,1.7568975240865633e7,1.7568973572688244e7
0,2347,0.10007419490665309,57.54243062312614,1.5742465980689185e12,-0.0,2.6513450282198663e9,4.648460183163107e12,0.33621766823349275,0.32524113344662253,258.94093780406763,1.7584034117109567e7,1.758403244691105e7
0,2348,0.09992508085196802,57.54221293569918,1.5768996235470686e12,-0.0,2.654706402042866e9,4.656351008449581e12,0.336215228973658,0.32475651276889606,258.9399582106463,1.7599099818930626e7,1.7599098153103426e7
0,2349,0.09975960481533003,57.54192591644176,1.5795560118253213e12,-0.0,2.6580706286205416e9,4.66425189480433e12,0.33621279247874997,0.3242187156498226,258.93866662398796,1.7614171731373005e7,1.761417007042373e7
0,2350,0.09979599152427208,57.541561522471426,1.5822157657563647e12,-0.0,2.6614377089471526e9,4.672162850269444e12,0.3362103586248721,0.32433697245388426,258.9370268511214,1.7629249826801874e7,1.7629248164423622e7
0,2351,0.09976614861636125,57.541296684542374,1.5848788881934463e12,-0.0,2.6648076425900426e9,4.680083879535744e12,0.3362079283453362,0.3242399830031741,258.9358350804407,1.764433463886562e7,1.7644332977127608e7
0,2352,0.09942228700573366,57.541192340410305,1.5875453819914153e12,-0.0,2.6681804303982005e9,4.688014990305152e12,0.33620550201101956,0.3231224327686344,258.9353655318464,1.765942635382976e7,1.765942470252852e7
0,2353,0.099472415659972,57.54081241866411,1.5902152500079258e12,-0.0,2.6715560776452537e9,4.695956200691356e12,0.3362030773004542,0.323285350894909,258.9336558839885,1.7674523655918133e7,1.767452200276464e7
0,2354,0.09931972208061784,57.54053334072363,1.5928884950989688e12,-0.0,2.6749345820220914e9,4.703907510981034e12,0.3362006562026632,0.322789096762008,258.93240003325633,1.768962768068758e7,1.7689626032001555e7
0,2355,0.09919218438512938,57.54026329503206,1.5955651201232961e12,-0.0,2.6783159454782567e9,4.711868931477998e12,0.3361982381945797,0.32237459925167045,258.9311848276443,1.770473814979659e7,1.770473650479111e7
0,2356,0.09924865700817288,57.54005178815844,1.5982451279411152e12,-0.0,2.6817001683919787e9,4.719840468790386e12,0.3361958234399902,0.32255813527656185,258.930233046713,1.7719855208593834e7,1.7719853561542977e7
0,2357,0.09910783569804883,57.539802315476024,1.600928521413828e12,-0.0,2.685087253706005e9,4.727822135571226e12,0.3361934116299579,0.3221004660186587,258.9291104196421,1.7734978574903894e7,1.773497693194634e7
0,2358,0.0990833034485595,57.53959568124156,1.6036153034029133e12,-0.0,2.688477201187811e9,4.735813936997944e12,0.3361910030143323,0.3220207362078184,258.928180565587,1.7750108485059626e7,1.7750106842577755e7
0,2359,0.09890412814879265,57.53926550713705,1.6063054767723625e12,-0.0,2.6918700144886584e9,4.743815887406383e12,0.33618859692452874,0.32143841648357613,258.9266947821167,1.776524444629494e7,1.776524280909374e7
0,2360,0.09879372960359684,57.53906738528727,1.6089990443860737e12,-0.0,2.6952656913626223e9,4.751827987229715e12,0.3361861944464062,0.3210796212116897,258.9258032337927,1.778038721877547e7,1.7780385584715355e7
0,2361,0.09880835481372999,57.538785759474095,1.6116960091111592e12,-0.0,2.698664235585567e9,4.759850251106365e12,0.33618379456442826,0.3211271531446225,258.9245359176334,1.7795536157390136e7,1.779553452259099e7
0,2362,0.09888207516355446,57.53855901283179,1.6143963738143987e12,-0.0,2.7020656467617946e9,4.76788268383696e12,0.3361813979316047,0.321366744281552,258.92351555774303,1.781069167674617e7,1.7810690039372902e7
0,2363,0.09863999165048623,57.53820508836812,1.6171001413643093e12,-0.0,2.705469928940411e9,4.775925300721882e12,0.33617900385532345,0.32057997286408024,258.92192289765654,1.782585323911188e7,1.7825851608965803e7
0,2364,0.09852139020946252,57.53784545047989,1.619807314629778e12,-0.0,2.708877081171828e9,4.783978105260423e12,0.33617661272005367,0.3201945181807532,258.9203045271595,1.7841021200156532e7,1.7841019573401827e7
0,2365,0.09839683162987152,57.5375589671671,1.6225178964810935e12,-0.0,2.7122871038648663e9,4.792041104159315e12,0.3361742249253563,0.31978970279708246,258.91901535225196,1.7856195797602046e7,1.7856194174420793e7
0,2366,0.09842789627422728,57.53732758949423,1.625231889791896e12,-0.0,2.7156999982072396e9,4.800114305966433e12,0.33617184032182157,0.3198906628912387,258.91797415272407,1.7871376974819206e7,1.7871375350394186e7
0,2367,0.09850001698756869,57.53709781940829,1.6279492974345156e12,-0.0,2.719115766259003e9,4.808197721300544e12,0.3361694587051037,0.3201250552095982,258.9169401873373,1.7886564573885504e7,1.7886562946944345e7
0,2368,0.09833281242525621,57.53688158937076,1.6306701222838447e12,-0.0,2.7225344094995375e9,4.81629135941106e12,0.3361670802278503,0.3195816403820827,258.91596715216843,1.79017586350612e7,1.7901757013015416e7
0,2369,0.09805121508244369,57.53668556429766,1.6333943672137876e12,-0.0,2.7259559288661423e9,4.824395228270104e12,0.3361647048672132,0.318666449017942,258.9150850393395,1.7916959176165055e7,1.791695756254233e7
0,2370,0.09797243588723636,57.53627891571129,1.6361220351037812e12,-0.0,2.729380328110276e9,4.832509342517573e12,0.3361623314746342,0.3184104166335182,258.9132551207008,1.7932165502779983e7,1.7932163891308878e7
0,2371,0.09801763069971146,57.53593566855807,1.6388531288303147e12,-0.0,2.7328076050115647e9,4.840633702652105e12,0.33615996129644904,0.3185572997740623,258.9117105085113,1.7947378434449926e7,1.7947376821304403e7
0,2372,0.09781055657067936,57.53568462592203,1.6415876512725105e12,-0.0,2.7362377609517193e9,4.848768317704968e12,0.33615759459140065,0.3178843088547079,258.91058081664914,1.7962598063295476e7,1.7962596456259105e7
0,2373,0.09779273739015595,57.535442053837784,1.644325605311911e12,-0.0,2.739670797578395e9,4.85691319734162e12,0.336155230819125,0.31782639651800687,258.90948924227,1.7977824132046476e7,1.7977822525281392e7
0,2374,0.09786564930406874,57.535182493170396,1.6470669938292778e12,-0.0,2.7431067165907664e9,4.865068351357201e12,0.33615286989911397,0.3180633602382234,258.9083212192668,1.7993056566330165e7,1.7993054957038745e7
0,2375,0.09758995594136731,57.53494288325402,1.6498118197074827e12,-0.0,2.7465455193657246e9,4.873233788786113e12,0.33615051215023883,0.31716735680944375,258.90724297464305,1.8008295483618673e7,1.8008293882545102e7
0,2376,0.09767127899045923,57.53458518482977,1.6525600858323438e12,-0.0,2.749987207925318e9,4.881409520198211e12,0.33614815670546405,0.3174316567189925,258.90563333173395,1.802354046038055e7,1.802353885652601e7
0,2377,0.09753386964096308,57.53426561478474,1.6553117950871797e12,-0.0,2.75343178224741e9,4.889595551314913e12,0.3361458044550804,0.31698507633313,258.90419526653136,1.8038791972289085e7,1.8038790372388944e7
0,2378,0.09734704211564278,57.53406599182258,1.6580669503600842e12,-0.0,2.7568792421699295e9,4.897791887520009e12,0.33614345568497656,0.31637788687583906,258.9032969632016,1.8054050260646254e7,1.8054048666216023e7
0,2379,0.09736750837345756,57.53368315930685,1.6608255545367358e12,-0.0,2.760329592656696e9,4.905998546393544e12,0.33614110898185906,0.3164444022137371,258.9015742168808,1.806931441673344e7,1.806931282139923e7
0,2380,0.09708126314243821,57.533352760179795,1.6635876105082317e12,-0.0,2.763782832477274e9,4.91421553078768e12,0.33613876555060235,0.3155141052129242,258.9000874208091,1.8084585152052417e7,1.8084583565232605e7
0,2381,0.09712309684983149,57.53306571619705,1.666353121163823e12,-0.0,2.767238962018135e9,4.922442847401356e12,0.33613642511415137,0.31565006476195234,258.89879572288675,1.8099862429095127e7,1.8099860840718973e7
0,2382,0.09706999302991298,57.53280503156519,1.6691220893953748e12,-0.0,2.770697983348805e9,4.930680506941479e12,0.3361340877470676,0.3154774773472172,258.89762264204336,1.811514620405635e7,1.811514461703639e7
0,2383,0.09711894459917414,57.532452536291,1.6718945180954348e12,-0.0,2.774159899040277e9,4.938928521317545e12,0.33613175286751124,0.3156365699473159,258.8960364133095,1.813043612127553e7,1.8130434532480605e7
0,2384,0.09672783457274176,57.53228312510687,1.6746704101572073e12,-0.0,2.7776247072617636e9,4.947186891954837e12,0.3361294218402086,0.3143654623614107,258.89527406298095,1.814573300942875e7,1.814573143234639e7
0,2385,0.09690034873547686,57.53186770941767,1.6774497684773665e12,-0.0,2.78109241377109e9,4.955455638366684e12,0.3361270924699069,0.3149261333902998,258.8934046923795,1.8161035572533023e7,1.816103398989759e7
0,2386,0.09685237202050852,57.53167489817514,1.6802325959504558e12,-0.0,2.784563014333511e9,4.963734756249301e12,0.33612476702651023,0.3147702090666527,258.89253704178816,1.8176345220748913e7,1.8176343639312357e7
0,2387,0.09661977210853584,57.53134085483063,1.6830188954746184e12,-0.0,2.7880365152631984e9,4.972024266458636e12,0.3361224439494301,0.31401425935274146,258.89103384673786,1.8191660868622534e7,1.8191659294034474e7
0,2388,0.09659600226321197,57.531013855803906,1.6858086699488018e12,-0.0,2.791512915091843e9,4.98032417129052e12,0.33612012372081607,0.3139370073554389,258.88956235111755,1.8206982951857813e7,1.8206981377726916e7
0,2389,0.09649152873332416,57.53069788657024,1.6886019222726824e12,-0.0,2.7949922154036317e9,4.988634480326594e12,0.33611780645647626,0.3135974683833035,258.88814048956607,1.822231148705039e7,1.8222309915843472e7
0,2390,0.09636038205925486,57.53047848045244,1.6913986553472603e12,-0.0,2.7984744160887e9,4.996955199104732e12,0.33611549248889,0.3131712416925783,258.887153162036,1.8237646728239432e7,1.8237645160769094e7
0,2391,0.09636978050027173,57.52999471835576,1.6941988720753054e12,-0.0,2.801959523359164e9,5.005286348276456e12,0.33611318024704306,0.3132017866258831,258.88497623260093,1.8252987597010702e7,1.8252986028985266e7
0,2392,0.09647375655430393,57.529671430145044,1.6970025753596548e12,-0.0,2.8054475323257756e9,5.0136279219636e12,0.33611087151627206,0.3135397088014878,258.8835214356527,1.8268335360293314e7,1.8268333788823657e7
0,2393,0.09633855962094998,57.529450634610285,1.699809768106778e12,-0.0,2.8089384455164156e9,5.021979932014004e12,0.33610856616496515,0.3131003187680874,258.8825278557463,1.8283689850628782e7,1.828368828302135e7
0,2394,0.09600842161366313,57.52900160741311,1.7026204532208325e12,-0.0,2.8124322689539742e9,5.030342398654982e12,0.3361062628037268,0.3120273702444052,258.88050723335897,1.8299050081833385e7,1.8299048524024606e7
0,2395,0.09613475694899903,57.52891777586501,1.7054346336098396e12,-0.0,2.815928994109974e9,5.038715307283548e12,0.33610396364544987,0.31243796008424685,258.88012999139255,1.8314417811431568e7,1.83144162495085e7
0,2396,0.0961796852173924,57.52850522072748,1.708252312181988e12,-0.0,2.819428633291089e9,5.047098693183461e12,0.3361016660180145,0.3125839769565253,258.8782734932737,1.832979098074576e7,1.8329789417186253e7
0,2397,0.09581183148330166,57.52825325131881,1.711073491847747e12,-0.0,2.8229311809189143e9,5.055492548814891e12,0.3360993720461473,0.3113884523207304,258.87713963093466,1.834517105289669e7,1.834516950027529e7
0,2398,0.09570518514677365,57.52788809840661,1.7138981755173262e12,-0.0,2.8264366413124905e9,5.063896890350026e12,0.33609708036478536,0.3110418517270144,258.8754964428298,1.8360557201422174e7,1.836055565177843e7
0,2399,0.09578161117200557,57.52746424430808,1.716726366101395e12,-0.0,2.829945015000031e9,5.07231172488368e12,0.33609479122280217,0.3112902363090181,258.8735890993863,1.8375949589942593e7,1.8375948037712045e7
0,2400,0.09571794129108978,57.527194301122606,1.719558066515749e12,-0.0,2.833456300442956e9,5.080737054547346e12,0.3360925055926173,0.31108330919604177,258.8723743550517,1.83913488568705e7,1.8391347306312338e7
0,2401,0.09563512064180388,57.52692949808957,1.7223932796736624e12,-0.0,2.83697050092303e9,5.089172893042532e12,0.33609022282045886,0.3108141420858626,258.87118274140306,1.8406754557143316e7,1.8406753008839067e7
0,2402,0.0955564742461366,57.52666435543156,1.7252320084906118e12,-0.0,2.8404876177035036e9,5.097619249233204e12,0.33608794287116905,0.3105585412999439,258.869989599442,1.842216667406313e7,1.8422165127885163e7
0,2403,0.09533059677891018,57.52626160095921,1.7280742558843845e12,-0.0,2.844007654346156e9,5.106076137509429e12,0.3360856652427353,0.30982443953145805,258.86817720431645,1.843758480140627e7,1.8437583261818547e7
0,2404,0.09504684732335243,57.52595436122231,1.7309200247716475e12,-0.0,2.847530608338738e9,5.114543557674679e12,0.3360833908359106,0.3089022538008954,258.8667946255004,1.8453009631803963e7,1.8453008100545015e7
0,2405,0.09521838260615337,57.525536983148186,1.7337693180745967e12,-0.0,2.8510564833343625e9,5.123021524344546e12,0.336081118644033,0.30945974346999844,258.86491642416684,1.846844054477297e7,1.8468439008063905e7
0,2406,0.09510054735482629,57.52521347097838,1.7366221387107207e12,-0.0,2.854585278463486e9,5.131510041272428e12,0.3360788497369037,0.3090767789031854,258.8634606194027,1.848387815958619e7,1.848387662618457e7
0,2407,0.09492056618733832,57.525011809005356,1.739478489603335e12,-0.0,2.8581169941444488e9,5.140009115302354e12,0.33607658413782654,0.30849184010884956,258.8625531405241,1.84993225557841e7,1.8499321027565796e7
0,2408,0.09486815445983446,57.52465679598943,1.7423383736743652e12,-0.0,2.861651635646614e9,5.148518764962681e12,0.33607432068535703,0.308321501994462,258.86095558195245,1.8514772911279052e7,1.851477138438603e7
0,2409,0.09491977326973926,57.52428742457795,1.7452017938500173e12,-0.0,2.8651892020405803e9,5.15703899386574e12,0.3360720599357236,0.3084892631266526,258.8592934106008,1.8530229640146032e7,1.8530228111435518e7
0,2410,0.09479628150615488,57.52402809873949,1.7480687530547756e12,-0.0,2.8687296929638195e9,5.165569806988029e12,0.3360698024696272,0.30808791489500337,258.8581264443277,1.854569311702251e7,1.8545691591785144e7
0,2411,0.09475238642016223,57.523648522206614,1.7509392542139534e12,-0.0,2.8722731129330387e9,5.174111221067604e12,0.33606754728969784,0.30794525586552723,258.85641834992975,1.856116265259278e7,1.8561161128423594e7
0,2412,0.09466498263287135,57.52327529753616,1.7538133002572576e12,-0.0,2.8758194613262444e9,5.182663240461644e12,0.33606529493179677,0.30766119355683186,258.85473883891274,1.8576638625539612e7,1.8576637103751518e7
0,2413,0.09471538635791413,57.52291706235012,1.7566908941128445e12,-0.0,2.8793687389506454e9,5.191225872975063e12,0.33606304536210757,0.3078250056632209,258.8531267805755,1.859212105863414e7,1.859211953506861e7
0,2414,0.09464501440190501,57.52262790272474,1.7595720387112842e12,-0.0,2.8829209465154653e9,5.19979912617705e12,0.33606079887417734,0.30759629680619127,258.85182556226135,1.8607610116885077e7,1.860760859518737e7
0,2415,0.0943074422953433,57.52222942106738,1.762456736983992e12,-0.0,2.886476088352991e9,5.208383016388481e12,0.33605855482224267,0.3064991874598657,258.8500323948032,1.8623105272040855e7,1.8623103760258835e7
0,2416,0.09443289717104722,57.52188399805353,1.765344991863446e12,-0.0,2.8900341619639955e9,5.216977543441567e12,0.3360563135799018,0.30690691580590346,258.8484779912409,1.8638606995334018e7,1.8638605479520943e7
0,2417,0.09426165105964991,57.52164680752262,1.7682368062848232e12,-0.0,2.893595168751753e9,5.225582716588163e12,0.3360540756129971,0.3063503659438622,258.8474106338518,1.8654115462967414e7,1.865411395205563e7
0,2418,0.09423071837460731,57.52114677463414,1.771132183181921e12,-0.0,2.8971591154222703e9,5.234198557909128e12,0.33605183934442673,0.30624983471747375,258.8451604858536,1.8669629564586125e7,1.8669628054351166e7
0,2419,0.09403822748093266,57.52091811482235,1.7740311254913792e12,-0.0,2.9007259947893248e9,5.242825055903997e12,0.3360496069185737,0.3056242393130311,258.8441315167006,1.8685150893393822e7,1.868514938869165e7
0,2420,0.09387422624163827,57.52064178902851,1.7769336361506467e12,-0.0,2.904295813067728e9,5.251462231473255e12,0.33604737704380827,0.3050912352853244,258.8428880506283,1.8700678497747656e7,1.8700676997715674e7
0,2421,0.0938786176088007,57.52027302167344,1.7798397180989873e12,-0.0,2.9078685720321164e9,5.260110094790767e12,0.3360451495005438,0.3051055072286023,258.84122859753046,1.8716212242363475e7,1.871621074194866e7
0,2422,0.09389915138645272,57.519916453309115,1.7827493742767527e12,-0.0,2.9114442713724523e9,5.268768650987327e12,0.33604292473441744,0.3051722420059713,258.839624039891,1.8731752440749507e7,1.8731750939467575e7
0,2423,0.09384786782237926,57.51956954451443,1.7856626076248816e12,-0.0,2.915022912471912e9,5.277437909294562e12,0.3360407027607755,0.30500557042273263,258.83806295031496,1.874729908675463e7,1.8747297586760495e7
0,2424,0.0935889767457452,57.519155637876814,1.7885794210846409e12,-0.0,2.918604498046611e9,5.286117882180344e12,0.33603848333311515,0.30416417442367194,258.8362003704457,1.8762851954744764e7,1.876285046225818e7
0,2425,0.09374328548671777,57.518744813121614,1.791499817601043e12,-0.0,2.9221890272217937e9,5.294808573411808e12,0.3360362665014168,0.30466567783183274,258.8343516590473,1.8778411243090168e7,1.877840974573156e7
0,2426,0.09355509909498866,57.51837616994651,1.7944238001192634e12,-0.0,2.925776501640952e9,5.303509992861687e12,0.33603405266221104,0.30405407205871315,258.83269276475926,1.879397708001647e7,1.879397558804577e7
0,2427,0.09355062239177697,57.51801252448491,1.7973513715837776e12,-0.0,2.92936692238382e9,5.312222149041754e12,0.33603184149372445,0.3040395227732752,258.8310563601821,1.88095493466275e7,1.8809547854542047e7
0,2428,0.09335313413008407,57.51785467213815,1.8002825349432722e12,-0.0,2.9329602877315445e9,5.320945043668918e12,0.33602963386154666,0.3033976859227732,258.8303460246217,1.8825128645388916e7,1.882512715896277e7
0,2429,0.09336162055022013,57.517335553666854,1.803217293146179e12,-0.0,2.9365566081446e9,5.329678708037055e12,0.33602742752734477,0.3034252667882154,258.82800999150083,1.8840713285479106e7,1.884071179855153e7
0,2430,0.09321779598737179,57.51711074915117,1.806155649141084e12,-0.0,2.940155873976286e9,5.338423124621291e12,0.33602522503105947,0.3029578369589583,258.82699837118025,1.8856305219945785e7,1.8856303737068295e7
0,2431,0.09312002636237414,57.51664939490509,1.8090976058803447e12,-0.0,2.943758095409027e9,5.347178324059e12,0.33602302434510495,0.30264008567771594,258.8249222770729,1.8871902868885607e7,1.8871901388679806e7
0,2432,0.09310646711764475,57.51626249301687,1.8120431663161196e12,-0.0,2.9473632681700363e9,5.355944301873408e12,0.3360208265972367,0.30259601813234543,258.8231812185759,1.8887507155384257e7,1.8887505675337072e7
0,2433,0.09313993633068711,57.51606744776456,1.8149923333995554e12,-0.0,2.950971391431517e9,5.364721061953325e12,0.3360186322204626,0.3027047930747331,258.82230351494053,1.8903118428567596e7,1.890311694727595e7
0,2434,0.09300266776395093,57.51559332448308,1.8179451100878337e12,-0.0,2.954582475058254e9,5.373508634203955e12,0.33601643956669247,0.30225867023284053,258.82016996017387,1.8918735293581042e7,1.8918733816139217e7
0,2435,0.09281505865341783,57.51528012665012,1.8209014993350603e12,-0.0,2.9581965122921968e9,5.382307008096438e12,0.3360142501930587,0.3016489406236079,258.81876056992553,1.8934359054942865e7,1.8934357582846448e7
0,2436,0.09294963071144104,57.514938839054956,1.8238615040994116e12,-0.0,2.9618135071615763e9,5.3911161993461875e12,0.33601206328424005,0.3020862998121834,258.8172247757473,1.8949989145545144e7,1.8949987669195183e7
0,2437,0.09271797479322855,57.514617016992375,1.826825127338435e12,-0.0,2.9654334610298624e9,5.399936217191339e12,0.33600987923630105,0.3013334180779928,258.8157765764657,1.8965625717485026e7,1.896562424779097e7
0,2438,0.09260674539415238,57.51429303429548,1.8297923720129812e12,-0.0,2.9690563747916536e9,5.40876706972907e12,0.3360076978051769,0.30097192253099525,258.81431865432967,1.8981268698838573e7,1.8981267232209776e7
0,2439,0.09254941396960682,57.51371155588376,1.8327632410820676e12,-0.0,2.972682254397409e9,5.417608777393213e12,0.3360055180971556,0.3007855954012222,258.81170200147693,1.8996917332937498e7,1.8996915867770012e7
0,2440,0.09247660953620546,57.51338692616805,1.8357377375075408e12,-0.0,2.9763110918378944e9,5.426461326576922e12,0.3360033419703562,0.30054898099266775,258.81024116775626,1.9012573147308897e7,1.901257168406254e7
0,2441,0.09254146764471127,57.51308911952614,1.8387158642531194e12,-0.0,2.97994289226071e9,5.435324735755273e12,0.3360011685450172,0.3007597698453116,258.80890103786766,1.9028235456826173e7,1.9028233991410926e7
0,2442,0.09227754613517555,57.51267280740083,1.8416976242833237e12,-0.0,2.983577660222854e9,5.444199021980887e12,0.33599899745551814,0.29990202493932056,258.80702763330373,1.9043903837688446e7,1.9043902379868e7
0,2443,0.09225300410431778,57.51230472438774,1.8446830205637231e12,-0.0,2.987215393063615e9,5.4530841846906875e12,0.3359968291024304,0.2998222633390328,258.80537125974485,1.9059578775624145e7,1.9059577318291154e7
0,2444,0.09238003884403707,57.511938904017846,1.8476720560599336e12,-0.0,2.9908560929660187e9,5.461980235149017e12,0.33599466334737854,0.3002351262431205,258.8037250680803,1.9075260135635823e7,1.907525867429254e7
0,2445,0.09213356290936356,57.51147516982198,1.8506647337415522e12,-0.0,2.9944997637692056e9,5.470887188674156e12,0.3359925000072643,0.29943407945543155,258.8016382641989,1.9090947628898736e7,1.909094617462653e7
0,2446,0.09215177898741247,57.510955207733296,1.8536610565752327e12,-0.0,2.9981464050062146e9,5.479805050069968e12,0.3359903390175475,0.29949328170909056,258.7992984347998,1.910664136903378e7,1.9106639913982045e7
0,2447,0.09186254735870472,57.510752795971754,1.856661027535614e12,-0.0,3.001796011718028e9,5.4887338131384e12,0.3359881818630868,0.29855327891579037,258.7983875818729,1.9122342473540064e7,1.9122341026812207e7
0,2448,0.09200329447775721,57.51042785818568,1.8596646495897764e12,-0.0,3.0054485922727356e9,5.49767350429388e12,0.3359860267624791,0.29901070705271093,258.7969253618356,1.913804962562443e7,1.913804817449416e7
0,2449,0.09184814083011442,57.510018542949226,1.8626719257131199e12,-0.0,3.0091041482400937e9,5.506624133326869e12,0.3359838740839977,0.2985064576978719,258.7950834432715,1.915376294993588e7,1.9153761503158644e7
0,2450,0.09162426151021835,57.509658512016046,1.8656828588787136e12,-0.0,3.012762677985906e9,5.515585702186756e12,0.33598172421234035,0.29777884990820963,258.7934633040722,1.9169482839215927e7,1.916948139881568e7
0,2451,0.09158558120889687,57.50919359558775,1.8686974520623516e12,-0.0,3.0164241852880316e9,5.524558226078614e12,0.33597957653034527,0.2976531389289148,258.7913711801449,1.918520883241333e7,1.9185207392918255e7
0,2452,0.09169220707405115,57.50886295030252,1.8717157082399414e12,-0.0,3.0200886668627787e9,5.533541702907592e12,0.33597743186846896,0.29799967299066626,258.78988327636137,1.9200941639130287e7,1.920094019625093e7
0,2453,0.0915433457550994,57.508480259023095,1.874737630390135e12,-0.0,3.023756128053777e9,5.54253615172578e12,0.3359752897122573,0.29751587370407306,258.7881611656039,1.921668071334488e7,1.9216679274624504e7
0,2454,0.09146169639430807,57.508023802708735,1.8777632214905374e12,-0.0,3.0274265700411572e9,5.551541581390463e12,0.3359731498811586,0.2972505132815012,258.7861071121893,1.9232425985656325e7,1.9232424549108874e7
0,2455,0.09136773952238308,57.50771779069838,1.8807924845223452e12,-0.0,3.0310999898263807e9,5.56055799050142e12,0.33597101315834504,0.296945153447745,258.7847300581427,1.9248178121777784e7,1.9248176687765222e7
0,2456,0.09122437310400786,57.50731097868085,1.8838254224657405e12,-0.0,3.034776393530371e9,5.569585400044851e12,0.33596887869849607,0.2964792125880255,258.7828994040638,1.926393637771921e7,1.9263934947694436e7
0,2457,0.09109416878538631,57.50685611781873,1.886862038303808e12,-0.0,3.0384557812702413e9,5.578623816277175e12,0.33596674665813375,0.2960560485525055,258.7808525301843,1.927970090886941e7,1.927969948244117e7
0,2458,0.09113361296438259,57.50646669926458,1.889902335020957e12,-0.0,3.0421381518216667e9,5.587673242156699e12,0.33596461736516187,0.29618424213424344,258.7791001466906,1.9295472049036313e7,1.929547062121516e7
0,2459,0.09104726329556657,57.50612170383414,1.892946315600795e12,-0.0,3.045823507222398e9,5.596733688659081e12,0.3359624908374891,0.2959036057105914,258.77754766725366,1.9311249740530938e7,1.931124831501626e7
0,2460,0.09096547775131553,57.50582298836506,1.895993983031051e12,-0.0,3.049511848452345e9,5.605805164161717e12,0.33596036703383786,0.2956378026917755,258.7762034476428,1.9327033986774452e7,1.9327032563431107e7
0,2461,0.09095575055368675,57.505297566521705,1.899045340298264e12,-0.0,3.0532031820338554e9,5.614887690687055e12,0.33595824502137783,0.29560618929948196,258.77383904934766,1.9342823978166636e7,1.9342822554876942e7
0,2462,0.09081177708131727,57.50491833297555,1.9021003903909248e12,-0.0,3.0568975021040177e9,5.623981259789167e12,0.33595612610222825,0.2951382755142811,258.77213249838996,1.935862082242365e7,1.935861940312993e7
0,2463,0.09073098568775448,57.504357283878555,1.9051591362979727e12,-0.0,3.0605948161160483e9,5.6330858957958545e12,0.3359540091234237,0.29487570348520203,258.7696077774535,1.9374423545060933e7,1.9374422127906237e7
0,2464,0.09066454752695308,57.50416730169755,1.9082215810130977e12,-0.0,3.06429511430449e9,5.642201580633166e12,0.33595189591875885,0.29465977946259747,258.76875285763896,1.9390233784024056e7,1.9390232368587334e7
0,2465,0.09071845037347004,57.50377107733458,1.911287727526511e12,-0.0,3.0679984092727056e9,5.651328351330708e12,0.3359497845481229,0.2948349637137776,258.7669698480056,1.9406049828153916e7,1.9406048410906456e7
0,2466,0.09032783158915414,57.50330211258027,1.9143575788312402e12,-0.0,3.0717047003935084e9,5.660466212339151e12,0.3359476756283914,0.293565452664751,258.76485950661123,1.9421872081644416e7,1.9421870675604936e7
0,2467,0.09044712687999029,57.50286021713223,1.9174311379244111e12,-0.0,3.0754139855052266e9,5.669615164316982e12,0.3359455691810472,0.29395316235996843,258.762870977095,1.943770082511772e7,1.943769941536077e7
0,2468,0.09030599826463409,57.502501457100095,1.920508407799176e12,-0.0,3.079126265776968e9,5.678775216138381e12,0.33594346562572763,0.2934944943600608,258.76125655695046,1.9453536236503463e7,1.945353483064608e7
0,2469,0.09035535754813195,57.50211714070093,1.923589391454005e12,-0.0,3.082841543981112e9,5.68794638063536e12,0.3359413644626052,0.29365491203142885,258.75952713315417,1.9469377987030458e7,1.946937657950186e7
0,2470,0.09016103307940741,57.50172899697424,1.926674091887166e12,-0.0,3.0865598215133e9,5.697128667250685e12,0.3359392658947716,0.29302335750807407,258.75778048638404,1.94852261477816e7,1.948522474570462e7
0,2471,0.09023335769455412,57.501408747842376,1.9297625120972913e12,-0.0,3.09028109738095e9,5.706322079531036e12,0.3359371699881671,0.2932584125073009,258.75633936529067,1.9501080923043817e7,1.9501079518627085e7
0,2472,0.08997976014845857,57.5008415814436,1.932854655087398e12,-0.0,3.094005380140907e9,5.715526644620924e12,0.33593507591616756,0.29243422048249035,258.7537871164962,1.9516941390527364e7,1.9516939993286766e7
0,2473,0.09005003731270314,57.50046065317533,1.9359505238566375e12,-0.0,3.0977326611445932e9,5.724742347153941e12,0.33593298485894757,0.29266262126628523,258.752072939289,1.9532808821814388e7,1.9532807422297798e7
0,2474,0.0898745841227898,57.50010150215892,1.9390501214098933e12,-0.0,3.1014629458035784e9,5.73396920650816e12,0.3359308964622826,0.29209239839906687,258.7504567597151,1.954868273909326e7,1.954868134446743e7
0,2475,0.08978772586309983,57.4995849126424,1.9421534507518857e12,-0.0,3.1051962385971518e9,5.743207239776065e12,0.3359288100502813,0.29181010905507443,258.7481321068908,1.9564562607041124e7,1.956456121472026e7
0,2476,0.08988489370775171,57.499316437671354,1.945260514886114e12,-0.0,3.108932532128726e9,5.752456434664612e12,0.33592672687279485,0.29212590455019305,258.7469239695211,1.9580449623802874e7,1.958044822842643e7
0,2477,0.08981052651997308,57.498851473845505,1.948371316821545e12,-0.0,3.1126718374282794e9,5.761716824488304e12,0.33592464563176466,0.29188421118991253,258.7448316323048,1.9596342479819655e7,1.9596341086385608e7
0,2478,0.08954544045242488,57.498331530920005,1.9514858595658013e12,-0.0,3.116414152790637e9,5.770988411049397e12,0.3359225667781119,0.29102268147038085,258.74249188914,1.9612241594006352e7,1.9612240208062187e7
0,2479,0.08952255131732992,57.4980133587503,1.9546041461273577e12,-0.0,3.1201594733782163e9,5.780271188377241e12,0.335920490976488,0.29094829178132225,258.74106011437635,1.9628147718876004e7,1.9628146333374172e7
0,2480,0.08963088174476433,57.497496119802946,1.957726179516515e12,-0.0,3.1239078090528927e9,5.789565186934658e12,0.3359184170048732,0.29130036567048406,258.73873253911324,1.9644059609062415e7,1.964405809883379e7
0,2481,0.08941260857814924,57.497205103217134,1.9608519627465322e12,-0.0,3.127659152638242e9,5.798870394948945e12,0.3359163463244121,0.290590977878985,258.7374229644771,1.965997871453096e7,1.9659977331778042e7
0,2482,0.08920154247693676,57.49680043921013,1.963981498829007e12,-0.0,3.131413512110218e9,5.808186838228555e12,0.33591427777141714,0.28990501305004446,258.7356019764456,1.9675903778600443e7,1.967590228151393e7
0,2483,0.08941088576630044,57.49633986561612,1.9671147907782976e12,-0.0,3.1351708868795238e9,5.81751452134356e12,0.33591221139650795,0.2905853787404764,258.73352939527257,1.9691835149623882e7,1.9691833645696677e7
0,2484,0.08931490438814975,57.495860956549755,1.9702518416097593e12,-0.0,3.1389312783942018e9,5.826853453921438e12,0.3359101475356541,0.2902734392614867,258.7313743044739,1.9707772889378957e7,1.9707771388266828e7
0,2485,0.08914047898327111,57.49542508090106,1.973392654339909e12,-0.0,3.1426946862193017e9,5.836203640915056e12,0.3359080863030586,0.2897065566956311,258.7294128640548,1.9723717175425388e7,1.9723715679604735e7
0,2486,0.0891520223760976,57.49507056844368,1.9765372319870073e12,-0.0,3.1464611103491173e9,5.845565088340898e12,0.3359060277291044,0.28974407272231717,258.72781755799656,1.973966811655291e7,1.9739666620147273e7
0,2487,0.08920701012842111,57.49458816529794,1.9796855775692085e12,-0.0,3.150230556751654e9,5.854937817072155e12,0.3359039712163097,0.2899227829173686,258.72564674384074,1.9755625096804075e7,1.9755623598440222e7
0,2488,0.08898138347224538,57.494245906490335,1.9828376941073308e12,-0.0,3.1540030212577624e9,5.864321822781981e12,0.3359019176738094,0.2891894962847975,258.7241065792065,1.9771588913613543e7,1.977158742215439e7
0,2489,0.08897626156315838,57.493715951682574,1.9859935846227498e12,-0.0,3.1577785115471888e9,5.873717130618203e12,0.3358998659529183,0.2891728500802647,258.7217217825716,1.9787558589963928e7,1.978755709844677e7
0,2490,0.08878165500324936,57.493275218409735,1.9891532521374155e12,-0.0,3.161557023348561e9,5.883123736000501e12,0.335897817011585,0.28854037876056043,258.7197384828438,1.9803534950865265e7,1.980353346526327e7
0,2491,0.08892898492230783,57.492859603515626,1.9923166996751096e12,-0.0,3.1653385585207586e9,5.892541649600101e12,0.3358957704898892,0.28901920099750045,258.7178682158203,1.9819517798008043e7,1.981951630754394e7
0,2492,0.08853557476516528,57.49244093155341,1.9954839302623662e12,-0.0,3.1691231201516824e9,5.901970885155626e12,0.3358937265669893,0.2877406179867872,258.71598419199034,1.983550706293469e7,1.9835505584638912e7
0,2493,0.08848021819835633,57.492045958248276,1.9986549469241042e12,-0.0,3.1729107076124654e9,5.911411447153771e12,0.33589168505204653,0.2875607091446581,258.71420681211725,1.9851502809953522e7,1.9851501333180316e7
0,2494,0.08859177428983533,57.49165371990783,2.0018297526880771e12,-0.0,3.1767013228244257e9,5.920863346436041e12,0.3358896459305426,0.28792326644196486,258.71244173958524,1.98675049800123e7,1.98675034995158e7
0,2495,0.08839515726525919,57.49114503928018,2.005008350583433e12,-0.0,3.180494970351569e9,5.930326600443731e12,0.3358876089905389,0.2872842611120924,258.7101526767608,1.9883513229166593e7,1.9883511754632108e7
0,2496,0.08829782332585936,57.49074949077877,2.0081907436390847e12,-0.0,3.1842916456834593e9,5.939801203986829e12,0.3358855747831788,0.28696792580904296,258.70837270850444,1.9899528228469435e7,1.9899526756774012e7
0,2497,0.0881698929828251,57.490291013953524,2.0113769348870713e12,-0.0,3.188091354174182e9,5.949287176485861e12,0.3358835428248497,0.28655215219418156,258.70630956279086,1.991554946026704e7,1.9915547992367595e7
0,2498,0.08825648317011583,57.48988814671951,2.0145669273592207e12,-0.0,3.1918940940160403e9,5.958784519492849e12,0.3358815133859164,0.2868335703028765,258.7044966602378,1.9931577270419724e7,1.993157579959067e7
0,2499,0.0881597779861362,57.48941136398047,2.0177607240894924e12,-0.0,3.195699869922876e9,5.968293250847774e12,0.3358794862036761,0.2865192784549426,258.7023511379121,1.994761128322075e7,1.994760981520908e7
0,2500,0.08825447954654975,57.48885847653566,2.0209583281117966e12,-0.0,3.199508682646151e9,5.97781337850358e12,0.3358774611579482,0.28682705852628665,258.6998631444105,1.9963651486027487e7,1.996365001483114e7
0,2501,0.08798200131842124,57.48845045562641,2.0241597424632417e12,-0.0,3.203320529141958e9,5.987344900920796e12,0.33587543905198175,0.28594150428486903,258.69802705031884,1.997969854027055e7,1.9979697077398747e7
0,2502,0.08791023658120796,57.48798030489409,2.0273649701810085e12,-0.0,3.2071354145496306e9,5.996887837022167e12,0.33587341911242985,0.28570826888892586,258.6959113720234,1.9995751825602856e7,1.999575036476316e7
0,2503,0.08777214778147663,57.48765639207065,2.0305740143025994e12,-0.0,3.2109533356654987e9,6.006442184868145e12,0.335871402014079,0.28525948028979903,258.6944537643179,2.001181196127849e7,2.0011810504543018e7
0,2504,0.08782948589354736,57.487255001314416,2.0337868778670635e12,-0.0,3.2147742984823627e9,6.016007965532772e12,0.33586938703219704,0.28544582915402894,258.69264750591486,2.0027878282850116e7,2.0027876824110374e7
0,2505,0.08770914451668851,57.486726796262886,2.0370035639177854e12,-0.0,3.218598305906484e9,6.025585192377957e12,0.33586737413598283,0.2850547196792377,258.690270583183,2.0043950651042603e7,2.004394919585098e7
0,2506,0.08770432405392849,57.48619898908501,2.0402240754937285e12,-0.0,3.222425355801158e9,6.035173866143974e12,0.3358653635989173,0.28503905317526756,258.68789545088254,2.0060029436309304e7,2.0060027981056366e7
0,2507,0.08752619249611138,57.48573592841108,2.0434484156404568e12,-0.0,3.226255448282546e9,6.044773993203886e12,0.3358633556844249,0.284460125612362,258.68581167784987,2.007611483322198e7,2.0076113383317124e7
0,2508,0.08754008307575781,57.48534436691212,2.0466765874017737e12,-0.0,3.230088583876494e9,6.054385580960473e12,0.3358613502977459,0.2845052699962129,258.68404965110454,2.0092206855584413e7,2.009220540503568e7
0,2509,0.08756558855932516,57.48487298472589,2.0499085938230586e12,-0.0,3.233924767599164e9,6.064008648083244e12,0.33585934706206544,0.28458816281780674,258.6819284312665,2.0108305060127202e7,2.0108303608571935e7
0,2510,0.08740054827648985,57.484508500134346,2.0531444379519094e12,-0.0,3.2377639965556192e9,6.073643193402694e12,0.33585734655705435,0.28405178189859204,258.6802882506046,2.0124410000794962e7,2.0124408554175813e7
0,2511,0.08728540410159831,57.48392807146598,2.056384122835204e12,-0.0,3.241606279252171e9,6.083289244366997e12,0.33585534780645904,0.2836775633301945,258.6776763215969,2.0140520721719112e7,2.014051927847615e7
0,2512,0.08733580134336008,57.48344127923005,2.0596276515230056e12,-0.0,3.245451609425717e9,6.0929467913543955e12,0.33585335163754576,0.2838413543659203,258.67548575653524,2.015663813378016e7,2.0156636688758545e7
0,2513,0.08718775208004267,57.48308917917697,2.0628750270666885e12,-0.0,3.249299987801112e9,6.102615842277507e12,0.33585135826395873,0.2833601942601387,258.6739013062964,2.017276236393854e7,2.017276092331645e7
0,2514,0.08691718801596707,57.482620003730894,2.0661262525162532e12,-0.0,3.253151421482949e9,6.11229642109188e12,0.33584936696231893,0.28248086105189296,258.67179001678903,2.0188892668769687e7,2.0188891236345157e7
0,2515,0.08705578373634937,57.482173595264214,2.0693813309264065e12,-0.0,3.25700590760696e9,6.121988526705098e12,0.33584737796086334,0.2829312971431355,258.66978117868894,2.020502945172843e7,2.0205028014792874e7
0,2516,0.08703849496572907,57.481713876708326,2.07264026535066e12,-0.0,3.260863449045267e9,6.131692172447232e12,0.33584539132155317,0.2828751086386195,258.6677124451875,2.0221172615804978e7,2.0221171179198913e7
0,2517,0.08685067294932525,57.48129602250127,2.0759030588437644e12,-0.0,3.2647240457015424e9,6.141407364187018e12,0.335843407195346,0.28226468708530705,258.6658321012557,2.0237322323824607e7,2.023732089284277e7
0,2518,0.08685651762209168,57.48076636939605,2.0791697144632935e12,-0.0,3.268587701997971e9,6.151134119167598e12,0.33584142505464165,0.28228368227179795,258.66344866228224,2.0253478117014498e7,2.025347668564458e7
0,2519,0.08671525136768651,57.48027299932056,2.0824402352669336e12,-0.0,3.2724544160484324e9,6.160872438759067e12,0.33583944539815197,0.28182456694498115,258.6612284969425,2.0269640437329933e7,2.0269639010133952e7
0,2520,0.0865658327417701,57.479795646779195,2.085714624313004e12,-0.0,3.2763241893586893e9,6.170622332870894e12,0.33583746812612425,0.2813389564107528,258.65908041050636,2.028580922275298e7,2.0285807799978405e7
0,2521,0.08674731742018274,57.47940545917052,2.0889928846627473e12,-0.0,3.2801970209210467e9,6.180383805079211e12,0.33583549332725604,0.2819287816155939,258.65732456626733,2.030198467725514e7,2.0301983248653542e7
0,2522,0.08646418091072788,57.478998879066694,2.0922750193772576e12,-0.0,3.2840729155897646e9,6.190156873740129e12,0.3358335209484511,0.2810085879598656,258.6554949558001,2.031816650885655e7,2.0318165088817116e7
0,2523,0.08648231113186072,57.47838673868632,2.095561031518923e12,-0.0,3.287951878175516e9,6.199941557117904e12,0.33583155026189004,0.28106751117854734,258.6527403240884,2.033435414789574e7,2.0334352727090918e7
0,2524,0.08640637479108729,57.47795599413958,2.098850924152307e12,-0.0,3.291833900921273e9,6.209737841772987e12,0.3358295824101438,0.2808207180710337,258.6508019736281,2.035054874047702e7,2.035054732181624e7
0,2525,0.08628786492041984,57.47746032222664,2.1021447003417754e12,-0.0,3.295718991040074e9,6.219545752034411e12,0.33582761671849304,0.28043556099136446,258.64857145001986,2.03667495603441e7,2.036674814514127e7
0,2526,0.08630565405419306,57.477083249615035,2.1054423631539731e12,-0.0,3.299607144941835e9,6.229365284969102e12,0.335825653616935,0.2804933756761275,258.64687462326765,2.03829571449306e7,2.0382955728975084e7
0,2527,0.08630672358552921,57.476514191305775,2.108743915656832e12,-0.0,3.3034983717851744e9,6.239196469844304e12,0.33582369232791,0.28049685165296995,258.64431386087597,2.039917058235126e7,2.039916916615922e7
0,2528,0.08608369296621202,57.47600033233633,2.1120493609186196e12,-0.0,3.307392666925859e9,6.249039301069952e12,0.3358217335583718,0.27977200214018905,258.6420014955135,2.0415390603756383e7,2.0415389194245193e7
0,2529,0.08595850861820487,57.4755886692355,2.1153587020095093e12,-0.0,3.311290029933682e9,6.258893783692772e12,0.3358197773332203,0.2793651530091658,258.64014901155974,2.043161734214225e7,2.043161593628675e7
0,2530,0.08599167658128137,57.47510329846447,2.118671942001676e12,-0.0,3.3151904663503137e9,6.268759937864617e12,0.33581782317268494,0.27947294888916446,258.6379648430901,2.04478502787611e7,2.0447848871682324e7
0,2531,0.08586805449298866,57.47461496013685,2.1219890839660818e12,-0.0,3.3190939760582e9,6.278637769437223e12,0.3358158713477972,0.27907117710221313,258.6357673206158,2.0464089683807004e7,2.0464088392050326e7
0,2532,0.08593624611797701,57.47409137968006,2.1253101309757346e12,-0.0,3.3230005606049294e9,6.288527288475946e12,0.3358139216728271,0.27929279988342526,258.6334112085603,2.0480335343081083e7,2.0480334049195103e7
0,2533,0.08576727418933272,57.47373200035288,2.1286350861078708e12,-0.0,3.326910216735025e9,6.298428492881947e12,0.3358119747782927,0.27874364111533134,258.631794001588,2.0496587906829577e7,2.049658661751922e7
0,2534,0.08567276121613893,57.47314404534442,2.1319639524365242e12,-0.0,3.33082295521874e9,6.308341416087764e12,0.3358100295643159,0.2784364739524515,258.6291482040499,2.0512846214731276e7,2.0512844927889075e7
0,2535,0.08566226421648528,57.47275361293477,2.1352967330404297e12,-0.0,3.3347387663970423e9,6.318266039776072e12,0.335808087115262,0.27840235870357716,258.62739125820644,2.0529111520238128e7,2.052911023349259e7
0,2536,0.08556992621752761,57.47219247389354,2.138633430997306e12,-0.0,3.3386576611302857e9,6.328202397629099e12,0.33580614653558627,0.2781022602069647,258.62486613252094,2.0545382742601983e7,2.0545381458261963e7
0,2537,0.08565570788236801,57.47175705863429,2.1419740493864329e12,-0.0,3.3425796326707544e9,6.338150478699271e12,0.33580420850160214,0.278381050617696,258.6229067638543,2.0561660749871295e7,2.056165946291167e7
0,2538,0.08548096601914422,57.47128093885841,2.1453185912902761e12,-0.0,3.346504687117178e9,6.348110304613122e12,0.3358022727112434,0.2778131395622187,258.62076422486285,2.057794505910301e7,2.0577943776873372e7
0,2539,0.08544183586221307,57.47075399993322,2.1486670597891475e12,-0.0,3.350432825404077e9,6.358081883911805e12,0.3358003390251454,0.27768596655219246,258.6183929996995,2.0594235634640235e7,2.0594234353314828e7
0,2540,0.08553188295211653,57.47040554230513,2.1520194579662036e12,-0.0,3.354364042801253e9,6.368065210748979e12,0.3357984080152714,0.2779786195943787,258.6168249403731,2.061053315081347e7,2.0610531866751086e7
0,2541,0.0852472223331511,57.46981138609384,2.155375788909086e12,-0.0,3.3582983522525167e9,6.378060324164559e12,0.335796478760138,0.2770534725827411,258.6141512374223,2.062683636797244e7,2.062683509173067e7
0,2542,0.08523138030269126,57.4693576315016,2.1587360557004944e12,-0.0,3.3622357440275965e9,6.388067205617656e12,0.3357945520385564,0.2770019859837466,258.6121093417572,2.0643146411672104e7,2.0643145135678843e7
0,2543,0.08513678270344471,57.468775600868504,2.1621002614283584e12,-0.0,3.3661762268459044e9,6.398085883440776e12,0.3357926272777672,0.2766945437861953,258.60949020390825,2.0659462497258972e7,2.0659461223728735e7
0,2544,0.08492319323071916,57.46821821810326,2.165468409180874e12,-0.0,3.37011979798047e9,6.408116356881441e12,0.3357907048646335,0.2760003779998373,258.6069819814647,2.0675785074895844e7,2.0675783807166815e7
0,2545,0.08500628829244733,57.46783754375459,2.16884050204798e12,-0.0,3.3740664540466347e9,6.418158623500706e12,0.3357887850515113,0.27627043695045383,258.60526894689565,2.069211458523168e7,2.0692113314975105e7
0,2546,0.08506829553371004,57.46732494760353,2.1722165431188977e12,-0.0,3.378016204834409e9,6.428212714389508e12,0.3357868671658291,0.27647196048455763,258.6029622642159,2.0708450125942066e7,2.070844885374772e7
0,2547,0.0850272927824808,57.46696997049864,2.1755965354867883e12,-0.0,3.3819690440085087e9,6.438278619602884e12,0.33578495193368635,0.2763387015430626,258.6013648672439,2.0724792549110234e7,2.0724791277872268e7
0,2548,0.08483513106641084,57.46642137320423,2.178980482244887e12,-0.0,3.3859249821765532e9,6.44835637234097e12,0.33578303851093055,0.27571417596583525,258.598896179419,2.0741140823385227e7,2.0741139557345614e7
0,2549,0.08475136281665197,57.46585215226192,2.1823683864864895e12,-0.0,3.38988401561279e9,6.458445969310513e12,0.3357811272442072,0.2754419291541189,258.59633468517865,2.0757495453263592e7,2.0757494189377576e7
0,2550,0.08455547509521952,57.465353594443854,2.1857602513086907e12,-0.0,3.3938461433941717e9,6.468547414346447e12,0.33577921841068964,0.2748052940594634,258.59409117499735,2.0773856710200716e7,2.077385545160512e7
0,2551,0.08460960332443582,57.46490997353773,2.1891560798061516e12,-0.0,3.397811366639673e9,6.478660716491654e12,0.335777311867434,0.2749812108044164,258.5920948809198,2.0790224487367745e7,2.0790223118491348e7
0,2552,0.08441546473148107,57.46441368358064,2.192555875077573e12,-0.0,3.4017796901437817e9,6.488785894169358e12,0.33577540749056345,0.27435026037731347,258.58986157611287,2.0806598586732548e7,2.08065972235736e7
0,2553,0.08445049372277008,57.46386557881628,2.1959596402224905e12,-0.0,3.405751114449851e9,6.498922954967979e12,0.3357735051487498,0.2744641045990028,258.58739510467325,2.0822978948013525e7,2.0822977583596148e7
0,2554,0.08430527712451258,57.463395101835076,2.199367378340322e12,-0.0,3.4097256378376503e9,6.509071900697037e12,0.33577160525820193,0.27399215065466587,258.58527795825785,2.0839365957953073e7,2.0839364597759664e7
0,2555,0.08431582199572117,57.46286544847854,2.2027790925342715e12,-0.0,3.413703264762625e9,6.519232748934236e12,0.33576970739928,0.2740264214860938,258.5828945181534,2.085575920939765e7,2.0855757848691773e7
0,2556,0.08420044981702637,57.4623187632061,2.20619478590657e12,-0.0,3.417683995692121e9,6.529405507082491e12,0.335767811746093,0.27365146190533574,258.58043443442745,2.0872158830667898e7,2.087215747327565e7
0,2557,0.08405554908243418,57.46182664840295,2.2096144615591743e12,-0.0,3.421667829750528e9,6.539590179112926e12,0.33576591843632947,0.2731805345179111,258.57821991781327,2.088856503040867e7,2.0888563677222624e7
0,2558,0.08420020129198277,57.461329206794595,2.213038122599525e12,-0.0,3.4256547693437552e9,6.549786777381801e12,0.33576402723885546,0.273650654198944,258.57598143057567,2.0904977627623837e7,2.090497626985669e7
0,2559,0.08381122499340737,57.46087127089954,2.216465772133273e12,-0.0,3.4296448155886154e9,6.559995310957993e12,0.3357621384783627,0.27238648122857395,258.5739207190479,2.0921396767153792e7,2.092139542098874e7
0,2560,0.08393192865266352,57.46020720548054,2.21989741326904e12,-0.0,3.4336379750371594e9,6.570215802826089e12,0.33576025130006293,0.2727787681211564,258.57093242466243,2.0937821711319607e7,2.09378203613101e7
0,2561,0.08398972045970587,57.45982287262748,2.223333049114798e12,-0.0,3.4376342362809224e9,6.580448230000645e12,0.33575836697797606,0.2729665914940441,258.56920292682366,2.0954253895205293e7,2.095425254325433e7
0,2562,0.08408597873085871,57.45913259037823,2.2267726827801636e12,-0.0,3.441633616601653e9,6.590692642953272e12,0.33575648413340664,0.27327943087529083,258.56609665670203,2.0970691598497737e7,2.0970690243435893e7
0,2563,0.0838251434789036,57.45880277944369,2.230216317378228e12,-0.0,3.4456360992623415e9,6.600949005031153e12,0.33575460439731697,0.2724317163064367,258.5646125074966,2.0987136782979157e7,2.0987135435635936e7
0,2564,0.08361909992130395,57.45827473980298,2.2336639560198887e12,-0.0,3.449641700435915e9,6.611217363897797e12,0.3357527263763966,0.27176207474423786,258.56223632911343,2.1003587802740876e7,2.1003586461441614e7
0,2565,0.0836153686802947,57.45776587113953,2.2371156018181406e12,-0.0,3.4536504150885954e9,6.621497712884106e12,0.33575085052457226,0.27174994821095777,258.55994642012786,2.1020045293279596e7,2.1020043951905053e7
0,2566,0.08369301584528072,57.457244780994266,2.2405712578897354e12,-0.0,3.457662245479299e9,6.6317900640101455e12,0.3357489768000176,0.2720023014971623,258.5576015144742,2.1036509164446596e7,2.103650782053614e7
0,2567,0.08347831807713266,57.45658016539591,2.244030927349872e12,-0.0,3.4616771970420866e9,6.642094437457164e12,0.3357471050058489,0.27130453375068114,258.5546107442816,2.1052979037173506e7,2.1052977699563038e7
0,2568,0.0834762657601603,57.456101797146154,2.2474946133158984e12,-0.0,3.465695261006756e9,6.652410816949451e12,0.33574523574314746,0.271297863720521,258.5524580871577,2.1069455870511986e7,2.1069454532776322e7
0,2569,0.08335737747855813,57.455569901898606,2.250962318906725e12,-0.0,3.4697164457947383e9,6.662739230339958e12,0.3357433685587049,0.2709114768053139,258.55006455854374,2.1085938966535065e7,2.1085937632199902e7
0,2570,0.08330803043652896,57.45513086031199,2.254434047243058e12,-0.0,3.4737407482145433e9,6.673079675668318e12,0.33574150372486894,0.2707510989187191,258.54808887140393,2.1102428751469698e7,2.1102427418436144e7
0,2571,0.08314641784902252,57.454581938074966,2.257909801443896e12,-0.0,3.4777681754896274e9,6.683432177739936e12,0.3357396408371962,0.2702258580093232,258.54561872133735,2.1118924633813452e7,2.1118923305462245e7
0,2572,0.08321123674860119,57.45409826865734,2.2613895846327725e12,-0.0,3.481798723387127e9,6.693796731918918e12,0.3357377801896481,0.2704365194329539,258.543442208958,2.1135427121613014e7,2.1135425791124456e7
0,2573,0.0830308273509893,57.45356299843283,2.2648733999320835e12,-0.0,3.485832397104847e9,6.704173357818688e12,0.3357359216472545,0.2698501888907152,258.54103349294775,2.115193587985033e7,2.1151934554606486e7
0,2574,0.08306317430427997,57.45307703871526,2.268361250467651e12,-0.0,3.4898691943384604e9,6.714562055759546e12,0.33573406530594396,0.2699553164889099,258.53884667421863,2.116845119699754e7,2.1168449870595936e7
0,2575,0.08305955092477016,57.45256505724725,2.2718531393649053e12,-0.0,3.4939091188048134e9,6.724962841557489e12,0.3357322110638573,0.269943540505503,258.5365427576126,2.1184972856226433e7,2.118497152974903e7
0,2576,0.08286900671493516,57.4519672018465,2.275349069750661e12,-0.0,3.4979521736633787e9,6.735375729606202e12,0.33573035882907126,0.2693242718235393,258.53385240830926,2.1201500684588823e7,2.1201499363655042e7
0,2577,0.0829011023262686,57.45144956558791,2.2788490447539683e12,-0.0,3.501998354769241e9,6.745800715486366e12,0.3357285088492299,0.26942858256037294,258.5315230451456,2.1218035162259102e7,2.1218033840177245e7
0,2578,0.08283259096010205,57.45095868591363,2.2823530675035405e12,-0.0,3.506047665315745e9,6.75623781368045e12,0.3357266610901853,0.26920592062033166,258.52931408661135,2.123457613769974e7,2.1234574817492213e7
0,2579,0.08271657043596574,57.45035165732027,2.2858611411299795e12,-0.0,3.5101001106073103e9,6.766687044126273e12,0.33572481522873243,0.26882885391688865,258.52658245794123,2.1251123191420857e7,2.125112187451224e7
0,2580,0.08275854320335191,57.44973974066694,2.289373268765582e12,-0.0,3.514155688349966e9,6.777148407177331e12,0.33572297144689933,0.2689652654108937,258.52382883300123,2.1267676646136455e7,2.1267675327785198e7
0,2581,0.08262847968658261,57.44935793599239,2.292889453544259e12,-0.0,3.51821439331745e9,6.78762189560808e12,0.3357211303257701,0.2685425589813935,258.52211071196575,2.1284237195370764e7,2.1284235880738504e7
0,2582,0.08247802147107412,57.448716380779885,2.296409698599184e12,-0.0,3.5222762408712344e9,6.798107555330343e12,0.33571929078378876,0.2680535697809909,258.51922371350946,2.130080340194857e7,2.1300802091641374e7
0,2583,0.08240081937068167,57.44822539009478,2.2999340070662695e12,-0.0,3.526341220056529e9,6.808605364339745e12,0.33571745366087025,0.26780266295471544,258.5170142554265,2.1317376466093667e7,2.1317375157915298e7
0,2584,0.08235793192562496,57.44777772932022,2.3034623820827197e12,-0.0,3.530409335276321e9,6.819115340271294e12,0.33571561873596156,0.2676632787582811,258.514999781941,2.133395607432288e7,2.1333954767246224e7
0,2585,0.08229796916282119,57.4472412139028,2.3069948267866714e12,-0.0,3.534480591726416e9,6.829637502826114e12,0.3357137857432052,0.26746839977916886,258.5125854625626,2.1350541840424057e7,2.1350540534959305e7
0,2586,0.08215934863256388,57.44666613004057,2.3105313443159927e12,-0.0,3.5385549892311378e9,6.8401718578357295e12,0.335711954801874,0.2670178830558326,258.50999758518253,2.1367133912653655e7,2.1367132611149225e7
0,2587,0.08219402383198685,57.44615124650113,2.3140719378122246e12,-0.0,3.5426325257240257e9,6.850718406235829e12,0.33571012604776485,0.26713057745395724,258.5076806092551,2.138373257615628e7,2.138373127343643e7
0,2588,0.08201210371244218,57.44545097127134,2.3176166104165347e12,-0.0,3.5467132102832284e9,6.861277177796461e12,0.33570829907317096,0.2665393370654371,258.50452937072106,2.140033711825609e7,2.1400335820784792e7
0,2589,0.08197286763639973,57.44496148386571,2.3211653652735215e12,-0.0,3.550797031795382e9,6.871848150044723e12,0.3357064745965085,0.26641181981829914,258.5023266773957,2.1416948692850742e7,2.1416947396369953e7
0,2590,0.08186044940518064,57.444487289952946,2.3247182055247334e12,-0.0,3.5548839975968776e9,6.882431348251179e12,0.335704652266919,0.26604646056683706,258.50019280478824,2.1433566731112875e7,2.143356543780225e7
0,2591,0.08185795018731894,57.4439622770536,2.3282751343169443e12,-0.0,3.55897411064323e9,6.893026786359664e12,0.3357028318993706,0.2660383381087865,258.4978302467412,2.1450191036691774e7,2.1450189743277166e7
0,2592,0.08190067677688645,57.44319731994505,2.331836154795242e12,-0.0,3.5630673779688563e9,6.903634488900033e12,0.335701013126893,0.26617719952488095,258.4943879397527,2.1466821057331834e7,2.1466819762465853e7
0,2593,0.0819169471467446,57.44282275607438,2.3354012701110605e12,-0.0,3.5671637818310795e9,6.914254416176929e12,0.335699197238344,0.26623007822691996,258.4927024023347,2.1483458638360478e7,2.1483457342831366e7
0,2594,0.08189694188708699,57.44232308489831,2.3389704834087803e12,-0.0,3.5712633390350704e9,6.924886618048191e12,0.33569738319084264,0.26616506113303273,258.4904538820424,2.1500102271699805e7,2.1500100976588547e7
0,2595,0.08173427291637597,57.44179721978031,2.3425437978409614e12,-0.0,3.575366047955835e9,6.93553109660443e12,0.3356955712090254,0.2656363869782219,258.4880874890114,2.1516752248442095e7,2.1516750957996935e7
0,2596,0.08148082873606277,57.44115890221908,2.3461212165576147e12,-0.0,3.5794719123804383e9,6.946187867982003e12,0.33569376110568416,0.26481269339220403,258.4852150599859,2.1533408315513056e7,2.153340703242218e7
0,2597,0.08165174963758468,57.44056844529318,2.349702742713412e12,-0.0,3.5835809279362807e9,6.956856927137109e12,0.335691953065122,0.2653681863221502,258.4825580038193,2.1550070933690418e7,2.1550069645345148e7
0,2598,0.08153266983463608,57.44011488886338,2.353288379461403e12,-0.0,3.587693094060215e9,6.967538278907036e12,0.33569014744132486,0.2649811769625673,258.4805169998852,2.1566740374547224e7,2.156673908956434e7
0,2599,0.08145943571163031,57.4395875910597,2.356878129954229e12,-0.0,3.5918084179683976e9,6.978231948345637e12,0.3356883437289378,0.2647431660627985,258.47814415976865,2.158341601681578e7,2.15834147338312e7
0,2600,0.08137776799852643,57.439084992200286,2.3604719973509e12,-0.0,3.5959268979249897e9,6.988937937254073e12,0.3356865421325028,0.2644777459952109,258.4758824649013,2.1600098149196684e7,2.160009686845959e7
0,2601,0.08132441918865423,57.43849211627105,2.3640699848081646e12,-0.0,3.600048538651862e9,6.999656264225329e12,0.33568474241578655,0.2643043623631262,258.4732145232197,2.1616786434999414e7,2.161678515566882e7
0,2602,0.08120144229698195,57.437879616214076,2.3676720954844443e12,-0.0,3.6041733393231435e9,7.010386933434375e12,0.33568294473934296,0.26390468746519136,258.47045827296336,2.1633481082348555e7,2.1633479806486808e7
0,2603,0.08123983507106114,57.43736231739206,2.3712783325401157e12,-0.0,3.60830129726724e9,7.02112994424651e12,0.3356811492626515,0.26402946398094873,258.46813042826426,2.165018242321588e7,2.1650181146042056e7
0,2604,0.08103671649447111,57.43661648252172,2.374888699135088e12,-0.0,3.6124324243342447e9,7.031885333831285e12,0.33567935546242617,0.2633693286070311,258.46477417134776,2.166688951779451e7,2.1666888246458393e7
0,2605,0.08113420258376293,57.43625586615638,2.378503198433322e12,-0.0,3.616566701837704e9,7.042653059853897e12,0.33567756437423696,0.26368615839722953,258.4631513977037,2.168360415116226e7,2.1683602876767874e7
0,2606,0.08099479028863474,57.435682134650165,2.3821218335969556e12,-0.0,3.6207041504142265e9,7.05343318238252e12,0.3356757749854354,0.2632330684380629,258.46056960592574,2.1700324583261847e7,2.170032331281802e7
0,2607,0.08087771701769769,57.43513740772951,2.385744607791452e12,-0.0,3.6248447633562217e9,7.064225690278218e12,0.3356739876901646,0.2628525803075175,258.4581183347828,2.171705151754201e7,2.1717050250384163e7
0,2608,0.08086148973348567,57.434584861930276,2.389371524181926e12,-0.0,3.628988542927428e9,7.075030595772806e12,0.3356722023955743,0.2627998416338284,258.45563187868623,2.173378484518254e7,2.173378357833091e7
0,2609,0.08079662622035276,57.4338851277108,2.393002585936422e12,-0.0,3.6331354949583797e9,7.08584792040999e12,0.3356704188754651,0.26258903521614646,258.4524830746986,2.1750524161450494e7,2.175052289634086e7
0,2610,0.08062642524125598,57.43338488983617,2.396637796223463e12,-0.0,3.6372856097736435e9,7.096677645285746e12,0.33566863779094025,0.2620358820340819,258.4502320042628,2.1767270479881074e7,2.1767269219618373e7
0,2611,0.08078826169583114,57.432945552177486,2.4002771582112036e12,-0.0,3.6414388923563695e9,7.107519789731277e12,0.335666858766769,0.2625618505114512,258.44825498479867,2.1784023388718735e7,2.178402212351121e7
0,2612,0.08035376033928063,57.4323893938265,2.403920675071767e12,-0.0,3.645595350831277e9,7.118374381299527e12,0.3356650817028677,0.26114972110266205,258.44575227221924,2.1800782383478e7,2.1800781130896095e7
0,2613,0.08074017653898266,57.43170670885098,2.407568349977966e12,-0.0,3.649754984838449e9,7.129241425404901e12,0.3356633062264545,0.26240557375169365,258.4426801898294,2.1817547413772214e7,2.1817546149639346e7
0,2614,0.08048436569374014,57.43106775179382,2.41122018610147e12,-0.0,3.6539177921390047e9,7.140120922549888e12,0.33566153301521623,0.26157418850465547,258.43980488307216,2.1834318999621272e7,2.18343177428566e7
0,2615,0.0804639699452381,57.430482757065555,2.414876186616583e12,-0.0,3.6580837724217563e9,7.15101287826631e12,0.3356597618641412,0.26150790232202387,258.437172406795,2.1851097157146085e7,2.1851095900810856e7
0,2616,0.08033067532489141,57.43003836909059,2.4185363546997036e12,-0.0,3.6622529245648937e9,7.161917295962059e12,0.33565799301299576,0.26107469480589707,258.43517266090765,2.1867882144647755e7,2.1867880892062873e7
0,2617,0.08032271829780277,57.42936862058346,2.422200693527959e12,-0.0,3.6664252612554736e9,7.172834215177615e12,0.3356562257350456,0.261048834467859,258.43215879262556,2.18846728901762e7,2.1884671637654983e7
0,2618,0.080241866231442,57.42877013747575,2.42586920627886e12,-0.0,3.6706007744189386e9,7.183763621149921e12,0.3356544606152935,0.2607860652521865,258.4294656186409,2.1901470262663558e7,2.1901469012348283e7
0,2619,0.08013490540782003,57.428359830309674,2.4295418961318877e12,-0.0,3.674779461390053e9,7.19470551324866e12,0.3356526978463939,0.2604384425754151,258.4276192363935,2.1918274602466576e7,2.1918273355122358e7
0,2620,0.0802161625122618,57.4277518090384,2.433218766267998e12,-0.0,3.6789613356179557e9,7.205659933051046e12,0.3356509366804375,0.26070252816485084,258.4248831406728,2.193508478015786e7,2.1935083530258704e7
0,2621,0.07999446325210793,57.427170130167546,2.436899819867355e12,-0.0,3.6831463917108603e9,7.216626872806811e12,0.33564917763791585,0.2599820055693508,258.42226558575396,2.1951901457229346e7,2.1951900213666048e7
0,2622,0.08009911917578483,57.42650733889634,2.440585060115097e12,-0.0,3.6873346335473266e9,7.227606349045993e12,0.3356474203700149,0.2603221373213007,258.41928302503356,2.1968724310398985e7,2.1968723063597847e7
0,2623,0.08001288332176172,57.42595619208582,2.444274490194632e12,-0.0,3.6915260567311535e9,7.238598356611184e12,0.33564566534193374,0.2600418707957256,258.41680286438617,2.1985553910034966e7,2.1985552665594853e7
0,2624,0.07994545154527719,57.42540817648215,2.4479681132900117e12,-0.0,3.695720665737497e9,7.24960291360518e12,0.33564391230643476,0.25982271752215086,258.4143367941697,2.2002389936287086e7,2.2002388693655413e7
0,2625,0.07981199256299523,57.42478332207172,2.4516659325897686e12,-0.0,3.699918464532922e9,7.26062003680915e12,0.3356421611421685,0.2593889758297345,258.4115249493227,2.2019232157252908e7,2.2019230918361727e7
0,2626,0.07969420215030165,57.42412895309068,2.455367951280021e12,-0.0,3.704119452675556e9,7.271649731445989e12,0.33564041190978827,0.2590061569884804,258.40858028890807,2.203608070972618e7,2.2036079474112928e7
0,2627,0.0795956410251315,57.42359662585034,2.4590741725518735e12,-0.0,3.708323626356798e9,7.282691993887436e12,0.33563866486741517,0.2586858333316774,258.4061848163265,2.2052936035578035e7,2.2052934802677933e7
0,2628,0.07967056888803425,57.423068146953405,2.462784599593548e12,-0.0,3.7125309904825783e9,7.293746843394668e12,0.33563691976861765,0.2589293488861113,258.40380666129033,2.206979778772557e7,2.206979655246984e7
0,2629,0.07967389130150136,57.42249918638723,2.4664992355969854e12,-0.0,3.7167415480731535e9,7.304814294287335e12,0.3356351765945868,0.2589401467298794,258.4012463387425,2.2086665840733957e7,2.208666460521453e7
0,2630,0.07953509378655249,57.421910842902925,2.4702180837560156e12,-0.0,3.7209552997430315e9,7.315894354568157e12,0.3356334353963223,0.2584890548062956,258.3985987930632,2.2103540257230222e7,2.2103539025599763e7
0,2631,0.07944626566724067,57.421330511192096,2.47394114726282e12,-0.0,3.725172245535593e9,7.326987030741325e12,0.335631696170693,0.25820036341853214,258.3959873003644,2.2120421114097323e7,2.212041988489354e7
0,2632,0.07941598931495064,57.42067433716812,2.477668429313771e12,-0.0,3.729392389468274e9,7.338092339766726e12,0.3356299587714095,0.2581019652735896,258.3930345172565,2.2137308166820027e7,2.2137306938333903e7
0,2633,0.07932387648300333,57.42010775316781,2.481399933104305e12,-0.0,3.733615727365978e9,7.349210277050314e12,0.3356282235036228,0.25780259856976084,258.39048488925516,2.2154201899400134e7,2.2154200673434366e7
0,2634,0.07916656411434783,57.41954728345634,2.485135661832908e12,-0.0,3.7378422632424555e9,7.36034085954772e12,0.3356264902237938,0.25729133337163046,258.38796277555355,2.2171102068582762e7,2.2171100847033046e7
0,2635,0.0791907330866197,57.418863711786315,2.4888756186981562e12,-0.0,3.742072002352957e9,7.371484107501885e12,0.335624758654831,0.257369882531514,258.38488670303843,2.2188008294088233e7,2.2188007071670935e7
0,2636,0.07920868318467944,57.418312326871835,2.4926198068989707e12,-0.0,3.746304937534174e9,7.382640008441112e12,0.3356230292635918,0.2574282203502082,258.38240547092323,2.2204921322620206e7,2.220492009951623e7
0,2637,0.07914430888109243,57.417707994463115,2.4963682296378765e12,-0.0,3.750541076365e9,7.393808588736628e12,0.3356213017581692,0.2572190038635504,258.37968597508404,2.2221840615964416e7,2.222183939457018e7
0,2638,0.07898775410861122,57.41710954774125,2.500120890115278e12,-0.0,3.7547804180806146e9,7.404989852781384e12,0.33561957623534355,0.25671020085298646,258.3769929648356,2.223876634567348e7,2.22387651286677e7
0,2639,0.07891492226859476,57.416603492281524,2.5038777915370615e12,-0.0,3.75902296070183e9,7.416183801755067e12,0.3356178527903529,0.25647349737293296,258.37471571526686,2.225569876095981e7,2.2255697545906413e7
0,2640,0.07883423444695625,57.41595141202854,2.507638937107214e12,-0.0,3.76326871371127e9,7.427390467090538e12,0.33561613105423616,0.2562112619526078,258.3717813541284,2.2272637168883163e7,2.2272635956008844e7
0,2641,0.07888371179258022,57.41530813836184,2.511404330031579e12,-0.0,3.767517672857715e9,7.438609843985646e12,0.33561441124382674,0.2563720633258857,258.3688866226283,2.228958201827281e7,2.228958080380008e7
0,2642,0.07882455516411323,57.414770934776286,2.5151739735169863e12,-0.0,3.7717698363235855e9,7.449841934049927e12,0.33561269356914913,0.256179804283368,258.36646920649326,2.2306533595974244e7,2.230653238305615e7
0,2643,0.07885488337928334,57.414191046901294,2.5189478707726284e12,-0.0,3.776025210166067e9,7.461086759696287e12,0.33561097774004484,0.25627837098267087,258.36385971105585,2.2323491465798385e7,2.232349025183783e7
0,2644,0.07867256095823576,57.41357817736965,2.522726025008159e12,-0.0,3.780283795678693e9,7.472344330766305e12,0.33560926384224,0.2556858231142662,258.3611017981634,2.2340455660672296e7,2.2340454451837674e7
0,2645,0.07875464685527209,57.412941799984026,2.526508439434106e12,-0.0,3.784545593118143e9,7.483614654363383e12,0.33560755177462986,0.2559526022796343,258.35823809992814,2.2357426200862065e7,2.2357424989486065e7
0,2646,0.07849769519564452,57.412413440445974,2.5302951172625947e12,-0.0,3.788810599937128e9,7.494897730171046e12,0.33560584188535997,0.2551175093858447,258.3558604820069,2.237440347844128e7,2.23744022743471e7
0,2647,0.07861857357895075,57.411863140136575,2.534086061706289e12,-0.0,3.793078820895674e9,7.50619357720456e12,0.33560413379516274,0.2555103641315899,258.3533841306146,2.2391387104123633e7,2.2391385896369427e7
0,2648,0.07832680131744456,57.41124429878067,2.5378812759814604e12,-0.0,3.797350259897307e9,7.517502212226608e12,0.3356024276170991,0.2545621042816948,258.35059934451306,2.2408376954467546e7,2.2408375754992288e7
0,2649,0.07840265631786518,57.41059091229392,2.541680763302818e12,-0.0,3.801624915942546e9,7.528823639028986e12,0.33560072321733564,0.25480863303306184,258.34765910532263,2.2425373116472058e7,2.2425371914645053e7
0,2650,0.07856256766365283,57.409981572911676,2.545484526886538e12,-0.0,3.8059027878722563e9,7.540157860974941e12,0.33559902078205717,0.2553283449068717,258.3449170781025,2.2442375823148824e7,2.2442374616534233e7
0,2651,0.07819917712719707,57.40933011267504,2.5492925699527295e12,-0.0,3.810183880733377e9,7.551504897871453e12,0.33559732031906864,0.2541473256633905,258.3419855070377,2.2459384833124056e7,2.2459383636854094e7
0,2652,0.0782222798115397,57.40868161174514,2.553104895719364e12,-0.0,3.814468192947157e9,7.562864751976497e12,0.33559562167999096,0.254222409387504,258.3390672528531,2.2476400263605837e7,2.2476399066510033e7
0,2653,0.07807732749956314,57.40812909399655,2.556921507407852e12,-0.0,3.818755723175793e9,7.574237426177527e12,0.33559392513390823,0.25375131437358023,258.33658092298447,2.249342239362403e7,2.249342120054991e7
0,2654,0.078110899469671,57.40760242013696,2.5607424082391074e12,-0.0,3.823046474634654e9,7.585622935441265e12,0.33559223048828285,0.2538604232764307,258.3342108906163,2.2510451013830334e7,2.2510449819630012e7
0,2655,0.07801397917403069,57.406953917041406,2.564567601436322e12,-0.0,3.827340454191939e9,7.597021304443275e12,0.33559053759078544,0.25354543231559973,258.3312926266863,2.252748569953678e7,2.2527484507971287e7
0,2656,0.07775078368293237,57.40627521398859,2.5683970902239346e12,-0.0,3.831637659875335e9,7.608432534404956e12,0.3355888465863098,0.2526900469695302,258.32823846294866,2.2544526717791516e7,2.25445255336393e7
0,2657,0.07808850320841983,57.40572819930205,2.5722308778280474e12,-0.0,3.8359380861065516e9,7.619856616957061e12,0.3355871575337226,0.25378763542736443,258.3257768968592,2.256157452754868e7,2.256157333351877e7
0,2658,0.07774550023566545,57.40516826612968,2.5760689674746646e12,-0.0,3.840241740945707e9,7.631293579959024e12,0.3355854705132779,0.25267287576591274,258.32325719758353,2.2578628727901507e7,2.2578627543587327e7
0,2659,0.07781051762969761,57.4044385909953,2.579911362393125e12,-0.0,3.8445486297925234e9,7.642743444225195e12,0.3355837850374433,0.2528841822965172,258.3199736594788,2.2595688846432354e7,2.259568766009223e7
0,2660,0.07778861115472381,57.40387595295713,2.5837580658088906e12,-0.0,3.848858742446943e9,7.654206189099978e12,0.3355821017152558,0.25281298625285237,258.31744178830706,2.261275586960477e7,2.2612754683737617e7
0,2661,0.07777109680741104,57.40325966599373,2.5876090809563745e12,-0.0,3.853172087917185e9,7.665681844991254e12,0.33558042019780315,0.2527560646240859,258.31466849697176,2.262982915457477e7,2.2629827969054326e7
0,2662,0.07757541479901989,57.40266189303456,2.5914644110644375e12,-0.0,3.8574886650653505e9,7.677170415339525e12,0.33557874063029325,0.2521200980968146,258.3119785186555,2.2646908913850944e7,2.2646907733794447e7
0,2663,0.07771356207652064,57.402046308137486,2.5953240593667114e12,-0.0,3.8618084757379947e9,7.688671911523567e12,0.3355770628383117,0.25256907674869206,258.3092083866187,2.2663995034079816e7,2.2663993849900052e7
0,2664,0.07720925788745409,57.40136964196667,2.599188029096962e12,-0.0,3.866131524019711e9,7.700186350891549e12,0.3355753869837723,0.2509300881342258,258.30616338885,2.2681087404424183e7,2.2681086234542597e7
0,2665,0.07753835552935878,57.400719434576196,2.603056323491947e12,-0.0,3.8704578059994297e9,7.711713729496534e12,0.3355737128484698,0.25199965547041603,258.30323745559286,2.2698186256798383e7,2.2698185077337705e7
0,2666,0.07748512957526892,57.400075836136864,2.606928945786122e12,-0.0,3.87478732521828e9,7.723254063245812e12,0.33557204068192376,0.251826671119624,258.3003412626159,2.2715291551989045e7,2.2715290373899635e7
0,2667,0.07745067042626061,57.399533371812716,2.6108058992178257e12,-0.0,3.8791200789008636e9,7.734807351210778e12,0.3355703705216747,0.251714678885347,258.29790017315725,2.273240355842176e7,2.2732402381165285e7
0,2668,0.07726400733098636,57.398978891742715,2.614687187025746e12,-0.0,3.883456072609963e9,7.746373614697635e12,0.335568702243425,0.2511080238257057,258.2954050128422,2.2749521950023994e7,2.2749520777959373e7
0,2669,0.07735376937414803,57.39826216543028,2.6185728124498906e12,-0.0,3.8877953125170197e9,7.757952876658035e12,0.33556703553673006,0.2513997504659811,258.2921797444363,2.2766646284082036e7,2.2766645109292835e7
0,2670,0.07717479338707142,57.39759023381523,2.622462778731843e12,-0.0,3.892137792973204e9,7.769545128506613e12,0.3355653708147582,0.2508180785079821,258.28915605216855,2.2783777170125157e7,2.278377600030398e7
0,2671,0.07700634307219673,57.397063808296444,2.62635708911326e12,-0.0,3.8964835110930276e9,7.781150369016218e12,0.3355637081482635,0.2502706149846394,258.286787137334,2.2800914896243893e7,2.2800913731081538e7
0,2672,0.07701217554580173,57.39637105491187,2.6302557468390913e12,-0.0,3.9008324793779454e9,7.792768638058778e12,0.3355620470663278,0.2502895705238556,258.28366974710343,2.281805855465139e7,2.2818057389169328e7
0,2673,0.07691018336124414,57.395749660841744,2.634158755153127e12,-0.0,3.9051846906408634e9,7.8043999229299e12,0.3355603879585263,0.24995809592404344,258.28087347378784,2.283520883964605e7,2.283520767692127e7
0,2674,0.07696447821338451,57.39521171780564,2.638066117302232e12,-0.0,3.909540145279305e9,7.81604423117463e12,0.33555873077658,0.25013455419349967,258.27845273012537,2.2852365782263234e7,2.285236461783681e7
0,2675,0.07684431528038128,57.394515712059516,2.6419778365334233e12,-0.0,3.91389885392414e9,7.827701597713651e12,0.33555707526570305,0.24974402466123918,258.2753207042678,2.286952868658142e7,2.2869527525429744e7
0,2676,0.07682023679878078,57.39381434541913,2.645893916095185e12,-0.0,3.918260811768956e9,7.839372016198541e12,0.33555542156970725,0.24966576959603753,258.2721645543861,2.288669799172902e7,2.2886696831111364e7
0,2677,0.07666571171937592,57.39313396486747,2.6498143592368096e12,-0.0,3.922626019341983e9,7.851055494541678e12,0.3355537697726114,0.24916356308797172,258.2691028419036,2.2903873777573e7,2.290387262120403e7
0,2678,0.0767199954297568,57.392542592703165,2.653739169210638e12,-0.0,3.926994474852543e9,7.862752034444472e12,0.33555211988450206,0.2493399851467096,258.26644166716426,2.2921056236308873e7,2.2921055078243192e7
0,2679,0.07670493691877348,57.391915890316696,2.657668349266922e12,-0.0,3.9313661845352683e9,7.8744616591030625e12,0.3355504717997363,0.2492910449860138,258.2636215064251,2.2938245011382695e7,2.293824385359426e7
0,2680,0.07662756609258267,57.391415041820366,2.6616019026611064e12,-0.0,3.9357411435273447e9,7.886184361992177e12,0.33554882572609296,0.2490395898008937,258.2613676881916,2.2955440570224084e7,2.29554394144868e7
0,2681,0.07647828354754818,57.39069086673111,2.6655398326466533e12,-0.0,3.9401193662190533e9,7.897920188186628e12,0.33554718120492566,0.24855442152953158,258.25810890029,2.297264190018812e7,2.297264074854423e7
0,2682,0.0765672103152625,57.38998249859188,2.669482142479838e12,-0.0,3.944500844416372e9,7.909669122244871e12,0.3355455384784699,0.2488434335246031,258.25492124366343,2.298984969025156e7,2.298984853592915e7
0,2683,0.07637848245949436,57.38937089684714,2.6734288354175103e12,-0.0,3.9488855769357753e9,7.921431167501175e12,0.33554389776440813,0.24823006799335667,258.25216903581213,2.3007064182920005e7,2.3007063033809576e7
0,2684,0.0764753006990611,57.388825138852205,2.677379914716929e12,-0.0,3.9532735654013042e9,7.933206334820172e12,0.3355422588913891,0.24854472727194857,258.2497131248349,2.3024285279972896e7,2.3024284127962574e7
0,2685,0.07641057116465849,57.38805790055338,2.681335383639036e12,-0.0,3.9576648225571475e9,7.944994664926905e12,0.33554062158968634,0.2483343562851401,258.2462605524902,2.3041512155134927e7,2.3041511004813336e7
0,2686,0.07635830925343758,57.38742418805634,2.685295245444644e12,-0.0,3.962059335876058e9,7.956796130718448e12,0.3355389862721813,0.24816450507367213,258.24340884625354,2.3058745835034113e7,2.3058744686046675e7
0,2687,0.07626204813655046,57.386878101946444,2.689259503394668e12,-0.0,3.9664571083703694e9,7.968610746796515e12,0.33553735288806835,0.247851656443789,258.240951458759,2.3075986187367618e7,2.3075985040962208e7
0,2688,0.07634355357104211,57.38617430467812,2.6932281607521846e12,-0.0,3.970858150360919e9,7.980438547417966e12,0.33553572107578755,0.24811654910588687,258.23778437105153,2.309323249770745e7,2.3093231348839633e7
0,2689,0.07601758426005195,57.38569416164494,2.697201220782387e12,-0.0,3.9752624491946034e9,7.992279505101901e12,0.33553409144178087,0.24705714884516883,258.23562372740224,2.31104858801155e7,2.311048474033721e7
0,2690,0.0758207415533469,57.384833369622996,2.701178686749995e12,-0.0,3.9796700286338162e9,8.00413369027497e12,0.33553246311045937,0.24641741004837742,258.2317501633035,2.3127744575340617e7,2.3127743440976836e7
0,2691,0.07588826663547521,57.38428106680377,2.705160561922648e12,-0.0,3.9840808631714277e9,8.016001040871664e12,0.3355308369057361,0.24663686656529443,258.229264800617,2.3145010578299135e7,2.314500944188089e7
0,2692,0.07606928860141701,57.383541350854244,2.709146849568223e12,-0.0,3.9884949733548284e9,8.027881618702975e12,0.3355292122450419,0.2472251879546053,258.2259360788441,2.316228245437599e7,2.3162281312689204e7
0,2693,0.0758996288803423,57.38292001592298,2.713137552955475e12,-0.0,3.9929123491809683e9,8.039775403388873e12,0.3355275896049061,0.24667379386111246,258.2231400716534,2.3179561096474335e7,2.317955995943969e7
0,2694,0.07556157867212042,57.38234759398341,2.7171326753531963e12,-0.0,3.9973329942966337e9,8.051682411281935e12,0.3355259688552191,0.24557513068439135,258.2205641729254,2.3196846300538708e7,2.3196845172894564e7
0,2695,0.07599404740969223,57.38168185422614,2.721132220036388e12,-0.0,4.0017569142232666e9,8.063602663795315e12,0.335524349613867,0.24698065408149977,258.2175683440176,2.3214137640580434e7,2.321413650057975e7
0,2696,0.07558699795944296,57.381054158020326,2.725136190276372e12,-0.0,4.006184107173044e9,8.075536162662154e12,0.3355227323931637,0.24565774336818963,258.21474371109144,2.323143552116069e7,2.323143439250815e7
0,2697,0.07567221209530237,57.38033272355801,2.729144589346644e12,-0.0,4.0106145777694407e9,8.087482926897537e12,0.33552111673877694,0.2459346893097327,258.21149725601106,2.3248739540747862e7,2.3248738409546617e7
0,2698,0.07565615770709086,57.37974207283675,2.7331574205221567e12,-0.0,4.01504831921046e9,8.099442944707665e12,0.3355195030461914,0.2458825125480453,258.20883932776536,2.326605035833295e7,2.326604922743819e7
0,2699,0.07543180700495462,57.37904837589833,2.7371746870806978e12,-0.0,4.019485342021063e9,8.111416251034151e12,0.33551789105907653,0.24515337276610252,258.2057176915425,2.3283367298486076e7,2.3283366173765495e7
0,2700,0.07540888057432678,57.378408566942184,2.7411963922993853e12,-0.0,4.023925640715074e9,8.123402837631314e12,0.3355162808699241,0.24507886186656203,258.20283855123984,2.3300690809441037e7,2.3300689685220115e7
0,2701,0.0755180290234396,57.377715238794565,2.7452225394568096e12,-0.0,4.028369220830603e9,8.135402726006649e12,0.33551467236583876,0.2454335943261787,258.1997185745755,2.3318020581318602e7,2.331801945387941e7
0,2702,0.07541537758330119,57.37700656789729,2.7492531318335327e12,-0.0,4.032816082533007e9,8.147415923170652e12,0.33551306566467126,0.24509997714572887,258.1965295555378,2.3335356729778532e7,2.333535560508418e7
0,2703,0.07524593271641888,57.37642019054343,2.753288172710951e12,-0.0,4.037266221384522e9,8.159442423691412e12,0.3355114608898352,0.24454928132836137,258.1938908574454,2.3352699650947094e7,2.335269853087207e7
0,2704,0.07510538698004818,57.37569264937697,2.7573276653707075e12,-0.0,4.0417196489289446e9,8.171482265333158e12,0.3355098577153789,0.24409250768515658,258.1906169221964,2.3370048580996398e7,2.3370047464722037e7
0,2705,0.07508229911583839,57.37512035818842,2.761371613097851e12,-0.0,4.0461763544779644e9,8.183535425765043e12,0.3355082564576846,0.24401747212647476,258.1880416118479,2.3387404376299024e7,2.338740326052842e7
0,2706,0.07522831379999077,57.37450088357156,2.7654200191773403e12,-0.0,4.05063634723095e9,8.19560193642961e12,0.335506656872205,0.24449201984997002,258.185253976072,2.3404766450344004e7,2.3404765330330808e7
0,2707,0.07509981918206796,57.37377417043602,2.7694728868947524e12,-0.0,4.0550996314006534e9,8.207681815306816e12,0.3355050589868302,0.24407441234172086,258.1819837669621,2.342213463606047e7,2.342213351951087e7
0,2708,0.07505437113668982,57.37309358240007,2.77353021953665e12,-0.0,4.0595662016038914e9,8.2197750544066875e12,0.335503462893544,0.24392670619424192,258.1789211208003,2.3439509371787265e7,2.343950825636891e7
0,2709,0.07502274165092787,57.37244641741533,2.7775920203928755e12,-0.0,4.0640360596446314e9,8.231881665184431e12,0.3355018685898737,0.2438239103655156,258.176008878369,2.345689062177974e7,2.3456889507104952e7
0,2710,0.0749866445619913,57.37181514073411,2.7816582927531924e12,-0.0,4.068509207459547e9,8.24400165946218e12,0.335500276057284,0.24370659482647175,258.1731681333035,2.3474278335575387e7,2.347427722176939e7
0,2711,0.0750820009817687,57.37103660091746,2.785729039907808e12,-0.0,4.0729856526768765e9,8.256135064499204e12,0.3354986850858823,0.2440165031907483,258.1696647041286,2.3491672039411366e7,2.3491670922787275e7
0,2712,0.07493451781274134,57.370523218135375,2.7898042651505337e12,-0.0,4.077465380330123e9,8.26828184630476e12,0.3354970962031692,0.24353718289140935,258.1673544816092,2.3509072931311574e7,2.350907181868056e7
0,2713,0.07467364987375272,57.36970323411047,2.7938839717741064e12,-0.0,4.0819484146083946e9,8.280442077058468e12,0.3354955087584503,0.24268936208969633,258.1636645534971,2.3526479356289018e7,2.3526478250814795e7
0,2714,0.07471315128238612,57.36920221964424,2.797968163072749e12,-0.0,4.0864347308138423e9,8.292615696356019e12,0.33549392333436545,0.24281774166775488,258.16140998839904,2.354389311667968e7,2.3543892009959795e7
0,2715,0.07460092818374284,57.36841346848423,2.802056842343734e12,-0.0,4.0909243554064164e9,8.3048027825846875e12,0.33549233937558975,0.24245301659716423,258.157860608179,2.3561312465412967e7,2.3561311361686792e7
0,2716,0.07459746452663485,57.3677891709649,2.8061500128813403e12,-0.0,4.095417270857322e9,8.317003294767146e12,0.33549075730599237,0.24244175971156326,258.15505126934204,2.3578738705661565e7,2.3578737601890765e7
0,2717,0.07459672655877406,57.3670740761565,2.8102476779874233e12,-0.0,4.099913488929831e9,8.329217271434928e12,0.33548917687523405,0.24243936131601568,258.15183334270426,2.3596171101280328e7,2.3596169997388765e7
0,2718,0.07450094196797147,57.366346802434165,2.814349840958766e12,-0.0,4.1044130077625804e9,8.341444714139928e12,0.33548759818528684,0.24212806139590726,258.1485606109537,2.3613609880946934e7,2.361360877958808e7
0,2719,0.07425809311844893,57.365729014022726,2.8184565050969863e12,-0.0,4.1089158236359115e9,8.353685619369057e12,0.33548602137053346,0.24133880263495902,258.1457805631023,2.363105539692123e7,2.3631054302188613e7
0,2720,0.07434942673908536,57.3651282098699,2.822567673705536e12,-0.0,4.1134219409237237e9,8.365940005606992e12,0.33548444622868784,0.2416356369020274,258.14307694441453,2.364850737479711e7,2.3648506277381588e7
0,2721,0.07430471198691888,57.364395271043016,2.8266833500865747e12,-0.0,4.11793136760701e9,8.378207901172099e12,0.335482872705147,0.24149031395748635,258.1397787196936,2.366596539078352e7,2.3665964294473294e7
0,2722,0.0742162973216828,57.363709793388594,2.8308035375438203e12,-0.0,4.1224440973796525e9,8.390489295523594e12,0.3354813009621708,0.2412029662954691,258.13669407024867,2.3683429962325793e7,2.36834288683368e7
0,2723,0.07421720959625984,57.36307523514353,2.8349282393832646e12,-0.0,4.1269601311274266e9,8.402784197676718e12,0.33547973097150496,0.24120593118784447,258.1338385581459,2.3700901097406667e7,2.370090000325275e7
0,2724,0.07411381495818911,57.362367648345675,2.8390574589116226e12,-0.0,4.1314794754563103e9,8.415092632231366e12,0.3354781626468949,0.24086989861411462,258.13065441755555,2.3718378440933254e7,2.371837734951551e7
0,2725,0.07420647004798314,57.361735180933096,2.84319119943731e12,-0.0,4.1360021250372047e9,8.427414591289073e12,0.3354765960706244,0.24117102765594522,258.12780831419894,2.3735862416279703e7,2.3735861322145686e7
0,2726,0.07411436785402609,57.360934937490654,2.8473294642706914e12,-0.0,4.140528091701858e9,8.439750113708574e12,0.3354750310800336,0.2408716955255848,258.12420721870797,2.3753352327770688e7,2.3753351236059345e7
0,2727,0.07404306926530238,57.360346924980576,2.8514722567203774e12,-0.0,4.1450573605397635e9,8.452099165471558e12,0.3354734680042336,0.24063997511223273,258.1215611624126,2.377084926946116e7,2.3770848179592725e7
0,2728,0.07394941259617532,57.35970206110848,2.855619580098739e12,-0.0,4.1495899440493207e9,8.464461787267809e12,0.3354719065840831,0.2403355909375698,258.11865927498815,2.3788352465138715e7,2.3788351377732683e7
0,2729,0.07378482619663858,57.358862506851686,2.8597714377199155e12,-0.0,4.154125849316389e9,8.476838005064511e12,0.3354703466954783,0.23980068513907538,258.1148812808326,2.380586151775827e7,2.3805860434778314e7
0,2730,0.07375273516046406,57.35823082597118,2.863927832895848e12,-0.0,4.1586650603893867e9,8.489227781967177e12,0.33546878868279206,0.2396963892715082,258.1120387168703,2.3823377586196348e7,2.3823376503967892e7
0,2731,0.0737407629258593,57.3575640970862,2.868088768943596e12,-0.0,4.1632075888252683e9,8.501631156138212e12,0.3354672323318756,0.2396574795090427,258.1090384368879,2.3840899970985204e7,2.384089888895096e7
0,2732,0.07364250778447265,57.35693618055386,2.8722542491784673e12,-0.0,4.1677534328612742e9,8.514048129398533e12,0.33546567773299096,0.23933815029953612,258.10621281249234,2.3858428886813402e7,2.385842780736218e7
0,2733,0.07351973594010242,57.35617195378356,2.876424276919192e12,-0.0,4.1723026010446663e9,8.526478731735881e12,0.3354641247057012,0.23893914180533285,258.102773792026,2.3875963827537846e7,2.3875962751344666e7
0,2734,0.0736449241162018,57.355445303896104,2.8805988554854277e12,-0.0,4.1768550868885164e9,8.538922952067775e12,0.33546257335532725,0.23934600337765585,258.09950386753246,2.3893505290874362e7,2.3893504211082328e7
0,2735,0.07355485803898501,57.35483862916924,2.884777988195695e12,-0.0,4.181410888687908e9,8.551380792365733e12,0.33546102385150667,0.23905328862670128,258.09677383126154,2.3911053521231834e7,2.3911052443794895e7
0,2736,0.07354174600097002,57.35408955622519,2.888961678371867e12,-0.0,4.1859700184394875e9,8.563852292078571e12,0.3354594758875986,0.23901067450315255,258.09340300301335,2.3928607757550146e7,2.392860668033928e7
0,2737,0.07330846340521864,57.35344403291714,2.8931499293367334e12,-0.0,4.1905324672660127e9,8.576337433570344e12,0.33545792974984406,0.23825250606696058,258.09049814812715,2.394616871353177e7,2.3946167642627016e7
0,2738,0.07325053690323907,57.35272990051148,2.8973427444150415e12,-0.0,4.1950982432185574e9,8.588836245517368e12,0.3354563851958229,0.23806424493552697,258.08728455230164,2.3963735886902954e7,2.3963734817459866e7
0,2739,0.07344651622222717,57.35201621398545,2.9015401269305405e12,-0.0,4.199667344464684e9,8.6013487295582295e12,0.3354548422703265,0.2387011777222383,258.08407296293456,2.3981309475668795e7,2.3981308400681786e7
0,2740,0.07333764888766475,57.35125285954986,2.905742080210144e12,-0.0,4.204239775094681e9,8.613874903549281e12,0.33545330104199417,0.23834735888491043,258.08063786797436,2.3998889343530916e7,2.399888827141451e7
0,2741,0.07308209762837876,57.350643242037954,2.9099486075818984e12,-0.0,4.208815527364308e9,8.62641475292367e12,0.33545176165637974,0.23751681729223098,258.0778945891708,2.4016476074520025e7,2.4016475009311214e7
0,2742,0.07323503725564198,57.34995728311871,2.914159712373868e12,-0.0,4.2133946116700654e9,8.638968312825451e12,0.3354502237914099,0.23801387108083644,258.0748077740342,2.40340689972758e7,2.403406792771965e7
0,2743,0.07313720822427858,57.349344072377285,2.9183753979149585e12,-0.0,4.2179770236420965e9,8.6515355779353125e12,0.3354486877121019,0.23769592672890538,258.0720483256978,2.405166855114266e7,2.4051667484147742e7
0,2744,0.0730979000279335,57.348692960481905,2.922595667538197e12,-0.0,4.222562768876738e9,8.664116570259572e12,0.3354471532551321,0.23756817509078387,258.06911832216855,2.406927441269825e7,2.4069273346651413e7
0,2745,0.07284795176960888,57.34772521608483,2.926820524575064e12,-0.0,4.2271518610611925e9,8.67671133403791e12,0.33544562023498314,0.23675584325122886,258.06476347238174,2.4086885782799527e7,2.4086884723490573e7
0,2746,0.07286526170929425,57.34724541469263,2.9310499723594976e12,-0.0,4.2317442658350663e9,8.689319781623595e12,0.3354440892425161,0.2368121005552063,258.06260436611683,2.4104504972723547e7,2.4104503912806112e7
0,2747,0.07297242975968327,57.34643626373032,2.935284014225627e12,-0.0,4.23634002018241e9,8.701942021215453e12,0.3354425596115612,0.2371603967189706,258.05896318678646,2.4122129630270403e7,2.412212856727396e7
0,2748,0.07280794643962799,57.34578066647671,2.9395226535096787e12,-0.0,4.240939104749486e9,8.714578006341908e12,0.3354410318250241,0.23662582592879094,258.0560129991452,2.4139761151934788e7,2.4139760093324527e7
0,2749,0.0729425621789449,57.3449824342891,2.9437658935487515e12,-0.0,4.2455415329576325e9,8.72722778055178e12,0.33543950551434587,0.23706332708157093,258.05242095430094,2.41573986762291e7,2.4157397613786716e7
0,2750,0.07275677476828962,57.34436995867313,2.9480137376827656e12,-0.0,4.2501472924332867e9,8.739891316508772e12,0.3354379810776052,0.23645951799694126,258.0496648140291,2.417504315798677e7,2.4175042100515097e7
0,2751,0.07263788748332095,57.3437215767677,2.952266189248835e12,-0.0,4.2547563935976925e9,8.752568649538417e12,0.33543645824800955,0.23607313432079308,258.04674709545463,2.4192693953131188e7,2.4192692898787357e7
0,2752,0.07271940567333639,57.342870782308445,2.9565232515895073e12,-0.0,4.2593688448478937e9,8.7652598094318955e12,0.3354349368616304,0.23633806843834326,258.042918520388,2.4210350580360737e7,2.4210349523648947e7
0,2753,0.07274761341319638,57.3422288635243,2.960784928046624e12,-0.0,4.263984629602509e9,8.777964757249083e12,0.33543341730308324,0.23642974359288824,258.0400298858593,2.422801422758497e7,2.4228013169966515e7
0,2754,0.07246524860262232,57.34152362861852,2.9650512219635913e12,-0.0,4.2686037614030695e9,8.790683536940462e12,0.33543189940046264,0.23551205795852254,258.0368563287833,2.424568411482805e7,2.4245683064815626e7
0,2755,0.07250267276459232,57.340816871138856,2.969322136684788e12,-0.0,4.2732262379304495e9,8.8034161488136e12,0.3354303830737432,0.23563368648492505,258.03367592012484,2.4263360410856366e7,2.426335935968812e7
0,2756,0.07276703867980634,57.34011225108308,2.9735976755535586e12,-0.0,4.277852060355253e9,8.81616260278552e12,0.33542886834235436,0.2364928757093706,258.03050512987386,2.4281043127547123e7,2.4281042068997476e7
0,2757,0.07224080066313004,57.3393459906858,2.977877841921463e12,-0.0,4.282481234039428e9,8.82892292032524e12,0.33542735536005236,0.23478260215517266,258.0270569580861,2.4298732096134257e7,2.4298731051862117e7
0,2758,0.0723748157794979,57.33875372713811,2.9821626391339585e12,-0.0,4.287113747832314e9,8.841697077387562e12,0.3354258440145996,0.2352181512833682,258.0243917721215,2.431642797364768e7,2.431642692558359e7
0,2759,0.07237424264898429,57.338040563400746,2.9864520705401436e12,-0.0,4.2917496171131635e9,8.854485123075074e12,0.3354243342345848,0.23521628860919894,258.02118253530335,2.4334129923008163e7,2.433412887482872e7
0,2760,0.07222342679616955,57.33722130931379,2.99074613949116e12,-0.0,4.296388842485773e9,8.867287065769572e12,0.3354228260343298,0.23472613708755105,258.01749589191206,2.4351837987156007e7,2.4351836942966636e7
0,2761,0.0721903288913312,57.33655197894217,2.995044849339595e12,-0.0,4.301031413349539e9,8.88010288291848e12,0.3354213195527151,0.23461856889682642,258.0144839052398,2.4369552898724142e7,2.4369551855307955e7
0,2762,0.0720872524620994,57.33578581067041,2.999348203436786e12,-0.0,4.305677342225742e9,8.892932615790715e12,0.33541981463763976,0.23428357050182308,258.01103614801684,2.438727395056393e7,2.4387272909829352e7
0,2763,0.0720441587445672,57.335143701584045,3.0036562051376187e12,-0.0,4.310326620225686e9,8.905776246545951e12,0.33541831142640555,0.2341435159198434,258.0081466571282,2.4405001776155293e7,2.4405000736465666e7
0,2764,0.07195168695448473,57.33446008826413,3.00796885779836e12,-0.0,4.314979256152311e9,8.918633806206629e12,0.3354168098144263,0.23384298260207537,258.0050703971886,2.4422735900876068e7,2.4422734863575775e7
0,2765,0.0717640392823953,57.333632144730714,3.0122861647743604e12,-0.0,4.319635255946647e9,8.931505317918117e12,0.3354153097342864,0.23323312766778473,258.0013446512882,2.4440476029768027e7,2.4440474997441754e7
0,2766,0.07192316217444682,57.33289599321144,3.016608129424923e12,-0.0,4.324294609583991e9,8.944390760684396e12,0.33541381126904773,0.23375027706695214,257.99803196945146,2.4458222835441805e7,2.4458221798659638e7
0,2767,0.0718700533932356,57.332247098430145,3.0209347551085347e12,-0.0,4.328957319172839e9,8.95729014704271e12,0.33541231452271286,0.2335776735280157,257.99511194293564,2.4475976312826533e7,2.447597527736085e7
0,2768,0.07175111063383033,57.331556808043565,3.0252660451843657e12,-0.0,4.33362339157847e9,8.970203502704842e12,0.3354108193707251,0.23319110955994857,257.99200563619604,2.449373608994087e7,2.4493735057580646e7
0,2769,0.07173172354618013,57.3308022075817,3.0296020030158945e12,-0.0,4.338292828862135e9,8.983130840103357e12,0.33540932576261634,0.2331281015250854,257.9886099341176,2.4511502098582976e7,2.4511501066621188e7
0,2770,0.07154046406323891,57.33011942663077,3.033942631963483e12,-0.0,4.342965626374175e9,8.996072153092982e12,0.3354078338460023,0.23250650820552646,257.98553741983847,2.452927473391741e7,2.4529273707018282e7
0,2771,0.07148522332767884,57.32935003786529,3.0382879353934004e12,-0.0,4.347641792179408e9,9.00902747073574e12,0.3354063434467465,0.23232697581495623,257.9820751703938,2.454705353621945e7,2.4547052510689966e7
0,2772,0.07167837287719409,57.328588328300185,3.042637916670357e12,-0.0,4.352321323042356e9,9.02199679080305e12,0.3354048546066417,0.2329547118508808,257.9786474773508,2.4564838774856027e7,2.45648377439593e7
0,2773,0.07152494704394075,57.32793444375453,3.046992579158741e12,-0.0,4.357004216324104e9,9.034980112708e12,0.33540336750871746,0.23245607789280742,257.9757049968954,2.4582630746071093e7,2.4582629719210442e7
0,2774,0.07131876760492345,57.3271901965289,3.051351926228096e12,-0.0,4.361690481973965e9,9.04797747076768e12,0.3354018819572098,0.2317859947160012,257.9723558843801,2.4600428876234945e7,2.4600427854830883e7
0,2775,0.07134462815260487,57.32642754946556,3.0557159612471216e12,-0.0,4.366380117544473e9,9.06098886493879e12,0.335400397943542,0.23187004149596582,257.968923972595,2.461823336804539e7,2.461823234581511e7
0,2776,0.07134268366585887,57.32568594238721,3.0600846875851846e12,-0.0,4.371073122759401e9,9.074014301194914e12,0.3353989155428952,0.23186372191404134,257.9655867407424,2.4636044338512674e7,2.463604331620846e7
0,2777,0.07137553824995273,57.32496310675831,3.0644581086136567e12,-0.0,4.3757694988530855e9,9.087053789701361e12,0.3353974347388273,0.23197049931234637,257.9623339804124,2.465386178020572e7,2.4653860756885573e7
0,2778,0.07126955289331444,57.32427285483426,3.0688362277052856e12,-0.0,4.38046924661352e9,9.100107339387072e12,0.3353959555716619,0.23162604690327193,257.9592278467542,2.4671685735255167e7,2.467168471467684e7
0,2779,0.0712533480249386,57.32340134335799,3.0732190482331685e12,-0.0,4.385172376914859e9,9.113174987213223e12,0.3353944778565349,0.23157338108105047,257.95530604511094,2.468951558640281e7,2.4689514566136494e7
0,2780,0.0710910412909373,57.322825126950654,3.077606573573078e12,-0.0,4.389878869082863e9,9.126256682477281e12,0.33539300194343286,0.23104588419554623,257.95271307127797,2.470735270525152e7,2.4707351689244878e7
0,2781,0.07100542346722412,57.322031342448916,3.0819988070992993e12,-0.0,4.394588747947536e9,9.139352500942799e12,0.3353915274583937,0.23076762626847838,257.94914104102014,2.472519561620495e7,2.4725194602382984e7
0,2782,0.07101862154638805,57.32132090507822,3.086395752191447e12,-0.0,4.399302000657617e9,9.152462413638041e12,0.33539005458640647,0.23081052002576116,257.945944072852,2.4743045182812776e7,2.474304416850976e7
0,2783,0.07104376380063043,57.32055583120821,3.0907974122263438e12,-0.0,4.404018634992062e9,9.165586448956564e12,0.33538858325549914,0.23089223235204892,257.94250124043697,2.4760901010250993e7,2.4760899995144438e7
0,2784,0.07090714349480748,57.31981130053961,3.095203790585175e12,-0.0,4.408738648864608e9,9.178724607853893e12,0.3353871135440312,0.2304482163581243,257.93915085242827,2.4778763316778727e7,2.4778762305231467e7
0,2785,0.07090251238052786,57.31913240932727,3.099614890647368e12,-0.0,4.413462040986186e9,9.19187689349916e12,0.33538564541960975,0.23043316523671553,257.9360958419727,2.479663222757428e7,2.479663121602728e7
0,2786,0.07084697739898016,57.318332575721115,3.104030715795811e12,-0.0,4.418188821595538e9,9.205043341169357e12,0.335384178802607,0.23025267654668552,257.932496590745,2.4814507209900014e7,2.4814506199724615e7
0,2787,0.07095168120873879,57.31771851850177,3.108451269413707e12,-0.0,4.422918977160692e9,9.218223919933143e12,0.33538271383377566,0.23059296392840106,257.92973333325796,2.4832389140710596e7,2.48323881275889e7
0,2788,0.070807014817014,57.316854909018005,3.112876554885958e12,-0.0,4.427652530001973e9,9.231418698759545e12,0.33538125033158606,0.2301227981552955,257.92584709058104,2.4850276777023144e7,2.4850275767675493e7
0,2789,0.07059687463295931,57.316137993574365,3.117306575598228e12,-0.0,4.432389462347406e9,9.244627634888688e12,0.335379788492421,0.22943984255711777,257.92262097108465,2.48681712528717e7,2.486817024905151e7
0,2790,0.07060257022880168,57.31541193425913,3.121741334937609e12,-0.0,4.437129782431903e9,9.2578507580474e12,0.3353783281678522,0.22945835324360545,257.9193537041661,2.4886072117224995e7,2.4886071113128528e7
0,2791,0.07062937734874875,57.31473822885813,3.126180836291687e12,-0.0,4.441873488786105e9,9.271088070910332e12,0.33537686942825856,0.22954547638343342,257.9163220298616,2.4903979549201246e7,2.4903978544261217e7
0,2792,0.07064535841056108,57.31391911168356,3.1306250830510405e12,-0.0,4.44662059209963e9,9.284339610091127e12,0.3353754121655343,0.2295974148343235,257.91263600257605,2.492189298219372e7,2.492189197670069e7
0,2793,0.07046776063289117,57.313217290735935,3.135074078605482e12,-0.0,4.451371081281905e9,9.297605351414879e12,0.33537395656106883,0.22902022205689632,257.9094778083117,2.4939813172062017e7,2.4939812171215814e7
0,2794,0.07032480266067237,57.312435189414586,3.1395278263469683e12,-0.0,4.456124966702716e9,9.310885330620418e12,0.3353725024580795,0.22855560864718522,257.90595835236564,2.495773954909963e7,2.4957738551963232e7
0,2795,0.07044976500308678,57.311757859418805,3.1439863296691377e12,-0.0,4.460882240411349e9,9.324179532280582e12,0.3353710499119581,0.22896173626003202,257.9029103673846,2.497567264046506e7,2.4975671639856476e7
0,2796,0.07046339784210313,57.31093525092403,3.148449591964867e12,-0.0,4.465642916112262e9,9.337488001485018e12,0.3353695988566346,0.2290060429868352,257.8992086291581,2.4993611734831955e7,2.4993610733734943e7
0,2797,0.07047264300092562,57.31016831358798,3.152917616631191e12,-0.0,4.470406985230459e9,9.350810721058402e12,0.33536814937889864,0.22903608975300827,257.8957574111459,2.501155740665061e7,2.501155640518289e7
0,2798,0.07028591481535362,57.30941219961526,3.157390407064774e12,-0.0,4.475174451374941e9,9.36414770788231e12,0.33536670148846726,0.22842922314989927,257.89235489826865,2.5029509530089084e7,2.5029508533506308e7
0,2799,0.07024551866515907,57.308692548259074,3.1618679666632812e12,-0.0,4.479945314082803e9,9.377498967454484e12,0.33536525513103915,0.22829793566176698,257.8891164671658,2.504746817373262e7,2.5047467178109948e7
0,2800,0.07002652149467467,57.30790343946423,3.166350298825181e12,-0.0,4.484719580107884e9,9.390864525476895e12,0.33536381031105506,0.2275861948576927,257.88556547758907,2.5065433038727477e7,2.506543204883951e7
0,2801,0.0701869114021679,57.30720590976499,3.170837406951633e12,-0.0,4.489497242151809e9,9.404244368315582e12,0.3353623670036587,0.22810746205704568,257.88242659394245,2.5083404578506034e7,2.5083403584209204e7
0,2802,0.07001730935365576,57.306407591198806,3.1753292944441006e12,-0.0,4.4942783116677265e9,9.417638534848867e12,0.33536092524280314,0.2275562553993812,257.8788341603946,2.5101382252071515e7,2.510138126218799e7
0,2803,0.06999293374597415,57.30574389938367,3.179825964705177e12,-0.0,4.499062777809915e9,9.431047001496014e12,0.33535948505490937,0.227477034674416,257.8758475472265,2.511936672696078e7,2.511936573760765e7
0,2804,0.0698943175506345,57.30500713872999,3.184327421138919e12,-0.0,4.503850652187633e9,9.444469807595201e12,0.33535804637509525,0.2271565320395621,257.87253212428493,2.5137357411430724e7,2.5137356424589157e7
0,2805,0.06992713350533591,57.30419566463412,3.188833667150676e12,-0.0,4.508641935857772e9,9.457906962930375e12,0.33535660916295645,0.22726318389234174,257.86888049085354,2.51553542979334e7,2.5155353310095947e7
0,2806,0.06996266444307303,57.30351499361683,3.193344706146879e12,-0.0,4.513436620129097e9,9.471358449935367e12,0.3353551735401366,0.22737865943998736,257.8658174712757,2.5173357976713493e7,2.517335698780723e7
0,2807,0.0696947903832201,57.30267820882162,3.197860541535179e12,-0.0,4.518234720675844e9,9.484824319401916e12,0.33535373942420277,0.22650806874546534,257.86205193969727,2.5191367630665857e7,2.51913666487813e7
0,2808,0.06974653290663413,57.301927762690184,3.2023811767251694e12,-0.0,4.52303622602553e9,9.49830454595452e12,0.33535230681176614,0.22667623194656092,257.8586749321058,2.520938394509292e7,2.520938296171111e7
0,2809,0.06957035587941736,57.30117804566379,3.2069066151253623e12,-0.0,4.527841142282976e9,9.511799153547518e12,0.3353508757623988,0.2261036566081064,257.8553012054871,2.5227406682628088e7,2.5227405703815117e7
0,2810,0.0696618754233862,57.30037796153601,3.2114368601483984e12,-0.0,4.532649472567485e9,9.525308157766234e12,0.33534944615798584,0.22640109512600515,257.851700826912,2.5245435690072205e7,2.5245434708705824e7
0,2811,0.06959543796607255,57.299679639790675,3.215971915206261e12,-0.0,4.537461211103009e9,9.538831549204299e12,0.33534801814510895,0.2261851733897358,257.84855837905803,2.5263471408753417e7,2.526347042903573e7
0,2812,0.06956266802878631,57.2988757599869,3.22051178371269e12,-0.0,4.542276369128407e9,9.55236936627639e12,0.33534659159217717,0.22607867109355553,257.84494091994105,2.5281513242736932e7,2.5281512263771843e7
0,2813,0.06956715274671257,57.29806240388504,3.2250564690822993e12,-0.0,4.547094943103678e9,9.565921605868346e12,0.33534516654024776,0.22609324642681586,257.8412808174827,2.5299561466928832e7,2.52995604877257e7
0,2814,0.06945184992360652,57.29728527426482,3.229605974732468e12,-0.0,4.551916932165422e9,9.57948827238103e12,0.33534374303628983,0.22571851225172118,257.8377837341917,2.5317616214274243e7,2.531761523801695e7
0,2815,0.06954908280140633,57.296632207641295,3.2341603040803276e12,-0.0,4.556742332714766e9,9.593069362511736e12,0.33534232105313844,0.22603451910457056,257.83484493438584,2.5335677731284227e7,2.5335676752324443e7
0,2816,0.06928638483709275,57.29576757303191,3.238719460542907e12,-0.0,4.561571163440174e9,9.606664935704623e12,0.3353409005518704,0.22518075072055144,257.8309540786436,2.535374506606593e7,2.5353744093963224e7
0,2817,0.06945692973395799,57.295119502754986,3.2432834475410674e12,-0.0,4.566403403162114e9,9.620274939166607e12,0.3353394815641711,0.22573502163536346,257.82803776239746,2.537181943189504e7,2.5371818455148216e7
0,2818,0.0693265387678137,57.294294566018465,3.2478522684964834e12,-0.0,4.57123907371142e9,9.633899441222297e12,0.3353380640596433,0.2253112509953945,257.8243255470831,2.5389899714007035e7,2.538989874060416e7
0,2819,0.06919346180780972,57.29349943884466,3.252425926830729e12,-0.0,4.576078165580018e9,9.647538421939342e12,0.3353366480670434,0.2248787508753816,257.820747474801,2.5407986499227144e7,2.5407985529234566e7
0,2820,0.06912023532543204,57.29271367322257,3.2570044259668804e12,-0.0,4.5809206809264765e9,9.661191894245783e12,0.3353352335641225,0.22464076480765416,257.81721152950155,2.5426079728199918e7,2.5426078760029137e7
0,2821,0.06921259922568614,57.29196289674523,3.2615877693301304e12,-0.0,4.5857666195362e9,9.674859864381488e12,0.3353338205392206,0.22494094748347995,257.8138330353535,2.5444179472685937e7,2.544417850195192e7
0,2822,0.069158476742188,57.29119004484044,3.2661759603462847e12,-0.0,4.590615985891526e9,9.688542351839602e12,0.33533240902511163,0.224765049412111,257.810355201782,2.54622855739406e7,2.5462284604523446e7
0,2823,0.0689640597352974,57.29048616583138,3.27076900244242e12,-0.0,4.595468776589969e9,9.702239353871062e12,0.335330999053359,0.22413319413971655,257.8071877462412,2.548039829207505e7,2.5480397327684745e7
0,2824,0.06884507183226792,57.28962743761628,3.275366899046815e12,-0.0,4.600325003923082e9,9.71595091203197e12,0.33532959049737066,0.22374648345487072,257.80332346927327,2.5498516984473098e7,2.549851602310864e7
0,2825,0.06893347853833806,57.28891716268203,3.2799696535889937e12,-0.0,4.605184653553106e9,9.729676992698531e12,0.3353281834453014,0.2240338052495987,257.80012723206914,2.5516642515974995e7,2.551664155216035e7
0,2826,0.06873882351039938,57.2880564865196,3.284577269499463e12,-0.0,4.610047742498348e9,9.743417650800871e12,0.3353267778738801,0.22340117640879797,257.7962541893382,2.553477403955814e7,2.5534773080764506e7
0,2827,0.06878643230618188,57.28731991901223,3.28918975021175e12,-0.0,4.614914257341629e9,9.757172855293033e12,0.33532537378556604,0.22355590499509112,257.79293963555506,2.5552912332131878e7,2.5552911371967494e7
0,2828,0.06876383271420519,57.286529295338084,3.293807099156416e12,-0.0,4.619784208767329e9,9.770942643237592e12,0.33532397117062196,0.22348245632116687,257.7893818290214,2.557105688909001e7,2.557105592940624e7
0,2829,0.06866656227771539,57.28579886600689,3.298429319770416e12,-0.0,4.624657592154643e9,9.784727008435068e12,0.33532257006812805,0.22316632740257503,257.78609489703103,2.5589208036817174e7,2.558920707958213e7
0,2830,0.06856295999894453,57.285088544766914,3.303056415486714e12,-0.0,4.629534410673855e9,9.798525966720297e12,0.33532117044885684,0.22282961999656972,257.7828984514511,2.560736565983792e7,2.5607364705215722e7
0,2831,0.06854182900431655,57.284251230919196,3.307688389744589e12,-0.0,4.63441467299178e9,9.81233954949514e12,0.33531977224522846,0.22276094426402876,257.77913053913636,2.5625529336902168e7,2.562552838272129e7
0,2832,0.06861746152434416,57.28349149164531,3.312325245980956e12,-0.0,4.639298369796532e9,9.826167737282822e12,0.3353183755218905,0.2230067499541185,257.7757117124039,2.564369965193559e7,2.5643698695649263e7
0,2833,0.0683645994852286,57.28266469025107,3.3169669876340635e12,-0.0,4.644185510279336e9,9.840010562987295e12,0.335316980305754,0.22218494832699298,257.7719911061298,2.5661876197915487e7,2.5661875248164006e7
0,2834,0.0683263237273847,57.28190957541037,3.3216136181465625e12,-0.0,4.649076087819191e9,9.853868014733025e12,0.3353155865416091,0.22206055211400028,257.76859308934667,2.5680059363365322e7,2.5680058414504822e7
0,2835,0.06846749717863121,57.28108540360105,3.3262651409584424e12,-0.0,4.653970110948836e9,9.867740123581508e12,0.335314194188829,0.22251936583055143,257.7648843162047,2.56982487470394e7,2.569824779435628e7
0,2836,0.06842060289145324,57.2804506188736,3.3309215595125337e12,-0.0,4.658867567939445e9,9.88162686316373e12,0.33531280339180625,0.22236695939722304,257.7620277849312,2.57164450916094e7,2.5716444140045233e7
0,2837,0.06841506281812418,57.27948092383685,3.3355828772551675e12,-0.0,4.66376848694141e9,9.895528320197613e12,0.3353114139465847,0.22234895415890357,257.7576641572658,2.5734646897730097e7,2.5734645946197487e7
0,2838,0.06825711453732011,57.27883456051261,3.3402490976292544e12,-0.0,4.668672835199702e9,9.9094444086675e12,0.3353100260854691,0.22183562224629036,257.7547555223067,2.5752856046365026e7,2.5752855098866634e7
0,2839,0.06822649935160001,57.2779914273106,3.3449202240818667e12,-0.0,4.673580640644343e9,9.923375214707424e12,0.3353086396003495,0.22173612289270003,257.7509614228977,2.5771071049640596e7,2.5771070102831993e7
0,2840,0.06808376775355407,57.27714566409559,3.349596260061547e12,-0.0,4.678491894688445e9,9.937320720853637e12,0.3353072545904527,0.22127224519905073,257.74715548843017,2.5789292464822434e7,2.578929152164114e7
0,2841,0.06809845413280394,57.276432476686594,3.3542772090169336e12,-0.0,4.683406591127309e9,9.951280916375752e12,0.33530587104315945,0.2213199759316128,257.7439461450897,2.580752067379221e7,2.580751973011375e7
0,2842,0.06819160749918696,57.27568119557495,3.358963074396898e12,-0.0,4.68832474019522e9,9.965255837237918e12,0.33530448892185577,0.2216227243723576,257.7405653800873,2.582575519081217e7,2.582575424457959e7
0,2843,0.06801472914977748,57.2748147341586,3.363653859655174e12,-0.0,4.693246347605419e9,9.979245506587031e12,0.3353031082668505,0.22104786973677681,257.7366663037137,2.584399580094067e7,2.5843994859229103e7
0,2844,0.06794780743380473,57.274122433844965,3.368349568242142e12,-0.0,4.698171398886797e9,9.993249890191908e12,0.3353017290857341,0.22083037415986537,257.7335509523023,2.5862243323968004e7,2.586224238389495e7
0,2845,0.06789277401715801,57.27324393697357,3.3730502036136216e12,-0.0,4.70309991434879e9,1.0007269052708688e13,0.3353003512989164,0.22065151555576354,257.7295977163811,2.58804967337742e7,2.5880495795027796e7
0,2846,0.06799177865019979,57.272448442060615,3.377755769223142e12,-0.0,4.708031880846274e9,1.0021302963665355e13,0.3352989749495504,0.2209732806131493,257.72601798927275,2.5898756795921132e7,2.5898755854473572e7
0,2847,0.06778409158359983,57.271673740035624,3.382466268528141e12,-0.0,4.712967303437345e9,1.003535164435798e13,0.3352976001009317,0.22029829764669945,257.7225318301603,2.591702333939539e7,2.5917022403264415e7
0,2848,0.06787874392063598,57.270958237198926,3.3871817049841187e12,-0.0,4.717906180536446e9,1.0049415097183678e13,0.33529622665174247,0.22060591774206692,257.71931206739515,2.593529646520919e7,2.5935295526494358e7
0,2849,0.06789188852467487,57.27010566650728,3.3919020820518325e12,-0.0,4.722848524253403e9,1.0063493363546111e13,0.33529485462123787,0.22064863770519333,257.7154754992828,2.5953575619333263e7,2.5953574680163085e7
0,2850,0.06768131295540246,57.269254932808366,3.3966274031909194e12,-0.0,4.727794328618798e9,1.0077586433372656e13,0.3352934840664297,0.21996426710505798,257.71164719763766,2.5971861199637935e7,2.5971860265855026e7
0,2851,0.06774898024545092,57.26844064226589,3.4013576718609966e12,-0.0,4.732743592377661e9,1.0091694310007715e13,0.33529211490426575,0.2201841857977155,257.7079828901965,2.5990153297778588e7,2.5990152362119123e7
0,2852,0.06752958638244376,57.26768449922038,3.40609289152561e12,-0.0,4.737696316273932e9,1.0105817002487645e13,0.3352907472366679,0.2194711557429422,257.70458024649173,2.6008451983352e7,2.600845105330114e7
0,2853,0.06755466896589675,57.266912965371155,3.4108330656484575e12,-0.0,4.74265250478569e9,1.0119954530505117e13,0.33528938095138805,0.21955267413916443,257.7011083441702,2.6026757039510533e7,2.60267561086962e7
0,2854,0.06729338794706242,57.26618331052318,3.4155781976929897e12,-0.0,4.747612156715147e9,1.013410689757204e13,0.3352880161518079,0.2187035108279529,257.69782489735434,2.6045068636684768e7,2.60450677125543e7
0,2855,0.0676577752603945,57.26527012477138,3.420328291127464e12,-0.0,4.752575284254465e9,1.0148274145419033e13,0.33528665262998764,0.21988776959628212,257.6937155614712,2.6063386120380007e7,2.6063385186657056e7
0,2856,0.06741042557739227,57.264391138919834,3.4250833494173667e12,-0.0,4.75754187847575e9,1.0162456255509373e13,0.33528529064651813,0.21908388312652488,257.68976012513923,2.6081710127771463e7,2.6081709200380635e7
0,2857,0.0675375579206931,57.26356049016299,3.4298433760304785e12,-0.0,4.762511938601478e9,1.0176653232553943e13,0.3352839300286232,0.2194970632422526,257.6860222057334,2.6100040685493335e7,2.610003975468341e7
0,2858,0.06735594206444401,57.26297100927805,3.4346083744387354e12,-0.0,4.767485456256849e9,1.019086505954334e13,0.3352825709289865,0.21890681170944304,257.68336954175123,2.6118378351859003e7,2.611837742566549e7
0,2859,0.06734022921969222,57.26208564273318,3.439378348111399e12,-0.0,4.772462461073801e9,1.02050918280986e13,0.33528121316205783,0.21885574496399973,257.6793853922993,2.6136721591395922e7,2.6136720665501237e7
0,2860,0.0673340099920989,57.26122638623903,3.4441533005200425e12,-0.0,4.777442937082561e9,1.021933349953608e13,0.3352798568141378,0.21883553247432144,257.67551873807565,2.6155071322987434e7,2.6155070397144902e7
0,2861,0.06714272660491283,57.2604351730274,3.448933235139288e12,-0.0,4.782426883452211e9,1.0233590078417488e13,0.3352785019238194,0.2182138614659667,257.6719582786233,2.617342766861649e7,2.617342674763082e7
0,2862,0.06707402281158445,57.25966749554213,3.4537181554421167e12,-0.0,4.787414303419941e9,1.0247861580945754e13,0.3352771484271597,0.21799057413764947,257.6685037299396,2.619179049734494e7,2.6191789578031473e7
0,2863,0.06705805133609005,57.258843958197694,3.458508064905305e12,-0.0,4.79240520260881e9,1.0262148030163719e13,0.33527579632145876,0.21793866684229268,257.6647978118896,2.6210159584212523e7,2.6210158665204395e7
0,2864,0.06698807817674962,57.258002891730655,3.4633029670053325e12,-0.0,4.797399580287286e9,1.0276449430937455e13,0.335274445630014,0.21771125407443626,257.661013012788,2.62285350397822e7,2.622853412247788e7
0,2865,0.06713763798683754,57.25723207723696,3.4681028652208994e12,-0.0,4.802397432534559e9,1.0290765778990613e13,0.33527309631678315,0.218197323457222,257.65754434756633,2.624691711002407e7,2.6246916188735716e7
0,2866,0.06705632851769877,57.25647876813727,3.47290776303053e12,-0.0,4.807398763991112e9,1.0305097094567998e13,0.33527174844912255,0.21793306768252102,257.65415445661773,2.626530565101897e7,2.62653047317305e7
0,2867,0.06695491008817006,57.25573491666445,3.4777176639153096e12,-0.0,4.812403576048117e9,1.031944338861464e13,0.3352704019871474,0.2176034577865527,257.65080712499,2.628370063697174e7,2.628369972020205e7
0,2868,0.0668357740402915,57.254826294499296,3.4825325713571895e12,-0.0,4.817411879499563e9,1.0333804699047559e13,0.33526905690547254,0.2172162656309474,257.6467183252468,2.6302101572391257e7,2.63021006585954e7
0,2869,0.06673748130744676,57.25395863671297,3.487352488838334e12,-0.0,4.822423664221788e9,1.0348181003813979e13,0.3352677132240194,0.21689681424920199,257.6428138652084,2.6320509041882273e7,2.6320508130518183e7
0,2870,0.06678175672709274,57.25313959029748,3.492177419843273e12,-0.0,4.827438930845958e9,1.0362572311684627e13,0.3352663709203051,0.21704070936305142,257.63912815633864,2.6338923065486077e7,2.6338922152871307e7
0,2871,0.06668019699473551,57.252300301951394,3.497007367857624e12,-0.0,4.832457684734664e9,1.0376978645015596e13,0.3352650300331554,0.2167106402328904,257.6353513587813,2.6357343451364383e7,2.635734254126477e7
0,2872,0.06668123520494201,57.25151216896739,3.5018423363679062e12,-0.0,4.837479922847541e9,1.039140000205023e13,0.33526369052625205,0.21671401441606153,257.63180476035325,2.637577039908407e7,2.637576948885081e7
0,2873,0.06660343109128491,57.25074834837703,3.5066823288621187e12,-0.0,4.842505648096633e9,1.0405836398119508e13,0.33526235242509067,0.21646115104667596,257.6283675676966,2.639420383478318e7,2.6394202926450275e7
0,2874,0.06650742301072063,57.249947721135925,3.511527348828947e12,-0.0,4.847534865012647e9,1.04202878532174e13,0.33526101571082095,0.21614912478484205,257.62476474511163,2.6412643583921615e7,2.641264267795638e7
0,2875,0.06664933833715163,57.24910389319719,3.516377399758929e12,-0.0,4.852567574862542e9,1.0434754377970879e13,0.33525968033781745,0.2166103495957428,257.62096751938736,2.643108962487431e7,2.6431088715143997e7
0,2876,0.06645621660173201,57.24836519268716,3.52123248514293e12,-0.0,4.857603771301374e9,1.0449235961119824e13,0.3352583464158674,0.21598270395562902,257.6176433670922,2.6449542386917956e7,2.6449541482059047e7
0,2877,0.06632753305487744,57.24747633138362,3.526092608474694e12,-0.0,4.862643469290309e9,1.0463732652673527e13,0.33525701385167894,0.2155644824283517,257.6136434912263,2.6468001139267284e7,2.6468000237612642e7
0,2878,0.06640145042162329,57.246593177287714,3.530957773247807e12,-0.0,4.867686661191746e9,1.0478244437662037e13,0.3352556826346225,0.2158047138702757,257.6096692977947,2.648646632293783e7,2.6486465419276603e7
0,2879,0.06630828094996219,57.24579515908906,3.535827982957086e12,-0.0,4.872733344217083e9,1.0492771315043896e13,0.3352543528313972,0.21550191308737712,257.60607821590077,2.6504938168548148e7,2.6504937267177336e7
0,2880,0.0662890371840122,57.24498282126972,3.540703241099078e12,-0.0,4.877783524847955e9,1.0507313310463031e13,0.335253024390989,0.21543937084803966,257.60242269571376,2.6523416390294317e7,2.6523415489312727e7
0,2881,0.06629345454297791,57.2441395891794,3.545583551171336e12,-0.0,4.882837205297472e9,1.0521870437290682e13,0.3352516973191994,0.2154537272646782,257.5986281513073,2.6541900941808037e7,2.6541900040607594e7
0,2882,0.06618640898358448,57.24336122307433,3.5504689166723306e12,-0.0,4.887894381555878e9,1.0536442690971709e13,0.3352503716430642,0.21510582919664956,257.5951255038345,2.6560392096844777e7,2.6560391198288895e7
0,2883,0.06625794114981146,57.24246754322879,3.555359341101491e12,-0.0,4.892955064639173e9,1.0551030110253242e13,0.3352490473010306,0.21533830873688722,257.59110394452955,2.657888933987753e7,2.6578888439379383e7
0,2884,0.06623261588978381,57.24179483414797,3.5602548279614014e12,-0.0,4.898019237107631e9,1.0565632651857006e13,0.3352477243557504,0.2152560016417974,257.58807675366586,2.6597393629352164e7,2.6597392729399815e7
0,2885,0.06627436235378605,57.24090528238217,3.5651553807538486e12,-0.0,4.90308692472274e9,1.0580250397071258e13,0.3352464027554097,0.21539167764980466,257.5840737707198,2.661590372016876e7,2.661590281903841e7
0,2886,0.06606664105803353,57.23998657312299,3.570061002983276e12,-0.0,4.90815811849497e9,1.0594883326993209e13,0.33524508256183,0.21471658343860897,257.5799395790535,2.663442014948641e7,2.6634419253584556e7
0,2887,0.06601580620572259,57.23923505415119,3.5749716981532456e12,-0.0,4.913232807983216e9,1.0609531418494299e13,0.33524376371163805,0.2145513701685984,257.5765577436803,2.6652943468991622e7,2.665294257428864e7
0,2888,0.06584639036722909,57.23846504722378,3.5798874697693164e12,-0.0,4.918311005267311e9,1.0624194713442678e13,0.3352424462414498,0.21400076869349452,257.573092712507,2.6671473155418575e7,2.667147226494866e7
0,2889,0.0658611163669895,57.23753596958494,3.584808321340505e12,-0.0,4.923392719220587e9,1.0638873244487771e13,0.3352411300958691,0.2140486281927159,257.56891186313226,2.669000880584272e7,2.669000791489246e7
0,2890,0.06589460557471687,57.236753717399296,3.589734256374546e12,-0.0,4.928477933819114e9,1.0653566972362693e13,0.3352398153084916,0.21415746811782982,257.56539172829685,2.6708551290408205e7,2.6708550398497418e7
0,2891,0.06572692920169898,57.23590588076664,3.594665278380581e12,-0.0,4.933566662666319e9,1.0668275943387748e13,0.3352385019092604,0.21361251990552169,257.56157646344985,2.6727100009460114e7,2.672709912173293e7
0,2892,0.06573464387050557,57.23505026776489,3.5996013908703413e12,-0.0,4.938658903220186e9,1.068300015724244e13,0.3352371898348957,0.21363759257914308,257.557726204942,2.6745655121919725e7,2.6745654233892333e7
0,2893,0.06571628928142967,57.234218341991806,3.604542597355742e12,-0.0,4.943754655135396e9,1.0697739619950959e13,0.3352358791173296,0.21357794016464643,257.5539825389631,2.6764216719742704e7,2.676421583208108e7
0,2894,0.06549417726011766,57.23348258046484,3.6094889013491494e12,-0.0,4.94885391566376e9,1.0712494330581773e13,0.3352345697835728,0.2128560760953824,257.5506716120918,2.678278501081103e7,2.6782784128712006e7
0,2895,0.06571768879452833,57.232514577999325,3.614440306366973e12,-0.0,4.953956704136323e9,1.0727264352107682e13,0.33523326172519213,0.21358248858221707,257.546315600997,2.6801359055182915e7,2.68013581672795e7
0,2896,0.06569010102406148,57.23170398427555,3.619396815923898e12,-0.0,4.959063000179261e9,1.0742049632595242e13,0.3352319550543938,0.2134928283281998,257.54266792923994,2.6819939967084598e7,2.6819939079783056e7
0,2897,0.06551185009030368,57.230880667733246,3.6243584335369155e12,-0.0,4.964172814681528e9,1.075685021059547e13,0.3352306497532546,0.21291351279348694,257.5389630047996,2.683852726276314e7,2.6838526379906937e7
0,2898,0.06549103452902606,57.2301204910416,3.629325162724497e12,-0.0,4.969286144088742e9,1.0771666082844678e13,0.3352293457673423,0.2128458622193347,257.5355422096872,2.6857121153086856e7,2.685712027065894e7
0,2899,0.06549880847726564,57.22918153485056,3.6342970070054683e12,-0.0,4.974403003798989e9,1.07864973010078e13,0.33522804312202187,0.21287112755111331,257.5313169068275,2.6875720954152487e7,2.6875720071424227e7
0,2900,0.06544841533891047,57.228364923188245,3.6392739699010864e12,-0.0,4.979523377673303e9,1.0801343825351492e13,0.33522674182250356,0.212707349851459,257.5276421543471,2.689432752056692e7,2.689432663902062e7
0,2901,0.06532087192086569,57.22756508910271,3.6442560549332188e12,-0.0,4.984647273062507e9,1.0816205684221113e13,0.335225441872191,0.2122928337428135,257.5240429009622,2.6912940553364795e7,2.6912939674963e7
0,2902,0.06527560793072291,57.22666053333355,3.649243265624932e12,-0.0,4.989774698072033e9,1.0831082908180107e13,0.335224143247976,0.21214572577484947,257.519972400001,2.6931559706179593e7,2.6931558828827154e7
0,2903,0.06533867100564078,57.22584539566667,3.6542356054993335e12,-0.0,4.994905642567804e9,1.0845975474875004e13,0.3352228459360672,0.21235068076833252,257.5163042805,2.6950185528694116e7,2.695018464963649e7
0,2904,0.06505426232664684,57.225099978971905,3.6592330780828555e12,-0.0,5.000040109444726e9,1.0860883399744629e13,0.33522155000901926,0.21142635256160222,257.51294990537355,2.6968817971157677e7,2.6968817099221986e7
0,2905,0.06511605202035775,57.22420597635981,3.664235686903463e12,-0.0,5.005178111858463e9,1.0875806728045373e13,0.3352202553630498,0.2116271690661627,257.50892689361916,2.698745640593721e7,2.6987455532333765e7
0,2906,0.06513324717524452,57.223450060654734,3.6692434354864395e12,-0.0,5.010319634698886e9,1.0890745422948523e13,0.3352189620444036,0.21168305331954468,257.50552527294633,2.7006101650193688e7,2.7006100776053187e7
0,2907,0.06503352297123985,57.222564385314726,3.6742563273631426e12,-0.0,5.015464694991326e9,1.0905699540976645e13,0.3352176700792897,0.21135894965652952,257.5015397339163,2.702475294638674e7,2.7024752074675255e7
0,2908,0.06501703790687093,57.2216469728063,3.6792743660629785e12,-0.0,5.02061328796685e9,1.0920669075344623e13,0.3352163794279334,0.2113053731973305,257.49741137762834,2.7043410569463428e7,2.704340969806939e7
0,2909,0.06495999297858011,57.22078433605906,3.684297555117484e12,-0.0,5.025765409890857e9,1.093565402225502e13,0.3352150901024332,0.21111997718038536,257.49352951226575,2.7062074766011216e7,2.706207389596244e7
0,2910,0.0649513916622029,57.21993834975018,3.689325898059496e12,-0.0,5.030921064108729e9,1.0950654398496906e13,0.33521380208885304,0.21109202290215942,257.48972257387584,2.708074542687343e7,2.7080744556942437e7
0,2911,0.06490852830085478,57.219144194694024,3.6943593984231255e12,-0.0,5.036080249845695e9,1.096567020887769e13,0.3352125153954923,0.21095271697777804,257.48614887612314,2.709942265270733e7,2.7099421783761945e7
0,2912,0.0648690368076435,57.218162331830634,3.6993980597431567e12,-0.0,5.041242982471794e9,1.0980701505214709e13,0.33521123003581244,0.21082436962484136,257.4817304932379,2.7118105765109546e7,2.711810489706394e7
0,2913,0.06478049831216792,57.21732448716756,3.7044418855566606e12,-0.0,5.046409243600174e9,1.0995748241050646e13,0.3352099459869749,0.21053661951454575,257.47796019225405,2.7136795703575205e7,2.713679483766965e7
0,2914,0.06453900770473536,57.21667131341577,3.709490879400941e12,-0.0,5.051579032106049e9,1.1010810420156084e13,0.33520866325753007,0.20975177504038994,257.475020910371,2.7155492584364012e7,2.7155491724455167e7
0,2915,0.06473348682033578,57.21566585102372,3.714545044815273e12,-0.0,5.056752380467492e9,1.1025888144247467e13,0.33520738180571946,0.21038383216609127,257.47049632960676,2.717419488046104e7,2.7174194015545145e7
0,2916,0.0646977532152948,57.21479302868224,3.719604385339227e12,-0.0,5.06192926183428e9,1.1040981342169533e13,0.33520610168785897,0.21026769794970812,257.4665686290701,2.719290397273082e7,2.719290310861863e7
0,2917,0.06464481120268484,57.214032226898084,3.724668904513985e12,-0.0,5.06710967835802e9,1.105609002725636e13,0.3352048228683259,0.21009563640872572,257.4631450210414,2.7211619799887717e7,2.721161893701365e7
0,2918,0.06461040957534371,57.21313330089278,3.729738605881939e12,-0.0,5.072293646172675e9,1.1071214253649926e13,0.3352035453684016,0.20998383111986707,257.4590998540175,2.7230341653961714e7,2.7230340791857176e7
0,2919,0.06450224057209486,57.212255694768395,3.7348134929877485e12,-0.0,5.077481157070903e9,1.1086354004502217e13,0.33520226918293633,0.2096322818593083,257.4551506264578,2.724906998715734e7,2.7249069127682358e7
0,2920,0.06448539027943903,57.21140556211604,3.7398935693750615e12,-0.0,5.082672211691042e9,1.1101509288762781e13,0.3352009942825276,0.20957751840817684,257.4513250295222,2.7267804814650226e7,2.726780395550157e7
0,2921,0.06440493410566563,57.210606674443355,3.744978838591176e12,-0.0,5.087866809994158e9,1.111668011340176e13,0.33519972068658427,0.2093160358434133,257.4477300349951,2.7286546205679234e7,2.728654534845904e7
0,2922,0.06439184689619586,57.20976865388618,3.7500693041830767e12,-0.0,5.093064958475623e9,1.1131866504482693e13,0.3351984483844037,0.20927350241263654,257.4439589424878,2.7305293902986217e7,2.7305293045997526e7
0,2923,0.06444931565334977,57.208779782481024,3.755164969698187e12,-0.0,5.098266665111548e9,1.114706849242287e13,0.3351971773906025,0.20946027587338675,257.4395090211646,2.732404759081628e7,2.732404673228204e7
0,2924,0.06439838329854541,57.20809876959621,3.760265838687441e12,-0.0,5.103471903601283e9,1.116228600744271e13,0.33519590766497814,0.2092947457202726,257.43644446318297,2.73428085680046e7,2.7342807710655503e7
0,2925,0.06430585989438822,57.207076378867136,3.7653719147025903e12,-0.0,5.108680714365301e9,1.1177519174815916e13,0.3351946392917006,0.20899404465676172,257.4318437049021,2.7361574998836733e7,2.736157414371845e7
0,2926,0.06415244673002915,57.206226922693446,3.7704832012944194e12,-0.0,5.113893067496394e9,1.119276791420003e13,0.3351933721943744,0.20849545187259474,257.4280211521205,2.7380348337006964e7,2.7380347485646468e7
0,2927,0.06423744677262025,57.205447976200254,3.775599702016914e12,-0.0,5.119108970029303e9,1.1208032253258854e13,0.3351921063381788,0.2087717020110158,257.4245158929011,2.7399128289022285e7,2.7399127435429428e7
0,2928,0.06419639852351694,57.204646108063244,3.780721420424307e12,-0.0,5.124328429291731e9,1.1223312220541883e13,0.3351908417940907,0.20863829520143007,257.4209074862846,2.7417914595737863e7,2.7417913743079394e7
0,2929,0.06404563850247466,57.2036636006544,3.7858483600733613e12,-0.0,5.129551456115837e9,1.1238607854889926e13,0.33518957858566706,0.20814832513304266,257.4164862029448,2.743670681150022e7,2.7436705962528896e7
0,2930,0.06396410467047067,57.20278144025686,3.7909805245204146e12,-0.0,5.134778034369468e9,1.1253919116182125e13,0.33518831663484944,0.20788334017902968,257.4125164811559,2.745550572763259e7,2.745550488060823e7
0,2931,0.06411784765184177,57.20194865540174,3.796117917323767e12,-0.0,5.140008168159714e9,1.1269246023552354e13,0.3351870559217344,0.20838300486848574,257.40876894930784,2.747431119790944e7,2.74743103469328e7
0,2932,0.06395318591147034,57.201110483480505,3.8012605420438774e12,-0.0,5.145241862713111e9,1.1284588599430965e13,0.33518579654163266,0.2078478542122786,257.4049971756623,2.7493123075003773e7,2.74931222280603e7
0,2933,0.06374683533038393,57.20024662809374,3.806408402239578e12,-0.0,5.150479120159347e9,1.1299946857187785e13,0.33518453845299057,0.20717721482374776,257.4011098264218,2.751194129794627e7,2.7511940456069425e7
0,2934,0.06398664836253048,57.19933792269035,3.811561501474222e12,-0.0,5.155719942314613e9,1.1315320809276855e13,0.3351832815816503,0.20795660717822406,257.39702065210656,2.75307658062094e7,2.7530764958234638e7
0,2935,0.06381921402369428,57.19851874875563,3.8167198433111323e12,-0.0,5.160964323146496e9,1.1330710445123832e13,0.33518202603334935,0.20741244557700642,257.39333436940035,2.7549596990416013e7,2.754959614653828e7
0,2936,0.06374418405385189,57.19758540340987,3.8218834313134507e12,-0.0,5.166212275823086e9,1.1346115810503129e13,0.3351807717688689,0.20716859817501865,257.3891343153444,2.7568434268983815e7,2.7568433426886395e7
0,2937,0.06361448122492454,57.196750121656486,3.827052269047976e12,-0.0,5.171463788639888e9,1.1361536878187373e13,0.33517951876603375,0.20674706398100476,257.3853755474542,2.758727824286013e7,2.7587277403906252e7
0,2938,0.06375740897209392,57.19579086078164,3.8322263600805977e12,-0.0,5.176718876148272e9,1.1376973698043023e13,0.3351782670188251,0.20721157915930524,257.3810588735174,2.7606128281133153e7,2.760612743851405e7
0,2939,0.0637389686554155,57.194967585597425,3.837405707979955e12,-0.0,5.181977523985768e9,1.1392426235014219e13,0.33517701653745713,0.2071516481301004,257.3773541351884,2.7624985123063415e7,2.7624984280809905e7
0,2940,0.06355941277545876,57.194154831376096,3.8425903163155063e12,-0.0,5.187239741125094e9,1.1407894522592273e13,0.3351757673465705,0.20656809152024097,257.3736967411924,2.764384841459473e7,2.764384757672958e7
0,2941,0.06351272293646512,57.193192494133676,3.8477801886560894e12,-0.0,5.19250553839474e9,1.1423378599762842e13,0.3351745194354744,0.20641634954351165,257.36936622360156,2.766271770025377e7,2.7662716863457926e7
0,2942,0.06339400560469313,57.19240542407414,3.8529753285751304e12,-0.0,5.197774897038152e9,1.1438878418511111e13,0.33517327275980896,0.20603051821525267,257.36582440833365,2.768159389904013e7,2.7681593065106813e7
0,2943,0.06344528001195388,57.191525042351415,3.858175739645029e12,-0.0,5.203047834706249e9,1.1454394037895463e13,0.3351720273424726,0.20619716003885008,257.36186269058135,2.7700476250229612e7,2.7700475414925255e7
0,2944,0.06343354736442255,57.190591167486886,3.863381425439148e12,-0.0,5.208324350429258e9,1.1469925462224588e13,0.33517078320946325,0.2061590289343733,257.357660253691,2.7719364869250875e7,2.771936403414433e7
0,2945,0.06331821070925717,57.18974710126096,3.8685923895337515e12,-0.0,5.213604436504397e9,1.14854726759717e13,0.33516954033024904,0.20578418480508578,257.35386195567435,2.7738260160695158e7,2.7738259328365143e7
0,2946,0.06338277335452729,57.1888015779676,3.873808635504588e12,-0.0,5.218888105787101e9,1.150103572414421e13,0.33516829870668335,0.20599401340221368,257.3496071008542,2.7757161581577685e7,2.7757160747547004e7
0,2947,0.06324440147833561,57.187912980351086,3.8790301669288564e12,-0.0,5.224175350021656e9,1.1516614589584965e13,0.3351670583566268,0.20554430480459074,257.34560841157986,2.7776069583452784e7,2.777606875277e7
0,2948,0.06341919024322543,57.18711868172363,3.884256987387267e12,-0.0,5.22946616743308e9,1.1532209274205451e13,0.33516581918802946,0.20611236829048263,257.34203406775634,2.7794984264808096e7,2.7794983429682158e7
0,2949,0.0632918268014119,57.1861808357305,3.889489100458229e12,-0.0,5.234760574949153e9,1.1547819835066822e13,0.33516458135670485,0.20569843710458868,257.33781376078724,2.781390496339753e7,2.7813904131348185e7
0,2950,0.06311928544722233,57.18531126270004,3.894726509725497e12,-0.0,5.24005856013516e9,1.1563446242673227e13,0.33516334476535575,0.20513767770347255,257.33390068215016,2.783283227281289e7,2.7832831444956835e7
0,2951,0.06300491928627552,57.1844148649304,3.899969218768146e12,-0.0,5.245360130079892e9,1.1579088525097615e13,0.3351621094218439,0.20476598768039544,257.3298668921868,2.7851765923708145e7,2.785176509859507e7
0,2952,0.06311862451300866,57.183620209128875,3.9052172311726084e12,-0.0,5.250665277652988e9,1.1594746668459014e13,0.3351608752626075,0.20513552966727816,257.32629094107995,2.7870706276061337e7,2.7870705448035333e7
0,2953,0.06316503134709396,57.182657202751734,3.910470550522958e12,-0.0,5.255974021540515e9,1.1610420735086182e13,0.3351596424073349,0.20528635187805538,257.3219574123828,2.7889652572875258e7,2.7889651743603617e7
0,2954,0.06296397312006428,57.18177587847401,3.915729180406044e12,-0.0,5.261286347322153e9,1.1626110689583598e13,0.3351584108113578,0.2046329126402089,257.31799145313306,2.7908605520861864e7,2.790860469648503e7
0,2955,0.06295421687114333,57.18096090614169,3.9209931244086274e12,-0.0,5.266602256639244e9,1.164181654396034e13,0.3351571804092089,0.20460120483121583,257.3143240776376,2.792756507101766e7,2.792756424678996e7
0,2956,0.06290846008560048,57.17999310741651,3.926262386119328e12,-0.0,5.271921764942135e9,1.1657538351049621e13,0.33515595129897285,0.20445249527820158,257.3099689833743,2.79465306091106e7,2.7946529785923585e7
0,2957,0.06287113048461088,57.179279729264195,3.9315369691279204e12,-0.0,5.277244847412708e9,1.1673276044671457e13,0.3351547233499751,0.20433117407498536,257.30675878168887,2.796550328127257e7,2.7965502458917443e7
0,2958,0.0628476614510441,57.17824229815947,3.9368168770266895e12,-0.0,5.282571542209975e9,1.1689029744830418e13,0.33515349673552003,0.20425489971589333,257.3020903417176,2.7984481458733976e7,2.7984480636867303e7
0,2959,0.06276695022076018,57.17738226728852,3.9421021134064336e12,-0.0,5.287901818582151e9,1.1704799367778152e13,0.3351522713114583,0.20399258821747057,257.29822020279835,2.8003466554208692e7,2.8003465734246176e7
0,2960,0.06282947882454454,57.17651035129521,3.947392681861806e12,-0.0,5.293235689605377e9,1.1720584959370111e13,0.3351510471036346,0.20419580617976973,257.2942965808284,2.8022458032172047e7,2.8022457210571077e7
0,2961,0.06287931758824886,57.17564141286817,3.95268858598627e12,-0.0,5.2985731557276745e9,1.1736386528123373e13,0.33514982412943384,0.20435778216180878,257.29038635790675,2.804145593649808e7,2.804145511357124e7
0,2962,0.06265351275002606,57.17460585886482,3.9579898293769614e12,-0.0,5.303914229401796e9,1.1752204118111158e13,0.33514860248257994,0.2036239164375847,257.28572636489173,2.80604597934209e7,2.8060458975985598e7
0,2963,0.06266288848329465,57.1738671198533,3.9632964156308145e12,-0.0,5.30925888138201e9,1.1768037649904084e13,0.3351473819323005,0.20365438757070764,257.28240203933984,2.8079470900274e7,2.8079470082515806e7
0,2964,0.06257590923372758,57.172888997685554,3.968608348346352e12,-0.0,5.31460714783909e9,1.178388723784871e13,0.3351461627036553,0.20337170500961463,257.278000489585,2.809848775269468e7,2.809848693699185e7
0,2965,0.06257353212552018,57.172091861379855,3.97392563112183e12,-0.0,5.319959002635124e9,1.1799752811691312e13,0.33514494462742556,0.20336397940794057,257.27441337620934,2.8117511530978378e7,2.8117510715243075e7
0,2966,0.062454072022747,57.17119454456363,3.9792482675596123e12,-0.0,5.32531446539797e9,1.1815634436810768e13,0.33514372782716845,0.20297573407392774,257.27037545053633,2.8136541446797058e7,2.8136540633915506e7
0,2967,0.06258101806472205,57.1702556500554,3.984576261260949e12,-0.0,5.330673533134995e9,1.1831532111550584e13,0.33514251222735336,0.20338830871034666,257.2661504252493,2.815557766031366e7,2.8155576844211303e7
0,2968,0.062438557029436334,57.16932620348837,3.9899096158291006e12,-0.0,5.336036204368561e9,1.1847445838736787e13,0.33514129788637076,0.20292531034566808,257.26196791569765,2.8174620321764845e7,2.8174619509083897e7
0,2969,0.0624283341502697,57.16850421310927,3.9952483348684795e12,-0.0,5.34140247344742e9,1.186337560879691e13,0.33514008470684087,0.20289208598837652,257.2582689589917,2.8193669701461077e7,2.8193668888941333e7
0,2970,0.062374428352531486,57.16757412559874,4.0005924219851655e12,-0.0,5.346772355826561e9,1.187932147481972e13,0.3351388727905318,0.20271689214572733,257.2540835651943,2.8212725195624307e7,2.8212724384341307e7
0,2971,0.0623000999733658,57.16668415767492,4.0059418807853154e12,-0.0,5.352145843039934e9,1.1895283418886328e13,0.3351376620791575,0.20247532491343886,257.25007870953715,2.8231787220675025e7,2.8231786411130417e7
0,2972,0.06217838105587524,57.16580678287952,4.0112967148782544e12,-0.0,5.357522938123222e9,1.1911261457223963e13,0.33513645258481223,0.20207973843159452,257.24613052295786,2.8250855699558746e7,2.8250854892914984e7
0,2973,0.0621708210360373,57.164902157628404,4.016656927872039e12,-0.0,5.362903644707433e9,1.1927255607843158e13,0.335135244296639,0.20205516836712123,257.2420597093278,2.8269930518196244e7,2.8269929711648308e7
0,2974,0.0621075898497324,57.163925641772195,4.022022523377824e12,-0.0,5.368287967148109e9,1.1943265890920652e13,0.3351340372557242,0.2018496670116303,257.23766538797486,2.828901155338341e7,2.8289010748297606e7
0,2975,0.06199991262286572,57.16310221726931,4.027393505005938e12,-0.0,5.373675891872473e9,1.1959292273314668e13,0.33513283137286615,0.2014997160243136,257.2339599777119,2.8308099437147763e7,2.8308098634612378e7
0,2976,0.062072650394085827,57.162117931673734,4.0327698763719556e12,-0.0,5.379067440460965e9,1.1975334826439877e13,0.3351316267335918,0.20173611378077894,257.2295306925318,2.8327193284455035e7,2.8327192480047338e7
0,2977,0.06196590644876344,57.161283277699454,4.038151641087959e12,-0.0,5.384462594120172e9,1.1991393501607791e13,0.3351304232692574,0.20138919595848118,257.22577474964754,2.8346293972275447e7,2.8346293170394767e7
0,2978,0.061984321870455286,57.160329654330795,4.0435388027704526e12,-0.0,5.389861371405451e9,1.200746836127498e13,0.33512922103829507,0.20144904607897968,257.22148344448857,2.83654007421233e7,2.8365399939702407e7
0,2979,0.061846824721834726,57.159299823677095,4.0489313650344365e12,-0.0,5.39526377107058e9,1.202355940898482e13,0.3351280200649376,0.20100218034596284,257.21684920654695,2.8384513717839282e7,2.838451291869514e7
0,2980,0.06193403877846451,57.15861126274527,4.0543293314998936e12,-0.0,5.400669766232054e9,1.2039666571871627e13,0.3351268201222216,0.20128562603000966,257.2137506823537,2.8403634066832304e7,2.840363326546522e7
0,2981,0.06209285023443045,57.15757632102621,4.059732705783893e12,-0.0,5.40607940383003e9,1.205578999703343e13,0.33512562151000247,0.20180176326189897,257.20909344461796,2.8422759860075485e7,2.842275905472541e7
0,2982,0.06175142361096916,57.156654231174564,4.0651414915093267e12,-0.0,5.411492655329502e9,1.207192960668325e13,0.33512442412434523,0.20069212673564976,257.2049440402855,2.844189239451842e7,2.844189159744083e7
0,2983,0.061792249405861525,57.15575904751016,4.070555692294816e12,-0.0,5.416909526587886e9,1.2088085425516848e13,0.3351232278681457,0.20082481056904997,257.2009157137957,2.8461031417382322e7,2.846103061921865e7
0,2984,0.06162540358510085,57.154908370616845,4.0759753117632114e12,-0.0,5.422330018335368e9,1.2104257462949527e13,0.33512203281883773,0.20028256165157776,257.1970876677758,2.848017698566409e7,2.8480176191486727e7
0,2985,0.061734127327757,57.153980203948976,4.0814003535402163e12,-0.0,5.427754139351449e9,1.212044575242386e13,0.3351208389557097,0.20063591381521026,257.1929109177704,2.849932875072275e7,2.8499327953803122e7
0,2986,0.06165233183803613,57.153159867216104,4.0868308212498447e12,-0.0,5.433181879025602e9,1.2136650269520604e13,0.3351196462661154,0.20037007847361743,257.1892194024725,2.8518487238653045e7,2.8518486443642925e7
0,2987,0.061659257849310006,57.152137515118525,4.0922667185188e12,-0.0,5.438613258973216e9,1.2152871086034195e13,0.3351184548419798,0.20039258801025753,257.18461881803336,2.8537651576421946e7,2.8537650781154793e7
0,2988,0.061714878788797764,57.15127379766086,4.097708048973315e12,-0.0,5.4440482563122225e9,1.2169108140887605e13,0.33511726453052937,0.20057335606359272,257.1807320894739,2.855682277649201e7,2.8556821979778476e7
0,2989,0.0614720460669486,57.15041867982687,4.1031548162439443e12,-0.0,5.449486882703549e9,1.2185361476156963e13,0.3351160754458948,0.19978414971758296,257.1768840592209,2.8576000422331613e7,2.8575999631454077e7
0,2990,0.06147618031622007,57.14941024178225,4.10860702395972e12,-0.0,5.454929149616813e9,1.2201631133394549e13,0.3351148875798221,0.19979758602771522,257.1723460880201,2.8595184052765682e7,2.8595183261700116e7
0,2991,0.061219444279209057,57.14852602737722,4.1140646757510083e12,-0.0,5.460375040197363e9,1.2217917069479305e13,0.33511370088018494,0.19896319390742945,257.1683671231975,2.8614374452813353e7,2.861437366790296e7
0,2992,0.0614546657633816,57.14765461198203,4.1195277752524014e12,-0.0,5.465824562259574e9,1.2234219315028244e13,0.33511251528571817,0.1997276637309902,257.1644457539191,2.8633571300243422e7,2.8633570509527482e7
0,2993,0.06146049087322128,57.14662426009433,4.1249963260956323e12,-0.0,5.471277729480087e9,1.2250537918238268e13,0.335111330979157,0.19974659533796915,257.15980917042447,2.8652774122809447e7,2.8652773331864398e7
0,2994,0.061388448617455196,57.14573767823291,4.130470331916156e12,-0.0,5.47673452243741e9,1.2266872828261453e13,0.33511014779716225,0.1995124580067294,257.1558195520481,2.8671983767327346e7,2.8671982978049424e7
0,2995,0.061217900350643485,57.14478965302161,4.1359497963495894e12,-0.0,5.482194956248918e9,1.2283224097615918e13,0.3351089658362186,0.19895817613959133,257.15155343859726,2.8691199658691388e7,2.8691198873472597e7
0,2996,0.06126540168805878,57.14395576001562,4.1414347230339077e12,-0.0,5.487659019844092e9,1.2299591700418994e13,0.3351077849660403,0.19911255548619103,257.1478009200703,2.871042228499054e7,2.871042149853156e7
0,2997,0.061268125695533436,57.14308625810328,4.1469251156063687e12,-0.0,5.493126724902451e9,1.2315975678926277e13,0.3351066052936608,0.19912140851048366,257.14388816146476,2.872965122984972e7,2.872965044323808e7
0,2998,0.06118441590208411,57.14203745561038,4.15242097770835e12,-0.0,5.498598082494377e9,1.2332376073609791e13,0.33510542689377804,0.19884935168177334,257.1391685502467,2.8748886091202848e7,2.8748885306538086e7
0,2999,0.06133707627639533,57.14122117395223,4.157922312978771e12,-0.0,5.5040730653937e9,1.2348792810136934e13,0.33510424951881457,0.19934549789828482,257.13549528278503,2.876812801890471e7,2.8768127230443187e7
0,3000,0.061132284295712935,57.140313136952294,4.1634291250616553e12,-0.0,5.509551697615071e9,1.2365225967783559e13,0.3351030734100917,0.19867992396106704,257.13140911628534,2.8787376111913335e7,2.878737532834168e7


==> anc/data/minimal_rgc40_phasediagram.csv <==
mu,sigma_boundary,Delta_boundary
0.0,166.70859993118938,NaN
10.0,166.61960678084142,NaN
20.0,166.0141110386121,NaN
30.0,166.0000371965907,NaN
40.0,165.47317167010078,NaN
50.0,164.42942618473353,NaN
60.0,163.13648185855527,NaN
70.0,162.10632323131904,NaN
80.0,160.44232845169972,NaN
90.0,158.57963109679076,NaN
100.0,156.9429412422778,NaN
110.0,155.22076465317696,NaN
120.0,152.29260301980503,NaN
130.0,150.11725425524673,NaN
140.0,147.15537353872605,NaN
150.0,144.04334276696318,NaN
160.0,140.6250000095497,NaN
170.0,137.0113849587142,NaN
180.0,133.2869410117837,NaN
190.0,128.51493468510853,NaN
200.0,123.63338469444898,NaN
210.0,118.0634502311932,NaN
220.0,112.20712624135558,NaN
230.0,105.87134617778702,NaN
240.0,98.36196900139385,NaN
250.0,90.72110354006782,NaN
250.0,90.72110354006782,NaN
252.0,89.36147391564191,NaN
254.0,87.91479899318801,NaN
256.0,86.128231753014,NaN
258.0,84.27543476823303,NaN
260.0,82.44628904024012,NaN
262.0,80.56200145608727,NaN
264.0,78.5155773043698,NaN
266.0,76.89800857629052,NaN
268.0,75.10986324768965,NaN
270.0,73.15437711765753,NaN
272.0,71.39282223345162,NaN
274.0,69.52943721332758,NaN
276.0,67.4070231244059,NaN
278.0,65.49946515795,NaN
280.0,9.567261672054883,68.46084520134355
282.0,0.08843696363136644,71.88250420911118
284.0,0.09480827672163628,73.64054918045895
286.0,NaN,74.96743045571748
288.0,NaN,76.09253376826928
290.0,NaN,77.06682232264939
292.0,NaN,77.91773477472361
294.0,NaN,78.73337853791327
296.0,NaN,79.49218746946372
298.0,NaN,80.20167943104752
300.0,NaN,80.89275357940551
300.0,NaN,80.89275357940551
305.0,NaN,82.51032116104398
310.0,NaN,84.00423636771848
315.0,NaN,85.41005774739006
320.0,NaN,86.74321174032684
325.0,NaN,88.02187441588103
330.0,NaN,89.26191327402648
335.0,NaN,90.46936184574861
340.0,NaN,91.5964014825704
345.0,NaN,92.71082869481688
350.0,NaN,93.7897413864448
355.0,NaN,94.84766721107007
360.0,NaN,95.85083846980069
365.0,NaN,96.85812293118943
370.0,NaN,97.82180782697196
375.0,NaN,98.79627041148069
380.0,NaN,99.6940597856792
385.0,NaN,100.57153699783612
390.0,NaN,101.46341209579077
395.0,NaN,102.30337555497044
400.0,NaN,103.13844550371414
405.0,NaN,103.95807586035062
410.0,NaN,104.7549100571132
415.0,NaN,105.51757439209268
420.0,NaN,106.2782682430452
425.0,NaN,107.00756906910556
430.0,NaN,107.7268025370131
435.0,NaN,108.44299716893602
440.0,NaN,109.1247081731808
445.0,NaN,109.80199277396423
450.0,NaN,110.45665740543882
455.0,NaN,111.11686797432867
460.0,NaN,111.74535741861291
465.0,NaN,112.35638596824629
470.0,NaN,112.95909881375792
475.0,NaN,113.5515311123072
480.0,NaN,114.13342915411704
485.0,NaN,114.69254493276821
490.0,NaN,115.25935604504411
495.0,NaN,115.79589245839088
500.0,NaN,116.32251734095007
505.0,NaN,116.83750449769832
510.0,NaN,117.35153197982982
515.0,NaN,117.8500175416957
520.0,NaN,118.34218426815823
525.0,NaN,118.82209777386379
530.0,NaN,119.28634566138498
535.0,NaN,119.75326528481673
540.0,NaN,120.19533719867468
545.0,NaN,120.64466430060747
550.0,NaN,121.07329368582214
555.0,NaN,121.49476409458657
560.0,NaN,121.90873030808689
565.0,NaN,122.3220825205317
570.0,NaN,122.7277196934665
575.0,NaN,123.10970909888965
580.0,NaN,123.49550117983199
585.0,NaN,123.87718893455713
590.0,NaN,124.252319332345
595.0,NaN,124.61240291549984
600.0,NaN,124.96974468058397
605.0,NaN,125.31738280813443
610.0,NaN,125.66226720409759
615.0,NaN,126.0024279402387
620.0,NaN,126.32540464164776
625.0,NaN,126.65519340462197
630.0,NaN,126.97143554378272
635.0,NaN,127.28068828296273
640.0,NaN,127.59623527349504
645.0,NaN,127.8935907342202
650.0,NaN,128.19023037923216
655.0,NaN,128.48532436009918
660.0,NaN,128.77528065214392
665.0,NaN,129.05119768056466
670.0,NaN,129.32533053262887
675.0,NaN,129.59975600165308
680.0,NaN,129.87586254089365
685.0,NaN,130.1376312967932
690.0,NaN,130.39093986044463
695.0,NaN,130.63945770263672
700.0,NaN,130.8914065323279
705.0,NaN,131.1355587082744
710.0,NaN,131.37943744159202
715.0,NaN,131.6097922085646
720.0,NaN,131.84870791301364
725.0,NaN,132.07781314790736
730.0,NaN,132.3015971075165
735.0,NaN,132.52739901149653
740.0,NaN,132.74341327264665
745.0,NaN,132.9563074739781
750.0,NaN,133.1645498044054
755.0,NaN,133.367728907524
760.0,NaN,133.57763257367878
765.0,NaN,133.77875676378608
770.0,NaN,133.97880792590513
775.0,NaN,134.1711290175681
780.0,NaN,134.35810506216512
785.0,NaN,134.54937040642108
790.0,NaN,134.73319327335957
795.0,NaN,134.9176320697552
800.0,NaN,135.097953303557
805.0,NaN,135.27450556739495
810.0,NaN,135.45124525794563
815.0,NaN,135.62552854291425
820.0,NaN,135.79162931823703
825.0,NaN,135.9560966492154
830.0,NaN,136.12284813966653
835.0,NaN,136.2796185481784
840.0,NaN,136.4401500666645
845.0,NaN,136.59744243918794
850.0,NaN,136.7479324333999
855.0,NaN,136.90224160086473
860.0,NaN,137.05389425081194
865.0,NaN,137.19723225553935
870.0,NaN,137.3438093904042
875.0,NaN,137.4888181650931
880.0,NaN,137.62824535351683
885.0,NaN,137.76934146735584
890.0,NaN,137.90326118587473
895.0,NaN,138.03978710029696
900.0,NaN,138.16551818977132
905.0,NaN,138.30168847616733
910.0,NaN,138.43429060425478
915.0,NaN,138.55818332090166
920.0,NaN,138.68274670103347
925.0,NaN,138.80653381315824
930.0,NaN,138.93374173539996
935.0,NaN,139.0534250964265
940.0,NaN,139.1684769645508
945.0,NaN,139.2859964334093
950.0,NaN,139.40859561430443
955.0,NaN,139.51779821736636
960.0,NaN,139.6272178730669
965.0,NaN,139.73488807678223
970.0,NaN,139.84601497486437
975.0,NaN,139.9558365332723
980.0,NaN,140.0554649512287
985.0,NaN,140.16569834175243
990.0,NaN,140.2713453508568
995.0,NaN,140.373396872792
1000.0,NaN,140.47088319757677


==> anc/data/minimal_rgc40_slice_mu0.csv <==
T,mu,sigma,Delta,p,s,n,e,m,Delta_gap
0,0,92.37316176881909,0.0021773787973166196,68.06946563720703,-0.0,-0.0,-68.06946563720703,300.212775748662,0.009798204587924788
1,0,92.37316176881909,0.0021773787973166196,68.06946563720703,1.0048027826603737e-124,-0.0,-68.06946563720703,300.212775748662,0.009798204587924788
2,0,92.37316176881909,0.0021773787973166196,68.06946563720703,2.234956347208231e-59,-0.0,-68.06946563720703,300.212775748662,0.009798204587924788
3,0,92.37316176881909,0.0021773787973166196,68.06946563720703,1.4918184830726532e-37,-0.0,-68.06946563720703,300.212775748662,0.009798204587924788
4,0,92.37316176881909,0.0021773787973166196,68.06946563720703,1.280862948268932e-26,-0.0,-68.06946563720703,300.212775748662,0.009798204587924788
5,0,92.37316176881909,0.0021773787973166196,68.06946563720703,4.7998593347306825e-20,-0.0,-68.06946563720703,300.212775748662,0.009798204587924788
6,0,92.37316176881909,0.0021773787973166196,68.06946563720703,1.1831940392894216e-15,-0.0,-68.06946563720703,300.212775748662,0.009798204587924788
7,0,92.37316176881909,0.0021773787973166196,68.06946563720703,1.6482505780262816e-12,-0.0,-68.06946563719549,300.212775748662,0.009798204587924788
8,0,92.37316176881909,0.0021773787973166196,68.06946563720703,3.805533954147429e-10,-0.0,-68.0694656341626,300.212775748662,0.009798204587924788
9,0,92.37316176881909,0.0021773787973166196,68.06946563720703,2.648394643836237e-8,-0.0,-68.06946539885152,300.212775748662,0.009798204587924788
10,0,92.37316176881909,0.0021773787973166196,68.06946563720703,7.955397348977943e-7,-0.0,-68.06945768180968,300.212775748662,0.009798204587924788
11,0,92.37316176881909,0.0021773787973166196,68.06946563720703,1.296407416258302e-5,-0.0,-68.06932303239124,300.212775748662,0.009798204587924788
12,0,92.37316176881909,0.0021773787973166196,68.06946563720703,0.0001334906269256394,-0.0,-68.06786374968392,300.212775748662,0.009798204587924788
13,0,92.37316176881909,0.0021773787973166196,68.06946563720703,0.0009653085765570325,-0.0,-68.05691662571179,300.212775748662,0.009798204587924788
14,0,92.37316176881909,0.0021773787973166196,68.06946563720703,0.005286580020815722,-0.0,-67.99545351691562,300.212775748662,0.009798204587924788
15,0,92.37316176881909,0.0021773787973166196,68.06946563720703,0.02317575762144206,-0.0,-67.7218292728854,300.212775748662,0.009798204587924788
16,0,92.37316176881909,0.0021773787973166196,68.06946563720703,0.08478059776969267,-0.0,-66.71297607289195,300.212775748662,0.009798204587924788
17,0,92.37316176881909,0.0021773787973166196,68.06946563720703,0.267162333026039,-0.0,-63.52770597576437,300.212775748662,0.009798204587924788
18,0,92.37316176881909,0.0021773787973166196,68.06946563720703,0.743394665216379,-0.0,-54.68836166331221,300.212775748662,0.009798204587924788
19,0,92.37316176881909,0.0021773787973166196,68.06946563720703,1.862601912105283,-0.0,-32.68002930720665,300.212775748662,0.009798204587924788
20,0,92.37316176881909,0.0021773787973166196,76.06946563720703,4.2684827965048076,-0.0,9.300190292889113,300.212775748662,0.009798204587924788
21,0,92.37316176881909,0.0021773787973166196,76.06946563720703,9.061182388149657,-0.0,114.21536451393575,300.212775748662,0.009798204587924788
22,0,92.37316176881909,0.0021773787973166196,92.06946563720703,18.003651340776745,-0.0,304.01086385988134,300.212775748662,0.009798204587924788
23,0,92.37316176881909,0.0021773787973166196,116.06946563720703,33.769570840024635,-0.0,660.6306636833596,300.212775748662,0.009798204587924788
24,0,92.37316176881909,0.0021773787973166196,164.06946563720703,60.22619895644149,-0.0,1281.3593093173888,300.212775748662,0.009798204587924788
25,0,92.37316176881909,0.0021773787973166196,244.06946563720703,102.74260762625327,-0.0,2324.4957250191246,300.212775748662,0.009798204587924788
26,0,92.37316176881909,0.0021773787973166196,380.06946563720703,168.51199170759477,-0.0,4001.242318760257,300.212775748662,0.009798204587924788
27,0,92.37316176881909,0.0021773787973166196,588.069465637207,266.87608383889904,-0.0,6617.584798013067,300.212775748662,0.009798204587924788
28,0,92.37316176881909,0.0021773787973166196,924.069465637207,409.6400773424098,-0.0,10545.852699950268,300.212775748662,0.009798204587924788
29,0,92.37316176881909,0.0021773787973166196,1428.069465637207,611.36762319899,-0.0,16301.591607133505,300.212775748662,0.009798204587924788
30,0,92.37316176881909,0.0021773787973166196,2172.069465637207,889.6471690549588,-0.0,24517.345606011557,300.212775748662,0.009798204587924788
31,0,92.37534732869625,0.007817331308324193,3213.7834815979004,1265.0957074635874,-0.0,36004.18344977331,300.2198788182628,0.03517799088745887
32,0,92.37608095753176,0.006818070704244677,4721.955307006836,1762.2791435567399,-0.0,51670.97728680884,300.2222631119782,0.030681318169101048
33,0,92.3764893677961,0.005605833528362306,6809.337718963623,2409.011170007068,-0.0,72688.03089126962,300.2235904453373,0.025226250877630377
34,0,92.37608095753176,0.006818070704244677,9601.955307006836,3237.020828963838,-0.0,100456.75287776366,300.2222631119782,0.030681318169101048
35,0,92.36402780445107,0.0012955923890765769,13324.878189086914,4285.072744251295,-0.0,136652.66785970842,300.18309036446595,0.005830165750844596
36,0,92.37232812875982,0.004894780920638783,18260.06847000122,5582.849640071089,-0.0,182722.51857255798,300.2100664184694,0.022026514142874522
37,0,92.3697588773557,0.0007654797228684975,24636.91314315796,7182.884334465084,-0.0,241129.80723205017,300.201716351406,0.0034446587529082385
38,0,92.36967352631365,0.0010556761882228637,32749.74979019165,9127.160987379624,-0.0,314082.36773023405,300.20143896051934,0.004750542847002886
39,0,92.37041315353477,0.0009516906873515763,43003.544132232666,11466.277068935517,-0.0,404181.2615562525,300.203842748988,0.0042826080930820935
40,0,92.36434793008355,0.00116845444150669,55832.96118545532,14260.113264406069,-0.0,514571.5693907874,300.18413077277154,0.005258044986780105
41,0,92.36329999897508,0.002217714158784609,71708.9179763794,17557.108465457663,-0.0,648132.5291073847,300.180724996669,0.009979713714530741
42,0,92.35965569935397,0.0024801726825437486,91149.97438430786,21424.35018656324,-0.0,808672.7334513481,300.1688810229004,0.01116077707144687
43,0,92.34672431223058,0.00035391493060712997,114738.69492721558,25936.376165209127,-0.0,1.0005254801767769e6,300.12685401474937,0.0015926171877320848
44,0,92.34258383704734,0.002926702407838793,143213.44255447388,31136.58029899619,-0.0,1.2267960906013583e6,300.11339747040387,0.013170160835274568
45,0,92.34753548003323,0.003398230707230888,177272.6752433777,37087.593548428646,-0.0,1.4916690344359113e6,300.129490310108,0.015292038182538995
46,0,92.33349445912333,0.0010073211272410834,217701.4206047058,43914.80001442037,-0.0,1.802379380058631e6,300.0838569921508,0.004532945072584876
47,0,92.33030951073567,0.0010157961288356286,265376.1015434265,51634.974527277845,-0.0,2.161467701238632e6,300.07350590989097,0.004571082579760329
48,0,92.31310688990305,0.0020325573837498556,321314.85969924927,60384.696226688095,-0.0,2.577150559181779e6,300.01759739218494,0.00914650822687435
49,0,92.31709095304733,0.0036795121054597705,386474.6948928833,70144.89576895586,-0.0,3.050625197785954e6,300.03054559740383,0.016557804474568966
50,0,92.29668746096262,0.002530155206757192,462019.98835372925,81135.63862047862,-0.0,3.594761942670202e6,299.9642342481285,0.011385698430407366
51,0,92.29022029646323,0.004747600753524781,549131.0613746643,93314.63293039992,-0.0,4.209915218075732e6,299.9432159635055,0.021364203390861515
52,0,92.27664129301161,0.001529718610726016,649129.0369186401,106841.78480501668,-0.0,4.906643772942227e6,299.8990842022877,0.006883733748267072
53,0,92.25278524922064,0.0014613180719519766,763327.5063858032,121827.98893209221,-0.0,5.693555907015083e6,299.8215520599671,0.006575931323783895
54,0,92.24427820123026,0.005501045289450479,893204.6406784058,138234.02733547305,-0.0,6.571432835437139e6,299.79390415399837,0.024754703802527155
55,0,92.2341611286677,0.0006323328504590207,1.0403431660041809e6,156225.48246287584,-0.0,7.552058369453991e6,299.76102366817,0.002845497827065593
56,0,92.20570096668575,0.006022564388302088,1.2063535240859985e6,176004.70519741453,-0.0,8.649909966969214e6,299.6685281417287,0.027101539747359394
57,0,92.1837402533441,0.0004717100020225548,1.3929993175468445e6,197512.60541303267,-0.0,9.865219190996017e6,299.5971558233683,0.0021226950091014964
58,0,92.15414636483032,0.00022323850494607725,1.6020942219581604e6,220939.83698748733,-0.0,1.1212416323316105e7,299.50097568569856,0.0010045732722573477
59,0,92.12562937164182,0.005096991893656096,1.8355343676643372e6,246316.94041153643,-0.0,1.2697165116616312e7,299.40829545783595,0.02293646352145243
60,0,92.09333254281256,0.001427197146481517,2.09538923595047e6,273778.80445812346,-0.0,1.4331339031536937e7,299.3033307641408,0.006422387159166827
61,0,92.06191552729913,0.00012710181622352796,2.3837086095466614e6,303377.90638982406,-0.0,1.6122343680232607e7,299.2012254637222,0.0005719581730058758
62,0,92.03438899981083,0.0018810848371143643,2.7028068886909485e6,335170.6118698168,-0.0,1.807777104723769e7,299.1117642493852,0.00846488176701464
63,0,91.98882924260226,0.005107885213326361,3.054864865840912e6,369499.81340381625,-0.0,2.0223623378599513e7,298.96369503845733,0.022985483459968627
64,0,91.97003262266773,0.0036086484985891802,3.4424398710365295e6,405931.23753339704,-0.0,2.253715933110088e7,298.9026060236701,0.016238918243651312
65,0,91.91256326576948,0.0030906361105850827,3.867994932193756e6,445381.68549629644,-0.0,2.5081814625065513e7,298.7158306137508,0.013907862497632872
66,0,91.86148033050128,0.007726704356367619,4.334117748718262e6,487390.55550266197,-0.0,2.783365891445743e7,298.54981107412914,0.03477016960365428
67,0,91.81113129315149,0.001951765285307507,4.843594400608063e6,532120.847928903,-0.0,3.0808502410628438e7,298.3861767027423,0.008782943783883782
68,0,91.76388738237068,0.0019003412766660256,5.399196757080078e6,579622.9159670155,-0.0,3.401516152867698e7,298.23263399270473,0.008551535744997115
69,0,91.70129012567811,0.0018915634336049625,6.003929704730988e6,630307.1966872665,-0.0,3.74872668666904e7,298.02919290845387,0.008512035451222331
70,0,91.64616448323774,0.0009234681931423957,6.660706442394257e6,683883.8939577759,-0.0,4.121116613465006e7,297.85003457052267,0.004155606869140781
71,0,91.5856327394639,0.00872689591775019,7.372779855537415e6,740677.5835602147,-0.0,4.521532857723783e7,297.6533064032577,0.03927103162987586
72,0,91.51539730515366,0.0014144417011588521,8.143397752155304e6,800889.1700594617,-0.0,4.952062249212594e7,297.4250412417494,0.0063649876552148345
73,0,91.43780505180848,0.00022959427747782648,8.975876345623016e6,864591.6645804213,-0.0,5.413931516874774e7,297.17286641837757,0.001033174248650219
74,0,91.36307555678286,0.0026771832472820617,9.873678071933746e6,931661.0129985386,-0.0,5.906923688995811e7,296.9299955595443,0.012047324612769278
75,0,91.27727412073482,0.001341673916132242,1.084044897398758e7,1.0025250788097669e6,-0.0,6.434893193674494e7,296.6511408923881,0.006037532622595088
76,0,91.1943668604623,0.0008707881023643583,1.1879787680156708e7,1.0769496754628848e6,-0.0,6.996838765502253e7,296.3816922965025,0.003918546460639612
77,0,91.09626146889295,0.001756914202265435,1.2995567282871246e7,1.1555134480284047e6,-0.0,7.597896821531592e7,296.0628497739021,0.007906113910194457
78,0,91.0112712444488,0.0009930973941847587,1.419171620986557e7,1.2375455493150088e6,-0.0,8.233683663670512e7,295.7866315444586,0.0044689382738314146
79,0,90.90745803669861,0.003375208892171991,1.5472180209953308e7,1.3240527196701232e6,-0.0,8.912798464398642e7,295.4492386192705,0.015188440014773959
80,0,90.80922747419254,0.0057977341848206515,1.684116474804306e7,1.4144247736567333e6,-0.0,9.63128171444956e7,295.12998929112575,0.02608980383169293
81,0,90.68947505339943,0.00017724262685284018,1.8302985773654938e7,1.509630363228586e6,-0.0,1.0397707364786053e8,294.74079392354815,0.0007975918208377808
82,0,90.56374305439556,0.0005282866701703962,1.9861877892356873e7,1.6093109447907084e6,-0.0,1.1210161958048122e8,294.3321649267856,0.0023772900157667826
83,0,90.45573608745363,0.0025051793648334635,2.1522439477859497e7,1.7127169838734895e6,-0.0,1.2063307018364012e8,293.9811422842243,0.011273307141750587
84,0,90.32740249735633,0.0025222713997769103,2.3289253783733368e7,1.8212996040314755e6,-0.0,1.2969991295491058e8,293.5640581164081,0.011350221298996096
85,0,90.18359384650331,0.0022632897322720303,2.51670754848938e7,1.935048678944902e6,-0.0,1.3931206222542286e8,293.0966800011358,0.010184803795224136
86,0,90.04612299070615,0.006106900230634274,2.7160735803394318e7,2.0532244994230554e6,-0.0,1.4941657114698845e8,292.649899719795,0.027481051037854233
87,0,89.89301804292128,0.005808844129433839,2.927524194951248e7,2.1768247169719944e6,-0.0,1.6010850842705104e8,292.15230863949415,0.026139798582452276
88,0,89.74507777686425,0.007774986120559777,3.151566333699417e7,2.3050837218246516e6,-0.0,1.7133170418357515e8,291.6715027748088,0.034987437542519
89,0,89.58862488241,0.002593962373322649,3.388728298843384e7,2.4386931176981954e6,-0.0,1.8315640448670554e8,291.1630308678325,0.01167283067995192
90,0,89.41151247604708,0.0020689679030986216,3.639541188953781e7,2.578364276538309e6,-0.0,1.9565737299891e8,290.587415547153,0.009310355563943797
91,0,89.24143697735431,0.0017348723597399454,3.9045580726387024e7,2.72290735839427e6,-0.0,2.0873898888749152e8,290.0346701764015,0.007806925618829754
92,0,89.05776406893298,0.003528979156832185,4.184329347414017e7,2.8734332823036527e6,-0.0,2.2251256849779588e8,289.4377332240322,0.015880406205744834
93,0,88.86113783697894,0.0016530966078874521,4.4794471437553406e7,3.030062604212925e6,-0.0,2.3700135075424862e8,288.79869797018154,0.0074389347354935345
94,0,88.65548800752579,0.0029493037976654228,4.790482476653671e7,3.1927300572383353e6,-0.0,2.522118006138668e8,288.1303360244588,0.013271867089494403
95,0,88.46756003699136,0.0028714488189084024,5.1180465924648285e7,3.360036323656447e6,-0.0,2.680229848227142e8,287.51957012022194,0.01292151968508781
96,0,88.24058504961425,0.0019470056504198529,5.462755893048477e7,3.535315572922273e6,-0.0,2.8476273607005346e8,286.78190141124634,0.008761525426889337
97,0,88.02718895070076,0.003941896417110599,5.825232246650314e7,3.7156583636794826e6,-0.0,3.021665388104067e8,286.0883640897775,0.017738533876997694
98,0,87.79302047796165,0.00030018197176682755,6.206127674227142e7,3.903226432481004e6,-0.0,3.2045491364086694e8,285.32731655337534,0.001350818872950724
99,0,87.55485608730115,0.0021291789516103598,6.606086938329315e7,4.0971292450268655e6,-0.0,3.395549258743665e8,284.5532822837287,0.009581305282246618
100,0,87.304468719906,0.006881370663246325,7.025791875358963e7,4.298016658536022e6,-0.0,3.5954374710001254e8,283.7395233396945,0.030966167984608464
101,0,87.03676289983395,0.0017381371858161822,7.46592638608818e7,4.506387418861611e6,-0.0,3.804858654441409e8,282.86947942446034,0.00782161733617282
102,0,86.7851939020483,0.00361522073057674,7.927190252238083e7,4.720051096686506e6,-0.0,4.0217330933964276e8,282.051880181657,0.016268493287595328
103,0,86.503893747554,0.0003138207291284898,8.410298199772263e7,4.9423245974678695e6,-0.0,4.249564515414679e8,281.1376546795505,0.001412193281078204
104,0,86.20466802123332,0.00023762400016201206,8.915985154027176e7,5.172577172861169e6,-0.0,4.4878817443728983e8,280.1651710690083,0.0010693080007290543
105,0,85.90693479178654,0.0004465603579372853,9.444991023557663e7,5.4094978669769615e6,-0.0,4.7354736579700434e8,279.19753807330625,0.002009521610717784
106,0,85.60629386038612,0.0017421470923978076,9.998082335310745e7,5.653496349203051e6,-0.0,4.99289789662416e8,278.22045504625487,0.007839661915790134
107,0,85.27756668712884,0.0002008642678527222,1.057603424254837e8,5.906699227479564e6,-0.0,5.262564749148296e8,277.15209173316873,0.0009038892053372499
108,0,84.93644926184763,0.0021092963232343777,1.1179641052264023e8,6.168046045969695e6,-0.0,5.543525624420868e8,276.04346010100477,0.0094918334545547
109,0,84.60509403924004,0.0034490647002197736,1.1809715149576187e8,6.435796934064965e6,-0.0,5.834047143173193e8,274.96655562753017,0.01552079115098898
110,0,84.25132895600339,0.0012185832821160173,1.2467081240353775e8,6.712762579765921e6,-0.0,6.137330713707136e8,273.81681910701104,0.0054836247695220774
111,0,83.87769309329252,0.00024672454544558164,1.3152581549549484e8,6.998921517421155e6,-0.0,6.453544729382534e8,272.6025025532007,0.0011102604545051174
112,0,83.50410347065048,0.001693881139668492,1.3867078830934143e8,7.292643462244063e6,-0.0,6.781052794619936e8,271.38833627961407,0.007622465128508214
113,0,83.10507653977288,0.0012132076249987218,1.461144774262123e8,7.596371160580064e6,-0.0,7.12275463719335e8,270.09149875426186,0.005459434312494248
114,0,82.70673479404327,0.0016845825090731825,1.5386583023753357e8,7.907831147626732e6,-0.0,7.476269205919138e8,268.79688808064066,0.007580621290829322
115,0,82.26953342786084,0.0009398815502921834,1.6193394368297195e8,8.230936200140591e6,-0.0,7.84623719333196e8,267.3759836405477,0.004229466976314825
116,0,81.85248584863255,0.0016079492162688305,1.7032821719109344e8,8.560108634427186e6,-0.0,8.226443844024601e8,266.0205790080558,0.007235771473209737
117,0,81.40316721638919,0.001809470036658488,1.7905805107847595e8,8.900609777674567e6,-0.0,8.623132929094484e8,264.5602934532649,0.008142615164963196
118,0,80.94423585647411,0.001791822093017985,1.881331198507843e8,9.250344103787033e6,-0.0,9.034074843960855e8,263.06876653354084,0.008063199418580932
119,0,80.46989008122006,0.00303326430972938,1.975632635341301e8,9.610037160199678e6,-0.0,9.460311585296316e8,261.5271427639652,0.013649689393782211
120,0,79.9781526408425,0.005292265153286364,2.0735860263835526e8,9.980047090818165e6,-0.0,9.902470482598245e8,259.9289960827381,0.023815193189788635
121,0,79.46202858944123,0.0006624301317697029,2.1752931330482864e8,1.0361295667861095e7,-0.0,1.0361874625063639e9,258.251592915684,0.002980935592963663
122,0,78.92214012553725,0.004849691316292709,2.2808582878244781e8,1.0753905635865197e7,-0.0,1.083890658793106e9,256.4969554079961,0.02182361092331719
123,0,78.38747762588017,0.0010341567553256341,2.3903874046343994e8,1.1154765742337722e7,-0.0,1.1329974458441e9,254.75930228411053,0.004653705398965353
124,0,77.80879797619147,5.3277277288288005e-5,2.5039887462786865e8,1.1569579752298512e7,-0.0,1.1842290146571467e9,252.8785934226223,0.00023974774779729602
125,0,77.24997640069874,0.00027926703286476444,2.6217731173037338e8,1.1991133783228675e7,-0.0,1.236714411173211e9,251.0624233022709,0.00125670164789144
126,0,76.65334218067099,0.0002795844225603609,2.743851836228142e8,1.2426235993114168e7,-0.0,1.291320551509571e9,249.1233620871807,0.001258129901521624
127,0,76.02692228829407,0.004443658245766693,2.87033930574955e8,1.2874157375720268e7,-0.0,1.347984056141519e9,247.08749743695574,0.01999646210595012
128,0,75.40947544029846,0.0016736352688454604,3.0013519264733887e8,1.3330321987728951e7,-0.0,1.406146021781967e9,245.08079518097,0.007531358709804571
129,0,74.74796645096265,0.000753647532244538,3.13700773868721e8,1.3801324415252484e7,-0.0,1.4666700756988494e9,242.9308909656286,0.003391413895100421
130,0,74.06532750241661,0.0018652042480644653,3.27742685089653e8,1.4284516208838021e7,-0.0,1.5292444220592897e9,240.71231438285398,0.008393419116290095
131,0,73.37559780079,0.0032420027273947763,3.422731260241165e8,1.4778222616479574e7,-0.0,1.5936740367347076e9,238.4706928525675,0.014589012273276494
132,0,72.6466977748702,0.0025738514085302945,3.5730461538892746e8,1.5286652319987133e7,-0.0,1.660533490849374e9,236.10176776832816,0.011582331338386325
133,0,71.91884974393646,0.004612263316543274,3.728496370406418e8,1.5804720254820593e7,-0.0,1.729178156850497e9,233.7362616677935,0.020755184924444735
134,0,71.14149893649807,0.001405597251581501,3.889211086580162e8,1.6339134070097866e7,-0.0,1.800522856735098e9,231.2098715436187,0.006325187632116754
135,0,70.3612092730103,0.00371713448964283,4.055320297289467e8,1.6883862285065807e7,-0.0,1.8737893787549372e9,228.6739301372835,0.016727105203392736
136,0,69.53021414076068,0.004882298822527128,4.2269555020742035e8,1.744537688483816e7,-0.0,1.9498757061305695e9,225.9731959574722,0.021970344701372078
137,0,68.70958774215697,0.0005945675699875622,4.404251279964371e8,1.8015514275768794e7,-0.0,2.0277003277838879e9,223.30616016201014,0.00267555406494403
138,0,67.8336637576311,0.0012487555409551577,4.5873427390115356e8,1.8603264883035276e7,-0.0,2.1085162799577146e9,220.45940721230107,0.00561939993429821
139,0,66.93219048523875,0.005462174796894327,4.7763670148892975e8,1.9204656183278933e7,-0.0,2.191810507986842e9,217.52961907702593,0.02457978658602447
140,0,66.0198850374289,0.002185628416584249,4.9714633387628937e8,1.9817671716283087e7,-0.0,2.2773277064033427e9,214.56462637164395,0.00983532787462912
141,0,65.0739305729654,0.0029618456434652033,5.172771680478401e8,2.0445506643742543e7,-0.0,2.365539268719858e9,211.49027436213754,0.013328305395593414
142,0,64.08867307734197,0.006910169562539383,5.380432994681206e8,2.108899062064367e7,-0.0,2.456593368663281e9,208.2881875013614,0.031095763031427224
143,0,63.08572163599315,8.807475919371667e-5,5.594590942111168e8,2.174507545951148e7,-0.0,2.550086696499025e9,205.02859531697774,0.000396336416371725
144,0,62.03032911911576,0.00010141921669731509,5.815388131390572e8,2.2418667223661177e7,-0.0,2.6467492670681524e9,201.59856963712622,0.0004563864751379179
145,0,60.98900923598838,0.0022488153154084814,6.042968434720764e8,2.310025662876655e7,-0.0,2.745240367699074e9,198.21428001696222,0.010119668919338166
146,0,59.88008594127572,0.005945075962314524,6.277476424659538e8,2.380141532603113e7,-0.0,2.847258995134591e9,194.6102793091461,0.02675284183041536
147,0,58.74787464565803,0.000753078173185324,6.51905643909977e8,2.4515735853754614e7,-0.0,2.9519075265919514e9,190.93059259838859,0.0033888517793339576
148,0,57.55977019486583,0.0016520552108547962,6.767851032927055e8,2.524775412289714e7,-0.0,3.0598825068960714e9,187.06925313331394,0.007434248448846583
149,0,56.3831864400988,0.0009832629153462944,7.024003874531631e8,2.5987702139929634e7,-0.0,3.1697672313963523e9,183.2453559303211,0.004424683119058324
150,0,55.15407090283202,0.0003208853259161635,7.28765549616085e8,2.6744546619169027e7,-0.0,3.2829164432592688e9,179.25073043420406,0.0014439839666227357
151,0,53.90102496147333,0.004013121201897859,7.55894477878788e8,2.751401217224209e7,-0.0,3.3987213601297674e9,175.17833112478834,0.018059045408540367
152,0,52.5981747736095,0.0010587210714489172,7.8380080061586e8,2.829951459220746e7,-0.0,3.5177254173996744e9,170.94406801423088,0.004764244821520127
153,0,51.278291157104206,0.0030597299305408143,8.124977650482063e8,2.909616838238674e7,-0.0,3.6392159974569645e9,166.65444626058866,0.013768784687433665
154,0,49.9284839947368,0.0038536221400990263,8.419980955378342e8,2.990550192533423e7,-0.0,3.7634492009636374e9,162.2675729828946,0.017341299630445617
155,0,48.5491903017776,0.0017980580242561786,8.723141208273964e8,3.072713259379193e7,-0.0,3.890391431210353e9,157.7848684807772,0.008091261109152804
156,0,47.13493352211913,0.001794811545067049,9.034574831158524e8,3.1561445751150906e7,-0.0,4.020128054063689e9,153.18853394688716,0.00807665195280172
157,0,45.726668549477765,0.0007628691343244669,9.354390885047073e8,3.2402587497037698e7,-0.0,4.1517671485302114e9,148.61167278580274,0.003432911104460101
158,0,44.27613683571846,0.003341709401216103,9.682690514239998e8,3.325667246797867e7,-0.0,4.28628519851663e9,143.897444716085,0.015037692305472463
159,0,42.80729503355573,0.0015979779653596668,1.001956594695137e9,3.412010942405465e7,-0.0,4.423140803729552e9,139.12370885905614,0.007190900844118501
160,0,41.32960961236243,0.004148065279112857,1.0365099516531754e9,3.499132720948087e7,-0.0,4.562102401863764e9,134.3212312401779,0.018666293756007857
161,0,39.8800747918437,0.006179681000829227,1.0719364739539948e9,3.58654530695382e7,-0.0,4.702401470241655e9,129.61024307349203,0.02780856450373152
162,0,38.424049750410624,0.004826244813923897,1.1082422949663086e9,3.674664655484854e7,-0.0,4.844714446919154e9,124.87816168883452,0.021718101662657537
163,0,36.96912410030174,0.0008878260032234105,1.1454326705252724e9,3.763373066338152e7,-0.0,4.988865427605915e9,120.14965332598067,0.003995217014505347
164,0,35.51630678522268,0.0007872605610547347,1.1835118539150505e9,3.852637378964295e7,-0.0,5.134813447586393e9,115.42799705197372,0.003542672524746306
165,0,34.118732098810675,0.0052085464211722166,1.222483166614624e9,3.941847438570816e7,-0.0,5.281565107027223e9,110.8858793211347,0.023438458895274975
166,0,32.74141701643729,0.004438980315382233,1.2623492828519173e9,4.031413492791464e7,-0.0,5.429797115181913e9,106.40960530342119,0.019975411419220046
167,0,31.398208110757103,0.0012005436301340197,1.3031122480266075e9,4.1211921697495714e7,-0.0,5.579278675455176e9,102.04417635996059,0.005402446335603089
168,0,30.097061025673405,0.0011266394137605237,1.3447735833736305e9,4.211119686811787e7,-0.0,5.729907490470171e9,97.81544833343857,0.005069877361922357
169,0,28.857678674088255,0.0029651471495258995,1.3873346301542206e9,4.301028898646156e7,-0.0,5.881404208557782e9,93.78745569078683,0.013343162172866548
170,0,27.657516538843847,0.0001419903379297064,1.430796721593052e9,4.391181261312323e7,-0.0,6.0342114226378975e9,89.88692875124251,0.0006389565206836788
171,0,26.497883592264927,0.0012813595617794395,1.4751611476587677e9,4.4815914846671656e7,-0.0,6.188360291122086e9,86.11812167486102,0.005766118028007478
172,0,25.398626131792277,0.0038472724232780156,1.520429504057598e9,4.5721118361170195e7,-0.0,6.343602854063676e9,82.5455349283249,0.01731272590475107
173,0,24.365184236505414,0.0040189720968652086,1.566603774562725e9,4.662742902111155e7,-0.0,6.499941446089573e9,79.18684876864259,0.018085374435893437
174,0,23.380285349750423,0.0023875849963871897,1.6136861738425484e9,4.753680501682602e7,-0.0,6.657717899085179e9,75.98592738668887,0.010744132483742353
175,0,22.433855666176154,0.0001830315711146614,1.6616795825128708e9,4.8450427322697476e7,-0.0,6.8171451989591875e9,72.9100309150725,0.0008236420700159763
176,0,21.558621211685185,0.0004588996151725722,1.7105873621495285e9,4.936602218046122e7,-0.0,6.977832541611647e9,70.06551893797685,0.002065048268276575
177,0,20.72629946024852,0.0030766966964928936,1.7604133887083397e9,5.0286262335507914e7,-0.0,7.140255044676561e9,67.36047324580768,0.013845135134218022
178,0,19.922353725860017,0.0012451512043499076,1.8111619896076622e9,5.121252431541513e7,-0.0,7.30466733853623e9,64.74764960904506,0.005603180419574584
179,0,19.179604176560535,0.002988271567714996,1.8628381384944878e9,5.2142676585905924e7,-0.0,7.470700970382673e9,62.33371357382174,0.013447222054717482
180,0,18.494873480667717,0.0019074958186667324,1.915447222420353e9,5.307735609391638e7,-0.0,7.638476874484594e9,60.10833881217008,0.008583731184000297
181,0,17.818628799964344,0.0004268487087130072,1.9689950082917976e9,5.402026523371198e7,-0.0,7.808672999010071e9,57.91054359988412,0.0019208191892085323
182,0,17.20846248078639,0.0011112329719646292,2.0234879016045914e9,5.496772511083015e7,-0.0,7.980638068566496e9,55.92750306255577,0.005000548373840831
183,0,16.6264013042344,0.004259060639726298,2.0789325419160423e9,5.592254201765053e7,-0.0,8.154892647314005e9,54.0358042387618,0.01916577287876834
184,0,16.05827271856338,0.0036888447424544214,2.135336044859665e9,5.6885770499767445e7,-0.0,8.331645727097546e9,52.18938633533099,0.016599801341044898
185,0,15.529256367223462,0.004666934840719221,2.192705751085869e9,5.7856005386726506e7,-0.0,8.510655245458534e9,50.470083193476256,0.021001206783236494
186,0,15.060823934763167,0.0005353090311184156,2.2510494369566803e9,5.883221848057882e7,-0.0,8.69174320043098e9,48.9476777879803,0.00240889064003287
187,0,14.581590465511022,0.004864540630946845,2.3103751391016655e9,5.9818793986465365e7,-0.0,8.875739336367357e9,47.390169012910825,0.0218904328392608
188,0,14.114105972810165,0.0011217424545823793,2.3706911052259293e9,6.081446985774515e7,-0.0,9.062429228030159e9,45.87084441163304,0.005047841045620707
189,0,13.696403222430027,0.003076628025814637,2.4320058742925186e9,6.181727844083937e7,-0.0,9.251459751026123e9,44.51331047289759,0.013844826116165866
190,0,13.296361194901788,0.004249732605200089,2.49432821652623e9,6.282916310707722e7,-0.0,9.443212773818441e9,43.21317388343081,0.0191237967234004
191,0,12.922789561862174,0.0012351186746003035,2.5576670845606575e9,6.384977958069781e7,-0.0,9.637640815352625e9,41.99906607605207,0.005558034035701365
192,0,12.555358212020705,0.00068517433662027,2.6220316259562416e9,6.4880296792766966e7,-0.0,9.834985358255016e9,40.80491418906729,0.0030832845147912152
193,0,12.206269728586303,0.00014754052112756882,2.687431182563923e9,6.5920179342550844e7,-0.0,1.003516343054839e10,39.67037661790548,0.0006639323450740597
194,0,11.881165570591008,0.003263622140274273,2.7538752649495316e9,6.696926312149122e7,-0.0,1.0238161780619766e10,38.61378810442078,0.014686299631234228
195,0,11.560765264814822,4.287260948364333e-5,2.821373502060753e9,6.802858541306327e7,-0.0,1.0444200653486586e10,37.572487110648176,0.000192926742676395
196,0,11.26418420063903,0.0028500917778360143,2.8899357507574425e9,6.909732301660186e7,-0.0,1.0653139560496523e10,36.60859865207684,0.012825413000262064
197,0,10.96533248598675,0.0012094768996792201,2.959571883282387e9,7.017678013287766e7,-0.0,1.0865253802894512e10,35.637330579456936,0.005442646048556491
198,0,10.693215153157059,0.0022127618648835586,3.0302920023350945e9,7.126570967160809e7,-0.0,1.1080318512643307e10,34.75294924776044,0.009957428391976013
199,0,10.4439239551469,0.0014941888762062816,3.1021062476203957e9,7.23644041035983e7,-0.0,1.1298410168995665e10,33.94275285422742,0.006723849942928267
200,0,10.195795757234158,0.002157292789988284,3.1750249643873672e9,7.347390002376667e7,-0.0,1.1519755040365967e10,33.13633621101101,0.009707817554947278
201,0,9.938419914794432,0.0072713686160939366,3.24905856157444e9,7.45946891463986e7,-0.0,1.1744473956851679e10,32.2998647230819,0.032721158772422716
202,0,9.70605746788082,0.0023746535335160135,3.324217543587082e9,7.572538743113336e7,-0.0,1.1972310717501856e10,31.544686770612664,0.01068594090082206
203,0,9.482790951279412,0.0028509791443442197,3.4005124675452347e9,7.686674946150668e7,-0.0,1.2203437673140621e10,30.81907059165809,0.01282940614954899
204,0,9.262543834339592,0.0011505353674446694,3.4779540777090874e9,7.801908942545383e7,-0.0,1.2437940165083494e10,30.103267461603675,0.005177409153501012
205,0,9.074219739557085,0.0001673525206692955,3.5565531784680824e9,7.918133556228402e7,-0.0,1.2675620611800142e10,29.491214153560527,0.0007530863430118297
206,0,8.863352268944855,0.0009893218820406673,3.6363206281596336e9,8.035570033271694e7,-0.0,1.2916953640380056e10,28.805894874070777,0.004451948469183003
207,0,8.684009900477584,0.0032409677727584124,3.7172674583565025e9,8.154014647653952e7,-0.0,1.3161542862287178e10,28.223032176552145,0.014584354977412856
208,0,8.499192265338621,0.0036571153869158356,3.7994046569713593e9,8.273616401554783e7,-0.0,1.3409717458262589e10,27.62237486235052,0.01645701924112126
209,0,8.331553422724205,4.426733744220917e-5,3.8827433891415977e9,8.394296571972686e7,-0.0,1.3661336446281315e10,27.077548623853666,0.00019920301848994128
210,0,8.15527129816565,0.0034476973896568897,3.96729482827433e9,8.516156688879086e7,-0.0,1.391663421837175e10,26.50463171903836,0.015514638253456003
211,0,7.992480303786197,0.003757357513535655,4.0530703050172157e9,8.639121965441452e7,-0.0,1.4175477042064247e10,25.97556098730514,0.016908108810910448
212,0,7.835537145840416,0.004697938708594491,4.140081193752266e9,8.763226743916191e7,-0.0,1.443795950335006e10,25.465495723981352,0.021140724188675207
213,0,7.684583348869179,0.003625434121665377,4.228338887373741e9,8.888476836985913e7,-0.0,1.4704116775406254e10,24.974895883824832,0.016314453547494195
214,0,7.539925490580449,0.0011203025435739368,4.317854914348534e9,9.014877491233462e7,-0.0,1.4973982916891075e10,24.50475784438646,0.005041361446082715
215,0,7.381657791129571,0.001053733882772464,4.4086408482880745e9,9.142501714531179e7,-0.0,1.524773783795396e10,23.990387821171108,0.004741802472476088
216,0,7.25547880258556,0.005409791872953324,4.500708347834038e9,9.271202053942838e7,-0.0,1.5525088088682491e10,23.580306108403068,0.024344063428289958
217,0,7.115501364506693,0.0009584897553638391,4.594069161634129e9,9.401137861200812e7,-0.0,1.5806399997171635e10,23.125379434646753,0.004313203899137276
218,0,6.992088860679614,0.00817270393246888,4.688734906137157e9,9.532215086656642e7,-0.0,1.6091493982774323e10,22.724288797208743,0.03677716769610996
219,0,6.857658064879393,0.0018343603874468274,4.784717698303677e9,9.6645288339162e7,-0.0,1.6380600447972801e10,22.28738871085803,0.008254621743510724
220,0,6.741930218923123,0.0008982089987956806,4.8820292607011795e9,9.797990118783125e7,-0.0,1.6673549000621696e10,21.911273211500152,0.004041940494580562
221,0,6.620596501409752,0.0005323651007341971,4.980681606099606e9,9.932681753402248e7,-0.0,1.6970545068919361e10,21.516938629581695,0.0023956429533038867
222,0,6.504544633809114,0.0038220663883585635,5.080686778581795e9,1.0068575318093756e8,-0.0,1.727155042758634e10,21.13977005987962,0.017199298747613535
223,0,6.404031930268987,0.00262593813903258,5.182056918283241e9,1.0205646021638675e8,-0.0,1.7576533709971004e10,20.81310377337421,0.01181672162564661
224,0,6.290488620371667,0.0031599339313690324,5.284804192201107e9,1.0343985999767599e8,-0.0,1.7885724447278313e10,20.444088016207917,0.014219702691160647
225,0,6.181215850290596,0.0003092407449434898,5.388940813064026e9,1.0483548441950044e8,-0.0,1.8199043181323574e10,20.08895151344444,0.001391583352245704
226,0,6.087873704156195,0.0022869888100728697,5.49447909296991e9,1.0624305464097632e8,-0.0,1.851645125589074e10,19.785589538507633,0.010291449645327914
227,0,5.986296614586262,0.0028850446874587746,5.601431362294285e9,1.0766333472194143e8,-0.0,1.883814561958642e10,19.455463997405353,0.012982701093564485
228,0,5.881635259202209,0.0008266350046905609,5.709810073178436e9,1.0909622478909664e8,-0.0,1.9164129178735596e10,19.11531459240718,0.0037198575211075243
229,0,5.7972718230373985,0.0003564434525608648,5.819627652349007e9,1.1054112211515932e8,-0.0,1.9494289312022476e10,18.841133424871543,0.0016039955365238915
230,0,5.703946065614092,0.0028102773157612513,5.930896673505341e9,1.1199891088998476e8,-0.0,1.9828852831191154e10,18.5378247132458,0.01264624792092563
231,0,5.621399608150503,0.0012056147329657374,6.043629718485714e9,1.1346909694948876e8,-0.0,2.0167731676846188e10,18.269548726489134,0.005425266298345818
232,0,5.528160247875123,0.0031250190688690647,6.157839481136776e9,1.149523264758426e8,-0.0,2.0511100261258705e10,17.96652080559415,0.01406258580991079
233,0,5.437254084818515,0.0007398754177535491,6.273538602756809e9,1.1644829557969928e8,-0.0,2.085891426731312e10,17.671075775660174,0.0033294393798909707
234,0,5.364025800610364,0.00018248153077683705,6.39073994539378e9,1.1795665527328172e8,-0.0,2.1211117388554142e10,17.43308385198368,0.0008211668884957667
235,0,5.28721482181609,0.0009854827315855053,6.509456287164307e9,1.1947803225507642e8,-0.0,2.1567881292778652e10,17.183448170902295,0.004434672292134774
236,0,5.20791298780876,0.0006091684931432874,6.629700560180546e9,1.2101245023396218e8,-0.0,2.1929237695034527e10,16.925717210378473,0.0027412582191447933
237,0,5.119666809467394,0.004935262147659352,6.75148562590522e9,1.2256012727973124e8,-0.0,2.2295264539391087e10,16.63891713076903,0.022208679664467084
238,0,5.054527787535413,0.00595146783881537,6.874824631918724e9,1.2412029805205438e8,-0.0,2.266580630447022e10,16.427215309490094,0.026781605274669162
239,0,4.978086099511202,0.0009291384205005032,6.99973058361591e9,1.2569390001685351e8,-0.0,2.304111152041208e10,16.178779823411407,0.004181122892252264
240,0,4.916639282001531,0.0027709176710873596,7.126216589403179e9,1.2728032501397277e8,-0.0,2.3421061413950287e10,15.979077666504978,0.012469129519893119
241,0,4.842111788125424,0.0006185339476898897,7.254295814953129e9,1.2888033116244231e8,-0.0,2.380586399519547e10,15.736863311407626,0.0027834027646045033
242,0,4.777477568374555,0.004781016659317904,7.383981532512875e9,1.3049340303724273e8,-0.0,2.4195422002499866e10,15.526802097217303,0.02151457496693057
243,0,4.718551129017227,0.0004149262087858463,7.51528713105426e9,1.3211970399841611e8,-0.0,2.4589800940560856e10,15.335291169305988,0.0018671679395363082
244,0,4.648887883474448,0.0021192797318267355,7.648225753740475e9,1.3375968682126069e8,-0.0,2.4989137830647133e10,15.108885621291954,0.00953675879322031
245,0,4.588058120014161,0.003606242752283248,7.782811008706429e9,1.3541293473727056e8,-0.0,2.539335800192486e10,14.911188890046022,0.016228092385274614
246,0,4.525508348745403,0.0007758944914845933,7.919056284970795e9,1.370797569363347e8,-0.0,2.5802563921367542e10,14.707902133422559,0.00349152521168067
247,0,4.470291124376588,0.0009592447733595833,8.056975106820915e9,1.387599963232006e8,-0.0,2.6216743985009636e10,14.52844615422391,0.004316601480118125
248,0,4.392273900104087,0.0011495645187318713,8.196581085615067e9,1.4045440764663303e8,-0.0,2.6636112010749924e10,14.274890175338282,0.005173040334293421
249,0,4.3487483582099635,0.004195939153953088,8.337887879645397e9,1.4216172298360732e8,-0.0,2.7060381143272823e10,14.13343216418238,0.018881726192788897
250,0,4.291487724187478,0.0013681330813330042,8.480909164444477e9,1.4388311030358616e8,-0.0,2.748986841145206e10,13.947335103609303,0.006156598865998519
251,0,4.238447331305112,0.00011898777692419618,8.62565866367994e9,1.4561821336470664e8,-0.0,2.7924512890861427e10,13.774953826741614,0.0005354449961588828
252,0,4.176902463762215,0.0037792401803380896,8.772150206653267e9,1.4736737290541977e8,-0.0,2.8364427765512512e10,13.5749330072272,0.017006580811521402
253,0,4.139904668944031,0.0015524221944979962,8.92039770875196e9,1.4912990995654967e8,-0.0,2.8809469510255104e10,13.454690174068102,0.006985899875240982
254,0,4.078568554272382,0.0013948833505013363,9.070415059313164e9,1.5090696339305148e8,-0.0,2.925995364252191e10,13.255347801385243,0.006276975077256013
255,0,4.03380817005479,0.002655524712643853,9.222216201780514e9,1.5269768644769418e8,-0.0,2.9715693842381504e10,13.109876552678069,0.011949861206897339
256,0,3.98269883496788,0.0005450756057203641,9.375815271478233e9,1.5450263699269104e8,-0.0,3.0176859798650673e10,12.94377121364561,0.0024528402257416385
257,0,3.9305469480998845,0.0031247323624645053,9.531226262602467e9,1.563217532821251e8,-0.0,3.0643464330903683e10,12.774277581324625,0.014061295631090273
258,0,3.88376577771996,0.0028770056436059847,9.688463406903244e9,1.581549542938578e8,-0.0,3.111551480091207e10,12.62223877758987,0.01294652539622693
259,0,3.847361292749069,0.003738271276338453,9.847540851678486e9,1.6000219258819902e8,-0.0,3.159302702866506e10,12.503924201434474,0.016822220743523037
260,0,3.787262983237487,0.00042606557550188995,1.0008472887965542e10,1.6186423874185848e8,-0.0,3.2076229184917667e10,12.308604695521833,0.0019172950897585047
261,0,3.7472159358851123,0.0011111805264476828,1.0171273874682228e10,1.6374023176029184e8,-0.0,3.2564926614753944e10,12.178451791626614,0.005000312369014572
262,0,3.7094999626348804,0.002932202770466498,1.0335958076760292e10,1.6563059984969476e8,-0.0,3.3059259083859734e10,12.055874878563362,0.01319491246709924
263,0,3.6684569130478994,0.0013998815727755097,1.0502540048270374e10,1.6753551454009792e8,-0.0,3.355930027577538e10,11.922484967405673,0.006299467077489794
264,0,3.6240771815317325,0.002205734924428001,1.0671034187316093e10,1.6945502961316332e8,-0.0,3.406509363055902e10,11.778250839978131,0.009925807159926005
265,0,3.5763661463142675,0.0018262105515173847,1.084145509663385e10,1.7138919845578998e8,-0.0,3.45766824941505e10,11.62318997552137,0.008217947481828232
266,0,3.5363739697055836,0.00012285585794773808,1.1013817330354183e10,1.7333785510059178e8,-0.0,3.509405212640323e10,11.493215401543146,0.0005528513607648214
267,0,3.488860614804402,0.0033056740471892575,1.1188135571374329e10,1.7530135857863003e8,-0.0,3.561732716911989e10,11.338796998114306,0.014875533212351659
268,0,3.459191008500924,0.0018136821082892838,1.1364424561459854e10,1.7727926497722623e8,-0.0,3.6146418452436775e10,11.242370777628004,0.008161569487301778
269,0,3.4216045281563403,0.0017704837263112407,1.1542698986798939e10,1.7927213708018982e8,-0.0,3.6681505887772125e10,11.120214716508105,0.007967176768400584
270,0,3.3852693933427926,0.0008157947314539031,1.1722973757329716e10,1.812798500256245e8,-0.0,3.72225857495889e10,11.002125528364076,0.003671076291542564
271,0,3.356351683764543,0.0019807515263182713,1.1905263632667522e10,1.8330234113465852e8,-0.0,3.7769670814824936e10,10.908142972234764,0.00891338186843222
272,0,3.313622012372705,0.004118667601999962,1.2089583719806362e10,1.8534007310314587e8,-0.0,3.832291616424931e10,10.769271540211292,0.01853400420899983
273,0,3.2792180347753965,0.0029990481802741886,1.2275948887744347e10,1.873926768136379e8,-0.0,3.888225188237881e10,10.657458613020038,0.013495716811233849
274,0,3.2489318590111873,0.000990818513174274,1.246437418478342e10,1.8946028975071833e8,-0.0,3.944774520691341e10,10.55902854178636,0.004458683309284233
275,0,3.205602755810392,0.002646083264642532,1.2654874800807316e10,1.9154328874295557e8,-0.0,4.001952960350546e10,10.418208956383774,0.011907374690891393
276,0,3.176301607153946,0.001096239593611871,1.2847465793419678e10,1.9364122277896762e8,-0.0,4.0597511693575386e10,10.322980223250324,0.004933078171253419
277,0,3.1444343160267705,0.0008483203077713984,1.3042162399682606e10,1.9575445741292495e8,-0.0,4.11818223036976e10,10.219411527087004,0.0038174413849712927
278,0,3.104751601734394,9.253340953803866e-5,1.323897996345e10,1.9788314272661045e8,-0.0,4.17725337145477e10,10.09044270563678,0.00041640034292117397
279,0,3.0747967290005476,0.0030623364485713226,1.3437933689352673e10,2.000270129872248e8,-0.0,4.236960293408304e10,9.993089369251779,0.013780514018570951
280,0,3.0535515804216358,2.060912338184423e-5,1.3639039044063427e10,2.021861451365036e8,-0.0,4.297308159415758e10,9.924042636370316,9.274105521829903e-5
281,0,3.0094041661850763,2.047812160074769e-5,1.3842311464556042e10,2.043611634746504e8,-0.0,4.3583175471820724e10,9.780563540101499,9.21515472033646e-5
282,0,2.9747616754546136,0.004796808404312791,1.4047766391850422e10,2.0655153844444105e8,-0.0,4.419976744948195e10,9.667975445227494,0.02158563781940756
283,0,2.950167510886737,5.320816947984586e-5,1.4255419440024632e10,2.0875731998616132e8,-0.0,4.482290211605902e10,9.588044410381896,0.00023943676265930636
284,0,2.923066798081848,0.002945701547667925,1.4465286155934406e10,2.1097878617651722e8,-0.0,4.545268911819649e10,9.499967093766006,0.013255656964505664
285,0,2.898611026401727,0.0005565824098704396,1.4677382207836353e10,2.1321590186516225e8,-0.0,4.608914982373489e10,9.420485835805612,0.002504620844416978
286,0,2.866229885622413,0.0016813869805876523,1.48917233260565e10,2.154689062086421e8,-0.0,4.673238384961514e10,9.315247128272842,0.007566241412644436
287,0,2.8415526029596014,0.000398561346962542,1.5108325278713291e10,2.177375827994003e8,-0.0,4.73823609847146e10,9.235045959618704,0.001793526061331439
288,0,2.812645232966383,0.0037853484724493934,1.532720388582262e10,2.2002219345491517e8,-0.0,4.803918782919295e10,9.141097007140745,0.017034068126022272
289,0,2.786678123483738,0.0009541714660644754,1.5548375030029247e10,2.223226702808647e8,-0.0,4.870287668114064e10,9.056703901322148,0.004293771597290139
290,0,2.754147611253497,0.0002697249030328558,1.5771854643844051e10,2.2463922982621104e8,-0.0,4.937352200575716e10,8.950979736573865,0.001213762063647851
291,0,2.7266258373709666,0.0011279258387471838,1.5997658736471607e10,2.269717310413446e8,-0.0,5.005111499655968e10,8.861533971455641,0.0050756662743623275
292,0,2.705397216423915,0.0008033890463827954,1.6225803319237919e10,2.2932020940252304e8,-0.0,5.073569782629881e10,8.792540953377724,0.0036152507087225793
293,0,2.674274345883262,0.002243348469640004,1.645630452257745e10,2.3168499022720057e8,-0.0,5.142739761399231e10,8.691391624120602,0.010095068113380018
294,0,2.6516989918931806,0.002286436142729384,1.6689178540241817e10,2.3406582211502853e8,-0.0,5.212617316157657e10,8.618021723652838,0.010288962642282228
295,0,2.6308906554793747,0.004741474811359566,1.692444150064806e10,2.364628736596354e8,-0.0,5.283210622894438e10,8.550394630307968,0.021336636651118047
296,0,2.604236774388471,0.000836947771827805,1.7162109767610195e10,2.388763248477303e8,-0.0,5.354528238731798e10,8.46376951676253,0.0037662649732251225
297,0,2.588054374011522,0.0007563631096540844,1.7402199603105824e10,2.4130596462931737e8,-0.0,5.426567189180144e10,8.411176715537446,0.00340363399344338
298,0,2.560591570633888,0.003178815732819519,1.7644727388729877e10,2.437522018394081e8,-0.0,5.499342875941374e10,8.321922604560136,0.014304670797687834
299,0,2.5328803930508004,0.002451002143739344,1.7889709556934223e10,2.4621491169867864e8,-0.0,5.572854904097069e10,8.231861277415101,0.011029509646827048
300,0,2.515422757135143,0.0013270969475924115,1.813716262127518e10,2.4869398223613238e8,-0.0,5.6471032049564545e10,8.175123960689215,0.005971936264165851
301,0,2.487952740912019,0.00024308310994199995,1.838710316700407e10,2.5118979232019418e8,-0.0,5.7221024321374374e10,8.08584640796406,0.0010938739947389997
302,0,2.465893900342402,0.0026161004906033883,1.8639547741891415e10,2.5370215164113215e8,-0.0,5.7978502053730484e10,8.014155176112807,0.011772452207715247
303,0,2.4487068333017024,0.00121527085640738,1.8894512984549946e10,2.562311254060723e8,-0.0,5.874351801348996e10,7.958297208230532,0.00546871885383321
304,0,2.4268782872879866,2.79415141232769e-5,1.9152015658279415e10,2.5877691818920797e8,-0.0,5.951616747123981e10,7.887354433685957,0.00012573681355474605
305,0,2.402522516434073,0.002434371379806995,1.9412072533749645e10,2.613395512733357e8,-0.0,6.029649060461774e10,7.808198178410738,0.010954671209131479
306,0,2.3790774450796874,0.002295373132291621,1.9674700406481617e10,2.639190263188409e8,-0.0,6.1084521647083694e10,7.732001696508984,0.010329179095312295
307,0,2.356169926110143,0.0012396901076777453,1.9939916191121532e10,2.6651540452344605e8,-0.0,6.18803129975764e10,7.657552259857965,0.005578605484549854
308,0,2.342060219314248,0.0020150845539489426,2.0207736745728886e10,2.691286156021112e8,-0.0,6.2683876859721375e10,7.611695712771306,0.009067880492770242
309,0,2.3162704121398674,0.0007331202407559647,2.0478179142163815e10,2.717590269303042e8,-0.0,6.3495360179300186e10,7.527878839454569,0.0032990410834018414
310,0,2.306417191566343,0.0002864371778062991,2.0751260386820454e10,2.744062749370555e8,-0.0,6.431468484366676e10,7.495855872590615,0.001288967300128346
311,0,2.278418615789391,0.0015171813826861222,2.1026997604163494e10,2.7707092956483316e8,-0.0,6.514206149049962e10,7.40486050131552,0.00682731622208755
312,0,2.260078686230064,0.0040418467119777805,2.1305407908213245e10,2.797526270349257e8,-0.0,6.597741172668358e10,7.3452557302477075,0.018188310203900014
313,0,2.244846249099265,0.003623889828321233,2.158650856476238e10,2.8245152219593453e8,-0.0,6.682081788256514e10,7.295750309572612,0.01630750422744555
314,0,2.224888811669344,0.0029541375450646886,2.187031680739871e10,2.8516778651686925e8,-0.0,6.7672368158898224e10,7.230888637925369,0.0132936189527911
315,0,2.2047103018684364,0.0006946219229846214,2.215684996952656e10,2.879014080446931e8,-0.0,6.853209356455176e10,7.165308481072419,0.0031257986534307964
316,0,2.1862388569346702,0.00025952743813928436,2.244612544411359e10,2.906524137907655e8,-0.0,6.940003731376833e10,7.105276285037679,0.0011678734716267796
317,0,2.1740787475787346,0.004192049331386756,2.273816058285951e10,2.9342079239492595e8,-0.0,7.027623060633202e10,7.065755929630887,0.018864221991240403
318,0,2.1485332440571243,0.001077904313035455,2.303297299953802e10,2.9620688557605827e8,-0.0,7.11608166136485e10,6.982733043185654,0.004850569408659547
319,0,2.1273496456752357,0.0013830144083034814,2.3330580159394436e10,2.990104899480112e8,-0.0,7.205376613402113e10,6.913886348444516,0.006223564837365666
320,0,2.1166835245403988,0.00012530264928262757,2.363099970480476e10,3.018315741655391e8,-0.0,7.295510402816774e10,6.879221454756296,0.000563861921771824
321,0,2.107385692570482,0.003909214113442982,2.393424921574407e10,3.046703252791206e8,-0.0,7.386492519885365e10,6.849003500854067,0.01759146351049342
322,0,2.0787621919007506,0.0014071858604438603,2.4240346519793636e10,3.0752709288085294e8,-0.0,7.4783377387841e10,6.7559771236774395,0.006332336371997371
323,0,2.069179527851862,0.0016443026287233098,2.4549309261670986e10,3.1040138665541697e8,-0.0,7.571033862802869e10,6.724833465518551,0.007399361829254894
324,0,2.0503488032172417,0.001029098850744689,2.486115534618208e10,3.132936628601104e8,-0.0,7.664599142049368e10,6.663633610456035,0.004630944828351101
325,0,2.033413260747652,0.00198983563950917,2.5175902606738102e10,3.162038192159442e8,-0.0,7.759033863844376e10,6.608593097429869,0.008954260377791266
326,0,2.020171450322903,0.0018449453821492868,2.5493569020493664e10,3.191318864146071e8,-0.0,7.854342595066824e10,6.565557213549434,0.00830225421967179
327,0,2.00547606617671,0.002354615230593206,2.5814172477155613e10,3.2207799161741483e8,-0.0,7.950533078173904e10,6.517797215074308,0.010595768537669427
328,0,1.9829282507075816,0.004328003527540619,2.613773114108605e10,3.250422778419421e8,-0.0,8.047613599107095e10,6.44451681479964,0.019476015873932787
329,0,1.9711946959665712,0.001988797710704127,2.64642630362423e10,3.280245433056673e8,-0.0,8.145581171132224e10,6.406382761891356,0.008949589698168572
330,0,1.947893704224163,0.003477847037465024,2.6793786313120617e10,3.310251499821173e8,-0.0,8.244451318097809e10,6.33065453872853,0.01565031166859261
331,0,1.9402285576573064,0.0013862703132353866,2.7126319222899906e10,3.340437826403865e8,-0.0,8.344217283106804e10,6.305742812386246,0.00623821640955924
332,0,1.9262018895529025,0.0007350200598325092,2.746188001316934e10,3.3708079585356236e8,-0.0,8.444894421021336e10,6.2601561410469335,0.0033075902692462915
333,0,1.911409284621333,0.0010465001097418563,2.780048701040269e10,3.4013616868883693e8,-0.0,8.546485716298001e10,6.212080175019333,0.004709250493838354
334,0,1.894803841064252,0.000823542600424172,2.814215855001019e10,3.4320997026901686e8,-0.0,8.648997151984145e10,6.158112483458819,0.003705941701908774
335,0,1.8813865310695908,0.0015648221284621936,2.8486913058303295e10,3.463021889217856e8,-0.0,8.752432023049487e10,6.11450622597617,0.007041699578079871
336,0,1.8642968843872028,0.003663418968203176,2.883476909401771e10,3.4941297134406835e8,-0.0,8.856798927758925e10,6.058964874258409,0.01648538535691429
337,0,1.856009460228961,0.0009417129913344979,2.918574512943282e10,3.5254220777029884e8,-0.0,8.96209788891579e10,6.032030745744123,0.004237708461005241
338,0,1.8408170153609267,0.0017838945236787937,2.9539859796389812e10,3.556901611323914e8,-0.0,9.068341466635847e10,5.982655299923012,0.008027525356554571
339,0,1.8261364973481915,0.002641221157793097,2.989713175495277e10,3.588567885150643e8,-0.0,9.175531955165402e10,5.934943616381623,0.011885495210068937
340,0,1.8181657022242337,0.001893569175212953,3.0257579627266796e10,3.6204206452071404e8,-0.0,9.283672230977597e10,5.9090385322287595,0.008521061288458288
341,0,1.7933575975181784,0.00027236298814609095,3.0621222292577793e10,3.652463509368966e8,-0.0,9.392778337690396e10,5.8284121919340794,0.0012256334466574093
342,0,1.789315750865665,0.0001906616007189545,3.0988078476315784e10,3.684692148971714e8,-0.0,9.502839301851683e10,5.815276190313411,0.0008579772032352952
343,0,1.7740852812600671,0.001529178516922386,3.1358167100167126e10,3.717111255753422e8,-0.0,9.613874897217523e10,5.765777164095218,0.006881303326150737
344,0,1.7624824202513494,0.0008685672042457199,3.173150709000033e10,3.749719468561979e8,-0.0,9.725884262853174e10,5.728067865816885,0.00390855241910574
345,0,1.7459832307200438,0.0023815554073085034,3.2108117412725513e10,3.782518431888727e8,-0.0,9.838876848743558e10,5.674445499840142,0.010716999332888265
346,0,1.7354448191435896,0.0018521140174898231,3.248801714779539e10,3.815507313855786e8,-0.0,9.952853591161479e10,5.640195662216666,0.008334513078704205
347,0,1.7214113186353672,0.005144851863735839,3.287122528975063e10,3.848687869166158e8,-0.0,1.0067824377031505e11,5.594586785564943,0.023151833386811274
348,0,1.7077256155371712,0.001595499706284623,3.3257761074523968e10,3.8820601649440044e8,-0.0,1.0183793266552739e11,5.550108250495806,0.007179748678280804
349,0,1.7004489117867148,0.00112134294230764,3.3647643690606533e10,3.9156239926825976e8,-0.0,1.0300763365401611e11,5.526458963306823,0.005046043240384379
350,0,1.684578234678021,0.0016707252416364724,3.4040892412650227e10,3.949381786261083e8,-0.0,1.0418747010648769e11,5.474879262703568,0.007518263587364126
351,0,1.6759011363912504,0.000846438321544805,3.443752650014731e10,3.9833321249653214e8,-0.0,1.0537743108613547e11,5.446678693271564,0.0038089724469516227
352,0,1.65744078893673,0.0017988778986256977,3.48375653558318e10,4.017477670232238e8,-0.0,1.0657764863634297e11,5.3866825640443725,0.00809495054381564
353,0,1.6489243580193333,0.0004370062190253005,3.524102841772125e10,4.051816533997211e8,-0.0,1.0778809523238028e11,5.359004163562833,0.0019665279856138523
354,0,1.6400440820143558,0.0015548797091469169,3.564793513360481e10,4.086350545003985e8,-0.0,1.0900887415953627e11,5.330143266546656,0.006996958691161126
355,0,1.622319594571208,0.002579995777780557,3.60583050738363e10,4.121081290125521e8,-0.0,1.1024008072561969e11,5.2725386823564255,0.011609981000012506
356,0,1.6144552195693924,0.0014536127091894905,3.647215784402428e10,4.1560070385236776e8,-0.0,1.1148169272741866e11,5.246979463600526,0.006541257191352707
357,0,1.6068856765127095,0.00040354157877804783,3.688951298939349e10,4.1911295122202677e8,-0.0,1.1273381059687006e11,5.222378448666306,0.0018159371045012153
358,0,1.596143482963801,0.00219889576282431,3.731039032717764e10,4.2264496828934e8,-0.0,1.139965083204061e11,5.187466319632353,0.009895030932709395
359,0,1.580400910537689,0.0006556162075547563,3.773480959798662e10,4.2619683186054844e8,-0.0,1.1526985303995027e11,5.136302959247489,0.002950272933996403
360,0,1.568486416263076,0.0025182353202149207,3.816279054498045e10,4.2976849080079055e8,-0.0,1.1655386614330415e11,5.097580852854997,0.011332058940967144
361,0,1.561854288786471,0.002275560535427229,3.859435313785034e10,4.333599837984931e8,-0.0,1.1784860101340567e11,5.076026438556031,0.01024002240942253
362,0,1.5539937238696873,0.003204680906252909,3.902951715001065e10,4.369714438639856e8,-0.0,1.1915414552875214e11,5.050479602576484,0.01442106407813809
363,0,1.5405356315652252,0.0009109699239249376,3.9468302737956635e10,4.406029779503057e8,-0.0,1.2047057825800433e11,5.006740802586982,0.004099364657662219
364,0,1.5325775167880675,0.002189523361237118,3.991072982726514e10,4.4425450969229656e8,-0.0,1.217979117007308e11,4.980876929561219,0.009852855125567031
365,0,1.5183217896864742,0.002419473576647976,4.035681851076268e10,4.4792623355678064e8,-0.0,1.2313625673746227e11,4.934545816481041,0.010887631094915893
366,0,1.5054391865746302,8.827250712661526e-5,4.080658896051756e10,4.5161811429940575e8,-0.0,1.2448564087306496e11,4.892677356367548,0.0003972262820697687
367,0,1.4970093525776584,0.0007132949253390668,4.126006137810028e10,4.553301716871059e8,-0.0,1.258461116310676e11,4.86528039587739,0.003209827164025801
368,0,1.4884707460386155,0.0005109531664376776,4.171725600735489e10,4.5906251433043814e8,-0.0,1.2721774926624634e11,4.837529924625501,0.0022992892489695493
369,0,1.48155128210322,0.001395246521113668,4.217819310935878e10,4.628151775265682e8,-0.0,1.2860060739794487e11,4.815041666835465,0.0062786093450115064
370,0,1.4723196928851685,0.0021170941491606542,4.264289315393997e10,4.665882619570849e8,-0.0,1.2999476377018143e11,4.785039001876798,0.009526923671222945
371,0,1.4625199550763677,0.0017527332451584225,4.31113764863784e10,4.7038180264921784e8,-0.0,1.3140027229648143e11,4.753189853998195,0.0078872996032129
372,0,1.4588305776064756,0.0008875771394371013,4.358366359190733e10,4.741957783867435e8,-0.0,1.3281716596796126e11,4.7411993772210455,0.003994097127466956
373,0,1.4480907645630279,0.0007480269106907309,4.4059775063399216e10,4.780303952365688e8,-0.0,1.3424556235984096e11,4.7062949848298405,0.003366121098108289
374,0,1.437263256171771,0.0011104188334559173,4.4539731413547134e10,4.818856284556497e8,-0.0,1.3568549362886583e11,4.671105582558256,0.004996884750551628
375,0,1.4200613827029116,0.002811562397221734,4.502355328882478e10,4.857616041431479e8,-0.0,1.3713704826485567e11,4.615199493784463,0.012652030787497803
376,0,1.4145876360125555,0.0005641036268140164,4.551126146241864e10,4.8965817353140676e8,-0.0,1.386002117853903e11,4.5974098170408055,0.002538466320663074
377,0,1.40612754426903,0.0005894157459941894,4.600287658839131e10,4.935755578868956e8,-0.0,1.4007510873496832e11,4.569914518874348,0.0026523708569738524
378,0,1.3949347220075996,0.0026406416091476533,4.649841950076163e10,4.975138093189398e8,-0.0,1.415618004217976e11,4.533537846524698,0.01188288724116444
379,0,1.3901258781751622,0.0006423297422874519,4.699791112146121e10,5.01472881568051e8,-0.0,1.430603109928301e11,4.517909104069277,0.0028904838402935332
380,0,1.3780645605158888,0.0007859608912270839,4.750137231431232e10,5.054529815675955e8,-0.0,1.4457076068137396e11,4.478709821676638,0.0035368240105218777
381,0,1.3702290919158198,0.001504590777454544,4.8008824034720474e10,5.0945403708064437e8,-0.0,1.46093164093005e11,4.453244548726414,0.006770658498545448
382,0,1.360997561372939,0.000998748151642285,4.852028737644124e10,5.1347616569650316e8,-0.0,1.47627607919623e11,4.423242074462052,0.004494366682390282
383,0,1.353186831027366,0.0010276724024034112,4.903578339043555e10,5.1751939165934956e8,-0.0,1.4917414361509534e11,4.397857200838939,0.004624525810815351
384,0,1.3442421225730754,0.000850589680624389,4.9555333216191315e10,5.215837982751612e8,-0.0,1.5073284532147058e11,4.368786898362495,0.0038276535628097505
385,0,1.3399706816338366,0.0013793408258318957,5.0078958030240875e10,5.2566937749929297e8,-0.0,1.523037523069869e11,4.354904715309969,0.0062070337162435305
386,0,1.3305345763593415,0.000742725412267102,5.060667913387364e10,5.2977629183887476e8,-0.0,1.53886969515932e11,4.324237373167859,0.003342264355201959
387,0,1.3218131523690932,0.0010767270512229588,5.113851779677367e10,5.339045323887412e8,-0.0,1.554825362376692e11,4.295892745199553,0.004845271730503315
388,0,1.3154024645799893,0.0016495422466391574,5.167449531974156e10,5.380541373141994e8,-0.0,1.5709050995816785e11,4.275058009884965,0.007422940109876208
389,0,1.304651942669956,0.00015809083264980146,5.221463326476114e10,5.422252335623832e8,-0.0,1.5871098259100592e11,4.240118813677357,0.0007114087469241065
390,0,1.2939987032078364,0.0015545979517649848,5.275895296556679e10,5.464178283359236e8,-0.0,1.6034400008544342e11,4.205495785425469,0.006995690782942431
391,0,1.2907367425397926,0.000452349099206926,5.330747604834645e10,5.50631899423343e8,-0.0,1.6198959662618066e11,4.194894413254326,0.002035570946431167
392,0,1.2818975636328531,0.0013968400189176106,5.386022402157039e10,5.54867640397813e8,-0.0,1.636478910143723e11,4.166167081806773,0.006285780085129248
393,0,1.2757977993108753,0.0003263445823994288,5.4417218543658005e10,5.591250179948595e8,-0.0,1.6531891352832178e11,4.146342847760345,0.0014685506207974296
394,0,1.2659487658436328,0.0007126817352321097,5.497848134870749e10,5.634041561884621e8,-0.0,1.670027561895466e11,4.114333488991806,0.0032070678085444936
395,0,1.2616213513793746,0.0009652348804571839,5.554403412219649e10,5.677050123961669e8,-0.0,1.6869944577428943e11,4.100269391982968,0.004343556962057327
396,0,1.2466473734934327,0.0002594433878818775,5.611389873037358e10,5.720278117536062e8,-0.0,1.704091147240545e11,4.0516039638536565,0.0011674952454684487
397,0,1.2425355235397038,0.0013308762604445131,5.6688096947645874e10,5.763723841508617e8,-0.0,1.7213173956024625e11,4.038240451504037,0.005988943172000309
398,0,1.2360365592388178,9.924531318704631e-5,5.726665078112218e10,5.80738923576416e8,-0.0,1.7386744080229138e11,4.017118817526158,0.00044660390934170844
399,0,1.2283744584634668,0.0004957726870980631,5.784958215138875e10,5.851274723982664e8,-0.0,1.7561627933551953e11,3.992216990006267,0.002230977091941284
400,0,1.2192448320144833,0.0005779142259252263,5.843691308501022e10,5.895380888960557e8,-0.0,1.7737832247341205e11,3.962545704047071,0.0026006140166635184
401,0,1.2140528033628448,0.000517342041029689,5.902866564229549e10,5.939707726450247e8,-0.0,1.7915361418835938e11,3.945671610929246,0.0023280391846336006
402,0,1.2079321863388832,0.0003520491890698779,5.962486199829585e10,5.984256291450744e8,-0.0,1.8094224091802405e11,3.9257796056013703,0.0015842213508144506
403,0,1.1963840944939959,0.002533336373060074,6.022552430277225e10,6.029027594626622e8,-0.0,1.8274428776068063e11,3.8882483071054867,0.011400013678770332
404,0,1.197763475397437,0.0019210840066620737,6.083067484387695e10,6.074020315672543e8,-0.0,1.845597459092938e11,3.8927312950416706,0.008644878029979331
405,0,1.1893442727681092,0.0010116908134140267,6.144033590750865e10,6.119237326941767e8,-0.0,1.8638877583363287e11,3.8653688864963547,0.00455260866036312
406,0,1.1793697832601038,0.0036186864834218914,6.2054529820305145e10,6.164678335619541e8,-0.0,1.8823141060584824e11,3.832951795595337,0.01628408917539851
407,0,1.1736642403578317,0.002989855296691015,6.2673279068714966e10,6.210343306957765e8,-0.0,1.9008769352446606e11,3.814408781162953,0.013454348835109568
408,0,1.1644873111685137,0.0009083347260091074,6.329660600437721e10,6.256233575497075e8,-0.0,1.9195772387590344e11,3.7845837612976694,0.004087506267040983
409,0,1.1561124950987078,0.0038010970137812876,6.392453323897751e10,6.302349260722588e8,-0.0,1.9384155152457635e11,3.7573656090708005,0.017104936562015793
410,0,1.1539392933709443,0.0012925537395541776,6.455708333386034e10,6.348690380705473e8,-0.0,1.957392222750641e11,3.750302703455569,0.0058164918279937985
411,0,1.1439540490730093,0.001145585853843804,6.519427888260463e10,6.395258885320534e8,-0.0,1.9765086130406927e11,3.71785065948728,0.005155136342297118
412,0,1.1363860470390765,0.0003292616404348887,6.583614264410109e10,6.442054306146282e8,-0.0,1.9957649476912573e11,3.6932546528769987,0.001481677381956999
413,0,1.1301398426812912,0.0023792163975682352,6.648269724816495e10,6.489077306505228e8,-0.0,2.0151619551050098e11,3.6729544887141965,0.010706473789057059
414,0,1.1249546292275552,0.001121654897129043,6.713396565164383e10,6.536328466872447e8,-0.0,2.0347003287687546e11,3.6561025449895546,0.005047447037080694
415,0,1.1215675088006918,0.0024243751142625537,6.778997052793791e10,6.583808267100765e8,-0.0,2.0543807255674384e11,3.6450944036022483,0.010909688014181492
416,0,1.1127289256915873,0.001839937129292616,6.8450734951752045e10,6.631517972312574e8,-0.0,2.0742041269645108e11,3.6163690084976587,0.008279717081816771
417,0,1.1110851497959058,0.0014000618116785848,6.911628175735228e10,6.679456895142114e8,-0.0,2.0941707077007385e11,3.6110267368366937,0.0063002781525536315
418,0,1.1031231156049794,0.0004511308238506623,6.978663408287677e10,6.727626910734227e8,-0.0,2.114281707858139e11,3.5851501257161833,0.0020300887073279802
419,0,1.095057679485949,0.0015754068468312105,7.046181487599141e10,6.776027961934489e8,-0.0,2.1345375672906372e11,3.5589374583293343,0.0070893308107404475
420,0,1.0907807633441156,0.0012873666900140557,7.114184736405066e10,6.824660225671147e8,-0.0,2.154938821141375e11,3.5450374808683756,0.005793150105063251
421,0,1.0822160064588653,0.0020032829996647905,7.182675464629733e10,6.873525036181208e8,-0.0,2.1754864937693155e11,3.517202020991312,0.009014773498491557
422,0,1.0791608055174815,6.916106145563198e-5,7.251656005888338e10,6.92262200155355e8,-0.0,2.1961808840667645e11,3.507272617931815,0.0003112247765503439
423,0,1.0701243719499547,0.0019811371998194427,7.32112868532652e10,6.971952779074074e8,-0.0,2.217023157015681e11,3.477904208837353,0.008915117399187492
424,0,1.0653355452941198,0.0011925905914482262,7.391095836803137e10,7.021516940435852e8,-0.0,2.2380135990644873e11,3.4623405222058894,0.005366657661517018
425,0,1.061213508746846,0.0013805962039033562,7.461559803135188e10,7.071315382106098e8,-0.0,2.259153057081573e11,3.4489439034272493,0.006212682917565103
426,0,1.0565461847111164,0.0008098218948548782,7.532522926776915e10,7.121348772642902e8,-0.0,2.2804422844681848e11,3.433775100311128,0.003644198526846952
427,0,1.0497463566368817,0.001636387732488354,7.603987564039088e10,7.171617814529356e8,-0.0,2.3018820504001263e11,3.411675659069865,0.007363744796197593
428,0,1.040575025503308,0.0035769621926979456,7.675956071032002e10,7.222123080144818e8,-0.0,2.3234730711987817e11,3.381868832885751,0.016096329867140755
429,0,1.0395058554492118,0.0006121844271884851,7.74843081044326e10,7.272864137873621e8,-0.0,2.345215634103457e11,3.3783940302099382,0.002754829922348183
430,0,1.0325456910086985,0.0011872131418239253,7.821414147301918e10,7.323842856677053e8,-0.0,2.3671110136409412e11,3.35577349577827,0.005342459138207664
431,0,1.0246382155544427,0.0014683485036267718,7.894908459543231e10,7.375059322623572e8,-0.0,2.3891597220964368e11,3.330074200551939,0.006607568266320473
432,0,1.0226774038833328,0.002397349415042648,7.968916120942653e10,7.426513445525283e8,-0.0,2.411362196372657e11,3.3237015626208315,0.010788072367691914
433,0,1.017840460047111,0.001959625936606749,8.043439523767062e10,7.478206602866349e8,-0.0,2.433719506664423e11,3.3079814951531104,0.008818316714730372
434,0,1.0164960157447267,0.000822031825947027,8.118481052258078e10,7.530138753468058e8,-0.0,2.4562321137793295e11,3.303612051170362,0.0036991432167616215
435,0,1.0060145862883463,0.0017715843378513126,8.194043106178293e10,7.582311623527598e8,-0.0,2.4789012456166757e11,3.2695474054371254,0.007972129520330907
436,0,0.9999850200683728,0.00018280201473076406,8.270128088140575e10,7.634724502720692e8,-0.0,2.5017270743721643e11,3.2499513152222113,0.0008226090662884383
437,0,0.9974843253279103,4.450498838213927e-6,8.346738399331784e10,7.687378032818369e8,-0.0,2.5247103604084488e11,3.2418240573157084,2.002724477196267e-5
438,0,0.9912682691009829,0.0009554949983240118,8.42387645941329e10,7.740273433702778e8,-0.0,2.5478521180204874e11,3.221621874578194,0.004299727492458053
439,0,0.9873677513952497,0.0029206573434005503,8.501544676601076e10,7.79341070309746e8,-0.0,2.5711528309996777e11,3.2089451920345615,0.013142958045302477
440,0,0.9779499334620331,0.0018570948293180527,8.579745482882402e10,7.846791110751035e8,-0.0,2.594613540442215e11,3.1783372837516075,0.008356926731931237
441,0,0.9757739020655911,0.002027885046507217,8.658481308633562e10,7.900414044901996e8,-0.0,2.6182344629384235e11,3.171265181713171,0.009125482709282477
442,0,0.9702957993462284,0.002338646530539279,8.737754579017825e10,7.954281018888577e8,-0.0,2.6420167524469687e11,3.1534613478752425,0.010523909387426755
443,0,0.9694187159184111,0.0006039555272853983,8.817567741473073e10,8.008391868733927e8,-0.0,2.6659608237018225e11,3.150610826734836,0.0027177998727842922
444,0,0.9623157869395748,0.00043536340492459865,8.897923240014398e10,8.062748127479314e8,-0.0,2.6900678445993756e11,3.127526307553618,0.001959135322160694
445,0,0.9515982033963581,3.615337723772427e-5,8.97882352798813e10,8.117350106190219e8,-0.0,2.7143384444558344e11,3.092694161038164,0.00016269019756975922
446,0,0.954240872844748,0.00022385223234888912,9.060271057484378e10,8.172196836187613e8,-0.0,2.7387726831912375e11,3.101282836745431,0.0010073350455700012
447,0,0.9480841067894676,0.0007583838258239644,9.142268292202547e10,8.227290859104158e8,-0.0,2.763372184799304e11,3.08127334706577,0.0034127272162078398
448,0,0.9416342489139626,0.00037619750432442217,9.224817702629732e10,8.282631963025944e8,-0.0,2.78813734917265e11,3.0603113089703786,0.0016928887694598997
449,0,0.9361015613790289,0.001893413223785631,9.307921758118376e10,8.33822059258161e8,-0.0,2.8130688702573047e11,3.042330074481844,0.008520359507035339
450,0,0.9302551190456299,0.0009574387168579872,9.391582942656049e10,8.394057410876083e8,-0.0,2.838167540628633e11,3.023329136898297,0.004308474225860942
451,0,0.9251218006925072,0.0007018977024599365,9.475803735184082e10,8.450142879284179e8,-0.0,2.863434065038757e11,3.006645852250648,0.0031585396610697143
452,0,0.9251707867881341,0.002946564643534128,9.560586627741437e10,8.506477156872298e8,-0.0,2.888869012132135e11,3.006805057061436,0.013259540895903575
453,0,0.91527308975571,0.000997406982245536,9.645934116624423e10,8.563062130776595e8,-0.0,2.9144737335793555e11,2.9746375417060573,0.004488331420104912
454,0,0.9115936160082085,0.0014015617218091953,9.731848701015726e10,8.619896928936404e8,-0.0,2.9402483356355554e11,2.962679252026678,0.0063070277481413785
455,0,0.9104422023217656,0.002655505175267551,9.818332889049066e10,8.67698243086065e8,-0.0,2.9661937171366895e11,2.9589371575457384,0.011949773288703981
456,0,0.900870019882679,0.00016724274980693243,9.90538919216777e10,8.734320145536522e8,-0.0,2.992311067147877e11,2.9278275646187066,0.0007525923741311959
457,0,0.8993980224740591,0.0008888918068143126,9.993020126818153e10,8.791909184609511e8,-0.0,3.0186004846847314e11,2.923043573040692,0.0040000131306644066
458,0,0.8952257442748852,0.0010366620990259435,1.008122821928132e11,8.849751041214843e8,-0.0,3.0450631549482654e11,2.909483668893377,0.004664979445616746
459,0,0.8885117600958724,0.0011206040553617402,1.0170015991992064e11,8.907846252622645e8,-0.0,3.0716998307545874e11,2.8876632203115853,0.005042718249127831
460,0,0.8880617107942775,7.189747540713165e-5,1.0259385984363312e11,8.966194611928803e8,-0.0,3.098510923050918e11,2.886200560081402,0.0003235386393320924
461,0,0.8827145494797566,0.0023191149000940945,1.0349340735438438e11,9.024797634123467e8,-0.0,3.1254976357870746e11,2.868822285809209,0.010436017050423425
462,0,0.8796758259533632,0.0005444773221412408,1.0439882787999356e11,9.083655251957935e8,-0.0,3.15266044760463e11,2.8589464343484305,0.0024501479496355835
463,0,0.8758371584322827,0.0001179848858516852,1.0531014695679277e11,9.142768284684838e8,-0.0,3.1800002462411523e11,2.846470764904919,0.0005309319863325834
464,0,0.8726180358517083,0.0007484515196741815,1.062273901156225e11,9.202137163468982e8,-0.0,3.2075177426933826e11,2.836008616518052,0.0033680318385338167
465,0,0.8646677662899682,0.0010836340820726768,1.0715058300350298e11,9.261762897169038e8,-0.0,3.235213917148573e11,2.810170240442397,0.0048763533693270454
466,0,0.8587965119583647,0.0004901929323241306,1.080797512688486e11,9.32164545661e8,-0.0,3.2630892700917737e11,2.7910886638646852,0.002205868195458588
467,0,0.8572610250982948,0.0013162322561861058,1.090149206642483e11,9.381785206076312e8,-0.0,3.291144484595155e11,2.786098331569458,0.005923045152837476
468,0,0.8509925745873599,0.0023475572730491086,1.099561169095434e11,9.442183464921054e8,-0.0,3.319380692487619e11,2.7657258674089196,0.010564007728720988
469,0,0.8510130085715122,0.0009335677820651731,1.109033659419996e11,9.50283985697262e8,-0.0,3.3477982335001636e11,2.7657922778574147,0.004201055019293279
470,0,0.8438469769210326,0.00019823262999927558,1.1185669361585742e11,9.563756068734103e8,-0.0,3.3763984161464545e11,2.742502674993356,0.0008920468349967401
471,0,0.8426555625357321,0.0015355975699572477,1.1281612580429736e11,9.624931546587155e8,-0.0,3.4051815003995764e11,2.7386305782411293,0.006910189064807615
472,0,0.8363291682830237,0.0007965257614071567,1.137816886257537e11,9.686367775186139e8,-0.0,3.434148703630321e11,2.7180697969198273,0.0035843659263322053
473,0,0.8321708285634617,0.002020187908090659,1.1475340806725424e11,9.748064695042368e8,-0.0,3.4633005200824976e11,2.7045551928312506,0.009090845586407966
474,0,0.828174365752105,0.0025007516064308503,1.1573131027355692e11,9.810023027372226e8,-0.0,3.492637812238866e11,2.6915666886943415,0.011253382228938826
475,0,0.8249401179172617,0.0016268554935410517,1.1671542141000034e11,9.87224327558557e8,-0.0,3.522161341803142e11,2.681055383231101,0.007320849720934733
476,0,0.8206243690797836,0.0036771562450520962,1.1770576766595949e11,9.934726143725582e8,-0.0,3.5518719677537823e11,2.667029199509297,0.016547203102734432
477,0,0.814362619771822,0.001283027421978122,1.187023754045844e11,9.997472257005371e8,-0.0,3.581770512545718e11,2.6466785142584217,0.005773623398901549
478,0,0.8113912987517191,0.0007998937589210698,1.1970527087141386e11,1.0060481735618927e9,-0.0,3.6118575609117084e11,2.6370217209430873,0.003599521915144814
479,0,0.8076336937186273,0.001516722963101902,1.2071448050438979e11,1.0123755468046862e9,-0.0,3.6421340641505493e11,2.6248095045855386,0.006825253333958559
480,0,0.8061245429651449,0.0022057542999479457,1.21730030750769e11,1.0187293759003845e9,-0.0,3.672600696814156e11,2.619904764636721,0.009925894349765756
481,0,0.8013378212065955,0.0012178301747438386,1.2275194812395152e11,1.0251097613016285e9,-0.0,3.703258470621318e11,2.604347918921435,0.005480235786347274
482,0,0.800108685613184,0.0010741371925854018,1.2378025913397185e11,1.0315167024599991e9,-0.0,3.734107914517477e11,2.6003532282428483,0.004833617366634308
483,0,0.7959517589388967,0.0017509177576297242,1.2481499044999205e11,1.0379503074875052e9,-0.0,3.7651500806647296e11,2.586843216551414,0.00787912990933376
484,0,0.7896898924122047,0.0013709605843028525,1.2585616870279222e11,1.0444106248229212e9,-0.0,3.796385737115016e11,2.5664921503396654,0.006169322629362836
485,0,0.7873839585609856,1.269661470357213e-5,1.2690382059195222e11,1.0508976607135322e9,-0.0,3.827815448541109e11,2.5589978653232035,5.7134766166074586e-5
486,0,0.7808848137777522,0.0023972722360903432,1.279579729323449e11,1.0574115361296633e9,-0.0,3.8594403362667145e11,2.537875644777695,0.010787725062406545
487,0,0.7800509755337925,0.001052938229590587,1.2901865258756908e11,1.0639522272108431e9,-0.0,3.891260820641115e11,2.535165670484826,0.004738222033157642
488,0,0.7770703222096462,0.001629305787724055,1.3008588638190627e11,1.0705198518782908e9,-0.0,3.9232780133469965e11,2.52547854718135,0.007331876044758248
489,0,0.774512437756463,0.0006027735621174297,1.3115970127476515e11,1.0771144448506513e9,-0.0,3.955492622572033e11,2.5171654227085045,0.0027124810295284336
490,0,0.7693875133306001,0.000817786072592086,1.3224012430849403e11,1.0837360852249465e9,-0.0,3.9879055745172974e11,2.5005094183244503,0.003680037326664387
491,0,0.7675454344715615,0.00018111768194858891,1.3332718247953947e11,1.0903847816150541e9,-0.0,4.020517452934521e11,2.494522662032575,0.0008150295687686501
492,0,0.764292881448017,0.0005841193980895081,1.34420902927333e11,1.0970606267023547e9,-0.0,4.0533292541022546e11,2.4839518647060554,0.0026285372914027867
493,0,0.7593524269110339,0.0005112773747637213,1.3552131283156981e11,1.1037636778846889e9,-0.0,4.086341803655818e11,2.4678953874608602,0.002300748186436746
494,0,0.7579148305005393,0.0016444110295143939,1.366284393608206e11,1.1104939493169272e9,-0.0,4.119555716017414e11,2.4632231991267526,0.007399849632814773
495,0,0.7502962303677331,0.00046276570480696503,1.3774230986392737e11,1.1172515727743478e9,-0.0,4.1529721865937476e11,2.4384627486951325,0.0020824456716313426
496,0,0.7495777378974476,0.0026765365298149725,1.3886295161795334e11,1.1240365004022617e9,-0.0,4.186591525815685e11,2.4361276481667047,0.012044414384167377
497,0,0.744022555964299,5.5659960945521727e-5,1.3999039201219617e11,1.1308488798600767e9,-0.0,4.2204150127826196e11,2.4180733068839717,0.00025046982425484777
498,0,0.740430984572926,0.0007981806624121021,1.4112465851760284e11,1.1376887129240305e9,-0.0,4.254443205185644e11,2.4064006998620093,0.003591812980854459
499,0,0.7379030462197458,0.0023140007780098667,1.4226577857581854e11,1.1445560620223756e9,-0.0,4.2886769637334686e11,2.398184900214174,0.010413003501044401
500,0,0.7361287041450211,0.0016754494771429763,1.4341377983408368e11,1.1514509849471536e9,-0.0,4.323117126394931e11,2.3924182884713185,0.0075395226471433935
501,0,0.7305933744473201,0.0017659428491843539,1.4456868979159033e11,1.1583735719228594e9,-0.0,4.357764697417622e11,2.3744284669537903,0.007946742821329593
502,0,0.7293297534198496,0.00035704539180619194,1.457305361594682e11,1.165323815987562e9,-0.0,4.392620194662879e11,2.3703216986145113,0.0016067042631278637
503,0,0.7270406943769605,0.0005426956646565023,1.468993466673007e11,1.1723018134123223e9,-0.0,4.427684654790974e11,2.3628822567251215,0.0024421304909542606
504,0,0.7246606907775648,0.000599649103293777,1.4807514904623532e11,1.1793076122558079e9,-0.0,4.462958875306918e11,2.3551472450270854,0.0026984209648219966
505,0,0.7208875246913049,0.0008824958311705053,1.4925797120809882e11,1.186341277805357e9,-0.0,4.498443740836065e11,2.342884455246741,0.0039712312402672735
506,0,0.7177364133022606,0.0016805829887660052,1.5044784091736658e11,1.1934028497777166e9,-0.0,4.534140010701581e11,2.332643343232347,0.007562623449447023
507,0,0.7136842990955596,0.0007558617207247272,1.5164478628380334e11,1.2004923951713233e9,-0.0,4.570048580680576e11,2.319473972060569,0.0034013777432612725
508,0,0.710927254410317,6.838865772205993e-6,1.528488350702939e11,1.2076099524091353e9,-0.0,4.6061702075354675e11,2.31051357683353,3.077489597492697e-5
509,0,0.7084358045596347,0.0003935631052229444,1.5406001551394342e11,1.2147555846710212e9,-0.0,4.642505770836064e11,2.302416364818813,0.0017710339735032498
510,0,0.702084808914862,0.0019037928531853727,1.5527835566225647e11,1.221929378512384e9,-0.0,4.679056273790593e11,2.2817756289733016,0.008567067839334176
511,0,0.7033331999799372,0.000702498801316479,1.5650388361809653e11,1.2291313023575313e9,-0.0,4.715822118866019e11,2.2858328999347957,0.003161244605924155
512,0,0.6965149878738679,0.000916518762386962,1.5773662768510675e11,1.2363615301062808e9,-0.0,4.75280475729309e11,2.2636737105900706,0.004124334430741329
513,0,0.6919131104632118,0.002616758497405251,1.5897661607190524e11,1.2436200390512018e9,-0.0,4.790004639613612e11,2.248717609005438,0.01177541323832363
514,0,0.6934852712686432,0.0002535262601874687,1.6022387716069095e11,1.2509068551056201e9,-0.0,4.827422463635978e11,2.2538271316230905,0.0011408681708436092
515,0,0.6904877088137537,0.0002926866602297615,1.6147843929567157e11,1.2582221141509185e9,-0.0,4.8650594949205145e11,2.2440850536446995,0.0013170899710339267
516,0,0.6845714021421174,0.0001821542161670798,1.6274033091106396e11,1.2655658589520535e9,-0.0,4.902916523081957e11,2.2248570569618815,0.0008196939727518591
517,0,0.6838966172913402,0.0013105307579432224,1.6400958048497617e11,1.272938083739355e9,-0.0,4.940994088082704e11,2.222664006196856,0.005897388410744501
518,0,0.6806372108798879,0.0012283879614731325,1.6528621660710095e11,1.2803389023199022e9,-0.0,4.979293347946084e11,2.2120709353596357,0.0055277458266290965
519,0,0.6785035714974889,0.002151551836790541,1.6657026782113843e11,1.2877683422354155e9,-0.0,5.0178150179904224e11,2.2051366073668386,0.009681983265557435
520,0,0.6753397012500941,0.0010564050860836188,1.6786176285597263e11,1.295226474875582e9,-0.0,5.0565600407932996e11,2.194854029062806,0.004753822887376285
521,0,0.6723759982991029,0.0010459271507992631,1.6916073038067767e11,1.3027133462785559e9,-0.0,5.095529230304499e11,2.1852219944720845,0.004706672178596685
522,0,0.6729857879758654,0.0039974029503302075,1.7046719911587402e11,1.3102289866727366e9,-0.0,5.1347233192729456e11,2.1872038109215626,0.017988313276485934
523,0,0.6635714716488348,0.002171921193550537,1.7178119800392117e11,1.3177735521027613e9,-0.0,5.17414369745823e11,2.156607282858713,0.009773645370977416
524,0,0.6632592414322549,0.0007986407498245078,1.7310275585417844e11,1.3253469564960537e9,-0.0,5.2137904934975366e11,2.1555925346548284,0.003593883374210285
525,0,0.662452880795337,0.0004715146543790626,1.7443190157655933e11,1.332949325870042e9,-0.0,5.2536649450521277e11,2.1529718625848453,0.0021218159447057815
526,0,0.6590077551240634,0.0011570270236937832,1.7576866419443918e11,1.3405807312470586e9,-0.0,5.293768004415137e11,2.141775204153206,0.005206621606622024
527,0,0.6567559178511178,0.002019219021979219,1.7711307274949295e11,1.348241199766394e9,-0.0,5.334100395273966e11,2.134456733016133,0.009086485598906485
528,0,0.6493605049082434,0.0002451006607771689,1.7846515631353836e11,1.3559308329185526e9,-0.0,5.374663234674575e11,2.110421640951791,0.0011029529734972602
529,0,0.6482846775140539,0.001739079623997497,1.798249440830201e11,1.3636496025001183e9,-0.0,5.4154569563954236e11,2.1069252019206752,0.007825858307988737
530,0,0.6486107321002257,0.0005564735137779939,1.8119246524343738e11,1.3713975996853964e9,-0.0,5.4564826258982275e11,2.1079848793257336,0.0025041308120009728
531,0,0.6470729933123618,0.0010113022143058096,1.825677490727279e11,1.3791749033696344e9,-0.0,5.49774124616548e11,2.102987228265176,0.004550859964376143
532,0,0.641114261748561,8.577951649271776e-5,1.8395082489449185e11,1.3869815873011532e9,-0.0,5.539233795497217e11,2.083621350682823,0.0003860078242172299
533,0,0.6431453649269676,2.9041278353737245e-5,1.8534172202922122e11,1.3948176170137732e9,-0.0,5.580960678391199e11,2.090222436012645,0.0001306857525918176
534,0,0.6355817344496806,0.0017125185981256077,1.8674046999276044e11,1.4026831747105684e9,-0.0,5.622923453026831e11,2.065640636961462,0.007706333691565235
535,0,0.6324393612852501,0.0015715472379389233,1.8814709820733676e11,1.4105782145630484e9,-0.0,5.66512246583894e11,2.0554279241770628,0.007071962570725155
536,0,0.6324731346633048,0.0007536343002885945,1.8956163627313538e11,1.418502801044316e9,-0.0,5.70755865086618e11,2.0555376876557405,0.0033913543512986755
537,0,0.6297196105127837,0.0019664634528684024,1.909841137055417e11,1.4264570320469966e9,-0.0,5.750233125036956e11,2.046588734166547,0.008849085537907812
538,0,0.6269232743742756,0.0005500370349664496,1.9241456020641748e11,1.4344409432660937e9,-0.0,5.79314667270741e11,2.0375006417163957,0.0024751666573490233
539,0,0.6241389832027106,0.0008612697669187616,1.938530054869045e11,1.4424545894998934e9,-0.0,5.83630018253538e11,2.028451695408809,0.003875713951134427
540,0,0.6249304036925424,8.01388249446008e-5,1.9529947931173468e11,1.4504980007234328e9,-0.0,5.87969441078919e11,2.031023812000763,0.0003606247122507036
541,0,0.6228948985266787,0.0022899831757425618,1.9675401146944043e11,1.458571277729071e9,-0.0,5.923330497819869e11,2.0244084202117056,0.010304924290841528
542,0,0.6187781535496811,4.1642875313226135e-6,1.9821663190926227e11,1.466674470541019e9,-0.0,5.9672093112397e11,2.011028999036464,1.873929389095176e-5
543,0,0.6173462823489209,9.28278344433744e-5,1.9968737046466153e11,1.4748076004799094e9,-0.0,6.011331565959293e11,2.006375417633993,0.0004177252549951848
544,0,0.611936728765416,0.0014765254196781596,2.0116625716069012e11,1.4829707699732242e9,-0.0,6.055698417047439e11,1.9887943684876022,0.006644364388551718
545,0,0.6081354924928932,0.0006256067812324476,2.026533220336185e11,1.4911639948162506e9,-0.0,6.10031055141238e11,1.976440350601903,0.002815230515546014
546,0,0.6064829748062456,0.0009358554086171637,2.041485951719715e11,1.4993873266021805e9,-0.0,6.145168851528191e11,1.9710696681202982,0.004211349338777237
547,0,0.6028620240767677,0.00036967158344629325,2.05652106763796e11,1.5076408494454458e9,-0.0,6.190274378828628e11,1.959301578249495,0.0016635221255083196
548,0,0.6021394509932756,0.001405969650841115,2.071638869096695e11,1.5159245846276124e9,-0.0,6.23562785466262e11,1.9569532157281457,0.006326863428785017
549,0,0.5978809899993194,0.0001405573948402457,2.086839660326352e11,1.5242386322824936e9,-0.0,6.281230430904539e11,1.943113217497788,0.0006325082767811057
550,0,0.5985929562226535,0.001441249995088403,2.102123743290588e11,1.5325829884913986e9,-0.0,6.327082693412103e11,1.9454271077236238,0.006485624977897814
551,0,0.5942859846794147,0.0031986798577766018,2.117491421378493e11,1.540957777877167e9,-0.0,6.373185934724697e11,1.931429450208098,0.014394059359994708
552,0,0.591982455527572,0.0012204120379476656,2.1329430000432925e11,1.5493630071256402e9,-0.0,6.419540799290242e11,1.923942980464609,0.005491854170764495
553,0,0.5916359377096858,0.0006878943895619625,2.1484787832560675e11,1.5577987317299194e9,-0.0,6.466148203210388e11,1.922816797556479,0.0030955247530288312
554,0,0.5858491315609109,0.00048656926549754675,2.1640990764272998e11,1.5662650580001442e9,-0.0,6.5130093448935e11,1.9040096775729605,0.0021895616947389604
555,0,0.5870132892907254,0.0002750497642303937,2.1798041860786145e11,1.5747619559260945e9,-0.0,6.56012466931121e11,1.9077931901948575,0.0012377239390367716
556,0,0.5828125190048861,0.0007897177123468266,2.1955944182121094e11,1.5832895654266155e9,-0.0,6.607495565559873e11,1.8941406867658797,0.0035537297055607195
557,0,0.5829284850193088,0.0018057883952005667,2.211470079855048e11,1.5918478753086026e9,-0.0,6.655122585613868e11,1.8945175763127537,0.00812604777840255
558,0,0.5779822521851545,0.0002776316771012651,2.2274314786625977e11,1.600437005141697e9,-0.0,6.703007010028071e11,1.8784423196017523,0.001249342546955693
559,0,0.5745750946995147,0.0009134242854233138,2.2434789225202014e11,1.609056964888611e9,-0.0,6.751149511207135e11,1.867369057773423,0.004110409284404912
560,0,0.571921069282157,0.0026304262242070127,2.2596127206897617e11,1.6177078152582765e9,-0.0,6.799551044756586e11,1.8587434751670102,0.011836918008931557
561,0,0.5703236238931233,0.0005235489322852338,2.2758331817211328e11,1.6263896096496189e9,-0.0,6.848212528413229e11,1.8535517776526507,0.002355970195283552
562,0,0.5694807253707237,0.0006231894397596745,2.2921406158875156e11,1.6351024052491758e9,-0.0,6.897134901612852e11,1.850812357454852,0.0028043524789185354
563,0,0.5682284689733512,0.0006574618760462659,2.3085353331966153e11,1.6438462652475784e9,-0.0,6.946319140147251e11,1.8467425241633915,0.0029585784422081966
564,0,0.5676565135827918,0.0013500717473513835,2.325017644867434e11,1.6526212375375519e9,-0.0,6.995766134844358e11,1.8448836691440733,0.006075322863081226
565,0,0.5649572840326903,0.0012212201036687952,2.3415878624461322e11,1.661427396380425e9,-0.0,7.045476927103269e11,1.8361111731062434,0.005495490466509578
566,0,0.5608330434848832,0.0014666988176000153,2.3582462971769366e11,1.670264792189405e9,-0.0,7.095452426615095e11,1.8227073913258702,0.006600144679200068
567,0,0.5577858275119456,0.001216009504323362,2.374993262310858e11,1.6791334634122868e9,-0.0,7.145693475236808e11,1.8128039394138233,0.005472042769455129
568,0,0.5568327381516798,0.0018455290992954168,2.3918290706628384e11,1.688033458578295e9,-0.0,7.196200974061877e11,1.8097063989929594,0.008304880946829376
569,0,0.554757466745042,0.0018257677179960075,2.408754036134316e11,1.6969648544993675e9,-0.0,7.246975985967085e11,1.8029617669213864,0.008215954730982035
570,0,0.5518980839552216,0.00047893865781808054,2.425768472767501e11,1.7059277041626482e9,-0.0,7.298019440959594e11,1.79366877285447,0.0021552239601813623
571,0,0.5504969678438263,0.001242917816245757,2.442872695270011e11,1.7149220478669255e9,-0.0,7.349332198050133e11,1.7891151454924354,0.005593130173105906
572,0,0.548862005543032,0.0002981495569171911,2.4600670189105344e11,1.7239479521997473e9,-0.0,7.40091526767202e11,1.783801518014854,0.0013416730061273602
573,0,0.5462566086035412,0.0008897837444902569,2.4773517596863824e11,1.7330054772607687e9,-0.0,7.452769625017822e11,1.775333977961509,0.004004026850206156
574,0,0.5452722171033021,0.00017424257132773622,2.4947272341277292e11,1.742094661195809e9,-0.0,7.504896121136213e11,1.7721347055857317,0.000784091570974813
575,0,0.541767954969623,0.0009048938654417269,2.5121937589449008e11,1.7512155866074297e9,-0.0,7.55729586404782e11,1.760745853651275,0.004072022394487771
576,0,0.5391840370984842,0.0009272536022807526,2.5297516515923477e11,1.7603682860490398e9,-0.0,7.609969676050122e11,1.7523481205700735,0.004172641210263387
577,0,0.5387163579201881,0.0008610184523201094,2.54740123021172e11,1.7695528069965377e9,-0.0,7.662918466158302e11,1.7508281632406115,0.003874583035440492
578,0,0.5361185668523957,1.914565420303492e-5,2.565142814058365e11,1.7787692325943148e9,-0.0,7.716143350336775e11,1.742385342270286,8.615544391365714e-5
579,0,0.5359359569973019,0.0016952355401655792,2.582976721307096e11,1.7880175882794483e9,-0.0,7.76964511483091e11,1.7417918602412312,0.007628559930745106
580,0,0.5328862333490789,0.0025377754487201087,2.600903272483172e11,1.7972979639383702e9,-0.0,7.823424918359375e11,1.7318802583845065,0.01141998951924049
581,0,0.5320300104181523,0.0005500521179505765,2.61892278793127e11,1.8066103818092375e9,-0.0,7.8774835303804e11,1.7290975338589951,0.0024752345307775944
582,0,0.5291416319580047,0.0014350702465567903,2.6370355874804364e11,1.8159549246192603e9,-0.0,7.93182207380366e11,1.7197103038635153,0.0064578161095055564
583,0,0.5246675195192649,0.002358287908015644,2.6552419933181e11,1.8253316446542363e9,-0.0,7.986441495016099e11,1.705169438437611,0.010612295586070398
584,0,0.5271172185492445,9.615229364547703e-5,2.673542327501438e11,1.8347405421675084e9,-0.0,8.04134243875681e11,1.7131309602850449,0.00043268532140464664
585,0,0.5219699169783758,0.00046971207274373265,2.6919369122332812e11,1.8441817664225888e9,-0.0,8.096526421338864e11,1.6964022301797215,0.002113704327346797
586,0,0.5200910771243379,0.0015983333034429088,2.7104260706769238e11,1.8536553022936704e9,-0.0,8.151994000763984e11,1.6902960006540981,0.007192499865493089
587,0,0.517540522043096,0.0010572157469946682,2.7290101262212134e11,1.8631612305996192e9,-0.0,8.207746297398551e11,1.682006696640062,0.004757470861476007
588,0,0.5162262860134206,0.0007646137806936199,2.7476894031866034e11,1.8726995943189712e9,-0.0,8.263784211408945e11,1.6777354295436169,0.0034407620131212896
589,0,0.5130961004919998,0.0009501020551780392,2.76646422632733e11,1.88227046828615e9,-0.0,8.320108831878093e11,1.6675623265989994,0.004275459248301176
590,0,0.5123397003977028,0.0004855130471781519,2.785334921024001e11,1.8918738809871788e9,-0.0,8.376720976800354e11,1.6651040262925343,0.0021848087123016837
591,0,0.5084441278911148,6.817542374119856e-5,2.804301812286901e11,1.9015099228554516e9,-0.0,8.433621831788816e11,1.6524434156461232,0.0003067894068353935
592,0,0.5087244719231745,0.00046289638375795485,2.823365228083727e11,1.9111786025985992e9,-0.0,8.490812099299979e11,1.653354533750317,0.002083033726910797
593,0,0.5075854015891643,0.0014490255968584098,2.842525493517275e11,1.920880011071902e9,-0.0,8.548292972139104e11,1.649652555164784,0.006520615185862844
594,0,0.5049741087344293,0.00020229516708655804,2.8617829371881946e11,1.9306142039096427e9,-0.0,8.606065434035084e11,1.6411658533868951,0.0009103282518895112
595,0,0.5031084643974157,0.001910400771907533,2.8811378870229425e11,1.940381222212334e9,-0.0,8.664130385140444e11,1.6351025092916012,0.008596803473583898
596,0,0.5031083817222668,0.0019135558043954504,2.900590671261754e11,1.9501811142663815e9,-0.0,8.72248876976588e11,1.6351022405973672,0.008611001119779527
597,0,0.500624144688652,0.0021597850748333617,2.920141619257029e11,1.9600139628271482e9,-0.0,8.781141738821045e11,1.627028470238119,0.009719032836750128
598,0,0.49837863315144704,6.115937315022543e-5,2.939791060689415e11,1.9698798059671276e9,-0.0,8.840090178994008e11,1.6197305577422028,0.00027521717917601443
599,0,0.49673918222511315,0.0005810272373880333,2.9595393254032806e11,1.9797786965744798e9,-0.0,8.899335067077854e11,1.6144023422316178,0.00261462256824615
600,0,0.49506431485087865,4.637047987269969e-5,2.979386744674949e11,1.989710694010884e9,-0.0,8.958877419390356e11,1.6089590232653557,0.0002086671594271486
601,0,0.49220430845776475,0.000471142983059913,2.99933364980409e11,1.9996758607280033e9,-0.0,9.018718273171211e11,1.5996640024877355,0.0021201434237696085
602,0,0.4892108514188034,0.0002030457957826697,3.019380372787401e11,2.0096742453749328e9,-0.0,9.078858584369694e11,1.589935267111111,0.0009137060810220136
603,0,0.4894854871312493,0.0009071537437766379,3.0395272453526996e11,2.0197058820629823e9,-0.0,9.139299223487083e11,1.5908278331765602,0.004082191846994871
604,0,0.4866476707762779,0.0008072871451087708,3.0597746013534143e11,2.02977086582046e9,-0.0,9.200041428202164e11,1.5816049300229031,0.0036327921529894685
605,0,0.48668247973858,0.000570217703018773,3.080122773815133e11,2.039869214669448e9,-0.0,9.261085974935026e11,1.581718059150385,0.0025659796635844785
606,0,0.4841290826377481,9.993439035707217e-5,3.1005720971001434e11,2.050001017821112e9,-0.0,9.322434070895793e11,1.5734195185726814,0.00044970475660682476
607,0,0.4834492268146205,0.0006453273450885573,3.121122905479533e11,2.0601663028331795e9,-0.0,9.384086552717866e11,1.5712099871475167,0.0029039730528985083
608,0,0.4820238803854558,0.0014032020319188643,3.141775534871278e11,2.070365141222049e9,-0.0,9.44604452375878e11,1.5665776112527314,0.00631440914363489
609,0,0.48013983831420004,0.0023051667073924823,3.162530320477285e11,2.0805975864628801e9,-0.0,9.508308981081655e11,1.5604544745211502,0.01037325018326617
610,0,0.479938912005036,0.00014711492955922847,3.183387598826105e11,2.0908636806749845e9,-0.0,9.5708808532913e11,1.559801464016367,0.0006620171830165281
611,0,0.4771608489088359,0.0003102677393673429,3.2043477068918787e11,2.1011635053303235e9,-0.0,9.633761310676398e11,1.5507727589537168,0.001396204827153043
612,0,0.47279613575470525,0.0017518253559162724,3.225410981844352e11,2.1114971094712577e9,-0.0,9.696951328119745e11,1.536587441202792,0.007883214101623227
613,0,0.47286606973104767,0.001076016180457725,3.246577761592285e11,2.1218645115736885e9,-0.0,9.760451694354426e11,1.536814726625905,0.0048420728120597625
614,0,0.47067894839397606,0.0001471831633518537,3.2678483848858734e11,2.1322658078587549e9,-0.0,9.82426367536688e11,1.5297065822804221,0.0006623242350833416
615,0,0.46965029777319234,0.0008366402830877881,3.2892231907703656e11,2.14270103269817e9,-0.0,9.888388160323379e11,1.526363467762875,0.0037648812738950463
616,0,0.4684916633771695,0.0008729465104266748,3.3107025186767065e11,2.153170249259457e9,-0.0,9.95282621676155e11,1.522597905975801,0.003928259296920036
617,0,0.4670683398672719,0.000571246927611612,3.332286709600745e11,2.1636735136295357e9,-0.0,1.0017578869493491e12,1.5179721045686336,0.0025706111742522537
618,0,0.4638192903310938,0.0004224801623353753,3.35397610320177e11,2.1742108905330586e9,-0.0,1.0082647200292532e12,1.5074126935760548,0.001901160730509189
619,0,0.4622507370649579,0.003438747165866139,3.375771040648596e11,2.184782413851393e9,-0.0,1.0148032101091528e12,1.5023148954611132,0.015474362246397626
620,0,0.46033399586451595,0.0017227404909072952,3.3976718650308923e11,2.195388151436282e9,-0.0,1.0213734673874056e12,1.4960854865596769,0.007752332209082828
621,0,0.4591337874275009,0.00020284612192983072,3.4196789182287866e11,2.206028151914882e9,-0.0,1.0279755905162632e12,1.492184809139378,0.0009128075486842383
622,0,0.45902232112714597,0.0001589604470758492,3.4417925427321857e11,2.2167024683508782e9,-0.0,1.0346096810410278e12,1.4918225436632244,0.0007153220118413213
623,0,0.4566399503409291,0.0014235441972469554,3.4640130821368854e11,2.2274111762595186e9,-0.0,1.0412758545959917e12,1.4840798386080194,0.006405948887611299
624,0,0.45342831511921666,0.0018552368582351237,3.486340880641091e11,2.238154322181261e9,-0.0,1.0479742089769978e12,1.4736420241374542,0.008348565862058057
625,0,0.4499901647939865,3.806894412960223e-5,3.5087762832365845e11,2.2489319577612386e9,-0.0,1.0547048452771157e12,1.4624680355804562,0.00017131024858321004
626,0,0.45443752183373465,0.00023160151277453692,3.531319634590697e11,2.2597440898589687e9,-0.0,1.0614678367926447e12,1.4769219459596377,0.0010422068074854162
627,0,0.4501936724955158,0.0008796683177934028,3.5539712806986957e11,2.2705908728150206e9,-0.0,1.0682633491851482e12,1.4631294356104263,0.003958507430070313
628,0,0.4487238297401146,0.0019407850561571618,3.5767315674464044e11,2.2814722932863355e9,-0.0,1.0750914434391782e12,1.4583524466553723,0.008733532752707229
629,0,0.44883991307654975,0.0006432303672597728,3.599600842006816e11,2.2923884137936482e9,-0.0,1.0819522280755232e12,1.4587297174987868,0.0028945366526689775
630,0,0.4460750044603501,4.5640481941874866e-5,3.6225794521130835e11,2.303339316126994e9,-0.0,1.088845823948698e12,1.4497437644961377,0.0002053821687384369
631,0,0.4434515412419676,0.0006959394272408625,3.6456677446213184e11,2.314325037531462e9,-0.0,1.0957723242202207e12,1.4412175090363948,0.003131727422583881
632,0,0.4423807059397152,0.00027108054498508445,3.6688660687294525e11,2.325345624980986e9,-0.0,1.1027318281150378e12,1.4377372943040743,0.00121986245243288
633,0,0.44286123607058603,0.00037510318886132475,3.692174773332891e11,2.3364011337639527e9,-0.0,1.109724440339293e12,1.4392990172294047,0.0016879643498759615
634,0,0.44286123607058603,0.00037510318886132475,3.715594207972891e11,2.3474916311608295e9,-0.0,1.1167502733586768e12,1.4392990172294047,0.0016879643498759615
635,0,0.43878536733512896,0.0013963771457090285,3.739124723192696e11,2.358617193687762e9,-0.0,1.1238094456724592e12,1.426052443839169,0.006283697155690628
636,0,0.43763090178113817,0.0008693652742880795,3.7627666690836224e11,2.3697778352864957e9,-0.0,1.1309020363338489e12,1.422300430788699,0.003912143734296358
637,0,0.4355213637389501,0.0018758469202385557,3.7865203970219995e11,2.3809736340411844e9,-0.0,1.1380281651820344e12,1.4154444321515878,0.0084413111410735
638,0,0.43660878897438005,0.0012147649768929885,3.810386258989083e11,2.392204620925289e9,-0.0,1.1451879222514263e12,1.4189785641667352,0.005466442396018448
639,0,0.4325121357088119,0.0009456645984411321,3.8343646075560767e11,2.4034709003316755e9,-0.0,1.152381444556333e12,1.4056644410536387,0.0042554906929850944
640,0,0.4324621200655117,0.000921228990359511,3.858455794792855e11,2.4147724734246264e9,-0.0,1.159608803512475e12,1.405501890212913,0.0041455304566178
641,0,0.43058225933182476,0.0009676193810634068,3.882660174760683e11,2.4261094298711767e9,-0.0,1.166870127071356e12,1.3993923428284305,0.00435428721478533
642,0,0.4296118587521372,0.0022357711792932947,3.9069781011983563e11,2.437481808908214e9,-0.0,1.1741655111992378e12,1.396238540944446,0.010060970306819825
643,0,0.42807566658514473,0.0005483253774379768,3.9314099293934094e11,2.448889674519856e9,-0.0,1.1814950677769263e12,1.3912459164017204,0.002467464198470896
644,0,0.4235367005109458,0.0009115403636068761,3.9559560136329706e11,2.4603330959167404e9,-0.0,1.1888589124070837e12,1.3764942766605737,0.0041019316362309426
645,0,0.42332087521639883,0.0012237655833562209,3.980616709539122e11,2.471812086046095e9,-0.0,1.196257124545819e12,1.3757928444532963,0.005506945125102994
646,0,0.4246172593162624,0.0002666567329826239,4.0053923738518915e11,2.483326716460892e9,-0.0,1.203689821448547e12,1.3800060927778528,0.0011999552984218076
647,0,0.4216941375553385,0.0006307063344349858,4.0302833632471436e11,2.494877075536569e9,-0.0,1.2111571315474458e12,1.3705059470548502,0.002838178504957436
648,0,0.42006460340117624,0.0003214122248192267,4.0552900348852606e11,2.50646318667661e9,-0.0,1.2186591414779172e12,1.3652099610538229,0.00144635501168652
649,0,0.4201533080515997,6.544154280673474e-5,4.080412746508575e11,2.518085102750544e9,-0.0,1.2261959570342456e12,1.3654982511676992,0.00029448694263030633
650,0,0.4169146049094915,0.0011459569873576644,4.1056518566190796e11,2.529742908025283e9,-0.0,1.233767704554526e12,1.3549724659558473,0.00515680644310949
651,0,0.41626482877622817,0.0002503379377581383,4.131007724135577e11,2.541436623820961e9,-0.0,1.241374469693888e12,1.3528606935227416,0.0011265207199116223
652,0,0.41543908787360684,0.0013547856285249875,4.156480708948238e11,2.553166321232576e9,-0.0,1.2490163705488157e12,1.3501770355892222,0.006096535328362444
653,0,0.4153967825702481,0.0015866506102360234,4.1820711705171747e11,2.564932050073403e9,-0.0,1.2566935116462146e12,1.3500395433533063,0.007139927746062105
654,0,0.41396373103788064,0.001245542692621504,4.207779470547321e11,2.576733878066187e9,-0.0,1.264406009200554e12,1.345382125873112,0.005604942116796768
655,0,0.40935835775662166,0.001338556599958969,4.233605968968075e11,2.5885718705225754e9,-0.0,1.2721539782954795e12,1.3304146627090203,0.006023504699815361
656,0,0.4090318164705475,0.00013245657648231778,4.259551028212198e11,2.6004460403648205e9,-0.0,1.2799374996581025e12,1.3293534035292793,0.00059605459417043
657,0,0.40980417221339643,0.0005266030624035279,4.285615010768089e11,2.612356460930119e9,-0.0,1.2877566937542793e12,1.3318635596935384,0.002369713780815876
658,0,0.4058759099578383,0.0011079057659401214,4.3117982788292053e11,2.6243032203895187e9,-0.0,1.2956116911333828e12,1.3190967073629745,0.004985575946730546
659,0,0.40537123840351647,0.0005269747007524645,4.338101196057083e11,2.6362863279981203e9,-0.0,1.303502570545053e12,1.3174565248114285,0.00237138615338609
660,0,0.404977412931083,0.0021731532364365307,4.3645241266957904e11,2.6483058577260475e9,-0.0,1.3114294534296123e12,1.3161765920260198,0.009779189563964388
661,0,0.40243458213643674,0.00010705203465623692,4.3910674349997833e11,2.660361877706448e9,-0.0,1.319392457663984e12,1.3079123919434195,0.00048173415595306615
662,0,0.40303841934099277,0.001648469529878462,4.4177314859510986e11,2.6724544132346745e9,-0.0,1.3273916729662446e12,1.3098748628582264,0.007418112884453079
663,0,0.40128145852183916,0.0006131239018984354,4.444516645475162e11,2.6845835506974573e9,-0.0,1.3354272295648982e12,1.3041647401959773,0.0027590575585429594
664,0,0.4008118123040626,0.0004787616260839194,4.4714232793234546e11,2.6967493247684994e9,-0.0,1.3434992237139382e12,1.3026383899882035,0.002154427317377637
665,0,0.3997366342197315,0.0013320420394036733,4.498451754379569e11,2.7089518013691735e9,-0.0,1.3516077724725435e12,1.2991440612141274,0.00599418917731653
666,0,0.3968263743884526,0.00011745009337893464,4.5256024384355383e11,2.721191042677265e9,-0.0,1.359752990579505e12,1.289685716762471,0.0005285254202052059
667,0,0.39241164331046674,0.0019733235013124173,4.552875697823411e11,2.7334671018753076e9,-0.0,1.367934987168489e12,1.275337840759017,0.008879955755905878
668,0,0.39278027278084654,0.0009797797391116279,4.5802719027021594e11,2.745779999528254e9,-0.0,1.3761538494146577e12,1.2765358865377512,0.004409008826002325
669,0,0.3933520319570274,0.0019924323855242676,4.6077914208536365e11,2.7581298162067666e9,-0.0,1.3844097049569634e12,1.278394103860339,0.008965945734859204
670,0,0.39146920263915463,0.0001943482512209438,4.635434622471149e11,2.7705166220626874e9,-0.0,1.3927026745348855e12,1.2722749085772525,0.0008745671304942471
671,0,0.3923524874906745,0.000692533861413483,4.663201876864771e11,2.7829404432861166e9,-0.0,1.401032849758507e12,1.275145584344692,0.0031164023763606734
672,0,0.38820068861706186,0.0006899952034725709,4.691093554929193e11,2.79540137844112e9,-0.0,1.4094003708195132e12,1.2616522380054511,0.003104978415626569
673,0,0.38631041656053555,0.00047920547143957837,4.7191100284801465e11,2.8078994423325443e9,-0.0,1.4178053218417876e12,1.2555088538217405,0.0021564246214781026
674,0,0.38511665656333205,0.00011614551308484914,4.7472516679796765e11,2.8204346989530106e9,-0.0,1.4262478202963613e12,1.2516291338308292,0.0005226548088818211
675,0,0.3847972841182087,0.0003246398193816303,4.7755188460360486e11,2.833007202612362e9,-0.0,1.4347279771597393e12,1.2505911733841781,0.0014608791872173362
676,0,0.3842929028884253,0.0024096148591061135,4.803911936070528e11,2.8456170143444366e9,-0.0,1.4432459080897864e12,1.2489519343873823,0.010843266865977511
677,0,0.3838324723535639,0.0019440937771734931,4.832431310793908e11,2.8582641882846847e9,-0.0,1.4518017243893406e12,1.2474555351490826,0.008748421997280719
678,0,0.37995747328373525,0.0009326535300237825,4.861077344640251e11,2.870948798547381e9,-0.0,1.460395550951099e12,1.2348617881721395,0.004196940885107021
679,0,0.38063585937880595,8.38680288059772e-5,4.88985041160127e11,2.8836708568406787e9,-0.0,1.4690274706346938e12,1.2370665429811194,0.00037740612962689743
680,0,0.3804365731514522,0.000521640921604255,4.9187508867811505e11,2.896430448091869e9,-0.0,1.477697616024356e12,1.2364188627422197,0.0023473841472191476
681,0,0.37907725957808747,0.002412715298354881,4.9477791457413556e11,2.9092276290864716e9,-0.0,1.4864061008337517e12,1.2320010936287842,0.010857218842596965
682,0,0.3776126187587241,0.00045542892282426917,4.9769355652155853e11,2.922062449475311e9,-0.0,1.4951530340206033e12,1.2272410109658534,0.0020494301527092113
683,0,0.37553749757194577,0.00033577376065741557,5.006220520522178e11,2.9349349671094904e9,-0.0,1.5039385304835642e12,1.2204968671088237,0.00151098192295837
684,0,0.37523440704109223,0.0012761519142941843,5.035634390048743e11,2.9478452243773117e9,-0.0,1.512762694469207e12,1.2195118228835498,0.00574268361432383
685,0,0.3740195381555001,0.0015526616966063736,5.065177551279685e11,2.9607932911288533e9,-0.0,1.521625649295296e12,1.2155634990053754,0.006986977634728681
686,0,0.3730640618724859,0.0012304033369341504,5.094850382278081e11,2.973779216294336e9,-0.0,1.5305275041501062e12,1.2124582010855793,0.005536815016203677
687,0,0.3728342220234647,0.00127011599655023,5.1246532618117053e11,2.9868030526021533e9,-0.0,1.5394683709565088e12,1.2117112215762604,0.005715521984476035
688,0,0.36967626203613835,4.195996891477767e-5,5.1545865701112115e11,2.999864875065452e9,-0.0,1.54844837703391e12,1.2014478516174496,0.00018881986011649952
689,0,0.3694226123478684,0.00037652433348624853,5.1846506864183746e11,3.0129647074736257e9,-0.0,1.5574676148074907e12,1.2006234901305723,0.0016943595006881185
690,0,0.3687342851540203,0.0003623430787999763,5.214845991174904e11,3.026102623105474e9,-0.0,1.5665262108252866e12,1.198386426750566,0.0016305438545998934
691,0,0.36726619912596903,0.00035075824882302426,5.245172865851291e11,3.039278679077307e9,-0.0,1.57562428065729e12,1.1936151471593994,0.0015784121197036092
692,0,0.3640475446574195,0.000162544725072572,5.2756316919904755e11,3.052492935801061e9,-0.0,1.5847619423752866e12,1.1831545201366134,0.000731451262826574
693,0,0.36452403637547093,0.00046384372262292875,5.306222851915894e11,3.06574541949197e9,-0.0,1.593939290516346e12,1.1847031182202805,0.0020872967518031794
694,0,0.36355162141378583,9.745488508686867e-5,5.3369467280236957e11,3.0790362128745947e9,-0.0,1.603156458932599e12,1.181542769594804,0.000438546982890909
695,0,0.3623633883096421,0.0002849776832415102,5.367803703993664e11,3.0923653646347303e9,-0.0,1.6124135580217712e12,1.1776810120063368,0.001282399574586796
696,0,0.36096628420301335,0.00030632187320194746,5.398794163441385e11,3.1057329300020213e9,-0.0,1.6217107029372683e12,1.1731404236597933,0.0013784484294087635
697,0,0.36020971513971745,0.0001685128481767606,5.429918490848322e11,3.119138959738497e9,-0.0,1.6310480058529e12,1.1706815742040817,0.0007583078167954227
698,0,0.3580121854187408,0.00011098926744465102,5.461177070711635e11,3.132583520139551e9,-0.0,1.6404255899862432e12,1.1635396026109075,0.0004994517035009296
699,0,0.3579163069034201,0.000554176705312395,5.4925702896537164e11,3.146066647734454e9,-0.0,1.6498435578010117e12,1.1632279974361153,0.002493795173905778
700,0,0.35684390129565563,0.0011622534474011097,5.524098532656694e11,3.1595884140630207e9,-0.0,1.6593020365784448e12,1.1597426792108807,0.0052301405133049934
701,0,0.355608937354716,0.0005563252167508028,5.555762187093488e11,3.17314887011589e9,-0.0,1.6688011392418901e12,1.155729046402827,0.002503463475378613
702,0,0.35553152373997865,0.0011324162541473698,5.587561639172499e11,3.1867480641714664e9,-0.0,1.6783409771311191e12,1.1554774521549307,0.005095873143663165
703,0,0.3527656725324575,0.000794210540195112,5.61949727757174e11,3.2003860717703285e9,-0.0,1.6879216806973672e12,1.146488435730487,0.003573947430878004
704,0,0.3530016648010171,0.0009414333882141975,5.651569490085133e11,3.2140629182545633e9,-0.0,1.6975433454426992e12,1.1472554106033055,0.004236450246963889
705,0,0.35372099215375397,0.0012906123992977216,5.683778665545408e11,3.227778672113305e9,-0.0,1.707206097285339e12,1.1495932244997005,0.005807755796839747
706,0,0.35367753194413315,0.00017336021309496963,5.716125193495417e11,3.2415333952026105e9,-0.0,1.7169100576635012e12,1.1494519788184328,0.0007801209589273633
707,0,0.3482836586806187,0.0002064777034988597,5.748609463868768e11,3.255327166789998e9,-0.0,1.7266553605336519e12,1.1319218907120108,0.0009291496657448686
708,0,0.34789778563360757,0.0006554108672962647,5.781231867016055e11,3.2691599878855934e9,-0.0,1.7364420847213945e12,1.1306678033092246,0.002949348902833191
709,0,0.34679115042619557,0.0007100774348535803,5.813992794156261e11,3.2830319437426677e9,-0.0,1.7462703686979253e12,1.1270712388851356,0.003195348456841111
710,0,0.3480029256873029,6.996630977532743e-5,5.84689263645754e11,3.2969430738194623e9,-0.0,1.7561403187660645e12,1.1310095084837344,0.00031484839398897345
711,0,0.3464616752170444,0.001680229557182868,5.879931786175372e11,3.3108934597547417e9,-0.0,1.766052071268084e12,1.1260004444553944,0.007561033007322906
712,0,0.3437636632714964,0.0008020509759350805,5.913110636703339e11,3.324883148532814e9,-0.0,1.7760057380850298e12,1.1172319056323632,0.003609229391707862
713,0,0.3433565466508698,0.001205818174423702,5.946429580563427e11,3.3389121774901905e9,-0.0,1.786001424494163e12,1.1159087766153268,0.005426181784906659
714,0,0.34194358599711705,0.0007804568901323485,5.979889011628896e11,3.352980619018658e9,-0.0,1.7960392608164321e12,1.1113166544906303,0.0035120560055955682
715,0,0.3401652041072153,0.00038374887816237425,6.013489324333171e11,3.3670885250384235e9,-0.0,1.8061193629691555e12,1.1055369133484496,0.001726869951730684
716,0,0.3394868424019911,0.00012757800862843357,6.047230913853091e11,3.3812359432893615e9,-0.0,1.8162418440098735e12,1.1033322378064712,0.0005741010388279511
717,0,0.34194109872664913,0.000390281383983543,6.081114175037063e11,3.3954229185558863e9,-0.0,1.826406815100864e12,1.1113085708616097,0.0017562662279259436
718,0,0.33794223671433476,0.001066945595213724,6.115139504538965e11,3.409649555516302e9,-0.0,1.8366144304068086e12,1.098312269321588,0.0048012551784617575
719,0,0.3363039266197648,0.0007690398497346151,6.149307298176237e11,3.4239158639958196e9,-0.0,1.8468647763953706e12,1.0929877615142356,0.003460679323805768
720,0,0.3383881476357504,0.0015876657181450862,6.183617954041974e11,3.4382218923547835e9,-0.0,1.857157967091247e12,1.099761479816189,0.007144495731652888
721,0,0.3371993172973392,0.0016100399286010374,6.21807186893257e11,3.452567731772448e9,-0.0,1.8674941477146782e12,1.0958977812163524,0.007245179678704668
722,0,0.3344245273712051,0.0008498169283616668,6.252669441793862e11,3.4669534288277745e9,-0.0,1.877873431434267e12,1.0868797139564166,0.0038241761776275007
723,0,0.33331436991555435,0.00037752505812726063,6.287411070593796e11,3.4813790221234865e9,-0.0,1.8882959259359011e12,1.0832717022255516,0.0016988627615726727
724,0,0.3342266302730088,0.00023641009999284592,6.32229715515916e11,3.4958445651583996e9,-0.0,1.8987617496587651e12,1.0862365483872787,0.0010638454499678066
725,0,0.3328320772600846,0.0009319819972061613,6.357328095480804e11,3.5103501352826257e9,-0.0,1.9092710385318232e12,1.081704251095275,0.004193918987427726
726,0,0.3314967404304081,0.002162387291108365,6.392504291420847e11,3.524895775659986e9,-0.0,1.9198239039870652e12,1.0773644063988264,0.009730742809987642
727,0,0.33033627305084,0.000144463376494217,6.427826144854669e11,3.5394815410882206e9,-0.0,1.9304204658856694e12,1.07359288741523,0.0006500851942239764
728,0,0.3291547394435618,0.0011359110279548237,6.463294056474144e11,3.5541074876937723e9,-0.0,1.9410608453936519e12,1.0697529031915758,0.005111599625796707
729,0,0.32711275955770636,0.00043998820733293466,6.4989084290442e11,3.5687736750608473e9,-0.0,1.951745166214938e12,1.0631164685625456,0.001979946932998206
730,0,0.32538880779472573,0.0021498562765962966,6.534669664181473e11,3.583480152415286e9,-0.0,1.9624735448450112e12,1.0575136253328585,0.009674353244683334
731,0,0.325388965398268,0.002146433074998305,6.570578166103915e11,3.598226968093606e9,-0.0,1.9732460970660342e12,1.057514137544371,0.009658948837492373
732,0,0.32489029145359505,5.067254705171456e-5,6.606634338205496e11,3.6130141885376725e9,-0.0,1.9840629521890266e12,1.0558934472241839,0.00022802646173271553
733,0,0.32089353226432843,0.0013978530707946307,6.642838584552091e11,3.6278418838785725e9,-0.0,1.9949242424277847e12,1.0429039798590674,0.0062903388185758385
734,0,0.324108578648705,0.00019202789371180893,6.679191310516068e11,3.6427100559764967e9,-0.0,2.0058300500351416e12,1.0533528806082912,0.0008641255217031402
735,0,0.32419568985206415,0.0006031020102271933,6.715692921069182e11,3.657618811690784e9,-0.0,2.0167805344858079e12,1.0536359920192084,0.00271395904602237
736,0,0.32230026281120455,0.00034129094601950287,6.752343822489202e11,3.672568200666242e9,-0.0,2.0277758134414338e12,1.0474758541364149,0.001535809257087763
737,0,0.31963571336892255,0.0003450386479875228,6.789144420738497e11,3.687558272002539e9,-0.0,2.038816004392022e12,1.0388160684489982,0.0015526739159438525
738,0,0.3196085858997756,0.0007374568514916524,6.826095123536077e11,3.7025890640036225e9,-0.0,2.0499012168810657e12,1.0387279041742707,0.003318555831712436
739,0,0.3174246080730607,0.0006243091919667405,6.863196337992251e11,3.7176606558360877e9,-0.0,2.0610315908636436e12,1.0316299762374475,0.0028093913638503323
740,0,0.3170187851597478,0.0006021622257822157,6.900448472742003e11,3.7327730832052374e9,-0.0,2.0722072342976753e12,1.0303110517691803,0.0027097300160199705
741,0,0.31598513525069155,0.0014948894631541978,6.93785193607091e11,3.7479264133071218e9,-0.0,2.0834282786534863e12,1.0269516895647475,0.0067270025841938905
742,0,0.3149522560196194,0.0005449696047365778,6.975407137436547e11,3.763120698350504e9,-0.0,2.094694844432419e12,1.0235948320637631,0.0024523632213146003
743,0,0.31598657719193635,0.0012676750603880897,7.013114486577914e11,3.778355983319163e9,-0.0,2.1060070469483467e12,1.0269563758737932,0.005704537771746404
744,0,0.3129355058615505,0.0009290219855049204,7.05097439394091e11,3.7936323539522657e9,-0.0,2.117365031946395e12,1.0170403940500392,0.004180598934772142
745,0,0.31095989083019415,0.0005704752269862312,7.088987270626128e11,3.8089498399427056e9,-0.0,2.1287689036947031e12,1.010619645198131,0.0025671385214380404
746,0,0.31027644814597216,0.0010054912972668009,7.1271535278841e11,3.824308495569368e9,-0.0,2.1402187849063384e12,1.0083984564744095,0.004524710837700604
747,0,0.31083483526287314,0.00048732392490048477,7.16547357797995e11,3.8397083763921986e9,-0.0,2.151714799366977e12,1.0102132146043377,0.0021929576620521815
748,0,0.3119360868986503,0.0006030082640817239,7.203947832878674e11,3.8551495410489893e9,-0.0,2.1632570734167766e12,1.0137922824206136,0.0027135371883677574
749,0,0.3105634354916515,0.0011133098069258046,7.24257670660185e11,3.870632059668044e9,-0.0,2.1748457420311802e12,1.0093311653478674,0.0050098941311661205
750,0,0.3089889485832572,4.006555767426643e-6,7.281360612383152e11,3.8861559763534126e9,-0.0,2.1864809210267444e12,1.004214082895586,1.8029500953419893e-5
751,0,0.30806328754526535,0.0006848656471614056,7.32029996412757e11,3.9017213421731143e9,-0.0,2.198162731559252e12,1.0012056845221124,0.0030818954122263254
752,0,0.3075461722694499,0.0006559363344915106,7.359395177596001e11,3.9173282136095634e9,-0.0,2.2098912988747915e12,0.9995250598757122,0.0029517135052117977
753,0,0.3070368422781333,0.0008339773844857432,7.39864666701447e11,3.9329766478849688e9,-0.0,2.2216667491559346e12,0.9978697374039334,0.0037528982301858445
754,0,0.30470049375657937,0.00020313674762961753,7.438054849367815e11,3.9486667092133203e9,-0.0,2.2334892138100615e12,0.9902766047088829,0.0009141153643332789
755,0,0.305165981026764,0.0003715897835563899,7.477620140506995e11,3.964398430319799e9,-0.0,2.245358800840749e12,0.9917894383369831,0.0016721540260037544
756,0,0.30364286070513724,0.000606326446312152,7.517342956959879e11,3.9801718897773585e9,-0.0,2.2572756529756953e12,0.9868392972916961,0.002728469008404684
757,0,0.3036428611755507,0.000606482052684462,7.557223717199885e11,3.995987125799084e9,-0.0,2.269239882509918e12,0.9868392988205399,0.002729169237080079
758,0,0.30177197686621693,0.0010368522470603544,7.597262839022947e11,4.011844210108533e9,-0.0,2.2812516273599736e12,0.980758924815205,0.004665835111771595
759,0,0.30196574639576623,0.0018715231760022145,7.637460741078298e11,4.027743178902119e9,-0.0,2.293310998678879e12,0.9813886757862402,0.008421854292009964
760,0,0.3016290724142625,0.0005771864137853328,7.67781784242727e11,4.043684100086971e9,-0.0,2.3054181318233706e12,0.9802944853463531,0.0025973388620339974
761,0,0.29964190256886497,0.000519721988313117,7.718334562974062e11,4.0596670342506657e9,-0.0,2.31757315676735e12,0.9738361833488112,0.0023387489474090265
762,0,0.29848301330933813,0.0016494268044572472,7.759011323151327e11,4.0756920246815114e9,-0.0,2.3297761904921787e12,0.9700697932553489,0.007422420620057612
763,0,0.29883800255258297,0.0003461190431629693,7.799848543817537e11,4.0917591234590154e9,-0.0,2.3420273568174746e12,0.9712235082958947,0.0015575356942333619
764,0,0.29500579559915463,0.00012485753090397164,7.840846646414487e11,4.107868413127093e9,-0.0,2.3543268029876504e12,0.9587688356972526,0.0005618588890678724
765,0,0.2966447861351467,0.00025467604837183324,7.882006052604475e11,4.124019902732259e9,-0.0,2.3666746203297305e12,0.9640955549392268,0.0011460422176732495
766,0,0.29309372497896047,0.0001223624006325858,7.923327185242844e11,4.1402136984921846e9,-0.0,2.3790709745207295e12,0.9525546061816215,0.000550630802846636
767,0,0.29663494592335443,0.0011381538428444846,7.96481046724655e11,4.156449797052163e9,-0.0,2.3915159476143545e12,0.964063574250902,0.0051216922928001805
768,0,0.29475218621863486,0.0002148527025372598,8.006456322631787e11,4.172728313491249e9,-0.0,2.4040097124981006e12,0.9579446052105633,0.0009668371614176692
769,0,0.2915794059512202,0.0008791573119180662,8.048265175255928e11,4.1890492831936088e9,-0.0,2.4165523812502925e12,0.9476330693414657,0.003956207903631298
770,0,0.29145071231068564,0.00048650109376808365,8.09023745005756e11,4.2054127408921347e9,-0.0,2.429144065481188e12,0.9472148150097284,0.0021892549219563765
771,0,0.2902990306630926,0.00040648224748451867,8.132373571719882e11,4.221818761165883e9,-0.0,2.4417849076869077e12,0.9434718496550509,0.001829170113680334
772,0,0.29396958901781395,0.0005797765306245562,8.174673966793518e11,4.2382673715035396e9,-0.0,2.454475014121381e12,0.9554011643078953,0.002608994387810503
773,0,0.2929922120464687,0.0014655491996988252,8.217139061467534e11,4.254758672245777e9,-0.0,2.4672145474992324e12,0.9522246891510232,0.006594971398644713
774,0,0.2897053124823555,0.0001403578724329147,8.259769283400084e11,4.2712927075518064e9,-0.0,2.48000362730509e12,0.9415422655676553,0.0006316104259481162
775,0,0.2901608540484225,0.00037549750917897917,8.302565058533474e11,4.28786950384653e9,-0.0,2.492842359627713e12,0.9430227756573731,0.0016897387913054063
776,0,0.28716281764628715,0.0006219536629726717,8.345526816128693e11,4.304489150568381e9,-0.0,2.505730899228195e12,0.9332791573504332,0.0027987914833770226
777,0,0.2880403403339363,0.0010029662824478777,8.388654984548495e11,4.321151668327064e9,-0.0,2.518669347835279e12,0.9361311060852929,0.00451334827101545
778,0,0.28937160331608064,0.00042650253913347706,8.431949992565402e11,4.337857128542892e9,-0.0,2.53165784674983e12,0.940457710777262,0.0019192614261006468
779,0,0.2861652561446275,0.0007176639593606815,8.475412270855338e11,4.354605610130609e9,-0.0,2.5446965432062104e12,0.9300370824700395,0.0032294878171230668
780,0,0.28616525585039754,0.0007213119423537932,8.519042248615286e11,4.371397131718269e9,-0.0,2.5577855378787217e12,0.9300370815137919,0.003245903740592069
781,0,0.28616542528900196,0.0007224805308550788,8.56284035733781e11,4.38823176373597e9,-0.0,2.5709249717440107e12,0.9300376321892564,0.0032511623888478547
782,0,0.27897245586957337,0.0007567958872343773,8.606807027497227e11,4.405109595031039e9,-0.0,2.58411500056455e12,0.9066604815761135,0.003405581492554698
783,0,0.28161762222257936,0.0011427678632382008,8.650942692570675e11,4.422030601491734e9,-0.0,2.59735569171096e12,0.9152572722233829,0.005142455384571904
784,0,0.28211286692879023,0.001519150698671026,8.695247784166061e11,4.438994894125846e9,-0.0,2.610647218578057e12,0.9168668175185682,0.006836178144019617
785,0,0.2800255856644221,0.0003587048702838648,8.739722735354698e11,4.456002530341211e9,-0.0,2.6239897127823813e12,0.9100831534093718,0.0016141719162773914
786,0,0.28002783752794347,0.00034935714717688614,8.784367979388647e11,4.473053543586188e9,-0.0,2.6373832873198794e12,0.9100904719658163,0.0015721071622959875
787,0,0.27805393324859806,0.0014992627385060284,8.829183951006553e11,4.490148008025454e9,-0.0,2.6508280872153765e12,0.9036752830579438,0.006746682323277128
788,0,0.27958867910670726,0.0002075153703530389,8.874171084459691e11,4.50728595356071e9,-0.0,2.66432422295987e12,0.9086632070967986,0.000933819166588675
789,0,0.27731905038402094,0.001023406387297963,8.91932981506291e11,4.524467469298591e9,-0.0,2.677871851770297e12,0.901286913748068,0.004605328742840833
790,0,0.27707497618729626,0.0006659427417205395,8.964660578909185e11,4.541692583520763e9,-0.0,2.691471083090485e12,0.9004936726087128,0.0029967423377424275
791,0,0.2781626547636405,0.000630213499786085,9.010163812341597e11,4.558961354691781e9,-0.0,2.705122050327039e12,0.9040286279818316,0.0028359607490373827
792,0,0.27662368718534314,7.115559049429115e-5,9.055839952188872e11,4.576273856446145e9,-0.0,2.7188248990864595e12,0.8990269833523652,0.00032020015722431015
793,0,0.2741057409642071,0.001695320233860194,9.101689435364094e11,4.593630136314948e9,-0.0,2.7325797545613447e12,0.890843658133673,0.007628941052370873
794,0,0.27325074342956146,0.0002974513140582021,9.147712700713881e11,4.61103023750595e9,-0.0,2.746386738508336e12,0.8880649161460747,0.0013385309132619093
795,0,0.27309594875214593,0.0008445287914507064,9.193910186529053e11,4.628474219657759e9,-0.0,2.7602459859750127e12,0.8875618334444743,0.0038003795615281786
796,0,0.27350149848312094,0.000757209461746458,9.240282331618085e11,4.645962138721494e9,-0.0,2.7741576292605005e12,0.888879870070143,0.003407442577859061
797,0,0.27373891041354803,0.0007282906154790041,9.286829575845018e11,4.663494053298391e9,-0.0,2.788121802894316e12,0.8896514588440311,0.0032773077696555183
798,0,0.2713086666090482,1.1099385677356029e-5,9.333552359512528e11,4.681070030153963e9,-0.0,2.8021386481116094e12,0.8817531664794066,4.994723554810213e-5
799,0,0.272900588231289,0.0006121845019210481,9.380451123099791e11,4.698690093823413e9,-0.0,2.8162082726549277e12,0.8869269117516893,0.0027548302586447165
800,0,0.2692764417831982,0.0008404049109053559,9.427526308744362e11,4.716354341954853e9,-0.0,2.8303308426894463e12,0.8751484357953941,0.0037818220990741016
801,0,0.2685176183529535,0.0006576555877624431,9.474778357811027e11,4.734062792787953e9,-0.0,2.8445064612420483e12,0.8726822596470989,0.002959450144930994
802,0,0.26718819144145395,0.001181479890464607,9.522207712289342e11,4.751815517287306e9,-0.0,2.8587352736354854e12,0.8683616221847253,0.005316659507090732
803,0,0.26760848382092983,0.0006504947643004603,9.569814815791245e11,4.769612560240481e9,-0.0,2.873017404293982e12,0.869727572418022,0.0029272264393520714
804,0,0.26874981589697733,0.0006938340991152361,9.617600111408824e11,4.787453981522364e9,-0.0,2.887352990003098e12,0.8734369016651763,0.0031222534460185625
805,0,0.2644452942991429,4.4973815123874503e-5,9.665564043471945e11,4.805339864421629e9,-0.0,2.901742186512217e12,0.8594472064722143,0.00020238216805743527
806,0,0.26534359755579673,0.00020366628724826467,9.713707056793047e11,4.823270215946508e9,-0.0,2.916185088373581e12,0.8623666920563393,0.000916498292617191
807,0,0.2644259112996673,9.141009128288714e-5,9.76202959629746e11,4.841245123106314e9,-0.0,2.930681854717049e12,0.8593842117239188,0.00041134541077299214
808,0,0.2653313158735553,0.0008036067636017219,9.810532107641029e11,4.859264624739623e9,-0.0,2.945232606025512e12,0.8623267765890548,0.0036162304362077485
809,0,0.26550762492641655,0.0007410706112959339,9.859215037438477e11,4.877328787652549e9,-0.0,2.9598374854670645e12,0.8628997810108539,0.0033348177508317027
810,0,0.26544348996753697,9.487218852583489e-6,9.908078832549924e11,4.895437664913129e9,-0.0,2.9744966253246416e12,0.8626913423944952,4.26924848366257e-5
811,0,0.26544349027603675,9.440734010893181e-6,9.957123940069929e11,4.913591310399012e9,-0.0,2.9892101587266055e12,0.8626913433971195,4.2483303049019316e-5
812,0,0.26300346663859453,0.0011613541931613683,1.0006350808588955e12,4.931789790721116e9,-0.0,3.003978229206651e12,0.8547612665754323,0.005226093869226157
813,0,0.2654703748798968,1.369693554002121e-5,1.0055759885438055e12,4.950033127893738e9,-0.0,3.018800944433803e12,0.8627787183596645,6.163620993009545e-5
814,0,0.2614771602274445,0.0007388751827160029,1.0105351621301462e12,4.968321428650133e9,-0.0,3.0336784807910625e12,0.8498007707391946,0.003324938322222013
815,0,0.26189680259589665,0.0006580615246030478,1.0155126464407297e12,4.986654699054528e9,-0.0,3.048610933288711e12,0.8511646084366641,0.0029612768607137152
816,0,0.2588572247407079,0.00017002880370101337,1.0205084865488241e12,5.005033029863889e9,-0.0,3.063598465820109e12,0.8412859804073006,0.0007651296166545601
817,0,0.25715073837664115,0.0010552219059739715,1.0255227275297426e12,5.023456454769951e9,-0.0,3.078641196017307e12,0.8357398997240837,0.004748498576882872
818,0,0.25633505303065884,0.000374933025542074,1.0305554144939333e12,5.041925031137965e9,-0.0,3.093739260976922e12,0.8330889223496413,0.0016871986149393332
819,0,0.2557925523240546,0.00031086597878833035,1.0356065926498052e12,5.060438816964336e9,-0.0,3.1088927984439863e12,0.8313257950531775,0.0013988969045474866
820,0,0.2591063954744377,0.0003267748487910671,1.0406763072164722e12,5.078997851560252e9,-0.0,3.1241019310629346e12,0.8420957852919225,0.001470486819559802
821,0,0.2576095984066251,0.000817667965428684,1.0457646034620897e12,5.09760222883654e9,-0.0,3.1393668264127095e12,0.8372311948215316,0.0036795058444290783
822,0,0.2540012148678874,0.000835431983624847,1.0508715268087467e12,5.116251991936929e9,-0.0,3.1546876105634087e12,0.8255039483206341,0.0037594439263118114
823,0,0.2555927777744693,0.0011537621312871608,1.0559971226076313e12,5.13494716372947e9,-0.0,3.1700643931417227e12,0.8306765277670253,0.005191929590792224
824,0,0.25238719037630813,0.0003721339193575828,1.0611414363251372e12,5.153687843784541e9,-0.0,3.1854973469533247e12,0.8202583687230014,0.0016746026371091227
825,0,0.2530186278489712,0.001047305777645613,1.0663045134501141e12,5.172474049176861e9,-0.0,3.200986577120796e12,0.8223105405091564,0.004712875999405258
826,0,0.2526545991265706,0.00040092408483995764,1.0714863996141942e12,5.191305856540973e9,-0.0,3.216532237888649e12,0.8211274471613546,0.0018041583817798093
827,0,0.2516776126306696,0.00034950213289540916,1.076687140399338e12,5.210183319431771e9,-0.0,3.232134464770737e12,0.8179522410496762,0.0015727595980293413
828,0,0.25164908109300244,0.00012371545413433058,1.0819067814837671e12,5.229106486256412e9,-0.0,3.2477933891365415e12,0.8178595135522579,0.0005567195436044876
829,0,0.25128253437809533,0.002113705424020363,1.0871453686225835e12,5.248075417894749e9,-0.0,3.263509152812163e12,0.8166682367288098,0.009511674408091635
830,0,0.24890958239326916,0.001074080814131965,1.0924029475823203e12,5.267090177058964e9,-0.0,3.2792818993766196e12,0.8089561427781248,0.0048333636635938424
831,0,0.2509568732005719,0.0007444058410553553,1.0976795642475798e12,5.286150790732243e9,-0.0,3.295111742850914e12,0.8156098379018587,0.003349826284749099
832,0,0.24990744783130803,0.00017771065843202435,1.1029752644726824e12,5.305257347180362e9,-0.0,3.310998848381378e12,0.8121992054517511,0.0007996979629441096
833,0,0.24837665622663335,0.0005855279268016308,1.1082900942859336e12,5.324409890171137e9,-0.0,3.326943344226623e12,0.8072241327365584,0.002634875670607339
834,0,0.24768015218391692,0.00017940921755742884,1.1136240996178862e12,5.343608469233237e9,-0.0,3.3429453637226333e12,0.80496049459773,0.0008073414790084298
835,0,0.2475735774513683,0.0006979769388149593,1.118977326589959e12,5.3628531407058e9,-0.0,3.359005045899384e12,0.804614126716947,0.0031408962246673167
836,0,0.2462979872703427,0.0004646210459518408,1.1243498212963818e12,5.3821439675475445e9,-0.0,3.375122535573365e12,0.8004684586286137,0.002090794706783284
837,0,0.24619363169147584,0.0009532079306816548,1.1297416299195103e12,5.401480994809239e9,-0.0,3.3912979627358228e12,0.8001293029972965,0.004289435688067446
838,0,0.24606501055591617,0.0015404041054030214,1.1351527986726565e12,5.4208642829710245e9,-0.0,3.4075314704570625e12,0.7997112843067276,0.006931818474313596
839,0,0.2455035508289496,0.0009004936832085235,1.1405833739077573e12,5.440293889124939e9,-0.0,3.423823199068067e12,0.7978865401940862,0.004052221574438356
840,0,0.2450780973130086,0.0008250955710081484,1.1460334019422402e12,5.459769866012926e9,-0.0,3.440173285508618e12,0.796503816267278,0.003712930069536668
841,0,0.24481117978763564,0.0012860827079013027,1.151502929155188e12,5.479292268811173e9,-0.0,3.4565818689150093e12,0.7956363343098158,0.005787372185555862
842,0,0.24344861014148644,0.0007351341306740663,1.1569920019734248e12,5.498861158270221e9,-0.0,3.4730490932901006e12,0.791207982959831,0.0033081035880332984
843,0,0.24303096529061882,0.00023725364344735392,1.1625006669794548e12,5.518476580771408e9,-0.0,3.489575090610842e12,0.7898506371945112,0.0010676413955130926
844,0,0.24143620932443982,0.00015840981119129294,1.1680289707089993e12,5.538138600767572e9,-0.0,3.506160008338832e12,0.7846676803044295,0.0007128441503608182
845,0,0.24114800175213935,0.0006181262792052035,1.1735769597208457e12,5.557847262810267e9,-0.0,3.52280397735383e12,0.7837310056944529,0.002781568256423416
846,0,0.24114800216485394,0.0006178713843021594,1.1791446807688467e12,5.577602626575661e9,-0.0,3.539507141314162e12,0.7837310070357753,0.0027804212293597174
847,0,0.23958840030442102,0.0005537351585268857,1.1847321805739033e12,5.597404755277595e9,-0.0,3.5562696471462197e12,0.7786623009893683,0.0024918082133709857
848,0,0.2397942564817865,0.0007552876356393078,1.190339505914967e12,5.617253689889549e9,-0.0,3.573091623111371e12,0.7793313335658062,0.003398794360376885
849,0,0.23820760165845037,0.0011491916203604214,1.1959667035636177e12,5.637149500947009e9,-0.0,3.589973222740393e12,0.7741747053899637,0.005171362291621896
850,0,0.23958585812977007,0.0011059316928263563,1.2016138205291416e12,5.657092223345206e9,-0.0,3.606914569314284e12,0.7786540389217527,0.004976692617718603
851,0,0.23721987046520837,0.0009080076797671616,1.207280903703818e12,5.677081941098466e9,-0.0,3.6239158281709766e12,0.7709645790119272,0.004086034558952227
852,0,0.23760442232666257,0.00037196402576410376,1.2129680000819907e12,5.697118681658906e9,-0.0,3.640977116691397e12,0.7722143725616534,0.001673838115938467
853,0,0.23834703262580087,8.116455624318508e-5,1.2186751567639238e12,5.717202510514681e9,-0.0,3.6580985847050986e12,0.7746278560338529,0.00036524050309433287
854,0,0.23547514977604883,0.002310259925073087,1.2244024208210745e12,5.737333499877178e9,-0.0,3.675280388074036e12,0.7652942367721587,0.010396169662828891
855,0,0.23394346569496743,0.00013087608069963495,1.2301498395061248e12,5.757511683979321e9,-0.0,3.6925226502961943e12,0.7603162635086441,0.0005889423631483573
856,0,0.23446559811858314,0.0001585433145334238,1.2359174599535254e12,5.777737114976298e9,-0.0,3.7098255104661855e12,0.7620131938853952,0.0007134449154004071
857,0,0.2352796944233984,0.0010030666249264608,1.2417053294750212e12,5.798009855631717e9,-0.0,3.7271891168013594e12,0.7646590068760448,0.004513799812169074
858,0,0.23628999160025355,0.00029792429491283415,1.247513495420709e12,5.818329961641134e9,-0.0,3.744613611667384e12,0.767942472700824,0.0013406593271077538
859,0,0.23202870866297248,0.0006444430496618979,1.2533420052307312e12,5.838697511517051e9,-0.0,3.762099157162415e12,0.7540933031546606,0.0028999937234785405
860,0,0.23173537004042133,0.0005496563880877585,1.2591909062966096e12,5.8591125212789545e9,-0.0,3.779645862003291e12,0.7531399526313693,0.0024734537463949133
861,0,0.23099271268243593,0.00034352027762498137,1.265060246122449e12,5.87957506493287e9,-0.0,3.797253884784752e12,0.7507263162179167,0.0015458412493124163
862,0,0.23098719465446305,0.000992643033409752,1.270950072289102e12,5.90008519274577e9,-0.0,3.8149233638577524e12,0.7507083826270049,0.004466893650343884
863,0,0.2302192359738937,0.0009137255180155825,1.2768604323711914e12,5.920642966314875e9,-0.0,3.832654447558546e12,0.7482125169151546,0.004111764831070121
864,0,0.23015616241141634,0.00029390954864184395,1.282791374090116e12,5.941248434739461e9,-0.0,3.8504472735247783e12,0.7480075278371031,0.0013225929688882978
865,0,0.2301814861480481,0.0003382424311089427,1.2887429451613423e12,5.961901655861478e9,-0.0,3.8683019871588364e12,0.7480898299811563,0.0015220909399902421
866,0,0.22962395263910207,0.0008592451919142638,1.294715193344446e12,5.982602687774853e9,-0.0,3.886218734268576e12,0.7462778460770817,0.003866603363614187
867,0,0.2284640221653817,0.00011754399948860073,1.3007081664820164e12,6.00335158584403e9,-0.0,3.904197658444758e12,0.7425080720374905,0.0005289479976987033
868,0,0.2282207470883914,0.0008123482459039843,1.3067219125039385e12,6.024148398941074e9,-0.0,3.922238897776914e12,0.741717428037272,0.003655567106567929
869,0,0.22820613924281308,0.0006229739139540747,1.3127564793055203e12,6.04499318524757e9,-0.0,3.940342598674618e12,0.7416699525391425,0.002803382612793336
870,0,0.2285547860295689,0.0003414842386067771,1.318811914878744e12,6.065885999453764e9,-0.0,3.9585089046460303e12,0.742803054596099,0.001536679073730497
871,0,0.22532460734547982,0.001432978946332954,1.3248882673486782e12,6.086826913277315e9,-0.0,3.976737974115863e12,0.7323049738728095,0.006448405258498293
872,0,0.22606067211885544,0.0009300545448178542,1.3309855847416694e12,6.107815950567516e9,-0.0,3.9950299241532046e12,0.7346971843862802,0.004185245451680344
873,0,0.22506796074726784,0.00014581754792158952,1.3371039152955852e12,6.1288531902719e9,-0.0,4.013384919811784e12,0.7314708724286205,0.0006561789656471528
874,0,0.22660702844283576,0.0007834380345171053,1.3432433071826604e12,6.149938669918293e9,-0.0,4.0318030903259277e12,0.7364728424392162,0.003525471155326974
875,0,0.22382225292263092,0.00052882700685311,1.3494038087500205e12,6.171072473349024e9,-0.0,4.050284605430375e12,0.7274223219985505,0.002379721530838995
876,0,0.2231426335314401,0.00023621419572477926,1.355585468284689e12,6.192254629049125e9,-0.0,4.068829586762344e12,0.7252135589771803,0.0010629638807615068
877,0,0.22354801564253135,0.0020027732490340107,1.3617883341359048e12,6.213485196523697e9,-0.0,4.0874381832153774e12,0.7265310508382269,0.009012479620653048
878,0,0.2235480169680799,0.002002793626762981,1.3680124548159067e12,6.234764237298513e9,-0.0,4.106110545532188e12,0.7265310551462597,0.009012571320433415
879,0,0.22434425594948992,0.001506910950880435,1.3742578787841797e12,6.256091801630039e9,-0.0,4.124846814848625e12,0.7291188318358423,0.006781099278961957
880,0,0.2198756719288233,0.0013334201223055165,1.380524654609637e12,6.2774679698213005e9,-0.0,4.1436471588331074e12,0.7145959337686757,0.006000390550374824
881,0,0.22185122262630586,0.0004436072696440152,1.3868128309618774e12,6.298892748860483e9,-0.0,4.1625116807842085e12,0.721016473535494,0.001996232713398068
882,0,0.22149598195095616,0.0015093508927445463,1.3931224563346003e12,6.320366230089178e9,-0.0,4.1814405586040547e12,0.7198619413406075,0.006792079017350458
883,0,0.22002185581021316,0.0006341957788052298,1.3994535796548433e12,6.341888463893335e9,-0.0,4.200433933962972e12,0.7150710313831927,0.002853881004623534
884,0,0.21972353710996564,6.989441756692118e-5,1.405806249582028e12,6.363459496034062e9,-0.0,4.219491944912083e12,0.7141014956073883,0.0003145248790511453
885,0,0.2185974286860669,0.00043818360685258324,1.4121805149291428e12,6.385079390020125e9,-0.0,4.238614745238668e12,0.7104416432297175,0.0019718262308366244
886,0,0.22041176875232246,0.00033928172632557,1.4185764246389932e12,6.406748185677252e9,-0.0,4.257802467871052e12,0.716338248445048,0.0015267677684650649
887,0,0.22050154604043545,0.0009931908759238306,1.4249940276261377e12,6.428465957397627e9,-0.0,4.2770552765855576e12,0.7166300246314152,0.004469358941657238
888,0,0.21652894256456534,0.0005044497984840746,1.4314333729072847e12,6.450232770060679e9,-0.0,4.296373326906599e12,0.7037190633348374,0.0022700240931783355
889,0,0.21702213003530357,0.0003997712621480122,1.4378945095258022e12,6.472048643980262e9,-0.0,4.315756734972651e12,0.7053219226147366,0.001798970679666055
890,0,0.21627689874426237,2.5904502533848012e-5,1.444377486593704e12,6.493913657748493e9,-0.0,4.335205668802455e12,0.7028999209188527,0.00011657026140231606
891,0,0.21578168627893657,0.0006855677429404127,1.450882353227344e12,6.515827860566413e9,-0.0,4.35472027053733e12,0.7012904804065438,0.0030850548432318574
892,0,0.2146742172254914,0.0017167292106890731,1.457409158709486e12,6.537791311184954e9,-0.0,4.374300690867492e12,0.6976912059828471,0.0077252814481008295
893,0,0.21486211402998978,0.0001121134644124929,1.4639579522780493e12,6.559804057234518e9,-0.0,4.3939470708323755e12,0.6983018705974668,0.000504510589856218
894,0,0.21574617959758174,0.0015724442648720714,1.4705287832740027e12,6.581866156267161e9,-0.0,4.413659560428839e12,0.7011750836921407,0.007075999191924321
895,0,0.21339582655028522,0.0004522180441789424,1.4771217010478057e12,6.603977679634044e9,-0.0,4.433438322224663e12,0.693536436288427,0.002034981198805241
896,0,0.2127050615673872,0.0007062764662808747,1.4837367551181301e12,6.62613866265134e9,-0.0,4.453283486617471e12,0.6912914500940084,0.0031782440982639363
897,0,0.2122125942518674,0.0011024423433087373,1.490373994882241e12,6.648349166552673e9,-0.0,4.473195207515507e12,0.6896909313185691,0.004960990544889318
898,0,0.21239690121838656,0.000823091683768033,1.497033469963396e12,6.670609244704307e9,-0.0,4.493173631781072e12,0.6902899289597563,0.003703912576956149
899,0,0.2114510155183825,0.0007966063489919921,1.5037152299296702e12,6.692918959624941e9,-0.0,4.513218914773152e12,0.6872158004347431,0.003584728570463965
900,0,0.21010251192928833,0.00036982277983568356,1.510419324456246e12,6.715278363647727e9,-0.0,4.533331202826708e12,0.6828331637701871,0.001664202509260576
901,0,0.21172821394753574,0.00010531078940223559,1.5171458032445693e12,6.737687498505756e9,-0.0,4.553510632909117e12,0.6881166953294912,0.00047389855231006015
902,0,0.21125604474862256,0.0006888817760115692,1.5238947160402876e12,6.760146439811326e9,-0.0,4.573757372669529e12,0.6865821454330233,0.003099967992052061
903,0,0.21192571821474965,6.864818723339609e-5,1.5306661127379905e12,6.782655229826042e9,-0.0,4.594071559794926e12,0.6887585841979363,0.00030891684255028237
904,0,0.2119852456086362,9.84543976306762e-6,1.5374600431432449e12,6.805213930864272e9,-0.0,4.614453350358057e12,0.6889520482280677,4.430447893380429e-5
905,0,0.21200467025812716,5.6043081766710134e-5,1.5442765572376702e12,6.82782259590312e9,-0.0,4.634902892054653e12,0.6890151783389132,0.0002521938679501956
906,0,0.20965416653846863,0.00018089304882212462,1.5511157050331616e12,6.850481289612208e9,-0.0,4.6554203433555e12,0.681376041250023,0.0008140187196995608
907,0,0.20985534514747883,0.0018217407395359196,1.5579775365056875e12,6.87319004737476e9,-0.0,4.67600583646322e12,0.6820298717293062,0.008197833327911639
908,0,0.20920282325342926,0.0007681779151724478,1.564862101828583e12,6.895948938285607e9,-0.0,4.696659534134748e12,0.679909175573645,0.003456800618276015
909,0,0.20802367340600966,0.00012091844838007723,1.5717694511543958e12,6.918758016187073e9,-0.0,4.717381585559653e12,0.6760769385695314,0.0005441330177103475
910,0,0.20826424519031284,8.641135778262991e-5,1.5786996346600903e12,6.941617328582083e9,-0.0,4.738172134349605e12,0.6768587968685167,0.0003888511100218346
911,0,0.2054976975964793,0.0003638224489105335,1.585652702609444e12,6.964526948401731e9,-0.0,4.759031347384532e12,0.6678675171885577,0.0016372010200974008
912,0,0.20675858911903944,0.0007353628364088415,1.5926287053189182e12,6.98748690292633e9,-0.0,4.779959350149895e12,0.6719654146368782,0.0033091327638397868
913,0,0.20454493610058444,0.0012821282691099604,1.599627693181563e12,7.01049727721129e9,-0.0,4.800956320912346e12,0.6647710423268994,0.005769577210994822
914,0,0.20442497033597168,0.0004314951765208662,1.6066497166581653e12,7.033558104486007e9,-0.0,4.822022390842045e12,0.664381153591908,0.0019417282943438978
915,0,0.20376384282003185,0.001287943591790137,1.613694826224443e12,7.056669450383115e9,-0.0,4.843157720876106e12,0.6622324891651035,0.005795746163055617
916,0,0.20496939522018431,0.0005401582648716456,1.620763072434492e12,7.07983136073435e9,-0.0,4.864362453998173e12,0.666150534465599,0.002430712191922405
917,0,0.20601819819343614,0.00011421652973131295,1.6278545058358433e12,7.103043898719537e9,-0.0,4.885636749289973e12,0.6695591441286675,0.0005139743837909083
918,0,0.20389675376026653,0.000285466410010376,1.6349691771470781e12,7.126307131631331e9,-0.0,4.906980769690484e12,0.6626644497208662,0.001284598845046692
919,0,0.20165514969277973,0.0005615358658189109,1.6421071370407412e12,7.149621102539192e9,-0.0,4.928394656192776e12,0.6553792365015341,0.002526911396185099
920,0,0.2016551922243514,0.0005512228336011053,1.6492684362808188e12,7.172985857499849e9,-0.0,4.949878552619043e12,0.6553793747291421,0.002480502751204974
921,0,0.20165517351035292,0.0005608854915049817,1.6564531256967793e12,7.196401460593349e9,-0.0,4.971432619509695e12,0.655379313908647,0.0025239847117724174
922,0,0.20049563219369795,0.0011299991872112825,1.6636612561320405e12,7.219867971617143e9,-0.0,4.993057013698965e12,0.6516108046295184,0.005084996342450771
923,0,0.2017926440085747,0.0001557447720799412,1.6708928786176687e12,7.243385431714398e9,-0.0,5.014751874854721e12,0.6558260930278678,0.0007008514743597354
924,0,0.2015889931874059,8.114556439869913e-5,1.6781480440407715e12,7.266953911616483e9,-0.0,5.036517370292858e12,0.6551642278590691,0.0003651550397941461
925,0,0.20158852903826685,7.716174128457897e-5,1.6854268034800408e12,7.290573459924372e9,-0.0,5.058353646950003e12,0.6551627193743672,0.00034722783578060534
926,0,0.19946028019933293,0.00019216331490324017,1.6927292080200662e12,7.314244141051352e9,-0.0,5.080260866593485e12,0.648245910647832,0.0008647349170645808
927,0,0.19946028019933293,0.00019216331490324017,1.7000553088200662e12,7.337965993580398e9,-0.0,5.102239167228962e12,0.648245910647832,0.0008647349170645808
928,0,0.1995807252700459,0.001150407511303797,1.707405157080917e12,7.361739080631019e9,-0.0,5.124288709744668e12,0.6486373571276491,0.005176833800867087
929,0,0.1995807252700459,0.001150407511303797,1.714778804072917e12,7.385563458444977e9,-0.0,5.146409648822467e12,0.6486373571276491,0.005176833800867087
930,0,0.19770631284168028,0.0007423533821155526,1.7221763011067537e12,7.409439189128145e9,-0.0,5.168602144782421e12,0.6425455167354609,0.0033405902195199864
931,0,0.19761126086693492,0.00034778496162690686,1.7295976995890193e12,7.433366313681485e9,-0.0,5.190866338448443e12,0.6422365978175385,0.0015650323273210809
932,0,0.19567002536734696,0.00011987532301531415,1.7370430508812393e12,7.457344901457146e9,-0.0,5.21320239727682e12,0.6359275824438776,0.0005394389535689137
933,0,0.19487419454793356,0.00046356024690263583,1.7445124065663584e12,7.481374996131864e9,-0.0,5.23561046482467e12,0.633341132280784,0.002086021111061861
934,0,0.19569170492380356,7.612606068338592e-5,1.7520058180435278e12,7.505456651217291e9,-0.0,5.258090694193422e12,0.6359980410023616,0.0003425672730752367
935,0,0.19539583806597516,0.0007309390440608052,1.7595233370551675e12,7.529589932465405e9,-0.0,5.280643249799986e12,0.6350364737144193,0.0032892256982736236
936,0,0.19486969588560554,0.0003611347934329677,1.7670650151433193e12,7.553774891764042e9,-0.0,5.303268283547824e12,0.6333265116282181,0.0016251065704483546
937,0,0.1944311200526394,0.00036433801074456525,1.774630904081413e12,7.578011583137163e9,-0.0,5.325965949318108e12,0.6319011401710781,0.0016395210483505437
938,0,0.1944896032535437,0.00019123703595225194,1.7822210555820425e12,7.602300060283277e9,-0.0,5.348736400963672e12,0.6320912105740171,0.0008605666617851337
939,0,0.19425025041501529,0.0002713181133292067,1.7898355214592493e12,7.62664038152816e9,-0.0,5.371579796795693e12,0.6313133138487996,0.00122093150998143
940,0,0.19448593596243124,0.0005328183308372925,1.797474353632012e12,7.651032599159102e9,-0.0,5.394496289577545e12,0.6320792918779016,0.002397682488767816
941,0,0.19410052319495524,0.0007967114917543422,1.8051376039897737e12,7.675476772672604e9,-0.0,5.417486039095146e12,0.6308267003836046,0.00358520171289454
942,0,0.19274591747417724,5.059310195105896e-6,1.8128253245256284e12,7.699972958679893e9,-0.0,5.44054920255083e12,0.626424231791076,2.276689587797653e-5
943,0,0.192454252430933,0.0007007844459186534,1.8205375672791697e12,7.724521204604911e9,-0.0,5.463685928663261e12,0.6254763204005322,0.0031535300066339407
944,0,0.19112137704851573,0.0008658101101284344,1.8282743843186345e12,7.749121573801331e9,-0.0,5.486896381349821e12,0.6211444754076761,0.0038961454955779547
945,0,0.19000657826289485,0.0006852184743514698,1.8360358277749602e12,7.7737741167088375e9,-0.0,5.510180712514892e12,0.6175213793544083,0.0030834831345816142
946,0,0.19136683800560517,0.00022778926670452993,1.8438219499403958e12,7.798478880020653e9,-0.0,5.533539070559142e12,0.6219422235182168,0.0010250517001703847
947,0,0.19176785391259274,0.0007168074241300156,1.8516328030075676e12,7.823235932052005e9,-0.0,5.556971624645682e12,0.6232455252159264,0.00322563340858507
948,0,0.1901109432657687,0.0014507515735299147,1.8594684392430134e12,7.84804533229633e9,-0.0,5.580478535773907e12,0.6178605656137482,0.006528382080884616
949,0,0.18930980275990103,7.2991948774883385e-6,1.8673289111098215e12,7.872907124929003e9,-0.0,5.604059950447803e12,0.6152568589696783,3.284637694869752e-5
950,0,0.18857720955986026,0.0004641964115058529,1.875214270994747e12,7.897821368156166e9,-0.0,5.62771602875361e12,0.6128759310695459,0.002088883851776338
951,0,0.1886564289218755,0.0007841145258889661,1.8831245713601514e12,7.922788114462494e9,-0.0,5.651446925493681e12,0.6131333939960955,0.0035285153665003473
952,0,0.19079099194387406,0.0009305322250412903,1.891059864698695e12,7.947807414349398e9,-0.0,5.675252793761932e12,0.6200707238175907,0.004187395012685806
953,0,0.18943637059725849,3.382929248942289e-5,1.8990202037346777e12,7.972879344261167e9,-0.0,5.699133811346214e12,0.61566820444109,0.00015223181620240301
954,0,0.1882269509245513,0.000559077136610393,1.9070056409905056e12,7.9980039455375e9,-0.0,5.72309012305227e12,0.6117375905047917,0.0025158471147467684
955,0,0.18935723247804093,0.00028940499767379476,1.915016229177015e12,8.023181265140963e9,-0.0,5.7471218790326045e12,0.615411005553633,0.0013023224895320764
956,0,0.18727018581263,0.0006789507769569682,1.92305202116662e12,8.048411379463479e9,-0.0,5.771229257600466e12,0.6086281038910475,0.003055278496306357
957,0,0.1860724489040511,0.00047746728635577836,1.9311130695831519e12,8.073694328140569e9,-0.0,5.795412402447373e12,0.6047354589381662,0.0021486027886010025
958,0,0.18675645779084257,0.0002579738439805558,1.9391994274226228e12,8.099030162742592e9,-0.0,5.81967146848478e12,0.6069584878202383,0.001160882297912501
959,0,0.18680192949038543,0.0002524371659446019,1.9473111475588938e12,8.124418948036205e9,-0.0,5.844006623607827e12,0.6071062708437527,0.0011359672467507087
960,0,0.18493026108817656,0.0003361703637491624,1.955448282990655e12,8.149860744110011e9,-0.0,5.868418031354955e12,0.6010233485365738,0.001512766636871231
961,0,0.18500726925645905,0.0005762367258628854,1.963610886736969e12,8.1753555916647835e9,-0.0,5.892905836852888e12,0.6012736250834919,0.002593065266382984
962,0,0.18494628838067972,0.0012039376187431006,1.9717990118789243e12,8.200903553811918e9,-0.0,5.917470206888141e12,0.6010754372372091,0.0054177192843439526
963,0,0.18494634764350626,0.0012088194403679269,1.9800127115590078e12,8.226504685095993e9,-0.0,5.942111300188434e12,0.6010756298413953,0.0054396874816556706
964,0,0.18393402963927233,0.0007195477972907147,1.9882520389968533e12,8.252159044812579e9,-0.0,5.966829280202473e12,0.5977855963276351,0.003237965087808216
965,0,0.18306978118185735,0.0007170938357048294,1.9965170473967405e12,8.277866683834866e9,-0.0,5.991624302503905e12,0.5949767888410364,0.003226922260671732
966,0,0.18366759862157386,0.00045085330818716044,2.0048077901489846e12,8.303627652543459e9,-0.0,6.016496522207997e12,0.596919695520115,0.0020288398868422222
967,0,0.183436561345755,0.0005112209490900726,2.0131243205250684e12,8.329442014762668e9,-0.0,6.041446107750432e12,0.5961688243737038,0.002300494270905327
968,0,0.1814425120297734,0.0013413340761821728,2.0214666919946729e12,8.355309829216251e9,-0.0,6.066473222686658e12,0.5896881640967636,0.006036003342819778
969,0,0.17926418034002012,0.00029979655715255734,2.029834957993546e12,8.38123114526813e9,-0.0,6.091578021771272e12,0.5826085861050654,0.001349084507186508
970,0,0.18190904369797245,0.00033450108767075007,2.0382291721078403e12,8.407205999687004e9,-0.0,6.116760647588553e12,0.5912043920184105,0.0015052548945183753
971,0,0.1811437566616097,0.00024445937377318605,2.0466493878799768e12,8.4332344782092905e9,-0.0,6.142021290461244e12,0.5887172091502315,0.0011000671819793371
972,0,0.18079413605235198,0.0007597715302988261,2.0550956589540088e12,8.459316621917534e9,-0.0,6.167360097549834e12,0.5875809421701439,0.0034189718863447175
973,0,0.1800088664458599,0.001073047227691859,2.063568039028916e12,8.4854524892449465e9,-0.0,6.192777233006417e12,0.5850288159490447,0.0048287125246133655
974,0,0.18056069443943606,0.0010551914078108086,2.0720665818852168e12,8.51164212889537e9,-0.0,6.218272851658873e12,0.5868222569281673,0.004748361335148638
975,0,0.17891061340720807,0.0012200757131434967,2.0805913412278726e12,8.53788560922953e9,-0.0,6.24384712777092e12,0.5814594935734262,0.005490340709145735
976,0,0.17938149450361263,0.00020030577865974477,2.0891423710448313e12,8.564182969546556e9,-0.0,6.269500207232608e12,0.582989857136741,0.0009013760039688515
977,0,0.17917649690497933,0.00023179656364818828,2.0977197251496238e12,8.590534275405409e9,-0.0,6.29523226192146e12,0.5823236149411828,0.0010430845364168473
978,0,0.17748808243920428,2.7623800505837456e-5,2.1063234575813604e12,8.616939585057795e9,-0.0,6.321043456605163e12,0.5768362679274139,0.00012430710227626855
979,0,0.1784613443882824,0.0011424107437534932,2.1149536223347253e12,8.643398938489515e9,-0.0,6.34693393844651e12,0.5799993692619178,0.005140848346890719
980,0,0.1785313125329159,0.0011167292646750895,2.123610273478504e12,8.669912404117785e9,-0.0,6.372903882556925e12,0.5802267657319767,0.005025281691037903
981,0,0.1778194342913335,0.00010499345142125222,2.1322934652227065e12,8.696480036771158e9,-0.0,6.398953450849799e12,0.5779131614468339,0.00047247053139563497
982,0,0.17833085017236447,0.0005629263846224211,2.1410032516472493e12,8.723101884275768e9,-0.0,6.425082798711556e12,0.5795752630601845,0.0025331687308008948
983,0,0.17659013304952045,0.0008476652591024765,2.1497396870976692e12,8.749778014731995e9,-0.0,6.451292101383882e12,0.5739179324109415,0.0038144936659611443
984,0,0.1773013422108129,0.0012930408590733078,2.1585028257774497e12,8.776508466071423e9,-0.0,6.47758150483683e12,0.5762293621851419,0.005818683865829885
985,0,0.17661774223105114,0.00027270857531771424,2.1672927221343955e12,8.803293307753729e9,-0.0,6.503951186003027e12,0.5740076622509163,0.0012271885889297142
986,0,0.17529004709491963,0.00027851318181671336,2.176109430547272e12,8.830132592208391e9,-0.0,6.530401305370201e12,0.5696926530584888,0.0012533093181752101
987,0,0.17529004707761897,0.00027915761530741823,2.1849530054912717e12,8.85702636750788e9,-0.0,6.556932019239005e12,0.5696926530022617,0.001256209268883382
988,0,0.17527909095163693,0.00026812573933598406,2.1938235014737502e12,8.883974693816809e9,-0.0,6.583543496017257e12,0.56965704559282,0.0012065658270119283
989,0,0.17529946308147595,0.00021573531972959165,2.2027209730743633e12,8.91097762624398e9,-0.0,6.610235899280934e12,0.5697232550147968,0.0009708089387831624
990,0,0.17391873548088765,0.0006141446998370824,2.211645474952453e12,8.938035225278849e9,-0.0,6.637009398073607e12,0.5652358903128849,0.002763651149266871
991,0,0.1741359136117816,2.7234052460169134e-6,2.220597061772469e12,8.965147535253973e9,-0.0,6.663864145664219e12,0.5659417192382902,1.225532360707611e-5
992,0,0.1733234498179125,0.0006446132987088626,2.229575788279238e12,8.992314620988804e9,-0.0,6.690800315741654e12,0.5633012119082157,0.0029007598441898818
993,0,0.17254274847389142,0.0005028172364438628,2.238581709308831e12,9.01953653389337e9,-0.0,6.717818068847284e12,0.5607639325401471,0.0022626775639973825
994,0,0.17212687285621533,0.0006608805151042751,2.2476148796502715e12,9.046813328016525e9,-0.0,6.744917568398154e12,0.5594123367826999,0.002973962317969238
995,0,0.17212687285621533,0.0006608805151042751,2.2566753542582715e12,9.074145058448883e9,-0.0,6.772098978898367e12,0.5594123367826999,0.002973962317969238
996,0,0.17254273871678794,0.0005027127764509077,2.2657631881088154e12,9.101531780448391e9,-0.0,6.799362465217782e12,0.5607639008295608,0.0022622074940290846
997,0,0.1714800231806763,0.00048310425434004364,2.2748784361656494e12,9.128973556137114e9,-0.0,6.826708199303054e12,0.5573100753371979,0.0021739691445301964
998,0,0.17018868181683805,0.0004233813758835941,2.2840211535827266e12,9.15647043622827e9,-0.0,6.854136341773086e12,0.5531132159047236,0.0019052161914761736
999,0,0.17050315462466947,0.00022714878930066762,2.293191395431315e12,9.1840224694028e9,-0.0,6.881647051502082e12,0.5541352525301758,0.0010221695518530043
1000,0,0.1703433859278607,0.000565800443585264,2.3023892169427812e12,9.211629718397726e9,-0.0,6.909240501454945e12,0.5536160042655472,0.002546101996133688
1001,0,0.1707420083612678,0.0012582921266116563,2.3116146733010103e12,9.23929223474993e9,-0.0,6.93691685368367e12,0.5549115271741203,0.0056623145697524534
1002,0,0.17048660392977305,0.0007788223286182387,2.3208678198362563e12,9.267010078135477e9,-0.0,6.964676278455492e12,0.5540814627717624,0.0035047004787820742
1003,0,0.17048660392977305,0.0007788223286182387,2.3301487119082563e12,9.294783300492405e9,-0.0,6.992518938485627e12,0.5540814627717624,0.0035047004787820742
1004,0,0.16943941690558736,0.00026833860441626174,2.339457404916509e12,9.322611961798903e9,-0.0,7.020445004729589e12,0.5506781049431589,0.0012075237198731778
1005,0,0.16943941690558736,0.00026833860441626174,2.348793954324509e12,9.350496109755575e9,-0.0,7.048454635979845e12,0.5506781049431589,0.0012075237198731778
1006,0,0.1685933975540197,0.0004117121004572101,2.358158415638234e12,9.378435806439327e9,-0.0,7.076548005639729e12,0.547928542050564,0.0018527044520574455
1007,0,0.16910273770747755,0.0003422050560206724,2.367550844448046e12,9.406431099210308e9,-0.0,7.104725272456733e12,0.549583897549302,0.0015399227520930259
1008,0,0.16725666210865112,0.0005623752591588909,2.3769712964188057e12,9.434482056627968e9,-0.0,7.132986616662187e12,0.5435841518531161,0.002530688666215009
1009,0,0.16662267367971542,0.0005368124892364908,2.386419827159845e12,9.462588721171762e9,-0.0,7.161332192502463e12,0.5415236894590751,0.002415656201564209
1010,0,0.16662267367971542,0.0005368124892364908,2.395896492447845e12,9.490751150193617e9,-0.0,7.189762169247707e12,0.5415236894590751,0.002415656201564209
1011,0,0.16667750567629358,0.00022232336157298896,2.4054013480802085e12,9.518969401015944e9,-0.0,7.21827671634691e12,0.5417018934479542,0.0010004551270784503
1012,0,0.16627644159444993,0.0003351991923261317,2.414934449867367e12,9.54724353070895e9,-0.0,7.24687600321009e12,0.5403984351819623,0.0015083963654675926
1013,0,0.16628893043073947,0.0005522099977429201,2.42449585375927e12,9.5755735914421e9,-0.0,7.275560194371578e12,0.5404390238999033,0.0024849449898431404
1014,0,0.16664689230283322,0.0003987252715342527,2.4340856157108965e12,9.603959638719837e9,-0.0,7.304329457951018e12,0.541602399984208,0.001794263721904137
1015,0,0.1666278047241576,0.000631255208645598,2.4437037917039917e12,9.632401730367254e9,-0.0,7.333183964618771e12,0.5415403653535122,0.002840648438905191
1016,0,0.16445406846522376,0.0013619239013848744,2.453350437878133e12,9.660899927944061e9,-0.0,7.362123888913033e12,0.5344757225119772,0.006128657556231935
1017,0,0.16645990924976584,0.0003512504131998589,2.4630256102823325e12,9.689454264268852e9,-0.0,7.39114937647909e12,0.540994705061739,0.001580626859399365
1018,0,0.16575616598805207,0.000289931378039536,2.4727293651667383e12,9.718064819016563e9,-0.0,7.420260620592123e12,0.5387075394611692,0.001304691201177912
1019,0,0.16279847722254526,0.0007347991724955981,2.482461758701405e12,9.746731645773188e9,-0.0,7.449457788341475e12,0.5290950509732721,0.0033065962762301913
1020,0,0.16333049247451373,0.0009413564399488834,2.4922228472060415e12,9.775454779539503e9,-0.0,7.478741027924252e12,0.5308241005421697,0.004236103979769975
1021,0,0.16326745609751553,0.0003551281670140932,2.502012687065217e12,9.804234289995472e9,-0.0,7.50811052302016e12,0.5306192323169254,0.0015980767515634195
1022,0,0.16252346637896237,0.00045383740253469846,2.511831334602632e12,9.83307023267775e9,-0.0,7.537566443194028e12,0.5282012657316277,0.002042268311406143
1023,0,0.16209386069552115,0.0004125766076763408,2.5216788463503745e12,9.861962659355717e9,-0.0,7.567108954170523e12,0.5268050472604437,0.0018565947345435335
1024,0,0.16102789828030237,0.0001928979624465088,2.5315552787440234e12,9.890911628614006e9,-0.0,7.596738228956719e12,0.5233406694109827,0.0008680408310092896
1025,0,0.16152573368168327,0.0006020375024808091,2.541460688442429e12,9.91991718802226e9,-0.0,7.626454429280387e12,0.5249586344654706,0.002709168761163641
1026,0,0.16221949165853056,0.0013442090611216284,2.5513951320153345e12,9.948979397591825e9,-0.0,7.656257729913879e12,0.5272133478902243,0.006048940775047328
1027,0,0.1623860772250062,0.001097066592629481,2.561358666140336e12,9.978098315165998e9,-0.0,7.686148303535145e12,0.5277547509812701,0.004936799666832664
1028,0,0.16238600719660456,0.00110296758461631,2.571351347556211e12,1.000727399470612e10,-0.0,7.71612631900168e12,0.5277545233889649,0.004963354130773395
1029,0,0.16238600719660456,0.00110296758461631,2.581373233068211e12,1.0036506490891094e10,-0.0,7.746191946058725e12,0.5277545233889649,0.004963354130773395
1030,0,0.16238612434850627,0.0011023290073705616,2.5914243795004014e12,1.0065795858977211e10,-0.0,7.776345355246126e12,0.5277549041326454,0.004960480533167527
1031,0,0.1623860584033674,0.0011027112085961466,2.601504843756294e12,1.0095142154221771e10,-0.0,7.806586717246353e12,0.527754689810944,0.00496220043868266
1032,0,0.15970601537888285,0.0002450789276553511,2.6116146828275225e12,1.0124545441305656e10,-0.0,7.836916212599915e12,0.5190445499813693,0.00110285517444908
1033,0,0.15964494380779345,0.0002520235576033737,2.6217539536969595e12,1.015400575685559e10,-0.0,7.867333993134867e12,0.5188460673753287,0.0011341060092151817
1034,0,0.15930140049814434,0.0001309480831123283,2.6319227133905156e12,1.0183523166315718e10,-0.0,7.897840240579936e12,0.517729551618969,0.0005892663740054774
1035,0,0.1574097833070151,0.0006157681943130802,2.642121019055155e12,1.0213097729304861e10,-0.0,7.928435130775377e12,0.511581795747799,0.002770956874408861
1036,0,0.1574102602635277,0.0006154446780329386,2.652348927903926e12,1.0242729489190273e10,-0.0,7.959118822897197e12,0.511583345856465,0.002769501051148224
1037,0,0.15835503122368946,3.363281621442302e-5,2.6626064971345156e12,1.0272418504505836e10,-0.0,7.989891492038037e12,0.5146538514769907,0.00015134767296490358
1038,0,0.1569232393437816,0.0011892804874692265,2.672893784027893e12,1.030216484195558e10,-0.0,8.020753321922e12,0.5100005278672902,0.005351762193611519
1039,0,0.15817774618126043,0.00043629039586528303,2.683210845928006e12,1.0331968539359598e10,-0.0,8.051704466466617e12,0.5140776750890964,0.0019633067813937736
1040,0,0.15755677670525164,1.6400253208010988e-5,2.693557740253019e12,1.036182966769097e10,-0.0,8.082745114145588e12,0.5120595242920678,7.380113943604945e-5
1041,0,0.15640448217020492,0.0011012374918395068,2.703934524437473e12,1.0391748277536905e10,-0.0,8.113875432478445e12,0.508314567053166,0.00495556871327778
1042,0,0.1568733667683511,0.00048165290698510416,2.714341255980369e12,1.0421724416784496e10,-0.0,8.145095586309076e12,0.509838441997141,0.0021674380814329687
1043,0,0.15704659379631775,0.00012472189545509327,2.7247779924685547e12,1.0451758147252428e10,-0.0,8.176405755115729e12,0.5104014298380327,0.0005612485295479197
1044,0,0.15695596849125476,5.3622278865239625e-6,2.7352447914820947e12,1.0481849524097961e10,-0.0,8.207806111676177e12,0.510106897596578,2.413002548935783e-5
1045,0,0.15662867194388358,0.00022925789233644786,2.7457417107449883e12,1.0511998602482855e10,-0.0,8.239296828849596e12,0.5090431838176216,0.0010316605155140154
1046,0,0.15573006924418306,0.0007544465981535381,2.756268807963468e12,1.0542205438804043e10,-0.0,8.270878081025562e12,0.5061227250435949,0.003395009691690921
1047,0,0.15553218640779146,6.642273210959084e-5,2.7668261408999116e12,1.0572470083949272e10,-0.0,8.302550036994977e12,0.5054796058253223,0.0002989022944931588
1048,0,0.15466975046294912,0.0008695644130912693,2.7774137673838145e12,1.0602792597834555e10,-0.0,8.334312875146799e12,0.5026766890045846,0.003913039858910712
1049,0,0.15560593823380145,0.0005261009807544246,2.7880317453869585e12,1.0633173027289639e10,-0.0,8.366166760239871e12,0.5057192992598547,0.0023674544133949105
1050,0,0.1536572373497495,0.0001695572661345849,2.798680132793397e12,1.0663611443621655e10,-0.0,8.39811188300934e12,0.4993860213866859,0.0007630076976056321
1051,0,0.15280295383313286,0.0005879215039989481,2.809358987609444e12,1.0694107888406446e10,-0.0,8.430148403105732e12,0.4966095999576818,0.0026456467679952665
1052,0,0.15280295383313286,0.0005879215039989481,2.820068367921444e12,1.0724662417774948e10,-0.0,8.462276495577803e12,0.4966095999576818,0.0026456467679952665
1053,0,0.15258751349152375,0.000269490570647294,2.8308083318366475e12,1.07552750906124e10,-0.0,8.49449633857821e12,0.49590941884745215,0.001212707567912823
1054,0,0.152611892907875,0.0007248158590959525,2.8415789374997314e12,1.0785945960609123e10,-0.0,8.526808104982284e12,0.4959886519505937,0.0032616713659317864
1055,0,0.15362665624031518,0.00058492202123166,2.852380243167589e12,1.0816675080468094e10,-0.0,8.559211966726251e12,0.49928663278102436,0.00263214909554247
1056,0,0.15149374330452625,0.0020954592697064456,2.8632123070439443e12,1.0847462519468285e10,-0.0,8.591708113514563e12,0.4923546657397103,0.009429566713679005
1057,0,0.1511867241866478,0.00032935297261588945,2.8740751876540874e12,1.0878308316104841e10,-0.0,8.624296702468729e12,0.49135685360660536,0.0014820883767715026
1058,0,0.15274141233491306,0.0010041790499187423,2.8849689432131313e12,1.0909212525331692e10,-0.0,8.656977908587799e12,0.49640959008846747,0.00451880572463434
1059,0,0.1506361352863369,0.00010856925971437049,2.8958936322252456e12,1.0940175221234943e10,-0.0,8.689751927062559e12,0.4895674396805949,0.0004885616687146672
1060,0,0.15086964101967956,2.8527969404629032e-5,2.906849313147983e12,1.0971196438676327e10,-0.0,8.722618911848924e12,0.4903263333139586,0.00012837586232083064
1061,0,0.1503548956154957,0.00028550318273982533,2.9178360446169683e12,1.1002276243367414e10,-0.0,8.755579049595857e12,0.488653410750361,0.001284764322329214
1062,0,0.15258588459858344,0.00031916379960154494,2.928853885169981e12,1.1033414678715416e10,-0.0,8.788632503625791e12,0.49590412494539615,0.0014362370982069523
1063,0,0.15001150382863243,0.0002151374608617542,2.93990289353987e12,1.1064611825605915e10,-0.0,8.821779477079219e12,0.4875373874430554,0.0009681185738778939
1064,0,0.1495710257437053,0.00015303216043557628,2.9509831284250884e12,1.1095867715708134e10,-0.0,8.855020121088367e12,0.4861058336670422,0.0006886447219600932
1065,0,0.1491964084560024,0.0005579405489786395,2.9620946485687607e12,1.1127182411297289e10,-0.0,8.888354619462852e12,0.48488832748200783,0.0025107324704038776
1066,0,0.1491007788326602,0.0004083734465296536,2.9732375128696514e12,1.1158555966916164e10,-0.0,8.92178314786298e12,0.48457753120614566,0.0018376805093834412
1067,0,0.14949996181541914,0.0011215505387757157,2.9844117801566147e12,1.1189988437058891e10,-0.0,8.955305882185223e12,0.4858748759001122,0.005046977424490721
1068,0,0.14756485098742744,1.2926098405804174e-5,2.9956175093592905e12,1.1221479886513668e10,-0.0,8.988923009437307e12,0.4795857657091392,5.816744282611878e-5
1069,0,0.14915413323919952,0.00017722719621727525,3.006854759564391e12,1.1253030350842882e10,-0.0,9.02263468548665e12,0.4847509330273984,0.0007975223829777387
1070,0,0.14889510434547445,0.00028378076511302965,3.018123589783817e12,1.1284639903305035e10,-0.0,9.05644110675257e12,0.48390908912279196,0.0012770134430086335
1071,0,0.14771839752797156,0.0008068525537966017,3.0294240590961646e12,1.1316308596021517e10,-0.0,9.09034244724288e12,0.4800847919659076,0.0036308364920847077
1072,0,0.14750016423931275,0.0012125765234045618,3.040756226684833e12,1.1348036477948322e10,-0.0,9.12433887767577e12,0.4793755337777664,0.005456594355320529
1073,0,0.14786730069098808,0.0001406604527974669,3.052120151826653e12,1.1379823605622723e10,-0.0,9.15843057700653e12,0.48056872724571126,0.000632972037588601
1074,0,0.14684841768339976,1.043446346328966e-5,3.0635158936989946e12,1.1411670040826336e10,-0.0,9.19261773014849e12,0.47725735747104925,4.695508558480347e-5
1075,0,0.14730184535176158,0.00043720179521361535,3.074943511667751e12,1.144357582926748e10,-0.0,9.22690050479479e12,0.4787309973932251,0.001967408078461269
1076,0,0.14657363481299499,0.00023902201664996025,3.086403065148261e12,1.147554103505907e10,-0.0,9.261279088575299e12,0.4763643131422337,0.0010755990749248211
1077,0,0.14631608828450338,0.0003179238661033257,3.097894613545497e12,1.1507565707918598e10,-0.0,9.295753653882832e12,0.475527286924636,0.0014306573974649656
1078,0,0.14661055137241513,0.0005301366307718836,3.1094182163840703e12,1.1539649902820398e10,-0.0,9.330324378856318e12,0.4764842919603492,0.002385614838473476
1079,0,0.14706141441548395,0.0015194545865379453,3.1209739331870664e12,1.1571793676292196e10,-0.0,9.364991443532213e12,0.47794959685032284,0.006837545639420754
1080,0,0.14706209155280586,0.0015384522598942323,3.1325618236041133e12,1.1603997085663206e10,-0.0,9.399755028912148e12,0.47795179754661904,0.006923035169524045
1081,0,0.14563507975164847,1.1324299700570434e-5,3.144181947302105e12,1.1636260189446283e10,-0.0,9.434615317489326e12,0.4733140091928575,5.095934865256695e-5
1082,0,0.14470850244627903,0.0015525021389304998,3.1558343639123735e12,1.166858303631449e10,-0.0,9.469572481379904e12,0.47030263295040686,0.006986259625187249
1083,0,0.14469479160282045,0.00015667514485941895,3.1675191332922554e12,1.170096568031049e10,-0.0,9.504626698484004e12,0.4702580727091665,0.0007050381518673853
1084,0,0.1445206979131478,8.543161633295208e-5,3.179236315256937e12,1.1733408180125906e10,-0.0,9.539778151999545e12,0.46969226821773036,0.0003844422734982844
1085,0,0.14463950415835083,0.0011063712175678098,3.1909859696251753e12,1.1765910589514673e10,-0.0,9.575027019998244e12,0.47007838851464023,0.004978670479055144
1086,0,0.14463950299947806,0.0011063375704396332,3.2027681564011733e12,1.179847296511352e10,-0.0,9.61037348371211e12,0.4700783847483037,0.00497851906697835
1087,0,0.14487480478995285,0.0019650250512263517,3.2145829355656646e12,1.18310953609277e10,-0.0,9.645817721762746e12,0.47084311556734676,0.008842612730518583
1088,0,0.14266130396364352,0.0004109615103033179,3.2264303671569478e12,1.186377784120349e10,-0.0,9.68135992407245e12,0.4636492378818414,0.0018493267963649305
1089,0,0.14235552244222316,0.0008171702529990998,3.238310511282254e12,1.1896520446622147e10,-0.0,9.717000255089264e12,0.46265544793722524,0.0036772661384959493
1090,0,0.1419236357202004,0.0012028876476344874,3.2502234280976846e12,1.19293232391939e10,-0.0,9.752738902623664e12,0.46125181609065125,0.005412994414355193
1091,0,0.1419233619235456,0.0012031449005007744,3.262169177825238e12,1.196218627234634e10,-0.0,9.78857604530462e12,0.4612509262515232,0.005414152052253485
1092,0,0.14192336660416058,0.0012031420093675744,3.274147820737245e12,1.199510960271332e10,-0.0,9.8245118654257e12,0.46125094146352186,0.005414139042154084
1093,0,0.14197627534387414,0.0007273153407629379,3.2861594171443257e12,1.2028093285370222e10,-0.0,9.860546543765326e12,0.4614228948675909,0.0032729190334332206
1094,0,0.141249398422651,0.0004509827459406729,3.298204027455676e12,1.206113737825415e10,-0.0,9.896680264354365e12,0.45906054487361575,0.002029422356733028
1095,0,0.14202217713367377,0.0012094224609083871,3.3102817120822793e12,1.2094241929122923e10,-0.0,9.93291320030732e12,0.46157207568443975,0.005442401074087742
1096,0,0.14123570099882726,0.001742324640773223,3.322392531462736e12,1.2127407003245138e10,-0.0,9.969245544093936e12,0.4590160282461886,0.007840460883479504
1097,0,0.14017716413054582,0.00027707917796471193,3.3345365462669707e12,1.2160632651691277e10,-0.0,1.000567747263836e13,0.4555757834242739,0.0012468563008412037
1098,0,0.14065656763486428,0.0016427526895108555,3.3467138169905977e12,1.2193918923658356e10,-0.0,1.0042209161186277e13,0.45713384481330893,0.0073923871027988496
1099,0,0.1406565243424846,0.0016424244711375426,3.358924404334528e12,1.2227265881069036e10,-0.0,1.0078840798960344e13,0.45713370411307497,0.007390910120118941
1100,0,0.1402622628298935,0.0009414250254990449,3.3711683689970605e12,1.2260673578868446e10,-0.0,1.011557256775823e13,0.4558523541971539,0.004236412614745702
1101,0,0.13894406099326714,0.0007148590880407715,3.3834457717660845e12,1.2294142073946232e10,-0.0,1.0152404651648717e13,0.4515681982281182,0.003216865896183472
1102,0,0.13899231611567198,0.00017091293018993209,3.395756673429308e12,1.232767141412777e10,-0.0,1.0189337224939494e13,0.4517250273759339,0.0007691081858546944
1103,0,0.13899795222803013,0.00017346351229586762,3.408101134902509e12,1.2361261659203238e10,-0.0,1.0226370475198664e13,0.4517433447410979,0.0007805858053314043
1104,0,0.13929436355600316,0.0005967250512635318,3.420479217106078e12,1.2394912863321844e10,-0.0,1.0263504584001238e13,0.45270668155701027,0.002685262730685893
1105,0,0.139199074597532,0.0006962956218745265,3.4328909809664165e12,1.242862508393345e10,-0.0,1.0300739736780047e13,0.452396992441979,0.003133330298435369
1106,0,0.13895556499847417,0.0005193244639186793,3.445336487609088e12,1.2462398375478348e10,-0.0,1.0338076115669965e13,0.45160558624504105,0.002336960087634057
1107,0,0.13853188461686966,8.880551651514745e-5,3.4578157980775474e12,1.2496232793280846e10,-0.0,1.037551390408435e13,0.4502286250048264,0.00039962482431816354
1108,0,0.13827840887420617,3.807131861893742e-5,3.470328973575603e12,1.2530128391425875e10,-0.0,1.0413053284124266e13,0.44940482884117006,0.0001713209337852184
1109,0,0.1385066849451393,7.823773851001192e-6,3.482876075276404e12,1.2564085224134132e10,-0.0,1.0450694438288348e13,0.4501467260717027,3.5206982329505365e-5
1110,0,0.13719081038733683,0.0011994039916322745,3.4954571644454673e12,1.259810335316204e10,-0.0,1.0488437557564398e13,0.44587013375884466,0.005397317962345235
1111,0,0.1385791779701239,0.00023331402599016058,3.508072302426733e12,1.2632182820062057e10,-0.0,1.0526282810662213e13,0.45038232840290265,0.0010499131169557226
1112,0,0.13850601040758193,0.0003422168083488941,3.5207215505551943e12,1.2666323693463034e10,-0.0,1.05642303965757e13,0.45014453382464126,0.0015399756375700235
1113,0,0.13820241622498927,4.017459575169025e-5,3.5334049703154883e12,1.2700526024634615e10,-0.0,1.0602280495102838e13,0.4491578527312151,0.0001807856808826061
1114,0,0.13610370972411445,0.0012586029655849984,3.5461226231242627e12,1.2734789873808079e10,-0.0,1.0640433296297938e13,0.44233705660337197,0.005663713345132493
1115,0,0.1385120279956782,4.873079270491937e-5,3.558874570557127e12,1.276911527593384e10,-0.0,1.0678688962109104e13,0.4501640909859541,0.00021928856717213716
1116,0,0.13627829680660178,0.0006254855285030506,3.5716608742268276e12,1.2803502315729517e10,-0.0,1.0717047710127312e13,0.4429044646214558,0.002814684878263728
1117,0,0.13534354535821036,0.001024752136200337,3.5844815957374863e12,1.2837951029189821e10,-0.0,1.0755509703867545e13,0.43986652241418367,0.004611384612901516
1118,0,0.13690762585182595,3.6457549089993885e-5,3.597336796887974e12,1.2872461467775848e10,-0.0,1.0794075124085424e13,0.4449497840184343,0.0001640589709049725
1119,0,0.13539877439612927,0.0007342529853703421,3.6102265392923027e12,1.290703370455805e10,-0.0,1.0832744176108156e13,0.4400460167874201,0.0033041384341665394
1120,0,0.13303021440414675,0.0004275919675237067,3.6231508848795566e12,1.2941667787580948e10,-0.0,1.0871517037211105e13,0.4323481968134769,0.0019241638538566802
1121,0,0.13303052243553415,0.00042638931958712684,3.636109895472062e12,1.2976363761857672e10,-0.0,1.0910393881570387e13,0.432349197915486,0.0019187519381420708
1122,0,0.1345455564446938,0.00028807537892028794,3.649103633056683e12,1.301112168532376e10,-0.0,1.0949374897876574e13,0.4372730584452548,0.0012963392051412957
1123,0,0.13428738061721227,0.0005462390589374337,3.6621321595219263e12,1.3045941623615248e10,-0.0,1.0988460283797998e13,0.4364339870059399,0.0024580757652184516
1124,0,0.13520693941851272,0.00014011307558249112,3.6751955369869565e12,1.308082362257134e10,-0.0,1.102765021478323e13,0.43942255311016637,0.00063050884012121
1125,0,0.13243756542217408,0.00020898354151349836,3.6882938275007886e12,1.3115767752905964e10,-0.0,1.106694489451842e13,0.43042208762206574,0.0009404259368107426
1126,0,0.13243777989768635,0.00020891498934051407,3.70142709322114e12,1.3150774049289803e10,-0.0,1.1106344486279178e13,0.43042278466748063,0.0009401174520323134
1127,0,0.13243756542217408,0.00020898354151349836,3.7145953963407886e12,1.3185842575736982e10,-0.0,1.1145849186514791e13,0.43042208762206574,0.0009404259368107426
1128,0,0.13243777989768635,0.00020891498934051407,3.72779879913314e12,1.3220973387456654e10,-0.0,1.1185459181917965e13,0.43042278466748063,0.0009401174520323134
1129,0,0.13097783735479318,0.00037486925083030087,3.741037363859971e12,1.3256166544246477e10,-0.0,1.1225174664594303e13,0.42567797140307784,0.001686911628736354
1130,0,0.13097783735479318,0.00037486925083030087,3.754311152979971e12,1.329142209215097e10,-0.0,1.1264995811150625e13,0.42567797140307784,0.001686911628736354
1131,0,0.13135332991788595,0.000510754696931081,3.7676202288515376e12,1.3326740089781515e10,-0.0,1.1304922812691357e13,0.42689832223312935,0.0022983961361898644
1132,0,0.1334766661095823,0.00033388272722929206,3.780964653986803e12,1.336212058798163e10,-0.0,1.1344955851608402e13,0.4337991648561425,0.0015024722725318143
1133,0,0.13358436797599266,0.0015328842849565173,3.794344490881107e12,1.3397563653839745e10,-0.0,1.1385095128919322e13,0.43414919592197615,0.006897979282304328
1134,0,0.13070237231456583,0.002045523717297027,3.8077598021325034e12,1.3433069345699263e10,-0.0,1.1425340835890459e13,0.4247827100223389,0.009204856727836622
1135,0,0.13070237432704437,0.0020455251304451402,3.821210650428507e12,1.3468637700205908e10,-0.0,1.14656931393052e13,0.42478271656289424,0.009204863087003131
1136,0,0.13070237460289308,0.0020455087423831356,3.8346970984445073e12,1.3504268781652153e10,-0.0,1.1506152237512338e13,0.4247827174594025,0.00920478934072411
1137,0,0.130702376304824,0.0020455582487894208,3.84821920892451e12,1.35399626452424e10,-0.0,1.1546718318716098e13,0.42478272299067804,0.009205012119552394
1138,0,0.13070237477857033,0.0020455102399353194,3.861777044676508e12,1.3575719346180256e10,-0.0,1.1587391571276623e13,0.42478271803035356,0.009204796079708937
1139,0,0.13054692430492149,0.0003338296067001398,3.875370668641294e12,1.3611538940219599e10,-0.0,1.1628172184268828e13,0.42427750399099484,0.001502233230150629
1140,0,0.13137729877203463,0.0006331654103675088,3.889000143586705e12,1.3647421478836935e10,-0.0,1.16690603422874e13,0.4269762210091126,0.00284924434665379
1141,0,0.13137729877203463,0.0006331654103675088,3.902665532586705e12,1.3683367023028322e10,-0.0,1.1710056240688611e13,0.4269762210091126,0.00284924434665379
1142,0,0.13137729877203463,0.0006331654103675088,3.916366898658705e12,1.371937562537268e10,-0.0,1.1751160065516896e13,0.4269762210091126,0.00284924434665379
1143,0,0.1292357407440367,0.00043637565031781145,3.930104304889825e12,1.3755447347810472e10,-0.0,1.1792372013657543e13,0.4200161574181193,0.0019636904264301513
1144,0,0.1291172046397644,0.0004012655146621157,3.943877814407281e12,1.3791582232433462e10,-0.0,1.18336922594966e13,0.4196309150792343,0.0018056948159795205
1145,0,0.12878019565810625,0.0005004660393704986,3.9576874904299453e12,1.3827780341483416e10,-0.0,1.1875121000568566e13,0.4185356358888453,0.0022520971771672438
1146,0,0.12878019565810625,0.0005004660393704986,3.9715333961899453e12,1.386404172842819e10,-0.0,1.191665842458876e13,0.4185356358888453,0.0022520971771672438
1147,0,0.12878019565810625,0.0005004660393704986,3.9854155949979453e12,1.3900366449511877e10,-0.0,1.1958304722592178e13,0.4185356358888453,0.0022520971771672438
1148,0,0.12929279928886678,0.00020334607486073575,3.9993341501996167e12,1.3936754558327936e10,-0.0,1.2000060082760854e13,0.42020159768881704,0.0009150573368733109
1149,0,0.12754210082091993,0.0014802706058916794,4.0132891252427485e12,1.3973206118693678e10,-0.0,1.2041924705136287e13,0.4145118276679898,0.006661217726512557
1150,0,0.12794771463040888,0.0004214613227304653,4.0272805836069224e12,1.4009721172131899e10,-0.0,1.2083898764344762e13,0.41583007254882887,0.001896575952287094
1151,0,0.12786720965100168,0.001035040939527914,4.041308588793863e12,1.404629978194334e10,-0.0,1.2125982460222922e13,0.41556843136575544,0.004657684227875613
1152,0,0.126355128595801,0.0007859440798725736,4.0553732043654443e12,1.4082942006303547e10,-0.0,1.2168175986896242e13,0.41065416793635323,0.0035367483594265815
1153,0,0.1274962977403732,0.0009388926334933277,4.069474493992701e12,1.4119647887741137e10,-0.0,1.221047952057283e13,0.41436296765621283,0.004225016850719974
1154,0,0.12657609359873226,0.0008795967222550681,4.083612521376547e12,1.4156417496037365e10,-0.0,1.2252893269050572e13,0.41137230419587983,0.0039581852501478065
1155,0,0.1271079970176352,0.00024942670789565265,4.0977873502434194e12,1.4193250875514843e10,-0.0,1.2295417410976225e13,0.4131009903073144,0.001122420185530437
1156,0,0.12540456082630314,0.0007877829007159054,4.1119990443942935e12,1.4230148092720884e10,-0.0,1.2338052150791049e13,0.4075648226854852,0.0035450230532215743
1157,0,0.126372458121637,0.0003583593802404788,4.1262476677303843e12,1.4267109187754198e10,-0.0,1.2380797662501223e13,0.41071048889532025,0.0016126172110821546
1158,0,0.12637260721230462,0.00031970227120861746,4.1405332841226533e12,1.4304134226975964e10,-0.0,1.2423654150715512e13,0.41071097343999,0.0014386602204387786
1159,0,0.12577050201403558,0.00015324304640691603,4.154855957532707e12,1.4341223264461031e10,-0.0,1.2466621805977627e13,0.40875413154561563,0.0006895937088311221
1160,0,0.12548670940041803,0.00021801307513152492,4.1692157519779414e12,1.4378376352546518e10,-0.0,1.250970081697602e13,0.4078318055513586,0.0009810588380918621
1161,0,0.12554801253027503,0.001686541657313306,4.1836127315481973e12,1.4415593546292953e10,-0.0,1.2552891375697922e13,0.40803104072339386,0.007589437457909877
1162,0,0.12505107533219428,0.0008823369559331647,4.1980469604606553e12,1.4452874903778126e10,-0.0,1.2596193677729527e13,0.4064159948296314,0.003970516301699241
1163,0,0.12505107533219428,0.0008823369559331647,4.2125185027966553e12,1.4490220476827782e10,-0.0,1.2639607911754055e13,0.4064159948296314,0.003970516301699241
1164,0,0.12470979369186619,0.0002884476804947411,4.22702742283577e12,1.452763032323756e10,-0.0,1.268313427341275e13,0.4053068294985651,0.001298014562226335
1165,0,0.12387258013750263,0.00045090892875743454,4.2415737848737114e12,1.4565104498625746e10,-0.0,1.2726772956025283e13,0.40258588544688356,0.0020290901794084554
1166,0,0.12531712536984277,0.0006219743779138365,4.2561576532666855e12,1.4602643049673166e10,-0.0,1.2770524142652227e13,0.407280657451989,0.002798884700612264
1167,0,0.12530872775653787,0.0005907231965310289,4.2707790924689067e12,1.4640246043005516e10,-0.0,1.2814388039718531e13,0.40725336520874805,0.00265825438438963
1168,0,0.12342172517946892,0.00024129341727530118,4.2854381668675312e12,1.4677913535104933e10,-0.0,1.285836484213503e13,0.401120606833274,0.0010858203777388553
1169,0,0.12412629278249876,0.000955924295889643,4.3001349410347036e12,1.4715645567417034e10,-0.0,1.290245472727581e13,0.40341045154312094,0.0043016593315033935
1170,0,0.12492725389104331,0.0003476219354861615,4.314869479553544e12,1.4753442202781654e10,-0.0,1.2946657897700992e13,0.40601357514589076,0.0015642987096877268
1171,0,0.12324085059948053,0.0004112790006567665,4.329641847009575e12,1.4791303504281391e10,-0.0,1.2990974556503934e13,0.40053276444831176,0.0018507555029554491
1172,0,0.1232411307574284,0.0004114311753121158,4.344452108122036e12,1.4829229514285471e10,-0.0,1.3035404882620535e13,0.4005336749616423,0.0018514402889045212
1173,0,0.1214527277386318,0.0007597764652848994,4.359300327607026e12,1.4867220298548635e10,-0.0,1.3079949082590523e13,0.39472136515055334,0.003418994093782047
1174,0,0.12208174428782212,0.00062550213011019,4.3741865703079165e12,1.490527589951214e10,-0.0,1.3124607335719336e13,0.39676566893542187,0.002814759585495855
1175,0,0.12129761717936993,0.0011061802734851458,4.389110901046729e12,1.49433963838976e10,-0.0,1.3169379850032951e13,0.3942172558329523,0.004977811230683156
1176,0,0.12129778648723571,0.0010838585845374575,4.404073384743053e12,1.4981581800264135e10,-0.0,1.3214266812367572e13,0.3942178060835161,0.0048773636304185585
1177,0,0.12364207307301919,0.0011545420577533834,4.419074086309175e12,1.5019832198984518e10,-0.0,1.3259268411895602e13,0.40183673748731236,0.005195439259890225
1178,0,0.12226938040817509,0.00020177102991659145,4.434113070817424e12,1.5058147653715723e10,-0.0,1.3304384865259697e13,0.39737548632656905,0.0009079696346246615
1179,0,0.12128618320129461,0.00021463571642172746,4.449190403324962e12,1.5096528207025377e10,-0.0,1.3349616352757957e13,0.3941800954042075,0.0009658607238977736
1180,0,0.12105912960258597,0.0002237358194524455,4.464306148950615e12,1.513497391301197e10,-0.0,1.339496306840351e13,0.3934421712084044,0.0010068111875360048
1181,0,0.12130233118849121,0.0005741661346935216,4.479460372895322e12,1.517348482770009e10,-0.0,1.3440425208618486e13,0.39423257636259645,0.002583747606120847
1182,0,0.12137133396718991,0.0001164486031077654,4.494653140345368e12,1.5212061008204096e10,-0.0,1.3486002971351875e13,0.3944568353933672,0.0005240187139849443
1183,0,0.12137133687068517,0.0001177484808629052,4.509884516657372e12,1.52507025093457e10,-0.0,1.353169655189859e13,0.3944568448297268,0.0005298681638830734
1184,0,0.12151861842140205,0.0007325777740357685,4.525154567163678e12,1.5289409385616863e10,-0.0,1.357750614540669e13,0.39493550986955667,0.0032965999831609583
1185,0,0.12005505208236227,6.688795364095251e-6,4.540463357238682e12,1.5328181697512777e10,-0.0,1.3623431954313959e13,0.39017891926767734,3.009957913842863e-5
1186,0,0.1205986405215437,0.00035100920086837337,4.555810952375197e12,1.5367019489221872e10,-0.0,1.3669474161841943e13,0.39194558169501703,0.0015795414039076801
1187,0,0.12011640962254819,0.00014695782764170498,4.571197418075882e12,1.5405922825058718e10,-0.0,1.3715632975268816e13,0.3903783312732816,0.0006613102243876724
1188,0,0.1192061141743071,0.0007273442518711062,4.586622819917367e12,1.544489175834244e10,-0.0,1.376190858899345e13,0.38741987106649806,0.003273049133419978
1189,0,0.12027099864230957,0.0009109023490404464,4.602087223466146e12,1.5483926337016787e10,-0.0,1.3808301191246814e13,0.39088074558750613,0.0040990605706820085
1190,0,0.11920611494537532,0.0007273315361697419,4.617590694501369e12,1.5523026628570345e10,-0.0,1.3854810993497342e13,0.3874198735724698,0.0032729919127638383
1191,0,0.1192591031809015,0.0007393883923979777,4.633133298652807e12,1.5562192678362604e10,-0.0,1.3901438181277057e13,0.3875920853379299,0.0033272477657908996
1192,0,0.11990113386919485,3.8459479982124595e-5,4.648715101744749e12,1.5601424543134623e10,-0.0,1.3948182953671719e13,0.38967868507488324,0.00017306765991956068
1193,0,0.1193890126577127,3.2826864104043216e-5,4.664336169683708e12,1.564072228325709e10,-0.0,1.3995045514242e13,0.3880142911375663,0.00014772088846819447
1194,0,0.11895983670246077,0.0006758267405287412,4.679996568318931e12,1.5680085950139381e10,-0.0,1.4042026056147492e13,0.3866194692829975,0.0030412203323793357
1195,0,0.11846101136198924,0.00037081804004213646,4.6956963635997e12,1.5719515599395065e10,-0.0,1.4089124777677402e13,0.38499828692646504,0.001668681180189614
1196,0,0.11846101136198924,0.00037081804004213646,4.7114356215357e12,1.5759011284440514e10,-0.0,1.4136341874655156e13,0.38499828692646504,0.001668681180189614
1197,0,0.11837075677683431,0.0008047592911166789,4.727214408202203e12,1.5798573062168348e10,-0.0,1.4183677547213309e13,0.3847049595247115,0.003621416810025055
1198,0,0.1179496373699767,0.0009387266703490271,4.743032789714541e12,1.5838200988440529e10,-0.0,1.4231131994437213e13,0.38333632145242424,0.004224270016570622
1199,0,0.11776017152565502,5.327383077254012e-6,4.758890832234411e12,1.5877895116717312e10,-0.0,1.4278705412709648e13,0.3827205574583788,2.3973223847643054e-5
1200,0,0.11762494180294761,3.115341272148797e-5,4.774788602027031e12,1.5917655502624353e10,-0.0,1.4326398001122191e13,0.38228106085957975,0.00014019035724669587
1201,0,0.11770724481947409,0.0003834633903036877,4.790726165362851e12,1.5957482200811666e10,-0.0,1.437420995781196e13,0.3825485456632908,0.0017255852563665946
1202,0,0.11770724481947409,0.0003834633903036877,4.806703588562851e12,1.59973752673019e10,-0.0,1.4422141482734035e13,0.3825485456632908,0.0017255852563665946
1203,0,0.11682973547098097,0.00018619381800388368,4.8227209380171045e12,1.6037334759586088e10,-0.0,1.4470192777764957e13,0.37969664028068817,0.0008378721810174765
1204,0,0.1169959359137363,0.0004769343480119238,4.838778280251582e12,1.6077360727055252e10,-0.0,1.4518364035122941e13,0.380236791719643,0.002146204566053657
1205,0,0.1174325775673168,0.0002156091398747284,4.854875681645204e12,1.611745322713707e10,-0.0,1.4566655457054965e13,0.3816558770937796,0.0009702411294362778
1206,0,0.11547161568865195,0.0009047771487733912,4.871013208891079e12,1.6157612322855251e10,-0.0,1.4615067252472355e13,0.37528275098811886,0.004071497169480261
1207,0,0.11638758737584515,8.698613730246695e-5,4.887190928518334e12,1.619783805372585e10,-0.0,1.4663599602328768e13,0.3782596589714967,0.00039143761786110127
1208,0,0.11483003561154717,0.0006281223376438552,4.9034089072382e12,1.6238130490637833e10,-0.0,1.47122527254523e13,0.3731976157375283,0.0028265505193973486
1209,0,0.11483003561154717,0.0006281223376438552,4.9196672117582e12,1.6278489676836468e10,-0.0,1.476102680753709e13,0.3731976157375283,0.0028265505193973486
1210,0,0.11419922441855127,4.2488451744496225e-6,4.935965908826743e12,1.6318915673869335e10,-0.0,1.4809922056555152e13,0.37114747936029163,1.91198032850233e-5
1211,0,0.11640360779932149,5.470994823425501e-5,4.95230506535282e12,1.6359408526637497e10,-0.0,1.4858938660405188e13,0.37831172534779484,0.00024619476705414756
1212,0,0.11477041391843507,0.0011650823108694253,4.968684748194672e12,1.6399968309908575e10,-0.0,1.490807684341452e13,0.373003845234914,0.005242870398912414
1213,0,0.11477041391843507,0.0011650823108694253,4.985105024298672e12,1.6440595062671293e10,-0.0,1.4957336786721605e13,0.373003845234914,0.005242870398912414
1214,0,0.11406494440510562,7.25674268408508e-5,5.001565960684495e12,1.648128884692716e10,-0.0,1.5006718699485078e13,0.37071106931659326,0.0003265534207838286
1215,0,0.11431637998358171,0.0007825037634246954,5.018067624388067e12,1.6522049712846722e10,-0.0,1.50562227767207e13,0.37152823494664056,0.003521266935411129
1216,0,0.11341366739842224,0.00018270588871953201,5.034610082462327e12,1.656287772176186e10,-0.0,1.5105849227200094e13,0.3685944190448723,0.0008221764992378941
1217,0,0.11442753005120082,0.00014359800519647486,5.051193402180549e12,1.6603772919755783e10,-0.0,1.515559824116224e13,0.37188947266640265,0.0006461910233841368
1218,0,0.1149652106505727,9.53707191072295e-5,5.067817650734186e12,1.6644735368919989e10,-0.0,1.5205470028610361e13,0.3736369346143613,0.00042916823598253273
1219,0,0.11387315435305878,0.0002642952882587554,5.084482895390981e12,1.6685765127768642e10,-0.0,1.5255464795358996e13,0.370087751647441,0.0011893287971643993
1220,0,0.11375825196757167,6.279288334397971e-5,5.101189203456837e12,1.6726862243714338e10,-0.0,1.5305582733874656e13,0.36971431889460793,0.0002825679750479087
1221,0,0.11279888168268093,3.2663209265262015e-5,5.117936642348271e12,1.6768026777186655e10,-0.0,1.5355824052596635e13,0.366596365468713,0.00014698444169367907
1222,0,0.11292716012402298,0.000974538852212721,5.134725279455856e12,1.6809258777616411e10,-0.0,1.5406188946791398e13,0.3670132704030747,0.004385424834957245
1223,0,0.11255578838998975,7.753236353593915e-5,5.15155518239361e12,1.68505583047645e10,-0.0,1.5456677624333375e13,0.3658063122674667,0.00034889563591172616
1224,0,0.11236450084754512,0.0004666338199594833,5.168426418636531e12,1.6891925411683243e10,-0.0,1.5507290285263758e13,0.36518462775452165,0.0020998521898176747
1225,0,0.11236450084754512,0.0004666338199594833,5.185339055780531e12,1.6933360153444109e10,-0.0,1.5558027132188504e13,0.36518462775452165,0.0020998521898176747
1226,0,0.11244078118090708,7.919749369477954e-5,5.202293161491095e12,1.6974862585458952e10,-0.0,1.5608888368281582e13,0.365432538837948,0.0003563887216265079
1227,0,0.11236568212980498,0.0004858471966873527,5.219288803534471e12,1.7016432763455587e10,-0.0,1.5659874197225533e13,0.3651884669218662,0.002186312385093087
1228,0,0.11167901808475701,0.0003459460977772547,5.236326049596788e12,1.705807074385708e10,-0.0,1.5710984823859707e13,0.36295680877546027,0.0015567574399976461
1229,0,0.11236568046051318,0.00048654402787511557,5.253404967638468e12,1.709977657595761e10,-0.0,1.5762220444213434e13,0.36518846149666784,0.00218944812543802
1230,0,0.11167862479334843,0.000342355837130606,5.270525625388139e12,1.7141550322820707e10,-0.0,1.581358127168133e13,0.3629555305783824,0.001540601267087727
1231,0,0.11149636259331575,9.960590795008567e-5,5.28768809093416e12,1.718339203404491e10,-0.0,1.5865067502975125e13,0.36236317842827614,0.00044822658577538553
1232,0,0.11127475829229183,0.0011349832038449713,5.304892432157662e12,1.7225301766255623e10,-0.0,1.5916679343869264e13,0.3616429644499485,0.005107424417302371
1233,0,0.11127491677280994,0.00112662421516449,5.322138717157942e12,1.7267279573803986e10,-0.0,1.5968416997342371e13,0.36164347951163234,0.005069808968240205
1234,0,0.11127523424900192,0.0011015981484917687,5.33942701402252e12,1.730932551237142e10,-0.0,1.6020280668243816e13,0.36164451130925623,0.004957191668212959
1235,0,0.11127474238309762,0.001135854677835604,5.356757390909634e12,1.735143963701622e10,-0.0,1.6072270560805398e13,0.36164291274506727,0.005111346050260218
1236,0,0.11127474238309765,0.001135854677835604,5.374129916037634e12,1.7393622002793995e10,-0.0,1.6124386879415746e13,0.3616429127450673,0.005111346050260218
1237,0,0.1097554645261189,0.0007776047717391822,5.391544657678775e12,1.7435872669157616e10,-0.0,1.6176629834069193e13,0.3567052597098864,0.00349922147282632
1238,0,0.10912543385286705,0.0006739688304528632,5.409001684129492e12,1.7478191684169563e10,-0.0,1.6228999620872426e13,0.3546576600218179,0.0030328597370378844
1239,0,0.10924422095671385,0.0007514871051210749,5.426501063806523e12,1.7520579103322895e10,-0.0,1.6281496445210543e13,0.35504371810932,0.0033816919730448375
1240,0,0.10953801397210244,0.00046569166070320727,5.444042865166353e12,1.756303498331475e10,-0.0,1.6334120514143938e13,0.35599854540933296,0.0020956124731644327
1241,0,0.10941918751751156,0.001026923142153087,5.461627156632415e12,1.7605559380846657e10,-0.0,1.6386872034998285e13,0.3556123594319126,0.004621154139688891
1242,0,0.10931663549051027,0.0004965908127231577,5.479254006766985e12,1.7648152349779003e10,-0.0,1.643975121165854e13,0.3552790653441584,0.00223465865725421
1243,0,0.10982739643026601,0.00030494667533152286,5.496923484206581e12,1.7690813943395443e10,-0.0,1.6492758247433953e13,0.35693903839836455,0.0013722600389918529
1244,0,0.1088923622852368,0.0007579805719146737,5.51463565755855e12,1.773354422265222e10,-0.0,1.6545893355420812e13,0.3539001774270196,0.0034109125736160317
1245,0,0.10880597368523581,0.0002570878407937016,5.532390595567625e12,1.777634323601765e10,-0.0,1.6599156733274352e13,0.3536194144770164,0.0011568952835716573
1246,0,0.1096761107092803,0.0005767874439994113,5.550188366955372e12,1.781921103818247e10,-0.0,1.6652548586619984e13,0.35644735980516096,0.002595543497997351
1247,0,0.10759909790001143,0.000293987408489743,5.568029040595661e12,1.7862147695390766e10,-0.0,1.6706069135556625e13,0.34969706817503715,0.0013229433382038434
1248,0,0.10906631151673117,0.000580484999212344,5.585912685335479e12,1.7905153244078445e10,-0.0,1.675971856327442e13,0.3544655124293763,0.002612182496455548
1249,0,0.10748128467164186,0.0001892387903657377,5.603839370080016e12,1.7948227758132317e10,-0.0,1.6813497099827246e13,0.34931417518283603,0.0008515745566458196
1250,0,0.10793016985168191,0.00032176121961005215,5.621809163857502e12,1.7991371278041977e10,-0.0,1.686740493369497e13,0.3507730520179662,0.0014479254882452347
1251,0,0.1079509963907926,0.0003310436238244025,5.639822135660082e12,1.803458386585103e10,-0.0,1.6921442280519555e13,0.35084073827007595,0.0014896963072098112
1252,0,0.10816434890479497,0.00029945982026905664,5.657878354622388e12,1.807786557480846e10,-0.0,1.6975609345037805e13,0.35153413394058364,0.001347569191210755
1253,0,0.10652494140518473,0.00010708208878299104,5.675977889851048e12,1.8121216465746304e10,-0.0,1.702990634172907e13,0.34620605956685035,0.0004818693995234597
1254,0,0.10776634785680876,0.0009455221981252496,5.694120810600705e12,1.816463658021273e10,-0.0,1.708433346098606e13,0.35024063053462845,0.004254849891563623
1255,0,0.1069619017517574,0.001503247211515353,5.712307186103104e12,1.820812598721261e10,-0.0,1.713889092784872e13,0.34762618069321155,0.006764612451819089
1256,0,0.10694322566777688,0.0015129571024785973,5.730537085672045e12,1.8251684733736675e10,-0.0,1.719357893990122e13,0.3475654834202749,0.006808306961153688
1257,0,0.10694322566777688,0.0015129571024785973,5.748810578696045e12,1.8295312876947567e10,-0.0,1.7248397707627045e13,0.3475654834202749,0.006808306961153688
1258,0,0.10699179118148461,0.0014820925716083622,5.767127734568824e12,1.8339010471761192e10,-0.0,1.7303347438906754e13,0.347723321339825,0.00666941657223763
1259,0,0.10696189754574245,0.001503446232304475,5.785488622815096e12,1.8382777573531464e10,-0.0,1.7358428342261018e13,0.34762616702366295,0.006765508045370137
1260,0,0.10696179689709182,0.0015032820254316564,5.80389331291893e12,1.8426614236948788e10,-0.0,1.7413640625636543e13,0.3476258399155484,0.006764769114442454
1261,0,0.1069617853124063,0.0015035335153204868,5.822341874494909e12,1.847052051708791e10,-0.0,1.7468984497552945e13,0.34762580226532047,0.006765900818942191
1262,0,0.10449297072146677,0.0001827450019523479,5.840834377200107e12,1.851449647593437e10,-0.0,1.7524460175429064e13,0.33960215484476697,0.0008223525087855655
1263,0,0.10629505463464847,2.8389199526861588e-5,5.859370890684972e12,1.8558542149419125e10,-0.0,1.7580067844031383e13,0.34545892756260754,0.00012775139787087714
1264,0,0.10530320492848955,0.0013589717975123067,5.877951484722208e12,1.8602657612416367e10,-0.0,1.7635807737372082e13,0.342235416017591,0.00611537308880538
1265,0,0.10530327575309104,0.0013650436601410935,5.896576229162311e12,1.8646842909303707e10,-0.0,1.7691680051106883e13,0.3422356461975459,0.006142696470634921
1266,0,0.1048121424047372,0.0011342735377301047,5.915245193849945e12,1.8691098099217037e10,-0.0,1.7747684999758824e13,0.3406394628153959,0.005104230919785471
1267,0,0.10579698335047943,0.00035637593318324935,5.933958448704865e12,1.8735423231595306e10,-0.0,1.780382278572639e13,0.3438401958890582,0.001603691699324622
1268,0,0.10548563454784154,0.0012414993853272051,5.952716063665866e12,1.877981836916457e10,-0.0,1.786009362843481e13,0.34282831228048505,0.005586747233972423
1269,0,0.10547647608867346,0.0005492887688935029,5.971518108795777e12,1.8824283562472958e10,-0.0,1.7916497731982406e13,0.34279854728818876,0.002471799460020763
1270,0,0.10413691389218482,3.5848834313956246e-5,5.990364654199672e12,1.886881887101887e10,-0.0,1.7973035311994293e13,0.3384449701496007,0.0001613197544128031
1271,0,0.10521701896977981,0.00044525456879457564,6.009255769940389e12,1.8913424339231354e10,-0.0,1.8029706565222664e13,0.3419553116517844,0.0020036455595755904
1272,0,0.10321993030470668,0.0006170881540150299,6.028191526256971e12,1.8958100037503094e10,-0.0,1.808651172144696e13,0.3354647734902967,0.0027768966930676346
1273,0,0.10325393747425492,0.0009320816741669944,6.047171993409142e12,1.9002846006475113e10,-0.0,1.814345097283368e13,0.33557529679132847,0.004194367533751475
1274,0,0.10368603387428738,0.000982650387241375,6.066197241720374e12,1.9047662305685352e10,-0.0,1.8200524535722766e13,0.33697961009143396,0.004421926742586188
1275,0,0.10368600961366295,0.0009825023370591958,6.085267341488334e12,1.9092548992389053e10,-0.0,1.825773262380771e13,0.3369795312444046,0.004421260516766381
1276,0,0.10368603387428738,0.000982650387241375,6.104382363184374e12,1.9137506120327763e10,-0.0,1.831507544635385e13,0.33697961009143396,0.004421926742586188
1277,0,0.10368603387428738,0.000982650387241375,6.123542377240374e12,1.9182533744444183e10,-0.0,1.8372553214414848e13,0.33697961009143396,0.004421926742586188
1278,0,0.10416072241393365,0.0008783841207841633,6.142747454166584e12,1.9227631918349033e10,-0.0,1.8430166137483484e13,0.33852234784528434,0.003952728543528735
1279,0,0.10412947743013663,0.0011015423983362182,6.161997664618182e12,1.9272800699714363e10,-0.0,1.8487914430316492e13,0.3384208016479441,0.004956940792512982
1280,0,0.1037131429374608,6.623014244222439e-5,6.181293079150382e12,1.9318040143175625e10,-0.0,1.8545798304114418e13,0.3370677145467476,0.00029803564099000976
1281,0,0.10371313685097587,6.454447990858249e-5,6.200633768478372e12,1.936335030136166e10,-0.0,1.8603817967565914e13,0.33706769476567155,0.0002904501595886212
1282,0,0.10330267526097714,1.2755258126162516e-5,6.220019803363084e12,1.9408731231538788e10,-0.0,1.866197363546964e13,0.3357336945981757,5.7398661567731324e-5
1283,0,0.10303153175161149,0.0005395598528578106,6.239451254527363e12,1.9454182987082138e10,-0.0,1.872026551789902e13,0.33485247819273734,0.002428019337860148
1284,0,0.10243049769358314,0.0004900849970861376,6.258928192934451e12,1.9499705624230534e10,-0.0,1.8778693828577555e13,0.33289911750414525,0.0022053824868876193
1285,0,0.10190918042131311,0.0014038179537450403,6.2784506894083955e12,1.954529919671784e10,-0.0,1.8837258778374027e13,0.3312048363692676,0.006317180791852681
1286,0,0.10190923413784868,0.0013906746082515838,6.29801881497652e12,1.9590963758300346e10,-0.0,1.8895960578197727e13,0.3312050109480082,0.006258035737132127
1287,0,0.10186432658788869,0.0016355056061053757,6.317632640597015e12,1.96366993654119e10,-0.0,1.8954799442688098e13,0.33105906141063823,0.007359775227474191
1288,0,0.10122395537406483,0.0006397606278078852,6.33729223744394e12,1.9682506074543705e10,-0.0,1.901377558656835e13,0.3289778549657107,0.0028789228251354833
1289,0,0.10122395537406483,0.0006397606278078852,6.35699767651594e12,1.972838393709265e10,-0.0,1.9072889218396484e13,0.3289778549657107,0.0028789228251354833
1290,0,0.10122395537406483,0.0006397606278078852,6.37674902905194e12,1.9774333009763813e10,-0.0,1.913214055354338e13,0.3289778549657107,0.0028789228251354833
1291,0,0.10138697255893443,0.0007383641601276833,6.396546366283514e12,1.9820353346998634e10,-0.0,1.9191529804691727e13,0.32950766081653693,0.003322638720574575
1292,0,0.10132598338864557,0.0006801850655770549,6.416389759501942e12,1.986644500476293e10,-0.0,1.9251057186651766e13,0.3293094460130981,0.003060832795096747
1293,0,0.10081105958574209,0.0007792692297292829,6.436279280067483e12,1.9912608038569965e10,-0.0,1.931072291380348e13,0.3276359436536618,0.003506711533781773
1294,0,0.10011560360324268,0.0002926859916385638,6.456214999388327e12,1.9958842502554974e10,-0.0,1.937052719891781e13,0.3253757117105387,0.001317086962373537
1295,0,0.09956449977613743,0.000878229006982199,6.476196988892449e12,2.000514845067194e10,-0.0,1.943047025472771e13,0.32358462427244666,0.0039520305314198955
1296,0,0.09956446586915982,0.0008804389342889768,6.49622532011639e12,2.0051525936728764e10,-0.0,1.9490552293884086e13,0.3235845140747694,0.003961975204300396
1297,0,0.09956449977613743,0.000878229006982199,6.516300064628449e12,2.0097975017089146e10,-0.0,1.955077353253617e13,0.32358462427244666,0.0039520305314198955
1298,0,0.09956459324228571,0.0008799211181423391,6.536421294036603e12,2.01444957466209e10,-0.0,1.9611134185077324e13,0.32358492803742855,0.003959645031640526
1299,0,0.09956449977613743,0.000878229006982199,6.556589080020449e12,2.019108818018902e10,-0.0,1.9671634466045086e13,0.32358462427244666,0.0039520305314198955
1300,0,0.09927663765281347,0.00047202515699369256,6.5768034943246875e12,2.0237752373448364e10,-0.0,1.9732274591158188e13,0.32264907237164375,0.0021241132064716167
1301,0,0.09943584530163466,0.0007970096369475845,6.597064608709938e12,2.0284488379223026e10,-0.0,1.979305477265922e13,0.32316649723031265,0.0035865433662641303
1302,0,0.09948490096927928,0.00010666994508184437,6.6173724950323545e12,2.0331296253920677e10,-0.0,1.9853975227572367e13,0.32332592815015765,0.0004800147528682997
1303,0,0.09919259222218005,0.00042091919688998225,6.637727225208495e12,2.0378176052990826e10,-0.0,1.991503617183855e13,0.32237592472208515,0.0018941363860049201
1304,0,0.09883222395564815,0.0004338208060498678,6.658128871127116e12,2.042512783054523e10,-0.0,1.9976237819903863e13,0.3212047278558565,0.0019521936272244053
1305,0,0.09862021268602664,0.0008636976063311347,6.678577504868752e12,2.047215164082259e10,-0.0,2.0037580386404727e13,0.32051569122958656,0.003886639228490106
1306,0,0.09878762032892756,0.0007023699666546574,6.699073198428395e12,2.051924753805564e10,-0.0,2.0099064086272273e13,0.32105976606901454,0.003160664849945958
1307,0,0.09755821844991622,0.00014980127188350136,6.719616023968316e12,2.0566415581886517e10,-0.0,2.016068914155736e13,0.3170642099622277,0.0006741057234757561
1308,0,0.09851268273215796,0.00046891974051706947,6.740206053641751e12,2.0613655817424347e10,-0.0,2.0222455755549297e13,0.32016621887951335,0.0021101388323268126
1309,0,0.09800555405798475,0.0002451220448248139,6.760843359715276e12,2.066096830938784e10,-0.0,2.0284364157273406e13,0.31851805068845046,0.0011030492017116626
1310,0,0.09800555405798475,0.0002451220448248139,6.781528014395276e12,2.0708353107249203e10,-0.0,2.034641455610118e13,0.31851805068845046,0.0011030492017116626
1311,0,0.09826681448570078,0.0006376923372070257,6.8022600900391455e12,2.075581026648738e10,-0.0,2.0408607169325812e13,0.31936714707852754,0.0028696155174316156
1312,0,0.09826667902596328,0.0006375876969748058,6.82303965906292e12,2.0803339843345753e10,-0.0,2.047094221540671e13,0.3193667068343807,0.0028691446363866262
1313,0,0.09813792030468764,0.0008271508669646208,6.843866793863702e12,2.0850941892260593e10,-0.0,2.0533419910674457e13,0.31894824099023483,0.0037221789013407933
1314,0,0.0976042081791644,0.0002176816830833749,6.864741566997099e12,2.0898616468804794e10,-0.0,2.0596040473012402e13,0.31721367658228433,0.000979567573875187
1315,0,0.09706082210537223,0.00015787533249588155,6.885664051033512e12,2.094636362667028e10,-0.0,2.0658804118037906e13,0.31544767184245975,0.000710438996231467
1316,0,0.09706088643081892,0.00015794660735150845,6.906634318497619e12,2.09941834191728e10,-0.0,2.072171106113378e13,0.3154478809001615,0.000710759733081788
1317,0,0.09747760308844644,0.00045106463319105107,6.927652442081513e12,2.1042075901439625e10,-0.0,2.0784761520114473e13,0.3168022100374509,0.0020297908493597298
1318,0,0.09726021153051481,0.00015076206216239896,6.948718494518581e12,2.1090041131109077e10,-0.0,2.0847955716283184e13,0.31609568747417316,0.0006784292797307953
1319,0,0.09710522232557038,0.00019678345039259563,6.96983254861967e12,2.1138079161066322e10,-0.0,2.0911293864826812e13,0.31559197255810373,0.0008855255267666804
1320,0,0.09710522232557038,0.00019678345039259563,6.99099467714767e12,2.1186190045840958e10,-0.0,2.097477618336239e13,0.31559197255810373,0.0008855255267666804
1321,0,0.0962058022432343,0.000445129249574943,7.0122049529966875e12,2.1234373843046593e10,-0.0,2.1038402893667863e13,0.31266885729051147,0.0020030816230872436
1322,0,0.09685486364270224,2.2286341217814254e-5,7.033463449137456e12,2.1282630600859406e10,-0.0,2.1102174205198676e13,0.3147783068387823,0.00010028853548016414
1323,0,0.09538375837480767,0.0003678799812825562,7.054770238526557e12,2.13309603839036e10,-0.0,2.1166090349377906e13,0.3099972147181249,0.0016554599157715029
1324,0,0.09538354725850799,0.00037408868043939077,7.076125394262199e12,2.1379363237296173e10,-0.0,2.1230151531917934e13,0.309996528590151,0.0016833990619772585
1325,0,0.09736580825206423,4.727740369899424e-5,7.097528989382979e12,2.1427839214390846e10,-0.0,2.129435796968489e13,0.31643887681920874,0.00021274831664547407
1326,0,0.09678909162273583,0.0003325056396032561,7.118981097083467e12,2.1476388382188187e10,-0.0,2.135870989769807e13,0.3145645477738914,0.0014962753782146523
1327,0,0.09662445460281743,0.0003761811733828435,7.1404817905683545e12,2.1525010787405136e10,-0.0,2.142320752431826e13,0.31402947745915666,0.0016928152802227958
1328,0,0.09657267741826348,0.0003427009413374815,7.16203114308186e12,2.1573706485595047e10,-0.0,2.1487851069788363e13,0.31386120160935627,0.0015421542360186669
1329,0,0.09709982452472274,6.628361419693321e-5,7.183629227954685e12,2.162247553022459e10,-0.0,2.1552640751713797e13,0.3155744297053489,0.00029827626388619945
1330,0,0.09583002178004595,0.00020366882131894921,7.205276118632726e12,2.1671317982465508e10,-0.0,2.16175767980464e13,0.31144757078514934,0.0009165096959352715
1331,0,0.09416747671382937,0.000823317048628794,7.226971888443709e12,2.1720233893162014e10,-0.0,2.168265942335493e13,0.3060442993199455,0.003704926718829573
1332,0,0.0951352561453434,0.0006469487333268961,7.248716610926761e12,2.176922330904325e10,-0.0,2.1747888836718848e13,0.30918958247236605,0.0029112692999710326
1333,0,0.09512699013238135,0.000644109836095863,7.270510359608941e12,2.1818286294415493e10,-0.0,2.181326527084691e13,0.3091627179302394,0.0028984942624313836
1334,0,0.09535300481167733,0.0009744367501911247,7.292353208042386e12,2.1867422900756393e10,-0.0,2.187878894156664e13,0.30989726563795134,0.004384965375860061
1335,0,0.0950406147253681,0.0011940862173971107,7.314245229943564e12,2.1916633184854427e10,-0.0,2.1944460071837094e13,0.3088819978574463,0.005373387978286999
1336,0,0.09482040305125412,0.0005731996990460046,7.336186499000279e12,2.196591719974317e10,-0.0,2.20102788798566e13,0.3081663099165759,0.002579398645707021
1337,0,0.09482041597985444,0.0005730951817992283,7.358177088952301e12,2.2015274999726994e10,-0.0,2.207624558568269e13,0.3081663519345269,0.0025789283180965273
1338,0,0.09482040574889586,0.0005731494033023728,7.380217073616284e12,2.206470664010417e10,-0.0,2.2142360410843098e13,0.30816631868391153,0.0025791723148606777
1339,0,0.09482040472033915,0.0005731081331885608,7.402306526864282e12,2.2114212175558357e10,-0.0,2.220862357620836e13,0.3081663153411022,0.0025789865993485236
1340,0,0.0948206369626948,0.0005730029537275173,7.424445522608671e12,2.2163791660767494e10,-0.0,2.227503530281977e13,0.3081670701287581,0.002578513291773828
1341,0,0.09484011154508486,0.0004709949574053171,7.446634134857341e12,2.22134451503557e10,-0.0,2.2341595811769656e13,0.3082303625215258,0.002119477308323927
1342,0,0.09486322564235294,0.00020227563324937137,7.468872437592166e12,2.2263172699032215e10,-0.0,2.240830532450907e13,0.30830548333764707,0.0009102403496221712
1343,0,0.09465279660503478,3.256358964771888e-5,7.491160504992236e12,2.231297436209352e10,-0.0,2.247516406329936e13,0.30762158896636305,0.00014653615341473497
1344,0,0.09465279641985536,3.229259736439185e-5,7.513498411080236e12,2.236285019300569e10,-0.0,2.2542172248319414e13,0.3076215883645299,0.00014531668813976331
1345,0,0.09410216770026694,0.0008281417102060677,7.535886230110429e12,2.241280024845073e10,-0.0,2.26093301040558e13,0.3058320450258676,0.0037266376959273046
1346,0,0.09365338206610471,0.0008734856683099655,7.558324036311355e12,2.2462824581344658e10,-0.0,2.2676637850178555e13,0.3043734917148403,0.003930685507394845
1347,0,0.09362217585413243,0.0008703611090873761,7.580811904035133e12,2.251292324548248e10,-0.0,2.2744095707629766e13,0.3042720715259304,0.003916624990893193
1348,0,0.09362237766153814,0.0008701751252209414,7.603349907603471e12,2.256309629652851e10,-0.0,2.281170390011696e13,0.30427272739999894,0.003915788063494237
1349,0,0.09362201107237672,0.0008704982090181033,7.625938121450857e12,2.2613343789197975e10,-0.0,2.287946265017721e13,0.30427153598522433,0.003917241940581465
1350,0,0.09365317689948327,0.0008734049663630117,7.648576620007013e12,2.2663665778029522e10,-0.0,2.2947372180332844e13,0.30437282492332063,0.0039303223486335526
1351,0,0.09295849351515972,8.273152604500156e-5,7.671265477860858e12,2.2714062319673206e10,-0.0,2.301543271601764e13,0.3021151039242691,0.00037229186720250703
1352,0,0.09295849351515972,8.273152604500156e-5,7.694004769532858e12,2.276453346493295e10,-0.0,2.308364447505649e13,0.3021151039242691,0.00037229186720250703
1353,0,0.09313792986616853,4.38539449430972e-5,7.716794569681269e12,2.2815079269801376e10,-0.0,2.3152007682359992e13,0.30269827206504774,0.0001973427522439374
1354,0,0.0922705558780745,0.00034601249972610943,7.739634952996768e12,2.2865699792131954e10,-0.0,2.32205225655499e13,0.2998793066037421,0.0015570562487674925
1355,0,0.09227092964587646,0.00034607590707008435,7.762525994205394e12,2.2916395081449055e10,-0.0,2.3289189341158074e13,0.2998805213490985,0.0015573415818153796
1356,0,0.09207650497249878,1.6584623219453518e-5,7.785467768103851e12,2.2967165195156372e10,-0.0,2.3358008236528188e13,0.29924864116062105,7.463080448754083e-5
1357,0,0.09110281980111558,4.606768874800514e-5,7.808460349560459e12,2.301801018936303e10,-0.0,2.342697947740517e13,0.2960841643536256,0.00020730459936602313
1358,0,0.0914180200369401,0.0005456772921661468,7.831503813448393e12,2.306893011322102e10,-0.0,2.349610328030575e13,0.29710856512005535,0.0024555478147476606
1359,0,0.09098610557429036,0.0011330186691284351,7.85459823476367e12,2.3119925026630848e10,-0.0,2.3565379876427656e13,0.2957048431164437,0.005098584011077958
1360,0,0.09146124681845633,0.0005255622256374069,7.877743688520844e12,2.31709949798775e10,-0.0,2.3634809484112555e13,0.29724905215998304,0.002365030015368331
1361,0,0.0907493941492355,0.0010259041430649395,7.900940249759122e12,2.3222140032936504e10,-0.0,2.370439233506746e13,0.29493553098501535,0.004616568643792228
1362,0,0.09073577981490834,0.0009392367450458842,7.924187993624458e12,2.3273360235475803e10,-0.0,2.3774128647093586e13,0.2948912843984521,0.004226565352706479
1363,0,0.09075303065432842,0.0005008488293634927,7.947486995317955e12,2.3324655643782043e10,-0.0,2.384401864715697e13,0.2949473496265674,0.0022538197321357173
1364,0,0.09141086784848862,0.0005796776302388374,7.970837330004373e12,2.337602631077503e10,-0.0,2.3914062557892766e13,0.297085320507588,0.002608549336074768
1365,0,0.08990250090078203,0.0010131026484266998,7.994239073019225e12,2.3427472298342594e10,-0.0,2.3984260614218414e13,0.2921831279275416,0.004558961917920149
1366,0,0.09004271413104692,0.0011355504870481869,8.017692299702112e12,2.347899365106125e10,-0.0,2.405461302764755e13,0.2926388209259025,0.005109977191716841
1367,0,0.08968037500136189,0.0006638738035150743,8.041197085479234e12,2.3530590429075424e10,-0.0,2.412512003106687e13,0.29146121875442615,0.0029874321158178344
1368,0,0.09125495202134794,0.0007012853210865665,8.06475350573496e12,2.358226268050537e10,-0.0,2.4195781841196387e13,0.2965785940693808,0.003155783944889549
1369,0,0.09125360523279036,0.0008272005755222966,8.088361636004525e12,2.3634010469049347e10,-0.0,2.426659869612403e13,0.29657421700656866,0.003722402589850335
1370,0,0.08927798490788481,7.244392644593273e-5,8.112021551892669e12,2.368583385027121e10,-0.0,2.433757082297889e13,0.29015345095062567,0.0003259976690066973
1371,0,0.08927798315803517,7.288978034838793e-5,8.135733328940666e12,2.373773286832569e10,-0.0,2.440869843353386e13,0.2901534452636143,0.0003280040115677457
1372,0,0.08927798490788481,7.244392644593273e-5,8.159497042860669e12,2.378970758287452e10,-0.0,2.447998176084317e13,0.29015345095062567,0.0003259976690066973
1373,0,0.08927980072944526,0.00022599080835358594,8.183312769367673e12,2.38417580483974e10,-0.0,2.4551421031081957e13,0.2901593523706971,0.0010169586375911367
1374,0,0.08958029414983093,0.0002918610080868307,8.2071805842077e12,2.3893884318603676e10,-0.0,2.462301646955375e13,0.2911359559869505,0.0013133745363907382
1375,0,0.08900963614447122,5.61882399270408e-5,8.231100563282464e12,2.3946086451002357e10,-0.0,2.4694768306845777e13,0.28928131746953145,0.0002528470796716836
1376,0,0.08880385502998557,0.00015750164726607537,8.255072782409161e12,2.3998364496848118e10,-0.0,2.476667676525385e13,0.2886125288474531,0.0007087574126973392
1377,0,0.08879750470805639,0.00019070127101633734,8.279097317582495e12,2.4050718511034233e10,-0.0,2.4838742072111645e13,0.28859189030118326,0.000858155719573518
1378,0,0.08879750447783552,0.00019070395988673994,8.303174244774495e12,2.4103148548511604e10,-0.0,2.4910964455074496e13,0.28859188955296544,0.0008581678194903297
1379,0,0.08862116175382212,0.0002727672892066306,8.327303640046541e12,2.4155654664196896e10,-0.0,2.4983344141880977e13,0.2880187756999219,0.0012274528014298376
1380,0,0.08856733083887673,0.00026902969847204805,8.351485579476204e12,2.4208236911758175e10,-0.0,2.505588135875008e13,0.2878438252263494,0.0012106336431242162
1381,0,0.08883678824510298,0.00010863409797951944,8.375720139296436e12,2.42608953451077e10,-0.0,2.5128576332297297e13,0.2887195617965847,0.0004888534409078375
1382,0,0.08913108539131874,0.00029093402512239924,8.400007395606151e12,2.4313630019435394e10,-0.0,2.5201429291253562e13,0.2896760275217859,0.0013092031130507967
1383,0,0.08855994889039381,3.2091976225409363e-5,8.424347424727882e12,2.4366440991478928e10,-0.0,2.5274440466487473e13,0.2878198338937799,0.00014441389301434214
1384,0,0.0885716575090911,5.5002461336994823e-5,8.448740303011529e12,2.4419328311886612e10,-0.0,2.534761008063954e13,0.28785788690454606,0.0002475110760164767
1385,0,0.08796306234401699,0.0005273717872994292,8.473186106821756e12,2.447229203817277e10,-0.0,2.542093836604753e13,0.2858799526180552,0.0023731730428474315
1386,0,0.08897402115743645,0.0007504739867467414,8.497684912590192e12,2.4525332218948063e10,-0.0,2.5494425542871824e13,0.2891655687616685,0.003377132940360336
1387,0,0.08899414352896087,0.0007546978336514154,8.522236796767948e12,2.4578448915361385e10,-0.0,2.5568071848838293e13,0.28923096646912283,0.0033961402514313694
1388,0,0.08736009861117885,9.50729509485614e-5,8.546841835945605e12,2.463164218351376e10,-0.0,2.5641877514771492e13,0.28392032048633126,0.0004278282792685263
1389,0,0.08736789255422009,4.221259604074411e-5,8.5715001067187e12,2.4684912069240913e10,-0.0,2.571584275745693e13,0.2839456508012153,0.00018995668218334852
1390,0,0.08736788395956652,4.212622499211242e-5,8.596211685670687e12,2.473825863118306e10,-0.0,2.5789967811673766e13,0.28394562286859115,0.0001895680124645059
1391,0,0.08740867911777636,7.127036804706072e-5,8.620976649523189e12,2.479168192357664e10,-0.0,2.586425290617192e13,0.28407820713277315,0.00032071665621177326
1392,0,0.08665896082016136,5.6014225220043884e-5,8.645795075087961e12,2.4845182002903713e10,-0.0,2.5938698272954008e13,0.28164162266552445,0.0002520640134901975
1393,0,0.08665896082016136,5.6014225220043884e-5,8.670667039143961e12,2.489875891956971e10,-0.0,2.6013304135816645e13,0.28164162266552445,0.0002520640134901975
1394,0,0.08662128522330345,5.655194204270792e-5,8.695592618568667e12,2.495241272992713e10,-0.0,2.6088070726949754e13,0.2815191769757362,0.00025448373919218566
1395,0,0.08638346780701181,7.768018854556543e-5,8.720571890257111e12,2.500614348872148e10,-0.0,2.616299827650935e13,0.2807462703727884,0.00034956084845504446
1396,0,0.0866080591623179,0.00010879045657094662,8.745604931202439e12,2.5059951248587864e10,-0.0,2.623808701182622e13,0.2814761922775332,0.0004895570545692598
1397,0,0.08636162257018298,0.00028464552390448233,8.770691818436338e12,2.511383606622173e10,-0.0,2.6313337166075414e13,0.2806752733530947,0.0012809048575701705
1398,0,0.0860825112102946,0.0002633273791674707,8.795832629055346e12,2.5167797994815346e10,-0.0,2.6388748967696508e13,0.27976816143345745,0.001184973206253618
1399,0,0.0858534378383814,0.0006004050082368857,8.821027440158105e12,2.5221837088452267e10,-0.0,2.6464322646586613e13,0.2790236729747395,0.002701822537065986
1400,0,0.08494670411097871,0.0008662586232330849,8.84627632894545e12,2.527595340326661e10,-0.0,2.65400584356278e13,0.27607678836068084,0.003898163804548882
1401,0,0.08494717875120159,0.0008687224927586695,8.871579372690244e12,2.5330146989555065e10,-0.0,2.6615956559676406e13,0.27607833094140516,0.003909251217414013
1402,0,0.08417581099697094,0.00018860073397042565,8.896936648697586e12,2.5384417905824722e10,-0.0,2.669201725526867e13,0.27357138574015555,0.0008487033028669154
1403,0,0.08417581195607621,0.0001889045311319199,8.922348234305588e12,2.54387662024549e10,-0.0,2.676824074773864e13,0.2735713888572477,0.0008500703900936395
1404,0,0.08515090909756354,0.00031331030180998425,8.9478142069214e12,2.5493191933202255e10,-0.0,2.684462726729457e13,0.2767404545670815,0.0014098963581449292
1405,0,0.08466311483300866,0.00024479862472802003,8.973334643989195e12,2.5547695158448788e10,-0.0,2.692117705363135e13,0.27515512320727814,0.0011015938112760902
1406,0,0.08466311483300866,0.00024479862472802003,8.998909623069195e12,2.5602275927533726e10,-0.0,2.6997890331043227e13,0.27515512320727814,0.0011015938112760902
1407,0,0.08489294234404128,7.112547887612111e-5,9.024539221711734e12,2.5656934295346447e10,-0.0,2.707476733184072e13,0.27590206261813416,0.00032006465494254497
1408,0,0.08363810972992328,0.00023107663566008727,9.050223517560922e12,2.5711670320417137e10,-0.0,2.7151808293586406e13,0.27182385662225067,0.0010398448604703927
1409,0,0.08363827829479868,0.0002328359555622655,9.075962588273205e12,2.5766484050103775e10,-0.0,2.7229013438323016e13,0.2718244044580957,0.0010477618000301948
1410,0,0.08363827592097711,0.000232457000251568,9.101756511585201e12,2.582137554176307e10,-0.0,2.7306383002300727e13,0.2718243967431756,0.001046056501132056
1411,0,0.08363810972992328,0.00023107663566008727,9.127605365296922e12,2.5876344849600784e10,-0.0,2.738391721748978e13,0.27182385662225067,0.0010398448604703927
1412,0,0.08363810972992328,0.00023107663566008727,9.153509227240922e12,2.5931392027813522e10,-0.0,2.7461616316031773e13,0.27182385662225067,0.0010398448604703927
1413,0,0.08346781095929853,0.0005008150241078216,9.179468175298168e12,2.59865171310119e10,-0.0,2.7539480530821652e13,0.2712703856177202,0.002253667608485197
1414,0,0.08322880760402232,0.0004955102924222086,9.205482287463945e12,2.6041720213130196e10,-0.0,2.761751009390215e13,0.27049362471307253,0.002229796315899939
1415,0,0.08360535745183223,0.00013147029404115494,9.231551641737844e12,2.6097001326637054e10,-0.0,2.7695705235453586e13,0.27171741171845476,0.0005916163231851972
1416,0,0.08360528999389522,0.00013166028599134944,9.257676316161729e12,2.615236052815971e10,-0.0,2.777406619171242e13,0.27171719248015946,0.0005924712869610725
1417,0,0.08453558740867056,0.00018385035010981543,9.283856388846742e12,2.6207797868577972e10,-0.0,2.7852593190928242e13,0.27474065907817935,0.0008273265754941694
1418,0,0.08377076101989686,0.0008266607437615632,9.310091937959543e12,2.6263313408635544e10,-0.0,2.793128647548566e13,0.2722549733146648,0.0037199733469270345
1419,0,0.083770772795476,0.0008356304512841132,9.33638304174355e12,2.631890719630092e10,-0.0,2.801014626980745e13,0.27225501158529697,0.0037603370307785094
1420,0,0.08377057566057178,0.000835902133289129,9.362729778463219e12,2.6374579287618923e10,-0.0,2.808917280995565e13,0.2722543708968583,0.0037615595998010806
1421,0,0.08362475026190347,0.0013499287029793234,9.389132226432814e12,2.6430329737054005e10,-0.0,2.816836632992093e13,0.27178043835118626,0.006074679163406956
1422,0,0.08286923748152622,5.6751188467296754e-5,9.415590464050936e12,2.6486158599953465e10,-0.0,2.824772706508289e13,0.2693250218149602,0.0002553803481028354
1423,0,0.082881591905364,5.862873874535376e-5,9.442104569791732e12,2.6542065926887367e10,-0.0,2.8327255244168992e13,0.269365173692433,0.0002638293243540919
1424,0,0.08288158958859199,5.854739354909355e-5,9.468674622095729e12,2.65980517739345e10,-0.0,2.8406951103987e13,0.26936516616292394,0.00026346327097092096
1425,0,0.08176689922727817,0.0005945017472573047,9.495300699522414e12,2.6654116197905293e10,-0.0,2.8486814882492625e13,0.26574242248865404,0.0026752578626578712
1426,0,0.08190168757987387,0.0013017546784157511,9.521982880668205e12,2.6710259247008774e10,-0.0,2.8566846805566305e13,0.2661804846345901,0.00585789605287088
1427,0,0.08285375814310612,0.00040892232092842255,9.548721244280727e12,2.6766480976447254e10,-0.0,2.8647047109109508e13,0.2692747139650949,0.0018401504441779015
1428,0,0.08350154954802458,0.0003001987044993006,9.575515868875092e12,2.6822781442965458e10,-0.0,2.872741603167958e13,0.27138003603107985,0.0013508941702468527
1429,0,0.08192385084279638,0.0005384354511789835,9.602366833394826e12,2.687916070546168e10,-0.0,2.8807953814709914e13,0.2662525152390882,0.0024229595303054256
1430,0,0.08192371228893994,0.0005381397648821671,9.629274216594594e12,2.693561880848542e10,-0.0,2.8888660679539555e13,0.2662520649390548,0.002421628941969752
1431,0,0.08176114908257245,0.0005065594361408569,9.656238097312816e12,2.699215581040242e10,-0.0,2.8969536867373043e13,0.26572373451836045,0.002279517462633856
1432,0,0.08192371540651947,0.0005380936226941843,9.683258554530598e12,2.704877176402622e10,-0.0,2.905058261155495e13,0.26625207507118825,0.0024214213021238294
1433,0,0.08176083117320729,0.000506740754508694,9.710335667176281e12,2.710546672498173e10,-0.0,2.913179814972254e13,0.2657227013129237,0.002280333395289123
1434,0,0.08176083117320729,0.000506740754508694,9.737469514320281e12,2.716224074606096e10,-0.0,2.9213183715531133e13,0.2657227013129237,0.002280333395289123
1435,0,0.08176083117320729,0.000506740754508694,9.764660175040281e12,2.721909388166126e10,-0.0,2.9294739545143625e13,0.2657227013129237,0.002280333395289123
1436,0,0.08176083117320729,0.000506740754508694,9.791907728472281e12,2.727602618576664e10,-0.0,2.9376465874288617e13,0.2657227013129237,0.002280333395289123
1437,0,0.08176083117320729,0.000506740754508694,9.819212253816281e12,2.733303771235151e10,-0.0,2.9458362938832836e13,0.2657227013129237,0.002280333395289123
1438,0,0.08008165655488327,0.0007345064883538914,9.846573830282379e12,2.7390128519502876e10,-0.0,2.9540430980762754e13,0.2602653838033706,0.0033052791975925113
1439,0,0.07989068418434431,0.0007125519210621177,9.873992537256432e12,2.744729865339942e10,-0.0,2.9622670224985336e13,0.259644723599119,0.0032064836447795297
1440,0,0.07986302223131826,0.0007151487713343207,9.901468454065787e12,2.7504548171243393e10,-0.0,2.9705080912524695e13,0.25955482225178433,0.0032181694710044432
1441,0,0.08022190717347888,0.0009621662365008393,9.929001660086463e12,2.756187712641845e10,-0.0,2.9787663279082523e13,0.26072119831380636,0.004329748064253777
1442,0,0.0798907875100532,0.0007145366619219612,9.956592234800604e12,2.7619285575497528e10,-0.0,2.9870417565066836e13,0.2596450594076729,0.003215414978648826
1443,0,0.08022181817920103,0.00096267326452469,9.984240257766312e12,2.767677356906827e10,-0.0,2.9953344002399203e13,0.26072090908240336,0.0043320296903611045
1444,0,0.0799899881313122,0.0006244739969890854,1.0011945808471969e13,2.773434116406003e10,-0.0,3.003644283243072e13,0.25996746142676463,0.0028101329864508844
1445,0,0.07992146842211226,0.0006587135686227036,1.0039708966644402e13,2.7791988412566437e10,-0.0,3.0119714289514098e13,0.25974477237186483,0.0029642110588021663
1446,0,0.07995573080869853,0.0006069971663646423,1.006752981188623e13,2.7849715368635105e10,-0.0,3.020315861116013e13,0.2598561251282702,0.0027314872486408903
1447,0,0.07995573080869853,0.0006069971663646423,1.009540842396623e13,2.7907522086473026e10,-0.0,3.028677603516024e13,0.2598561251282702,0.0027314872486408903
1448,0,0.07994746010444032,0.0006813393451632344,1.0123344882664197e13,2.7965408619882126e10,-0.0,3.0370566798925125e13,0.259829245339431,0.0030660270532345546
1449,0,0.08068913713862266,0.00013512453906546732,1.0151339267834842e13,2.8023375020866535e10,-0.0,3.0454531137400766e13,0.26223969570052363,0.0006080604257946029
1450,0,0.08051312392709134,0.00036939872740811763,1.0179391659330076e13,2.80814213473505e10,-0.0,3.053866929432814e13,0.2616676527630469,0.0016622942733365293
1451,0,0.08051312392709134,0.00036939872740811763,1.0207502137162076e13,2.8139547650491474e10,-0.0,3.0622981503701055e13,0.2616676527630469,0.0016622942733365293
1452,0,0.08023611320539416,0.0002521789771973981,1.0235670781319205e13,2.8197753985230366e10,-0.0,3.070746800523529e13,0.260767367917531,0.0011348053973882916
1453,0,0.08019834051526988,0.00047777344438833854,1.0263897671831377e13,2.8256040404103165e10,-0.0,3.0792129035330523e13,0.2606446066746271,0.0021499804997475234
1454,0,0.07975756937821116,7.32972747849378e-5,1.0292182888840443e13,2.831440696250519e10,-0.0,3.08769648346421e13,0.25921210047918625,0.0003298377365322201
1455,0,0.07975558602250997,7.71093571232264e-5,1.03205265124851e13,2.8372853712150703e10,-0.0,3.096197563869417e13,0.2592056545731574,0.0003469921070545188
1456,0,0.07975558602250997,7.71093571232264e-5,1.03489286230051e13,2.8431380707899162e10,-0.0,3.104716168769608e13,0.2592056545731574,0.0003469921070545188
1457,0,0.07767365953445737,5.825120579708992e-5,1.0377389300652607e13,2.848998800857139e10,-0.0,3.1132523227835906e13,0.25243939348698646,0.00026213042608690465
1458,0,0.07901304030442968,0.00012410799419109927,1.0405908625808766e13,2.8548675654612103e10,-0.0,3.121806047861568e13,0.2567923809893965,0.0005584859738599467
1459,0,0.07926094242735164,0.0004903608302794793,1.0434486678778707e13,2.860744371066539e10,-0.0,3.1303773695082098e13,0.2575980628888928,0.002206623736257657
1460,0,0.07872537813929943,0.0006321407631302636,1.0463123540075127e13,2.866629222976043e10,-0.0,3.13896631153751e13,0.25585747895272315,0.0028446334340861863
1461,0,0.07867295213989875,0.0003027219857867873,1.0491819290138959e13,2.8725221262548546e10,-0.0,3.147572897444446e13,0.2556870944546709,0.001362248936040543
1462,0,0.07868983270095106,0.0003191330078782806,1.052057400944743e13,2.8784230863740307e10,-0.0,3.15619715133409e13,0.25574195627809093,0.0014360985354522626
1463,0,0.07809556163148429,0.0005758033161230311,1.054938777870843e13,2.884332108869375e10,-0.0,3.1648390974050523e13,0.2538105753023239,0.00259111492255364
1464,0,0.07887632457144941,0.00010061325246007568,1.057826067850614e13,2.8902491986305264e10,-0.0,3.1734987589444766e13,0.25634805485721057,0.00045275963607034056
1465,0,0.07831299568117871,0.0003843759255221235,1.060719278958754e13,2.8961743616837696e10,-0.0,3.1821761609079688e13,0.2545172359638308,0.0017296916648495558
1466,0,0.07911782835556552,0.0005353380177456003,1.0636184192665273e13,2.9021076027378326e10,-0.0,3.190871326347135e13,0.25713294215558796,0.0024090210798552013
1467,0,0.07830554608151728,1.9193819420605395e-5,1.0665234968591104e13,2.9080489278871227e10,-0.0,3.1995842803512992e13,0.2544930247649312,8.637218739272428e-5
1468,0,0.07809797759191422,0.0002106139573624377,1.069434519821677e13,2.9139983419534058e10,-0.0,3.208315046165923e13,0.2538184271737212,0.0009477628081309697
1469,0,0.07824767821540532,0.0004393368094762286,1.0723514962405273e13,2.9199558503621243e10,-0.0,3.217063647941433e13,0.25430495420006727,0.0019770156426430286
1470,0,0.07710601980552109,9.127553433940681e-5,1.0752744342214236e13,2.9259214588752903e10,-0.0,3.225830110325253e13,0.25059456436794353,0.00041073990452733067
1471,0,0.07759064672916932,0.00044193698836367246,1.0782033418600295e13,2.9318951721498333e10,-0.0,3.234614456372375e13,0.2521696018698003,0.001988716447636526
1472,0,0.07799401832827152,2.2936865197054068e-5,1.0811382272681354e13,2.9378769959582912e10,-0.0,3.2434167107824695e13,0.2534805595668824,0.00010321589338674331
1473,0,0.07793448147361204,7.152807894783564e-5,1.0840790985572863e13,2.9438669357520206e10,-0.0,3.2522368978054402e13,0.2532870647892391,0.00032187635526526037
1474,0,0.07662829967022568,0.0002128263437571644,1.0870259638463424e13,2.9498649970774773e10,-0.0,3.2610750418458594e13,0.24904197392823346,0.0009577185469072397
1475,0,0.07731810225555188,0.0004628612065699898,1.0899788312588146e13,2.9558711845120983e10,-0.0,3.2699311658965305e13,0.25128383233054363,0.002082875429564954
1476,0,0.0770341312262488,0.00021331448279977988,1.0929377089260809e13,2.9618855041258816e10,-0.0,3.2788052951637207e13,0.2503609264853086,0.0009599151725990094
1477,0,0.0770350310205733,0.00021437825781434505,1.0959026049806328e13,2.9679079609703396e10,-0.0,3.2876974533725586e13,0.2503638508168632,0.0009647021601645527
1478,0,0.07703502312777438,0.00021411492454546455,1.0988735275630314e13,2.9739385604680267e10,-0.0,3.2966076648087125e13,0.25036382516526673,0.0009635171604545905
1479,0,0.0770341312262488,0.00021331448279977988,1.1018504848172809e13,2.9799773079712322e10,-0.0,3.3055359536721715e13,0.2503609264853086,0.0009599151725990094
1480,0,0.075494991034747,0.0009265405495432547,1.1048334848955906e13,2.9860242091959923e10,-0.0,3.314482344714478e13,0.24535872086292773,0.004169432472944646
1481,0,0.0769471514521908,0.00016602981045187393,1.1078225359545943e13,2.9920792684173187e10,-0.0,3.3234468605714547e13,0.2500782422196201,0.0007471341470334326
1482,0,0.07688114496500409,0.00034465339395188234,1.1108176461538389e13,2.998142492053723e10,-0.0,3.332429527069779e13,0.2498637211362633,0.0015509402727834705
1483,0,0.07710582474153471,0.00015625140916832037,1.1138188236621893e13,3.004213885022864e10,-0.0,3.3414303678267188e13,0.2505939304099878,0.0007031313412574416
1484,0,0.07710580929513006,0.00015663971310979005,1.1168260766501865e13,3.0102934527946575e10,-0.0,3.350449407297085e13,0.25059388020917267,0.0007048787089940552
1485,0,0.07710580929513006,0.00015663971310979005,1.1198394132949865e13,3.0163812006601315e10,-0.0,3.3594866696853086e13,0.25059388020917267,0.0007048787089940552
1486,0,0.07692170291230871,0.00019144889782320672,1.1228588417798959e13,3.0224771340075344e10,-0.0,3.3685421793553e13,0.2499955344650033,0.0008615200402044302
1487,0,0.0771058149894854,0.00015614111550134226,1.1258843702925875e13,3.028581258045941e10,-0.0,3.3776159604217273e13,0.25059389871582755,0.0007026350197560402
1488,0,0.07582486609475633,0.0007037343675414794,1.1289160070297697e13,3.0346935785570156e10,-0.0,3.3867080378630695e13,0.2464308148079581,0.003166804653936657
1489,0,0.07604765229172616,0.0007773655283459273,1.131953760185803e13,3.0408141001691936e10,-0.0,3.3958184349661266e13,0.24715486994811003,0.0034981448775566726
1490,0,0.07493923754323184,0.000576684324467891,1.1349976379608998e13,3.0469428288987083e10,-0.0,3.4049471770981758e13,0.24355252201550348,0.0025950794601055094
1491,0,0.07473762493778274,0.00017286973543179237,1.1380476485788422e13,3.0530797695500957e10,-0.0,3.4140942878203508e13,0.2428972810477939,0.0007779138094430656
1492,0,0.07490545360766254,0.00010497802130428085,1.141103800246418e13,3.059224927587567e10,-0.0,3.423259791714232e13,0.24344272422490326,0.0004724010958692638
1493,0,0.07490554882581646,0.00010734536034838436,1.1441661011784342e13,3.0653783084731606e10,-0.0,3.4324437133719945e13,0.2434430336839035,0.00048305412156772964
1494,0,0.07490554882581646,0.00010734536034838436,1.1472345596056342e13,3.0715399175010624e10,-0.0,3.441646077140953e13,0.2434430336839035,0.00048305412156772964
1495,0,0.07559351530031327,0.00021280037814774833,1.1503091837539162e13,3.0777097598400272e10,-0.0,3.4508669072069242e13,0.24567892472601816,0.0009576017016648675
1496,0,0.07479556240606877,0.0007491982456632842,1.1533899818685889e13,3.0838878413366932e10,-0.0,3.460106228771104e13,0.2430855778197235,0.003371392105484779
1497,0,0.07479556240606877,0.0007491982456632842,1.1564769621853889e13,3.090074166780324e10,-0.0,3.4693640654847562e13,0.2430855778197235,0.003371392105484779
1498,0,0.07479560640105126,0.0007461918997278237,1.1595701329517967e13,3.0962687416877903e10,-0.0,3.4786404420965133e13,0.24308572080341662,0.0033578635487752067
1499,0,0.07479554961197099,0.0007483470675326545,1.1626695024205867e13,3.102471571386209e10,-0.0,3.4879353830873406e13,0.24308553623890572,0.0033675618038969454
1500,0,0.07479558336348391,0.0007471594253583014,1.1657750788477926e13,3.1086826612013447e10,-0.0,3.4972489129542246e13,0.2430856459313227,0.003362217414112356
1501,0,0.07422403524512283,0.00048145475555322136,1.1688868704959771e13,3.11490201659335e10,-0.0,3.5065810564106406e13,0.24122811454664922,0.002166546399989496
1502,0,0.07506631152901447,0.0006398380372282238,1.1720048856359746e13,3.1211296424141872e10,-0.0,3.5159318372701348e13,0.243965512469297,0.002879271167527007
1503,0,0.07456848658623111,0.0008496151532491874,1.1751291325397803e13,3.127365544638401e10,-0.0,3.525301281051736e13,0.2423475814052511,0.0038232681896213433
1504,0,0.07507195841430958,0.00014473710439395437,1.178259619486565e13,3.133609728033273e10,-0.0,3.534689411475477e13,0.24398386484650614,0.0006513169697727947
1505,0,0.07440166273284976,0.00013347451900407538,1.1813963547612357e13,3.1398621984310966e10,-0.0,3.544096253877565e13,0.24180540388176172,0.0006006353355183392
1506,0,0.07400075989285032,0.0002485024635635499,1.18453934664863e13,3.146122960807501e10,-0.0,3.553521832327466e13,0.24050246965176353,0.0011182610860359745
1507,0,0.07400079979983044,0.00024098272174669615,1.1876886034470373e13,3.1523920204489235e10,-0.0,3.56296617136949e13,0.24050259934944895,0.0010844222478601326
1508,0,0.07370007022849656,0.0003402417277467765,1.1908441334593623e13,3.1586693828354294e10,-0.0,3.572429295856465e13,0.23952522824261382,0.0015310877748604943
1509,0,0.07377921218693873,0.0003526621096131896,1.1940059449815494e13,3.1649550531207306e10,-0.0,3.5819112301776336e13,0.23978243960755086,0.0015869794932593534
1510,0,0.07264239289518513,0.0004100418634112274,1.197174046332382e13,3.1712490369901806e10,-0.0,3.591411999522791e13,0.23608777690935168,0.0018451883853505232
1511,0,0.0726580207130933,0.00038394089255022745,1.2003484458254291e13,3.177551339201767e10,-0.0,3.600931627708441e13,0.23613856731755323,0.0017277340164760235
1512,0,0.07383070892609095,0.00011654188933624349,1.2035291517854707e13,3.183861965063134e10,-0.0,3.6104701393899875e13,0.2399498040097956,0.0005244385020130957
1513,0,0.07383070892609095,0.00011654188933624349,1.2067161725342707e13,3.1901809204266243e10,-0.0,3.6200275600712125e13,0.2399498040097956,0.0005244385020130957
1514,0,0.07383070892609095,0.00011654188933624349,1.2099095164046707e13,3.1965082103248627e10,-0.0,3.629603914027172e13,0.2399498040097956,0.0005244385020130957
1515,0,0.07383070892609095,0.00011654188933624349,1.2131091917350707e13,3.2028438400629696e10,-0.0,3.639199225960328e13,0.2399498040097956,0.0005244385020130957
1516,0,0.0738306291875899,0.0001154307536922446,1.2163152068662572e13,3.2091878149446293e10,-0.0,3.648813520589801e13,0.23994954485966716,0.0005194383916151007
1517,0,0.07383070892609095,0.00011654188933624349,1.2195275701478707e13,3.215540140272012e10,-0.0,3.658446822644772e13,0.2399498040097956,0.0005244385020130957
1518,0,0.07383070892609095,0.00011654188933624349,1.2227462899326707e13,3.2219008213459705e10,-0.0,3.6680991568705125e13,0.2399498040097956,0.0005244385020130957
1519,0,0.07314945332563494,0.0004954691050937473,1.22597137457819e13,3.228269863625997e10,-0.0,3.6777705482697e13,0.23773572330831355,0.002229610972921863
1520,0,0.07272129084196596,4.9566871568818005e-5,1.2292028324489516e13,3.2346472721904972e10,-0.0,3.687461021280604e13,0.2363441952363894,0.00022305092205968102
1521,0,0.07272129084196596,4.9566871568818005e-5,1.2324406719137516e13,3.241033052294485e10,-0.0,3.69717060062616e13,0.2363441952363894,0.00022305092205968102
1522,0,0.0723613359434665,2.000606157210661e-5,1.2356849013456213e13,3.2474272094175617e10,-0.0,3.706899311387908e13,0.23517434181626612,9.002727707447974e-5
1523,0,0.07278665718596777,0.0005632132970212868,1.2389355291247861e13,3.2538297485853706e10,-0.0,3.7166471779707336e13,0.23655663585439526,0.0025344598365957907
1524,0,0.07278665718596777,0.0005632132970212868,1.2421925636375861e13,3.2602406753736454e10,-0.0,3.72641422563185e13,0.23655663585439526,0.0025344598365957907
1525,0,0.07290407567983231,0.0006612641521925914,1.2454560132718475e13,3.266659994945172e10,-0.0,3.73620047901954e13,0.236938245959455,0.0029756886848666614
1526,0,0.07240892155729223,0.001072187742194613,1.248725886427171e13,3.2730877127590317e10,-0.0,3.746005963243111e13,0.23532899506119975,0.004824844839875758
1527,0,0.0714436954364524,0.0002609334368156659,1.2520021915006307e13,3.279523834072162e10,-0.0,3.755830703127561e13,0.2321920101684703,0.0011742004656704965
1528,0,0.070259354818277,0.00030000011128071546,1.255284936895971e13,3.2859683641035667e10,-0.0,3.765674723454279e13,0.22834290315940026,0.0013500005007632196
1529,0,0.0698914730495408,0.00020889880441369354,1.2585741310272209e13,3.29242130790563e10,-0.0,3.7755380487604875e13,0.2271472874110076,0.0009400446198616209
1530,0,0.07159393113732904,0.00026107010455689306,1.2618697823204752e13,3.2988826704759434e10,-0.0,3.785420703507719e13,0.23268027619631937,0.0011748154705060188
1531,0,0.07153895951247857,0.00026610069687245104,1.265171899183165e13,3.30535245797027e10,-0.0,3.795322713969319e13,0.23250161841555536,0.0011974531359260298
1532,0,0.0715384592799082,0.0002658931816046903,1.2684804900462803e13,3.3118306752540844e10,-0.0,3.8052441044429766e13,0.23249999265970167,0.0011965193172211062
1533,0,0.0716746938133415,0.00016465756508356904,1.2717955633461566e13,3.3183173275866673e10,-0.0,3.815184899844205e13,0.2329427548933599,0.0007409590428760607
1534,0,0.07236099661053323,0.00019142705865007583,1.2751171275151605e13,3.324812420147675e10,-0.0,3.8251451249913734e13,0.235173238984233,0.0008614217639253412
1535,0,0.07096164846122968,0.00021037947631118538,1.278445191002977e13,3.33131595882622e10,-0.0,3.83512480579527e13,0.23062535749899646,0.0009467076434003343
1536,0,0.07116846399483408,0.0003189417282576166,1.2817797622500076e13,3.3378279480379417e10,-0.0,3.84512396593627e13,0.23129750798321075,0.0014352377771592747
1537,0,0.07036697007556755,0.0006142254515831211,1.2851208497133826e13,3.3443483936589737e10,-0.0,3.855142631340459e13,0.22869265274559455,0.002764014532124045
1538,0,0.07132036232292926,0.0005774411624207771,1.2884684618581162e13,3.3508773003255985e10,-0.0,3.865180826042654e13,0.2317911775495201,0.002598485230893497
1539,0,0.07096001256895935,0.0004971676440917883,1.2918226071402812e13,3.3574146740122196e10,-0.0,3.875238576164525e13,0.2306200408491179,0.0022372543984130475
1540,0,0.07094455899080157,0.0001366130769783086,1.2951832940304842e13,3.3639605196039536e10,-0.0,3.885315906159604e13,0.2305698167201051,0.0006147588464023887
1541,0,0.07094455899080157,0.0001366130769783086,1.2985505310048842e13,3.3705148424418392e10,-0.0,3.89541284119799e13,0.2305698167201051,0.0006147588464023887
1542,0,0.07124866345245745,0.0001763608652806687,1.3019243265403992e13,3.3770776477235233e10,-0.0,3.9055294062492734e13,0.2315581562204867,0.0007936238937630092
1543,0,0.07137249121425865,0.0003113691217748876,1.3053046891261678e13,3.3836489408233635e10,-0.0,3.915665626564282e13,0.2319605964463406,0.0014011610479869943
1544,0,0.0713420473745604,0.0002933203037163157,1.3086916272554121e13,3.390228726996699e10,-0.0,3.925821527227491e13,0.2318616539673213,0.0013199413667234206
1545,0,0.0713420473745604,0.0002933203037163157,1.3120851494162121e13,3.396817011459585e10,-0.0,3.935997133288847e13,0.2318616539673213,0.0013199413667234206
1546,0,0.0713420473745604,0.0002933203037163157,1.3154852641130121e13,3.4034137994766647e10,-0.0,3.946192469877911e13,0.2318616539673213,0.0013199413667234206
1547,0,0.07106307735071171,0.0002323757762081538,1.3188919798513594e13,3.4100190963687874e10,-0.0,3.956407562231155e13,0.23095500138981306,0.001045690992936692
1548,0,0.0703575010681126,7.573889137755477e-5,1.3223053051438121e13,3.4166329074235332e10,-0.0,3.966642435547817e13,0.22866187847136596,0.0003408250111989965
1549,0,0.0703575010681126,7.573889137755477e-5,1.3257252485062121e13,3.4232552376320107e10,-0.0,3.976897114585772e13,0.22866187847136596,0.0003408250111989965
1550,0,0.06973439898820205,0.00022408228393319742,1.3291518184597932e13,3.429886092551076e10,-0.0,3.987171624994375e13,0.22663679671165665,0.0010083702776993884
1551,0,0.06973440217485129,0.0002248971652146904,1.3325850235341936e13,3.436525477144415e10,-0.0,3.9974659915167945e13,0.2266368070682667,0.0010120372434661068
1552,0,0.06975671285551252,0.00022537873546505332,1.3360248722587758e13,3.443173396797197e10,-0.0,4.007780239570474e13,0.2267093167804157,0.00101420430959274
1553,0,0.0704497680302722,0.0002982036449237709,1.3394713731746406e13,3.4498298566059975e10,-0.0,4.0181143941344734e13,0.22896174609838466,0.001341916402156969
1554,0,0.0704497680302722,0.0002982036449237709,1.3429245348218406e13,3.4564948621287094e10,-0.0,4.0284684809261734e13,0.22896174609838466,0.001341916402156969
1555,0,0.06991950536239279,0.00028724526115837866,1.3463843657511691e13,3.4631684185706764e10,-0.0,4.038842525126233e13,0.22723839242777658,0.001292603675212704
1556,0,0.06991950536239279,0.00028724526115837866,1.3498508745127691e13,3.469850530928183e10,-0.0,4.049236551611483e13,0.22723839242777658,0.001292603675212704
1557,0,0.07038729343358519,0.00026367779055888976,1.353324069663255e13,3.476541204454521e10,-0.0,4.059650585672434e13,0.22875870365915185,0.0011865500575150038
1558,0,0.06857984406127045,0.00022643816843844283,1.3568039597752049e13,3.483240445016094e10,-0.0,4.07008465355987e13,0.22288449319912895,0.0010189717579729928
1559,0,0.06922390847519755,5.759806184941509e-5,1.360290553413244e13,3.489948256768097e10,-0.0,4.0805387788882195e13,0.22497770254439203,0.0002591912783223679
1560,0,0.06921380871523827,5.9425749036630445e-5,1.3637838591475312e13,3.4966646456517456e10,-0.0,4.091012988069192e13,0.2249448783245244,0.000267415870664837
1561,0,0.06922390847519755,5.759806184941509e-5,1.367283885565244e13,3.503389616746238e10,-0.0,4.1015073061756336e13,0.22497770254439203,0.0002591912783223679
1562,0,0.06908363398590406,7.823998297366505e-5,1.370790641245456e13,3.510123175320792e10,-0.0,4.11202175860562e13,0.22452181045418818,0.00035207992338149273
1563,0,0.06921380871523827,5.9425749036630445e-5,1.3743041347779312e13,3.5168653265079384e10,-0.0,4.1225563705539766e13,0.2249448783245244,0.000267415870664837
1564,0,0.06864319431772109,0.0001871374084349009,1.3778243747627523e13,3.523616075755732e10,-0.0,4.1331111677192125e13,0.22309038153259353,0.000842118337957054
1565,0,0.06916999614018626,0.0006659905838783953,1.3813513697992611e13,3.530375427878906e10,-0.0,4.143686174831227e13,0.22480248745560535,0.0029969576274527787
1566,0,0.06917404943632022,9.607407419309766e-5,1.3848851284903885e13,3.537143388472112e10,-0.0,4.15428141785694e13,0.2248156606680407,0.00043233333386893946
1567,0,0.06917404943632022,9.607407419309766e-5,1.3884256594479885e13,3.543919962635981e10,-0.0,4.164896922002594e13,0.2248156606680407,0.00043233333386893946
1568,0,0.06869254871943922,0.0003398694593019388,1.3919729712855166e13,3.550705155699843e10,-0.0,4.1755327128518375e13,0.22325078333817747,0.0015294125668587246
1569,0,0.06917408985440279,5.74904663256358e-5,1.3955270726351959e13,3.557498972552332e10,-0.0,4.186188815299413e13,0.22481579202680907,0.0002587070984653611
1570,0,0.06789082925281015,0.0003161952052895278,1.3990879721095004e13,3.5643014190300385e10,-0.0,4.196865255767659e13,0.220645195071633,0.001422878423802875
1571,0,0.06881317099776697,8.535497162245106e-5,1.402655678348386e13,3.5711124994456406e10,-0.0,4.207562058280716e13,0.22364280574274267,0.00038409737230102976
1572,0,0.0688131709772785,8.474650572667941e-5,1.406230199987586e13,3.57793221972065e10,-0.0,4.218279249413276e13,0.22364280567615513,0.00038135927577005735
1573,0,0.06772633193214958,0.0002777113863427598,1.4098115456711871e13,3.584760585103061e10,-0.0,4.229016854695928e13,0.22011057877948614,0.001249701238542419
1574,0,0.06753831163188165,7.978706855388897e-5,1.4133997240448834e13,3.591597600351296e10,-0.0,4.239774898908057e13,0.21949951280361535,0.0003590418084925003
1575,0,0.06753829076311188,7.828363340603244e-5,1.4169947437600799e13,3.598443270833557e10,-0.0,4.250553407802773e13,0.21949944498011362,0.000352276350327146
1576,0,0.06753829597960091,7.845917731478169e-5,1.4205966134744809e13,3.605297601797148e10,-0.0,4.261352406957825e13,0.21949946193370296,0.0003530662979165176
1577,0,0.06733480620514504,0.00025947746957167943,1.424205341848736e13,3.612160598490711e10,-0.0,4.272171921971116e13,0.21883812016672138,0.0011676486130725574
1578,0,0.06753829597960091,7.845917731478169e-5,1.4278209375616809e13,3.619032265978667e10,-0.0,4.283011978152655e13,0.21949946193370296,0.0003530662979165176
1579,0,0.06716101884913184,0.000259514849699047,1.4314434092720352e13,3.625912609681678e10,-0.0,4.293872601415334e13,0.21827331125967847,0.0011678168236457114
1580,0,0.06716068903341438,0.0002550869809357925,1.4350727656711793e13,3.632801634582434e10,-0.0,4.304753816969067e13,0.21827223935859674,0.0011478914142110663
1581,0,0.06716164809034514,0.0002617024097924018,1.4387090154361418e13,3.63969934596063e10,-0.0,4.315655650527614e13,0.21827535629362171,0.001177660844065808
1582,0,0.06479790030270252,0.0013076471999342474,1.442352167254469e13,3.646605749528043e10,-0.0,4.326578128498896e13,0.2105931759837832,0.005884412399704114
1583,0,0.06701976849910886,0.00039164136558246,1.4460022298328477e13,3.653520848954724e10,-0.0,4.3375212740624805e13,0.2178142476221038,0.00176238614512107
1584,0,0.06708369134867098,6.696346099488437e-5,1.4496592118581137e13,3.660444650906162e10,-0.0,4.348485115177247e13,0.2180219968831807,0.0003013355744769797
1585,0,0.06708369134867098,6.696346099488437e-5,1.4533231220381137e13,3.667377160112155e10,-0.0,4.3594696767396516e13,0.2180219968831807,0.0003013355744769797
1586,0,0.06690234700039531,0.0004614391645710767,1.4569939690825066e13,3.674318381784831e10,-0.0,4.370474984428236e13,0.21743262775128475,0.002076476240569845
1587,0,0.06672007120874146,3.57410670414407e-5,1.4606717617059773e13,3.681268321068886e10,-0.0,4.3815010638303445e13,0.21684023142840975,0.00016083480168648315
1588,0,0.06688312078427751,0.0004523770429625517,1.4643565086336432e13,3.688226983067035e10,-0.0,4.3925479404768086e13,0.2173701425489019,0.0020356966933314825
1589,0,0.0667267625664626,5.23356247760301e-6,1.4680482185823137e13,3.695194373109956e10,-0.0,4.403615640289406e13,0.21686197834100343,2.3551031149213544e-5
1590,0,0.06643536502333096,0.00013151039736126975,1.4717469002896291e13,3.7021704963328766e10,-0.0,4.4147041888796445e13,0.21591493632582562,0.0005917967881257139
1591,0,0.06659400353987621,0.00010279864045514842,1.4754525624869695e13,3.7091553577816925e10,-0.0,4.425813611743703e13,0.2164305115045977,0.00046259388204816787
1592,0,0.06724080714908628,0.0005482537277214129,1.4791652139207582e13,3.716148962620242e10,-0.0,4.436943934570667e13,0.21853262323453043,0.002467141774746358
1593,0,0.0672407867719519,0.0005477746227632412,1.4828848633303549e13,3.72315131627746e10,-0.0,4.448095183499638e13,0.2185325570088437,0.002464985802434585
1594,0,0.06618051020728406,0.00024219440149752668,1.4866115194719416e13,3.730162424016014e10,-0.0,4.459267384409585e13,0.2150866581736732,0.00108987480673887
1595,0,0.06618083474017869,0.00024192021500956908,1.4903451910983967e13,3.7371822905266716e10,-0.0,4.4704605622916445e13,0.21508771290558074,0.001088640967543061
1596,0,0.06618080103581003,0.00024227950015718105,1.494085886974391e13,3.744210921214176e10,-0.0,4.481674743283434e13,0.2150876033663826,0.0010902577507073147
1597,0,0.06618082914534507,0.0002419090342961535,1.4978336158639957e13,3.7512483212424644e10,-0.0,4.49290995316022e13,0.21508769472237146,0.0010885906543326906
1598,0,0.06633079847225185,0.000195679253634905,1.5015883865422688e13,3.758294495740044e10,-0.0,4.504166217650321e13,0.2155750950348185,0.0008805566413570725
1599,0,0.06540296712526071,0.000294987364926302,1.505350207783847e13,3.7653494501401505e10,-0.0,4.515443562990254e13,0.2125596431570973,0.0013274431421683589
1600,0,0.06529373284423201,0.00021304342011774224,1.5091190883692895e13,3.772413189178922e10,-0.0,4.526742014316986e13,0.21220463174375404,0.0009586953905298401
1601,0,0.06507364973105328,0.0005253341052141591,1.5128950370902676e13,3.779485718217992e10,-0.0,4.5380615977767375e13,0.2114893616259232,0.002364003473463716
1602,0,0.06490042985277997,0.00012028795589837235,1.516678062736052e13,3.7865670423779724e10,-0.0,4.549402339153459e13,0.2109263970215349,0.0005412958015426756
1603,0,0.06540003196268492,0.0005951299476328763,1.5204681741097238e13,3.7936571666703415e10,-0.0,4.560764264062833e13,0.21255010387872597,0.0026780847643479433
1604,0,0.06539978314696133,0.0005964843352425581,1.5242653800072814e13,3.8007560965052216e10,-0.0,4.572147398787094e13,0.21254929522762434,0.0026841795085915114
1605,0,0.06540031211502191,0.0005970389619783523,1.5280696892393713e13,3.807863836919042e10,-0.0,4.5835517690156914e13,0.2125510143738212,0.002686675328902585
1606,0,0.06539967323780752,0.0005973618128659285,1.5318811106192627e13,3.814980393057674e10,-0.0,4.594977400631362e13,0.21254893802287442,0.002688128157896678
1607,0,0.06540032811226515,0.0005974538340043738,1.5356996529657738e13,3.822105770063909e10,-0.0,4.606424319526928e13,0.21255106636486173,0.002688542253019682
1608,0,0.0650078220901405,0.00031708283140465015,1.5395253251014963e13,3.8292399731668785e10,-0.0,4.6178925517508445e13,0.2112754217929566,0.0014268727413209257
1609,0,0.0650081387156339,0.00031700371244750057,1.54335813585435e13,3.836383007330543e10,-0.0,4.629382122940493e13,0.2112764508258102,0.0014265167060137525
1610,0,0.06549863075834975,0.0008918161976065303,1.5471980940608367e13,3.8435348776690735e10,-0.0,4.640893058986372e13,0.21287054996463667,0.004013172889229387
1611,0,0.06545695534317353,0.0008730698422708735,1.5510452085553586e13,3.850695589547257e10,-0.0,4.652425386205273e13,0.21273510486531397,0.003928814290218931
1612,0,0.06545689443521735,0.0008719688521475535,1.5548994881865484e13,3.857865147968773e10,-0.0,4.663979130339113e13,0.2127349069144564,0.003923859834663991
1613,0,0.06545691809143825,0.0008718173962003178,1.5587609418017523e13,3.865043558073475e10,-0.0,4.6755543173707625e13,0.21273498379717432,0.00392317828290143
1614,0,0.06455123028545848,0.0007990681580833901,1.5626295782558375e13,3.872230825190746e10,-0.0,4.687150973602027e13,0.20979149842774006,0.0035958067113752556
1615,0,0.06532489315122673,7.951526767522709e-5,1.566505406408988e13,3.879426953874905e10,-0.0,4.698769124098983e13,0.2123059027414869,0.0003578187045385219
1616,0,0.06443456191637867,0.00044745817358004397,1.570388435121644e13,3.886631949987535e10,-0.0,4.710408796058213e13,0.20941232622823067,0.002013561781110198
1617,0,0.06382068635681955,0.0005404390341722451,1.5742786732676557e13,3.8938458182214066e10,-0.0,4.7220700147963586e13,0.20741723065966353,0.002431975653775103
1618,0,0.06392579870217316,0.00044018157384787416,1.5781761297183398e13,3.901068563601628e10,-0.0,4.7337528061890945e13,0.20775884578206277,0.0019808170823154337
1619,0,0.06428633637247622,0.00013570947485215404,1.5820808133548604e13,3.9083001913466064e10,-0.0,4.745457196435295e13,0.2089305932105477,0.0006106926368346932
1620,0,0.06428657739139997,0.00013667811501646824,1.5859927330629014e13,3.915540706706067e10,-0.0,4.7571832118009266e13,0.20893137652204988,0.0006150515175741071
1621,0,0.06428657739139997,0.00013667811501646824,1.5899118977325014e13,3.922790114714506e10,-0.0,4.7689308782197125e13,0.20893137652204988,0.0006150515175741071
1622,0,0.06431365561085495,0.0002606306918682272,1.5938383162579006e13,3.9300484204765816e10,-0.0,4.780700221755115e13,0.2090193807352786,0.0011728381134070223
1623,0,0.0638762473430791,0.00010099228009266529,1.5977719975411303e13,3.937315629209221e10,-0.0,4.792491268665435e13,0.2075978038650071,0.0004544652604169938
1624,0,0.06412415031624619,2.7070220710356807e-5,1.601712950488086e13,3.9445917457658195e10,-0.0,4.804304044635605e13,0.2084034885278001,0.00012181599319660563
1625,0,0.06382242378676917,0.00038667975542639853,1.6056611840055643e13,3.951876775521319e10,-0.0,4.816138576216579e13,0.2074228773069998,0.0017400588994187934
1626,0,0.06326135269477948,9.326157583019155e-5,1.609616707009346e13,3.959170723514075e10,-0.0,4.827994889424539e13,0.2055993962580333,0.000419677091235862
1627,0,0.0631123387907915,0.0004706518556639311,1.6135795284231764e13,3.966473594695937e10,-0.0,4.839873010147113e13,0.2051151010700724,0.00211793335048769
1628,0,0.06405461022563941,0.0006378221482918889,1.6175496571730242e13,3.9737853940166275e10,-0.0,4.851772964286045e13,0.20817748323332808,0.0028701996673135
1629,0,0.06273818755242266,0.0007866567265423091,1.6215271021898807e13,3.9811061273024475e10,-0.0,4.863694779185806e13,0.20389910954537366,0.003539955269440391
1630,0,0.0625684549854863,0.000491175212195983,1.6255118724074322e13,3.988435798903946e10,-0.0,4.875638479806e13,0.2033474787028305,0.0022102884548819233
1631,0,0.06273387761766074,0.0010189384366901498,1.6295039767683086e13,3.9957744140856766e10,-0.0,4.88760409260543e13,0.2038851022573974,0.004585222965105674
1632,0,0.06298364979508891,0.0005602035918843766,1.6335034242180738e13,4.003121977995497e10,-0.0,4.899591643870578e13,0.20469686183403896,0.002520916163479695
1633,0,0.06284863110779296,0.0003878384631953413,1.6375102237111162e13,4.010478495816386e10,-0.0,4.9116011599570414e13,0.2042580511003271,0.0017452730843790358
1634,0,0.06284798347671205,0.000476139553530319,1.641524384198199e13,4.017843972519915e10,-0.0,4.923632666899342e13,0.20425594629931418,0.0021426279908864357
1635,0,0.0636290613338133,0.0003983509504905669,1.6455459146438781e13,4.025218413046422e10,-0.0,4.935686190687022e13,0.20679444933489322,0.001792579277207551
1636,0,0.0633522251341559,0.000514388282563576,1.6495748240175809e13,4.032601822875879e10,-0.0,4.947761758207356e13,0.2058947316860067,0.002314747271536092
1637,0,0.0633529767403506,0.00042335114727834466,1.6536111212849164e13,4.0399942067933876e10,-0.0,4.959859395235859e13,0.20589717440613947,0.001905080162752551
1638,0,0.06285111670374557,0.00010568829234469971,1.657654815421952e13,4.047395570043319e10,-0.0,4.971979128309005e13,0.2042661292871731,0.0004755973155511487
1639,0,0.062078574658187766,0.00014370136757065229,1.6617059154176762e13,4.0548059176445724e10,-0.0,4.984120983601778e13,0.20175536763911023,0.0006466561540679353
1640,0,0.062078881720146334,0.00014847498919973168,1.6657644302537283e13,4.0622252544422356e10,-0.0,4.996284987031538e13,0.20175636559047558,0.0006681374513987925
1641,0,0.062079016786167944,0.00014240088246783404,1.6698303689233514e13,4.069653585670249e10,-0.0,5.008471165161527e13,0.20175680455504583,0.0006408039711052532
1642,0,0.062078573923864,0.00014782623462432885,1.673903740425676e13,4.077090916393168e10,-0.0,5.020679544291906e13,0.201755365252558,0.0006652180558094798
1643,0,0.06228712000078599,0.000565569126547952,1.6779845537555451e13,4.084537251627218e10,-0.0,5.0329101506679734e13,0.20243314000255447,0.0025450610694657838
1644,0,0.06261322058255366,0.0002988382180042599,1.6820728179294643e13,4.091992596453253e10,-0.0,5.045163010639684e13,0.20349296689329938,0.0013447719810191694
1645,0,0.06181744573713936,8.92268688894712e-5,1.6861685419556248e13,4.099456956195497e10,-0.0,5.057438150985968e13,0.20090669864570293,0.0004015209100026204
1646,0,0.0619709974491085,8.697308215749149e-5,1.690271734848965e13,4.106930335461228e10,-0.0,5.0697355973202164e13,0.20140574170960263,0.0003913788697087117
1647,0,0.06197094497028914,9.26018318695241e-5,1.694382405635356e13,4.11441273954104e10,-0.0,5.082055376388737e13,0.2014055711534397,0.00041670824341285845
1648,0,0.06197064084871759,0.0001078441887618824,1.698500563339304e13,4.121904173451895e10,-0.0,5.0943975145094195e13,0.20140458275833217,0.0004852988494284708
1649,0,0.0619709974491085,8.697308215749149e-5,1.702626216992965e13,4.12940464224111e10,-0.0,5.106762038062626e13,0.20140574170960263,0.0003913788697087117
1650,0,0.06197094497028914,9.26018318695241e-5,1.706759375636956e13,4.136914150953919e10,-0.0,5.11914897343701e13,0.2014055711534397,0.00041670824341285845
1651,0,0.06176267131015038,0.00028596606644107537,1.710900048309493e13,4.144432704677588e10,-0.0,5.131558347113205e13,0.20072868175798875,0.001286847298984839
1652,0,0.061711522777668615,0.00025821309235875647,1.7150482440623863e13,4.15196030837373e10,-0.0,5.143990185371016e13,0.20056244902742298,0.001161958915614404
1653,0,0.06171209372687603,0.00025680616022505376,1.7192039719432836e13,4.159496967102469e10,-0.0,5.156444514677098e13,0.2005643046123471,0.001155627721012742
1654,0,0.06176267131015038,0.00028596606644107537,1.723367241015893e13,4.1670426858992615e10,-0.0,5.168921361461485e13,0.20072868175798875,0.001286847298984839
1655,0,0.06171209372687603,0.00025680616022505376,1.7275380603368836e13,4.174597469829413e10,-0.0,5.1814207522307945e13,0.2005643046123471,0.001155627721012742
1656,0,0.060743037779200725,0.00016291134875110087,1.73171643898066e13,4.182161324097811e10,-0.0,5.193942713725315e13,0.19741487278240236,0.0007331010693799539
1657,0,0.06074422893062959,0.00016314179363620396,1.7359023860104629e13,4.1897342533275536e10,-0.0,5.206487271753294e13,0.19741874402454618,0.0007341380713629178
1658,0,0.060744145753983486,0.0001570270993083711,1.740095910512849e13,4.197316262751724e10,-0.0,5.219054453129509e13,0.19741847370044632,0.00070662194688767
1659,0,0.06123624274361854,0.00023097574906161353,1.7442970215646594e13,4.204907357287267e10,-0.0,5.231644284174917e13,0.19901778891676025,0.001039390870777261
1660,0,0.06126485792404039,0.0002267453964851641,1.7485057282567326e13,4.212507542158439e10,-0.0,5.244256791726276e13,0.19911078825313128,0.0010203542841832384
1661,0,0.06123624955587548,0.00023081169639183052,1.7527220396806605e13,4.22011682229587e10,-0.0,5.25689200215278e13,0.1990178110565953,0.0010386526337632374
1662,0,0.06165389875698547,0.00048417079736528916,1.75694596493336e13,4.227735202605463e10,-0.0,5.269549941796919e13,0.2003751709602028,0.0021787685881438012
1663,0,0.061482813750839777,0.00012371430340159042,1.7611775131234504e13,4.2353626883240524e10,-0.0,5.2822306375594484e13,0.19981914469022927,0.0005567143653071568
1664,0,0.06148280043908539,0.00012314039313727842,1.765416693350648e13,4.242999284295903e10,-0.0,5.294934115717734e13,0.19981910142702752,0.0005541317691177529
1665,0,0.06148280043908539,0.00012314039313727842,1.769663514730648e13,4.250644995565554e10,-0.0,5.3076604028859984e13,0.19981910142702752,0.0005541317691177529
1666,0,0.06148280043908539,0.00012314039313727842,1.773917986381848e13,4.258299827137493e10,-0.0,5.320409525629216e13,0.19981910142702752,0.0005541317691177529
1667,0,0.06012504223975579,0.0003231163650773214,1.7781801174257656e13,4.2659637843040825e10,-0.0,5.333181511009141e13,0.1954063872792063,0.0014540236428479461
1668,0,0.060125042232533205,0.0003231167821312371,1.7824499169921656e13,4.2736368714837715e10,-0.0,5.345976384642766e13,0.19540638725573292,0.0014540255195905668
1669,0,0.059938466367566834,0.00023516296017274223,1.786727394214777e13,4.281319094003097e10,-0.0,5.358794173676392e13,0.1948000156945922,0.00105823332077734
1670,0,0.05990298798972986,0.0001665970971831979,1.7910125582295332e13,4.289010456784451e10,-0.0,5.3716349046005016e13,0.19468471096662204,0.0007496869373243905
1671,0,0.0597023735362372,3.3434726322227804e-5,1.7953054181753457e13,4.2967109648860504e10,-0.0,5.384498604149245e13,0.1940327139927709,0.0001504562684500251
1672,0,0.0597023735362372,3.3434726322227804e-5,1.7996059832065457e13,4.304420623219372e10,-0.0,5.397385298816244e13,0.1940327139927709,0.0001504562684500251
1673,0,0.059939665495057026,0.00022180841101393511,1.8039142624749816e13,4.3121394367625565e10,-0.0,5.410295015228775e13,0.19480391285893534,0.000998137849562708
1674,0,0.06027560196522516,0.00018147776450263864,1.808230265132226e13,4.3198674105281265e10,-0.0,5.423227780091858e13,0.19589570638698178,0.0008166499402618739
1675,0,0.06027560196522516,0.00018147776450263864,1.812554000348226e13,4.3276045495892334e10,-0.0,5.436183620213739e13,0.19589570638698178,0.0008166499402618739
1676,0,0.06034369016708702,6.78714440293212e-5,1.8168854772910297e13,4.3353508588380806e10,-0.0,5.449162562121594e13,0.19611699304303282,0.0003054214981319454
1677,0,0.059893496231584596,0.00013465975729121384,1.8212247051295168e13,4.343106343374765e10,-0.0,5.462164632709964e13,0.19465386275264993,0.0006059689078104622
1678,0,0.059675605383113395,0.00010678613921579535,1.825571693036383e13,4.350871008011999e10,-0.0,5.4751898584077516e13,0.19394571749511852,0.00048053762647107907
1679,0,0.05967549674945846,0.00010580060699353256,1.829926450203564e13,4.358644857723138e10,-0.0,5.488238265913584e13,0.19394536443574,0.0004761027314708965
1680,0,0.05989348888476511,0.00013393343782295403,1.8342889858191152e13,4.366427897475201e10,-0.0,5.501309881939222e13,0.1946538388754866,0.0006027004702032931
1681,0,0.05967549674945846,0.00010580060699353256,1.838659309063564e13,4.3742201323714485e10,-0.0,5.514404733452841e13,0.19394536443574,0.0004761027314708965
1682,0,0.059893819860468364,0.00013761572975346214,1.843037429148772e13,4.38202156718841e10,-0.0,5.527522846862134e13,0.19465491454652217,0.0006192707838905796
1683,0,0.059649276543127114,0.00010141510505087738,1.8474233552670953e13,4.3898322070760475e10,-0.0,5.540664249241892e13,0.1938601487651631,0.00045636797272894823
1684,0,0.059675834775767884,0.00010494583731203433,1.851817096630022e13,4.397652056834621e10,-0.0,5.55382896707948e13,0.19394646302124563,0.0004722562679041545
1685,0,0.05967560136224628,0.0001045299759483563,1.856218662452382e13,4.4054811214808426e10,-0.0,5.567017027242838e13,0.1939457044273004,0.00047038489176760335
1686,0,0.05967560136224628,0.0001045299759483563,1.860628061947582e13,4.4133194059596405e10,-0.0,5.580228456500371e13,0.1939457044273004,0.00047038489176760335
1687,0,0.0585238971059578,0.0007237251295273647,1.8650453043383812e13,4.421166915460327e10,-0.0,5.593463282043191e13,0.19020266559436286,0.003256763082873141
1688,0,0.05856832767637838,0.0001777205197988172,1.869470398856404e13,4.429023654437211e10,-0.0,5.6067215298336086e13,0.19034706494822973,0.0007997423390946773
1689,0,0.05879566698640204,0.00031892629906593584,1.873903354726365e13,4.436889628042371e10,-0.0,5.620003227037201e13,0.19108591770580663,0.0014351683457967113
1690,0,0.058739807706761224,0.00029302180625331853,1.8783441811920414e13,4.4447648413143684e10,-0.0,5.6333084006292414e13,0.19090437504697397,0.0013185981281399334
1691,0,0.0585682858690382,0.00018519625486300125,1.8827928874915965e13,4.452649299154681e10,-0.0,5.646637077378969e13,0.19034692907437414,0.0008333831468835056
1692,0,0.057913310031845314,0.0004533716077633979,1.8872494828694633e13,4.460543006572749e10,-0.0,5.659989284251629e13,0.18821825760349728,0.0020401722349352907
1693,0,0.057913310031845314,0.0004533716077633979,1.8917139765854633e13,4.468445968263795e10,-0.0,5.6733650476851414e13,0.18821825760349728,0.0020401722349352907
1694,0,0.058084695664922206,0.00025197611479902543,1.896186377894713e13,4.4763581892565796e10,-0.0,5.686764394705933e13,0.18877526091099717,0.0011338925165956144
1695,0,0.057701242305254793,1.1620213205351757e-5,1.900666696054102e13,4.484279674626494e10,-0.0,5.700187352437806e13,0.18752903749207808,5.229095942408291e-5
1696,0,0.057701242305254793,1.1620213205351757e-5,1.905154940333302e13,4.492210429101543e10,-0.0,5.713633947422914e13,0.18752903749207808,5.229095942408291e-5
1697,0,0.05854745163517487,7.644674170990268e-5,1.909651120003246e13,4.500150457504543e10,-0.0,5.727104206381963e13,0.19027921781431834,0.00034401033769456205
1698,0,0.058784825921825344,0.00013720959715023942,1.914155244342124e13,4.508099765054739e10,-0.0,5.7405981567208234e13,0.19105068424593236,0.0006174431871760774
1699,0,0.05847427988817069,0.00039631906025738373,1.918667322629153e13,4.5160583566546394e10,-0.0,5.75411582532708e13,0.19004140963655472,0.0017834357711582268
1700,0,0.058547574338123805,7.6149046876927e-5,1.9231873641504668e13,4.5240262370201385e10,-0.0,5.767657238783769e13,0.19027961659890236,0.0003426707109461715
1701,0,0.05852401726419653,7.243568306556118e-5,1.9277153782008496e13,4.532003411159249e10,-0.0,5.781222424181033e13,0.19020305610863872,0.0003259605737950253
1702,0,0.0585475010544419,7.608797487769058e-5,1.9322513740720543e13,4.5399898839471375e10,-0.0,5.7948114084059734e13,0.19027937842693615,0.0003423958869496076
1703,0,0.058547574338123805,7.6149046876927e-5,1.9367953610688668e13,4.54798566030077e10,-0.0,5.808424218423344e13,0.19027961659890236,0.0003426707109461715
1704,0,0.057373917639622914,2.2282097348756864e-5,1.9413473484982504e13,4.555990745359313e10,-0.0,5.82206088159402e13,0.18646523232877446,0.00010026943806940589
1705,0,0.05714055614459257,7.643313764926774e-5,1.945907345666425e13,4.56400514357753e10,-0.0,5.835721424133264e13,0.18570680746992585,0.0003439491194217048
1706,0,0.05769708641257125,0.00046414055213070404,1.950475361891773e13,4.572028859881633e10,-0.0,5.849405873066292e13,0.18751553084085656,0.002088632484588168
1707,0,0.05731149596171026,0.000559515938134983,1.9550514064923695e13,4.580061899520972e10,-0.0,5.863114255989929e13,0.18626236187555834,0.0025178217216074235
1708,0,0.057138992156798,0.0008561895693609332,1.9596354887988914e13,4.588104267142609e10,-0.0,5.8768465994806836e13,0.1857017245095935,0.0038528530621241997
1709,0,0.05789375476293175,0.00045793489888844296,1.964227618136527e13,4.596155967485851e10,-0.0,5.890602930296794e13,0.1881547029795282,0.0020607070449979933
1710,0,0.057272400611083185,7.84716381389795e-5,1.9688278038465258e13,4.6042170059073425e10,-0.0,5.9043832762550305e13,0.18613530198602035,0.00035312237162540773
1711,0,0.05789375476293175,0.00045793489888844296,1.973436055262127e13,4.612287386740972e10,-0.0,5.9181876634516766e13,0.1881547029795282,0.0020607070449979933
1712,0,0.05737364914355636,0.00022937398245674763,1.9780523817365996e13,4.620367115360029e10,-0.0,5.932016119759769e13,0.18646435971655817,0.0010321829210553643
1713,0,0.057362185002718835,0.0002071117722293181,1.982676792611444e13,4.628456196292134e10,-0.0,5.945868671636981e13,0.18642710125883621,0.0009320029750319314
1714,0,0.05723590784038912,0.0002117987265284338,1.9873092972482945e13,4.636554634536754e10,-0.0,5.959745346347701e13,0.18601670048126465,0.000953094269377952
1715,0,0.05723590784038912,0.0002117987265284338,1.9919499050026945e13,4.644662434910247e10,-0.0,5.973646170868379e13,0.18601670048126465,0.000953094269377952
1716,0,0.056415930404004125,0.000697479219374417,1.9965986252378875e13,4.652779602469957e10,-0.0,5.987571172600559e13,0.1833517738130134,0.0031386564871848767
1717,0,0.05640245499350269,0.0007103563483291594,2.001255467328385e13,4.660906141743188e10,-0.0,6.001520378044668e13,0.18330797872888374,0.0031966035674812175
1718,0,0.05641593431274379,0.0006978321288522993,2.0059204406466883e13,4.669042057746757e10,-0.0,6.01549381456224e13,0.18335178651641731,0.0031402445798353468
1719,0,0.056415930404004125,0.000697479219374417,2.0105935545714875e13,4.677187355342916e10,-0.0,6.029491509262986e13,0.1833517738130134,0.0031386564871848767
1720,0,0.056840981792327105,0.0002828119467725987,2.0152748184896867e13,4.685342039293483e10,-0.0,6.043513489095104e13,0.1847331908250631,0.001272653760476694
1721,0,0.056713829069910834,0.00020849328787557846,2.019964241781585e13,4.69350611464567e10,-0.0,6.057559781523613e13,0.1843199444772102,0.0009382197954401031
1722,0,0.056713829069910834,0.00020849328787557846,2.024661833848785e13,4.701679586105258e10,-0.0,6.0716304134244695e13,0.1843199444772102,0.0009382197954401031
1723,0,0.056840981792327105,0.0002828119467725987,2.0293676040896867e13,4.709862458513925e10,-0.0,6.085725411929807e13,0.1847331908250631,0.001272653760476694
1724,0,0.056840981792327105,0.0002828119467725987,2.0340815619032867e13,4.718054736762997e10,-0.0,6.0998448042761195e13,0.1847331908250631,0.001272653760476694
1725,0,0.056509083936211804,0.00027779351441789817,2.0388037167010293e13,4.7262564257301895e10,-0.0,6.113988617683547e13,0.18365452279268837,0.0012500708148805418
1726,0,0.056509381964784534,0.0002282410752336289,2.0435340778938824e13,4.734467530110815e10,-0.0,6.128156879077383e13,0.18365549138554974,0.00102708483855133
1727,0,0.05737363921377772,0.0001656954303031772,2.0482726548982004e13,4.742688054623157e10,-0.0,6.142349615435992e13,0.1864643274447776,0.0007456294363642974
1728,0,0.05672436205988095,0.0001253572778876222,2.053019457143386e13,4.750918004587322e10,-0.0,6.156566854783506e13,0.18435417669461307,0.0005641077504942998
1729,0,0.057373408519427765,0.00021817017158395555,2.057774494050959e13,4.7591573842412094e10,-0.0,6.170808623302092e13,0.18646357768814023,0.0009817657721278
1730,0,0.05602158917452947,0.00016672570974222457,2.062537775056996e13,4.7674061990903465e10,-0.0,6.185074949369304e13,0.18207016481722077,0.0007502656938400106
1731,0,0.05604693805598575,0.00017541744799505184,2.0673093095973242e13,4.7756644532508156e10,-0.0,6.199365858979838e13,0.18215254868195369,0.0007893785159777333
1732,0,0.05595457083590631,0.0004425360749785625,2.0720891071127355e13,4.7839321518448845e10,-0.0,6.213681379882605e13,0.18185235521669552,0.0019914123374035315
1733,0,0.05516762801413876,0.0008597844302974528,2.076877177049468e13,4.79220929979925e10,-0.0,6.228021539502632e13,0.17929479104595097,0.0038690299363385375
1734,0,0.05516778274544598,0.0008520928758616276,2.0816735288622957e13,4.800495901621959e10,-0.0,6.242386364550181e13,0.17929529392269944,0.0038344179413773243
1735,0,0.05490065075905021,0.0007172824513698631,2.086478172005474e13,4.808791962329836e10,-0.0,6.256775882636792e13,0.17842711496691316,0.003227771031164384
1736,0,0.05488513287264141,5.360930117603857e-6,2.0912911159396695e13,4.817097486619042e10,-0.0,6.271190120830988e13,0.17837668183608457,2.4124185529217357e-5
1737,0,0.05488513287264141,5.360930117603857e-6,2.0961123701332695e13,4.825412479332564e10,-0.0,6.2856291064673945e13,0.17837668183608457,2.4124185529217357e-5
1738,0,0.05551551932898994,0.00020407973315828172,2.1009419440569625e13,4.8337369451409515e10,-0.0,6.300092866598011e13,0.1804254378192173,0.0009183587992122677
1739,0,0.05551552447838932,0.00020417616118362315,2.1057798471841633e13,4.842070889090635e10,-0.0,6.314581428944451e13,0.18042545455476527,0.0009187927253263042
1740,0,0.05551552447838932,0.00020417616118362315,2.1106260889961633e13,4.850414315841399e10,-0.0,6.329094820567871e13,0.18042545455476527,0.0009187927253263042
1741,0,0.05545826386199833,0.00028096420490289053,2.115480678981579e13,4.858767230189114e10,-0.0,6.3436330687776695e13,0.18023935755149456,0.0012643389220630074
1742,0,0.05545811418264202,0.00028124476800955064,2.120343626623953e13,4.867129636891641e10,-0.0,6.358196200841286e13,0.18023887109358658,0.001265601456042978
1743,0,0.0545141910692432,0.0005675266513118962,2.1252149414170504e13,4.875501540928743e10,-0.0,6.3727842444217484e13,0.1771711209750404,0.002553869930903533
1744,0,0.0554997531676427,0.0005973498408219852,2.1300946328694402e13,4.883882946494156e10,-0.0,6.387397225816367e13,0.18037419779483876,0.0026880742836989336
1745,0,0.05549979213717479,0.0005970050735775736,2.134982710479047e13,4.8922738589488556e10,-0.0,6.402035173386706e13,0.18037432444581808,0.0026865228310990813
1746,0,0.05548096407510568,0.0005637945991958625,2.1398791837590344e13,4.9006742828649315e10,-0.0,6.416698114123136e13,0.18031313324409345,0.002537075696381381
1747,0,0.055232866941287415,0.0005170610010359913,2.144784062217457e13,4.909084223049757e10,-0.0,6.431386075450468e13,0.1795068175591841,0.002326774504661961
1748,0,0.05523284985110315,0.0005170546223073154,2.1496973553774543e13,4.917503684166853e10,-0.0,6.446099084546205e13,0.17950676201608523,0.002326745800382919
1749,0,0.05547455556809256,0.000323011032156782,2.1546190727619594e13,4.925932670975744e10,-0.0,6.460837168774617e13,0.18029230559630083,0.0014535496447055192
1750,0,0.0546195196071252,0.00014068048739620859,2.159549223900679e13,4.934371188503098e10,-0.0,6.475600355979743e13,0.17751343872315692,0.0006330621932829387
1751,0,0.05503719948373076,0.00032251617371805146,2.1644878183168426e13,4.94281924101785e10,-0.0,6.4903886727054125e13,0.17887089832212497,0.0014513227817312315
1752,0,0.054107421974891705,0.00022789049106107864,2.169434865558749e13,4.9512768337994156e10,-0.0,6.505202147257828e13,0.17584912141839804,0.001025507209774854
1753,0,0.05451753524720861,0.00018053890017102892,2.1743903751656484e13,4.959743971049193e10,-0.0,6.520040806083586e13,0.17718198955342798,0.0008124250507696301
1754,0,0.05481973666877353,0.0006211551875442145,2.1793543566844594e13,4.9682206577986725e10,-0.0,6.5349046770944125e13,0.17816414417351398,0.0027951983439489653
1755,0,0.05479768011535654,0.0006443941669925096,2.184326819666288e13,4.976706898831473e10,-0.0,6.549793787782947e13,0.17809246037490875,0.0028997737514662933
1756,0,0.05465092649221592,0.00020967306706332067,2.1893077736684438e13,4.985202698841588e10,-0.0,6.564708165497384e13,0.17761551109970175,0.000943528801784943
1757,0,0.05479768011535654,0.0006443941669925096,2.194297228251888e13,4.993708062472148e10,-0.0,6.5796478375116766e13,0.17809246037490875,0.0028997737514662933
1758,0,0.05481973666877353,0.0006211551875442145,2.1992951929828594e13,5.002222994538035e10,-0.0,6.594612831415006e13,0.17816414417351398,0.0027951983439489653
1759,0,0.054070858527540844,4.842049649768452e-5,2.204301677434903e13,5.010747499893671e10,-0.0,6.609603174878064e13,0.17573029021450776,0.00021789223423958034
1760,0,0.05409515969959457,0.0001444369344583223,2.209316691175056e13,5.019281582945433e10,-0.0,6.624618894808906e13,0.17580926902368235,0.0006499662050624504
1761,0,0.05454863907071672,0.0004371460290895947,2.2143402437941496e13,5.02782524848042e10,-0.0,6.639660018779869e13,0.17728307697982934,0.001967157130903176
1762,0,0.05443542136831242,0.00048084829576979036,2.2193723448675965e13,5.036378501414092e10,-0.0,6.654726574624034e13,0.17691511944701538,0.0021638173309640567
1763,0,0.053002311901663934,0.00026171584054817765,2.2244130039921832e13,5.044941346605837e10,-0.0,6.669818590073908e13,0.1722575136804078,0.0011777212824667994
1764,0,0.053076147584637995,0.0002880428046975461,2.2294622307616105e13,5.053513788196484e10,-0.0,6.6849360916169875e13,0.17249747965007348,0.0012961926211389574
1765,0,0.053002311901663934,0.00026171584054817765,2.2345200347689832e13,5.0620958312198715e10,-0.0,6.700079107334091e13,0.1722575136804078,0.0011777212824667994
1766,0,0.053002311901663934,0.00026171584054817765,2.2395864256241832e13,5.0706874803316956e10,-0.0,6.715247664641592e13,0.1722575136804078,0.0011777212824667994
1767,0,0.053076147584637995,0.0002880428046975461,2.2446614129352105e13,5.079288740227968e10,-0.0,6.730441791047608e13,0.17249747965007348,0.0012961926211389574
1768,0,0.053002311901663934,0.00026171584054817765,2.2497450063097832e13,5.087899615645189e10,-0.0,6.745661514150911e13,0.1722575136804078,0.0011777212824667994
1769,0,0.053662139236613934,0.0004929856625508672,2.254837215372205e13,5.096520111096517e10,-0.0,6.760906861157534e13,0.1744019525189953,0.0022184354814789023
1770,0,0.054217587910044066,9.442357117870657e-6,2.259938049741585e13,5.105150231434386e10,-0.0,6.776177859897277e13,0.17620716070764322,4.249060703041796e-5
1771,0,0.053662139236613934,0.0004929856625508672,2.265047519045005e13,5.113789981543171e10,-0.0,6.7914745382679516e13,0.1744019525189953,0.0022184354814789023
1772,0,0.05366759196529175,5.587082803893339e-5,2.2701656329163598e13,5.122439365766447e10,-0.0,6.806796923221784e13,0.1744196738871982,0.00025141872617520026
1773,0,0.053664586946119155,6.237631221295671e-5,2.2752924009902457e13,5.1310983888921005e10,-0.0,6.8221450425154484e13,0.17440990757488725,0.0002806934049583052
1774,0,0.053664586946119155,6.237631221295671e-5,2.2804278329086457e13,5.139767055589653e10,-0.0,6.8375189237073984e13,0.17440990757488725,0.0002806934049583052
1775,0,0.053664967368371314,6.578623348929091e-5,2.2855719383175105e13,5.148445370527284e10,-0.0,6.852918594368419e13,0.17441114394720678,0.0002960380507018091
1776,0,0.05366472789237693,5.493465869847054e-5,2.29072472686707e13,5.157133338369256e10,-0.0,6.868344082076728e13,0.17441036565022502,0.0002472059641431174
1777,0,0.05338602330162333,0.0005527367232938396,2.295886208215385e13,5.165830963831128e10,-0.0,6.883795414512529e13,0.1735045757302758,0.0024873152548222782
1778,0,0.054243575720417825,0.00043745150307065056,2.3010563920132098e13,5.1745382512862785e10,-0.0,6.899272618773794e13,0.17629162109135793,0.0019685317638179277
1779,0,0.053076147584637995,0.0002880428046975461,2.3062352879400105e13,5.183255206024777e10,-0.0,6.914775723578067e13,0.17249747965007348,0.0012961926211389574
1780,0,0.05317408652476535,0.000699383704784511,2.311422905651124e13,5.191981832031624e10,-0.0,6.930304755365167e13,0.1728157812054874,0.003147226671530299
1781,0,0.05282917629608619,0.0006711190792429989,2.3166192548265332e13,5.200718134298211e10,-0.0,6.945859742358581e13,0.1716948229622801,0.003020035856593495
1782,0,0.0531735445103474,0.000717187305976202,2.3218243451470285e13,5.209464117239808e10,-0.0,6.961440711774309e13,0.17281401965862905,0.003227342876892909
1783,0,0.05270656783083563,0.0002531444632129403,2.327038186293595e13,5.218219785795759e10,-0.0,6.977047691780242e13,0.1712963454502158,0.0011391500844582314
1784,0,0.052708644952359204,0.00025393423216448136,2.3322607879499504e13,5.226985144343513e10,-0.0,6.9926807095588766e13,0.17130309609516742,0.001142704044740166
1785,0,0.052708644952359204,0.00025393423216448136,2.3374921598131504e13,5.235760197609368e10,-0.0,7.008339792919572e13,0.17130309609516742,0.001142704044740166
1786,0,0.05270656783083563,0.0002531444632129403,2.342732311579195e13,5.244544950220975e10,-0.0,7.024024969515466e13,0.1712963454502158,0.0011391500844582314
1787,0,0.05270656783083563,0.0002531444632129403,2.347981252948795e13,5.253339406801445e10,-0.0,7.039736267005388e13,0.1712963454502158,0.0011391500844582314
1788,0,0.05300081774418523,0.00026692712679034095,2.3532389936271273e13,5.262143571912702e10,-0.0,7.055473712952784e13,0.172252657668602,0.0012011720705565343
1789,0,0.052980674345661366,0.0001826717054748538,2.3585055433276855e13,5.2709574502928734e10,-0.0,7.071237335246264e13,0.17218719162339943,0.0008220226746368421
1790,0,0.051560531099238416,0.0002698429699820789,2.3637809117654844e13,5.2797810467683624e10,-0.0,7.087027161949884e13,0.16757172607252485,0.001214293364919355
1791,0,0.051840646931397324,0.00011359111290251212,2.3690651086614344e13,5.2886143653368034e10,-0.0,7.102843219656781e13,0.1684821025270413,0.0005111600080613045
1792,0,0.05184134184004367,0.0001147992224185576,2.374358143739153e13,5.297457410993045e10,-0.0,7.118685536760384e13,0.16848436098014194,0.0005165965008835092
1793,0,0.05206128214155705,0.00043355932100048533,2.379660026729577e13,5.3063101882406654e10,-0.0,7.134554140785936e13,0.1691991669600604,0.001951016944502184
1794,0,0.052465547166161905,0.00038912598396254744,2.3849707673595535e13,5.315172701684758e10,-0.0,7.150449059462903e13,0.17051302829002618,0.0017510669278314635
1795,0,0.05206128214155705,0.00043355932100048533,2.390290375379977e13,5.32404495611565e10,-0.0,7.166370320847616e13,0.1691991669600604,0.001951016944502184
1796,0,0.05216070164794278,0.0005212647130976842,2.395618860521782e13,5.332926955863863e10,-0.0,7.182317952209716e13,0.16952228035581404,0.0023456912089395788
1797,0,0.051871322734986625,0.0003159636166996105,2.400956232540276e13,5.341818705693144e10,-0.0,7.198291981590303e13,0.16858179888870653,0.0014218362751482472
1798,0,0.05211151673155567,0.00025194154883381313,2.4063025011845848e13,5.350720210003968e10,-0.0,7.21429243640255e13,0.1693624293775559,0.001133736969752159
1799,0,0.05094661351211823,0.0003722278938070934,2.4116576762107758e13,5.359631473755305e10,-0.0,7.230319345075019e13,0.16557649391438425,0.0016750255221319203
1800,0,0.05180536568517269,6.119641852109226e-5,2.417021767385797e13,5.3685525008518875e10,-0.0,7.2463727341476e13,0.16836743847681124,0.00027538388334491515
1801,0,0.050975197906923925,0.0003642705770180146,2.4223947844700707e13,5.3774832965894394e10,-0.0,7.26245263268751e13,0.16566939319750276,0.001639217596581066
1802,0,0.05177942063820826,7.160569646522146e-5,2.4277767372373562e13,5.3864238648873245e10,-0.0,7.278559067289603e13,0.16828311707417684,0.00032222563409349655
1803,0,0.05180536568517269,6.119641852109226e-5,2.433167635459397e13,5.395374210779713e10,-0.0,7.294692066576425e13,0.16836743847681124,0.00027538388334491515
1804,0,0.05177942063820826,7.160569646522146e-5,2.4385674889197562e13,5.404334338684849e10,-0.0,7.310851658067711e13,0.16828311707417684,0.00032222563409349655
1805,0,0.05203161223376356,0.0005165033475651296,2.443976307398092e13,5.413304253092751e10,-0.0,7.327037869434323e13,0.16910273975973159,0.002324265064043083
1806,0,0.051454140350073556,0.0007296817523491424,2.4493941006904305e13,5.422283958774948e10,-0.0,7.343250728857125e13,0.16722595613773905,0.003283567885571141
1807,0,0.051454140350073556,0.0007296817523491424,2.4548208785832305e13,5.4312734600024956e10,-0.0,7.359490263641278e13,0.16722595613773905,0.003283567885571141
1808,0,0.051223852151268,3.2137052177695115e-5,2.460256650876656e13,5.440272761479364e10,-0.0,7.375756501878034e13,0.16647751949162098,0.00014461673479962802
1809,0,0.051233506725506445,4.3354426327357753e-5,2.4657014273735086e13,5.449281867651173e10,-0.0,7.392049471207462e13,0.16650889685789594,0.0001950949184731099
1810,0,0.05117226916162065,0.000327190894668164,2.471155217879815e13,5.4583007831163246e10,-0.0,7.408369199560731e13,0.1663098747752671,0.001472359026006738
1811,0,0.051455087997294306,0.0006558215420153705,2.476618032213002e13,5.467329512325727e10,-0.0,7.42471571460889e13,0.1672290359912065,0.0029511969390691676
1812,0,0.05128256594737686,1.3526403053880045e-5,2.4820898801787074e13,5.476368059967268e10,-0.0,7.441089044481983e13,0.1666683393289748,6.08688137424602e-5
1813,0,0.051273162483863446,1.6773500103152124e-5,2.4875707716082977e13,5.485416430441308e10,-0.0,7.457489216781794e13,0.1666377780725562,7.548075046418456e-5
1814,0,0.050348291222559946,0.00022689021745381945,2.493060716315518e13,5.494474628479768e10,-0.0,7.473916259746781e13,0.16363194647331983,0.0010210059785421876
1815,0,0.05034828918049664,0.00022669882859527963,2.4985597241395176e13,5.503542658241564e10,-0.0,7.490370200568922e13,0.1636319398366141,0.0010201447286787583
1816,0,0.050348293426458635,0.00022733904658634124,2.5040678049107184e13,5.51262052441936e10,-0.0,7.506851067434839e13,0.16363195363599056,0.0010230257096385355
1817,0,0.050348293426458635,0.00022733904658634124,2.5095849684691184e13,5.52170823152203e10,-0.0,7.52335888820641e13,0.16363195363599056,0.0010230257096385355
1818,0,0.050348293426458635,0.00022733904658634124,2.5151112246555184e13,5.53080578405446e10,-0.0,7.539893690755489e13,0.16363195363599056,0.0010230257096385355
1819,0,0.05034828896719376,0.0002268498400025097,2.5206465833203176e13,5.539913186517559e10,-0.0,7.556455502955123e13,0.16363193914337973,0.0010208242800112937
1820,0,0.050166429131545044,0.0007191701550793156,2.5261910543123242e13,5.54903044344222e10,-0.0,7.573044352752516e13,0.1630408946775214,0.00323626569785692
1821,0,0.0501660866646958,0.0007387586687599423,2.531744647492263e13,5.558157559253388e10,-0.0,7.589660267908158e13,0.16303978166026134,0.0033244140094197405
1822,0,0.050166429131545044,0.0007191701550793156,2.5373073727187242e13,5.567294538473926e10,-0.0,7.606303276380769e13,0.1630408946775214,0.00323626569785692
1823,0,0.050166429131545044,0.0007191701550793156,2.5428792398587242e13,5.57644138558868e10,-0.0,7.62297340606944e13,0.1630408946775214,0.00323626569785692
1824,0,0.0501660866646958,0.0007387586687599423,2.548460258781063e13,5.585598105078478e10,-0.0,7.639670684882081e13,0.16303978166026134,0.0033244140094197405
1825,0,0.0501660866646958,0.0007387586687599423,2.554050439361063e13,5.594764701420122e10,-0.0,7.65639514073066e13,0.16303978166026134,0.0033244140094197405
1826,0,0.050171153684351745,0.0003793638311735386,2.5596497914787676e13,5.6039411790863205e10,-0.0,7.673146801532855e13,0.16305624947414318,0.0017071372402809237
1827,0,0.050173032208020246,5.736824598513539e-5,2.5652583250159023e13,5.613127542545715e10,-0.0,7.689925695215119e13,0.1630623546760658,0.00025815710693310925
1828,0,0.05014284255898184,9.468783393737357e-5,2.5708760498595305e13,5.622323796268787e10,-0.0,7.706731849719812e13,0.162964238316691,0.00042609525271818105
1829,0,0.050143144762964525,9.60694650115751e-5,2.5765029759051824e13,5.6315299447043144e10,-0.0,7.723565292959008e13,0.16296522047963471,0.0004323125925520879
1830,0,0.05042775921948758,1.5182664314358763e-5,2.582139113049934e13,5.640745992259367e10,-0.0,7.740426052784708e13,0.16389021746333465,6.832198941461443e-5
1831,0,0.04936553984004474,3.746583985022971e-5,2.5877844711903516e13,5.64997194370173e10,-0.0,7.757314157727517e13,0.16043800448014542,0.00016859627932603368
1832,0,0.04936562686666364,3.739995067499902e-5,2.5934390602383664e13,5.659207803014551e10,-0.0,7.77422963488429e13,0.16043828731665682,0.0001682997780374956
1833,0,0.04936562650698637,3.7462875693039174e-5,2.5991028901007664e13,5.6684535748468056e10,-0.0,7.791172512593428e13,0.16043828614770572,0.00016858294061867628
1834,0,0.04936561076332946,3.7604646883872966e-5,2.6047759706935637e13,5.677709263638446e10,-0.0,7.808142818819345e13,0.16043823498082074,0.00016922091097742835
1835,0,0.049983792705854346,0.000283036552076506,2.6104583119370773e13,5.686974873706122e10,-0.0,7.825140581313656e13,0.16244732629402664,0.001273664484344277
1836,0,0.04962969228197567,0.000686024957226472,2.6161499237491734e13,5.6962504097873e10,-0.0,7.84216582862031e13,0.16129649991642092,0.0030871123075191242
1837,0,0.04932435561012884,0.00041263952011780236,2.621850816066478e13,5.705535876114916e10,-0.0,7.859218588356623e13,0.16030415573291873,0.0018568778405301106
1838,0,0.04938953943386275,7.056095925994589e-5,2.627560998814464e13,5.714831277048992e10,-0.0,7.876298888401583e13,0.16051600316005393,0.0003175243166697565
1839,0,0.048811496700922594,0.0004890816429928003,2.633280481931369e13,5.7241366172018456e10,-0.0,7.893406757102825e13,0.15863736427799843,0.0022008673934676014
1840,0,0.04932440521659828,0.00041015598945987053,2.6390092753632867e13,5.733451900659575e10,-0.0,7.910542221850331e13,0.16030431695394443,0.0018457019525694174
1841,0,0.04932440521659828,0.00041015598945987053,2.6447473890504867e13,5.7427771321378105e10,-0.0,7.927705311215222e13,0.16030431695394443,0.0018457019525694174
1842,0,0.04938502729256792,0.000148171279758854,2.6504948329432895e13,5.752112315934317e10,-0.0,7.944896053007723e13,0.16050133870084574,0.000666770758914843
1843,0,0.04881149580933388,0.0004891139190423234,2.6562516169993688e13,5.761457456583162e10,-0.0,7.962114475483398e13,0.1586373613803351,0.002201012635690455
1844,0,0.04936443766151995,0.00011130508267723216,2.6620177511773617e13,5.770812558148058e10,-0.0,7.97936060604766e13,0.16043442239993982,0.0005008728720475447
1845,0,0.049324302123160156,0.000411309693812029,2.667793245440069e13,5.780177625349568e10,-0.0,7.996634473329884e13,0.1603039819002705,0.0018508936221541305
1846,0,0.04910472009198137,0.0005535204727144562,2.6735781097512234e13,5.789552662499465e10,-0.0,8.013936105222789e13,0.15959034029893945,0.002490842127215053
1847,0,0.04910490141111967,0.0005369708101175566,2.6793723540888562e13,5.798937673907046e10,-0.0,8.031265529617458e13,0.15959092958613894,0.0024163686455290047
1848,0,0.0491048720250331,0.000538093474134715,2.685175988425651e13,5.8083326639953e10,-0.0,8.048622774637664e13,0.15959083408135757,0.0024214206336062175
1849,0,0.04910489384856492,0.0005382303611909042,2.690989022743255e13,5.817737637141215e10,-0.0,8.066007868330852e13,0.15959090500783601,0.002422036625359069
1850,0,0.04910487408213287,0.000538002811843401,2.6968114670296516e13,5.827152597717516e10,-0.0,8.083420838747753e13,0.15959084076693184,0.0024210126532953043
1851,0,0.04910490068434631,0.0005382926475384522,2.7026433312696562e13,5.836577550092629e10,-0.0,8.1008617139518e13,0.1595909272241255,0.0024223169139230352
1852,0,0.04910473233080251,0.0005390110186253726,2.708484625460827e13,5.846012498630713e10,-0.0,8.118330522003253e13,0.15959038007510815,0.0024255495838141766
1853,0,0.047964704949402,0.0004878236538291862,2.714335359598179e13,5.85545744790823e10,-0.0,8.135827291375772e13,0.1558852910855565,0.002195206442231338
1854,0,0.04910473233080251,0.0005390110186253726,2.720195543691227e13,5.8649124016307335e10,-0.0,8.153352048932153e13,0.15959038007510815,0.0024255495838141766
1855,0,0.0486042015975812,0.00040814615281917037,2.726065187740639e13,5.8743773648955376e10,-0.0,8.170904824140583e13,0.1579636551921389,0.0018366576876862667
1856,0,0.04863249649748775,0.00037874139026916956,2.731944301759892e13,5.883852341635365e10,-0.0,8.188485644315345e13,0.15805561361683518,0.001704336256211263
1857,0,0.04863249649748775,0.00037874139026916956,2.737832895763892e13,5.893337336299487e10,-0.0,8.206094537744256e13,0.15805561361683518,0.001704336256211263
1858,0,0.0486042015975812,0.00040814615281917037,2.743730979772639e13,5.902832353226113e10,-0.0,8.22373153252148e13,0.1579636551921389,0.0018366576876862667
1859,0,0.04843484287262427,0.0004142808873144107,2.7496385638156023e13,5.9123373967706604e10,-0.0,8.241396656781056e13,0.15741323933602888,0.0018642639929148481
1860,0,0.04863249649748775,0.00037874139026916956,2.755555657910292e13,5.921852471165863e10,-0.0,8.259089938458212e13,0.15805561361683518,0.001704336256211263
1861,0,0.04863249649748775,0.00037874139026916956,2.761482272099892e13,5.931377580844266e10,-0.0,8.276811405851286e13,0.15805561361683518,0.001704336256211263
1862,0,0.048417200254682845,0.0012220227477166262,2.767418416418056e13,5.940912730126689e10,-0.0,8.294561087077839e13,0.15735590082771925,0.005499102364724818
1863,0,0.048417200254682845,0.0012220227477166262,2.773364100907656e13,5.950457923254138e10,-0.0,8.312339010114803e13,0.15735590082771925,0.005499102364724818
1864,0,0.048417200254682845,0.0012220227477166262,2.779319335614056e13,5.9600131645761795e10,-0.0,8.330145203155942e13,0.15735590082771925,0.005499102364724818
1865,0,0.048417200254682845,0.0012220227477166262,2.785284130587656e13,5.969578458400387e10,-0.0,8.347979694329066e13,0.15735590082771925,0.005499102364724818
1866,0,0.048417200254682845,0.0012220227477166262,2.791258495882856e13,5.9791538090298355e10,-0.0,8.365842511766817e13,0.15735590082771925,0.005499102364724818
1867,0,0.048417200254682845,0.0012220227477166262,2.797242441558856e13,5.98873922076323e10,-0.0,8.383733683606094e13,0.15735590082771925,0.005499102364724818
1868,0,0.04811953467919296,9.385460295490192e-6,2.8032359776831527e13,5.9983346979552635e10,-0.0,8.40165323809728e13,0.15638848770737712,4.2234571329705865e-5
1869,0,0.04811953552746257,9.543373092487663e-6,2.8092391143151527e13,6.007940244774874e10,-0.0,8.419601203169086e13,0.15638849046425335,4.2945178916194485e-5
1870,0,0.04829771637058121,0.00014024976009844721,2.8152518615265047e13,6.017555865533863e10,-0.0,8.437577607021819e13,0.15696757820438892,0.0006311239204430124
1871,0,0.048538199149848096,0.00013402864156716594,2.821274229402937e13,6.027181564535027e10,-0.0,8.455582477842098e13,0.1577491472370063,0.0006031288870522467
1872,0,0.04834848672108259,8.59879960553847e-5,2.827306228016811e13,6.0368173461491714e10,-0.0,8.473615843974438e13,0.15713258184351842,0.00038694598224923115
1873,0,0.04829771637058121,0.00014024976009844721,2.8333478674561047e13,6.0464632145392265e10,-0.0,8.491677733375867e13,0.15696757820438892,0.0006311239204430124
1874,0,0.04855172891409813,3.672380311792265e-5,2.8393991578092582e13,6.056119173940991e10,-0.0,8.50976817415616e13,0.15779311897081894,0.00016525711403065193
1875,0,0.04843667159817481,0.00010054014898974381,2.845460109172731e13,6.065785228746405e10,-0.0,8.527887194726778e13,0.15741918269406813,0.00045243067045384715
1876,0,0.04855172891409813,3.672380311792265e-5,2.8515307316332582e13,6.0754613830990585e10,-0.0,8.546034823060577e13,0.15779311897081894,0.00016525711403065193
1877,0,0.04843705846571651,0.00010035739617579333,2.8576110353071973e13,6.0851476413411194e10,-0.0,8.564211087490084e13,0.15742044001357866,0.00045160828279107
1878,0,0.04720164494355045,0.0005417897462529873,2.8637010302872844e13,6.094844007889464e10,-0.0,8.582416016529128e13,0.15340534606653894,0.002438053858138443
1879,0,0.04770347626386335,0.00013747020287218877,2.8698007266925957e13,6.104550486450102e10,-0.0,8.600649637347147e13,0.15503629785755588,0.0006186159129248495
1880,0,0.04739804776129736,0.0001970539144625829,2.8759101346346023e13,6.1142670817419655e10,-0.0,8.618911979040294e13,0.15404365522421642,0.000886742615081623
1881,0,0.04720164494355045,0.0005417897462529873,2.8820292642288844e13,6.1239937978281334e10,-0.0,8.637203069485834e13,0.15340534606653894,0.002438053858138443
1882,0,0.04775497575639723,9.270406253495712e-6,2.888158125602231e13,6.133730638821237e10,-0.0,8.655522936659338e13,0.15520367120829098,4.1716828140730706e-5
1883,0,0.047480265210105066,0.00021084402452475892,2.894296728883106e13,6.14347760924329e10,-0.0,8.67387160932201e13,0.15431086193284146,0.0009487981103614151
1884,0,0.04716297031690339,5.1214449938249976e-5,2.9004450842006758e13,6.1532347131688034e10,-0.0,8.69224911540935e13,0.15327965352993603,0.00023046502472212488
1885,0,0.04668141145592658,0.0002620275656980565,2.9066032016884383e13,6.163001954837252e10,-0.0,8.710655483179781e13,0.1517145872317614,0.0011791240456412544
1886,0,0.046856244679207,0.00028229553213090564,2.9127710914888395e13,6.172779338309165e10,-0.0,8.729090740562247e13,0.15228279520742274,0.0012703298945890753
1887,0,0.04668141145592658,0.0002620275656980565,2.9189487637468383e13,6.182566867980324e10,-0.0,8.747554916132031e13,0.1517145872317614,0.0011791240456412544
1888,0,0.046573538170627725,7.4526400036035e-5,2.925136228610731e13,6.192364547976802e10,-0.0,8.76604803796947e13,0.1513639990545401,0.0003353688001621575
1889,0,0.04712799729935622,8.600291842282125e-5,2.931333496229075e13,6.202172382386153e10,-0.0,8.784570134098367e13,0.15316599122290772,0.00038701313290269565
1890,0,0.04696470187207069,0.00014243774717215274,2.9375405767610555e13,6.211990375660773e10,-0.0,8.803121233237806e13,0.15263528108422975,0.0006409698622746873
1891,0,0.04712798435509408,8.716785289115264e-5,2.9437574803674727e13,6.221818531794962e10,-0.0,8.8217013632568e13,0.15316594915405574,0.0003922553380101869
1892,0,0.04712799729935622,8.600291842282125e-5,2.949984217213875e13,6.231656855065672e10,-0.0,8.840310552570377e13,0.15316599122290772,0.00038701313290269565
1893,0,0.04712799729935622,8.600291842282125e-5,2.956220797468275e13,6.241505349622711e10,-0.0,8.858948829367517e13,0.15316599122290772,0.00038701313290269565
1894,0,0.047127987542715986,8.604258205300517e-5,2.9624672313050734e13,6.251364019641815e10,-0.0,8.877616221896525e13,0.15316595951382694,0.00038719161923852325
1895,0,0.04625253206215579,0.0006804810378001425,2.9687235288979918e13,6.261232869456474e10,-0.0,8.896312758722027e13,0.15032072920200634,0.0030621646701006412
1896,0,0.04625271827887817,0.0006800539711568187,2.974989700435624e13,6.271111902908311e10,-0.0,8.915038467478534e13,0.15032133440635403,0.0030602428702056843
1897,0,0.046252681484080585,0.000680362633325216,2.9812657560996176e13,6.281001124321409e10,-0.0,8.933793376738095e13,0.1503212148232619,0.0030616318499634716
1898,0,0.04600351996317947,0.0006528699051501115,2.987551706084049e13,6.290900537898896e10,-0.0,8.952577514848056e13,0.14951143988033327,0.0029379145731755017
1899,0,0.04600351996317947,0.0006528699051501115,2.993847560576849e13,6.300810147700715e10,-0.0,8.97139090990681e13,0.14951143988033327,0.0029379145731755017
1900,0,0.0460201438127524,0.0006345124022788563,3.000153329777305e13,6.310729957917565e10,-0.0,8.990233590266069e13,0.1495654673914453,0.0028553058102548535
1901,0,0.0459136058742947,0.0008599036713094228,3.0064690238901836e13,6.32065997271708e10,-0.0,9.009105584244984e13,0.14921921909145777,0.0038695665208924026
1902,0,0.046016494149396944,0.0007288589618950131,3.0127946531262668e13,6.33060019617829e10,-0.0,9.02800692000484e13,0.14955360598554007,0.0032798653285275588
1903,0,0.04602891838578432,0.0007201663667577262,3.0191302276876008e13,6.340550632487957e10,-0.0,9.046937625936981e13,0.14959398475379904,0.003240748650409768
1904,0,0.0459216557510205,0.0005600607922354227,3.025475757795605e13,6.350511285781078e10,-0.0,9.065897730331569e13,0.14924538119081662,0.002520273565059402
1905,0,0.045786749897518506,0.0007383181677074826,3.031831253665222e13,6.3604821601628006e10,-0.0,9.084887261444912e13,0.14880693716693513,0.0033224317546836717
1906,0,0.04586304287244203,0.0005235941108517649,3.0381967255247457e13,6.3704632597105385e10,-0.0,9.10390624748354e13,0.1490548893354366,0.002356173498832942
1907,0,0.04578674288733816,0.0007382810301793641,3.0445721835948207e13,6.380454588602973e10,-0.0,9.12295471687105e13,0.14880691438384902,0.003322264635807139
1908,0,0.04578674288733816,0.0007382810301793641,3.0509576381116207e13,6.390456150909403e10,-0.0,9.14203269782352e13,0.14880691438384902,0.003322264635807139
1909,0,0.045802975171689866,0.0007307280804734529,3.0573530993104086e13,6.4004679507449e10,-0.0,9.161140218661606e13,0.14885966930799208,0.003288276362130538
1910,0,0.0458661663384943,0.00027023425129576745,3.0637585774285004e13,6.4104899922047485e10,-0.0,9.18027730768257e13,0.14906504060010647,0.0012160541308309535
1911,0,0.04586291477842183,0.000270135723961229,3.070174082710342e13,6.420522279402586e10,-0.0,9.199443993228e13,0.14905447302987096,0.0012156107578255304
1912,0,0.04586291477842183,0.000270135723961229,3.076599625403942e13,6.4305648164169106e10,-0.0,9.21864030358519e13,0.14905447302987096,0.0012156107578255304
1913,0,0.04601859827611708,0.0004572664569409135,3.0830352157610574e13,6.440617607304451e10,-0.0,9.237866267012356e13,0.1495604443973805,0.0020576990562341108
1914,0,0.04601859827611708,0.0004572664569409135,3.0894808640378574e13,6.450680656204184e10,-0.0,9.25712191193695e13,0.1495604443973805,0.0020576990562341108
1915,0,0.045793164026604063,0.00029104062353023006,3.0959365804935656e13,6.4607539672047104e10,-0.0,9.276407266703455e13,0.14882778308646322,0.0013096828058860354
1916,0,0.045631572048904584,0.00013477059615991938,3.102402375394626e13,6.470837544322561e10,-0.0,9.2957223595274e13,0.1483026091589399,0.0006064676827196372
1917,0,0.045631572048904584,0.00013477059615991938,3.108878259006626e13,6.4809313916057106e10,-0.0,9.31506721870152e13,0.1483026091589399,0.0006064676827196372
1918,0,0.045631572048904584,0.00013477059615991938,3.115364241602626e13,6.491035513145255e10,-0.0,9.334441872609973e13,0.1483026091589399,0.0006064676827196372
1919,0,0.045697254106786614,7.886676343825184e-5,3.121860333460305e13,6.5011499129852066e10,-0.0,9.353846349558306e13,0.1485160758470565,0.0003549004354721333
1920,0,0.04453123393515624,0.00017942389909102717,3.128366544857632e13,6.511274595414284e10,-0.0,9.373280678337794e13,0.1447265102892578,0.0008074075459096222
1921,0,0.04564225438678449,0.00010724859747313076,3.134882886077261e13,6.5214095638372604e10,-0.0,9.392744886054116e13,0.14833732675704958,0.0004826186886290884
1922,0,0.044472446450896305,8.207651026379686e-5,3.1414093674131344e13,6.531554823128804e10,-0.0,9.412239002640427e13,0.14453545096541298,0.0003693442961870859
1923,0,0.04560657238777128,0.00013281253705567375,3.1479459991559332e13,6.541710376487174e10,-0.0,9.431763054828903e13,0.14822136026025665,0.0005976564167505319
1924,0,0.04514068825892531,0.00021044326587216005,3.154492791598324e13,6.551876228658342e10,-0.0,9.451317072340327e13,0.14670723684150727,0.0009469946964247202
1925,0,0.045140093160953645,0.00023505311476404445,3.1610497550454203e13,6.562052383290153e10,-0.0,9.470901082788123e13,0.14670530277309934,0.0010577390164382
1926,0,0.04495646086787425,0.0007951497730150914,3.1676168998002266e13,6.572238844522022e10,-0.0,9.490515114749189e13,0.14610849782059132,0.003578173978567911
1927,0,0.044481203464617494,0.0002805048481580509,3.174194236172232e13,6.582435616394414e10,-0.0,9.510159196619803e13,0.14456391126000687,0.001262271816711229
1928,0,0.04447219779938169,0.00010050857615194735,3.180781774473091e13,6.59264270277723e10,-0.0,9.52983335648141e13,0.1445346428479905,0.0004522885926837631
1929,0,0.04569366039985995,0.0005155259283089603,3.187379525016464e13,6.602860107536551e10,-0.0,9.549537622421542e13,0.14850439629954482,0.002319866677390321
1930,0,0.04481804190328034,0.0001936925610229851,3.193987498128504e13,6.613087835287896e10,-0.0,9.569272023977134e13,0.1456586361856611,0.0008716165246034329
1931,0,0.044471477979397364,0.00026473296823495223,3.200605704130562e13,6.623325889542122e10,-0.0,9.589036588575275e13,0.14453230343304144,0.0011912983570572851
1932,0,0.04447130101142692,0.00026968242460702514,3.2072341533513312e13,6.633574274327119e10,-0.0,9.608831344648662e13,0.14453172828713748,0.0012135709107316131
1933,0,0.044741790272096224,3.4162717989934965e-5,3.2138728561250082e13,6.64383299364353e10,-0.0,9.628656320587936e13,0.14541081838431272,0.00015373223095470736
1934,0,0.04447130101142692,0.00026968242460702514,3.2205218227849312e13,6.6541020516203415e10,-0.0,9.64851154504881e13,0.14453172828713748,0.0012135709107316131
1935,0,0.04450601600539441,0.00027761216204962545,3.2271810636764953e13,6.664381452080812e10,-0.0,9.668397046099877e13,0.14464455201753182,0.0012492547292233145
1936,0,0.04450601600539441,0.00027761216204962545,3.2338505891396953e13,6.674671199058352e10,-0.0,9.688312852237273e13,0.14464455201753182,0.0012492547292233145
1937,0,0.04447123238562613,0.00027081385422667893,3.2405304095233195e13,6.684971296519657e10,-0.0,9.708258991835256e13,0.14453150525328493,0.0012186623440200552
1938,0,0.04446991345656901,0.00026920410525163585,3.247220535182293e13,6.695281748413928e10,-0.0,9.7282354932439e13,0.1445272187338493,0.0012114184736323613
1939,0,0.04447123238562613,0.00027081385422667893,3.2539209764729195e13,6.7056025587033165e10,-0.0,9.748242384852812e13,0.14453150525328493,0.0012186623440200552
1940,0,0.04450601600539441,0.00027761216204962545,3.2606317437556953e13,6.715933731333708e10,-0.0,9.768279695031698e13,0.14464455201753182,0.0012492547292233145
1941,0,0.04450601600539441,0.00027761216204962545,3.2673528473924953e13,6.7262752702639565e10,-0.0,9.788347452189844e13,0.14464455201753182,0.0012492547292233145
1942,0,0.044471477979397364,0.00026473296823495223,3.274084297751362e13,6.7366271794353676e10,-0.0,9.808445684712122e13,0.14453230343304144,0.0011912983570572851
1943,0,0.04293081318204206,0.00015965182714998373,3.280826105204951e13,6.74698946304787e10,-0.0,9.82857442149706e13,0.1395251428416367,0.0007184332221749268
1944,0,0.04293081318204206,0.00015965182714998373,3.287578280133751e13,6.7573621244863754e10,-0.0,9.848733689867762e13,0.1395251428416367,0.0007184332221749268
1945,0,0.04293081318204206,0.00015965182714998373,3.294340832914551e13,6.767745167953101e10,-0.0,9.868923518754231e13,0.1395251428416367,0.0007184332221749268
1946,0,0.04293081318204206,0.00015965182714998373,3.301113773932151e13,6.7781385973689285e10,-0.0,9.889143936547783e13,0.1395251428416367,0.0007184332221749268
1947,0,0.04293081036434228,0.00015946849287023178,3.3078971135729508e13,6.788542416649632e10,-0.0,9.909394971643884e13,0.1395251336841124,0.0007176082179160431
1948,0,0.04293080910653441,0.0001596619589170839,3.3146908622297504e13,6.798956629705843e10,-0.0,9.929676652437233e13,0.1395251295962368,0.0007184788151268776
1949,0,0.04348621634800298,0.0002560133923936725,3.3214950302988367e13,6.809381240344172e10,-0.0,9.949989007131953e13,0.1413302031310097,0.0011520602657715262
1950,0,0.04347337609777467,0.00011234925898676029,3.3283096281782344e13,6.819816252665063e10,-0.0,9.970332064518638e13,0.14128847231776767,0.0005055716654404213
1951,0,0.04345971298009957,7.827179256556654e-5,3.3351346662718863e13,6.830261670462472e10,-0.0,9.990705852800397e13,0.1412440671853236,0.00035222306654504945
1952,0,0.043473443725072836,8.396924746090217e-5,3.3419701549894465e13,6.8407174976214165e10,-0.0,1.0011110400367558e14,0.1412886921064867,0.0003778616135740598
1953,0,0.04346170109819436,4.3519967546146177e-5,3.3488161047410285e13,6.85118373803624e10,-0.0,1.0031545735643748e14,0.14125052856913167,0.0001958398539576578
1954,0,0.04345938885261954,7.032787517489286e-5,3.355672525937431e13,6.8616603955802704e10,-0.0,1.0052011887026417e14,0.1412430137710135,0.0003164754382870179
1955,0,0.04345971298009957,7.827179256556654e-5,3.3625394290030863e13,6.872147474129189e10,-0.0,1.0072508882919478e14,0.1412440671853236,0.00035222306654504945
1956,0,0.04400174379064163,0.00011084960751958682,3.3694168243594504e13,6.882644977454828e10,-0.0,1.0093036751542194e14,0.1430056673195853,0.0004988232338381407
1957,0,0.04381210295907581,0.00012819952713318743,3.3763047224364574e13,6.893152909651306e10,-0.0,1.0113595521751148e14,0.14238933461699638,0.0005768978720993434
1958,0,0.043923719697304325,0.00011026509891971525,3.3832031336588414e13,6.903671274390567e10,-0.0,1.0134185221597888e14,0.14275208901623906,0.0004961929451387186
1959,0,0.044001802360838255,0.0001105956143222001,3.3901120684610605e13,6.91420007558681e10,-0.0,1.01548058796135e14,0.14300585767272433,0.0004976802644499005
1960,0,0.043002147653157574,0.0004560607356473423,3.3970315372876004e13,6.924739317275957e10,-0.0,1.0175457524573275e14,0.13975697987276212,0.00205227331041304
1961,0,0.04362015439050293,0.0010698810729137254,3.403961550575361e13,6.935289002814806e10,-0.0,1.0196140183944473e14,0.14176550176913452,0.004814464828111764
1962,0,0.04326580360099355,0.0005762431115628464,3.4109021187777207e13,6.945849136512994e10,-0.0,1.0216853887060775e14,0.14061386170322904,0.0025930940020328086
1963,0,0.04362015439050293,0.0010698810729137254,3.417853252332161e13,6.956419721892088e10,-0.0,1.0237598661742008e14,0.14176550176913452,0.004814464828111764
1964,0,0.04382640284592684,0.00028515578383855053,3.4248149617085094e13,6.96700076294257e10,-0.0,1.0258374536710698e14,0.14243580924926225,0.0012832010272734774
1965,0,0.04391219503404345,0.0002059873361050374,3.431787257348858e13,6.977592263474138e10,-0.0,1.0279181540377823e14,0.1427146338606412,0.0009269430124726682
1966,0,0.04287411683885439,0.000344675702158459,3.4387701497207934e13,6.98819422748678e10,-0.0,1.0300019701518216e14,0.1393408797262768,0.0015510406597130655
1967,0,0.04287411683885439,0.000344675702158459,3.4457636492911934e13,6.99880665840294e10,-0.0,1.032088904778739e14,0.1393408797262768,0.0015510406597130655
1968,0,0.04287411683885439,0.000344675702158459,3.4527677665279934e13,7.009429560215434e10,-0.0,1.0341789607975981e14,0.1393408797262768,0.0015510406597130655
1969,0,0.043524888938850884,0.0007272573190703589,3.459782511900642e13,7.020062936607101e10,-0.0,1.036272141027874e14,0.14145588905126538,0.003272657935816615
1970,0,0.0435313204053286,0.0007135057856666772,3.4668078958913496e13,7.030706791608212e10,-0.0,1.0383684483576828e14,0.14147679131731797,0.0032107760355000476
1971,0,0.04311612099169581,0.0008670032860037397,3.473843928980747e13,7.041361128967445e10,-0.0,1.0404678856214088e14,0.14012739322301138,0.0039015147870168285
1972,0,0.043524888938850884,0.0007272573190703589,3.480890621644642e13,7.052025952247012e10,-0.0,1.0425704556186466e14,0.14145588905126538,0.003272657935816615
1973,0,0.04334526582542951,0.00027695121129895674,3.487947984381005e13,7.062701265480513e10,-0.0,1.0446761612412047e14,0.1408721139326459,0.0012462804508453053
1974,0,0.04343624516923893,0.0003376676980986113,3.495016027675042e13,7.073387072285025e10,-0.0,1.0467850053015597e14,0.1411677968000265,0.0015195046414437508
1975,0,0.04314282531572894,2.7070464217460177e-5,3.5020947620278074e13,7.084083376549367e10,-0.0,1.0488969906657192e14,0.14021418227611904,0.0001218170889785708
1976,0,0.043270691200542485,6.320622273339347e-5,3.509184197931391e13,7.094790181890857e10,-0.0,1.0510121201484942e14,0.14062974640176307,0.00028442800230027063
1977,0,0.043030241369958366,4.808131195543908e-5,3.5162843458924496e13,7.105507492210141e10,-0.0,1.0531303966206998e14,0.1398482844523647,0.00021636590379947584
1978,0,0.04314286366859421,4.3504240666772734e-5,3.523395216418214e13,7.116235311129965e10,-0.0,1.0552518228996858e14,0.1402143069229312,0.0001957690830004773
1979,0,0.043005034917825924,0.00017152052635083237,3.530516820017713e13,7.126973642506119e10,-0.0,1.0573764018501897e14,0.13976636348293425,0.0007718423685787457
1980,0,0.04243116913199208,0.00025447161588844315,3.537649167208621e13,7.137722490113124e10,-0.0,1.0595041363215362e14,0.13790129967897427,0.0011451222714979942
1981,0,0.04243116913199208,0.00025447161588844315,3.544792268505421e13,7.1484818575074e10,-0.0,1.0616350291216738e14,0.13790129967897427,0.0011451222714979942
1982,0,0.042448535429174636,0.0002680082941080922,3.551946134430008e13,7.159251748519212e10,-0.0,1.063769083113507e14,0.13795774014481757,0.0012060373234864148
1983,0,0.042409222181999745,0.00024929045977833963,3.559110775512047e13,7.170032166887375e10,-0.0,1.0659063011425619e14,0.13782997209149916,0.0011218070690025284
1984,0,0.042448535429174636,0.0002680082941080922,3.566286202274008e13,7.180823116307887e10,-0.0,1.0680466860480839e14,0.13795774014481757,0.0012060373234864148
1985,0,0.04239386877879546,0.00013827294837177032,3.573472425256609e13,7.191624600526378e10,-0.0,1.070190240678825e14,0.13778007353108523,0.0006222282676729664
1986,0,0.042409238708016855,0.0002481595518525892,3.580669454988849e13,7.202436623222531e10,-0.0,1.0723369678731097e14,0.13783002580105477,0.0011167179833366514
1987,0,0.042393966436624776,0.00012379627439500218,3.5878773020174266e13,7.213259188118544e10,-0.0,1.074486870477412e14,0.13778039091903052,0.0005570832347775098
1988,0,0.04239844296006247,0.0001495984259607501,3.595095976878996e13,7.224092298903426e10,-0.0,1.0766399513341012e14,0.13779493962020303,0.0006731929168233754
1989,0,0.04239537004575023,0.00013781276229805905,3.602325490129668e13,7.234935959275056e10,-0.0,1.0787962132868419e14,0.13778495264868826,0.0006201574303412657
1990,0,0.042409222181999745,0.00024929045977833963,3.609565852317647e13,7.245790172916324e10,-0.0,1.0809556591785838e14,0.13782997209149916,0.0011218070690025284
1991,0,0.042395312110028616,0.00013833778583161038,3.616817073994458e13,7.25665494351745e10,-0.0,1.0831182918548786e14,0.13778476435759301,0.0006225200362422467
1992,0,0.042409222181999745,0.00024929045977833963,3.624079165724847e13,7.26753027474445e10,-0.0,1.0852841141566097e14,0.13782997209149916,0.0011218070690025284
1993,0,0.0423939813701984,0.00013997250099284653,3.631352138066229e13,7.278416170278848e10,-0.0,1.0874531289299516e14,0.13778043945314478,0.0006298762544678094
1994,0,0.042409222181999745,0.00024929045977833963,3.638636001588047e13,7.28931263377493e10,-0.0,1.0896253390159162e14,0.13782997209149916,0.0011218070690025284
1995,0,0.04284907346762789,0.00013815513884165784,3.645930766857296e13,7.3002196688222e10,-0.0,1.091800747244299e14,0.13925948876979063,0.0006216981247874603
1996,0,0.04284915065298972,0.00013040352697624678,3.65323644445011e13,7.311137279229819e10,-0.0,1.093979356489261e14,0.1392597396222166,0.0005868158713931105
1997,0,0.04284907346762789,0.00013815513884165784,3.660553044942096e13,7.322065468567783e10,-0.0,1.0961611695787766e14,0.13925948876979063,0.0006216981247874603
1998,0,0.041446081110896385,0.0003785644118945099,3.667880578916736e13,7.333004240728421e10,-0.0,1.0983461894058648e14,0.13469976361041325,0.0017035398535252945
1999,0,0.042088962587101736,9.478961868306449e-5,3.675219056953762e13,7.343953598738403e10,-0.0,1.1005344186924306e14,0.13678912840808063,0.0004265532840737902
2000,0,0.04086203293674845,0.0002604325540701072,3.68256848964182e13,7.354913546919423e10,-0.0,1.1027258604197027e14,0.13280160704443245,0.0011719464933154823


==> anc/data/minimal_rgc40_slice_mu450.csv <==
T,mu,sigma,Delta,p,s,n,e,m,Delta_gap
0,450,3.477571217894055,42.27860465097873,2.38043025624572e9,-0.0,2.400286507622911e7,8.420859028057381e9,11.302106458155679,190.25372092940427
1,450,3.52822310008928,42.275754478685144,2.38192586741243e9,55.52858823870629,2.370519493301463e7,8.285411907972743e9,11.46672507529016,190.24089515408315
2,450,3.5209230252029973,42.27846918803637,2.38193112731287e9,19799.560353395587,2.370816274333736e7,8.286781706309648e9,11.442999831909741,190.25311134616365
3,450,3.522371542571667,42.27756588971445,2.381995123679966e9,123392.95263544314,2.3727958452943064e7,8.295956359002319e9,11.447707513357917,190.24904650371502
4,450,3.507145059293893,42.27709727915193,2.382200326696499e9,293838.3052201659,2.376917310438279e7,8.315102923496637e9,11.398221442705152,190.24693775618368
5,450,3.508259387466694,42.27520766186771,2.3825895188349495e9,485469.6732566549,2.3819765449490014e7,8.338732281801841e9,11.401843009266756,190.2384344784047
6,450,3.495603655952051,42.27481017084634,2.383170230226883e9,674490.2633458977,2.3869367384424824e7,8.362092034344363e9,11.360711881844166,190.2366457688085
7,450,3.493318002025056,42.2745864168302,2.383934949251251e9,852952.4309941641,2.3912226944396537e7,8.382537842744149e9,11.353283506581432,190.2356388757359
8,450,3.4862372125618544,42.27412657753592,2.384872389457733e9,1.0201950153121925e6,2.3947149460239127e7,8.399506427772372e9,11.330270940826027,190.23356959891163
9,450,3.4776704168753847,42.27600009671737,2.3859721680221825e9,1.1779976351381794e6,2.3975134174153987e7,8.413440189063355e9,11.302428854845001,190.24200043522816
10,450,3.4801020928733077,42.275512340065546,2.387226013833164e9,1.3286616593956356e6,2.3997021137187712e7,8.424720114495263e9,11.31033180183825,190.23980553029497
11,450,3.4771397103386263,42.27850857407287,2.3886278405439835e9,1.4743131116216783e6,2.4015105651963953e7,8.434387147067634e9,11.300704058600536,190.25328858332793
12,450,3.4728432071512154,42.27822904324032,2.390173519998371e9,1.6166106614079266e6,2.4029924371600017e7,8.442691775158531e9,11.28674042324145,190.25203069458146
13,450,3.468731347712851,42.2734809973932,2.3918603431312103e9,1.7567982639911263e6,2.4042353356289014e7,8.450037044630731e9,11.273376880066765,190.2306644882694
14,450,3.4684099279567464,42.27358119313563,2.393686706657135e9,1.8957821748615517e6,2.4054109767311815e7,8.4572036390812435e9,11.272332265859426,190.2311153691103
15,450,3.4684094033823003,42.27358075757546,2.3956517421425285e9,2.0342350047463714e6,2.406524875569633e7,8.464223722992015e9,11.272330560992476,190.23111340908957
16,450,3.4656302826255545,42.27772455096198,2.3977551757113724e9,2.172677876792419e6,2.407664119004988e7,8.471496205839751e9,11.263298418533052,190.2497604793289
17,450,3.4656302799371943,42.27772455040501,2.3999972399027634e9,2.3115514342611576e6,2.4087616870863277e7,8.478726726368151e9,11.263298409795881,190.24976047682256
18,450,3.464750349381459,42.27282137673468,2.402378572211769e9,2.4512752590091885e6,2.4098317073736794e7,8.485987065631953e9,11.260438635489741,190.22769619530607
19,450,3.4624760131071795,42.277279954191016,2.404900204668438e9,2.5922565735937064e6,2.4110395883298885e7,8.49403081771434e9,11.253047042598332,190.2477597938596
20,450,3.4658694809485584,42.27634804005008,2.4075636547577896e9,2.7349479982023113e6,2.4122297823593486e7,8.502169325823324e9,11.264075813082815,190.24356618022537
21,450,3.4601179444859023,42.27477170730364,2.4103708422601204e9,2.8798282565884474e6,2.4134739552006625e7,8.510738349531218e9,11.245383319579183,190.2364726828664
22,450,3.4702835148133193,42.26992182175239,2.4133242048458366e9,3.0274025493414113e6,2.4147235516337354e7,8.519534633591483e9,11.278421423143287,190.21464819788577
23,450,3.456062170946244,42.2690388297373,2.416426726495411e9,3.1781949941113265e6,2.416099607729541e7,8.529119993152085e9,11.232202055575293,190.21067473381783
24,450,3.456036570810621,42.260274554162876,2.4196818493703613e9,3.3328056832184438e6,2.417440095339037e7,8.538785916052548e9,11.23211885513452,190.17123549373295
25,450,3.4641160947374408,42.25867021932718,2.423093710651806e9,3.491689601887807e6,2.4189140489385117e7,8.549311749618692e9,11.258377307896682,190.16401598697232
26,450,3.465494256686185,42.25395990089007,2.4266668738629227e9,3.655490014507088e6,2.4204292493377525e7,8.560307488534148e9,11.2628563342301,190.1428195540053
27,450,3.45464255565774,42.24962043447191,2.430406512795376e9,3.8247217580375588e6,2.4220307087450672e7,8.57199916402444e9,11.227588305887656,190.1232919551236
28,450,3.46027596576677,42.236960019297385,2.434318415961502e9,4.0000563073837897e6,2.4235996489659205e7,8.583881580991886e9,11.245896888742003,190.06632008683823
29,450,3.4595176943266983,42.225787240204085,2.438408843961334e9,4.1818673280050373e6,2.4252660302907456e7,8.596562444859167e9,11.243432506561769,190.0160425809184
30,450,3.455925703266468,42.21224399600911,2.4426845394825172e9,4.3707134340515835e6,2.426987959918518e7,8.609882683172361e9,11.23175853561602,189.95509798204097
31,450,3.457418362162669,42.192831008148175,2.447152813711731e9,4.567172375367734e6,2.4287232218961127e7,8.623684028457176e9,11.236609677028675,189.8677395366668
32,450,3.447478525135983,42.176627793654475,2.4518214144252014e9,4.771392424434621e6,2.4305879423043903e7,8.638508883526463e9,11.204305206691945,189.79482507144513
33,450,3.4472774989299624,42.15540292634337,2.4566984314612274e9,4.9840276298780395e6,2.4324766603264753e7,8.653919451793888e9,11.203651871522379,189.69931316854516
34,450,3.448644103459988,42.13111240624521,2.461792471341091e9,5.205389660441729e6,2.4344216941498257e7,8.670088400788143e9,11.20809333624496,189.59000582810344
35,450,3.4442574351301687,42.10040326112819,2.46711249261261e9,5.436012294518827e6,2.4363982723217513e7,8.68694016314343e9,11.193836664173048,189.45181467507686
36,450,3.4472255902670064,42.06588839333761,2.4726676836089554e9,5.6760830993137555e6,2.4384247395905573e7,8.704582636123848e9,11.203483168367772,189.29649777001924
37,450,3.4445516599136434,42.030296939458694,2.4784676324936905e9,5.925701926712778e6,2.440546666981703e7,8.723243340212347e9,11.194792894719342,189.13633622756413
38,450,3.4377191952326625,41.99048609529719,2.484522184400093e9,6.185303701504528e6,2.4427330984436236e7,8.742818299253386e9,11.172587384506153,188.95718742883736
39,450,3.438320330073233,41.94566789305789,2.490841484402157e9,6.455168742160803e6,2.4449681481121663e7,8.763266763046862e9,11.174541072738007,188.7555055187605
40,450,3.4394816087934394,41.89940014783541,2.4974358147614365e9,6.735180454621405e6,2.4473001974389244e7,8.78482229189858e9,11.178315228578679,188.54730066525934
41,450,3.4418560227847825,41.84255133939142,2.5043157131516113e9,7.026376872698824e6,2.449636496464846e7,8.807129972720846e9,11.186032074050543,188.2914810272614
42,450,3.446836092991012,41.78626832903829,2.5114919360486794e9,7.327813204021121e6,2.4520971975561872e7,8.83071360752305e9,11.20221730222079,188.03820748067233
43,450,3.4457666473191817,41.72161862457472,2.518975315254898e9,7.640566283944196e6,2.454601236379345e7,8.855274598661757e9,11.19874160378734,187.74728381058623
44,450,3.4338101678377484,41.65188703306771,2.5267769085734253e9,7.964420447575141e6,2.457192267819844e7,8.881022796309177e9,11.159883045472682,187.4334916488047
45,450,3.43684864038504,41.576890666144934,2.5349078926456947e9,8.29945993441416e6,2.459847023018326e7,8.907879407985409e9,11.16975808125138,187.0960079976522
46,450,3.436707252059451,41.49501172662798,2.5433795156223717e9,8.646025776547479e6,2.4625711116466615e7,8.93590767250879e9,11.169298569193215,186.7275527698259
47,450,3.4290843050471826,41.41229174188183,2.55220313449765e9,9.003287090637585e6,2.465436054457117e7,8.965413603819344e9,11.144523991403343,186.35531283846825
48,450,3.430738407214633,41.320010584615204,2.5613903202252007e9,9.372581645193432e6,2.4683390553731978e7,8.996019347923475e9,11.149899823447557,185.94004763076842
49,450,3.429897242432059,41.2221493826403,2.570952537213764e9,9.753378954222184e6,2.4713377064483408e7,9.027982710560656e9,11.147166037904192,185.49967222188135
50,450,3.4354279815201467,41.11658252439041,2.580901445242481e9,1.0146077143390777e7,2.4744058698469285e7,9.061228826238237e9,11.165140939940477,185.02462135975685
51,450,3.4327595613451,41.002869753453446,2.591248755474346e9,1.0550853669911178e7,2.4775582233068034e7,9.09585678657174e9,11.156468574371575,184.51291389054052
52,450,3.4278943420591443,40.88802086571051,2.602006188218334e9,1.0966347781749554e7,2.4808652227517553e7,9.132137398815542e9,11.140656611692219,183.9960938956973
53,450,3.435633780076803,40.76135960575158,2.613185543148987e9,1.1394651913010793e7,2.4842076233881056e7,9.16966531348706e9,11.165809785249609,183.4261182258821
54,450,3.427311009987324,40.63163911641052,2.6247987195989227e9,1.183403278914745e7,2.487707825941925e7,9.208924267753702e9,11.138760782458803,182.84237602384732
55,450,3.4258141711153427,40.49378800156329,2.6368575925436363e9,1.2285506797668295e7,2.4912962098559223e7,9.24967822567977e9,11.133896056124863,182.2220460070348
56,450,3.4238848130904445,40.349647357479036,2.649374019653183e9,1.2748670926214695e7,2.4950033472860966e7,9.292066615002274e9,11.127625642543945,181.57341310865567
57,450,3.4171914890042703,40.19321084011512,2.662360063085644e9,1.3224987645507807e7,2.498778113901318e7,9.33596574526423e9,11.105872339263879,180.86944878051804
58,450,3.42576729168748,40.034075253069304,2.6758276575741577e9,1.3712062923389763e7,2.5027017184377182e7,9.38162972495218e9,11.13374369798431,180.15333863881187
59,450,3.4234390395761025,39.86635109266601,2.689788896311119e9,1.4211369216847291e7,2.5067458606111698e7,9.429038260233135e9,11.126176878622333,179.39857991699705
60,450,3.4267328639289287,39.68846868883089,2.704255781530266e9,1.4723297431068825e7,2.510883763604646e7,9.478119000554771e9,11.136881807769019,178.598109099739
61,450,3.421727265529435,39.50107953199969,2.7192404135197716e9,1.524772538228882e7,2.5151408702540856e7,9.529004750943232e9,11.120613612970663,177.75485789399863
62,450,3.423873833582955,39.30769648768286,2.7347549242396774e9,1.5783595395133132e7,2.5195413068864096e7,9.58176387124742e9,11.127589959144604,176.88463419457287
63,450,3.423250838738373,39.107211910556885,2.7508114262079697e9,1.6331169660033885e7,2.5240887957987852e7,9.636451843468699e9,11.125565225899711,175.98245359750598
64,450,3.4155471691235872,38.890720007471266,2.767422080392372e9,1.689312044958719e7,2.5287068223406855e7,9.692918328914293e9,11.100528299651659,175.0082400336207
65,450,3.417610982003497,38.676013040387915,2.7845991119463463e9,1.746393065967677e7,2.5335551122356262e7,9.751554385992962e9,11.107235691511365,174.04205868174563
66,450,3.4170862198710727,38.44717351478574,2.8023547227463913e9,1.8048468329668798e7,2.5384980735653855e7,9.812085518055983e9,11.105530214580986,173.01228081653582
67,450,3.412809468061913,38.20797959106453,2.8207011837602043e9,1.864555334358819e7,2.5435786581157036e7,9.87465485178087e9,11.091630771201217,171.9359081597904
68,450,3.4154808072557294,37.955510326889026,2.8396507138917656e9,1.9256100764316272e7,2.548764572761369e7,9.939204715507902e9,11.100312623581122,170.7997964710006
69,450,3.4142625111124674,37.69888347498915,2.8592156503987503e9,1.9877026669696897e7,2.5541571925422594e7,1.0006006556250504e10,11.09635316111552,169.64497563745118
70,450,3.4071286095153965,37.430436391409565,2.87940834994553e9,2.0510836871070832e7,2.5596923199606765e7,1.0074965670852472e10,11.073167980925039,168.43696376134304
71,450,3.4093065863576584,37.15252121629324,2.9002411736147575e9,2.1156605695390888e7,2.5653823507427208e7,1.0146098409100239e10,11.08024640566239,167.18634547331956
72,450,3.4117116105165017,36.85961160420197,2.921726494906269e9,2.181626693536986e7,2.5711918042146817e7,1.021940784340643e10,11.088062734178632,165.86825221890888
73,450,3.401295652591468,36.560906282381,2.9438767567255974e9,2.248647407225772e7,2.577222647725929e7,1.0295137765315895e10,11.054210870922272,164.52407827071448
74,450,3.409253231831429,36.2451288041283,2.9667044348122864e9,2.3171144689646486e7,2.5833489183977447e7,1.0373030405011406e10,11.080073003452144,163.10307961857734
75,450,3.406823345588017,35.92167588264293,2.990222072618801e9,2.386681664365436e7,2.589688846882447e7,1.0453388986626286e10,11.072175873161056,161.6475414718932
76,450,3.39971998184625,35.5893333274605,3.0144421627857437e9,2.4573766353225004e7,2.596231381512956e7,1.0536205296867659e10,11.049089941000311,160.15199997357226
77,450,3.403569534950517,35.23534903709652,3.039377359036007e9,2.529671115636936e7,2.6028572497053623e7,1.0621327023678564e10,11.06160098858918,158.55907066693433
78,450,3.4004651819366902,34.87255530114587,3.0650402456272316e9,2.603068474466746e7,2.6097020465384275e7,1.0709012373879755e10,11.051511841294243,156.92649885515644
79,450,3.3942203780311155,34.49300149460181,3.0914435147499886e9,2.6778620378366258e7,2.616700961189328e7,1.0799221820492924e10,11.031216228601126,155.21850672570815
80,450,3.4118557928496647,34.10354545860971,3.118599874801552e9,2.7537550907628022e7,2.6238922054136522e7,1.0891919122170126e10,11.08853132676141,153.46595456374368
81,450,3.397906437140581,33.69980712990096,3.1465222092132874e9,2.8309255624447018e7,2.6313004967128657e7,1.0987379731574816e10,11.043195920706887,151.6491320845543
82,450,3.4024881867753156,33.28081567317651,3.175223236751198e9,2.909372478985586e7,2.638876176918832e7,1.1085404992151726e10,11.058086607019776,149.7636705292943
83,450,3.3874882649047118,32.84569329810904,3.204715871851963e9,2.9891276297431372e7,2.646657570200188e7,1.1186219126735687e10,11.009336860940314,147.80561984149068
84,450,3.395840485224073,32.3902483168728,3.235013066065872e9,3.0703197670134198e7,2.6545781059571978e7,1.1289657015032791e10,11.036481576978238,145.75611742592758
85,450,3.3918260044206305,31.91754217690542,3.2661278451871758e9,3.1528161023654155e7,2.662706310434208e7,1.1395944238777363e10,11.023434514367048,143.6289397960744
86,450,3.39309974606799,31.435319613511794,3.298073187545662e9,3.2362630821756788e7,2.671092503863898e7,1.1505029330512962e10,11.027574174720968,141.45893826080308
87,450,3.3935804510779892,30.919020914223864,3.330862313061039e9,3.3216360662177652e7,2.679566218952406e7,1.1617009049834242e10,11.029136466003465,139.1355941140074
88,450,3.3858798891618145,30.39425264053039,3.364508323447197e9,3.407856339958252e7,2.68833765246193e7,1.1731924691794748e10,11.004109639775898,136.77413688238676
89,450,3.382931857040843,29.84171744827151,3.399024559935585e9,3.495666793161628e7,2.697261934467215e7,1.1849797591080732e10,10.99452853538274,134.2877285172218
90,450,3.38239890051949,29.272700815472497,3.4344243061203613e9,3.5845633445401326e7,2.706434713018612e7,1.1970638912549511e10,10.992796426688342,131.72715366962623
91,450,3.3764109392873087,28.665505057793418,3.470720879350811e9,3.675380192587421e7,2.715724394122917e7,1.2094634869456867e10,10.973335552683753,128.9947727600704
92,450,3.37817830705725,28.05691646710777,3.5079279751022873e9,3.766566368718094e7,2.725384538663963e7,1.2221543508106192e10,10.979079497936063,126.25612410198497
93,450,3.374306266880766,27.401236764546983,3.546058948228218e9,3.859905422482898e7,2.7351320607636962e7,1.235174736811751e10,10.96649536736249,123.30556544046142
94,450,3.372910022360493,26.728231678140514,3.5851274941605988e9,3.954126101498453e7,2.745174098665593e7,1.2485034485243114e10,10.961957572671603,120.2770425516323
95,450,3.3683451406854825,26.019528426321266,3.625147301206051e9,4.049877833094495e7,2.755413248458549e7,1.262159625829719e10,10.947121707227819,117.0878779184457
96,450,3.3695811113787806,25.276103308258236,3.6661322126580734e9,4.147015382633419e7,2.7658676836035322e7,1.2761407130885904e10,10.951138611981037,113.74246488716206
97,450,3.3772598137562033,24.488544248349488,3.708096070289566e9,4.2457790582915574e7,2.7765032813362047e7,1.2904574382266167e10,10.97609439470766,110.1984491175727
98,450,3.369611919368177,23.667789532943505,3.7510528582315865e9,4.345633236400861e7,2.787430380864586e7,1.3051104427331894e10,10.951238737946575,106.50505289824578
99,450,3.362130953107835,22.791440046880677,3.7950166766316757e9,4.4472376298320174e7,2.7985348418842226e7,1.3201155365381023e10,10.926925597600464,102.56148021096304
100,450,3.36116105331293,21.869092590257782,3.840001650099369e9,4.5500397795300186e7,2.8098977680600315e7,1.3354578085700792e10,10.923773423267022,98.41091665616003
101,450,3.3640255005347224,20.885009709480265,3.886022023588978e9,4.654364742588128e7,2.8214767745216295e7,1.3511531851772366e10,10.933082876737847,93.9825436926612
102,450,3.3491767227876057,19.840018168057362,3.933092185965397e9,4.7599121485401765e7,2.833342507026731e7,1.367205948716587e10,10.884824349059718,89.28008175625813
103,450,3.350629218092009,18.714286231325843,3.9812265698056717e9,4.866956416616181e7,2.8454220375781998e7,1.3836137708410894e10,10.889544958799029,84.2142880409663
104,450,3.3452123141813006,17.488779964655855,4.0304397554592667e9,4.975623485376141e7,2.8577263185724583e7,1.4003977102907984e10,10.871940021089227,78.69950984095135
105,450,3.355447399575172,16.144418868975997,4.0807464149853973e9,5.08581121170286e7,2.870250124797523e7,1.4175480918891459e10,10.905204048619309,72.64988491039199
106,450,3.335453363594678,14.656729834900656,4.132161323918083e9,5.197355104797872e7,2.8830688484960902e7,1.4350844905400068e10,10.840223431682704,65.95528425705295
107,450,3.3382217817273023,12.974238404027739,4.1846993688293533e9,5.310270963062509e7,2.8961269356763355e7,1.4529861772191042e10,10.849220790613732,58.38407281812483
108,450,3.3290519216551093,10.979510490649432,4.238375551246193e9,5.4251370589502424e7,2.9093869322835963e7,1.4713013667696253e10,10.819418745379105,49.40779720792244
109,450,3.3342521099209868,8.516108134489567,4.2932050107673264e9,5.541027080321048e7,2.9229492773805644e7,1.4899786254995157e10,10.836319357243207,38.32248660520305
110,450,3.331926083336093,4.8500054219819955,4.349202974357098e9,5.6586053191190556e7,2.9367516710091744e7,1.5090645396215147e10,10.828759770842302,21.82502439891898
111,450,3.318373017174597,0.034653468663676204,4.406321825031773e9,5.7540188725558184e7,2.953878055183877e7,1.5273090371832632e10,10.78471230581744,0.1559406089865429
112,450,3.303083145180041,0.006961272466638041,4.464235775966122e9,5.828876877730819e7,2.9739625441232532e7,1.5446937775647036e10,10.735020221835132,0.031325726099871186
113,450,3.297037461794564,0.01556789450866733,4.522901346676201e9,5.904345587848598e7,2.9942183281796947e7,1.562299164440134e10,10.715371750832333,0.07005552528900298
114,450,3.2802187559132694,0.0019113411406263252,4.582324837784176e9,5.980447832393819e7,3.0146642790726867e7,1.5801374946971869e10,10.660710956718125,0.008601035132818464
115,450,3.25268333789185,0.010090200576989006,4.642512471819889e9,6.057188503873061e7,3.035300269985833e7,1.598210552257038e10,10.571220848148512,0.045405902596450526
116,450,3.2429946931397784,0.004505163279693582,4.703470584104359e9,6.1345509823275976e7,3.056099351190477e7,1.6165055635752802e10,10.53973275270428,0.02027323475862112
117,450,3.2339810394616966,0.005050168299807454,4.765205588663158e9,6.2125540843581505e7,3.077077783636307e7,1.6350332716399258e10,10.510438378250514,0.02272575734913354
118,450,3.2138399054961395,0.0063193199299663595,4.827723884510017e9,6.291212870211516e7,3.0982465415557783e7,1.6538016739340574e10,10.444979692862454,0.028436939684848617
119,450,3.2036403045328203,0.006727172791052541,4.891031965618317e9,6.370516023800149e7,3.1195859957128614e7,1.6728019083411737e10,10.411830989731666,0.030272277559736434
120,450,3.1854483625974455,0.003273882314684198,4.955136399368889e9,6.450483497310982e7,3.141112779778269e7,1.69204513064065e10,10.352707178441698,0.014732470416078891
121,450,3.177817573164448,0.007368234700513102,5.020043803512245e9,6.531105736012206e7,3.1628097964604627e7,1.7115238221134607e10,10.327907112784455,0.03315705615230896
122,450,3.1600352440695954,0.0011416223951087445,5.085760810015606e9,6.612405191425029e7,3.1846960697035477e7,1.7312505837188896e10,10.270114543226185,0.00513730077798935
123,450,3.1446837270173145,0.003822820173352881,5.15229419863377e9,6.694377051922804e7,3.20676004983702e7,1.751220979949787e10,10.220222112806272,0.017202690780087963
124,450,3.1325028269045188,0.0075762148332355755,5.219650628555538e9,6.777026247965424e7,3.2290010964820046e7,1.7714366853090607e10,10.180634187439686,0.03409296674956009
125,450,3.117749577451904,0.002408303467624752,5.2878370327243805e9,6.860363109709066e7,3.2514244109224282e7,1.791902670356288e10,10.132686126718689,0.010837365604311384
126,450,3.0975644148252064,0.0038193484358232145,5.356860237777794e9,6.944395413450317e7,3.2740325316417933e7,1.8126224375557674e10,10.06708434818192,0.017187067961204464
127,450,3.0858764077913605,0.000767269713517817,5.426727208208797e9,7.029117264503767e7,3.2968129691118013e7,1.8335910078714092e10,10.029098325321922,0.0034527137108301765
128,450,3.072873603697712,0.0038789262204105253,5.497444936099709e9,7.114542226933151e7,3.3197745363469046e7,1.8548154527935795e10,9.986839212017564,0.017455167991847365
129,450,3.0565181959713863,0.00349262555181101,5.56902046288866e9,7.200677574463916e7,3.3429190154097326e7,1.8762989177513588e10,9.933684136907006,0.015716814983149547
130,450,3.0423600845778536,0.00345300386110535,5.64146086310651e9,7.28752420281948e7,3.366241487000969e7,1.8980407292063175e10,9.887670274878024,0.015538517374974074
131,450,3.019585319348872,0.008626590670451077,5.714773301168987e9,7.375096626181082e7,3.389751430952335e7,1.920048471841374e10,9.813652287883833,0.03881965801702984
132,450,3.011245483711793,0.004582165530635543,5.788965064470673e9,7.46338123092295e7,3.4134286924063735e7,1.94231272761763e10,9.786547822063326,0.020619744887859944
133,450,2.9962712198785195,0.0035636332144064024,5.864043343454315e9,7.552401039045732e7,3.437291685029919e7,1.964846262111114e10,9.737881464605188,0.016036349464828813
134,450,2.98105096460887,0.0007642709561751725,5.940015490024601e9,7.642156272421646e7,3.461334824628314e7,1.9876480625847816e10,9.688415634978828,0.0034392193027882765
135,450,2.9728655636059678,0.0015805547962242658,6.016888885780724e9,7.732646277546966e7,3.4855518636985555e7,2.010716697555118e10,9.661813081719394,0.007112496583009196
136,450,2.9590877521519205,8.678836813512739e-5,6.094670960608665e9,7.823887271497916e7,3.509953668204456e7,2.0340607235548553e10,9.617035194493742,0.00039054765660807324
137,450,2.94703448114093,0.004836745210913753,6.173369169118198e9,7.915878561028345e7,3.534533951164178e7,2.0576787239729435e10,9.577862063708023,0.02176535344911189
138,450,2.9368607294733367,0.00017278971487509013,6.252991117674049e9,8.008625582698071e7,3.559292596345157e7,2.08157288700025e10,9.544797370788345,0.0007775537169379056
139,450,2.915795085993468,0.00011750947009382348,6.333544404673046e9,8.102144749074218e7,3.584240404032622e7,2.1057518614686916e10,9.476334029478771,0.0005287926154222056
140,450,2.9003840406325985,2.96398177023309e-5,6.415036639642899e9,8.196427448213215e7,3.609363350430217e7,2.1302096864791576e10,9.426248132055946,0.00013337917966048905
141,450,2.88105670493524,0.006343517442921708,6.497475530561787e9,8.291487374981673e7,3.634669491027887e7,2.1549534377787865e10,9.36343429103953,0.028545828493147685
142,450,2.8694989011216725,0.00025663645855621164,6.58086890111816e9,8.387320112727027e7,3.660149089776614e7,2.1799796562948982e10,9.325871428645435,0.0011548640635029523
143,450,2.8550811299652716,0.0032608589130764427,6.665224547638981e9,8.483940210110177e7,3.685811011314638e7,2.2052959503734444e10,9.279013672387133,0.014673865108843992
144,450,2.8400995569440997,0.0059178012627212504,6.750550289307026e9,8.581351253068346e7,3.7116533356698744e7,2.2309035525625828e10,9.230323560068324,0.026630105682245626
145,450,2.829106618956456,0.0014947882269558566,6.836854180504395e9,8.679554881985092e7,3.73767233657995e7,2.2568025912983765e10,9.194596511608482,0.006726547021301355
146,450,2.813667945231516,0.001453309280743015,6.924144092256481e9,8.778563853393835e7,3.7638749197026074e7,2.2829996272360252e10,9.144420822002427,0.006539891763343568
147,450,2.803808678919887,0.0022315084104679367,7.012428126678471e9,8.87837501775726e7,3.7902529193195276e7,2.3094921286362576e10,9.112378206489632,0.010041787847105715
148,450,2.7860078320943797,0.002748160478444034,7.101714328971321e9,8.979005662750842e7,3.816817291675263e7,2.336289186443861e10,9.054525454306734,0.012366722152998152
149,450,2.7695505421313427,0.004460767591305741,7.192010920013607e9,9.080453232462038e7,3.843560497888843e7,2.363388663685462e10,9.001039261926863,0.020073454160875838
150,450,2.7634759388094237,0.003307908933434777,7.2833260965630455e9,9.182715369795273e7,3.870475352435657e7,2.3907886044090317e10,8.981296801130627,0.014885590200456496
151,450,2.744304090387549,0.0028008499018177847,7.375668059806896e9,9.285818102286233e7,3.8975806046562865e7,2.4185029995598602e10,8.918988293759535,0.012603824558180031
152,450,2.732007251818509,0.003937014685801423,7.469045209485161e9,9.389749481399234e7,3.924860331478046e7,2.446524549389288e10,8.879023568410155,0.017716566086106406
153,450,2.7216174879278845,0.0017928467812603575,7.5634658538446045e9,9.49451939243238e7,3.952318515749837e7,2.4748582137451202e10,8.845256835765625,0.008067810515671608
154,450,2.70333335732244,0.0024837883960805987,7.658938471174011e9,9.600141957715066e7,3.979962843102763e7,2.5035112937669624e10,8.78583341129793,0.011177047782362694
155,450,2.695463996724113,0.003678975806226398,7.755471507783302e9,9.706606599469058e7,4.007778979565606e7,2.532477412943897e10,8.760257989353368,0.01655539112801879
156,450,2.6802923175831976,0.004000991282423738,7.85307352294754e9,9.813934455161801e7,4.035780760183667e7,2.561767764793137e10,8.710950032145393,0.01800446077090682
157,450,2.6664468778205856,7.002404311306706e-5,7.951753126665375e9,9.922123456427608e7,4.0639614531853214e7,2.5913807239259914e10,8.665952352916904,0.0003151081940088018
158,450,2.651337599571334,0.0003742243859541604,8.051518920540436e9,1.0031181392435765e8,4.0923230589500874e7,2.6213201444783466e10,8.616847198606836,0.0016840097367937217
159,450,2.6444494184163325,0.005510737413813889,8.152379624314713e9,1.0141105370477176e8,4.120858327370523e7,2.651584038791135e10,8.59446060985308,0.0247983183621625
160,450,2.619670535929676,0.0008115729455689313,8.254344056542728e9,1.0251924139586143e8,4.149587169277532e7,2.6821876828543995e10,8.513929241771446,0.003652078255060191
161,450,2.61379751082565,0.004248186681988231,8.357420989323029e9,1.0363610510052973e8,4.178481608443556e7,2.713115916985826e10,8.494841910183363,0.01911684006894704
162,450,2.592573613867202,0.003710747948365456,8.461619257393143e9,1.0476200454074302e8,4.207567569768765e7,2.744387954216667e10,8.425864245068407,0.016698365767644552
163,450,2.586614769131716,0.004753602227435616,8.566947890286213e9,1.0589672280606651e8,4.236822027235036e7,2.775991704966029e10,8.406497999678077,0.021391210023460273
164,450,2.5681211592502136,0.0007036670109337821,8.673415747512108e9,1.0704056260302654e8,4.26626579789219e7,2.8079432609899097e10,8.346393767563194,0.0031665015492020198
165,450,2.555164708068701,0.0020285136910033596,8.781031958119907e9,1.0819341801346128e8,4.295885386058965e7,2.8402366251366547e10,8.304285301223278,0.009128311609515119
166,450,2.550045216090225,0.003693229524051442,8.88980558090892e9,1.0935532373249687e8,4.3256791608451985e7,2.8728734382488953e10,8.287646952293231,0.01661953285823149
167,450,2.5383000644250027,0.0020745399876801007,8.999745714179932e9,1.1052646424333574e8,4.355657793745728e7,2.9058633886312916e10,8.24947520938126,0.009335429944560453
168,450,2.520808080649944,0.0036014375722140937,9.110861675721333e9,1.1170688692435922e8,4.385820576177257e7,2.939208792036867e10,8.192626262112318,0.016206469074963422
169,450,2.5063245670212604,0.00146335310347895,9.22316260179242e9,1.1289656894197609e8,4.416161093914207e7,2.9729082472015472e10,8.145554842819097,0.006585088965655275
170,450,2.4948491020548023,0.0023677175866309193,9.33665789228537e9,1.1409556529881486e8,4.446679383718196e7,3.006964543524504e10,8.108259581678107,0.010654729139839137
171,450,2.483342403382982,0.004178048870742319,9.451356877443016e9,1.1530395847557124e8,4.477377657521658e7,3.0413819480727127e10,8.070862810994692,0.018801219918340432
172,450,2.4704678867524184,0.0011325177559939525,9.567268989333385e9,1.1652181599686393e8,4.5082568708625026e7,3.0761639281008476e10,8.02902063194536,0.0050963299019727865
173,450,2.459956349504437,0.004598042600127184,9.684403678635113e9,1.1774915917046635e8,4.539314356114664e7,3.111311546037155e10,7.99485813588942,0.020691191700572327
174,450,2.441787577546945,0.0006550384125871079,9.802770526900558e9,1.1898613383122325e8,4.570557221677131e7,3.146832425727938e10,7.935809627027572,0.0029476728566419854
175,450,2.4329921215004653,0.0028188273512377636,9.92237911141359e9,1.2023264174588959e8,4.601973414621513e7,3.18272135599139e10,7.907224394876512,0.012684723080569936
176,450,2.4198364804511794,0.0028105440765743015,1.004323906175689e10,1.2148886180931513e8,4.6335726366018206e7,3.2189877481390766e10,7.864468561466333,0.012647448344584356
177,450,2.409946326927114,0.0007866415082735003,1.0165360082483318e10,1.2275478070088999e8,4.665349536950734e7,3.2556309017852516e10,7.8323255625131205,0.003539886787230751
178,450,2.393532589584247,0.0014421591512275601,1.0288751928193977e10,1.240305417187322e8,4.6973109258589804e7,3.2926583664105766e10,7.778980916148804,0.006489716180524021
179,450,2.379268881442969,0.0034909332941580216,1.0413424415041607e10,1.2531612200837003e8,4.729450759185061e7,3.3300689840789402e10,7.732623864689649,0.015709199823711096
180,450,2.3754565384269952,0.005120491586248435,1.0539387396782974e10,1.2661150202832735e8,4.761763376544828e7,3.3678618162767673e10,7.7202337498877345,0.023042212138117957
181,450,2.357788228045581,0.00037940537742806827,1.0666650840382618e10,1.2791695650412086e8,4.79426545853981e7,3.4060512850292404e10,7.662811741148138,0.0017073241984263072
182,450,2.3491964800236698,0.0009340448485197481,1.0795224644065067e10,1.2923233336497931e8,4.8269413002417654e7,3.444629587944911e10,7.634888560076927,0.0042032018183388664
183,450,2.3364878806584324,0.0023281308261139176,1.0925118882638588e10,1.3055780708768441e8,4.859799901844381e7,3.483605937270737e10,7.593585612139905,0.01047658871751263
184,450,2.327255247939455,0.0024656692390308942,1.1056343672472889e10,1.3189336441749379e8,4.892836121665016e7,3.522979792783854e10,7.563579555803228,0.011095511575639025
185,450,2.306845820149882,0.0015103829739323092,1.1188909100416153e10,1.3323919300420989e8,4.9260597843269356e7,3.5627610634833885e10,7.497248915487116,0.006796723382695391
186,450,2.3026267829641918,0.0008013215564017966,1.1322825403409683e10,1.3459510087599263e8,4.959452593579004e7,3.602940003063046e10,7.483537044633623,0.003605947003808085
187,450,2.283721870442596,0.0005081363623806738,1.1458102826632843e10,1.3596142217616478e8,4.993035118490481e7,3.6435341153517136e10,7.422096078938438,0.002286613630713032
188,450,2.2724747908492984,0.004497864947151084,1.1594751630490326e10,1.373380101991316e8,5.026792519281387e7,3.684536062371266e10,7.38554307026022,0.020240392262179878
189,450,2.2645503165365115,0.0004972506630404085,1.1732782250642464e10,1.3872495977730432e8,5.060727714439127e7,3.7259509862244125e10,7.359788528743662,0.002237627983681838
190,450,2.253610343629497,0.0038228613173299196,1.1872205043113312e10,1.4012238290828118e8,5.0948448534052625e7,3.76778495497838e10,7.3242336167958655,0.01720287592798464
191,450,2.2396711111031875,0.001848826623548012,1.2013030552707699e10,1.4153033515878165e8,5.12914390197916e7,3.810041102152582e10,7.27893111108536,0.008319719805966054
192,450,2.2291506205591425,0.00011375636294002412,1.2155269244732193e10,1.429488135320122e8,5.163620693688606e7,3.852719607501287e10,7.244739516817213,0.0005119036332301085
193,450,2.2177018967517705,0.0011051056900650402,1.2298931730016518e10,1.4437791260840553e8,5.198278047912535e7,3.895825661901216e10,7.207531164443254,0.004972975605292681
194,450,2.201435492264896,0.000289038397479228,1.2444028622848423e10,1.458177228205417e8,5.233118432056676e7,3.939364254859171e10,7.154665349860912,0.001300672788656526
195,450,2.190970797651908,0.001125918693779091,1.2590570623851105e10,1.472682034894355e8,5.2681350718790874e7,3.983333688004471e10,7.120655092368701,0.00506663412200591
196,450,2.1810722725323997,0.0016280733672755516,1.2738568562664707e10,1.4872945717012542e8,5.303331323325242e7,4.027739599764346e10,7.088484885730299,0.007326330152739982
197,450,2.173272227103672,0.00046113017457429976,1.2888033151141224e10,1.5020152529097083e8,5.338706229837294e7,4.072584536544785e10,7.0631347380869345,0.002075085785584349
198,450,2.1575478534309482,0.002369795951500645,1.3038975242116638e10,1.5168455361267695e8,5.374266066790698e7,4.117876367375153e10,7.012030523650582,0.0106640817817529
199,450,2.151629387767975,0.0012977880242844215,1.31914058514034e10,1.5317843732075214e8,5.4099997512927115e7,4.163610205624348e10,6.9927955102459185,0.0058400461092798965
200,450,2.141216807894243,0.0055952828836588996,1.3345335817826714e10,1.5468336057584336e8,5.4459162054401346e7,4.209795922182256e10,6.95895462565629,0.02517877297646505
201,450,2.1294269549530993,0.0033536965626090377,1.3500776278313248e10,1.561993510692724e8,5.4820134809475705e7,4.256435395087457e10,6.920637603597573,0.01509163453174067
202,450,2.108953695052281,0.006588806152744143,1.3657738229291645e10,1.577265292086561e8,5.518296012763072e7,4.303535272829071e10,6.854099508919914,0.02964962768734864
203,450,2.109199860460899,0.0013754681818089797,1.3816232917589634e10,1.592646858968604e8,5.554745867001621e7,4.351085472098032e10,6.854899546497921,0.006189606818140408
204,450,2.093993716148746,0.0039249268326593915,1.3976271417077328e10,1.6081420190951577e8,5.591385098538398e7,4.399105871588668e10,6.805479577483424,0.017662170746967264
205,450,2.084897639181007,0.001076069729113306,1.41378650618166e10,1.6237493841021633e8,5.628200591161962e7,4.447589997250658e10,6.775917327338273,0.004842313781009877
206,450,2.0761276960484545,0.0006671830176320293,1.4301025066238789e10,1.6394700262087134e8,5.6651958628001906e7,4.4965438856261566e10,6.747415012157477,0.003002323579344132
207,450,2.0653923424797345,0.0010198711028646186,1.4465762888640026e10,1.655304705920565e8,5.702372285479386e7,4.5459719808572914e10,6.712525113059137,0.0045894199628907836
208,450,2.051766370034283,0.004053903317223506,1.4632089846050236e10,1.6712540581917286e8,5.739730387931208e7,4.595878131002815e10,6.66824070261142,0.01824256492750578
209,450,2.0441885307854144,0.0004269793168513695,1.4800017508001842e10,1.687317832365714e8,5.777264873594528e7,4.646261711961695e10,6.643612725052597,0.0019214069258311627
210,450,2.029506614107296,0.0029013822504099676,1.4969557340271519e10,1.703497763456809e8,5.8149835127469465e7,4.697132149968273e10,6.595896495848713,0.013056220126844854
211,450,2.021654712118237,0.006883037645554646,1.5140720865213963e10,1.719793147609375e8,5.85287810313656e7,4.7484866013458374e10,6.570377814384271,0.030973669404995907
212,450,2.0141009466770456,0.00037180437203248413,1.5313519834512676e10,1.736205133924146e8,5.890952512748123e7,4.800331531204577e10,6.545828076700398,0.0016731196741461786
213,450,2.0043162521787705,0.0002856998410282655,1.5487965859687214e10,1.7527344941627035e8,5.929208192787978e7,4.852671573352427e10,6.514027819581004,0.001285649284627195
214,450,1.9891523794880595,0.000395438295195907,1.5664070743065426e10,1.7693820673811442e8,5.967646940862393e7,4.905511673277182e10,6.464745233336194,0.0017794723283815815
215,450,1.9789925678302618,0.0010347434928964414,1.5841846187903156e10,1.786147471020089e8,6.0062627647773825e7,4.958850688052698e10,6.431725845448351,0.0046563457180339865
216,450,1.9684234843553292,0.0010241354453864506,1.6021304152788692e10,1.8030317453290603e8,6.045058791788495e7,5.012694610936724e10,6.39737632415482,0.004608609504239028
217,450,1.9586189846046937,0.0015900799351482031,1.6202456495510471e10,1.820035337328662e8,6.0840343537431665e7,5.0670464916365746e10,6.365511699965254,0.007155359708166914
218,450,1.9494016438111317,0.005185930330252029,1.6385315176363255e10,1.837158814217481e8,6.12318955420537e7,5.1219099967502e10,6.335555342386178,0.02333668648613413
219,450,1.9410295570628968,0.0011386853325578879,1.6569892244691532e10,1.85440271040369e8,6.162524262883605e7,5.17728862961255e10,6.308346060454415,0.005124083996510495
220,450,1.924777372553948,0.0018981213978411966,1.6756199753665249e10,1.8717683554984057e8,6.202043338867856e7,5.233189909220503e10,6.255526460800331,0.008541546290285385
221,450,1.9180699190498829,6.668455632616202e-6,1.6944249873427464e10,1.8892547428865826e8,6.241737062952922e7,5.289609672765416e10,6.233727236912119,3.0008050346772908e-5
222,450,1.9109579168306507,0.0062557031725379054,1.7134054722746212e10,1.9068633132116067e8,6.281610991439765e7,5.34655602920304e10,6.210613229699615,0.028150664276420573
223,450,1.9015342093898568,0.0008622074369537475,1.732562663239404e10,1.9245947982564723e8,6.32166618705902e7,5.404033521049088e10,6.179986180517035,0.003879933466291864
224,450,1.8850873710860911,7.44641148273308e-5,1.751897782632616e10,1.942450163409849e8,6.361905184085849e7,5.462047916244078e10,6.126533956029796,0.0003350885167229886
225,450,1.8838347703951883,4.028687017776713e-5,1.7714120680784443e10,1.9604279781239566e8,6.402315866013122e7,5.520593022406363e10,6.122463003784362,0.0001812909157999521
226,450,1.8686932112851316,0.00027412532165099757,1.7911067591662228e10,1.9785313944794267e8,6.442914074333709e7,5.579685525807451e10,6.073252936676678,0.001233563947429489
227,450,1.8640751542004463,0.001947966146326141,1.8109831043567493e10,1.996758783287856e8,6.483686564018965e7,5.6393182875152176e10,6.058244251151451,0.008765847658467635
228,450,1.856781143514033,0.00033176816680417776,1.831042354980499e10,2.0151118771043906e8,6.524640485286973e7,5.699500943196649e10,6.034538716420607,0.0014929567506188
229,450,1.8398341505557658,0.002833280474089251,1.8512857668613117e10,2.0335918498093507e8,6.565779534309814e7,5.760240359641518e10,5.979460989306239,0.01274976213340163
230,450,1.831690727916306,0.0021708463427518336,1.8717146064594685e10,2.0521976087536442e8,6.607093854097735e7,5.821532128017894e10,5.9529948657279945,0.009768808542383252
231,450,1.8261779425916287,0.002661688421923683,1.8923301409493206e10,2.0709302566420472e8,6.648586766819559e7,5.88338279696261e10,5.935078313422793,0.011977597898656572
232,450,1.8083604841156307,0.0010601776831647958,1.9131336344893894e10,2.089791675294511e8,6.690266123081368e7,5.9458028075804924e10,5.8771715733758,0.004770799574241581
233,450,1.8062832725819755,0.0020391554255804138,1.9341263839022816e10,2.1087799239856738e8,6.732117207237785e7,6.008783582241341e10,5.870420635891421,0.009176199415111861
234,450,1.7936693406872812,0.0004466014315825725,1.955309662983485e10,2.1278978900933364e8,6.774153767977989e7,6.0723405954250175e10,5.829425357233664,0.0020097064421215763
235,450,1.7861440889747224,0.002681542098496935,1.9766847659945095e10,2.1471447378864875e8,6.816367658580238e7,6.136470814399843e10,5.804968289167848,0.012066939443236207
236,450,1.777430498719661,0.0007404202119291742,1.9982529884420185e10,2.1665215787923706e8,6.858762145516032e7,6.201180902990191e10,5.776649120838898,0.003331890953681284
237,450,1.766887730123301,0.0034735799948748536,2.0200156254863483e10,2.1860290198234138e8,6.90133754185887e7,6.266475045331633e10,5.742385122900728,0.01563110997693684
238,450,1.7644639097613792,0.0020934679542693097,2.0419739961972378e10,2.2056667352481586e8,6.944088779601552e7,6.332352784514078e10,5.734507706724482,0.009420605794211894
239,450,1.757157314408949,0.001978359409512688,2.0641294051508053e10,2.2254364275675967e8,6.987022496916305e7,6.398823780348088e10,5.710761271829084,0.008902617342807095
240,450,1.741481137327936,0.002015724176349643,2.0864831712534634e10,2.24533895810178e8,7.030140420204245e7,6.4658935172827194e10,5.659813696315792,0.009070758793573394
241,450,1.7368260491712615,0.002411079992937772,2.1090366217548176e10,2.2653731636627096e8,7.073432759038924e7,6.5335574442398285e10,5.6446846598066,0.010849859968219973
242,450,1.724512864527425,0.0010581144188730833,2.1317910837439648e10,2.285541248787479e8,7.116908917028637e7,6.6018277509846214e10,5.604666809714131,0.004761514884928875
243,450,1.719938968096426,0.002350590665929032,2.1547478900705128e10,2.3058424056392285e8,7.16056119223746e7,6.67070169213967e10,5.589801646313385,0.010577657996680645
244,450,1.7028503854298056,0.004144767699990148,2.177908377043758e10,2.3262789723101714e8,7.204399640179028e7,6.740192153473623e10,5.5342637526468685,0.018651454649955667
245,450,1.7008954845427486,0.0012893636852405513,2.2012739062814762e10,2.346849070014653e8,7.24841060413428e7,6.810291087114849e10,5.527910324763933,0.005802136583582481
246,450,1.692430070749026,0.0038164588877320133,2.2248458113063236e10,2.3675551516966397e8,7.29260475176927e7,6.881012000163582e10,5.500397729934335,0.01717406499479406
247,450,1.683958629635058,0.0022470940997375995,2.2486254594369694e10,2.3883972014089942e8,7.336978885630618e7,6.952356126577025e10,5.472865546313939,0.010111923448819197
248,450,1.675175631084548,0.0036509091081592645,2.272614210449085e10,2.4093757959249103e8,7.381533146375892e7,7.024327679313844e10,5.444320801024781,0.01642909098671669
249,450,1.6716616105266768,3.0070435930520945e-5,2.2968134318299625e10,2.4304910005560875e8,7.426264847821873e7,7.096928341074538e10,5.4329002342117,0.00013531696168734425
250,450,1.6625477629758354,0.0011079706459835702,2.3212244955015003e10,2.451744320312868e8,7.471179237598732e7,7.170166962200099e10,5.403280229671465,0.004985867906926066
251,450,1.6558165687903696,0.001057649186086326,2.3458487830328846e10,2.4731356075976965e8,7.51627246451389e7,7.244044201068585e10,5.381403848568701,0.004759421337388467
252,450,1.645084536503189,0.0019195340537181416,2.3706876792781353e10,2.4946659749681273e8,7.561547581866992e7,7.318566989481691e10,5.3465247436353645,0.008637903241731637
253,450,1.6296108662553586,0.0003720950900554849,2.395742572733392e10,2.5163360375087622e8,7.607004902983421e7,7.393739808506316e10,5.296235315329915,0.001674427905249682
254,450,1.6254449490059744,0.0009874122658167768,2.4210148584943424e10,2.5381449473796198e8,7.652636861830254e7,7.469559895673506e10,5.282696084269417,0.0044433551961754955
255,450,1.619730284215731,0.0005414577922165757,2.446505938973705e10,2.5600943797301713e8,7.698449541119996e7,7.54603702284223e10,5.264123423701126,0.0024365600649745908
256,450,1.6081080849409042,0.0004214193044062148,2.4722172191322437e10,2.5821852668392387e8,7.744444960826774e7,7.623177296348254e10,5.2263512760579385,0.0018963868698279665
257,450,1.6027600845193821,0.000304705841562436,2.4981501096803654e10,2.6044171003075352e8,7.790617441599956e7,7.70097968682998e10,5.208970274687992,0.001371176287030962
258,450,1.6002690926716745,0.004056283684110642,2.5243060319142063e10,2.6267907291298038e8,7.836968591037227e7,7.77944991520744e10,5.200874551182942,0.01825327657849789
259,450,1.5870294079744107,0.000579646859764484,2.550686410871755e10,2.6493078940015912e8,7.883504690628521e7,7.8585981453752e10,5.157845575916835,0.002608410868940178
260,450,1.5796203927372412,0.0012085555732403719,2.5772926696579746e10,2.6719677008141598e8,7.930218079892486e7,7.93842148841046e10,5.133766276396034,0.0054385000795816735
261,450,1.5708698734663393,0.004080562706714556,2.6041262432437725e10,2.694771326291156e8,7.977112059631926e7,8.018927345210512e10,5.105327088765603,0.018362532180215503
262,450,1.5679219506962219,0.00033954384337470415,2.6311885751197674e10,2.7177187070055467e8,8.024183399678995e7,8.100116967090312e10,5.095746339762721,0.0015279472951861687
263,450,1.553917137108953,0.0009902162648143975,2.6584811096627094e10,2.740811852825979e8,8.071439715834211e7,8.18200193539501e10,5.050230695604098,0.004455973191664789
264,450,1.5442976008623694,0.0009687485283050123,2.686005293680678e10,2.764049979395598e8,8.118874021524215e7,8.264579961609598e10,5.018967202802701,0.004359368377372556
265,450,1.5393306589944786,0.00019096940503605527,2.7137625915667446e10,2.787433619050138e8,8.166486234418502e7,8.347855304404448e10,5.002824641732055,0.0008593623226622487
266,450,1.5276839552241697,0.0010714995826153844,2.741754451320888e10,2.8109643000140893e8,8.214281394745176e7,8.431837214351918e10,4.964972854478551,0.00482174812176923
267,450,1.5274293453924095,0.00017134458267928316,2.7699823574073803e10,2.834641020862602e8,8.262251507321854e7,8.516522346590602e10,4.964145372525331,0.0007710506220567743
268,450,1.5187535454072618,0.0002634202381006672,2.798447768950037e10,2.85846603820644e8,8.310405325373742e7,8.601923609861407e10,4.935949022573601,0.0011853910714530024
269,450,1.5104012768260955,0.00016461640787036186,2.8271521703654034e10,2.8824391521187335e8,8.35873898051777e7,8.688041690066986e10,4.90880414968481,0.0007407738354166284
270,450,1.5076397834150073,0.003336216186993703,2.856097045625594e10,2.9065604625037813e8,8.407250182190453e7,8.77487878512032e10,4.8998292960987735,0.015012972841471663
271,450,1.496740382952967,0.0008342637072413106,2.8852838859338367e10,2.9308317032747185e8,8.455944915230702e7,8.862445241794467e10,4.864406244597143,0.0037541866825858976
272,450,1.488634312043423,0.0011758485976141736,2.914714179727177e10,2.9552524858003134e8,8.504818411212534e7,8.950740866695316e10,4.838061514141124,0.005291318689263781
273,450,1.4795594950313422,0.0019343303260067697,2.944389435166509e10,2.97982368603745e8,8.553872302129875e7,9.039771763674174e10,4.808568358851862,0.008704486467030464
274,450,1.4724329180993592,0.0010363185363826749,2.9743111529950344e10,3.004545608115473e8,8.603105342016105e7,9.129541217148608e10,4.785406983822917,0.004663433413722037
275,450,1.468389672111992,0.0002171299495344743,3.004480851082123e10,3.029418708044898e8,8.65251706004908e7,9.220053273063432e10,4.772266434363974,0.0009770847729051345
276,450,1.46218025148187,0.003328677956511753,3.0349000361451008e10,3.0544439854344696e8,8.702109686558284e7,9.311314722605264e10,4.752085817316077,0.014979050804302889
277,450,1.4539392678517205,0.0007255845239557727,3.0655702406918888e10,3.079621983433826e8,8.751883160766761e7,9.403330075764851e10,4.725302620518091,0.003265130357800977
278,450,1.445310523322289,0.00018160646996734364,3.096492987241979e10,3.1049531120641816e8,8.801836775089726e7,9.496103213086823e10,4.697259200797439,0.0008172291148530464
279,450,1.438268710428519,0.0020572219168262344,3.127669816104774e10,3.130437756827935e8,8.851969707715783e7,9.589637893917267e10,4.674373308892687,0.009257498625718055
280,450,1.4349824692887294,0.002133089568596371,3.1591022535425205e10,3.1560762875599974e8,8.902281071747668e7,9.683937833911923e10,4.663693025188371,0.009598903058683668
281,450,1.4291621982160683,0.00043008576882676937,3.190791858446076e10,3.1818697905257964e8,8.952773481076303e7,9.779010319415749e10,4.644777144202222,0.0019353859597204621
282,450,1.4210148941447471,0.001019115113998435,3.22274017503382e10,3.20781879988791e8,9.003446835685089e7,9.874859916708377e10,4.618298405970428,0.004586018012992957
283,450,1.4112435018499925,0.0006464684830570431,3.2549487602405315e10,3.233923808180013e8,9.054300834091848e7,9.971490992250235e10,4.586541381012475,0.002909108173756694
284,450,1.4089585673479577,4.394411486493763e-5,3.2874191727210552e10,3.2601845989219373e8,9.105331765141934e7,1.0068904382531117e11,4.579115343880862,0.00019774851689221933
285,450,1.3959887538591689,0.002369433861596132,3.32015297985911e10,3.286603257952237e8,9.156547019672169e7,1.0167112464157243e11,4.536963450042299,0.010662452377182594
286,450,1.3896174381421735,0.0023522503952641896,3.353151758951804e10,3.313178881106069e8,9.207939583758982e7,1.0266112653703096e11,4.516256673962064,0.010585126778688853
287,450,1.3809655390995752,0.0023253681344010983,3.3864170803314785e10,3.339912768235165e8,9.259513046887088e7,1.0365913435602634e11,4.48813800207362,0.010464156604804943
288,450,1.3780747076878614,0.0009193947855077435,3.4199505356694942e10,3.366804798451717e8,9.311264200242385e7,1.0466516173980524e11,4.478742799985549,0.004137276534784845
289,450,1.3730876125353229,0.0010471204896294133,3.453753708511847e10,3.3938561823560697e8,9.363196182372785e7,1.0567928940564948e11,4.462534740739799,0.00471204220333236
290,450,1.3654595258057869,0.0012392784994710456,3.487828195030002e10,3.421067518433914e8,9.41530920026677e7,1.0670156748548396e11,4.437743458868807,0.005576753247619705
291,450,1.3588222185804226,0.0016242252737824852,3.5221755939946045e10,3.4484390549476236e8,9.467601812325054e7,1.0773202871449255e11,4.416172210386374,0.007309013732021183
292,450,1.3530095534103515,0.003454823356068823,3.556797512928049e10,3.47597135827743e8,9.520074087379013e7,1.0877072192562602e11,4.397281048583642,0.015546705102309703
293,450,1.3428111805035305,0.00026547298689543603,3.591695561692088e10,3.5036654171627796e8,9.572728062225094e7,1.0981771738596149e11,4.3641363366364745,0.0011946284410294622
294,450,1.3361307724175902,0.00012140738428622526,3.626871354743829e10,3.531521123517571e8,9.62556064777397e7,1.1087303039896117e11,4.342425010357168,0.0005463332292880137
295,450,1.3334183500850227,0.0044045729493658444,3.662326514639572e10,3.5595389934834945e8,9.678571689119783e7,1.119367077624064e11,4.333609637776324,0.0198205782721463
296,450,1.3273415527008594,0.001963845238467998,3.698062677803168e10,3.587720192347909e8,9.731764028887412e7,1.1300882904545978e11,4.313860046277793,0.008837303573105991
297,450,1.3142873385897418,0.0011336887674998184,3.734081465970268e10,3.616065566870907e8,9.78513901157859e7,1.140894582284669e11,4.271433850416661,0.005101599453749182
298,450,1.314931175016697,0.0010888053355505977,3.7703845249953125e10,3.644573961061372e8,9.838688767023128e7,1.1517855824127985e11,4.273526318804265,0.00489962400997769
299,450,1.3092326636525422,0.0027309029522347276,3.806973494180151e10,3.67324758414383e8,9.89242092586541e7,1.1627626199049335e11,4.2550061568707624,0.012289063285056275
300,450,1.307368810935308,0.000904915935775194,3.843850029050122e10,3.7020861486139834e8,9.94633163210302e7,1.1738257651238187e11,4.248948635539751,0.004072121710988373
301,450,1.2970776799662715,0.0031622187793104457,3.881015780269333e10,3.731091219469745e8,1.0000425502045196e8,1.1849760266254938e11,4.2155024598903825,0.014229984506897005
302,450,1.2922470721052401,0.0014212129603395338,3.918472410632242e10,3.760262203232478e8,1.0054697311123854e8,1.1962133233135576e11,4.19980298434203,0.006395458321527902
303,450,1.2832477177324273,0.002082140162788412,3.956221585245746e10,3.789600445160408e8,1.0109150659095697e8,1.2075385560183354e11,4.170555082630389,0.009369630732547854
304,450,1.276714847894016,0.002182804783681681,3.9942649773711914e10,3.819105952328669e8,1.016378307513061e8,1.2189519501516737e11,4.149323255655552,0.009822621526567566
305,450,1.2721260177374618,0.00044542901931130126,4.032604261739731e10,3.848779321547918e8,1.0218594766082193e8,1.2304540313718404e11,4.134409557646751,0.002004430586900856
306,450,1.2649270790663776,0.0023645081261831295,4.071241124484943e10,3.878621477680071e8,1.0273587403354637e8,1.2420454928725662e11,4.111013006965727,0.010640286567824082
307,450,1.262217108510176,0.00126586556001891,4.110177252361861e10,3.908632393685078e8,1.0328758393800035e8,1.2537265473461345e11,4.102205602658072,0.005696395020085095
308,450,1.2547057616368549,0.0005994410902531351,4.14941434065141e10,3.938813381428092e8,1.0384111125459129e8,1.2654980880603723e11,4.077793725319778,0.0026974849061391078
309,450,1.2472774151993082,0.000630528974965754,4.1889540901450775e10,3.969164593573545e8,1.0439643810571441e8,1.2773604218754326e11,4.053651599397751,0.002837380387345893
310,450,1.2402889887145745,0.0005354175581615175,4.228798200269232e10,3.9996865539512914e8,1.049535632215002e8,1.2893140461947281e11,4.030939213322367,0.002409379011726829
311,450,1.2355837410220132,0.0015367114689874275,4.268948385810739e10,4.0303796658081234e8,1.0551248004652487e8,1.3013593976946143e11,4.015647158321543,0.006915201610443424
312,450,1.2277241906844512,0.00025420076591459715,4.3094063626891464e10,4.061244923566754e8,1.0607320802340059e8,1.3134972159892152e11,3.9901036197244664,0.001143903446615687
313,450,1.2266047578044459,0.00030117719294501166,4.35017385100607e10,4.0922820777516377e8,1.0663571199258186e8,1.325727609202274e11,3.986465462864449,0.0013552973682525525
314,450,1.2253918773122403,0.0028442148348133967,4.3912525795677e10,4.1234922339067274e8,1.0720001626761885e8,1.3380513766942271e11,3.982523601264781,0.012798966756660285
315,450,1.2138811233739348,0.000765551805503307,4.4326442855008255e10,4.154876774126909e8,1.0776615685294843e8,1.3504694611381616e11,3.945113650965288,0.0034449831247648816
316,450,1.2073313486146855,0.001385806758981642,4.474350699114577e10,4.1864350116398436e8,1.0833407976053067e8,1.362981752689121e11,3.923826882997728,0.006236130415417388
317,450,1.2071914552858578,0.0012996526575076183,4.5163735650979416e10,4.2181673854561406e8,1.0890378024903268e8,1.3755887158004495e11,3.923372229679038,0.005848436958784282
318,450,1.1982756981202076,0.0001749004238526401,4.558714634428146e10,4.2500756736709154e8,1.0947531123823065e8,1.3882915013565744e11,3.8943960188906748,0.0007870519073368804
319,450,1.1940875658776515,0.001468105822664128,4.60137566349187e10,4.2821593390471137e8,1.1004862570796587e8,1.4010900784926886e11,3.8807845891023676,0.006606476201988576
320,450,1.1867795996528474,0.001021712069287813,4.644358412111574e10,4.314419566810324e8,1.1062375084845082e8,1.413985298986175e11,3.857033698871754,0.0045977043117951585
321,450,1.1793173018167638,0.0036712491198693303,4.687664642238925e10,4.346856669343732e8,1.1120067632311419e8,1.4269775700894595e11,3.832781230904482,0.016520621039411987
322,450,1.1748377570947308,0.0017068685931056352,4.73129613132856e10,4.3794709513566023e8,1.117793915878506e8,1.4400672953492975e11,3.818222710557875,0.007680908668975358
323,450,1.170596453886692,0.00029448272460020166,4.77525465696425e10,4.412263183372026e8,1.1235990596751174e8,1.4532551193865424e11,3.804438475131749,0.0013251722607009074
324,450,1.1657837314905315,0.0019059618138857616,4.8195419894770996e10,4.44523398282571e8,1.129422222027237e8,1.466541611400077e11,3.7887971273442274,0.008576828162485927
325,450,1.158040069845226,0.0013773907883938247,4.864159931094159e10,4.478384090855331e8,1.135263482055633e8,1.4799274033436014e11,3.7636302269969844,0.006198258547772211
326,450,1.1536003865099622,0.002385511622496333,4.909110266278903e10,4.511713562864532e8,1.14112263022118e8,1.493412778465478e11,3.7492012561573773,0.010734802301233498
327,450,1.15198776121293,0.001359098224735573,4.954394798950668e10,4.5452229910155517e8,1.1469996840451318e8,1.506998295987328e11,3.743960223942022,0.006115942011310079
328,450,1.1447556266908738,0.0015699991069751135,5.000015334102861e10,4.5789135984879386e8,1.1528949240043433e8,1.5206848426957123e11,3.72045578674534,0.007064995981388011
329,450,1.135108051168881,1.2731936875362213e-5,5.0459736743048035e10,4.612785681701246e8,1.1588082418484496e8,1.5344728306810318e11,3.689101166298863,5.7293715939129956e-5
330,450,1.1337273973659558,0.0012499295477884861,5.092271645505104e10,4.646838949395066e8,1.1647392870592882e8,1.5483623679265408e11,3.6846140414393567,0.005624682965048188
331,450,1.128992224290321,0.0025739589781281855,5.138911060659245e10,4.681074872870479e8,1.170688441708303e8,1.5623544756229404e11,3.669224728943543,0.011582815401576834
332,450,1.1279449801424852,0.0016738647634662882,5.18589375142648e10,4.715493449377087e8,1.1766554759649648e8,1.5764494142347787e11,3.665821185463077,0.007532391435598296
333,450,1.115822593721265,0.0008003716648826461,5.23322154873488e10,4.75009639551397e8,1.1826408689960165e8,1.5906483358808716e11,3.626423429594111,0.003601672491971908
334,450,1.1134467626866034,0.0007703036467248126,5.2808962883369446e10,4.7848826229118043e8,1.1886439455159155e8,1.60495094270101e11,3.618701978731461,0.0034663664102616565
335,450,1.107610541590319,0.0016561457531362096,5.328919813613243e10,4.8198537236174524e8,1.194665132729292e8,1.6193583257787036e11,3.5997342601685367,0.007452655889112943
336,450,1.1012549003219942,0.0038065914762567253,5.3772939772446045e10,4.8550100183602154e8,1.2007043352085494e8,1.6338709192884192e11,3.579078426046481,0.017129661643155263
337,450,1.0996565728930061,0.0008958426761924085,5.426020629688022e10,4.890351649829963e8,1.2067613864327724e8,1.648489066918643e11,3.57388386190227,0.004031292042865838
338,450,1.0929626757279038,0.000858573243021965,5.475101632247034e10,4.925879938663488e8,1.2128365984826109e8,1.6632137253607306e11,3.5521286961156875,0.0038635795935988426
339,450,1.0903181405821478,0.0012557561035915002,5.5245388450568375e10,4.9615947236053675e8,1.2189296818735339e8,1.6780450836396262e11,3.5435339568919804,0.005650902466161751
340,450,1.0885044626378706,0.0010773604181599106,5.574334151585451e10,4.9974968089901555e8,1.2250407389771694e8,1.692983832437834e11,3.5376395035730797,0.004848121881719598
341,450,1.0781370153890601,0.0010835117482309261,5.6244894157747345e10,5.033587479168869e8,1.2311700635041934e8,1.708030917395998e11,3.5039453000144456,0.004875802867039167
342,450,1.0744555082887088,0.002988853421546636,5.675006524055571e10,5.0698660983581746e8,1.2373171777641918e8,1.723186283226825e11,3.491980401938304,0.013449840396959862
343,450,1.0742397262842425,0.00040251517311183643,5.7258873657959946e10,5.106333472739685e8,1.243482184725427e8,1.7384506276965546e11,3.491279110423788,0.001811318279003264
344,450,1.0672328470096055,0.00024942744547079294,5.7771338329757095e10,5.1429909503270566e8,1.2496654015136933e8,1.7538249342960986e11,3.468506752781218,0.0011224235046185683
345,450,1.0613226130462274,0.0013092190615474398,5.828747821729561e10,5.179838470659849e8,1.2558665832168338e8,1.769309452652267e11,3.449298492400239,0.005891485776963479
346,450,1.0565738607980206,0.0013085788857765727,5.880731234774045e10,5.2168765823222935e8,1.2620857285203767e8,1.7849047518402786e11,3.4338650475935673,0.005888604985994577
347,450,1.0507024000139804,0.00040693788798392116,5.9330859894290085e10,5.2541060145376766e8,1.2683229073233593e8,1.8006114963971844e11,3.4147828000454363,0.0018312204959276452
348,450,1.04666093850915,5.682626250856637e-5,5.985813994542946e10,5.2915270922015625e8,1.2745780297911963e8,1.8164301420378876e11,3.401648050154738,0.0002557181812885487
349,450,1.0461657510010622,0.000918370989779995,6.038917172446175e10,5.3291402361731565e8,1.2808510447374515e8,1.8323611953116675e11,3.400038690753452,0.0041326694540099775
350,450,1.0413016648422624,0.00020039611858743632,6.092397445087001e10,5.366946609080802e8,1.2871421914566307e8,1.8484055548250644e11,3.3842304107373526,0.0009017825336434635
351,450,1.0345988505945507,0.00047155483216028914,6.146256753050343e10,5.404946567736424e8,1.2934513924792086e8,1.8645636965860944e11,3.3624462644322897,0.0021219967447213012
352,450,1.0310048649717487,0.0024713333579029495,6.200497027587685e10,5.44314028455008e8,1.2997784995508969e8,1.8808360022007635e11,3.3507658111581833,0.011121000110563273
353,450,1.0254205229001698,0.000690716094797034,6.2551202117146164e10,5.48152870477287e8,1.3061236656380028e8,1.897223261150463e11,3.332616699425552,0.003108222426586653
354,450,1.0208829401513801,0.0005291383972479421,6.3101282510188614e10,5.520112147170438e8,1.3124867997932203e8,1.9137259349033978e11,3.3178695554919857,0.0023811227876157394
355,450,1.0133410021751397,0.0014994033741442818,6.365523104942476e10,5.558891473519354e8,1.3188680213854142e8,1.9303447722285596e11,3.2933582570692037,0.006747315183649268
356,450,1.015729434267999,0.0017523156157688929,6.4213067284204056e10,5.597866251801034e8,1.3252669513416499e8,1.9470798409028702e11,3.3011206613709967,0.007885420270960017
357,450,1.005018966174679,0.00011321159365265294,6.47748109402637e10,5.637038788630991e8,1.3316842641286361e8,1.963932656996513e11,3.2663116400677064,0.0005094521714369382
358,450,1.0036411423416283,0.0005750121162151345,6.534048163302571e10,5.676407929171139e8,1.33811930410297e8,1.9809029091593475e11,3.261833712610292,0.002587554522968105
359,450,0.9991193120034162,0.00021351145750884157,6.591009912639899e10,5.715975174625008e8,1.3445724349509183e8,1.997991692154301e11,3.2471377640111028,0.0009608015587897871
360,450,0.9970590002649447,0.00019178171852812803,6.648368326929097e10,5.75574065252773e8,1.3510434943700758e8,2.0151993746836075e11,3.24044175086107,0.0008630177333765762
361,450,0.9874716542036022,0.00160322251664545,6.706125393343422e10,5.795705671004274e8,1.357532769173798e8,2.03252695402641e11,3.209282876161707,0.007214501324904525
362,450,0.9893016370144063,0.0003258529784272486,6.764283099558838e10,5.835869351970857e8,1.3640397169887164e8,2.049974268102489e11,3.2152303202968207,0.0014663384029226186
363,450,0.9800442769222442,0.0005621771679873745,6.822843451317064e10,5.876233946305623e8,1.3705649803747052e8,2.0675428185458517e11,3.1851438999972936,0.0025297972559431853
364,450,0.9753546381943786,0.0011317524039314744,6.881808447808e10,5.916798825391408e8,1.3771081128291872e8,2.0852325784348065e11,3.1699025741317306,0.005092885817691635
365,450,0.9741595825952459,0.0019600351099247765,6.941180096510371e10,5.957564624600549e8,1.38366914640538e8,2.1030441942105844e11,3.1660186434345494,0.008820157994661494
366,450,0.9699933226839088,0.0002858383066741111,7.000960415267659e10,5.998532382533609e8,1.390248263550187e8,2.120978529078119e11,3.152478298722704,0.0012862723800334999
367,450,0.9614282654533376,0.0013509834789706375,7.061151418929552e10,6.03970275647436e8,1.396845502495743e8,2.1390362458562192e11,3.124641862723347,0.006079425655367869
368,450,0.9620266054342762,0.0002272831216256465,7.121755139151822e10,6.0810752865263e8,1.4034604859258106e8,2.1572174101931107e11,3.1265864676613977,0.0010227740473154094
369,450,0.9544238827647356,0.0009622558016902107,7.182773605488545e10,6.122651821688477e8,1.410093696401809e8,2.175523325035007e11,3.1018776189853905,0.004330151107605948
370,450,0.9518806363340617,0.0003517552218244608,7.244208853266295e10,6.164431925607897e8,1.4167447664727083e8,2.193954072061011e11,3.0936120680857004,0.0015828984982100736
371,450,0.9518251783548678,8.23526934185595e-5,7.306062922740244e10,6.206416342857422e8,1.4234137680015686e8,2.212510366526785e11,3.0934318296533205,0.00037058712038351774
372,450,0.9474061827603084,0.00022334940663195534,7.36833786639716e10,6.248606136638566e8,1.4301008892541766e8,2.23119309635421e11,3.0790700939710023,0.001005072329843799
373,450,0.9403317213781944,0.0005368179172785139,7.43103573405449e10,6.291001731271161e8,1.4368060821898383e8,2.250002809344121e11,3.056078094479132,0.0024156806277533124
374,450,0.9381060729034059,0.0011726252896026735,7.494158590712051e10,6.333603122555008e8,1.443529142555047e8,2.268939822914139e11,3.048844736936069,0.005276813803212031
375,450,0.9322181217144632,2.5011684192425055e-5,7.55770848961736e10,6.376411494490969e8,1.4502703017031047e8,2.2880050972387744e11,3.0297088955720053,0.00011255257886591275
376,450,0.9340939421561325,0.0003352186394742292,7.621687508144139e10,6.419426553947185e8,1.457029251119927e8,2.3071987964736948e11,3.0358053120074304,0.0015084838776340313
377,450,0.9248103819066985,0.0008547416696383827,7.686097721456725e10,6.462650253614054e8,1.4638065004249647e8,2.3265222986580597e11,3.00563374119677,0.0038463375133727224
378,450,0.9227645070213089,0.00014552402631233313,7.750941208297041e10,6.506081786014475e8,1.4706015550591934e8,2.345975494060404e11,2.998984647819254,0.0006548581184054991
379,450,0.9156819140833438,0.000745606981608304,7.816220053698111e10,6.54972260884365e8,1.477414743162837e8,2.3655594978052087e11,2.975966220770867,0.003355231417237368
380,450,0.9135366336209976,0.0014644790671215768,7.881936355074138e10,6.593572541709912e8,1.4842457998038366e8,2.3852745402540796e11,2.9689940592682422,0.006590155802047096
381,450,0.9123133046985653,9.928922167950864e-5,7.948092205123354e10,6.63763243282575e8,1.4910948321463922e8,2.405121410860152e11,2.965018240270337,0.0004468014975577889
382,450,0.905619497592052,0.0005148663195665962,8.014689710029192e10,6.681903302992047e8,1.497962007949017e8,2.4251009943171002e11,2.943263367174169,0.002316898438049683
383,450,0.9048337486993054,0.0016255343475865538,8.08173097451048e10,6.726384871416637e8,1.5048470284201115e8,2.445213471090574e11,2.940709683272743,0.007314904564139493
384,450,0.898270691835998,0.0011300310881076255,8.14921811748829e10,6.771078545972494e8,1.5117501994378895e8,2.4654599396516586e11,2.9193797484669934,0.0050851398964843145
385,450,0.8946173223505982,0.00021888613396186542,8.2171532544708e10,6.815984244123716e8,1.5186712941129676e8,2.4858406908913867e11,2.9075062976394443,0.0009849876028283945
386,450,0.8953582957491374,0.0008516319968400188,8.28553851005517e10,6.861102411059904e8,1.525610274927144e8,2.506356303380821e11,2.9099144611846963,0.0038323439857800845
387,450,0.885498048105799,0.0006642390642725397,8.35437602161294e10,6.906434691152842e8,1.532567528632549e8,2.5270080111995032e11,2.8778686563438467,0.002989075789226429
388,450,0.8851302166646058,0.0026041750399733617,8.423667915888496e10,6.951980175588051e8,1.5395425378221056e8,2.5477956585592615e11,2.8766732041599687,0.011718787679880127
389,450,0.8800819651193192,0.0007404255579336999,8.493416340471182e10,6.997740447237185e8,1.5465356667842507e8,2.56872044998106e11,2.8602663866377878,0.003331915010701649
390,450,0.8806187904922882,3.525667728133416e-5,8.563623440298885e10,7.04371531379032e8,1.5535466531473207e8,2.5897826222646304e11,2.8620110690999367,0.00015865504776600372
391,450,0.8743479581216563,0.0003664812418943132,8.634291372548332e10,7.089906225790968e8,1.5605758121402094e8,2.610983312492529e11,2.841630863895383,0.0016491655885244095
392,450,0.8677364522035474,0.002154216493751245,8.705422287159108e10,7.136313265878493e8,1.567622978387115e8,2.63232291178266e11,2.820143469661529,0.009693974221880603
393,450,0.8675844561338564,0.0017381866511905725,8.77701835541714e10,7.182936499248601e8,1.5746879822541404e8,2.6538018006773495e11,2.8196494824350333,0.007821839930357576
394,450,0.8620067968099677,0.0013797500590097267,8.849081744578847e10,7.229777333387508e8,1.581771121670494e8,2.6754210996485162e11,2.801522089632395,0.00620887526554377
395,450,0.857202226713627,0.0010772125006643523,8.9216146283459e10,7.276835874619806e8,1.5888722410348225e8,2.6971812161059033e11,2.7859072368192876,0.004847456252989586
396,450,0.859361308533835,0.0018047852960963486,8.99461918579535e10,7.32411223251841e8,1.5959911874143738e8,2.7190825598342233e11,2.792924252734964,0.008121533832433568
397,450,0.8531994541148875,0.004396803805087418,9.068097606368707e10,7.3716080548507e8,1.6031283393024802e8,2.7411263898249734e11,2.7728982258733845,0.01978561712289338
398,450,0.8486100479894334,0.0005698644878892065,9.14205208368947e10,7.419323187791522e8,1.6102834528177804e8,2.7633129741400793e11,2.7579826559656584,0.002564390195501429
399,450,0.8442341439568868,0.0010828098667395548,9.216484806816551e10,7.467258277679278e8,1.6174565598115265e8,2.7856430240275635e11,2.743760967859882,0.004872644400327997
400,450,0.842655558729741,0.0015350648050743898,9.29139798210719e10,7.515413695079359e8,1.6246475982415178e8,2.8081170990297076e11,2.738630565871658,0.006907791622834754
401,450,0.8399492411093075,0.00019623707580243468,9.366793818081783e10,7.563790272526672e8,1.6318566641140726e8,2.83073601632635e11,2.7298350336052493,0.0008830668411109561
402,450,0.8351904338819127,0.0009250278101325533,9.442674529019247e10,7.612388627669954e8,1.6390837792564026e8,2.853500476086778e11,2.7143689101162165,0.00416262514559649
403,450,0.82930227164003,0.001373438999810757,9.519042332884984e10,7.661209246875703e8,1.6463289208176342e8,2.876411107570345e11,2.6952323828300977,0.006180475499148406
404,450,0.8295560807103972,0.0030105408458603014,9.595899451595677e10,7.710252168732575e8,1.6535919144748226e8,2.8994682925220624e11,2.696057262308791,0.013547433806371356
405,450,0.8248654203123202,0.0015831433915617908,9.673248120688365e10,7.759518731443964e8,1.6608730268301654e8,2.922673136239543e11,2.6808126160150407,0.007124145262028058
406,450,0.8211566594435358,0.00040920931886990813,9.751090573012283e10,7.809009067106892e8,1.66817211511347e8,2.9460260757452313e11,2.668759143191491,0.0018414419349145866
407,450,0.8163499198772874,0.0016215433065381818,9.829429051112045e10,7.858723874958375e8,1.675489228742136e8,2.969527864930815e11,2.6531372396011843,0.007296944879421818
408,450,0.8147477721069518,0.0015807571993783826,9.908265798936319e10,7.908663406106919e8,1.682824266502027e8,2.993179009723903e11,2.6479302593475933,0.007113407397202722
409,450,0.813738779805318,0.00020555211302365525,9.987603070473369e10,7.958828396794541e8,1.6901772903310165e8,3.016980287890588e11,2.6446510343672833,0.0009249845086064486
410,450,0.8095344419564137,0.0001812071428810437,1.006744312412269e11,8.009219665461241e8,1.6975483889334926e8,3.0409325254469116e11,2.6309869363583442,0.0008154321429646967
411,450,0.8077637899279888,0.00015871246438352153,1.0147788220803561e11,8.059837369727713e8,1.704937430307025e8,3.0650361805158954e11,2.6252323172659637,0.0007142060897258469
412,450,0.8013378188633742,0.0012178374661650192,1.0228640631140285e11,8.110682558654639e8,1.7123445796425828e8,3.089292211890845e11,2.604347911305966,0.005480268597742586
413,450,0.7996157238555675,0.0003619407480310816,1.0310002628866257e11,8.161755130696632e8,1.7197696195244637e8,3.1137009348770917e11,2.5987511025305943,0.0016287333661398674
414,450,0.7967784820249989,0.0035383500839422898,1.0391876494857742e11,8.213056043990968e8,1.7272126845037633e8,3.13826326075318e11,2.5895300665812466,0.015922575377740306
415,450,0.7949619260997949,0.0007272412666007736,1.0474264515101642e11,8.264585705207679e8,1.7346737267232952e8,3.162979793176506e11,2.5836262598243334,0.003272585699703481
416,450,0.7902396185165583,0.0006644812198988831,1.0557168977224507e11,8.316344937611187e8,1.742152834878902e8,3.187851372019309e11,2.5682787601788144,0.0029901654895449744
417,450,0.7845379146774096,0.0020603726301844597,1.0640592178767795e11,8.3683341593682e8,1.7496499644611847e8,3.212878610587293e11,2.5497482227015813,0.009271676835830068
418,450,0.7822579278499643,0.0003704748650942482,1.0724536427597437e11,8.420553619917897e8,1.7571650162254754e8,3.238062027667402e11,2.542338265512384,0.001667136892924117
419,450,0.7826969399959369,0.0006836212236956613,1.0809004021561943e11,8.473003920080706e8,1.764698006286927e8,3.263402343186738e11,2.543765054986795,0.003076295506630476
420,450,0.7777585970601467,0.002025761811780428,1.0893997282183394e11,8.525686172580688e8,1.7722491174847856e8,3.2889005671337036e11,2.5277154404454767,0.009115928153011927
421,450,0.7749471829074166,0.002183756499731662,1.0979518521162392e11,8.57860041147389e8,1.77981818052769e8,3.314557102351729e11,2.518578344449104,0.009826904248792479
422,450,0.7711618574823151,0.0002791490214049397,1.1065570068745348e11,8.631747403784174e8,1.7874052652597737e8,3.3403727668892847e11,2.5062760368175243,0.0012561705963222286
423,450,0.7692919979484225,0.0008764446335979492,1.1152154247662125e11,8.685127502618996e8,1.7950103068490985e8,3.366348146923717e11,2.500198993332373,0.003944000851190771
424,450,0.766138724169134,0.0006005075082110268,1.123927339811814e11,8.738741481167681e8,1.8026333768147728e8,3.392484067769931e11,2.4899508535496855,0.0027022837869496207
425,450,0.7609464882569343,0.0007775074397163018,1.1326929859938037e11,8.79258994316884e8,1.810274491360846e8,3.418781260965334e11,2.4730760868350368,0.003498783478723358
426,450,0.7596043624771585,0.0022900294876716694,1.1415125978468721e11,8.846673038144318e8,1.817933520668231e8,3.445240200703311e11,2.468714178050765,0.010305132694522512
427,450,0.756620247441115,0.0008243967961580885,1.150386410357473e11,8.900991695566899e8,1.8256105862119174e8,3.4718618074449554e11,2.4590158041836236,0.0037097855827113984
428,450,0.7557499823429243,0.000684137999218157,1.159314659741013e11,8.95554621054606e8,1.8333056052353796e8,3.498646640728621e11,2.456187442614504,0.003078620996481707
429,450,0.7476700748947755,0.0015342840009905856,1.1682975820165836e11,9.010337771119483e8,1.8410187806660545e8,3.525595773093399e11,2.4299277434080206,0.0069042780044576355
430,450,0.7482539023789022,0.0038614006331725765,1.1773354138287663e11,9.065365849420015e8,1.8487497675647068e8,3.5527092968259576e11,2.431825182731432,0.017376302849276593
431,450,0.746433447748396,0.0007176564067973478,1.186428393428738e11,9.120631753326614e8,1.8564988074306336e8,3.5799883555988184e11,2.425908705182287,0.003229453830588065
432,450,0.7413442043071736,0.0004275934645520517,1.1955767573472166e11,9.176136090826392e8,1.8642659168363646e8,3.6074336964661487e11,2.4093686639983143,0.0019241705904842327
433,450,0.7376243269841625,0.0013516633102143068,1.2047807448552702e11,9.231879100565785e8,1.872050996257742e8,3.635045854005698e11,2.397279062698528,0.006082484895964381
434,450,0.7363175230557558,0.0007212281906946313,1.2140405950475899e11,9.287861265962366e8,1.8798540241366863e8,3.6628255052415857e11,2.3930319499312063,0.0032455268581258407
435,450,0.7312665802277669,0.00044056162849932627,1.2233565474796553e11,9.344083554643339e8,1.887675131245409e8,3.690773607850631e11,2.3766163857402427,0.0019825273282469682
436,450,0.7293450787119574,0.0015972055836257167,1.2327288421424742e11,9.400546056121899e8,1.8955141717018694e8,3.7188906155925146e11,2.3703715058138615,0.007187425126315725
437,450,0.7272245911070545,0.0019325916099373775,1.2421577196699174e11,9.457249547565303e8,1.9033712162790275e8,3.747177379941682e11,2.363479921097927,0.008696662244718198
438,450,0.727119674065242,0.00010878544657137692,1.2516434217841383e11,9.514194433170687e8,1.9112462186288977e8,3.775634538327627e11,2.3631389407120365,0.0004895345095711961
439,450,0.7238487574543406,0.0002758024646511703,1.261186189669392e11,9.571381613162608e8,1.9191392871950138e8,3.804263017746749e11,2.352508461726607,0.0012411110909302664
440,450,0.7214469757318369,0.0003752595616335512,1.2707862659472789e11,9.628811369269619e8,1.927050337344456e8,3.8330633883363586e11,2.34470267112847,0.0016886680273509804
441,450,0.7152732146210349,0.0004809760590746534,1.2804438937757646e11,9.686484564633651e8,1.9349794654914004e8,3.8620365586988055e11,2.3246379475183634,0.0021643922658359403
442,450,0.7136842991506382,0.0007557273247228878,1.290159316740529e11,9.744401193498292e8,1.942926498281289e8,3.891182935012296e11,2.3194739722395745,0.003400772961252995
443,450,0.7125031210742229,0.0008040325624423648,1.2999327775932527e11,9.802562087895614e8,1.9508915226165158e8,3.9205034125219366e11,2.315635143491224,0.0036181465309906417
444,450,0.709464231430516,0.0007605548833636562,1.309764522200829e11,9.86096795145663e8,1.9588745850505152e8,3.949998811518647e11,2.3057587521491767,0.003422496975136453
445,450,0.7058304600169227,0.0014494264739028063,1.3196547952039937e11,9.919619252269384e8,1.966875659292371e8,3.979669818737449e11,2.2939489950549987,0.006522419132562628
446,450,0.7039267978224761,0.0008513709212464888,1.3296038426530962e11,9.978516389091017e8,1.9748946981202376e8,4.009517081035604e11,2.2877620929230473,0.0038311691456091993
447,450,0.7011929303042987,0.00015680344729778611,1.3396119105575185e11,1.003766008432642e9,1.982931753647615e8,4.0395414362778186e11,2.278877023488971,0.0007056155128400375
448,450,0.6996781764632006,0.002368237725512843,1.3496792451450514e11,1.0097050754450672e9,1.9909867840819576e8,4.0697435456857306e11,2.273954073505402,0.010657069764807793
449,450,0.6975178585384344,0.0002007859488777138,1.3598060945632103e11,1.0156689077052561e9,1.9990598279132864e8,4.100124223594368e11,2.2669330402499117,0.0009035367699497121
450,450,0.6918473504497646,0.002090063133202251,1.3699927065835417e11,1.0216575791844485e9,2.007150941564351e8,4.1306843234504346e11,2.2485038889617353,0.00940528409941013
451,450,0.687852006257955,0.0010652635021181213,1.380239329091035e11,1.0276711110220381e9,2.0152600213351628e8,4.16142439121918e11,2.2355190203383537,0.004793685759531546
452,450,0.6895993602774506,0.00033484221298296646,1.3905462114420178e11,1.0337095318229798e9,2.0233869866021284e8,4.1923450163688086e11,2.2411979209017145,0.001506789958423349
453,450,0.6849959093780671,0.0007161174688223611,1.40091360336327e11,1.0397729762986088e9,2.03153207800925e8,4.22344741437359e11,2.226236705478718,0.0032225286097006247
454,450,0.682304204100731,3.512435851335755e-5,1.4113417543125684e11,1.0458614454318268e9,2.0396951312027487e8,4.2547320169891626e11,2.2174886633273756,0.00015805961331010897
455,450,0.6814132995747688,0.0012857431110675508,1.421830915760725e11,1.0519749952591317e9,2.0478761486888322e8,4.2861995795782983e11,2.2145932236179986,0.005785843999803978
456,450,0.6783901967602795,0.0015667520552095212,1.4323813382989368e11,1.05811370681886e9,2.056075208048081e8,4.3178510084167017e11,2.204768139470908,0.007050384248442846
457,450,0.6758263104816784,0.00118720644272537,1.442993274494112e11,1.0642776184185966e9,2.0642922582536575e8,4.3496869578930206e11,2.196435509065455,0.005342428992264165
458,450,0.668462237517767,0.001543148927126572,1.453666974977124e11,1.0704668194603469e9,2.0725274012380582e8,4.381708388708391e11,2.1725022719327427,0.006944170172069573
459,450,0.6704467501385426,0.00016897213966170568,1.464402694178797e11,1.07668127342296e9,2.080780362945248e8,4.413915514157951e11,2.1789519379502633,0.0007603746284776756
460,450,0.6672595628894591,0.0020652037481108873,1.4752006850260556e11,1.0829211297332187e9,2.089051424369788e8,4.446309652713155e11,2.168593579390742,0.009293416866498993
461,450,0.6646064669994143,0.0005963490558533193,1.4860612014851572e11,1.089186406745423e9,2.0973404755818066e8,4.4788913476230554e11,2.1599710177480964,0.002683570751339937
462,450,0.6617334392373541,7.414458419698761e-6,1.4969844982294302e11,1.0954771645264468e9,2.1056475306509662e8,4.5116613906756885e11,2.1506336775214008,3.336506288864442e-5
463,450,0.6588770910474573,0.0005954717298281842,1.507970829864475e11,1.1017934568345492e9,2.1139725851348698e8,4.5446205385901794e11,2.141350545904236,0.002679622784226829
464,450,0.661605609469353,0.0018723965326805526,1.519020452207697e11,1.1081353029648802e9,2.1223155329501727e8,4.5777693433769244e11,2.150218230775397,0.008425784397062486
465,450,0.654440703954482,0.0007236865066846763,1.530133622062496e11,1.1145028582574391e9,2.1306766693056864e8,4.6111091700221545e11,2.1269322878520662,0.0032565892800810433
466,450,0.6524518907674675,0.0010002196476646763,1.5413105951577985e11,1.1208960805522444e9,2.1390557068378448e8,4.6446402082926904e11,2.1204686449942693,0.004500988414491043
467,450,0.6502199483152926,0.00015463328134406463,1.552551629751514e11,1.1273150601542022e9,2.14745274888483e8,4.678363438166784e11,2.113214832024701,0.0006958497660482909
468,450,0.647802339888041,0.0030937153572517025,1.563856982185025e11,1.1337598518618689e9,2.1558677938261914e8,4.712279631750307e11,2.1053576046361333,0.013921719107632662
469,450,0.6430077061641157,0.0009779024195215144,1.575226912474967e11,1.1402305251553464e9,2.1643008836007574e8,4.7463896481239484e11,2.089775045033376,0.004400560887846815
470,450,0.6412579201382687,0.0003807627415867217,1.5866616790313763e11,1.1467271004770317e9,2.1727519161012822e8,4.7806940554562494e11,2.0840882404493732,0.0017134323371402476
471,450,0.6440933959113729,0.0007920061053722248,1.5981615406932977e11,1.1532496233233368e9,2.1812208634251642e8,4.8151935737009424e11,2.093303536711962,0.0035640274741750113
472,450,0.6369911759247823,0.0016929637649905878,1.609726758744847e11,1.1597982416776605e9,2.189707994784444e8,4.8498895396267096e11,2.0702213217555423,0.007618336942457645
473,450,0.6366261711903534,0.0003557098422919437,1.6213575927801328e11,1.1663729044687734e9,2.1982130016156134e8,4.884782096084192e11,2.0690350563686484,0.0016006942903137467
474,450,0.6368082280905489,0.0001567077889045147,1.6330543037360306e11,1.1729737063682199e9,2.2067359982703343e8,4.9198722636709827e11,2.069626741294284,0.0007051850500703162
475,450,0.6327400402332122,0.0007037619550484299,1.6448171542814822e11,1.1796007332117095e9,2.215277072869469e8,4.955161011265399e11,2.0564051307579394,0.0031669287977179345
476,450,0.6311960221627276,0.0009209352954256053,1.656646406271407e11,1.1862539971577287e9,2.2238361010498017e8,4.9906488656717926e11,2.0513870720288647,0.004144208829415224
477,450,0.627880043976333,0.000427799488392111,1.668542322168959e11,1.1929335807735982e9,2.232413161398057e8,5.02633678075023e11,2.0406101429230823,0.0019250976977644996
478,450,0.6230237674165555,0.0007803017986906732,1.68050516545761e11,1.1996395377471766e9,2.2410082491460335e8,5.0622255370896094e11,2.0248272441038053,0.0035113580941080295
479,450,0.6245080190393191,0.0012349973171861062,1.6925352008183365e11,1.2063718736991334e9,2.2496212223549157e8,5.0983156242602246e11,2.0296510618777868,0.0055574879273374775
480,450,0.6217785958493249,0.0002633431778678129,1.704632691640337e11,1.2131307104924378e9,2.2582522715626806e8,5.1346082409265704e11,2.020780436510306,0.0011850443004051581
481,450,0.6239222034884495,0.0010522897760099625,1.7167979032045984e11,1.2199160459849567e9,2.2669012329387605e8,5.171103832805485e11,2.027747161337461,0.0047353039920448314
482,450,0.6167820151325023,0.0003001321964043001,1.729031101873312e11,1.2267280249006412e9,2.2755683609724322e8,5.207803740585373e11,2.0045415491806327,0.0013505948838193505
483,450,0.6124266474220383,0.0009358095936526701,1.7413325527715094e11,1.2335666261423972e9,2.284253438286934e8,5.2447082987253894e11,1.9903866041216247,0.004211143171437015
484,450,0.6134182566971145,0.0024995460354282264,1.753702523051427e11,1.2404318891819696e9,2.2929564204946607e8,5.281818209811904e11,1.993609334265622,0.01124795715942702
485,450,0.607278792962431,0.00030908752166593266,1.7661412798251575e11,1.247323947486263e9,2.3016775290355444e8,5.3191347535492126e11,1.9736560771279008,0.001390893847496697
486,450,0.6084320563110077,0.0010778516483366356,1.778649091155083e11,1.2542427660660634e9,2.3104165087334624e8,5.356658180856043e11,1.9774041830107751,0.00485033241751486
487,450,0.6054868476436588,0.0017130996087474212,1.7912262249198694e11,1.2611884713284798e9,2.3191735603111425e8,5.394389732589841e11,1.9678322548418912,0.007708948239363396
488,450,0.6030717453058916,0.0010908295972502646,1.8038729501346912e11,1.2681610896970003e9,2.3279486025560772e8,5.432330038736905e11,1.9599831722441476,0.004908733187626191
489,450,0.5994791163975953,0.0013434421427973302,1.816589536574106e11,1.2751606870014942e9,2.3367416649481687e8,5.4704799720898755e11,1.9483071282921849,0.006045489642587986
490,450,0.599840758611323,0.0002790949136093346,1.829376254078713e11,1.282187286736292e9,2.345552658756432e8,5.508840147369512e11,1.9494824654868,0.0012559271112420056
491,450,0.593433180052089,0.0014900573241525099,1.8422333725734637e11,1.2892410105271206e9,2.354381769130759e8,5.547411785223539e11,1.9286578351692893,0.0067052579586862945
492,450,0.5935091486625167,0.0019090181998114297,1.855161164324369e11,1.2963218317468162e9,2.3632287677659467e8,5.586195193364644e11,1.9289047331531792,0.008590581899151434
493,450,0.5915394964499172,0.0005260971284699323,1.868159900070093e11,1.3034298583626778e9,2.3720938016351202e8,5.625191512393713e11,1.9225033634622308,0.0023674370781146953
494,450,0.5922835194864386,0.0013510288614031131,1.881229851904218e11,1.3105651162156432e9,2.3809767888421372e8,5.664401377180021e11,1.9249214383309257,0.006079629876314009
495,450,0.5882170875807173,0.00014856163930176915,1.8943712934819406e11,1.317727707055447e9,2.389877858275954e8,5.703825892666702e11,1.9117055346373313,0.0006685273768579612
496,450,0.5885713335641234,0.0009308853255154939,1.9075844972302975e11,1.3249176291845546e9,2.3987968522161296e8,5.743465527022351e11,1.9128568340834011,0.004188983964819723
497,450,0.5856284890732181,0.00015694392568245754,1.9208697377187653e11,1.3321349854603195e9,2.4077339021768755e8,5.783321395998617e11,1.9032925894879587,0.0007062476655710589
498,450,0.5836241281337369,0.0027717990135912975,1.9342272886176285e11,1.3393798049721014e9,2.416688935700497e8,5.823394161208661e11,1.8967784164346448,0.012473095561160838
499,450,0.5836848800437806,0.0026926163026469926,1.9476574253021185e11,1.3466521362278082e9,2.425661934694349e8,5.863684605087101e11,1.896975860142287,0.012116773361911467
500,450,0.5803537521600699,0.00046122552004541884,1.961160424000518e11,1.3539520680129845e9,2.4346529910256603e8,5.904193762025952e11,1.8861496945202272,0.002075514840204385
501,450,0.5748931616826138,0.0016913002229211604,1.974736559231777e11,1.361279647554127e9,2.4436620820498824e8,5.944922411936847e11,1.8684027754684949,0.007610851003145222
502,450,0.5719005349467826,0.00033083275583918934,1.9883861088943008e11,1.3686349021843576e9,2.4526891317547408e8,5.985871209360808e11,1.8586767385770435,0.001488747401276352
503,450,0.5716092546334943,6.532210877149684e-5,2.0021093496043753e11,1.3760178858327615e9,2.461734136571645e8,6.027040977591655e11,1.8577300775588566,0.00029394948947173577
504,450,0.5696681001943357,0.0008883224269346656,2.0159065591482285e11,1.3834286802028375e9,2.4707971685442722e8,6.068432714918995e11,1.851421325631591,0.003997450921205995
505,450,0.5697152800962623,0.0008614892909625921,2.0297780161363745e11,1.3908673184944227e9,2.4798781677696276e8,6.110047117756792e11,1.8515746603128524,0.003876701809331665
506,450,0.5667617388463575,0.0010409754167446032,2.043723998742101e11,1.3983338862500424e9,2.4889772162500823e8,6.151885212995651e11,1.841975651250662,0.004684389375350715
507,450,0.5646276640657711,0.0011263415886581345,2.0577447869386923e11,1.4058284155434778e9,2.4980942511253527e8,6.193947692873148e11,1.8350399082137563,0.005068537148961605
508,450,0.5643106617499143,0.00010008318349719048,2.071840660634675e11,1.4133509556458402e9,2.5072292563519034e8,6.23623535940455e11,1.8340096506872214,0.00045037432573735714
509,450,0.5590031994763762,0.00042509575948579707,2.086011899969289e11,1.420901602923423e9,2.5163823424808595e8,6.278749313027322e11,1.8167603982982228,0.0019129309176860868
510,450,0.5571320630981191,0.0006164090086199554,2.1002587862729953e11,1.4284803617810328e9,2.5255533726451522e8,6.321490076500591e11,1.8106792050688871,0.0027738405387897993
511,450,0.5549304008208813,0.0011801783222560103,2.114581600681665e11,1.4360873102087674e9,2.5347424079733196e8,6.36445863807313e11,1.8035238026678642,0.005310802450152047
512,450,0.5567241786625525,0.0008980090404481851,2.128980626420343e11,1.443722477537086e9,2.54394937918987e8,6.407655679204979e11,1.8093535806532957,0.004041040682016833
513,450,0.554826244788711,0.0015429718027015595,2.143456144774042e11,1.451385965170748e9,2.553174409598624e8,6.451082340871277e11,1.8031852955633108,0.006943373112157017
514,450,0.5518951805808892,0.0023127299241283866,2.1580084399599017e11,1.4590778123943696e9,2.562417456331305e8,6.494739371096245e11,1.7936593368878897,0.01040728465857774
515,450,0.5476508105283413,0.00152606725400849,2.1726377958527307e11,1.46679807614777e9,2.5716785238930342e8,6.53862763206015e11,1.7798651342171092,0.006867302643038205
516,450,0.545956527106243,0.00022536831955473861,2.1873444964586423e11,1.4745467885955703e9,2.580957550765754e8,6.58274783053909e11,1.7743587130952898,0.0010141574379963238
517,450,0.5451859523590845,0.001408351227903021,2.202128826637899e11,1.482324014728543e9,2.5902545628259945e8,6.627100882780366e11,1.7718543451670246,0.006337580525563595
518,450,0.5451821304519936,5.9107421723845544e-5,2.216991071788466e11,1.4901298108139746e9,2.599569562975823e8,6.671687651567042e11,1.771841923968979,0.000265983397757305
519,450,0.5417679549629058,0.0009048484873935714,2.231931518679804e11,1.4979642569447317e9,2.608902616554887e8,6.716509152313054e11,1.7607458536294436,0.0040718181932710715
520,450,0.5391854729693102,0.0009283131444364586,2.2469504527841534e11,1.50582738312843e9,2.618253656884333e8,6.761566085081631e11,1.752352787150258,0.004177409149964064
521,450,0.5394787259908622,0.0018456471951413872,2.2620481618474152e11,1.513719232534782e9,2.627622652198201e8,6.80685923314799e11,1.7533058594703022,0.008305412378136243
522,450,0.5376521802380414,0.00216495888400092,2.2772249334643222e11,1.5216398900948431e9,2.6370096805644092e8,6.852389649084744e11,1.7473695857736344,0.00974231497800414
523,450,0.5347657818340724,0.0010936721286309774,2.2924810558210248e11,1.5295894047965546e9,2.6464147254454878e8,6.898158157715426e11,1.7379887909607354,0.004921524578839398
524,450,0.5341514848259732,0.0007745688569871501,2.3078168178553525e11,1.537567812137941e9,2.6558377349595317e8,6.944165498479247e11,1.7359923256844128,0.0034855598564421755
525,450,0.5330130755457407,0.0007484338738577257,2.3232325087784805e11,1.5455751839511368e9,2.6652787525134245e8,6.990412645596029e11,1.7322924955236574,0.0033679524323597656
526,450,0.532274929132175,0.0025481781544463887,2.3387284184819675e11,1.553611569994223e9,2.6747377636018023e8,7.036900433308456e11,1.7298935196795688,0.011466801695008749
527,450,0.5239767994231214,0.00013409099252777515,2.3543048373816922e11,1.561677072480555e9,2.6842148905322483e8,7.083630035330345e11,1.7029245981251444,0.0006034094663749882
528,450,0.5269337197670105,0.001325937416018316,2.369962056840352e11,1.5697716360450559e9,2.693709845556349e8,7.1306016119779e11,1.7125345892427841,0.005966718372082422
529,450,0.5239748245883904,0.000982785259146034,2.3857003677185583e11,1.5778954167499938e9,2.703222890518405e8,7.177816687622191e11,1.7029181799122688,0.004422533666157153
530,450,0.5219664141353344,0.0016986326182985019,2.4015200625552792e11,1.5860484295654051e9,2.7127539207797337e8,7.225275878492247e11,1.696390845939837,0.007643846782343258
531,450,0.5213255457997497,0.000818472265132493,2.417421433921141e11,1.594230727415123e9,2.722302930541948e8,7.272980047397039e11,1.6943080238491863,0.0036831251930962185
532,450,0.5208710366777441,0.0011216428572630708,2.433404775089846e11,1.6024423724148147e9,2.731869937358359e8,7.320930117968229e11,1.6928308692026686,0.0050473928576838184
533,450,0.5182852101590593,0.0004931179738574135,2.449470379744667e11,1.610683433424923e9,2.7414549762275517e8,7.369127059712571e11,1.6844269330169426,0.0022190308823583607
534,450,0.513530451590102,0.0015966462161558226,2.4656185419331454e11,1.6189539657736561e9,2.7510580470014787e8,7.417571756448843e11,1.6689739676678315,0.007184907972701202
535,450,0.515240345657869,0.0006592133010675841,2.4818495572413635e11,1.6272539746656246e9,2.7606790216848373e8,7.466264766977905e11,1.6745311233880744,0.002966459854804129
536,450,0.5087739649900169,0.00043818696586850336,2.4981637200803723e11,1.6355836002864075e9,2.770318117364224e8,7.515207530268673e11,1.653515386217555,0.001971841346408265
537,450,0.5114330574265574,0.0007773934866613214,2.514561327421325e11,1.643942797700128e9,2.779975078150763e8,7.564400281396205e11,1.6621574366363117,0.0034982706899759465
538,450,0.5091680228613261,0.0007557900782057041,2.5310426754185938e11,1.652331703487251e9,2.7896501115510565e8,7.613844439540792e11,1.65479607429931,0.0034010553519256683
539,450,0.5049782887808516,0.0004309215489488802,2.5476080606755627e11,1.6607503554998956e9,2.7993431729575586e8,7.663540783299775e11,1.6411794385377676,0.0019391469702699608
540,450,0.5039995059804463,0.000346005197731686,2.564257781617691e11,1.6691987794110296e9,2.809054187228787e8,7.713490011454822e11,1.6379983944364505,0.001557023389792587
541,450,0.5031084593377031,0.0019104386577664043,2.5809921357109985e11,1.6776770484795773e9,2.8187832000281584e8,7.763693136576185e11,1.635102492847535,0.00859697395994882
542,450,0.5031083820419827,0.0019098654756052273,2.5978114220300787e11,1.6861852134148228e9,2.828530200029126e8,7.814151024691368e11,1.6351022416364438,0.008594394640223522
543,450,0.5006344187126012,0.002189394355278044,2.6147159398030023e11,1.6947233488050845e9,2.838295235851882e8,7.864864700341953e11,1.6270618608159537,0.009852274598751197
544,450,0.49866352602214675,0.00024296095285860424,2.6317059890508484e11,1.703291492841211e9,2.8480782645297444e8,7.915834951043724e11,1.620656459571977,0.001093324287863719
545,450,0.49594167056614463,0.0005875708874147618,2.6487818698328412e11,1.711889707883696e9,2.8578793036287373e8,7.967062724766235e11,1.61181042933997,0.0026440689933664285
546,450,0.4949069594010651,0.0001502523898112007,2.6659438834122852e11,1.7205180353215237e9,2.867698318456398e8,8.018548832748613e11,1.6084476180534617,0.0006761357541504032
547,450,0.4937473426971763,5.586051661145302e-5,2.683192331172021e11,1.7291765407810924e9,2.87753533502107e8,8.070294247660035e11,1.604678863765823,0.0002513723247515386
548,450,0.4916050684359531,0.0006151993721956709,2.700527514882663e11,1.737865284415946e9,2.8873903655009335e8,8.122299908192141e11,1.5977164724168476,0.0027683971748805186
549,450,0.49027021973403123,0.0007249017018352186,2.7179497376577435e11,1.7465843112989705e9,2.8972633844299257e8,8.17456665436707e11,1.5933782141356014,0.003262057658258484
550,450,0.48948208607575283,0.000902062671208068,2.7354593024031085e11,1.7553336781919641e9,2.907154395572372e8,8.227095405660262e11,1.5908167797461967,0.004059282020436306
551,450,0.4877430089672366,0.0010561496386529562,2.753056512544112e11,1.764113448879485e9,2.917063420111445e8,8.279887129832001e11,1.585164779143519,0.004752673373938303
552,450,0.48668503093174564,0.0005676162615912972,2.770741672798903e11,1.7729236693660975e9,2.926990435043713e8,8.332942677871626e11,1.5817263505281733,0.0025542731771608373
553,450,0.484379095735628,0.0018655744533713039,2.7885150876216724e11,1.781764405817866e9,2.9369354672444046e8,8.386263036811108e11,1.574232061140791,0.008395085040170867
554,450,0.4816880790472146,0.0006058108318710833,2.8063770626749414e11,1.7906357086735554e9,2.946898504952906e8,8.439849090605363e11,1.5654862569034476,0.002726148743419875
555,450,0.4814228740071955,0.0014029407166221224,2.824327903983976e11,1.7995376172599366e9,2.956879508566458e8,8.493701650663578e11,1.5646243405233855,0.006313233224799551
556,450,0.4792726446786524,0.0019017129594026644,2.8423679174594934e11,1.808470211213128e9,2.966878538332208e8,8.547821799134993e11,1.5576360952056203,0.00855770831731199
557,450,0.48004141654029153,9.080582368117738e-5,2.860497410582979e11,1.817433518765412e9,2.9768955278501225e8,8.602210276472921e11,1.5601346037559476,0.0004086262065652982
558,450,0.47859632521474804,0.00027595501062076483,2.8787166906406866e11,1.826427624050656e9,2.986930547861587e8,8.656868198099689e11,1.5554380569479311,0.0012417975477934417
559,450,0.47571636349873037,0.0018309793298067348,2.897026065829929e11,1.8354525779241424e9,2.996983587411753e8,8.711796459101316e11,1.5460781813708737,0.008239406984130306
560,450,0.4745353607248501,0.0012302010009334772,2.9154258450165393e11,1.844508418092921e9,3.0070546037141925e8,8.766995867975205e11,1.5422399223557628,0.005535904504200648
561,450,0.4729798324062183,0.002420360505772081,2.933916337362795e11,1.8535952113925016e9,3.017143624798627e8,8.82246742970852e11,1.5371844553202096,0.010891622275974365
562,450,0.4687373617013444,0.0006438834451601423,2.9524978529851697e11,1.8627130261279068e9,3.0272506827832025e8,8.878212161106108e11,1.5233964255293693,0.0028974755032206406
563,450,0.4670133206187844,0.00079667660682481,2.9711707013236316e11,1.871861888350785e9,3.037375706080667e8,8.934230797827588e11,1.5177932920110493,0.0035850447307116447
564,450,0.4650529526040347,0.0010919078976042301,2.989935193981422e11,1.8810418687678049e9,3.047518732452406e8,8.99052437547258e11,1.5114220959631126,0.004913585539219036
565,450,0.4679103721027714,8.580675709173383e-5,3.008791642525972e11,1.8902529945840836e9,3.057679693994067e8,9.04709363917143e11,1.520708709334007,0.0003861304069128022
566,450,0.4646841187016254,0.00010365190003841084,3.027740358455217e11,1.8994953816867523e9,3.0678587374640787e8,9.103939933750636e11,1.5102233857802825,0.0004664335501728488
567,450,0.46008320155805693,0.00024181881798085567,3.046781654570817e11,1.9087690590128446e9,3.078055798933707e8,9.16106401955218e11,1.495270405063685,0.0010881846809138505
568,450,0.4603181970531014,0.0017080692308728599,3.06591584344996e11,1.9180740475468943e9,3.0882707956694233e8,9.21846660466764e11,1.4960341404225797,0.00768631153892787
569,450,0.4600824085362586,0.0007908655854497305,3.0851432401375793e11,1.9274104319652996e9,3.098503798916553e8,9.276148827257424e11,1.4952678277428404,0.0035588951345237874
570,450,0.4589436190608903,0.0006986619319044503,3.104464157096101e11,1.936778269870534e9,3.1087548140439034e8,9.334111647485698e11,1.4915667619478936,0.003143978693570026
571,450,0.45752657549148573,0.0006672260418393964,3.123878910219223e11,1.946177613094729e9,3.1190238328089434e8,9.392355985315704e11,1.4869613703473286,0.0030025171882772836
572,450,0.45425422203833843,0.0006156404530444056,3.1433878144269196e11,1.9556085255738893e9,3.129310875919453e8,9.450882846019481e11,1.4763262216245998,0.002770382038699825
573,450,0.45492224358423927,0.00022570301031396963,3.162991185677207e11,1.9650710307013571e9,3.139615867160688e8,9.50969296046388e11,1.4784972916487775,0.0010156635464128633
574,450,0.4549264422046534,5.518077121572314e-5,3.182689340855652e11,1.974565209059147e9,3.14993886710784e8,9.568787449342378e11,1.4785109371651235,0.00024831347047075416
575,450,0.4502026230303511,0.0012736486698553568,3.2024825960420715e11,1.9840911382490668e9,3.160279928801927e8,9.628167416850929e11,1.463158524848641,0.005731419014349106
576,450,0.45161567042064144,0.0005225753520263984,3.222371269254456e11,1.9936488139167707e9,3.1706389104573363e8,9.687833408611945e11,1.4677509288670847,0.002351589084118793
577,450,0.4475458783795297,0.00032374093081469733,3.242355678822884e11,2.0032383550114334e9,3.1810159633357173e8,9.747786813094161e11,1.4545241047334716,0.001456834188666138
578,450,0.4502027884695241,0.0012583424409712551,3.26243614236585e11,2.01285974993069e9,3.1914109288013595e8,9.808028130194152e11,1.4631590625259534,0.005662540984370648
579,450,0.4433405665753125,0.001348080667227782,3.282612980087447e11,2.0225131428334043e9,3.201824017378851e8,9.868558924738447e11,1.4408568413697656,0.006066363002525018
580,450,0.443933509670549,0.0015852953926830445,3.302886511624526e11,2.0321984962793915e9,3.212255009743268e8,9.929379521180415e11,1.4427839064292842,0.0071338292670737
581,450,0.4437853075588702,0.0022440590586392415,3.323257056713543e11,2.041915910208366e9,3.2227040115187967e8,9.990491186780521e11,1.442302249566328,0.010098265763876587
582,450,0.44062473049906237,0.0008855478832800604,3.343724937320588e11,2.051665452322491e9,3.2331710521145636e8,1.0051894968647863e12,1.4320303741219527,0.003984965474760272
583,450,0.44286137360190325,0.00037534160004336445,3.364290472930438e11,2.0614471320956013e9,3.243656023597109e8,1.0113591517805616e12,1.4392994642061856,0.00168903720019514
584,450,0.44088192331726983,8.851390451797194e-5,3.38495398716773e11,2.0712610570866063e9,3.2541590488775414e8,1.0175582158212946e12,1.432866250781127,0.00039831257033087373
585,450,0.43870421329957465,0.0009708382717941044,3.405715802068413e11,2.0811072606855495e9,3.2646800765053844e8,1.0237867707369474e12,1.4257886932236177,0.004368772223073469
586,450,0.4349905201411297,0.0028241739437323554,3.426576240133958e11,2.0909858053190005e9,3.275219123032029e8,1.0300449184399799e12,1.4137191904586714,0.0127087827467956
587,450,0.43546719319027427,0.0015333240234462852,3.4475356258217175e11,2.1008967155429382e9,3.2857761173178345e8,1.0363327347208356e12,1.4152683778683914,0.006899958105508284
588,450,0.43674177824312993,0.0007894556414798173,3.4685942825505475e11,2.1108400647578554e9,3.296351101342485e8,1.0426503293829761e12,1.4194107792901722,0.0035525503866591776
589,450,0.43456569164887027,2.154800626536662e-5,3.489752535533834e11,2.120815931284455e9,3.306944128767156e8,1.0489978157676825e12,1.4123384978588285,9.69660281941498e-5
590,450,0.4308857274956557,0.000517278210424188,3.5110107100314154e11,2.1308243597775128e9,3.3175551747673917e8,1.0553752841301237e12,1.400378614360881,0.002327751946908846
591,450,0.4302249881343735,0.0008487100751714272,3.532369131530477e11,2.1408653811797082e9,3.328184182964971e8,1.0617828153575835e12,1.398231211436714,0.003819195338271422
592,450,0.4266757521375376,0.0004038009199304037,3.553828126510114e11,2.150939082505866e9,3.338831226933507e8,1.068220529404469e12,1.3866961944469973,0.0018171041396868167
593,450,0.42804935899595425,0.0007143624887484667,3.575388022135198e11,2.161045477196886e9,3.349496209953537e8,1.0746884952121428e12,1.3911604167368514,0.0032146311993681
594,450,0.42247592935860984,0.00041413300780332365,3.5970491452035425e11,2.171184683959511e9,3.360179278457877e8,1.0811868552821997e12,1.373046770415482,0.0018635985351149564
595,450,0.42247592947030366,0.00041413133741242296,3.618811824723544e11,2.1813566912796144e9,3.3708802784578604e8,1.08771566136962e12,1.3730467707784868,0.0018635910183559033
596,450,0.42474546009945763,0.0010750451958798802,3.640676388687863e11,2.1915615720078235e9,3.3815992506280535e8,1.0942750243261389e12,1.3804227453232374,0.004837703381459461
597,450,0.420949484144175,0.0004958142803442577,3.662643166267412e11,2.201799425872861e9,3.3923362970547247e8,1.1008650739868193e12,1.3680858234685687,0.00223116426154916
598,450,0.42167365156165626,0.0006331730486737353,3.684712486792809e11,2.2120702517257853e9,3.4030912882308286e8,1.107485869823126e12,1.3704393675753828,0.0028492787190318087
599,450,0.4193851713946588,0.00041234026739962704,3.706884681834092e11,2.222374144939139e9,3.413864316050768e8,1.1141375388574197e12,1.363001807032641,0.0018555312032983216
600,450,0.41628112875987594,0.0025073801503807426,3.7291600800307886e11,2.232711148974975e9,3.424655353216854e8,1.1208201722766646e12,1.3529136684695968,0.011283210676713342
601,450,0.4162900487851001,0.0024813953390191855,3.7515390146391864e11,2.2430812984819355e9,3.435464353115755e8,1.1275338548139336e12,1.3529426585515754,0.011166279025586335
602,450,0.41502289088962957,0.0007828285759640271,3.7740218168668774e11,2.253484671926214e9,3.446291368616883e8,1.134278702400653e12,1.3488243953912962,0.003522728591838122
603,450,0.41562558265910887,0.00028369634660487496,3.796608818979654e11,2.263921307857621e9,3.457136361411059e8,1.1410548030036777e12,1.3507831436421038,0.0012766335597219373
604,450,0.41404179240390715,5.8112259073769594e-5,3.8193003541215063e11,2.2743912830312324e9,3.4679993803996074e8,1.147862271656696e12,1.3456358253126983,0.00026150516583196316
605,450,0.4111412126439054,0.0008791441467042305,3.8420967559217017e11,2.2848946480727296e9,3.4788804149411285e8,1.1547012051641821e12,1.3362089410926925,0.003956148660169037
606,450,0.41245009407206124,1.1253295927785012e-5,3.864998358408181e11,2.2954314291786313e9,3.489779399406156e8,1.1615716832147095e12,1.340462805734199,5.0639831675032554e-5
607,450,0.40928578170106505,0.001773788555733312,3.8880054962519385e11,2.306001727296415e9,3.500696436812538e8,1.1684738385002942e12,1.3301787905284614,0.007982048500799904
608,450,0.409804597095077,0.00020585905361874407,3.911118504934846e11,2.31660555486045e9,3.511631430831779e8,1.175407741249099e12,1.3318649405590002,0.0009263657412843483
609,450,0.4067028659078671,0.0007276222218366028,3.934337719598811e11,2.327243005434784e9,3.5225844673969656e8,1.1823735193827659e12,1.321784314200568,0.0032742999982647127
610,450,0.40626481709748213,0.001207540420521838,3.9576634769111884e11,2.337914101333982e9,3.5335554724943376e8,1.1893712503848552e12,1.320360655566817,0.005433931892348271
611,450,0.40436321346484344,0.001641653474408531,3.981096113921948e11,2.3486189194563837e9,3.544544494701733e8,1.1964010506572334e12,1.3141804437607412,0.00738744063483839
612,450,0.40436569880997886,0.00024251609749323752,4.004635967981613e11,2.3593574975094104e9,3.5555514948082954e8,1.203463008943971e12,1.3141885211324313,0.0010913224387195687
613,450,0.40241116632808505,0.0001093357752077681,4.02828337675298e11,2.370129910868675e9,3.566576517592957e8,1.2105572409788828e12,1.3078362905662764,0.0004920109884349565
614,450,0.4030839832042561,0.0019253993400397754,4.052038679023287e11,2.3809361908618054e9,3.577619509572224e8,1.2176838312175698e12,1.3100229454138324,0.00866429703017899
615,450,0.3993871424653228,0.0009853324762204557,4.075902214035982e11,2.391776429344627e9,3.588680552574239e8,1.2248429075091882e12,1.2980082130122992,0.0044339961429920504
616,450,0.40066228648207297,0.0012352507579583526,4.099874320777974e11,2.4026506328359194e9,3.599759537806174e8,1.2320345369504067e12,1.3021524310667372,0.0055586284108125866
617,450,0.3972728307353116,0.00010755861701632589,4.123955340360845e11,2.413558906787387e9,3.610856576959424e8,1.2392588574149072e12,1.2911366998897627,0.0004840137765734665
618,450,0.39719593153939037,0.0002064272615062531,4.1481456130439655e11,2.4245012649825926e9,3.621971577840479e8,1.2465159414576672e12,1.2908867775030186,0.000928922676778139
619,450,0.3965852613287173,0.00033124655431616566,4.172445479777523e11,2.435477782675519e9,3.63310458484037e8,1.2538059058162104e12,1.288902099318331,0.0014906094944227455
620,450,0.392581039018169,0.0013992630982749138,4.1968552826379266e11,2.4464885298776746e9,3.6442556303991526e8,1.2611288636283274e12,1.2758883768090492,0.006296683942237112
621,450,0.39391544947935964,0.000571580584361275,4.221375364136415e11,2.4575335168353915e9,3.655424615320869e8,1.268484885230576e12,1.2802252108079188,0.0025721126296257375
622,450,0.39136066700261607,0.0004645804934019649,4.2460060672590137e11,2.4686128463681216e9,3.666611644311847e8,1.2758741077091035e12,1.2719221677585022,0.002090612220308842
623,450,0.3909732159487227,0.0023908581922782446,4.2707477356789777e11,2.4797265424875135e9,3.677816648404277e8,1.2832966115800156e12,1.2706629518333488,0.0107588618652521
624,450,0.38754314169670856,0.0009563151747303831,4.2956007127638275e11,2.4908746873920717e9,3.689039687235508e8,1.290752519581868e12,1.2595152105143028,0.004303418286286723
625,450,0.3863104164909658,0.000477901569377521,4.320565344313157e11,2.502057309327524e9,3.7002807010537374e8,1.2982419154458052e12,1.255508853595639,0.0021505570621988446
626,450,0.3863104164909658,0.000477901569377521,4.345641974393157e11,2.5132744685842123e9,3.7115397010537165e8,1.3057649064418184e12,1.255508853595639,0.0021505570621988446
627,450,0.3875721208594811,4.7294010699275475e-5,4.370830948728076e11,2.524526220261842e9,3.7228166869585973e8,1.3133215961445042e12,1.2596093927933136,0.00021282304814673964
628,450,0.38701010462191476,0.0003313691980271011,4.396132614251886e11,2.5358126354349594e9,3.7341116932424563e8,1.3209120998238765e12,1.257782840021223,0.0014911613911219549
629,450,0.38548201225140194,0.00017467265364965595,4.421547317288545e11,2.5471337649942384e9,3.7454247103013057e8,1.3285365184160803e12,1.2528165398170563,0.0007860269414234518
630,450,0.3817083719572252,0.00010089022090963116,4.447075405478867e11,2.55848967068241e9,3.756755752130072e8,1.3361949608278848e12,1.240552208860982,0.0004540059940933402
631,450,0.3797917376419686,0.0012894864821651354,4.47271722639768e11,2.5698803868115454e9,3.768104773129835e8,1.3438875162291597e12,1.234323147336398,0.005802689169743109
632,450,0.37965061760459573,0.001824363339072777,4.498473129054985e11,2.581305969177884e9,3.779471774590376e8,1.3516142894714912e12,1.2338645072149361,0.008209635025827496
633,450,0.37814155931716814,0.00018169726915826738,4.524343462307532e11,2.5927664890285454e9,3.7908567912857616e8,1.3593753969321755e12,1.2289600677807964,0.0008176377112122032
634,450,0.3793127469566686,0.00021673417709765946,4.5503285756054224e11,2.6042619810458007e9,3.802259778468102e8,1.36717092845356e12,1.232766427609173,0.0009753037969394676
635,450,0.378759612790703,0.0009339003975433365,4.576428819184334e11,2.615792522842273e9,3.8136807844826376e8,1.375001005388129e12,1.2309687415697848,0.004202551788945014
636,450,0.37555749750228873,0.0008831320028649507,4.6026445432558124e11,2.6273581743791733e9,3.8251198193847203e8,1.3828657364518855e12,1.2205618668824383,0.0039740940128922785
637,450,0.3750415518965724,0.0009542112042026929,4.628976099371261e11,2.6389589639019575e9,3.8365768249729025e8,1.3907652071922014e12,1.2188850436638603,0.004293950418912118
638,450,0.37353987885910633,0.0002968722725007712,4.655423839767173e11,2.6505949652607603e9,3.848051841257535e8,1.3986995367162368e12,1.2140046062920955,0.0013359252262534703
639,450,0.3732368518799859,0.0007183833980926782,4.6819881162460504e11,2.6622662226936703e9,3.8595448445042294e8,1.4066688226793408e12,1.2130197686099542,0.003232725291417052
640,450,0.37338422762565443,0.0006723531264978151,4.7086692817019684e11,2.6739727952550545e9,3.8710558429178476e8,1.4146731737243413e12,1.213498739783377,0.0030255890692401683
641,450,0.37207579608911356,0.003016624451504642,4.735467689885111e11,2.6857147477384815e9,3.8825848565497386e8,1.4227127028565938e12,1.2092463372896192,0.01357481003177089
642,450,0.3702884114518727,0.0007001806336908497,4.7623836950452783e11,2.697492130729794e9,3.8941318761784273e8,1.4307875128520293e12,1.2034373372185863,0.0031508128516088236
643,450,0.36880984627401125,9.33572780286232e-6,4.789417650972505e11,2.709304995280259e9,3.905696891993105e8,1.4388977070076458e12,1.1986320003905366,4.201077511288044e-5
644,450,0.3665590026447245,0.0005726061453378778,4.816569913353174e11,2.7211534021427293e9,3.917279915889524e8,1.447043395859629e12,1.1913167585953546,0.0025767276540204502
645,450,0.3649069367076677,0.0010832117128704195,4.8438408376597314e11,2.733037399732532e9,3.92888093330341e8,1.4552246810601636e12,1.18594754429992,0.004874452707916888
646,450,0.36663388792055895,0.0005576087203768322,4.8712307800220935e11,2.744957029510253e9,3.940499915097102e8,1.4634416592407837e12,1.1915601357418166,0.002509239241695745
647,450,0.36380913417070593,0.00044744053791934135,4.898740097216039e11,2.756912386268804e9,3.952136944913369e8,1.471694466715414e12,1.1823796860547944,0.002013482420637036
648,450,0.36333592969858003,0.0004069839827221478,4.926369146854168e11,2.7689034908535604e9,3.9637919498864967e8,1.4799831851325828e12,1.1808417715203852,0.001831427922249665
649,450,0.36101286497816504,0.0002463062052768996,4.9541182863466724e11,2.7809304194430566e9,3.975464974203477e8,1.488307937423033e12,1.1732918111790365,0.0011083779237460482
650,450,0.3600814327268919,0.0006336374260979953,4.9819878746751337e11,2.792993211212311e9,3.9871559838889855e8,1.496668819095493e12,1.1702646563623986,0.0028513684174409784
651,450,0.36133078124935547,0.00043250799315093513,5.0099782702523456e11,2.805091917545473e9,3.9988649708787787e8,1.5050659349864133e12,1.1743250390604052,0.001946285969179208
652,450,0.3613357687986912,7.752810303712646e-5,5.0380898328909467e11,2.817226610671238e9,4.010591970836419e8,1.5134994055561914e12,1.1743412485957465,0.00034887646366706907
653,450,0.35732598135205923,0.00021986649973538189,5.0663229230256134e11,2.8293973595949645e9,4.0223370124679434e8,1.5219693490740078e12,1.1613094393941925,0.0009893992488092184
654,450,0.35616810504085805,0.00037860552477297915,5.0946779004813947e11,2.841604185548974e9,4.034100024398632e8,1.5304758483988281e12,1.1575463413827887,0.0017037248614784062
655,450,0.35636743006456173,0.0024493580744568283,5.1231551267900385e11,2.8538471512031546e9,4.045881022030358e8,1.5390190173504285e12,1.1581941477098256,0.011022111335055727
656,450,0.3527288390495694,0.0007502520754942982,5.151754964065061e11,2.866126337539122e9,4.057680059600747e8,1.5475989837011917e12,1.1463687269111007,0.003376134339724342
657,450,0.3522785058609829,0.0012505370317929254,5.180477774263679e11,2.878441765141595e9,4.0694970641335064e8,1.5562158301576677e12,1.1449051440481945,0.005627416643068164
658,450,0.35392432264481616,0.001602534630710937,5.2093239199824225e11,2.8907934947146497e9,4.081332047286631e8,1.5648696696518958e12,1.1502540485956525,0.007211405838199216
659,450,0.35370858496492125,0.001414433437051563,5.2382937653025653e11,2.9031816009502907e9,4.093185049522873e8,1.5735606257245142e12,1.149552901135994,0.0063649504667320335
660,450,0.35083297246836265,0.0013058993550983476,5.26738767360057e11,2.915606143033882e9,4.105056078809751e8,1.582288810588744e12,1.1402071605221786,0.005876547097942564
661,450,0.3523032537788207,0.001576127065654407,5.2966060097032367e11,2.9280671418442874e9,4.1169450638310874e8,1.5910543076611492e12,1.1449855747811672,0.007092571795444831
662,450,0.34846558264754923,0.001796886245549488,5.3259491384456525e11,2.940564699994323e9,4.128852102645056e8,1.599857262170704e12,1.132513143604535,0.008085988104972696
663,450,0.3486675746211445,5.364203913442878e-6,5.35541742580873e11,2.9530988270198674e9,4.140777100786205e8,1.6086977492686782e12,1.1331696175187196,2.4138917610492952e-5
664,450,0.34739316866505715,0.00013595666313218085,5.385011237014299e11,2.9656696050855722e9,4.152720113601246e8,1.6175758991874463e12,1.1290277981614358,0.0006118049840948139
665,450,0.34662947996803795,0.0004576493210430299,5.4147309402172064e11,2.9782770797973266e9,4.164681121248345e8,1.626491814499677e12,1.1265458098961234,0.0020594219446936346
666,450,0.3455117751783265,0.0008972830069960622,5.4445769014016315e11,2.99092131063649e9,4.1766601323926765e8,1.6354456087014097e12,1.1229132693295611,0.00403777353148228
667,450,0.34450864454622404,0.00023116822649044973,5.474549488845821e11,3.003602350608674e9,4.188657142434147e8,1.6444373903809402e12,1.1196530947752281,0.0010402570192070237
668,450,0.34448728239656173,6.567246737942966e-5,5.504649071178773e11,3.0163202507546244e9,4.200672142649433e8,1.6534672668054365e12,1.1195836677888256,0.0002955261032074335
669,450,0.3443811445963395,0.00029909162385840984,5.534876016840021e11,3.0290750715282845e9,4.212705143701065e8,1.6625353526349683e12,1.1192387199381033,0.0013459123073628443
670,450,0.34188258647409536,0.0025837242273904935,5.565230695764662e11,3.041866879339608e9,4.2247561681129205e8,1.6716417671461526e12,1.11111840604081,0.011626759023257221
671,450,0.3421288520978205,0.001856648479080143,5.595713477781149e11,3.054695704697278e9,4.23682516585604e8,1.6807866025372805e12,1.1119187693179167,0.008354918155860643
672,450,0.3398174599742123,0.0006852143874693466,5.626324733831461e11,3.067561628458194e9,4.248912188792644e8,1.6899699894364292e12,1.10440674491619,0.0030834647436120597
673,450,0.3379781389712372,0.000585054829009266,5.657064834337253e11,3.0804646911756153e9,4.261017206811343e8,1.6991920280339744e12,1.0984289516565209,0.0026327467305416966
674,450,0.33719150330124104,0.0007300252130092882,5.687934151461631e11,3.0934049453868995e9,4.2731402144741476e8,1.7084528276959438e12,1.0958723857290333,0.0032851134585417966
675,450,0.3377219529685018,8.695410674203975e-5,5.718933057269409e11,3.106382445112488e9,4.2852812093306017e8,1.7177524991438652e12,1.0975963471476309,0.0003912934803391789
676,450,0.33576237473761794,0.0010046493264482693,5.750061924586332e11,3.119397263898901e9,4.297440228342621e8,1.727091168212442e12,1.0912277178972583,0.004520921969017212
677,450,0.33497504069094175,0.0011941054664385553,5.781321126875763e11,3.132449439432687e9,4.3096172359492654e8,1.7364689334260696e12,1.0886688822455608,0.005373474598973499
678,450,0.33427342873325167,0.0012122966554308765,5.812711038422391e11,3.145539032206432e9,4.321812242730674e8,1.745885910916602e12,1.0863886433830678,0.005455334949438944
679,450,0.33434018055766657,0.00040437603711532673,5.844232032566178e11,3.1586660942303925e9,4.334025242157972e8,1.7553422106229275e12,1.0866055868124163,0.0018196921670189702
680,450,0.3333042276326931,0.0002520133021458534,5.875884485244839e11,3.171830689712974e9,4.346256252156184e8,1.7648379518273667e12,1.0832387398062524,0.0011340598596563402
681,450,0.33298587061504104,0.0008579955755222124,5.907668771700234e11,3.1850328652063613e9,4.3585052551834255e8,1.7743732405187627e12,1.0822040794988834,0.003860980089849956
682,450,0.3322326622249193,0.0003454524751263164,5.939585268108486e11,3.1982726815223174e9,4.370772262456549e8,1.7839481937979165e12,1.0797561522309878,0.0015545361380684237
683,450,0.32999844297817316,0.0011037418732353504,5.971634350995724e11,3.2115501988832955e9,4.383057283771858e8,1.793562928507452e12,1.0724949396790628,0.004966838429559077
684,450,0.3310249405657556,0.0001616121475583948,6.003816397941636e11,3.22486544997054e9,4.395360274034614e8,1.8032175403172437e12,1.0758310568387057,0.0007272546640127766
685,450,0.32906456763420366,9.569766032131027e-6,6.036131786209102e11,3.2382185198360314e9,4.407681292731666e8,1.8129121656396965e12,1.0694598448111619,4.306394714458962e-5
686,450,0.32566411701994297,0.0005518367901788603,6.068580894801528e11,3.251609456283548e9,4.420020324880687e8,1.8226469121499917e12,1.0584083803148145,0.002483265555804871
687,450,0.3240531203900632,0.0007286430687538537,6.101164101442786e11,3.2650382992908616e9,4.432377339990283e8,1.832421881768106e12,1.0531726412677054,0.0032788938093923415
688,450,0.32317876137904944,0.0010851672753897955,6.133881786763995e11,3.2785051091640615e9,4.4447523481302047e8,1.8422371920943342e12,1.0503309744819107,0.00488325273925408
689,450,0.32516911765178935,0.0010967071216970445,6.166734330079988e11,3.292009931157792e9,4.457145329484587e8,1.8520929493865264e12,1.0567996323683153,0.0049351820476367
690,450,0.32343620355366653,0.001234814733628816,6.199722112363484e11,3.3055528515993085e9,4.4695563457053286e8,1.8619892919239143e12,1.0511676615494163,0.005556666301329672
691,450,0.3234970067912155,0.00032029378453865597,6.232845514591265e11,3.319133899743639e9,4.4819853452164114e8,1.8719263137984666e12,1.0513652720714504,0.0014413220304239519
692,450,0.32120315546566464,0.0038698888073053954,6.266104917237699e11,3.332753150233285e9,4.494432365748778e8,1.8819041446963582e12,1.04391025526341,0.01741449963287428
693,450,0.32120337032714236,0.0038720836864809677,6.299500704280175e11,3.3464106367756677e9,4.506897365744872e8,1.8919228823160393e12,1.0439109535632127,0.017424376589164355
694,450,0.31929691831878104,0.00010497140701451468,6.333033258321659e11,3.3601064343892503e9,4.5193803842269975e8,1.9019826569241885e12,1.0377149845360383,0.0004723713315653161
695,450,0.31819802603011893,0.00036093083975287116,6.3667029612051e11,3.373840585278447e9,4.5318813943413293e8,1.9120835733933708e12,1.0341435845978866,0.0016241887788879202
696,450,0.3175467329948743,0.0005659804696996327,6.40051019801949e11,3.387613146575897e9,4.544400400312632e8,1.9222257482289436e12,1.0320268822333414,0.002546912113648347
697,450,0.31785836197457046,0.0003432605342105335,6.434455352210912e11,3.4014241711502323e9,4.556937397463014e8,1.9324092949564563e12,1.033039676417354,0.0015446724039474009
698,450,0.3143058579339688,0.000837867256793188,6.468538809486272e11,3.415273736768929e9,4.569492429876173e8,1.942634346660513e12,1.0214940382853985,0.003770402655569346
699,450,0.31613019986370516,0.0009614179693117923,6.502760955630361e11,3.4291618556759806e9,4.582065413246567e8,1.9529009851505696e12,1.0274231495570418,0.004326380861903066
700,450,0.31644958959899244,0.001602360994401263,6.537122175706454e11,3.4430886151329727e9,4.5946564102344966e8,1.9632093514829878e12,1.0284611661967253,0.007210624474805684
701,450,0.31293095094631806,0.0009273454941383778,6.571622856487388e11,3.4570540813637996e9,4.60726544232611e8,1.9735595702919597e12,1.0170255905755337,0.0041730547236227
702,450,0.31095989707236604,0.0005704598190363842,6.606263386136244e11,3.471058284445448e9,4.6198924601227987e8,1.983951737772606e12,1.0106196654851896,0.002567069185663729
703,450,0.3124065452299398,0.0010923417449265327,6.641044151537395e11,3.4851012710994544e9,4.6325374470445186e8,1.9943859635461804e12,1.0153212719973044,0.004915537852169397
704,450,0.3119633910701193,0.0011242591863518557,6.675965541074651e11,3.499183121164635e9,4.6452004510377634e8,2.0048623834891377e12,1.0138810209778877,0.005059166338583351
705,450,0.3095467827916001,0.0013151326306094148,6.711027943441292e11,3.513303890283681e9,4.657881472710774e8,2.0153811145778508e12,1.0060270440727002,0.005918096837742367
706,450,0.309393583332215,0.0015213279008594353,6.74623174851335e11,3.5274636141381607e9,4.6705804740471417e8,2.025942258062328e12,1.0055291458296987,0.006845975553867459
707,450,0.3086026687258677,0.0007190351919083232,6.781577345770103e11,3.541662361430016e9,4.6832974812106764e8,2.0365459416084917e12,1.00295867335907,0.0032356583635874546
708,450,0.30843100283914104,0.0006530578659607939,6.817065126194622e11,3.5559001815884705e9,4.696032482745841e8,2.0471922776687378e12,1.0024007592272084,0.0029387603968235726
709,450,0.3088863499758401,0.0007579048647567352,6.852695479963127e11,3.5701771298557415e9,4.7087854786758894e8,2.057881383611823e12,1.0038806374214801,0.0034105718914053083
710,450,0.3067958632717839,0.00041297692291004213,6.888468799206287e11,3.584493276160508e9,4.721556497293888e8,2.0686133885315571e12,0.9970865556332976,0.0018583961530951895
711,450,0.30487314643804797,0.00024988970602826156,6.924385476405222e11,3.598848663202612e9,4.7343455142912084e8,2.0793884000396394e12,0.9908377259236559,0.001124503677127177
712,450,0.30487314643804797,0.00024988970602826156,6.960445903685222e11,3.613243338240578e9,4.747152514290826e8,2.0902065296018564e12,0.9908377259236559,0.001124503677127177
713,450,0.3028100476881614,0.0006883812236674965,6.996650474186448e11,3.627677374802437e9,4.7599775323802257e8,2.101067909772603e12,0.9841326549865245,0.003097715506503734
714,450,0.30386570158683857,0.0012414490624618572,7.032999582207462e11,3.642150804455057e9,4.7728205230658215e8,2.1119726396981265e12,0.9875635301572253,0.005586520781078358
715,450,0.30395367521904293,8.997541323185884e-6,7.069493621653757e11,3.6566637011813393e9,4.78568152238098e8,2.122920852686426e12,0.9878494444618895,4.048893595433648e-5
716,450,0.3011940987803385,0.0006498883318937284,7.106132987951879e11,3.671216128814989e9,4.7985605464833945e8,2.133912674028097e12,0.9788808210361001,0.0029244974935217776
717,450,0.30072147188744824,0.0012312040346504794,7.142918075925386e11,3.6858081191497197e9,4.8114575505303085e8,2.1449482036116743e12,0.9773447836342068,0.0055404181559271575
718,450,0.3018012043832104,0.00048576199462213116,7.179849282257516e11,3.700439730860373e9,4.82437254120402e8,2.1560275628861775e12,0.9808539142454338,0.00218592897579959
719,450,0.2991626455782662,0.0007372454807964609,7.216927003026704e11,3.7151110432283196e9,4.837305564095326e8,2.167150890162781e12,0.9722785981293652,0.003317604663584074
720,450,0.29924613427689006,0.00015608186422841688,7.254151635489305e11,3.7298220821747217e9,4.850256563402798e8,2.178318280969995e12,0.9725499363998927,0.000702368389027876
721,450,0.2980748958677689,0.0008283949761207762,7.291523577234763e11,3.744572921060383e9,4.863225573471871e8,2.189529869167294e12,0.968743411570249,0.0037277773925434928
722,450,0.29667453765424107,0.0015992417984891326,7.32904322662639e11,3.7593636104784393e9,4.8762125853964424e8,2.200785770445634e12,0.9641922473762835,0.0071965880932010964
723,450,0.29643011746956893,0.0004870034576451815,7.366710982757198e11,3.7741941994908814e9,4.889217587623932e8,2.2120860993992646e12,0.9633978817760991,0.002191515559403317
724,450,0.2961060307540199,0.0004144037271383111,7.404527243930339e11,3.789064748895871e9,4.902240590401504e8,2.2234309803756445e12,0.9623445999505648,0.0018648167721224
725,450,0.2937947360818901,5.6814419464053886e-5,7.442492410747085e11,3.8039753226003265e9,4.9152816101091367e8,2.2348205402654395e12,0.9548328922661429,0.0002556648875882425
726,450,0.29492766767762635,0.0014408219402777327,7.480606883726732e11,3.8189259513327456e9,4.9283406003522116e8,2.2462548793107495e12,0.9585149199522857,0.006483698731249797
727,450,0.29321911568525005,0.00040640482270201726,7.518871063588477e11,3.83391671879626e9,4.9414176149801975e8,2.257734140880142e12,0.9529621259770626,0.0018288217021590776
728,450,0.29135906841735104,0.0005066489527707587,7.557285352199814e11,3.848947668026433e9,4.9545126306838024e8,2.2692584354840327e12,0.9469169723563908,0.002279920287468414
729,450,0.28963777578652133,0.0002969261747143787,7.595850150946302e11,3.864018853013393e9,4.9676256451414746e8,2.2808278827834995e12,0.9413227713061944,0.001336167786214704
730,450,0.29111647149194997,0.00016021860152242665,7.634565863062848e11,3.8791303153604245e9,4.980756632737125e8,2.2924425923799956e12,0.9461285323488374,0.0007209837068509199
731,450,0.29214154300817863,0.00023429271742509794,7.673432891580123e11,3.8942821266451516e9,4.993905624096518e8,2.304102698503937e12,0.9494600147765806,0.0010543172284129408
732,450,0.2893964253806116,0.0014567752212538282,7.712451640133938e11,3.909474357072695e9,5.007072647039741e8,2.315808334480607e12,0.9405383824869877,0.006555488495642227
733,450,0.28935304693314834,0.001696002293944481,7.751622513534757e11,3.9247070328651414e9,5.02025764735754e8,2.327559597867762e12,0.9403974025327321,0.007632010322750165
734,450,0.2912035791455142,0.0006299814483102474,7.790945916270142e11,3.939980212921852e9,5.0334606319789726e8,2.339356613096679e12,0.9464116322229211,0.002834916517396113
735,450,0.2883535369394159,0.0005477904788642677,7.830422253235863e11,3.9552939821151695e9,5.0466816558478415e8,2.351199526044216e12,0.9371489950531017,0.002465057154889205
736,450,0.2877943815690005,0.00023513427801366408,7.87005193135173e11,3.970648364300099e9,5.0599206605154735e8,2.363088432712896e12,0.9353317400992516,0.0010581042510614883
737,450,0.28579162032483935,0.000574077032343385,7.909835356604298e11,3.986043431482028e9,5.073177677095305e8,2.375023468811114e12,0.9288227660557279,0.0025833466455452325
738,450,0.28616542484667773,0.0007225611532029661,7.949772935721799e11,4.0014792218988314e9,5.086452673993952e8,2.3870047425188853e12,0.9300376307517026,0.0032515251894133473
739,450,0.28616542361276787,0.0007226129583511416,7.989865076841777e11,4.016955803082863e9,5.0997456739927274e8,2.399032386123731e12,0.9300376267414956,0.003251758312580137
740,450,0.28616542361276787,0.0007226129583511416,8.030112187881777e11,4.0324732286374474e9,5.113056673991446e8,2.4111065207331484e12,0.9300376267414956,0.003251758312580137
741,450,0.28616525655123537,0.0007217962971244269,8.070514677639319e11,4.0480315538330884e9,5.126385673991563e8,2.423227268956007e12,0.930037083791515,0.003248083337059921
742,450,0.28626792777203236,0.000769503675441166,8.11107295541581e11,4.063630833476642e9,5.139732673136874e8,2.4353947531892466e12,0.9303707652591051,0.003462766539485247
743,450,0.2832705881365212,3.5046078714167376e-5,8.151787431421643e11,4.0792711371646385e9,5.1530976978338724e8,2.4476091081736865e12,0.9206294114436938,0.0001577073542137532
744,450,0.2815609833452617,0.001386467530156088,8.192658515174534e11,4.0949525004835305e9,5.1664807116709197e8,2.4598704408674844e12,0.9150731958721006,0.006239103885702396
745,450,0.28002558771162744,0.0003421507874348604,8.233686618631248e11,4.1106749837702956e9,5.179881724233061e8,2.472178878636233e12,0.9100831600627892,0.001539678543456872
746,450,0.28002878414903165,0.0003515008177572554,8.27487215219909e11,4.1264386362358384e9,5.1933007242052066e8,2.4845345400012607e12,0.9100935484843529,0.0015817536799076493
747,450,0.28162699757548015,0.0005973725108476377,8.31621552854942e11,4.142243512889274e9,5.206737711220825e8,2.4969375482782827e12,0.9152877421203105,0.0026881762988143695
748,450,0.2770443572133538,0.0005587221458446543,8.357717160439222e11,4.1580897033750567e9,5.220192748210719e8,2.5093880557501025e12,0.9003941609433999,0.0025142496563009442
749,450,0.2770443572133538,0.0005587221458446543,8.399377460599222e11,4.1739772154584274e9,5.2336657482088953e8,2.5218861469878403e12,0.9003941609433999,0.0025142496563009442
750,450,0.2770443572133538,0.0005587221458446543,8.441196842759222e11,4.189906124610047e9,5.2471567482069975e8,2.5344319628509277e12,0.9003941609433999,0.0025142496563009442
751,450,0.27628069314650583,2.4786291827887135e-7,8.483175721256165e11,4.2058764894550667e9,5.260665754328427e8,2.547025630399918e12,0.897912252726144,1.115383132254921e-6
752,450,0.2732369282446683,0.0007459631969421838,8.525314510323768e11,4.2218883718361373e9,5.27419277845886e8,2.5596672796190474e12,0.888020016795172,0.003356834386239827
753,450,0.274582585777448,0.00012538702361038776,8.567613626990391e11,4.237941797976109e9,5.2877377678381354e8,2.5723570107296875e12,0.892393403776706,0.0005642416062467449
754,450,0.27350558286735105,0.0005084532813990042,8.610073485434763e11,4.2540368528111196e9,5.301300776349959e8,2.5850949734118555e12,0.8888931443188909,0.0022880397662955188
755,450,0.2726279489232256,8.824376163900824e-5,8.652694502822103e11,4.270173580196146e9,5.3148817832873976e8,2.597881283013813e12,0.8860408340004833,0.0003970969273755371
756,450,0.27404572447332887,0.0006025630587764216,8.695477095829656e11,4.2863520262548685e9,5.3284807720660466e8,2.610716057008687e12,0.8906486045383188,0.0027115337644938974
757,450,0.2717867308799618,0.00016015554873541771,8.738421682582506e11,4.302572272317968e9,5.342097789898128e8,2.623599442431867e12,0.8833068753598758,0.0007206999693093797
758,450,0.27207698273420167,0.00011677084606167773,8.781528680652203e11,4.318834346493824e9,5.35573278761557e8,2.636531542019799e12,0.8842501938861554,0.0005254688072775498
759,450,0.272342281115383,0.0006977887353937506,8.824798509044542e11,4.335138315264572e9,5.369385785498004e8,2.649512490728766e12,0.8851124136249947,0.003140049309271878
760,450,0.2725268197292842,0.00029207301764733185,8.86823158713032e11,4.351484234160358e9,5.38305678406637e8,2.6625424145318276e12,0.8857121641201737,0.0013143285794129933
761,450,0.26920321863251573,0.0008873209929955142,8.911828333930409e11,4.367872173357831e9,5.396745810034776e8,2.6756214519838335e12,0.8749104605556761,0.003992944468479814
762,450,0.26739841899770933,0.0006206651805395515,8.955589170514742e11,4.384302166214562e9,5.410452824047743e8,2.688749710686171e12,0.8690448617425554,0.0027929933124279816
763,450,0.2685676030294931,0.0020950657855143386,8.999514517517485e11,4.400774261761494e9,5.424177814752171e8,2.7019273116361187e12,0.8728447098458526,0.009427796034814523
764,450,0.26752333407754236,0.00011898470920528037,9.043604796503564e11,4.41728853781004e9,5.437920823098063e8,2.7151544002759272e12,0.8694508357520127,0.0005354311914237617
765,450,0.2675233333142891,0.00012049278314878859,9.087860429223539e11,4.433845035411715e9,5.451681823094659e8,2.728431091206867e12,0.8694508332714397,0.0005422175241695487
766,450,0.26752333397199257,0.00012088876632128398,9.132281838183546e11,4.450443814397809e9,5.465460823091127e8,2.741757515049468e12,0.8694508354089758,0.0005439994484457779
767,450,0.265987543396428,0.00025746354104491664,9.176869446565132e11,4.467084936675509e9,5.47925783492231e8,2.7551338043451064e12,0.864459516038391,0.001158585934702125
768,450,0.2671086097540737,0.0006215106651360734,9.221623678199901e11,4.483768439396699e9,5.493072826264837e8,2.7685600708185923e12,0.8681029817007395,0.0027967979931123304
769,450,0.26396587390671633,0.0009082677706912096,9.266544956955708e11,4.500494407708701e9,5.506905850348284e8,2.7820364670980933e12,0.8578890901968281,0.004087204968110443
770,450,0.2654506480295338,1.1571443907409246e-5,9.311633707778585e11,4.517262858566342e9,5.520756839036754e8,2.795563088074879e12,0.8627146060959847,5.2071497583341605e-5
771,450,0.2654625928966438,9.361023423531392e-6,9.356890355959918e11,4.5340738734809265e9,5.534625838940876e8,2.809140083610142e12,0.8627534269140924,4.212460540589126e-5
772,450,0.2654565669993984,3.446084192883182e-6,9.402315327468445e11,4.550927501476124e9,5.548512838982681e8,2.8227675761469434e12,0.8627338427480448,1.550737886797432e-5
773,450,0.26295133539852267,0.0009610667850995362,9.447909048731993e11,4.567823808515777e9,5.562417858048276e8,2.8364457027216685e12,0.8545918400451986,0.0043248005329479125
774,450,0.2613450113260999,0.00030349615862463285,9.493671946491858e11,4.584762835208819e9,5.576340870261263e8,2.8501745789641973e12,0.8493712868098247,0.0013657327138108478
775,450,0.2615078470900778,0.0007291016289499991,9.539604448072249e11,4.601744633126152e9,5.590281868999773e8,2.8639543299705327e12,0.8499005030427529,0.003280957330274996
776,450,0.2596582918374726,0.0005395154213290176,9.585706981762642e11,4.618769273730106e9,5.604240882935675e8,2.877785097970404e12,0.8438894484717858,0.0024278193959805794
777,450,0.25821423911088537,0.0008850643887574616,9.631979976216013e11,4.63583680192418e9,5.618217893705186e8,2.8916670026902197e12,0.8391962771103775,0.003982789749408577
778,450,0.2571507646599979,0.0010555737814935537,9.678423860703665e11,4.652947273115791e9,5.632212901598135e8,2.905600172985635e12,0.8357399851449933,0.004750082016720992
779,450,0.25936564493463815,0.0003025792414255782,9.725039064912251e11,4.670100730302899e9,5.646225885125563e8,2.919584727245384e12,0.842938346037574,0.0013616065864151018
780,450,0.2570491435304788,0.00043806471904249064,9.771826019270051e11,4.68729726189486e9,5.660256902397041e8,2.933620822958853e12,0.8354097164740562,0.001971291235691208
781,450,0.25723588354010696,0.0003232318376987942,9.81878515412244e11,4.704536893284216e9,5.674305901008612e8,2.947708563788116e12,0.8360166215053476,0.001454543269644574
782,450,0.25728488432334057,0.0008359720678526561,9.865916900846256e11,4.721819690949008e9,5.688372900601946e8,2.961848088764586e12,0.8361758740508568,0.003761874305336953
783,450,0.2548142259165658,0.0006848687753240127,9.913221691938617e11,4.739145720265401e9,5.702457918888817e8,2.976039536123944e12,0.8281462342288388,0.003081909488958057
784,450,0.255126337564589,0.0003425109158475251,9.960699959520345e11,4.756515014054502e9,5.716560916603744e8,2.990283016313863e12,0.8291605970849143,0.0015412991213138631
785,450,0.2552038351586773,0.00043650420912057176,1.0008352136701118e12,4.773927640336606e9,5.730681916020739e8,3.004578670215057e12,0.8294124642657011,0.0019642689410425728
786,450,0.25278986364340195,0.0008519800192450218,1.0056178656743501e12,4.791383663900881e9,5.744820933697829e8,3.0189266361681445e12,0.8215670568410564,0.003833910086602598
787,450,0.25413063639092126,0.00026104506062298954,1.0104179954789232e12,4.808883113710475e9,5.758977923910441e8,3.0333270215871904e12,0.8259245682704941,0.0011747027728034529
788,450,0.2541306375681079,0.00025969833858222274,1.0152356464389277e12,4.826426066473824e9,5.773152923902494e8,3.0477799755180576e12,0.8259245720963506,0.0011686425236200023
789,450,0.25167786371804785,0.0001864783466194236,1.0200708621356962e12,4.844012582165243e9,5.787345941820594e8,3.0622856325746074e12,0.8179530570836555,0.0008391525597874062
790,450,0.25154141373043204,1.2333523293257605e-6,1.0249236861269832e12,4.861642695961753e9,5.801556942806183e8,3.07684410610908e12,0.8175095946239042,5.550085481965922e-6
791,450,0.25122584752022104,0.002123668132900983,1.0297941620499366e12,4.879316473586215e9,5.81578594481452e8,3.091455536073413e12,0.8164840044407183,0.009556506598054425
792,450,0.2509569729981999,0.0007447388944936922,1.0346823336460321e12,4.897033969513268e9,5.830032946997265e8,3.1061200528233535e12,0.8156101622441497,0.003351325025221615
793,450,0.2483385554407911,0.0016484735381825763,1.0395882445929895e12,4.914795248858325e9,5.844297965744098e8,3.1208377962101465e12,0.807100305182571,0.007418130921821593
794,450,0.25008654358101845,0.0011680084276381151,1.0445119387336615e12,4.932600338938244e9,5.858580953229297e8,3.1356088732786226e12,0.81278126663831,0.005256037924371518
795,450,0.2504751766293375,0.0011827471343963838,1.0494534598888359e12,4.950449318872669e9,5.872881950406272e8,3.1504334363832183e12,0.8140443240453469,0.0053223621047837275
796,450,0.2505443506424847,0.0010703122043799725,1.0544128520117928e12,4.968342239627093e9,5.88720094991037e8,3.1653116134773403e12,0.8142691395880752,0.004816404919709876
797,450,0.2506605956215655,0.001076159287234838,1.0593901590377743e12,4.986279154925151e9,5.901537949056784e8,3.180243535145126e12,0.8146469357700878,0.0048427167925567715
798,450,0.24640523853433863,0.0006551459017679906,1.0643854250595402e12,5.0042601385664425e9,5.915892979649824e8,3.195229349600723e12,0.8008170252366006,0.0029481565579559574
799,450,0.24624842103343458,0.0014132892345579684,1.0693986940765143e12,5.022285210311865e9,5.930265980657983e8,3.2102691580922754e12,0.8003073683586623,0.006359801555510858
800,450,0.2463026453654419,0.00021404008679328564,1.07443001021555e12,5.040354441777371e9,5.944656980379609e8,3.225363107323429e12,0.8004835974376863,0.0009631803905697854
801,450,0.24586319630272735,0.00022624386823845996,1.0794794176927053e12,5.0584678911000185e9,5.959065983491406e8,3.2405113323355225e12,0.7990553879838639,0.0010180974070730698
802,450,0.24495108815022854,0.0005086438804920638,1.084546960746676e12,5.076625613479736e9,5.973492989933449e8,3.2557139658110776e12,0.7960910364882428,0.0022888974622142875
803,450,0.2425915361140093,0.00036625909393005977,1.0896326836708777e12,5.094827668197394e9,5.987938006547982e8,3.270971144186289e12,0.7884224923705302,0.001648165922685269
804,450,0.2427424500635867,0.0004366472741124839,1.0947366308708643e12,5.113074094179979e9,6.002401005472237e8,3.28628298609609e12,0.7889129627066568,0.0019649127335061773
805,450,0.24387378618749023,8.884682985301623e-5,1.0998588466917283e12,5.131364953009418e9,6.016881997515067e8,3.301649630369031e12,0.7925898051093432,0.00039981073433857303
806,450,0.24063834152202782,2.57290520301527e-5,1.1049993755921597e12,5.149700322031116e9,6.031381020148948e8,3.317071229871622e12,0.7820746099465904,0.00011578073413568714
807,450,0.24231646115007777,0.0007331795134638986,1.1101582621579578e12,5.1680802182521105e9,6.045898008390952e8,3.332547884349088e12,0.7875284987377528,0.0032993078105875437
808,450,0.24101684053327133,0.0010691275025005807,1.1153355509146355e12,5.186504729445769e9,6.060433017412765e8,3.34807975626112e12,0.7833047317331319,0.004811073761252613
809,450,0.2401969458805702,0.0008827859034167829,1.12053128652498e12,5.204973896650615e9,6.074986023118792e8,3.363666966905713e12,0.7806400741118531,0.003972536565375523
810,450,0.24142446427835731,0.000763719341344934,1.1257455136246125e12,5.223487768680329e9,6.089557014572105e8,3.3793096446621987e12,0.7846295089046613,0.0034367370360522034
811,450,0.24030449796865533,0.0012825843649912003,1.130978276975256e12,5.242046418890336e9,6.104146022283348e8,3.395007939747557e12,0.7809896183981299,0.005771629642460401
812,450,0.24013545460378394,0.0011881688235169108,1.1362296213957036e12,5.260649888987979e9,6.118753023452615e8,3.410761974517903e12,0.7804402274622978,0.0053467597058260985
813,450,0.2382986953569614,0.00021840932215210548,1.1414995917531729e12,5.279298245010942e9,6.133378036214222e8,3.4265718930703633e12,0.7744707599101246,0.0009828419496844746
814,450,0.2371765332295651,0.0004737693822062306,1.1467882328927844e12,5.297991532396797e9,6.148021043892225e8,3.442437821453358e12,0.7708237329960866,0.002131962219928038
815,450,0.23841994618355627,0.000569892262931253,1.1520955897711106e12,5.316729799711511e9,6.162682035321654e8,3.458359888583245e12,0.7748648250965579,0.0025645151831906383
816,450,0.23616743615761404,0.0006582796004562057,1.1574217075017727e12,5.335513126194573e9,6.17736105073858e8,3.4743382507562354e12,0.7675441675122456,0.0029622582020529258
817,450,0.23616743519341707,0.0006587872996171049,1.1627666310777686e12,5.354341543616221e9,6.192058050716642e8,3.4903730223389336e12,0.7675441643786055,0.002964542848276972
818,450,0.23664950370648222,0.00010112632090429705,1.16813040563195e12,5.373215114483074e9,6.206773047427278e8,3.5064643451494326e12,0.7691108870460672,0.00045506844406933674
819,450,0.2340890924708692,0.0004169886481218644,1.1735130763946648e12,5.392133908415429e9,6.221506064807355e8,3.5226123675139023e12,0.7607895505303249,0.0018764489165483899
820,450,0.23465680632870253,0.0005588611274489931,1.17891468853592e12,5.411097955578135e9,6.236257060929786e8,3.5388172027799907e12,0.7626346205682832,0.002514875073520469
821,450,0.23363495838095635,0.0007455590269495678,1.1843352873867441e12,5.43010733040965e9,6.251026067803168e8,3.5550790039307207e12,0.7593136147381081,0.003355015621273055
822,450,0.232697809157796,2.5904565483997398e-5,1.1897749183229001e12,5.44916208138861e9,6.265813074125947e8,3.5713979009142046e12,0.756267879762837,0.00011657054467798829
823,450,0.231061324389639,4.640206794048586e-5,1.1952336267088452e12,5.468262266926054e9,6.280618085064046e8,3.587774032799179e12,0.7509493042663268,0.00020880930573218638
824,450,0.23247850425866368,0.0011331904870745934,1.2007114580263386e12,5.48740792716833e9,6.29544107546531e8,3.604207522356304e12,0.755555138840657,0.00509935719183567
825,450,0.23247851691077998,0.0011344577668968383,1.2062084577543467e12,5.506599135433468e9,6.310282075436449e8,3.620698522372905e12,0.755555179960035,0.005105059951035772
826,450,0.2319726662558387,0.00029517451929353725,1.211724671487992e12,5.525835943329524e9,6.325141078876386e8,3.637247166251632e12,0.7539111653314758,0.0013282853368209177
827,450,0.23103660868401998,0.00015983486578329768,1.2172601448464617e12,5.545118405786364e9,6.340018085111476e8,3.653853590568877e12,0.750868978223065,0.0007192568960248395
828,450,0.22888704946948948,0.0006869828626861118,1.2228149235364207e12,5.5644465812077465e9,6.354913099335558e8,3.670517935173693e12,0.7438829107758408,0.0030914228820875032
829,450,0.22881756664624475,0.0001552826643799383,1.2283890532624229e12,5.583820511657852e9,6.369826099790573e8,3.687240325392512e12,0.7436570916002955,0.0006987719897097223
830,450,0.22786000617070534,0.0017675254067019974,1.2339825798042444e12,5.603240264265094e9,6.384757105880388e8,3.704020909300402e12,0.7405450200547924,0.007953864330158988
831,450,0.22935863066307016,0.0004112729546799342,1.2395955490610342e12,5.622705881017277e9,6.399706096131521e8,3.7208598123902417e12,0.745415549654978,0.001850728296059704
832,450,0.22855384462082184,0.0006645369474902948,1.2452280069076306e12,5.642217436159685e9,6.414673101402858e8,3.737757189540356e12,0.742799995017671,0.002990416263706327
833,450,0.22806685951717198,0.00013571995423069735,1.2508799992576614e12,5.661774974486018e9,6.429658104605147e8,3.754713169196424e12,0.741217293430809,0.0006107397940381381
834,450,0.22839506269365364,0.0008228697389501178,1.2565515721963333e12,5.681378549248377e9,6.44466110236101e8,3.771727887483059e12,0.7422839537543744,0.00370291382527553
835,450,0.2245918845156484,0.0010356264909785863,1.2622427717351018e12,5.701028235519249e9,6.45968212718707e8,3.7888015006468896e12,0.7299236246758574,0.004660319209403638
836,450,0.22678555267891443,0.00020718883629083448,1.2679536440443313e12,5.720724048150135e9,6.47472111290537e8,3.8059341102899233e12,0.7370530462064719,0.0009323497633087551
837,450,0.2262239228173868,0.0005368881680656259,1.2736842352429534e12,5.740466077279511e9,6.489778116523668e8,3.823125886683563e12,0.7352277491565071,0.0024159967562953164
838,450,0.22622716818450428,0.0005357794068435162,1.279434591608e12,5.760254364953637e9,6.504853116459072e8,3.8403769564638057e12,0.7352382965996389,0.002411007330795823
839,450,0.2253235918775444,0.0015563287403125062,1.285204759459336e12,5.780088972301091e9,6.519946122174215e8,3.857687463799119e12,0.7323016736020193,0.007003479331406278
840,450,0.2241267283348627,0.00045819371916566666,1.2909947850390916e12,5.799969952203834e9,6.535057130039519e8,3.8750575456639062e12,0.7284118670883037,0.0020618717362455
841,450,0.22358655458838844,0.0003460855502569315,1.296804714799084e12,5.819897356071592e9,6.550186133491526e8,3.8924873376642437e12,0.7266563024122624,0.0015573849761561917
842,450,0.22311194657787511,0.002109476908694878,1.302634595243245e12,5.839871241503936e9,6.565333136231204e8,3.9099769812334727e12,0.7251138263780941,0.009492646089126951
843,450,0.22242872981057688,0.0008903095390060517,1.3084844728102449e12,5.85989166501109e9,6.580498140809646e8,3.9275266171305376e12,0.7228933718843749,0.004006392925527233
844,450,0.22211769022762146,0.0009164686607573136,1.3143543940857153e12,5.879958679416359e9,6.595681142751825e8,3.945136382765524e12,0.7218824932397697,0.004124108973407911
845,450,0.2210499786886166,0.0005642196612375333,1.3202444057365217e12,5.9000723445086775e9,6.610882149567013e8,3.962806422103826e12,0.7184124307380039,0.0025389884755688996
846,450,0.21989816001137732,0.0005587082588161024,1.3261545543650952e12,5.9202327128722725e9,6.626101156849406e8,3.9805368727830703e12,0.7146690200369763,0.0025141871646724608
847,450,0.220885789444621,0.00035796474485020203,1.3320848867294153e12,5.940439831037223e9,6.641338150513852e8,3.998327866932236e12,0.7178788156950182,0.0016108413518259091
848,450,0.21955182247878413,0.0010144358019773042,1.338035449606133e12,5.960693771837651e9,6.656593158885596e8,4.0161795610620474e12,0.7135434230560485,0.004564961108897869
849,450,0.21945186287578766,0.0005115485610782016,1.3440062899012869e12,5.980994576561869e9,6.671866159507e8,4.034092082777554e12,0.7132185543463099,0.0023019685248519073
850,450,0.21923211465694786,0.0009376388108043067,1.349997454404058e12,6.001342305776597e9,6.687157160797178e8,4.0520655777419224e12,0.7125043726350806,0.00421937464861938
851,450,0.21987760162605857,0.0010597946527315678,1.3560089901538057e12,6.021737010888478e9,6.702466156621268e8,4.070100183160246e12,0.7146022052846903,0.004769075937292055
852,450,0.21654494078195152,0.0005685093704577149,1.3620409441072258e12,6.042178766221256e9,6.717793177618417e8,4.088196057706114e12,0.7037710575413425,0.002558292167059717
853,450,0.21794401221090565,0.0012554819871658839,1.3680933633831907e12,6.062667592821523e9,6.733138168686577e8,4.1063533108844644e12,0.7083180396854434,0.005649668942246477
854,450,0.21694278950756002,0.0002635003606150108,1.3741662950577458e12,6.083203573967387e9,6.748501175001917e8,4.124572109985489e12,0.70506406589957,0.0011857516227675485
855,450,0.21640307660128533,0.00019647052121690557,1.3802597862627087e12,6.103786753666374e9,6.763882178309178e8,4.142852586145954e12,0.7033099989541773,0.0008841173454760751
856,450,0.21566171188136204,0.0002590766444903747,1.386373884303977e12,6.124417189802877e9,6.779281182859162e8,4.1611948833959478e12,0.7009005636144267,0.0011658449002066862
857,450,0.21570884946676072,0.0004764889809497769,1.392508636393022e12,6.145094933782113e9,6.794698182476743e8,4.179599140069702e12,0.7010537607669723,0.002144200414273996
858,450,0.215459514353659,0.001070259427072371,1.3986640899435952e12,6.165820045100509e9,6.810133183890358e8,4.198065502027707e12,0.7002434216493918,0.0048161674218256696
859,450,0.21624054162742956,8.231041148271112e-5,1.4048402922808657e12,6.186592573872332e9,6.825586179008553e8,4.216594106730852e12,0.7027817602891461,0.00037039685167220004
860,450,0.21443474580742009,9.860298912124502e-5,1.4110372909455881e12,6.207412589479298e9,6.841057190158694e8,4.2351851095637495e12,0.6969129238741153,0.0004437134510456026
861,450,0.21325233648438835,0.0001415870758717983,1.4172551333433132e12,6.22828013462749e9,6.856546197375795e8,4.2538386414528657e12,0.6930700935742622,0.0006371418414230924
862,450,0.2111781204793799,0.00031074430627681116,1.4234938670462183e12,6.249195270464728e9,6.872053209998939e8,4.2725548505443296e12,0.6863288915579846,0.0013983493782456502
863,450,0.2137156813040729,0.00020385796412894643,1.4297535397324202e12,6.270158031006448e9,6.88757819433101e8,4.29133385977104e12,0.6945759642382369,0.0009173608385802589
864,450,0.2116195224094006,0.0006740840821170537,1.4360341990404746e12,6.291168507302135e9,6.903121207088872e8,4.31017584558757e12,0.687763447830552,0.003033378369526742
865,450,0.21211492171161517,0.0006127336287455876,1.4423358926888762e12,6.312226726634959e9,6.91868220396134e8,4.3290809250286235e12,0.6893734955627493,0.002757301329355144
866,450,0.21216513748986787,6.840887299464638e-5,1.448658668417009e12,6.333332756037483e9,6.934261203574598e8,4.348049252472309e12,0.6895366968420706,0.0003078399284759087
867,450,0.21095130586411237,0.0010723632050467198,1.45500257414253e12,6.354486653933254e9,6.949858210815287e8,4.3670809743042896e12,0.6855917440583652,0.004825634422710239
868,450,0.21017188666645176,7.517171049222806e-5,1.46136765771714e12,6.375688469053145e9,6.965473215522118e8,4.3861762281194854e12,0.6830586316659683,0.00033827269721502625
869,450,0.21017188666645176,7.517171049222806e-5,1.46775396708514e12,6.396938255305678e9,6.981106215409814e8,4.405335156468937e12,0.6830586316659683,0.00033827269721502625
870,450,0.209941601513217,0.0008514015219516901,1.4741615502411338e12,6.418236071860304e9,6.996757216645528e8,4.42455790702638e12,0.6823102049179552,0.0038313068487826054
871,450,0.20890520777935975,0.0009960460847052064,1.480590455238173e12,6.439581976217661e9,7.012426222780772e8,4.443844626072545e12,0.6789419252829192,0.004482207381173429
872,450,0.20826413575719774,0.0002241242802943355,1.487040730243725e12,6.460976019025216e9,7.028113226582742e8,4.463195453542486e12,0.6768584412108927,0.0010085592613245098
873,450,0.20945484847058404,0.0003813029130141292,1.4935124233599458e12,6.482418250002603e9,7.043818219264212e8,4.482610528759216e12,0.6807282575293981,0.0017158631085635813
874,450,0.20681769282283882,0.0005433612312665675,1.500005582803102e12,6.5039087461936865e9,7.059541234984876e8,4.5020900169445e12,0.6721575016742262,0.002445125540699554
875,450,0.20734904684735952,0.00016342163845544614,1.506520256958887e12,6.52544753600167e9,7.075282231688845e8,4.521634037468572e12,0.6738844022539184,0.0007353973730495076
876,450,0.20606190928736662,0.00017239849664266884,1.5130564940244446e12,6.547034693798633e9,7.091041239238715e8,4.5412427535089e12,0.6697012051839415,0.0007757932348920098
877,450,0.2059247334070447,9.921648034068981e-5,1.519614342488896e12,6.568670263507898e9,7.106818239914625e8,4.560916299403688e12,0.6692553835728953,0.00044647416153310415
878,450,0.20463504910634694,0.0003728541388449639,1.5261938506842852e12,6.59035430917834e9,7.122613247410184e8,4.580654828907755e12,0.6650639095956276,0.0016778436248023375
879,450,0.20477155907474362,0.0005030409814321026,1.532795067266571e12,6.612086876269861e9,7.138426246444998e8,4.600458478064662e12,0.6655075669929168,0.002263684416444462
880,450,0.20452129382033685,0.000556234832562763,1.5394180406646475e12,6.633868026946249e9,7.154257247766526e8,4.620327399197546e12,0.6646942049160948,0.0025030567465324336
881,450,0.20506600763334887,0.0008408281798830369,1.5460628195198938e12,6.655697811973867e9,7.170106244358056e8,4.640261733825196e12,0.6664645248083838,0.0037837268094736663
882,450,0.20600366739505666,0.00011210834941994738,1.552729452484964e12,6.677576288150299e9,7.185973238670517e8,4.660261629403772e12,0.6695119190339341,0.0005044875723897633
883,450,0.20600106754273434,0.00010244945317181922,1.5594179883208857e12,6.699503515835455e9,7.20185823851753e8,4.68032723689511e12,0.6695034695138866,0.0004610225392731865
884,450,0.20376051945968232,0.0009278516852713637,1.5661284758173074e12,6.721479555261971e9,7.217761251553065e8,4.700458707354163e12,0.6622216882439675,0.004175332583721137
885,450,0.20278214257432164,0.0002928475526992255,1.5728609637440684e12,6.743504448323655e9,7.233682257171657e8,4.720656174595091e12,0.6590419633665453,0.0013178139871465148
886,450,0.20173237113714637,0.0005369642610175696,1.5796155010095676e12,6.765578255360691e9,7.249621263110046e8,4.740919790079957e12,0.6556302061957258,0.002416339174579063
887,450,0.2024484233010707,0.0015177933088003008,1.586392136593633e12,6.787701024690078e9,7.265578258608333e8,4.761249693943841e12,0.6579573757284798,0.006830069889601354
888,450,0.20212634939408025,0.00034431950337983163,1.5931909194469907e12,6.809872822270052e9,7.2815532604391e8,4.781646043448574e12,0.6569106355307608,0.0015494377652092424
889,450,0.2011932344145297,0.00013979790899541766,1.600011898592955e12,6.832093701670838e9,7.297546265683028e8,4.802108984148156e12,0.6538780118472215,0.0006290905904793795
890,450,0.20144966125878044,0.0011343483045222228,1.6068551232000684e12,6.854363711356954e9,7.313557263902973e8,4.822638656783254e12,0.6547113990910365,0.005104567370350003
891,450,0.19996115070819423,0.00026227259668577915,1.6137206424099966e12,6.876682917740396e9,7.329586272403741e8,4.843235219554863e12,0.6498737398016312,0.001180226685086006
892,450,0.19880773524835144,0.0011084875490790314,1.6206085054494111e12,6.8990513681508665e9,7.345633278755653e8,4.863898812485166e12,0.6461251395571421,0.004988193970855641
893,450,0.1990064426844582,6.761930549546366e-6,1.6275187615679321e12,6.921469114128176e9,7.361698277470394e8,4.884629579834697e12,0.6467709387244891,3.0428687472958647e-5
894,450,0.19958697627381772,0.0011539037583787966,1.6344514601346902e12,6.943936214510864e9,7.377781273810147e8,4.9054276729594795e12,0.6486576728899076,0.005192566912704585
895,450,0.19958697627381772,0.0011539037583787966,1.6414066504866902e12,6.966452728241132e9,7.393882273573742e8,4.92629324359994e12,0.6486576728899076,0.005192566912704585
896,450,0.19740573726411464,0.00031046228506881974,1.6483843820801038e12,6.989018716599161e9,7.410001285922531e8,4.947226445859259e12,0.6415686461083726,0.0013970802828096888
897,450,0.19826572390673197,0.0010073732252228326,1.6553847044186138e12,7.0116342152043295e9,7.426138280696275e8,4.968227409251002e12,0.6443636026968789,0.004533179513502746
898,450,0.19752932623337133,0.0003591992760825744,1.662407667035198e12,7.034299296771797e9,7.442293284708576e8,4.989296299277762e12,0.6419703102584569,0.0016163967423715848
899,450,0.19702339670282681,0.0011619042076999185,1.6694533195510652e12,7.057014009668377e9,7.458466287248379e8,5.010433258066982e12,0.6403260392841872,0.005228568934649633
900,450,0.1956949042783939,7.59736314586142e-5,1.676521711608569e12,7.079778413155974e9,7.474657294603114e8,5.031638438488947e12,0.6360084389047802,0.00034188134156376386
901,450,0.1956945493215081,0.0003163182368753468,1.683612892959632e12,7.10259255443185e9,7.490866294320055e8,5.052911981827868e12,0.6360072852949012,0.0014234320659390607
902,450,0.19472143085592275,0.0010874281316623161,1.6907269133281648e12,7.1254564973416195e9,7.507093299451213e8,5.07425404574928e12,0.632844650281749,0.0048934265924804226
903,450,0.19500353295796874,0.0010405630566659024,1.6978638225588433e12,7.148370288899702e9,7.523338297574793e8,5.095664771708453e12,0.6337614821133984,0.004682533754996561
904,450,0.19487445609015877,0.00035761741759931804,1.7050236705744602e12,7.171333990562607e9,7.539601298062109e8,5.117144315306932e12,0.633341982293016,0.0016092783791969312
905,450,0.19486969546265315,0.00036132139414973147,1.7122065071909185e12,7.194347655584895e9,7.555882297777754e8,5.138692824513411e12,0.6333265102536227,0.0016259462736737916
906,450,0.19486969546265315,0.00036132139414973147,1.7194123825189185e12,7.217411339692174e9,7.572181297458228e8,5.160310449627812e12,0.6333265102536227,0.0016259462736737916
907,450,0.19275392865530255,0.0011934596961381437,1.7266413465726409e12,7.24052510601049e9,7.588498308893434e8,5.181997348479078e12,0.6264502681297333,0.005370568632621647
908,450,0.192015429350674,0.00018472766087415833,1.7338934494562307e12,7.263688996880677e9,7.604833312753338e8,5.203753658785325e12,0.6240501453896905,0.0008312744739337125
909,450,0.19163592806522237,0.00014542435530958667,1.741168741302874e12,7.286903071316448e9,7.621186314511282e8,5.225579534676785e12,0.6228167662119727,0.00065440959889314
910,450,0.1911488313313772,0.00010189110297260907,1.7484672723388076e12,7.310167386324345e9,7.637557316849947e8,5.247475128474594e12,0.6212337018269759,0.0004585099633767408
911,450,0.19075853219626604,0.0009596666197613235,1.7557890928043506e12,7.333481996408909e9,7.653946318577688e8,5.269440590260161e12,0.6199652296378646,0.004318499788925956
912,450,0.19086366444477554,0.00039951156084175646,1.763134253110088e12,7.356846955409396e9,7.670353317672977e8,5.291476069518565e12,0.6203069094455205,0.0017978020237879042
913,450,0.19064787557952112,0.00021792440486445748,1.770502803544358e12,7.380262321562604e9,7.686778318484237e8,5.31358172037409e12,0.6196055956334436,0.0009806598218900587
914,450,0.19090785412575553,0.0009327876494241484,1.777894794569323e12,7.40372814720233e9,7.703221316600533e8,5.335757691220631e12,0.6204505259087055,0.004197544422408668
915,450,0.19090785031882268,0.0009334128745783329,1.7853102766733123e12,7.427244490327349e9,7.719682316193801e8,5.358004136204933e12,0.6204505135361738,0.004200357935602498
916,450,0.18857733269966764,0.0004636416212991766,1.792749300394284e12,7.450811413803826e9,7.736161328597348e8,5.380321214436901e12,0.6128763312739198,0.002086387295846295
917,450,0.1908355876106449,0.00016764957484824666,1.8002119163700928e12,7.47442894748189e9,7.75265831580201e8,5.402709052681891e12,0.6202156597345959,0.00075442308681711
918,450,0.19002164503689517,0.001282225247057565,1.8076981751927412e12,7.498097174753916e9,7.769173319733143e8,5.425167830619345e12,0.6175703463699093,0.005770013611759043
919,450,0.19046034982291143,0.000292029966483432,1.815208127598813e12,7.521816135035651e9,7.78570631697323e8,5.447697684762746e12,0.6189961369244622,0.001314134849175444
920,450,0.18816068935220187,0.00017137687133313847,1.8227418244374512e12,7.545585898235294e9,7.802257329092672e8,5.470298781748189e12,0.6115222403946561,0.0007711959209991231
921,450,0.18822325076156324,0.0005327840513884584,1.830299316375786e12,7.569406500876253e9,7.818826328259267e8,5.49297125570291e12,0.6117255649750806,0.0023975282312480627
922,450,0.18691118316166921,0.0006225796580565657,1.8378806543950369e12,7.593278011935731e9,7.835413334874696e8,5.515715272679068e12,0.607461345275425,0.0028016084612545455
923,450,0.18672988594981826,0.0005709512904850441,1.8454858893711533e12,7.617200477531902e9,7.852018335355706e8,5.5385309764818e12,0.6068721293369094,0.0025692808071826985
924,450,0.18543639074617502,0.001074298729475523,1.8531150723272834e12,7.641173961084887e9,7.868641341740532e8,5.561418528093477e12,0.6026682699250688,0.004834344282639853
925,450,0.18625309765021678,8.432967618158746e-5,1.8607682543105396e12,7.665198506203154e9,7.885282336902733e8,5.584378069088e12,0.6053225673632046,0.00037948354281714357
926,450,0.18696633152728775,3.1488687038955696e-5,1.8684454864362173e12,7.689274176130981e9,7.901941332514845e8,5.60740976062424e12,0.6076405774636852,0.00014169909167530064
927,450,0.18607240443120365,0.0004890656399444106,1.8761468197423376e12,7.713401031655001e9,7.918618336760211e8,5.630513761756058e12,0.6047353144014118,0.0022007953797498476
928,450,0.18484469906644604,0.0003512670768928694,1.8838723055501367e12,7.737579123386972e9,7.935313342775986e8,5.653690221377893e12,0.6007452719659496,0.0015807018460179123
929,450,0.1857397674238112,0.0016406975144026925,1.8916219950436394e12,7.761808497638132e9,7.952026337225784e8,5.676939284437346e12,0.6036542441273864,0.007383138814812116
930,450,0.18468602848457108,0.00015494844173305678,1.899395939690068e12,7.786089224581775e9,7.968757342442479e8,5.700261119580894e12,0.600229592574856,0.0006972679877987556
931,450,0.18506510756612576,0.00030137693836261006,1.9071941906689263e12,7.810421347084244e9,7.985506339796079e8,5.723655868757327e12,0.6014615995899087,0.0013561962226317453
932,450,0.18493468449274902,0.0009634784674617777,1.915016799498097e12,7.8348049274998665e9,8.002273339804319e8,5.747123693222974e12,0.6010377246014343,0.0043356531035779996
933,450,0.18299460957333952,0.0006244308910467265,1.922863817699934e12,7.859240025833043e9,8.019058349504203e8,5.770664752129984e12,0.5947324811133534,0.002809939009710269
934,450,0.1838618646611216,0.0002344076135480141,1.9307352967542302e12,7.883726680604339e9,8.035861344264113e8,5.794279183422106e12,0.5975510601486451,0.0010548342609660636
935,450,0.1828397456850436,0.0005667735615901281,1.938631288269541e12,7.908264964078445e9,8.052682348978435e8,5.817967158847835e12,0.5942291734763917,0.0025504810271555767
936,450,0.18436110322168942,0.0025895690801960025,1.9465518438663708e12,7.932854915390332e9,8.069521339777745e8,5.841728817228978e12,0.5991735854704906,0.011653060860882011
937,450,0.1829206574448366,0.0008789351365052062,1.9544970153646213e12,7.957496610030502e9,8.086378347101536e8,5.865564333853529e12,0.594492136695719,0.0039552081142734275
938,450,0.1809616090456445,0.0003029846765411429,1.962466854389234e12,7.982190094107727e9,8.103253356709789e8,5.889473854935755e12,0.5881252293983447,0.001363431044435143
939,450,0.1813456948656949,0.0006423019529531058,1.97046141281634e12,8.006935412678885e9,8.120146353922126e8,5.91345752561563e12,0.5893735083135084,0.002890358788288976
940,450,0.18019737764363636,3.171412901013175e-5,1.9784807425147117e12,8.03173263497082e9,8.137057359173287e8,5.937515515520657e12,0.5856414773418182,0.00014271358054559287
941,450,0.18063201993805467,0.0004179956997519203,1.9865248954233018e12,8.056581805055431e9,8.153986356101297e8,5.961647969158418e12,0.5870540647986777,0.0018809806488836415
942,450,0.18086718517791944,0.00017160794444763604,1.994593923470913e12,8.081482984599777e9,8.170933354068333e8,5.985855048955152e12,0.5878183518282382,0.0007722357500143622
943,450,0.18107773060521296,9.753685813466896e-5,2.0026878787187197e12,8.106436228239409e9,8.187898352133588e8,6.010136910357055e12,0.5885026244669421,0.00043891586160601034
944,450,0.17938115143833377,0.0003883464900268374,2.0108068133157195e12,8.131441598010788e9,8.204881360103414e8,6.034493716411117e12,0.5829887421745847,0.0017475592051207681
945,450,0.1804409281299254,0.0009160830973571621,2.0189507793158708e12,8.156499132421957e9,8.221882353669882e8,6.058925606738022e12,0.5864330164222575,0.004122373938107229
946,450,0.17897917230718108,0.000390945283346128,2.0271198289860798e12,8.181608905715398e9,8.238901360407213e8,6.083432757039011e12,0.5816823099983385,0.001759253775057576
947,450,0.1768208532227293,4.548166884955402e-5,2.03531401457911e12,8.2067709665170355e9,8.255938370590104e8,6.108015317389077e12,0.5746677729738703,0.0002046675098229931
948,450,0.17720008618623587,0.0007103021564554998,2.0435333883671772e12,8.2319853586370735e9,8.2729933676712e8,6.132673433165972e12,0.5759002801052666,0.0031963597040497492
949,450,0.17719987822011973,0.0007103700541167019,2.0517780027588445e12,8.257252147719172e9,8.29006636670349e8,6.157407271928307e12,0.5758996042153891,0.0031966652435251584
950,450,0.17779035861770548,9.741135313644911e-5,2.0600479101682327e12,8.282571385581985e9,8.307157362715714e8,6.18221698745686e12,0.5778186655075428,0.000438351089114021
951,450,0.17609151892403807,0.000888120847225506,2.0683431630340264e12,8.307943137711872e9,8.324266370331267e8,6.207102747594871e12,0.5722974365031237,0.003996543812514777
952,450,0.17547358537086247,0.0006839287313417863,2.0766638139270706e12,8.333367447419677e9,8.341393372449054e8,6.232064697776669e12,0.570289152455303,0.003077679291038038
953,450,0.1771169147309782,0.0013550023004955491,2.085009915444962e12,8.35884436576679e9,8.358538362916437e8,6.257102991462028e12,0.5756299728756792,0.006097510352229971
954,450,0.17730137368341786,0.001301761756776868,2.0933815202122847e12,8.384373961245652e9,8.37570136088672e8,6.282217800055971e12,0.576229464471108,0.005857927905495906
955,450,0.17560265326284624,0.0007147316323217329,2.1017786809733403e12,8.409956290653714e9,8.392882368506663e8,6.307409283183757e12,0.5707086231042503,0.003216292345447798
956,450,0.17571369896780287,0.000822485743768918,2.1102014503982832e12,8.43559139608421e9,8.410081366782595e8,6.332677585763438e12,0.5710695216453593,0.0037011858469601306
957,450,0.17573018060869164,0.0008589059898661235,2.1186498813763987e12,8.461279339592885e9,8.427298365517436e8,6.358022873062276e12,0.5711230869782479,0.0038650769543975556
958,450,0.17571369896780287,0.000822485743768918,2.1271240267102832e12,8.487020176228048e9,8.444533364399225e8,6.383445303514152e12,0.5710695216453593,0.0037011858469601306
959,450,0.1742981666096149,0.0001674162321423475,2.1356239393760715e12,8.512813966105058e9,8.461786370366113e8,6.408945040785153e12,0.5664690414812484,0.0007533730446405638
960,450,0.17414112321648523,7.022924526988789e-5,2.1441496723247886e12,8.538660755054254e9,8.479057369892794e8,6.434522234172471e12,0.565958650453577,0.00031603160371449553
961,450,0.17289699248908114,0.0003475058238780343,2.152701278580092e12,8.56456060663501e9,8.496346374826696e8,6.460177051263354e12,0.5619152255895137,0.0015637762074511541
962,450,0.17302858647913774,0.0004586286259558401,2.1612788112465234e12,8.590513567446281e9,8.51365337283533e8,6.485909642414389e12,0.5623429060571976,0.0020638288168012804
963,450,0.17303625998792427,0.00046754745352473037,2.1698823234427815e12,8.616519698030064e9,8.530978371436753e8,6.511720172474824e12,0.5623678449607539,0.0021039635408612867
964,450,0.17087966465198665,0.00031584907522271,2.1785118683628364e12,8.642579060796488e9,8.548321380768172e8,6.537608808379546e12,0.5553589101189566,0.001421320838502195
965,450,0.17201948670492948,0.0008651890272090048,2.1871674993315916e12,8.668691691891434e9,8.56568237365111e8,6.563575690157941e12,0.5590633317910207,0.0038933506224405217
966,450,0.17232608784115655,0.0004751980641231057,2.1958492695530105e12,8.694857661037619e9,8.583061370701334e8,6.589620992690889e12,0.5600597854837588,0.0021383912885539758
967,450,0.17232608784115655,0.0004751980641231057,2.2045572324410107e12,8.721077021650412e9,8.600458369206222e8,6.615744874109218e12,0.5600597854837588,0.0021383912885539758
968,450,0.17056006554322703,1.9250922264906823e-5,2.213291441418647e12,8.747349834120628e9,8.617873376439576e8,6.641947499949902e12,0.5543202130154878,8.66291501920807e-5
969,450,0.1706982633791871,0.0002811564036115594,2.2220519499439917e12,8.773676140846842e9,8.635306374185479e8,6.668229017374944e12,0.554769355982358,0.0012652038162520173
970,450,0.1707511452207751,0.0012687109690618838,2.2308388115587056e12,8.800056004042873e9,8.652757372215108e8,6.694589594112561e12,0.5549412219675192,0.005709199360778477
971,450,0.17075139450644797,0.0012680831803393716,2.239652079831112e12,8.826489478901957e9,8.670226370571196e8,6.721029390858392e12,0.5549420321459559,0.005706374311527172
972,450,0.17075131447157066,0.0012685276748513608,2.248491808398979e12,8.852976620484655e9,8.687713368889805e8,6.747548568312146e12,0.5549417720326046,0.005708374536831123
973,450,0.17075139450644797,0.0012680831803393716,2.257358050975112e12,8.879517484054003e9,8.705218367168025e8,6.774147287531995e12,0.5549420321459559,0.005706374311527172
974,450,0.17022383817359296,0.0005199099111034484,2.266250861318216e12,8.90611212674471e9,8.722741368096726e8,6.800825711695485e12,0.5532274740641772,0.0023395945999655178
975,450,0.17079223389002948,0.0012187946594309496,2.2751702931850986e12,8.932760598071009e9,8.740282363409309e8,6.827583996287554e12,0.5550747601425958,0.005484575967439273
976,450,0.1695287128700812,0.0010379453884514752,2.284116400495598e12,8.959462963627651e9,8.757841367804043e8,6.854422313556172e12,0.5509683168277639,0.004670754248031638
977,450,0.1672760114996768,0.0008201263445623496,2.2930892371035103e12,8.98621927563043e9,8.775418376904551e8,6.881340822148125e12,0.5436470373739496,0.0036905685505305734
978,450,0.1684009308420648,0.0007484438888480488,2.302088857039084e12,9.013029574215712e9,8.793013369523365e8,6.908339668172435e12,0.5473030252367106,0.0033679974998162194
979,450,0.16840085333335075,0.0007484729830866953,2.3111153142789595e12,9.039893930269552e9,8.810626367545319e8,6.935419029994473e12,0.54730277333339,0.003368128423890129
980,450,0.16707876499617041,0.0017066520625150508,2.3201686629135977e12,9.066812399718126e9,8.828257371766839e8,6.962579070539674e12,0.5430059862375538,0.007679934281317729
981,450,0.16582981616758047,0.00016201556268245103,2.3292489571491626e12,9.093785033063168e9,8.845906375901349e8,6.989819947201365e12,0.5389469025446365,0.0007290700320710297
982,450,0.16632387568495588,0.0002704018272222306,2.3383562511194453e12,9.12081187972549e9,8.863573371407641e8,7.01714181648433e12,0.5405525959761066,0.0012168082225000377
983,450,0.16602142454814217,0.0005867129811095648,2.347490599008036e12,9.147893003756914e9,8.881258370672612e8,7.044544850365278e12,0.5395696297814621,0.0026402084149930415
984,450,0.16386812511872345,0.0009148128126051189,2.3566520551812646e12,9.17502846401731e9,8.898961378682922e8,7.0720292154525e12,0.5325714066358512,0.0041166576567230355
985,450,0.1652348923575595,0.00019218756273541867,2.3658406740641626e12,9.202218297395689e9,8.916682369969676e8,7.099595055519228e12,0.5370134001620683,0.000864844032309384
986,450,0.16451940377129443,0.00031440102363336064,2.375056509920601e12,9.229462578312494e9,8.934421371052191e8,7.127242553992866e12,0.5346880622567068,0.0014148046063501229
987,450,0.164460824294984,0.0003210181636431495,2.3842996173783022e12,9.256761352657818e9,8.952178368955116e8,7.154971864297943e12,0.5344976789586979,0.0014445817363941728
988,450,0.16470390213523312,0.00015079278302182475,2.393570050825831e12,9.284114676913118e9,8.969953365375084e8,7.182783151406208e12,0.5352876819395076,0.0006785675235982114
989,450,0.16486757619705514,0.0007953825646349671,2.4028678649427866e12,9.311522607636686e9,8.987746362068435e8,7.210676580302976e12,0.5358196226404291,0.003579221540857352
990,450,0.16152278112501756,0.00021012900587264217,2.4121931142458267e12,9.338985211826172e9,9.005557375340201e8,7.238652327352393e12,0.524949038656307,0.0009455805264268897
991,450,0.1629413734327821,0.0004088946331024618,2.4215458535794336e12,9.366502516516052e9,9.023386366082081e8,7.266710526761668e12,0.5295594636565418,0.0018400258489610782
992,450,0.1630490385170319,0.0003665441868140707,2.4309261375689956e12,9.394074597648785e9,9.041233362918724e8,7.29485136462994e12,0.5299093751803536,0.001649448840663318
993,450,0.1604924139949478,0.0011120106212876913,2.440334021019469e12,9.421701515066275e9,9.05909837207431e8,7.323075010184686e12,0.5216003454835804,0.005004047795794611
994,450,0.16057777439133852,0.0012911641263918527,2.4497695588434453e12,9.449383306058334e9,9.076981368868207e8,7.351381608977608e12,0.5218777667718502,0.005810238568763337
995,450,0.16085534156101294,0.0009056573396070665,2.459232805942508e12,9.477120034200375e9,9.094882364795032e8,7.379771334502642e12,0.522779860073292,0.004075458028231799
996,450,0.16211928232637618,0.0010641924841619235,2.468723817274988e12,9.504911752011992e9,9.112801355968528e8,7.408244348747539e12,0.5268876675607226,0.004788866178728656
997,450,0.16214879967397522,0.0010240665437254892,2.478242647834892e12,9.5327585223245e9,9.130738352863845e8,7.436800824801506e12,0.5269835989404195,0.004608299446764701
998,450,0.16238605996960798,0.0010984191658269804,2.487789352664607e12,9.560660395490023e9,9.14869334870157e8,7.465440922726006e12,0.527754694901226,0.004942886246221412
999,450,0.16238605996960798,0.0010984191658269804,2.497363986976607e12,9.588617428297617e9,9.166666345594774e8,7.494164809444478e12,0.527754694901226,0.004942886246221412
1000,450,0.16238605996960798,0.0010984191658269804,2.506966605928607e12,9.616629675195568e9,9.184657342418644e8,7.5229726496758e12,0.527754694901226,0.004942886246221412
1001,450,0.16124575336291944,0.0003845017051160944,2.5165972647987637e12,9.64469719536214e9,9.202666344577341e8,7.551864613264719e12,0.5240486984294882,0.001730257673022425
1002,450,0.1596087975758646,0.0002452098473645359,2.526256018822443e12,9.67282004178826e9,9.2206933488528e8,7.580840863747769e12,0.51872859212156,0.0011034443131404115
1003,450,0.1596089039363138,0.00024536062423234205,2.535942923358614e12,9.700998262533072e9,9.238738345459723e8,7.609901559507744e12,0.5187289377930199,0.0011041228090455392
1004,450,0.1586379188151063,0.00013713114868274534,2.5456580337992793e12,9.729231921690195e9,9.2568013464595e8,7.639046876168354e12,0.5155732361490954,0.000617090169072354
1005,450,0.1586046725553491,0.00014314200916501767,2.5554014056975864e12,9.757521068079802e9,9.274882343067524e8,7.668276973160654e12,0.5154651858048845,0.0006441390412425795
1006,450,0.15764402113071907,0.00025219720881367036,2.565173094433728e12,9.785865763240526e9,9.292981343831465e8,7.697592023858656e12,0.5123430686748369,0.0011348874396615166
1007,450,0.15835500959488413,3.3565125581702645e-5,2.5749731557264775e12,9.814266053703705e9,9.311098336887817e8,7.726992185513105e12,0.5146537811833735,0.0001510430651176619
1008,450,0.15673691510711107,0.0005431917291154331,2.5848016451028413e12,9.84272200815316e9,9.329233340450181e8,7.756477639435801e12,0.509394974098111,0.002444362781019449
1009,450,0.15765907441814297,4.449073233114831e-5,2.594658618314295e12,9.871233665533892e9,9.347386332415824e8,7.786048535168114e12,0.5123919918589647,0.0002002082954901674
1010,450,0.15796004556781446,0.0003300138101594575,2.604544131032096e12,9.899801091677685e9,9.365557327085311e8,7.815705051281204e12,0.5133701480953969,0.0014850621457175588
1011,450,0.15748414414192025,0.0008932860991121873,2.61445823909248e12,9.92842434238354e9,9.383746325169189e8,7.845447355689891e12,0.5118234684612408,0.004019787446004843
1012,450,0.15675377652860478,0.0005801784013133027,2.6244009983539316e12,9.957103471172201e9,9.401953324392768e8,7.875275614070011e12,0.5094497737179655,0.002610802805909862
1013,450,0.15668414099097427,0.0004132723033823116,2.634372464682026e12,9.985838530212908e9,9.420178320505526e8,7.905189990846399e12,0.5092234582206664,0.001859725365220402
1014,450,0.15668413963759803,0.00041445974122975016,2.6443726940740195e12,1.0014629576750553e10,9.438421316199921e8,7.935190655980037e12,0.5092234538221936,0.0018650688355338757
1015,450,0.156459136628832,0.0004076354344025574,2.654401742510291e12,1.0043476667035173e10,9.456682312819613e8,7.965277778607293e12,0.508492194043704,0.0018343594548115081
1016,450,0.1557479695930633,0.001114653144977586,2.6644596660999917e12,1.0072379857182352e10,9.474961311458287e8,7.9954515278129e12,0.5061809011774557,0.005015939152399137
1017,450,0.15508453403670297,0.0002896599994563435,2.674546520975372e12,1.0101339200705479e10,9.493258309928632e8,8.025712070088889e12,0.5040247356192846,0.0013034699975535457
1018,450,0.15546182792113022,0.001059117653801081,2.6846623632296313e12,1.0130354749490704e10,9.511573303473811e8,8.056059570408228e12,0.5052509407436733,0.004766029442104865
1019,450,0.1534997767410302,0.0006228723764833655,2.6948072492248916e12,1.0159426570109932e10,9.529906307493951e8,8.086494209554357e12,0.4988742744083482,0.002802925694175145
1020,450,0.1539364556534373,0.00044739719266759454,2.704981235172725e12,1.0188554702039507e10,9.548257300675358e8,8.117016139437963e12,0.5002934808736712,0.002013287367004175
1021,450,0.15405020567965325,8.752881724060703e-5,2.7151843774296523e12,1.0217739209576834e10,9.566626295186073e8,8.147625538831668e12,0.500663168458873,0.00039387967758273165
1022,450,0.15320097831933607,0.00026907328161080856,2.7254167323742256e12,1.0246980150102528e10,9.585013293848118e8,8.178322579253723e12,0.49790317953784224,0.0012108297672486384
1023,450,0.1539366221698912,0.0004218318402689925,2.7356783565490835e12,1.027627757042755e10,9.603418285364531e8,8.209107420839703e12,0.5002940220521465,0.0018982432812104664
1024,450,0.15360199150321036,0.00058755996620819,2.7459693063665874e12,1.0305631534616104e10,9.621841281517166e8,8.239980242748575e12,0.49920647238543364,0.0026440198479368553
1025,450,0.15314605617449067,0.00022489789440229002,2.7562896384933535e12,1.0335042094782703e10,9.640282278123391e8,8.270941211174471e12,0.4977246825670947,0.001012040524810305
1026,450,0.15154977160486593,0.00024451108742374467,2.76663940944258e12,1.0364509309528877e10,9.658741279599769e8,8.301990499716038e12,0.4925367577158143,0.001100299893406851
1027,450,0.15320566975299385,0.0005421214129163973,2.777018675956942e12,1.0394033219613789e10,9.677218266625054e8,8.333128262584547e12,0.49791842669723,0.0024395463581237875
1028,450,0.15286784174201623,0.0012294894346619226,2.787427494812858e12,1.0423613897614153e10,9.695713262246368e8,8.364354688735579e12,0.49682048566155274,0.005532702455978652
1029,450,0.15234735112244266,0.0009121936502304376,2.797865922708247e12,1.045325139284155e10,9.714226258681415e8,8.395669942166372e12,0.4951288911479386,0.004104871426036969
1030,450,0.15027353611020983,0.00018942698982471473,2.8083340165409097e12,1.0482945765023293e10,9.732757261772792e8,8.427074198212857e12,0.48838899235818195,0.0008524214542112163
1031,450,0.15000949870536928,0.00029684327719300046,2.818831833216308e12,1.0512697058340273e10,9.751306256756328e8,8.458567615486549e12,0.48753087079245017,0.0013357947473685021
1032,450,0.1502302526006537,0.00026695741293602236,2.8293594296625464e12,1.0542505332433788e10,9.769873249513042e8,8.49015036963721e12,0.48824832095212456,0.0012013083582121005
1033,450,0.14970433478394857,0.00028379556237342966,2.8399168629051396e12,1.0572370646585339e10,9.788458245373459e8,8.52182263605932e12,0.48653908804783286,0.0012770800306804336
1034,450,0.15258738919926823,0.0003305902846127487,2.850504189956077e12,1.060229304236896e10,9.807061226228426e8,8.553584571033706e12,0.49590901489762174,0.0014876562807573691
1035,450,0.14974639257668917,0.0003070093594239624,2.8611214680293384e12,1.0632272605177223e10,9.825682231951678e8,8.585436378766913e12,0.4866757758742398,0.0013815421174078308
1036,450,0.1497240360062861,0.00029621512451671753,2.8717687542490835e12,1.0662309362056688e10,9.844321225222908e8,8.617378199976676e12,0.4866031170204298,0.0013329680603252289
1037,450,0.14952418348591046,0.0012085502087733728,2.8824461058392637e12,1.0692403378130535e10,9.862978219022441e8,8.649410217138111e12,0.485953596329209,0.005438475939480178
1038,450,0.14952418348591046,0.0012085502087733728,2.8931535801032637e12,1.0722554707456924e10,9.881653211911566e8,8.681532600773044e12,0.485953596329209,0.005438475939480178
1039,450,0.14740896868728504,3.2826171810827406e-5,2.903891234377997e12,1.0752763412837833e10,9.90034621383229e8,8.713745531182966e12,0.47907914823367637,0.00014771777314872333
1040,450,0.14858448296346805,0.0010207234028727888,2.91465912609937e12,1.0783029531866632e10,9.919057201324921e8,8.746049161101548e12,0.4828995696312711,0.004593255312927549
1041,450,0.14950354802187316,0.000660349915017797,2.925457312617855e12,1.081335313137216e10,9.937786189851578e8,8.778443675683884e12,0.48588653107108776,0.0029715746175800863
1042,450,0.148073279169842,0.0002887746003600538,2.9362858515289375e12,1.0843734273466583e10,9.956533188312911e8,8.810929254897322e12,0.4812381573019865,0.0012994857016202421
1043,450,0.1480734341402184,0.0002188634546058402,2.9471448003613306e12,1.0874173001027086e10,9.975298180444309e8,8.843506057829914e12,0.4812386609557098,0.0009848855457262808
1044,450,0.14807374110678637,0.0001457966780553454,2.958034216737936e12,1.0904669373990175e10,9.994081172414004e8,8.876174262466438e12,0.4812396585970557,0.0006560850512490543
1045,450,0.1480734209493343,0.0004339667798591547,2.96895415836075e12,1.0935223447607443e10,1.0012882164209213e9,8.908934041778441e12,0.4812386180853364,0.0019528505093661963
1046,450,0.14773162600724207,0.0003437849411198578,2.979904682877784e12,1.0965835278250713e10,1.0031701157314337e9,8.941785570251607e12,0.4801277845235367,0.0015470322350393602
1047,450,0.14620327812596656,0.0006286516373044253,2.9908858481525874e12,1.099650492389857e10,1.0050538155255017e9,8.974729024155691e12,0.47516065390939133,0.002828932367869914
1048,450,0.14750932751355594,0.00027224567630534935,3.0018977120287793e12,1.1027232426754337e10,1.0069393141033239e9,9.007764562556262e12,0.4794053144190568,0.001225105543374072
1049,450,0.14664745340859733,0.0014537354099101367,3.012940332347896e12,1.1058017858285288e10,1.0088266135672438e9,9.04089237709863e12,0.47660422357794135,0.006541809344595615
1050,450,0.14664745340859733,0.0014537354099101367,3.024013767075896e12,1.1088861263949762e10,1.0107157126615493e9,9.07411263076905e12,0.47660422357794135,0.006541809344595615
1051,450,0.14537763135944332,0.0010030039294210607,3.0351180741993125e12,1.1119762705906765e10,1.0126066122813184e9,9.107425505235291e12,0.47247730191819076,0.0045135176823947725
1052,450,0.1457396633862735,0.0006267483733932901,3.046253311830645e12,1.115072222998172e10,1.0144993111910081e9,9.140831164146078e12,0.47365390600538887,0.0028203676802698056
1053,450,0.14488412049045984,3.2059348520743595e-5,3.057419538056372e12,1.1181739900647243e10,1.0163938105917538e9,9.174329792091465e12,0.4708733915939945,0.00014426706834334618
1054,450,0.14455764724496475,7.043626544633386e-5,3.0686168110130605e12,1.1212815767503384e10,1.0182901097477586e9,9.207921557321998e12,0.46981235354613543,0.00031696319450850237
1055,450,0.14456199945752124,7.277373477312553e-5,3.0798451890121426e12,1.124394988645065e10,1.0201882087458978e9,9.241606635128947e12,0.469826498236944,0.00032748180647906486
1056,450,0.14485193740563754,0.0005865218084030316,3.091104730242635e12,1.1275142312875288e10,1.0220881076022971e9,9.275385200574703e12,0.470768796568322,0.002639348137813642
1057,450,0.14424664179233862,5.792994811826171e-5,3.1023954930908535e12,1.1306393105851343e10,1.0239898068173649e9,9.30925743286183e12,0.4688015858251005,0.0002606847665321777
1058,450,0.14487480663806857,0.0019650953322480663,3.1137175359138306e12,1.1337702313682827e10,1.0258933054664896e9,9.343223499422521e12,0.4708431215737228,0.008842928995116298
1059,450,0.1436168601564482,9.486030685432233e-5,3.125070917225488e12,1.1369070001864939e10,1.0277986049366465e9,9.377283586970973e12,0.46675479550845667,0.0004268713808444505
1060,450,0.14401618751085757,0.0004881764901207286,3.136455695442758e12,1.1400496214038363e10,1.0297057036659055e9,9.411437858087564e12,0.4680526094102871,0.0021967942055432788
1061,450,0.1412370810465413,0.0011570597429619005,3.1478719291344434e12,1.1431981021008595e10,1.0316146036784647e9,9.445686505810984e12,0.45902051340125927,0.0052067688433285525
1062,450,0.14122100930715709,0.0010904315678290644,3.1593196769888345e12,1.1463524459060024e10,1.0335253025390953e9,9.480029684675506e12,0.45896828024826053,0.00490694205523079
1063,450,0.14159417227342525,7.866195069793308e-6,3.17079899764197e12,1.1495126591024448e10,1.0354378012256556e9,9.514467579168562e12,0.46018105988863206,3.539787781406989e-5
1064,450,0.14133271497859665,0.0004411052806516922,3.182309949782934e12,1.152678747536175e10,1.0373521001387197e9,9.549000369064393e12,0.4593313236804391,0.0019849737629326148
1065,450,0.14122953963050772,0.0004329146192921992,3.1938525921827354e12,1.1558507164823236e10,1.0392681989651725e9,9.58362822788834e12,0.45899600379915007,0.0019481157868148963
1066,450,0.14052967760006477,0.0001277128616219655,3.205426983714043e12,1.1590285717048355e10,1.0411860980118694e9,9.618351334764846e12,0.4567214522002105,0.0005747078772988447
1067,450,0.14132831785818617,0.0015664802221631055,3.2170331832307603e12,1.162212318059155e10,1.0431057964055239e9,9.653169858842912e12,0.45931703303910504,0.007049160999733975
1068,450,0.14136865894660952,0.0016065249593715802,3.228671249704028e12,1.1654019617932531e10,1.045027295100008e9,9.68808398504292e12,0.45944814157648095,0.007229362317172111
1069,450,0.1417525079971535,0.0012852297152615433,3.240341242149496e12,1.1685975080791416e10,1.0469505936365914e9,9.723093886352994e12,0.4606956509907489,0.005783533718676945
1070,450,0.14065653859174682,0.0016420483630683463,3.252043219590287e12,1.1717989630187857e10,1.0488756927377187e9,9.758199746442691e12,0.45713375042317717,0.0073892176338075585
1071,450,0.1406565419414474,0.0016419667118089828,3.263777241134294e12,1.1750063313191694e10,1.0508025913733479e9,9.793401733412018e12,0.457133761309704,0.007388850203140423
1072,450,0.139083534629228,0.0007180200891180824,3.275543365936197e12,1.1782196193539999e10,1.0527312906341683e9,9.828700034324057e12,0.45202148754499105,0.0032310904010313707
1073,450,0.13999636287115658,0.0008740807558935428,3.287341653265006e12,1.181438831355681e10,1.0546617888468913e9,9.864094812162553e12,0.4549881793312589,0.003933363401520943
1074,450,0.13999549245908008,0.0008730536137126351,3.299172162375593e12,1.1846639739276888e10,1.0565940874026155e9,9.899586256938963e12,0.4549853504920103,0.003928741261706858
1075,450,0.1406535246261502,0.0002072822564483127,3.311034952531946e12,1.187895052096148e10,1.0585281856686738e9,9.935174541052547e12,0.4571239550349881,0.0009327701540174072
1076,450,0.13922499673675348,0.000681939427834856,3.3229300832233237e12,1.1911320722561445e10,1.060464084742777e9,9.970859852387041e12,0.45248123939444884,0.0030687274252568517
1077,450,0.13918071301532092,0.00013115629485935124,3.334857613816821e12,1.1943750388309294e10,1.0624017832346995e9,1.0006642356847904e13,0.452337317299793,0.0005902033268670806
1078,450,0.1388676096449688,0.00066544457518369,3.3468176038159717e12,1.1976239578668774e10,1.0643412817991335e9,1.0042522238798574e13,0.4513197313461486,0.002994500588326605
1079,450,0.1383317789309324,6.796600320876418e-5,3.358810112854749e12,1.2008788348757116e10,1.0662825804290081e9,1.0078499676647232e13,0.4495782815255303,0.00030584701443943884
1080,450,0.13855816067451837,8.298421624028385e-5,3.3708352004004355e12,1.2041396750684437e10,1.0682256787203996e9,1.0114574845762936e13,0.4503140221921847,0.0003734289730812773
1081,450,0.13753167268972938,2.4516423895188516e-6,3.382892926195774e12,1.2074064846052588e10,1.0701705774812267e9,1.0150747932253627e13,0.44697793624162047,1.1032390752834832e-5
1082,450,0.13719659106515397,0.0003785938541102495,3.394983350023666e12,1.2106792683965944e10,1.072117275933344e9,1.018701910819749e13,0.4458889209617504,0.0017036723434961229
1083,450,0.13793723864976037,0.0005553319334721406,3.4071065315051196e12,1.2139580318462608e10,1.0740657739261947e9,1.0223388551656672e13,0.4482960256117212,0.0024989937006246327
1084,450,0.13627911888186783,0.0003339468321480961,3.4192625305960874e12,1.2172427815702526e10,1.0760160728407712e9,1.0259856454403799e13,0.4429071363660705,0.0015027607446664324
1085,450,0.13827840917201892,5.5857420548144354e-5,3.4314514071115923e12,1.2205335211888313e10,1.0779681702719502e9,1.0296422974409605e13,0.4494048298090615,0.0002513583924666496
1086,450,0.1376808343859704,0.0003855443552486966,3.443673221022885e12,1.2238302581922056e10,1.07992206869928e9,1.0333088313859145e13,0.4474627117544038,0.0017349495986191347
1087,450,0.13768083333249068,0.0003851214716664421,3.4559280322948843e12,1.2271329970978903e10,1.0818777668555336e9,1.0369852641244172e13,0.4474627083305947,0.0017330466224989894
1088,450,0.13675457555820825,0.0015940002798659715,3.468215900971685e12,1.2304417439065742e10,1.083835265327187e9,1.0406716142129076e13,0.4444523705641768,0.007173001259396872
1089,450,0.13659084763262586,0.0011877480172599612,3.480536887204549e12,1.2337565036183409e10,1.0857945634868374e9,1.044367899076826e13,0.44392025480603403,0.005344866077669826
1090,450,0.13545724268848702,0.0009882564646441772,3.4928910511285483e12,1.2370772822940805e10,1.0877556619867184e9,1.0480741373770953e13,0.4402360387375828,0.004447154090898797
1091,450,0.13594610404055527,0.0007614289679404602,3.505278452937684e12,1.2404040846468946e10,1.0897185598128743e9,1.051790346247573e13,0.4418248381318046,0.003426430355732071
1092,450,0.13649395666359615,4.421559535626614e-5,3.5176991529317676e12,1.2437369166886381e10,1.0916832575795946e9,1.0555165443218979e13,0.4436053591566875,0.00019897017910319763
1093,450,0.13452184885843824,0.00040624183934154484,3.530153211401302e12,1.2470757847495602e10,1.093649756291337e9,1.0592527506242492e13,0.43719600878992426,0.0018280882770369518
1094,450,0.13469096444396544,4.628799795088423e-5,3.542640688766715e12,1.2504206928963722e10,1.0956180541294508e9,1.062998981587785e13,0.4377456344428877,0.00020829599077897904
1095,450,0.13337625372798212,0.00031192970398510184,3.5551616454220825e12,1.2537716477805616e10,1.0975881525019817e9,1.066755256640096e13,0.4334728246159419,0.0014036836679329583
1096,450,0.13426071841417409,0.00022402533970326024,3.5677161418623594e12,1.2571286537843607e10,1.099560049985067e9,1.0705215926107514e13,0.4363473348460658,0.0010081140286646712
1097,450,0.13332529498249038,0.0003219610680110189,3.580304238666603e12,1.2604917176755016e10,1.1015337481311095e9,1.0742980090892648e13,0.43330720869309375,0.0014488248060495852
1098,450,0.13325490415193017,0.0011340249622444581,3.5929259964106104e12,1.2638608441435232e10,1.103509245893774e9,1.0780845232937473e13,0.43307843849377303,0.005103112330100062
1099,450,0.1335894239666247,0.0011147822779106614,3.6055814757985947e12,1.267236038857632e10,1.1054865434680486e9,1.0818811535807402e13,0.4341656278915303,0.005016520250597976
1100,450,0.13358935188777743,0.0011210123534737798,3.6182707374624214e12,1.2706173075675835e10,1.10746564112896e9,1.0856879184289027e13,0.4341653936352766,0.005044555590632009
1101,450,0.1335894239666247,0.0011147822779106614,3.6309938422145947e12,1.2740046556927025e10,1.1094465387473953e9,1.0895048359398387e13,0.4341656278915303,0.005016520250597976
1102,450,0.13284886489399034,0.0005918399449570061,3.64375085084527e12,1.2773980889867743e10,1.111429236614047e9,1.0933319246265303e13,0.4317588109054686,0.0026632797523065276
1103,450,0.13323619609096404,0.00019163235284651566,3.656541824288949e12,1.2807976123909624e10,1.1134137339984653e9,1.0971692020682674e13,0.43301763729563314,0.0008623455878093205
1104,450,0.1332365365938993,0.00019217267422659556,3.6693668234175063e12,1.284203231897672e10,1.1154000314846232e9,1.1010166870900873e13,0.43301874393017276,0.00086477703401968
1105,450,0.1322431083716612,0.00020523724079635122,3.6822259092860264e12,1.2876149532179882e10,1.1173881293064547e9,1.1048743981960646e13,0.4297901022078989,0.0009235675835835805
1106,450,0.13182402296093373,0.000195136226535744,3.695119142839218e12,1.2910327813882286e10,1.1193780268610115e9,1.1087423531402045e13,0.4284280746230346,0.000878113019410848
1107,450,0.13139132470481174,0.0005373680474496063,3.7080465852729175e12,1.2944567221126534e10,1.1213697243714228e9,1.1126205704481295e13,0.42702180529063816,0.0024181562135232285
1108,450,0.1311696218390037,0.000664631378138533,3.721008297708816e12,1.2978867808452333e10,1.1233632217544098e9,1.1165090683845854e13,0.42630127097676207,0.0029908412016233987
1109,450,0.13068395004481895,0.0010528091995304334,3.7340043412777217e12,1.30132296325312e10,1.125358519184803e9,1.1204078654832541e13,0.4247228376456616,0.004737641397886951
1110,450,0.13067654552774408,0.0010452200828880492,3.747034777385641e12,1.3047652746329412e10,1.127355616390032e9,1.1243169798415521e13,0.4246987729651682,0.004703490372996222
1111,450,0.1295672771918924,0.000777441669878573,3.760099667215725e12,1.3082137209895788e10,1.129354513962995e9,1.1282364304261844e13,0.4210936508736503,0.0034984875144535785
1112,450,0.1311692654525231,0.0007113654934152698,3.773199072283975e12,1.3116683066781961e10,1.13135521046172e9,1.132166234268534e13,0.4263001127207001,0.0032011447203687143
1113,450,0.13097969920991992,0.0005856463755447017,3.786333053861787e12,1.3151290385991758e10,1.1333577075845711e9,1.1361064114160096e13,0.42568402243223974,0.0026354086899511575
1114,450,0.13019023260186258,0.0003261985740097703,3.799501673527865e12,1.3185959219101316e10,1.1353620048816116e9,1.1400569798747727e13,0.42311825595605335,0.0014678935830439665
1115,450,0.13045192169406883,4.7488990434565136e-5,3.812704992813559e12,1.3220689616256538e10,1.1373681017279644e9,1.1440179575090066e13,0.4239687455057237,0.0002137004569555431
1116,450,0.12855208276995375,0.0006254826931394372,3.8259430732940747e12,1.325548164249985e10,1.1393759993260326e9,1.1479893639432473e13,0.41779426900234967,0.0028146721191274677
1117,450,0.12870200547192018,2.647635290721454e-5,3.839215976645797e12,1.3290335340215626e10,1.1413856961082215e9,1.1519712161623756e13,0.41828151778374056,0.00011914358808246544
1118,450,0.12855208276995375,0.0006254826931394372,3.8525237645500747e12,1.3325250771756044e10,1.143397192940255e9,1.1559635335096299e13,0.41779426900234967,0.0028146721191274677
1119,450,0.12855208276995375,0.0006254826931394372,3.8658664987820747e12,1.3360227990990414e10,1.1454104896627247e9,1.1599663343484426e13,0.41779426900234967,0.0028146721191274677
1120,450,0.1285919449230293,0.000698790707383227,3.8792442411351416e12,1.3395267053459938e10,1.1474255863120582e9,1.1639796372580414e13,0.41792382099984526,0.0031445581832245215
1121,450,0.128717468318452,2.0561904479198673e-5,3.8926570535431855e12,1.3430368014249775e10,1.1494424828753436e9,1.1680034607724717e13,0.41833177203496896,9.252857015639403e-5
1122,450,0.12825389512348792,6.047773546194457e-6,3.9061049978539644e12,1.346553093061169e10,1.1514611795943758e9,1.172037823710982e13,0.4168251591513357,2.7214980957875057e-5
1123,450,0.12825389512348792,6.047773546194457e-6,3.9195881360779644e12,1.3500755854561945e10,1.1534816760809412e9,1.1760827442831523e13,0.4168251591513357,2.7214980957875057e-5
1124,450,0.12780386635627233,8.555885531615213e-5,3.933106530218767e12,1.3536042844091043e10,1.1555039726726449e9,1.1801382414242254e13,0.4153625656578851,0.0003850148489226846
1125,450,0.12780386635627233,8.555885531615213e-5,3.946660242442767e12,1.3571391951675613e10,1.1575280690356688e9,1.1842043334258348e13,0.4153625656578851,0.0003850148489226846
1126,450,0.1272736111700985,0.00026859873359715166,3.9602493348593345e12,1.3606803235500528e10,1.1595539655304158e9,1.188281039280295e13,0.4136392363028201,0.0012086943011871826
1127,450,0.12648271884881507,0.0005718187353452612,3.9738738696464614e12,1.364227674994668e10,1.1615816620541077e9,1.1923683775467795e13,0.411068836258649,0.0025731843090536755
1128,450,0.12620818509813725,0.0005468746356618575,3.987533909131235e12,1.367781254788827e10,1.16361115832498e9,1.1964663666132975e13,0.4101766015689461,0.0024609358604783587
1129,450,0.12576095615147398,0.0001534557620241722,4.001229515540936e12,1.3713410686611237e10,1.1656424545940824e9,1.2005750254210488e13,0.40872310749229046,0.000690550929108775
1130,450,0.12620818845431664,0.0005471624272891867,4.0149607512992397e12,1.374907121810443e10,1.167675550466274e9,1.204694372286859e13,0.4101766124765291,0.0024622309228013403
1131,450,0.1259698538274761,0.0009897913070543891,4.0287276787766475e12,1.378479420232605e10,1.1697104465168717e9,1.2088244264986705e13,0.40940202493929734,0.004454060881744751
1132,450,0.12529400819336153,0.0015102694728486318,4.042530360515925e12,1.3820579693729404e10,1.1717471426520846e9,1.21296520669792e13,0.40720552662842496,0.006796212627818843
1133,450,0.12529400819336153,0.0015102694728486318,4.056368859019925e12,1.3856427744208267e10,1.1737856384812622e9,1.2171167312484611e13,0.40720552662842496,0.006796212627818843
1134,450,0.1253362509833478,0.001832933603503957,4.070243236829113e12,1.3892338410830194e10,1.175825934215715e9,1.22127901914494e13,0.4073428156958804,0.008248201215767807
1135,450,0.12525433195834382,0.001735610046140975,4.0841535566877427e12,1.39283117493379e10,1.1778680299332092e9,1.2254520892280719e13,0.4070765788646174,0.0078102452076343875
1136,450,0.12470898670234662,0.00025024520721979304,4.0980998812822695e12,1.396434781596945e10,1.179911925763735e9,1.2296359604252707e13,0.4053042067826265,0.0011261034324890687
1137,450,0.1251668190967397,0.0002912491771519532,4.1120822732834473e12,1.4000446661438509e10,1.1819576211352222e9,1.2338306510282986e13,0.40679216206440405,0.0013106212971837894
1138,450,0.12488352149609391,0.00016598579681898645,4.126100795537592e12,1.4036608346226715e10,1.1840051166990764e9,1.2380361804982994e13,0.4058714448623052,0.000746936085685439
1139,450,0.12488352149609391,0.00016598579681898645,4.140155510929592e12,1.407283292245626e10,1.1860544120831578e9,1.2422525673185512e13,0.4058714448623052,0.000746936085685439
1140,450,0.12531710867728924,0.0006337550078195919,4.1542464823534136e12,1.4109120444864916e10,1.188105507229556e9,1.246479830304589e13,0.40728060320119003,0.0028518975351881637
1141,450,0.12470874394648342,0.0003173464003098397,4.1683737728417183e12,1.4145470973111696e10,1.190158402678138e9,1.2507179888683889e13,0.4053034178260711,0.0014280588013942787
1142,450,0.12395462639470772,0.0011429472356570766,4.182537445339758e12,1.4181884559650002e10,1.1922130980861275e9,1.25496706159193e13,0.4028525357828001,0.005143262560456845
1143,450,0.1237574657985269,0.0006177635040494648,4.196737563002864e12,1.4218361257633404e10,1.1942695932278922e9,1.2592270671424668e13,0.4022117638452124,0.0027799357682225917
1144,450,0.12475677229997342,0.00020633395370112952,4.2109741889129795e12,1.4254901120293068e10,1.196327887852972e9,1.2634980242236127e13,0.40545950997491365,0.0009285027916550828
1145,450,0.12291262583958062,0.00042112694027562897,4.2252473863164463e12,1.429150421493644e10,1.198387983409001e9,1.2677799532319828e13,0.399466033978637,0.0018950712312403304
1146,450,0.12231152541625395,0.0004896526541750604,4.2395572184299478e12,1.432817058450819e10,1.200449878433195e9,1.2720728716711377e13,0.39751245760282533,0.002203436943787772
1147,450,0.12255093767684222,0.00010271973324634643,4.253903748601307e12,1.4364900285445309e10,1.2025135730751767e9,1.2763767986688293e13,0.39829054744973724,0.00046223879960855896
1148,450,0.12151871211416831,0.0003076896807151905,4.268287040139949e12,1.4401693379186132e10,1.2045790680754905e9,1.2806917539799701e13,0.394935814371047,0.0013846035632183572
1149,450,0.12153090697730634,0.00035993195522261365,4.282707156495912e12,1.4438549914073372e10,1.2066463626185813e9,1.2850177557952754e13,0.3949754476762456,0.0016196937985017614
1150,450,0.12257364694601246,0.0004636119090739854,4.297164161125905e12,1.4475469945326353e10,1.2087154567071865e9,1.2893548231517637e13,0.3983643525745405,0.0020862535908329344
1151,450,0.12226937989599873,0.00020241027445996163,4.3116581175692974e12,1.4512453535188332e10,1.2107863511811368e9,1.2937029759463984e13,0.3973754846619959,0.0009108462350698273
1152,450,0.12228911464519433,0.00038954264216964596,4.3261890893933726e12,1.4549500733878517e10,1.2128590454450183e9,1.2980622326484936e13,0.3974396225968816,0.0017529418897634069
1153,450,0.12112088584067493,1.8216064674447807e-5,4.340757140268483e12,1.4586611601076632e10,1.2149335400339656e9,1.3024326128788158e13,0.3936428789821935,8.197229103501513e-5
1154,450,0.12112088844076532,1.8426975773014678e-5,4.3553623338444873e12,1.4623786184978413e10,1.217009834114849e9,1.3068141348972283e13,0.3936428874324873,8.292139097856605e-5
1155,450,0.1219256449890223,0.00012563893992945124,4.3700047338829707e12,1.4661024541843254e10,1.219087927815527e9,1.3112068179462975e13,0.39625834621432243,0.0005653752296825306
1156,450,0.12135536836458719,0.0001502390031558194,4.384684404206971e12,1.4698326733317976e10,1.2211678219003758e9,1.315610681936378e13,0.39440494718490837,0.0006760755142011872
1157,450,0.1207660878004089,0.0007477851651543216,4.399401408633227e12,1.4735692810547768e10,1.223249515886572e9,1.3200257455319498e13,0.39248978535132895,0.003365033243194447
1158,450,0.12088883706880085,0.0005335019736232863,4.414155811124736e12,1.4773122826578476e10,1.225333009528027e9,1.324452027634075e13,0.3928887204736028,0.0024007588813047885
1159,450,0.12081686537953643,0.0005518452772818612,4.428947675629976e12,1.4810616839251158e10,1.227418303131951e9,1.3288895477471496e13,0.3926548124834934,0.0024833037477683755
1160,450,0.12088883706880085,0.0005335019736232863,4.443777066148736e12,1.4848174902747576e10,1.2295053965810974e9,1.3333383249499945e13,0.3928887204736028,0.0024007588813047885
1161,450,0.12098874120486672,0.0011318705992843315,4.458644046781497e12,1.4885797072569426e10,1.231594289906499e9,1.337798378492953e13,0.39321340891581685,0.005093417696779491
1162,450,0.11926349427028715,0.0007689893209721893,4.473548681698201e12,1.492348340940307e10,1.2336849837704728e9,1.3422697282724879e13,0.3876063563784332,0.003460451944374852
1163,450,0.11936140523280447,0.0009112357639105007,4.488491035010839e12,1.4961233957626383e10,1.2357774768854387e9,1.3467523922307092e13,0.38792456700661454,0.004100560937597253
1164,450,0.11948502349981802,0.00025400822836853763,4.5034711710418955e12,1.4999048777737736e10,1.237871769888068e9,1.3512463902694459e13,0.38832632637440856,0.0011430370276584194
1165,450,0.1202898799953474,0.000474601520297876,4.518489154041157e12,1.5036927922941345e10,1.2399678625349784e9,1.3557517414326252e13,0.39094210998487905,0.002135706841340442
1166,450,0.11920472640747076,7.311674135784853e-5,4.533545048355542e12,1.5074871456014614e10,1.242065755724852e9,1.3602684659433684e13,0.38741536082427996,0.0003290253361103184
1167,450,0.11920883889237821,3.235358632350325e-5,4.548638918442348e12,1.5112879423333506e10,1.2441654484203699e9,1.3647965820377018e13,0.3874287264002292,0.00014559113845576463
1168,450,0.11846108586797047,0.00036304371960143634,4.563770828703424e12,1.5150951885482002e10,1.2462669412555592e9,1.3693361097104559e13,0.38499852907090404,0.0016336967382064634
1169,450,0.11846108586797047,0.00036304371960143634,4.578940843711424e12,1.5189088893235985e10,1.2483702337158053e9,1.3738870677653557e13,0.38499852907090404,0.0016336967382064634
1170,450,0.11845964243132728,0.0002738269500588063,4.594149028005268e12,1.5227290503954592e10,1.2504753260561142e9,1.3784494758346855e13,0.3849938379018137,0.0012322212752646283
1171,450,0.11845204133183401,0.0005893618777540466,4.609395446263632e12,1.5265556772809452e10,1.2525822182734706e9,1.3830233532919297e13,0.3849691343284605,0.0026521284498932096
1172,450,0.1184595578000871,0.0002825318505947159,4.624680163133108e12,1.5303887754915478e10,1.2546909103654137e9,1.3876087195292268e13,0.3849935628502831,0.0012713933276762217
1173,450,0.11811143482853481,8.46798047291486e-5,4.640003243374538e12,1.5342283506508781e10,1.2568014024513738e9,1.392205594086338e13,0.38386216319273814,0.0003810591212811687
1174,450,0.11816695864792698,9.282860666125464e-5,4.655364751754228e12,1.5380744080527046e10,1.2589136942709832e9,1.396813996120647e13,0.3840426156057627,0.00041772872997564587
1175,450,0.11764788802807803,0.00035541414957592225,4.670764753160433e12,1.541926953499232e10,1.261027786155863e9,1.4014339454225682e13,0.3823556360912536,0.00159936367309165
1176,450,0.11762478981692387,0.0003145907876552903,4.686203312474386e12,1.545785992193452e10,1.2631436777413673e9,1.4060654610704225e13,0.38228056690500256,0.0014156585444488063
1177,450,0.11666304838597524,0.0007532857220005538,4.701680494651391e12,1.5496515300683279e10,1.2652613695074914e9,1.41070856305312e13,0.3791549072544195,0.003389785749002492
1178,450,0.11675021607373964,0.0005180783515860754,4.717196364772648e12,1.5535235720628626e10,1.267380860789294e9,1.4153632701483053e13,0.37943820223965385,0.0023313525821373393
1179,450,0.11731913409096689,0.0010657098375904312,4.732750987797296e12,1.5574021238538383e10,1.269502151762188e9,1.4200296020732441e13,0.3812871857956424,0.00479569426915694
1180,450,0.11498541944076147,0.0007195579987094513,4.748344428957562e12,1.561287191942807e10,1.2716252435829918e9,1.4247075795579904e13,0.3737026131824748,0.0032380109941925308
1181,450,0.11564336775481651,0.00038825776518768874,4.763976753383272e12,1.5651787801361275e10,1.2737501342584763e9,1.4293972200440705e13,0.37584094520315364,0.0017471599433445993
1182,450,0.11638773682307221,9.360995635263915e-5,4.779648026310553e12,1.5690768947866707e10,1.2758768247590659e9,1.4340985441209477e13,0.3782601446749847,0.00042124480358687617
1183,450,0.1154098291206869,0.00035795690317336204,4.795358313061134e12,1.57298154193434e10,1.2780053156898391e9,1.4388115720082537e13,0.37508194464223243,0.0016108060642801292
1184,450,0.11564514926073458,0.0003891796397713825,4.811107678930216e12,1.5768927262446669e10,1.2801356060684118e9,1.4435363222537426e13,0.37584673509738736,0.0017513083789712212
1185,450,0.1156439910800018,0.00038580204206981137,4.826896189384311e12,1.5808104536512844e10,1.2822676963772175e9,1.4482728149753156e13,0.37584297101000586,0.0017361091893141512
1186,450,0.1156439910800018,0.00038580204206981137,4.842723909840311e12,1.5847347295998562e10,1.284401586534656e9,1.4530210697154578e13,0.37584297101000586,0.0017361091893141512
1187,450,0.11564334501316621,0.0003941241433593392,4.858590905831216e12,1.5886655596050777e10,1.286537276539222e9,1.4577811061123709e13,0.3758408712927902,0.0017735586451170264
1188,450,0.11517337780046258,0.00026379696006136955,4.874497242902271e12,1.592602949316882e10,1.2886747665458546e9,1.4625529439927922e13,0.3743134778515034,0.001187086320276163
1189,450,0.11381450631475155,0.00046557069354298997,4.8904429866851e12,1.5965469043674433e10,1.2908140566862862e9,1.467336603175263e13,0.36989714552294256,0.0020950681209434547
1190,450,0.1138383999087971,0.0001484402401272942,4.906428202885428e12,1.6004974296193645e10,1.2929551462124708e9,1.4721321025380621e13,0.3699747997035906,0.0006679810805728239
1191,450,0.1138383999087971,0.0001484402401272942,4.922452957205428e12,1.6044545309894257e10,1.2950980355834308e9,1.4769394622891174e13,0.3699747997035906,0.0006679810805728239
1192,450,0.1135546055240404,4.445900795957414e-5,4.938517315439696e12,1.6084182140658087e10,1.2972427248839726e9,1.481758702242253e13,0.3690524679531313,0.00020006553581808362
1193,450,0.11331303292010847,0.00021075101298297962,4.954621343463555e12,1.6123884842682344e10,1.299389214003947e9,1.4865898420158256e13,0.3682673569903525,0.0009483795584234083
1194,450,0.11483220452681213,4.030679437286312e-6,4.970765107122151e12,1.6163653466160513e10,1.3015375023763611e9,1.4914329007542863e13,0.3732046647121394,1.8138057467788403e-5
1195,450,0.11371722912885315,0.0005261406370909195,4.986948672387827e12,1.620348807885981e10,1.303687591444668e9,1.4962878997999746e13,0.36958099466877276,0.002367632866909138
1196,450,0.112892036689267,0.0009542435749156622,5.003172105266931e12,1.6243388727471777e10,1.3058394802393668e9,1.5011548578897031e13,0.36689911924011775,0.00429409608712048
1197,450,0.11279899175512736,9.212282617536346e-5,5.019435471852421e12,1.628335546591079e10,1.307993168630728e9,1.5060337946726621e13,0.3665967232041639,0.00041455271778913553
1198,450,0.11457602009162146,0.00142114899051969,5.035738838250231e12,1.632338834594272e10,1.3101486562081769e9,1.5109247295482828e13,0.3723720652977697,0.006395170457338605
1199,450,0.11262594840439108,0.00042057786996486327,5.052082270629129e12,1.6363487438901934e10,1.312305944858948e9,1.5158276843800816e13,0.366034332314271,0.0018926004148418847
1200,450,0.11257868708648328,0.00028425114867591805,5.068465835207225e12,1.6403652783623528e10,1.3144650326892538e9,1.5207426769851174e13,0.36588073303107066,0.0012791301690416312
1201,450,0.11196423034328201,5.862314190083976e-5,5.084889598317528e12,1.6443884442342678e10,1.3166259205185413e9,1.5256697281169371e13,0.3638837486156665,0.00026380413855377893
1202,450,0.11197206277048583,9.522840467306312e-5,5.101353626210484e12,1.6484182466788984e10,1.318788607958011e9,1.530608857245098e13,0.36390920400407895,0.000428527821028784
1203,450,0.11184730943446339,0.0005025549000254557,5.117857985354787e12,1.652454691422356e10,1.3209530952487237e9,1.535560084531808e13,0.363503755662006,0.002261497050114551
1204,450,0.11219719360956368,0.0006935765303862252,5.134402742221628e12,1.65649778380359e10,1.3231193821936083e9,1.5405234296760717e13,0.36464087923108196,0.003121094386738013
1205,450,0.11144319903939023,0.000247114051072011,5.150987963213809e12,1.6605475297842415e10,1.3252874693054285e9,1.5454989131873744e13,0.36219039687801824,0.0011120132298240494
1206,450,0.11144319903939023,0.000247114051072011,5.167613714981809e12,1.6646039343448406e10,1.3274573559729187e9,1.5504865543404781e13,0.36219039687801824,0.0011120132298240494
1207,450,0.1112749189506862,0.0011344401567326156,5.184280064121984e12,1.6686670032570744e10,1.3296290424850576e9,1.5554863734309178e13,0.3616434865897301,0.00510498070529677
1208,450,0.11049800269662022,0.00045209457452525473,5.200987077286163e12,1.6727367421619139e10,1.331802529006899e9,1.560498390608286e13,0.3591185087640157,0.0020344255853636463
1209,450,0.11127474309698296,0.001135929010396438,5.21773482122568e12,1.6768131559504705e10,1.333977814808877e9,1.5655226250879502e13,0.36164291506519464,0.005111680546783971
1210,450,0.11034131073773472,2.5995494954804584e-5,5.234523362691113e12,1.6808962510645681e10,1.3361549009686646e9,1.5705590980626059e13,0.3586092598976378,0.00011697972729662063
1211,450,0.11036556538161077,2.6410339814829903e-5,5.251352768555339e12,1.684986032252853e10,1.338333786601075e9,1.5756078285997195e13,0.358688087490235,0.00011884652916673457
1212,450,0.11042098925143976,0.0006693882044314379,5.268223105629475e12,1.6890825052888426e10,1.3405144720064497e9,1.5806688370874201e13,0.3588682150671792,0.0030122469199414703
1213,450,0.1106261240558448,0.0008680435150585472,5.28513444094444e12,1.6931856756496237e10,1.3426969571486204e9,1.5857421435402371e13,0.35953490318149556,0.0039061958177634623
1214,450,0.11100752316178428,1.9826159375529832e-5,5.302086841483829e12,1.6972955488383629e10,1.3448812420230117e9,1.5908277680324254e13,0.3607744502757989,8.921771718988425e-5
1215,450,0.11027925563039231,6.953971600342265e-5,5.319080374300176e12,1.701412130726731e10,1.3470673270243948e9,1.5959257311190584e13,0.358407580798775,0.0003129287220154019
1216,450,0.11027773107186434,6.84042502402257e-5,5.336115106513647e12,1.7055354263038002e10,1.3492552115684128e9,1.6010360522546348e13,0.3584026259835591,0.0003078191260810156
1217,450,0.10902009123026568,0.0007265705415829965,5.353191105200974e12,1.7096654416378864e10,1.3514448962784061e9,1.6061587522857389e13,0.35431529649836346,0.0032695674371234842
1218,450,0.10922725109651264,0.0004898172703799476,5.370308437713925e12,1.7138021814734827e10,1.3536363802999067e9,1.6112938503768053e13,0.3549885660636661,0.0022041777167097643
1219,450,0.10906624186410036,0.0005837485002943731,5.387467171286314e12,1.717945651832816e10,1.3558296642005823e9,1.6164413673445975e13,0.35446528605832617,0.002626868251324679
1220,450,0.10906625743801962,0.0005837500155597317,5.40466737322234e12,1.7220958580764187e10,1.3580247478142853e9,1.6216013231826396e13,0.3544653366735638,0.0026268750700187927
1221,450,0.10906631425360733,0.0005778129717059541,5.421909110926462e12,1.7262528057574333e10,1.3602216311880035e9,1.6267737381406402e13,0.3544655213242238,0.0026001583726767935
1222,450,0.10906625743801962,0.0005837500155597317,5.43919245182234e12,1.730416500383741e10,1.3624203143185327e9,1.6319586324310316e13,0.3544653366735638,0.0026268750700187927
1223,450,0.10983402055431823,0.001321726683132225,5.456517463410693e12,1.7345869472434803e10,1.3646207969491968e9,1.637156026000421e13,0.35696056680153426,0.005947770074095012
1224,450,0.10759416944962231,0.0002989332837288526,5.473884213299199e12,1.7387641529154488e10,1.366823080300494e9,1.6423659404521117e13,0.34968105071127253,0.0013451997767798367
1225,450,0.10783322899913443,0.0008267321344317968,5.491292769029881e12,1.7429481213554367e10,1.3690271626038024e9,1.6475883940745932e13,0.3504579942471869,0.0037202946049430855
1226,450,0.1078332289872364,0.0008264915620422074,5.508743198285882e12,1.7471388588376957e10,1.3712330447302587e9,1.6528234081192883e13,0.3504579942085183,0.0037192120291899334
1227,450,0.10748579670325853,0.0012811648775823414,5.526235568777002e12,1.7513363708967216e10,1.3734407266982865e9,1.658071002914e13,0.3493288392855902,0.0057652419491205364
1228,450,0.10823688693134308,0.0004972923036955727,5.543769948309931e12,1.755540662640815e10,1.3756502080798852e9,1.6633311982555227e13,0.351769882526865,0.002237815366630077
1229,450,0.10626447432764685,0.0001330524494831141,5.561346404666071e12,1.759751740636511e10,1.3778614900320992e9,1.6686040158271094e13,0.34535954156485227,0.0005987360226740135
1230,450,0.10672900126732701,7.493956071915594e-5,5.578965005742156e12,1.763969608955046e10,1.3800745709592927e9,1.6738894741336592e13,0.3468692541188128,0.00033722802323620177
1231,450,0.10626447432764685,0.0001330524494831141,5.596625819506071e12,1.7681942740370686e10,1.3822894518996525e9,1.6791875947245086e13,0.34535954156485227,0.0005987360226740135
1232,450,0.10601800571652448,0.0002576536438457788,5.614328913880172e12,1.7724257410706757e10,1.3845061324963813e9,1.6844983975733922e13,0.34455851857870456,0.0011594413973060047
1233,450,0.10601800698960018,0.0002574781505097709,5.632074356992174e12,1.7766640155538933e10,1.386724612738416e9,1.6898219030519617e13,0.3445585227162006,0.0011586516772939689
1234,450,0.10601800698960018,0.0002574781505097709,5.649862216904174e12,1.780909103059871e10,1.388944892697447e9,1.6951581316568486e13,0.3445585227162006,0.0011586516772939689
1235,450,0.10742194401055011,0.0007582914371182387,5.667692561763185e12,1.7851610087018093e10,1.3911669719330375e9,1.7005071033074027e13,0.34912131803428786,0.003412311467032074
1236,450,0.10716373923992749,0.0005110469893195267,5.685565459839489e12,1.7894197388405632e10,1.3933908513978179e9,1.7058688395358889e13,0.34828215252976436,0.0022997114519378702
1237,450,0.10612194601064728,0.0002362559145610288,5.703480979325001e12,1.7936852987341393e10,1.3956165308089323e9,1.711243360488032e13,0.34489632453460367,0.0010631516155246296
1238,450,0.10413694039658236,9.883886979997203e-5,5.721439188591679e12,1.7979576939243458e10,1.397844010203301e9,1.7166306866783209e13,0.33844505628889265,0.00044477491409987413
1239,450,0.10741932362463746,0.0001909772242817548,5.739440155984979e12,1.8022369282055706e10,1.400073287689641e9,1.7220308363942379e13,0.34911280178007176,0.0008593975092678965
1240,450,0.1055439627562398,0.0004349428110540821,5.757483949987522e12,1.8065230099667057e10,1.4023043664503314e9,1.7274438338502277e13,0.34301787895777935,0.0019572426497433694
1241,450,0.10413694295366588,0.00011083467671746394,5.775570639047673e12,1.810815943144986e10,1.4045372447540524e9,1.732869697552093e13,0.3384450645994141,0.0004987560452285877
1242,450,0.10405886737824106,0.000204933007507148,5.793700291693624e12,1.81511573301361e10,1.4067719223408198e9,1.7383084477388783e13,0.33819131897928345,0.000922198533782166
1243,450,0.10408366024856634,0.0003025524968766247,5.8118729765426875e12,1.819422385412919e10,1.4090083995800252e9,1.7437601053950906e13,0.3382718958078406,0.001361486235944811
1244,450,0.1040588583575951,0.00022130695289152746,5.830088762293581e12,1.823735905887504e10,1.4112466765144746e9,1.7492246911378479e13,0.33819128966218404,0.0009958812880118736
1245,450,0.10361981858991601,4.7813638873618516e-5,5.848347717579034e12,1.8280563000392895e10,1.4134867532488866e9,1.7547022256872115e13,0.33676441041722704,0.00021516137493128332
1246,450,0.10361981858991601,4.7813638873618516e-5,5.866649911211034e12,1.8323835731374943e10,1.4157286295228558e9,1.760192729336743e13,0.33676441041722704,0.00021516137493128332
1247,450,0.10361981858991601,4.7813638873618516e-5,5.884995411987034e12,1.8367177308039974e10,1.4179723054644356e9,1.765696222859781e13,0.33676441041722704,0.00021516137493128332
1248,450,0.10325769710299641,0.0009678621420342506,5.903384288780468e12,1.8410587786376297e10,1.4202177811705036e9,1.7712127270143875e13,0.3355875155847383,0.0043553796391541276
1249,450,0.1034898166085753,0.0007880734315087582,5.921816610528161e12,1.845406721882933e10,1.4224650563681254e9,1.776742262115533e13,0.3363419039778697,0.003546330441789412
1250,450,0.10490947447081878,0.0007877753812409113,5.940292446218564e12,1.84976156587298e10,1.4247141308604093e9,1.782284848608087e13,0.340955792030161,0.003544989215584101
1251,450,0.10352281014091547,0.00026795235725660485,5.958811864905274e12,1.8541233172097767e10,1.4269650058529987e9,1.787840508602288e13,0.3364491329579753,0.0012057856076547217
1252,450,0.10266735534836494,0.00023964712704713492,5.977374935600944e12,1.8584919804715054e10,1.4292176803254404e9,1.793409261604875e13,0.33366890488218603,0.0010784120717121071
1253,450,0.10352247905332004,0.00026449945688090666,5.9959817275687295e12,1.8628675608413452e10,1.4314721539305437e9,1.798991127904207e13,0.33644805692329016,0.00119024755596408
1254,450,0.1029420300890606,6.433977569712774e-5,6.014632309914579e12,1.8672500646779015e10,1.4337284276022458e9,1.8045861293567316e13,0.33456159778944694,0.0002895289906370748
1255,450,0.10194395030260991,2.0699218597918514e-5,6.033326751932139e12,1.871639497201304e10,1.4359865010294755e9,1.810194286340749e13,0.33131783848348223,9.314648369063331e-5
1256,450,0.1020358561492681,0.0005888132283625255,6.05206512293188e12,1.876035863502376e10,1.4382463737607162e9,1.815815619085029e13,0.33161653248512135,0.0026496595276313648
1257,450,0.10272229148688612,0.000202768156332531,6.070847492348501e12,1.880439169216102e10,1.4405080459458528e9,1.821450148537353e13,0.3338474473323799,0.0009124567034963895
1258,450,0.1032727882935277,0.0003439117296978832,6.0896739294968545e12,1.8848494200371605e10,1.4427715177874944e9,1.8270978957574996e13,0.3356365619539651,0.0015476027836404745
1259,450,0.10209990568416151,0.0006114152571888506,6.108544503926478e12,1.889266621899684e10,1.4450367897552805e9,1.832758882118042e13,0.3318246934735249,0.002751368657349828
1260,450,0.10209990568416151,0.0006114152571888506,6.127459285134478e12,1.8936907795118645e10,1.4473038609881127e9,1.8384331274159668e13,0.3318246934735249,0.002751368657349828
1261,450,0.10176484693847965,0.0004054422841514901,6.146418342705064e12,1.898121898782758e10,1.4495727319276662e9,1.8441206530312965e13,0.3307357525500588,0.0018244902786817055
1262,450,0.10176484693847965,0.0004054422841514901,6.165421746313064e12,1.9025599850275257e10,1.451843402368574e9,1.849821479580017e13,0.3307357525500588,0.0018244902786817055
1263,450,0.10144347571193446,0.00013516522741481766,6.18446956564211e12,1.9070050439223083e10,1.4541158725018911e9,1.8555356281722496e13,0.329691296063787,0.0006082435233666795
1264,450,0.1019996576045249,0.00022525822808279494,6.203561870448751e12,1.911457080638492e10,1.456390141968083e9,1.861263119270742e13,0.3314988872147059,0.0010136620263725771
1265,450,0.10131916456895258,0.00042782126114431006,6.222698730538273e12,1.9159161012470356e10,1.458666211384106e9,1.8670039745359574e13,0.3292872848490959,0.0019251956751493954
1266,450,0.10122508269237646,0.00046868748683501996,6.24188021579732e12,1.920382110749804e10,1.4609440802108436e9,1.872758214239008e13,0.32898151875022347,0.00210909369075759
1267,450,0.1023140062470457,0.0002563690667904225,6.261106396044369e12,1.924855114480414e10,1.4632237482686944e9,1.878525859114339e13,0.3325205203028985,0.001153660800556901
1268,450,0.10163453083949854,0.00026393955719892934,6.280377341400293e12,1.9293351187382484e10,1.4655052164180996e9,1.8843069311588844e13,0.3303122252283703,0.001187728007395182
1269,450,0.09959105077021141,0.0003417599639719861,6.299693121784987e12,1.933822128902901e10,1.4677884845283434e9,1.8901014512030582e13,0.32367091500318707,0.0015379198378739373
1270,450,0.09960329815172386,0.0003321248821137601,6.319053807333445e12,1.9383161495501526e10,1.470073551603578e9,1.89590943901751e13,0.32371071899310255,0.0014945619695119206
1271,450,0.09959165385278568,0.0003403966124029597,6.338459468169997e12,1.9428171867352917e10,1.4723604182426195e9,1.9017309163444742e13,0.32367287502155345,0.0015317847558133186
1272,450,0.0995916745212524,0.00034260642364625357,6.357910174474026e12,1.9473252459435356e10,1.4746490844301476e9,1.9075659041921312e13,0.3236729421940703,0.001541728906408141
1273,450,0.09959638378758999,0.00033811285532775215,6.377405996529894e12,1.9518403326711113e10,1.4769395501629086e9,1.913414423594666e13,0.32368824730966744,0.0015215078489748846
1274,450,0.10043175456610166,0.0005676108613684068,6.396947004578342e12,1.9563624521893353e10,1.479231815195177e9,1.9192764953151617e13,0.3264032023398304,0.0025542488761578306
1275,450,0.09941637570164683,0.0008988571223151332,6.416533268986819e12,1.9608916107133553e10,1.4815258802957125e9,1.925152141374153e13,0.32310322103035216,0.004044857050418099
1276,450,0.09942200252458722,0.0008997648917361503,6.436164860244201e12,1.9654278129653835e10,1.4838217446356936e9,1.9310413818280156e13,0.3231215082049085,0.004048942012812676
1277,450,0.09906449451290616,0.0006310304362481343,6.45584184877732e12,1.9699710648101265e10,1.4861194086080184e9,1.9369442382721605e13,0.32195960716694505,0.0028396369631166042
1278,450,0.09906332734030188,0.0006334260815839816,6.47556430507136e12,1.974521371546273e10,1.4884188719943216e9,1.9428607315687457e13,0.3219558138559811,0.0028504173671279175
1279,450,0.09906332734030188,0.0006334260815839816,6.49533229973536e12,1.979078738761946e10,1.4907201348941536e9,1.9487908829732297e13,0.3219558138559811,0.0028504173671279175
1280,450,0.09906332734030188,0.0006334260815839816,6.51514590339936e12,1.9836431719494823e10,1.493023197302184e9,1.954734713634e13,0.3219558138559811,0.0028504173671279175
1281,450,0.09906449451290616,0.0006310304362481343,6.53500518675332e12,1.9882146766002544e10,1.4953280592124066e9,1.960692244714152e13,0.32195960716694505,0.0028396369631166042
1282,450,0.10026016911195737,0.0003613278125176974,6.554910220500978e12,1.992793257883966e10,1.4976347202774696e9,1.9666634969696332e13,0.3258455496138615,0.0016259751563296382
1283,450,0.10025099870279514,0.0003716869932866966,6.574861075509654e12,1.9973789219380108e10,1.4999431811782935e9,1.9726484924485254e13,0.3258157457840842,0.0016725914697901345
1284,450,0.09783889297093984,7.636362429742916e-5,6.594857822581026e12,2.001971674574321e10,1.5022534422529764e9,1.9786472527967094e13,0.31797640215555445,0.0003436363093384312
1285,450,0.09811707869664144,9.751577136383899e-6,6.614900532653535e12,2.0065715199156586e10,1.5045655020367262e9,1.9846597974179203e13,0.31888050576408467,4.3882097113727546e-5
1286,450,0.09811568457749326,0.0005267598804881708,6.634989276642102e12,2.011178464247467e10,1.5068793613705726e9,1.9906861486197082e13,0.3188759748768531,0.0023704194621967686
1287,450,0.09784341453500875,0.0005708898599383967,6.655124125595301e12,2.0157925130580685e10,1.5091950202500546e9,1.9967263276574562e13,0.31799109723877844,0.002569004369722785
1288,450,0.09685680012484305,0.00028284573060115867,6.675305150588373e12,2.020413671953479e10,1.5115124787933557e9,2.002780355962945e13,0.3147846004057399,0.001272805787705214
1289,450,0.09770507947853145,0.0004496733966677718,6.69553242275679e12,2.0250419457466194e10,1.5138317362726583e9,2.0088482539239832e13,0.3175415083052272,0.002023530285004973
1290,450,0.09707660095391837,0.0004023685432236986,6.715806013235249e12,2.0296773408040688e10,1.5161527936172369e9,2.0149300440264996e13,0.31549895310023474,0.0018106584445066439
1291,450,0.09666795012981311,0.00015438014997926075,6.736125993297066e12,2.0343198621637447e10,1.5184756503425183e9,2.021025746989101e13,0.3141708379218926,0.0006947106749066734
1292,450,0.09674451567086939,0.00019631912155573805,6.7564924342409375e12,2.0389695152435192e10,1.5208003063668804e9,2.027135384057043e13,0.3144196759303255,0.0008834360470008212
1293,450,0.09654224772218616,0.00012471793435073208,6.776905407431059e12,2.0436263057327328e10,1.5231267618990989e9,2.033258976854777e13,0.313762305097105,0.0005612307045782944
1294,450,0.09721778850850979,0.0011601017821338743,6.797364984178377e12,2.0482902388099644e10,1.5254550165982335e9,2.0393965463491766e13,0.3159578126526568,0.005220458019602435
1295,450,0.09721778850850979,0.0011601017821338743,6.817871236010377e12,2.0529613203776424e10,1.5277850709137118e9,2.0455481144791266e13,0.3159578126526568,0.005220458019602435
1296,450,0.09645950431466008,0.000416360940119054,6.838424234436163e12,2.0576395559439266e10,1.5301169248607893e9,2.051713702678448e13,0.31349338902264523,0.001873624230535743
1297,450,0.09538295715905015,0.0007041201002824099,6.859024050979365e12,2.0623249508707737e10,1.532450578285718e9,2.0578933322043145e13,0.309994610766913,0.0031685404512708445
1298,450,0.09707749955052512,0.00017237335820821306,6.879670757317276e12,2.0670175098358116e10,1.5347860303441045e9,2.0640870234006406e13,0.31550187353920667,0.0007756801119369588
1299,450,0.09701092489476815,0.0002156982401351655,6.900364425093994e12,2.071717239516074e10,1.5371232822785375e9,2.070294799324515e13,0.3152855059079965,0.0009706420806082448
1300,450,0.09700745657308261,0.0003549700069203567,6.921105126055882e12,2.0764241449156097e10,1.5394623335779624e9,2.0765166807957125e13,0.3152742338625185,0.001597365031141605
1301,450,0.09700745657308261,0.0003549700069203567,6.941892931951882e12,2.0811382315347237e10,1.5418031842533348e9,2.082752689322887e13,0.3152742338625185,0.001597365031141605
1302,450,0.0954795728859507,0.0007608181683370502,6.962727914636576e12,2.0858595052616055e10,1.544145834719347e9,2.089002846949323e13,0.3103086118793398,0.0034236817575167256
1303,450,0.09664315544597687,8.522181870505398e-5,6.983610146007703e12,2.0905879704660435e10,1.5464902838079093e9,2.0952671736878402e13,0.31409025519942485,0.0003834981841727429
1304,450,0.0966472351820566,8.710628652752145e-5,7.004539698022519e12,2.095323633646256e10,1.5488365325689845e9,2.10154569243807e13,0.314103514341684,0.0003919782893738465
1305,450,0.0969112664404202,0.00036178798007571993,7.025516642679166e12,2.1000664999098907e10,1.5511845806044402e9,2.1078384242416906e13,0.3149616159313656,0.0016280459103407397
1306,450,0.0969112664404202,0.00036178798007571993,7.046541052047166e12,2.104816574879272e10,1.5535344280555406e9,2.1141453908501117e13,0.3149616159313656,0.0016280459103407397
1307,450,0.09519320337832289,0.0009313762505753342,7.067612998252591e12,2.1095738644197716e10,1.555886075311166e9,2.1204666143603848e13,0.3093779109795494,0.004191193127589004
1308,450,0.09486197474593519,0.0010225354958376327,7.088732553401944e12,2.1143383731910915e10,1.558239521511514e9,2.126802115261771e13,0.3083014179242894,0.004601409731269347
1309,450,0.09400506011053647,0.0003475064869037749,7.109899789828093e12,2.119110107180255e10,1.5605947671822636e9,2.1331519158393465e13,0.30551644535924355,0.0015637791910669873
1310,450,0.09400505854390903,0.0003471324656511906,7.131114779692092e12,2.1238890715035133e10,1.562951811923085e9,2.1395160372369316e13,0.30551644026770436,0.0015620960954303579
1311,450,0.09450264817861644,0.00013147611839887518,7.152377595357005e12,2.128675271736444e10,1.5653106558328936e9,2.145894501223258e13,0.3071336065805034,0.0005916425327949382
1312,450,0.09350490646963708,0.0005126232971396757,7.17368830923051e12,2.1334687138773922e10,1.567671299442511e9,2.1522873301590004e13,0.3038909460263205,0.002306804837128541
1313,450,0.09348399857527682,0.000543199579035987,7.195046993771387e12,2.1382694027624302e10,1.5700337420768046e9,2.1586945448433883e13,0.3038229953696497,0.0024443981056619414
1314,450,0.09414365053672984,0.00037143216349590273,7.216453721459918e12,2.143077343947312e10,1.5723979838087091e9,2.1651161670721684e13,0.30596686424437197,0.0016714447357315623
1315,450,0.09495040401235014,0.0002533122324997958,7.237908564849752e12,2.147892543046716e10,1.5747640247710853e9,2.171552218736155e13,0.30858881304013797,0.001139905046249081
1316,450,0.09358255485781827,0.0005885409179143742,7.259411596552138e12,2.1527150061483383e10,1.5771318655884116e9,2.178002722387478e13,0.3041433032879094,0.002648434130614684
1317,450,0.0932900555023576,0.00042849874357738047,7.280962889191198e12,2.1575447378786274e10,1.5795015053724813e9,2.184467698608794e13,0.30319268038266217,0.0019282443460982121
1318,450,0.09335844932512889,0.0001316247612750152,7.302562515562347e12,2.1623817439020256e10,1.581872944307908e9,2.190947169400491e13,0.3034149603066689,0.0005923114257375683
1319,450,0.09344029245332691,0.00020467440477530286,7.324210548347241e12,2.1672260297847878e10,1.5842461824787712e9,2.1974411566629555e13,0.30368095047331245,0.0009210348214888629
1320,450,0.09344029245332691,0.00020467440477530286,7.345907060427241e12,2.1720776010280724e10,1.5866212199043107e9,2.2039496822100254e13,0.30368095047331245,0.0009210348214888629
1321,450,0.0930038455808076,0.00017974493192281834,7.367652124664666e12,2.1769364631995735e10,1.5889980566715975e9,2.210472767970392e13,0.3022624981376247,0.0008088521936526825
1322,450,0.09405457358898431,0.000622618655159812,7.389445813989879e12,2.181802621272157e10,1.5913766922501774e9,2.2170104350740613e13,0.305677364164199,0.0028017839482191538
1323,450,0.0934966834830473,6.594897898969695e-5,7.411288201425776e12,2.1866760815307514e10,1.593757127477107e9,2.223562706459076e13,0.3038642213199037,0.0002967704054536363
1324,450,0.09312750600205277,0.00013084225605137405,7.433179360007751e12,2.191556848977094e10,1.5961393618480332e9,2.2301296033280586e13,0.3026643945066715,0.0005887901522311832
1325,450,0.09285166626012631,0.0002470518657402436,7.455119362793762e12,2.1964449291106976e10,1.5985233953834891e9,2.236711147584555e13,0.3017679153454105,0.0011117333958310961
1326,450,0.09218645445638296,8.583727291260702e-5,7.477108282959986e12,2.2013403275300316e10,1.6009092282049813e9,2.2433073612780477e13,0.29960597698324465,0.0003862677281067316
1327,450,0.09195335392690351,0.0001826562460516533,7.499146193761429e12,2.2062430494945953e10,1.6032968600828047e9,2.2499182660069113e13,0.2988484002624364,0.0008219531072324398
1328,450,0.0918118803386031,0.00011747593074384888,7.521233168396508e12,2.211153100565192e10,1.6056862911005087e9,2.2565438838104473e13,0.2983886111004601,0.00052864168834732
1329,450,0.09148341212804229,0.00044926691522532823,7.543369280205434e12,2.2160704862846855e10,1.6080775213210404e9,2.2631842367112504e13,0.29732108941613744,0.002021701118513977
1330,450,0.09109781596141564,0.0006725355732796305,7.565554602566271e12,2.2209952120908367e10,1.610470550701888e9,2.2698393466057707e13,0.29606790187460086,0.0030264100797583373
1331,450,0.0919167683215669,0.000310848808110452,7.58778920892389e12,2.2259272831315125e10,1.6128653789063618e9,2.2765092350064402e13,0.2987294970450924,0.001398819636497034
1332,450,0.09191656931893274,0.0003108163686312934,7.610073172739557e12,2.2308667053951805e10,1.6152620064524658e9,2.283193924602786e13,0.2987288502865314,0.0013986736588408202
1333,450,0.09187333448660759,0.0004980882497533119,7.632406567562525e12,2.235813484152354e10,1.6176604331274447e9,2.2898934371095703e13,0.29858833708147464,0.0022413971238899036
1334,450,0.09137316928058357,0.00028556807192450795,7.6547894669811875e12,2.2407676249798283e10,1.6200606590352743e9,2.2966077946815598e13,0.29696280016189663,0.0012850563236602858
1335,450,0.09137316928058357,0.00028556807192450795,7.6772219446291875e12,2.24572913309826e10,1.622462683909323e9,2.303337018999178e13,0.29696280016189663,0.0012850563236602858
1336,450,0.09182512794514502,2.64423337700756e-5,7.699704074202754e12,2.2506980139883743e10,1.624866507754903e9,2.3100811321171633e13,0.2984316658217213,0.0001189905019653402
1337,450,0.09081432251959676,0.0003281728076665047,7.722235929500495e12,2.255674273611507e10,1.6272721310662782e9,2.3168401567665176e13,0.29514654818868946,0.0014767776344992711
1338,450,0.09069490868076495,0.00030382464412540694,7.744817584300391e12,2.2606579168278957e10,1.6296795532145479e9,2.3236141141803402e13,0.29475845321248606,0.0013672108985643312
1339,450,0.09069450501610231,0.00040749847189595206,7.76744911247542e12,2.26564894930301e10,1.6320887743924925e9,2.3304030267168504e13,0.2947571413023325,0.0018337431235317843
1340,450,0.09069450501610231,0.00040749847189595206,7.79013058793942e12,2.2706473765334896e10,1.634499794622721e9,2.3372069165189566e13,0.2947571413023325,0.0018337431235317843
1341,450,0.09061246376190152,2.3884950347784033e-5,7.812862084666552e12,2.275653204006092e10,1.6369126139176788e9,2.34402580573181e13,0.2944905072261799,0.00010748227656502815
1342,450,0.09061246376190152,2.3884950347784033e-5,7.835643676698552e12,2.2806664371429375e10,1.6393272322217464e9,2.3508597164259457e13,0.2944905072261799,0.00010748227656502815
1343,450,0.09069450501610231,0.00040749847189595206,7.85847543811542e12,2.2856870814083057e10,1.6417436495248601e9,2.3577086707484312e13,0.2947571413023325,0.0018337431235317843
1344,450,0.08941167487791998,0.0004928910106413616,7.881357443035972e12,2.2907151426366158e10,1.644161866195706e9,2.364572691378821e13,0.29058794335323995,0.002218009547886127
1345,450,0.0894045954539247,0.0005012547950981336,7.904289765688063e12,2.2957506256160324e10,1.6465818815366056e9,2.3714517995539047e13,0.2905649352252553,0.0022556465779416013
1346,450,0.0894045954539247,0.0005012547950981336,7.927272480304063e12,2.300793536133253e10,1.6490036958668997e9,2.378346017918963e13,0.2905649352252553,0.0022556465779416013
1347,450,0.08946465856014937,0.0003934627720585948,7.9503056611812e12,2.3058438796370663e10,1.6514273091631913e9,2.385255368665352e13,0.29076014032048547,0.0017705824742636767
1348,450,0.08968697625426506,1.8100110398664446e-5,7.97338938269071e12,2.3109016615627934e10,1.6538527213881674e9,2.3921798739800418e13,0.2914826728263614,8.145049679399001e-5
1349,450,0.08946481648662827,0.0003957891255261109,7.996523719213457e12,2.3159668875255196e10,1.6562799326853247e9,2.3991195563214195e13,0.29076065358154185,0.001781051064867499
1350,450,0.08995472430364193,6.459990017574496e-5,8.0197087452757295e12,2.3210395626914402e10,1.6587089427494342e9,2.4060744375295957e13,0.2923528539868363,0.00029069955079085233
1351,450,0.08993971683167956,0.0005915695713838431,8.042944535321186e12,2.3261196928299625e10,1.6611397518785965e9,2.4130445403156977e13,0.2923040797029586,0.002662063071227294
1352,450,0.08913196121997496,0.00012784776638525598,8.066231164023634e12,2.33120728347617e10,1.6635723601456375e9,2.420029887063972e13,0.28967887396491865,0.0005753149487336519
1353,450,0.08894379351818395,0.00031940782356683275,8.089568705907586e12,2.336302339725424e10,1.6660067671650732e9,2.427030499580168e13,0.2890673289340978,0.0014373352060507473
1354,450,0.08897788308665622,0.00018533569891443648,8.112957235725053e12,2.3414048671388817e10,1.668442973033869e9,2.434046400320065e13,0.2891781200316327,0.0008340106451149642
1355,450,0.08894399855079135,0.00031960349833518514,8.13639682816393e12,2.3465148712473118e10,1.6708809778131907e9,2.4410776117253082e13,0.2890679952900719,0.001438215742508333
1356,450,0.08839439775970244,0.0002305223084380914,8.159887558057826e12,2.351632357621762e10,1.6733207816084669e9,2.4481241563017074e13,0.2872817927190329,0.0010373503879714113
1357,450,0.08829509984305584,0.00029368623013708087,8.18342950028303e12,2.3567573314728317e10,1.6757623841591785e9,2.4551860560674926e13,0.28695907448993146,0.001321588035616864
1358,450,0.08897153758316384,0.000949409992244342,8.207022729678951e12,2.361889798172112e10,1.6782057853651025e9,2.4622633332912625e13,0.2891574971452825,0.004272344965099539
1359,450,0.08893543522579922,0.0010910153661321236,8.230667321217225e12,2.367029763555377e10,1.680650985606408e9,2.4693560109023227e13,0.28904016448384745,0.004909569147594556
1360,450,0.08943971423240549,0.0010257110534044322,8.254363349951782e12,2.3721772327574104e10,1.6830979845489101e9,2.4764641108596008e13,0.29067907125531783,0.004615699740319945
1361,450,0.08893619628289492,0.0010908985508005543,8.278110890906503e12,2.377332211627392e10,1.6855467825741494e9,2.4835876561500664e13,0.2890426379194085,0.0049090434786024945
1362,450,0.08943971423240549,0.0010257110534044322,8.301910019231782e12,2.3824947051031532e10,1.6879973791555276e9,2.4907266684893152e13,0.29067907125531783,0.004615699740319945
1363,450,0.0880537875808099,0.00018323205644040115,8.325760810094182e12,2.3876647193799618e10,1.6904497750307214e9,2.497881171381852e13,0.28617480963763214,0.0008245442539818052
1364,450,0.08760242854391051,0.00033870462560242447,8.349663338728077e12,2.3928422591831165e10,1.692903969445633e9,2.5050511862780168e13,0.28470789276770914,0.00152417081521091
1365,450,0.08728346558769501,0.00026857001889324383,8.373617680400634e12,2.398027330172262e10,1.6953599626049595e9,2.5122367359622973e13,0.2836712631600088,0.0012085650850195973
1366,450,0.08728346558769501,0.00026857001889324383,8.397623910456634e12,2.4032199377511486e10,1.6978177544484928e9,2.519437842872588e13,0.2836712631600088,0.0012085650850195973
1367,450,0.08758568814388609,0.0004977015905544419,8.4216821042594375e12,2.4084200873736763e10,1.700277344967067e9,2.52665452953739e13,0.2846534864676298,0.0022396571574949883
1368,450,0.08685535435267558,0.0006907697035880012,8.445792337327975e12,2.4136277848261703e10,1.7027387344860194e9,2.5338868189612746e13,0.28227990164619565,0.0031084636661460052
1369,450,0.08682901007293285,0.000655105341893579,8.469954685147914e12,2.4188430351203842e10,1.7052019225576396e9,2.5411347330801082e13,0.2821942827370318,0.0029479740385211055
1370,450,0.08682901007293285,0.000655105341893579,8.494169223243914e12,2.4240658438745728e10,1.7076669093374968e9,2.548398294703961e13,0.2821942827370318,0.0029479740385211055
1371,450,0.08776688810650024,0.00034754473015417614,8.518436027276184e12,2.4292962163063908e10,1.710133694585782e9,2.5556775260848035e13,0.28524238634612575,0.0015639512856937927
1372,450,0.08760998494353042,0.0002601255399921343,8.542755172796953e12,2.434534158375548e10,1.7126022787979937e9,2.5629724505574664e13,0.2847324510664739,0.0011705649299646043
1373,450,0.08760925952589738,0.0002603859559443014,8.567126735651733e12,2.4397796752121e10,1.7150726616469178e9,2.5702830902751508e13,0.28473009345916644,0.0011717368017493562
1374,450,0.08693440170103427,0.00044872427556357083,8.591550791589853e12,2.4450327724718304e10,1.7175448433284223e9,2.5776094681670887e13,0.28253680552836136,0.002019259240036069
1375,450,0.08565795086818148,0.0006874522652543897,8.616027416395986e12,2.4502934555779133e10,1.7200188238074236e9,2.584951606851366e13,0.2783883403215898,0.0030935351936447536
1376,450,0.08532928286557073,0.00013356780679528769,8.640556685997308e12,2.4555617295889767e10,1.7224946026924798e9,2.592309528435863e13,0.2773201693131049,0.0006010551305787946
1377,450,0.08595545959135464,0.0008993435734735544,8.665138676302673e12,2.460837599945134e10,1.7249721799551108e9,2.5996832555921625e13,0.27935524367190256,0.004047046080630994
1378,450,0.08619986911126692,0.0007917428919156268,8.689773463338121e12,2.4661210724256863e10,1.727451555930222e9,2.6070728114856438e13,0.2801495746116175,0.0035628430136203206
1379,450,0.08657482468953262,0.0005696923365643273,8.714461123105323e12,2.4714121523432747e10,1.7299327304703078e9,2.614478218642007e13,0.28136818024098104,0.0025636155145394727
1380,450,0.08556866142672959,0.00026967823027468363,8.739201731767494e12,2.4767108455188972e10,1.7324157039369192e9,2.6218995003164902e13,0.2780981496368712,0.0012135520362360763
1381,450,0.08550263044726009,0.00023037971082649766,8.763995365424576e12,2.4820171568103344e10,1.734900475737003e9,2.6293366784207793e13,0.2778835489535953,0.0010367086987192395
1382,450,0.0845346159235982,0.00040046790897710523,8.7888421003165e12,2.487331092117389e10,1.7373870463129017e9,2.636789776358662e13,0.27473750175169415,0.0018021055903969735
1383,450,0.08634148481916262,0.000674953130235576,8.81374201268876e12,2.492652655964314e10,1.7398754147447112e9,2.6442588155932824e13,0.28060982566227854,0.0030372890860600917
1384,450,0.08554142192839324,0.0009315933846068851,8.838695178870537e12,2.4979818551326515e10,1.7423655823474994e9,2.6517438208221734e13,0.278009621267278,0.004192170230730983
1385,450,0.0848155774734371,0.0006815562871225205,8.863701675275793e12,2.503318694390348e10,1.744857548449834e9,2.6592448138832953e13,0.2756506267886706,0.003067003292051342
1386,450,0.08434912119885563,0.00037991377183896254,8.88876157825257e12,2.508663179127553e10,1.747351312985389e9,2.6667618175298742e13,0.2741346438962808,0.0017096119732753314
1387,450,0.08454065099563832,0.0009712414339676065,8.913874964331531e12,2.5140153146810986e10,1.7498468758351142e9,2.6742948544421105e13,0.2747571157358245,0.004370586452854229
1388,450,0.08453315555012651,0.0010024754326814205,8.93904191006268e12,2.519375106702282e10,1.7523442372088757e9,2.6818439477708984e13,0.27473275553791116,0.0045111394470663925
1389,450,0.08453380689045095,0.0009784131093984391,8.964262492015965e12,2.5247425605736046e10,1.7548433970362659e9,2.6894091203017723e13,0.2747348723939656,0.004402858992292976
1390,450,0.08453315555012651,0.0010024754326814205,8.98953678683068e12,2.530117681731221e10,1.7573443553030815e9,2.696990394911968e13,0.27473275553791116,0.0045111394470663925
1391,450,0.08452836009430875,0.0009847852318768252,9.014864871238754e12,2.5355004756096493e10,1.7598471119965167e9,2.70458779448899e13,0.27471717030650344,0.004431533543445713
1392,450,0.08372118522530125,0.000484284936166692,9.040246821939822e12,2.5408909478402485e10,1.762351667300577e9,2.7122013422281695e13,0.2720938519822291,0.002179282212750114
1393,450,0.08371336420670027,0.0004744391131847603,9.065682715806701e12,2.5462891034561295e10,1.764858020799041e9,2.719831060469675e13,0.27206843367177586,0.0021349760093314213
1394,450,0.08481765444535938,0.0004347508920261589,9.091172629648383e12,2.551694947811609e10,1.7673661724062958e9,2.7274769720428277e13,0.275657376947418,0.001956379014117715
1395,450,0.08432430031825788,0.001036651839967817,9.116716640391113e12,2.557108487008018e10,1.7698761227593575e9,2.735139100861245e13,0.2740539760343381,0.004664933279855177
1396,450,0.08432430031825788,0.001036651839967817,9.142314825039113e12,2.562529725958893e10,1.7723878713474686e9,2.7428174691453387e13,0.2740539760343381,0.004664933279855177
1397,450,0.08432430031825788,0.001036651839967817,9.167967260591113e12,2.567958670214281e10,1.7749014182682602e9,2.7505121000523113e13,0.2740539760343381,0.004664933279855177
1398,450,0.08321931367926552,0.0012190724622357769,9.19367402413827e12,2.5733953254748863e10,1.777416763770034e9,2.758223016969716e13,0.27046276945761294,0.005485826080060996
1399,450,0.08292423410100194,0.00011922278370286133,9.21943519287946e12,2.578839696698409e10,1.7799339073915682e9,2.765950242225749e13,0.26950376082825633,0.000536502526662876
1400,450,0.08292423410100194,0.00011922278370286133,9.24525084387146e12,2.584291789433228e10,1.7824528492151093e9,2.7736937990340527e13,0.26950376082825633,0.000536502526662876
1401,450,0.08292423410100194,0.00011922278370286133,9.27112105442346e12,2.5897516091803623e10,1.7849735893073878e9,2.781453710538174e13,0.26950376082825633,0.000536502526662876
1402,450,0.08242373198042781,0.00018979950054669517,9.29704590178875e12,2.595219161487296e10,1.7874961277714915e9,2.7892299999760312e13,0.2678771289363904,0.0008540977524601283
1403,450,0.08274234100354444,0.0009797487687388268,9.32302546337749e12,2.6006944514534912e10,1.7900204642686055e9,2.7970226899435863e13,0.2689126082615194,0.004408869459324721
1404,450,0.0824237391182842,0.0001900677749739066,9.349059816628762e12,2.6061774848640892e10,1.792546599152416e9,2.8048318040481637e13,0.26787715213442365,0.0008553049873825797
1405,450,0.08186370662961152,0.0006599761096058969,9.375149038908057e12,2.6116682670380604e10,1.7950745322850406e9,2.8126573652504965e13,0.26605704654623746,0.002969892493226536
1406,450,0.08196818441595591,0.0006877992453805358,9.401293207795875e12,2.617166803180018e10,1.7976042634489567e9,2.820499396346721e13,0.2663965993518567,0.003095096604212411
1407,450,0.08321939088698616,0.0008330269880485464,9.427492400861557e12,2.6226730985899292e10,1.800135792506522e9,2.8283579202926684e13,0.270463020382705,0.0037486214462184586
1408,450,0.0823883338323253,0.0007235446407696106,9.453746695655205e12,2.6281871594824013e10,1.802669120216732e9,2.836232961395454e13,0.2677620849550572,0.0032559508834632475
1409,450,0.0829798813459677,0.00022642651339113283,9.480056169932984e12,2.6337089904147896e10,1.805204245724025e9,2.844124541558721e13,0.26968461437439506,0.0010189193102600976
1410,450,0.0829798813459677,0.00022642651339113283,9.506420901388984e12,2.6392385972996212e10,1.8077411694862094e9,2.8520326846804465e13,0.26968461437439506,0.0010189193102600976
1411,450,0.08227889059518412,6.393823626731337e-5,9.532840967824988e12,2.644775985582678e10,1.8102798915161343e9,2.859957413992886e13,0.2674063944343484,0.00028772206320291016
1412,450,0.08227888842950797,6.507749136689528e-5,9.559316447056984e12,2.6503211603353603e10,1.8128204114606876e9,2.8678987522035613e13,0.2674063873959009,0.00029284871115102876
1413,450,0.0823250844905838,0.00024767202731027416,9.585847417006547e12,2.655874127134727e10,1.8153627294584434e9,2.875856722766345e13,0.2675565245943974,0.0011145241228962338
1414,450,0.08227888842950797,6.507749136689528e-5,9.612433955592984e12,2.6614348914302235e10,1.8179068455259073e9,2.8838313489717035e13,0.2674063873959009,0.00029284871115102876
1415,450,0.08161657585539557,0.0002002306049445027,9.639076140869367e12,2.667003458763824e10,1.820452759767245e9,2.8918226542534004e13,0.2652538715300356,0.0009010377222502621
1416,450,0.08144377111678183,0.0001979460408804601,9.665774050810268e12,2.6725798342782516e10,1.8230004719034266e9,2.8998306614926324e13,0.26469225612954095,0.0008907571839620705
1417,450,0.08182139110482085,0.0002998704260340584,9.692527763614164e12,2.6781640233713837e10,1.8255499819017873e9,2.907855393941415e13,0.2659195210906678,0.0013494169171532628
1418,450,0.08123949111054382,7.65635274573388e-5,9.719337357362238e12,2.6837560318238937e10,1.8281012901014e9,2.9158968754446203e13,0.2640283461092674,0.0003445358735580246
1419,450,0.08123948908923581,7.668243583298522e-5,9.746202910322234e12,2.689355864669719e10,1.8306543961186624e9,2.9239551287594477e13,0.26402833954001637,0.00034507096124843345
1420,450,0.08111710326417766,0.00019612654809439932,9.773124500755896e12,2.6949635274906044e10,1.8332093001011064e9,2.9320301774656184e13,0.2636305856085774,0.0008825694664247969
1421,450,0.08108267377987255,0.00020421006390880514,9.800102206969871e12,2.7005790256444073e10,1.8357660019810684e9,2.9401220448328633e13,0.2635186897845858,0.0009189452875896231
1422,450,0.0803083125636962,0.0008506807220248717,9.827136107382086e12,2.706202364738506e10,1.8383245019268606e9,2.9482307545066555e13,0.26100201583201266,0.0038280632491119225
1423,450,0.07980141602225,0.0004911816355633244,9.85422628040942e12,2.7118335499387596e10,1.8408847996988068e9,2.956356329508359e13,0.2593546020723125,0.00221031736003496
1424,450,0.07979870232375574,0.000491822380612887,9.881372804540842e12,2.717472586592498e10,1.8434468952107146e9,2.964498793138115e13,0.2593457825522062,0.0022132007127579913
1425,450,0.07980140567021288,0.0004919797656196049,9.9085757583294e12,2.7231194802259575e10,1.846010788562565e9,2.9726581689743645e13,0.2593545684281918,0.002213908945288222
1426,450,0.08007810407225063,3.61993698716421e-5,9.93583522034888e12,2.7287742361793392e10,1.8485764796747656e9,2.9808344803422137e13,0.26025383823481457,0.00016289716442238945
1427,450,0.08019143355321856,2.1280189899108848e-6,9.963151269275943e12,2.734436859960386e10,1.8511439686246216e9,2.9890277508239836e13,0.2606221590479603,9.576085454598982e-6
1428,450,0.07962495475416523,0.000572668128402197,9.99052398379152e12,2.7401073570961784e10,1.8537132555109255e9,2.997238004052183e13,0.258781102951037,0.0025770065778098865
1429,450,0.08168759972529221,0.00010060881354028036,1.0017953442653125e13,2.745785732187727e10,1.8562843395532122e9,3.0054652623108438e13,0.2654846991071997,0.0004527396609312616
1430,450,0.07954190048069609,4.065535423385954e-5,1.0045439724748762e13,2.751471992296889e10,1.858857222315509e9,3.0137095515138734e13,0.2585111765622623,0.00018294909405236793
1431,450,0.07958447988650762,3.7660706867863778e-6,1.0072982908804574e13,2.7571661412672333e10,1.8614319022899003e9,3.0219708928759992e13,0.2586495596311498,1.69473180905387e-5
1432,450,0.07930560527360503,0.00013402188180176855,1.0100583073862188e13,2.7628681851072105e10,1.8640083800392752e9,3.0302493107890742e13,0.25774321713921633,0.0006030984681079585
1433,450,0.0799930014908341,0.00014678476304652577,1.0128240298853322e13,2.7685781289047844e10,1.866586655247313e9,3.038544828321353e13,0.25997725484521084,0.000660531433709366
1434,450,0.07998541815622894,0.0006444282113366212,1.0155954662798967e13,2.774295978456231e10,1.869166728272118e9,3.0468574695985836e13,0.25995260900774403,0.0028999269510147953
1435,450,0.07998548583561885,0.0006447630487863668,1.018372624477508e13,2.7800217389897415e10,1.8717485989375892e9,3.0551872579249625e13,0.2599528289657613,0.0029014337195386506
1436,450,0.07967573091290522,0.0006992177545941744,1.0211555123956504e13,2.7857554159762474e10,1.874332267292073e9,3.0635342169743844e13,0.25894612546694196,0.003146479895673785
1437,450,0.07976538069456554,0.0006904569058656107,1.023944137951572e13,2.7914970146383793e10,1.8769177331521313e9,3.071898370075625e13,0.25923748725733803,0.003107056076395248
1438,450,0.07963701455790437,0.0006673335263070281,1.0267385090699389e13,2.797246540518452e10,1.8795049966382024e9,3.0802797410443145e13,0.2588202973131892,0.0030030008683816266
1439,450,0.07898376813834652,0.0002913809997598727,1.0295386336783062e13,2.8030039990827972e10,1.8820940578013015e9,3.0886783536028977e13,0.2566972464496262,0.0013112144989194273
1440,450,0.0791072868203877,0.00028380018970783696,1.0323445197151436e13,2.8087693954075775e10,1.884684916316036e9,3.0970942309059895e13,0.25709868216626003,0.0012771008536852663
1441,450,0.0791072868203877,0.00028380018970783696,1.0351561751183436e13,2.8145427351003265e10,1.8872775723696587e9,3.1055273969178613e13,0.25709868216626003,0.0012771008536852663
1442,450,0.07907925761154137,0.00033996899778174217,1.0379736078328018e13,2.8203240235270973e10,1.8898720259181523e9,3.1139778752595895e13,0.25700758723750944,0.0015298604900178397
1443,450,0.07907969868211215,0.00034710559018835815,1.040796825814474e13,2.826113266062477e10,1.8924682769270327e9,3.122445689575397e13,0.2570090207168645,0.0015619751558476117
1444,450,0.07793417986648779,0.00022754282846212321,1.0436258370188152e13,2.831910468374868e10,1.8950663256408575e9,3.130930863968333e13,0.2532860845660853,0.0010239427280795545
1445,450,0.07723405251027099,0.0005047077128687294,1.0464606494077416e13,2.837715635466853e10,1.897666171671456e9,3.1394334215670766e13,0.25101067065838073,0.0022711847079092823
1446,450,0.07723405251027099,0.0005047077128687294,1.0493012709477416e13,2.843528772667004e10,1.900267814946133e9,3.1479533860013223e13,0.25101067065838073,0.0022711847079092823
1447,450,0.07723405251027099,0.0005047077128687294,1.0521477096117416e13,2.8493498855245842e10,1.9028712555974019e9,3.1564907812442152e13,0.25101067065838073,0.0022711847079092823
1448,450,0.07758682018721964,0.0008078731668154026,1.0549999733783414e13,2.85517897933821e10,1.9054764935201237e9,3.165045630911792e13,0.25215716560846385,0.0036354292506693116
1449,450,0.07790958633075047,0.0003280159872676015,1.057858070230642e13,2.8610160595826637e10,1.908083528787694e9,3.1736179589000836e13,0.25320615557493903,0.0014760719427042068
1450,450,0.07791309384097816,0.00044143029148988223,1.0607220081623992e13,2.866861131704886e10,1.9106923614290707e9,3.1822077890739934e13,0.25321755498317905,0.0019864363117044702
1451,450,0.07748304818641968,0.0002897795795088724,1.0635917951602492e13,2.8727142011136894e10,1.9133029914533842e9,3.1908151452711164e13,0.25181990660586395,0.0013040081077899258
1452,450,0.07799152669368092,0.0005366881425621081,1.0664674392300002e13,2.8785752728599453e10,1.9159154185246742e9,3.1994400507962508e13,0.25347246175446303,0.0024150966415294865
1453,450,0.07799152804304596,0.0005364884555774663,1.0693489483756004e13,2.8844443526671253e10,1.9185296429485142e9,3.2080825299824156e13,0.2534724661398994,0.0024141980500985982
1454,450,0.07799152804304596,0.0005364884555774663,1.0722363306068004e13,2.8903214457902843e10,1.9211456645850751e9,3.2167426064786016e13,0.2534724661398994,0.0024141980500985982
1455,450,0.07799152277992617,0.0005366070983912551,1.0751295939395996e13,2.8962065576049778e10,1.9237634834102817e9,3.225420304129106e13,0.2534724490347601,0.002414731942760648
1456,450,0.07799152669368092,0.0005366881425621081,1.0780287463964002e13,2.9020996934856575e10,1.9263830993998866e9,3.234115646791712e13,0.25347246175446303,0.0024150966415294865
1457,450,0.0779120608199329,0.0005729524505160436,1.0809337960037717e13,2.9080008588246883e10,1.929004512547041e9,3.242828658368416e13,0.2532141976647819,0.002578286027322196
1458,450,0.077991522136381,0.0005366438362683448,1.0838447507923994e13,2.913910058937418e10,1.9316277227744684e9,3.2515593626632074e13,0.2534724469432382,0.0024148972632075513
1459,450,0.077991522136381,0.0005366438362683448,1.0867616188011994e13,2.919827299251989e10,1.9342527301100972e9,3.2603077836624066e13,0.2534724469432382,0.0024148972632075513
1460,450,0.07669461971927687,0.00022692902697510342,1.0896844080735273e13,2.925752585429356e10,1.9368795348032517e9,3.2690739457194785e13,0.24925751408764982,0.0010211806213879654
1461,450,0.07652681007654376,4.535335644712283e-6,1.0926131266572043e13,2.9316859222588135e10,1.9395081362827716e9,3.277857871895647e13,0.24871213274876722,2.0409010401205275e-5
1462,450,0.07652681007654376,4.535335644712283e-6,1.0955477826044043e13,2.937627315338317e10,1.9421385347400377e9,3.2866595864835168e13,0.24871213274876722,2.0409010401205275e-5
1463,450,0.07764924682244354,0.00022837661251722398,1.0984883839739191e13,2.94357676980686e10,1.9447707299367151e9,3.295479113100669e13,0.2523600521729415,0.001027694756327508
1464,450,0.0751438183512049,0.00038868033477309604,1.101434938833854e13,2.949534292156671e10,1.947404722900338e9,3.3043164774140277e13,0.24421740964141592,0.0017490615064789322
1465,450,0.07603163244833439,0.0004523631661351972,1.1043874552478703e13,2.9554998860940334e10,1.9500405120557833e9,3.3131717009223984e13,0.24710280545708674,0.0020356342476083875
1466,450,0.07625396963370121,0.00012432040811234123,1.1073459412999088e13,2.9614735579370346e10,1.9526780982706988e9,3.322044809057966e13,0.24782540130952893,0.0005594418365055356
1467,450,0.07562471321154157,0.0009834323329900357,1.1103104050572072e13,2.9674553130904453e10,1.9553174815493317e9,3.3309358259161965e13,0.2457803179375101,0.004425445498455161
1468,450,0.07532257047988034,0.00029688503355558527,1.1132808546200934e13,2.9734451566436367e10,1.9579586616310523e9,3.3398447751061625e13,0.2447983540596111,0.0013359826510001337
1469,450,0.07490551645713502,0.00010793676860228889,1.1162572980744252e13,2.9794430940549625e10,1.9606016385640845e9,3.348771680827699e13,0.2434429284856888,0.0004857154587103
1470,450,0.07532257047988034,0.00029688503355558527,1.1192397435080934e13,2.985449130463531e10,1.9632464121214955e9,3.3577165668187645e13,0.2447983540596111,0.0013359826510001337
1471,450,0.07490554715511119,0.00010691268438693061,1.1222281990368303e13,2.991463271616536e10,1.9658929826410344e9,3.3666794577299402e13,0.24344302825411138,0.00048110707974118776
1472,450,0.07490554715511119,0.00010691268438693061,1.1252226727576303e13,2.9974855225780724e10,1.9685413498221533e9,3.375660377219289e13,0.24344302825411138,0.00048110707974118776
1473,450,0.07490551645713502,0.00010793676860228889,1.1282231727872252e13,3.0035158888008213e10,1.9711915137287555e9,3.3846593495341793e13,0.2434429284856888,0.0004857154587103
1474,450,0.07448432297117646,0.0005937457802474194,1.1312297072350748e13,3.0095543757360706e10,1.9738434744214334e9,3.3936763989488574e13,0.2420740496563235,0.0026718560111133874
1475,450,0.07448432297117646,0.0005937457802474194,1.1342422842398748e13,3.0156009885422287e10,1.9764972316964695e9,3.4027115492862535e13,0.2420740496563235,0.0026718560111133874
1476,450,0.07447970949292892,0.000591828557706727,1.1372609119238955e13,3.021655732669225e10,1.9791527856151054e9,3.41176482484856e13,0.242059055852019,0.0026632285096802716
1477,450,0.07504288634300949,0.0005266114867057518,1.140285598418342e13,3.0277186133341442e10,1.9818101360262637e9,3.420836249597371e13,0.24388938061478083,0.0023697516901758833
1478,450,0.0742726157942179,0.0003627447587503652,1.1433163518665617e13,3.0337896363294926e10,1.9844692833122513e9,3.4299258483774793e13,0.2413860013312082,0.0016323514143766434
1479,450,0.0742726157942179,0.0003627447587503652,1.1463531804089617e13,3.0398688065126053e10,1.9871302269888496e9,3.4390336446376793e13,0.2413860013312082,0.0016323514143766434
1480,450,0.07479888089925665,0.00040975912983412955,1.1493960921987346e13,3.0459561292873047e10,1.989792967081227e9,3.4481596626651316e13,0.24309636292258413,0.001843916084253583
1481,450,0.0747987030596592,0.0004027252546722742,1.1524450953875066e13,3.0520516102445652e10,1.9924575037880013e9,3.4573039270551543e13,0.24309578494389242,0.001812263646025234
1482,450,0.07456981713487315,0.0008407365367269317,1.15550019813899e13,3.0581552546583797e10,1.9951238370112007e9,3.466466461930233e13,0.24235190568833775,0.0037833144152711927
1483,450,0.07490517488968013,0.00023175893707110245,1.1585614086223506e13,3.064267067689996e10,1.9977919665652113e9,3.4756472912573477e13,0.2434418183914604,0.001042915216819961
1484,450,0.07480043345257115,0.00011878640125298824,1.1616287350006584e13,3.0703870549125713e10,2.0004618926223347e9,3.4848464396576027e13,0.24310140872085623,0.0005345388056384471
1485,450,0.07491337954924973,0.00036887119700632954,1.1647021854557047e13,3.0765152215135292e10,2.0031336150146673e9,3.494063931167546e13,0.24346848353506162,0.0016599203865284829
1486,450,0.07491338091688371,0.00036925387367019863,1.1677817681709049e13,3.0826515729103775e10,2.0058071337863686e9,3.503299790194303e13,0.24346848797987206,0.0016616424315158938
1487,450,0.074913305352311,0.0003690763442136813,1.1708674913316922e13,3.0887961144144726e10,2.0084824488820658e9,3.512554041002322e13,0.24346824239501075,0.0016608435489615658
1488,450,0.0738905818182278,5.714398916434934e-5,1.1739593631299984e13,3.094948851602032e10,2.0111595604925783e9,3.5218267082759914e13,0.24014439090924036,0.000257147951239572
1489,450,0.07367339775497425,0.0001797635217689053,1.1770573917668479e13,3.1011097893802097e10,2.0138384681916578e9,3.5311178156889086e13,0.23943854270366632,0.0008089358479600739
1490,450,0.07360054692317737,5.613998437170992e-5,1.1801615854465352e13,3.1072789332388325e10,2.0165191720933926e9,3.540427387823527e13,0.23920177750032645,0.0002526299296726946
1491,450,0.07304520126883521,0.000415401573545896,1.1832719523701021e13,3.113456288655202e10,2.0192016722978399e9,3.549755449268207e13,0.23739690412371442,0.0018693070809565318
1492,450,0.07331024764008207,4.60885084775431e-6,1.1863885007614207e13,3.1196418606614147e10,2.0218859685027554e9,3.5591020239280336e13,0.23825830483026672,2.0739828814894394e-5
1493,450,0.07289957224723848,0.00025662833084014034,1.1895112388350994e13,3.1258356549317074e10,2.0245720609885983e9,3.5684671367224266e13,0.23692360980352506,0.0011548274887806316
1494,450,0.07383058744604218,0.00011665144524071122,1.192640174813446e13,3.1320376763298878e10,2.027259949300116e9,3.577850811341912e13,0.2399494091996371,0.0005249315035832005
1495,450,0.07383058744604218,0.00011665144524071122,1.195775316931046e13,3.1382479307089592e10,2.0299496338858027e9,3.5872530730037086e13,0.2399494091996371,0.0005249315035832005
1496,450,0.07383058744604218,0.00011665144524071122,1.198916673421446e13,3.14446642318002e10,2.0326411145169733e9,3.596673945809128e13,0.2399494091996371,0.0005249315035832005
1497,450,0.07383053832698086,0.00011557595450891752,1.2020642525254379e13,3.1506931590681614e10,2.0353343911616735e9,3.606113454201875e13,0.2399492495626878,0.0005200917952901289
1498,450,0.07383058121137837,0.00011556024922507483,1.2052180624886451e13,3.1569281436970932e10,2.0380294637876945e9,3.615571622640046e13,0.2399493889369797,0.0005200211215128368
1499,450,0.0738305722471759,0.00011535702597240734,1.2083781115638436e13,3.163171382389255e10,2.0407263323626854e9,3.625048475593971e13,0.2399493598033217,0.000519106616875833
1500,450,0.07383063381120492,0.0001156768105148976,1.211544408007054e13,3.1694228804656757e10,2.0434249968540246e9,3.634544037549891e13,0.23994955988641598,0.0005205456473170392
1501,450,0.07238191129720009,0.00020544006206507648,1.2147169600802877e13,3.175682643581853e10,2.0461254575347269e9,3.644058333525137e13,0.2352412117159003,0.0009244802792928442
1502,450,0.07238189921069858,0.00020160704087259673,1.2178957760506861e13,3.181950676384819e10,2.0488277137601976e9,3.653591386998521e13,0.23524117243477038,0.0009072316839266852
1503,450,0.07209742104981842,0.0004356134367071718,1.2210808641920646e13,3.1882269845920048e10,2.051531765861084e9,3.6631432231134664e13,0.23431661841190987,0.001960260465182273
1504,450,0.07224770514421197,0.0005406948879310564,1.2242722327790678e13,3.194511573354517e10,2.0542376136555085e9,3.6727138661606234e13,0.2348050417186889,0.0024331269956897536
1505,450,0.07232340380818447,5.571627707479592e-5,1.2274698901007984e13,3.2008044481039955e10,2.0569452572189913e9,3.6823033408705695e13,0.23505106237659953,0.00025072324683658167
1506,450,0.07232340380818447,5.571627707479592e-5,1.2306738444407984e13,3.2071056141521854e10,2.0596546965121682e9,3.691911671815441e13,0.23505106237659953,0.00025072324683658167
1507,450,0.07232340380818447,5.571627707479592e-5,1.2338841040951984e13,3.2134150767937565e10,2.0623659314875858e9,3.701538883549934e13,0.23505106237659953,0.00025072324683658167
1508,450,0.07173781847610378,0.0001645967811852423,1.2371006773608383e13,3.219732841473054e10,2.0650789622326114e9,3.7111850008809945e13,0.23314791004733726,0.0007406855153335903
1509,450,0.07152476884864736,0.0002616751159074792,1.2403235725463408e13,3.22605891327872e10,2.0677937885131063e9,3.7208500480743375e13,0.23245549875810392,0.0011775380215836564
1510,450,0.0715232797129281,0.00013311151650042307,1.2435527979613088e13,3.2323932975555557e10,2.0705104103292446e9,3.730534049812396e13,0.23245065906701634,0.0005990018242519039
1511,450,0.07152339378097278,0.0001349729798788111,1.246788361915728e13,3.238735999656969e10,2.0732288276882973e9,3.740237030811926e13,0.2324510297881615,0.0006073784094546499
1512,450,0.0722791123631597,0.0002049226863732592,1.2500302727332848e13,3.2450870247142048e10,2.0759490403986545e9,3.749959015452531e13,0.23490711518026902,0.0009221520886796663
1513,450,0.07209879545062539,0.00019266538624219693,1.2532785387403582e13,3.2514463784188965e10,2.078671048776949e9,3.759700029002395e13,0.23432108521453252,0.0008669942380898862
1514,450,0.07193716417743912,0.0002950050817037538,1.2565331682673709e13,3.25781406585296e10,2.081394852588233e9,3.7694600958004805e13,0.23379578357667713,0.001327522867666892
1515,450,0.07082457182234832,0.00026185010971399234,1.2597941696517299e13,3.2641900925379955e10,2.0841204519975107e9,3.779239240883222e13,0.23017985842263203,0.0011783254937129655
1516,450,0.07082445763909595,0.0002672897017648168,1.2630615512341096e13,3.27057446330149e10,2.0868478465426257e9,3.789037488225367e13,0.23017948732706184,0.0012028036579416757
1517,450,0.07087431817546871,0.0003637120211301501,1.2663353213585328e13,3.2769671836831146e10,2.089577036406175e9,3.7988548629270305e13,0.23034153407027333,0.0016367040950856756
1518,450,0.07087431817546871,0.0003637120211301501,1.2696154883833328e13,3.2833682590014294e10,2.0923080215730605e9,3.808691389751624e13,0.23034153407027333,0.0016367040950856756
1519,450,0.07106300864901609,0.00023234346616519616,1.272902060666531e13,3.2897776944963837e10,2.0950408019577544e9,3.818547093361575e13,0.2309547781093023,0.0010455455977433827
1520,450,0.07106286977535164,0.00023226167893880377,1.2761950465641076e13,3.296195495546289e10,2.0977753775993357e9,3.828421998658222e13,0.23095432676989286,0.001045177555224617
1521,450,0.07103703322015086,0.00022133490887055011,1.2794944544485326e13,3.302621667405436e10,2.100511748427828e9,3.8383161303543875e13,0.23087035796549027,0.0009960070899174755
1522,450,0.07103703322015086,0.00022133490887055011,1.2828002926917326e13,3.309056215351761e10,2.1032499143950982e9,3.8482295132214266e13,0.23087035796549027,0.0009960070899174755
1523,450,0.07103693609410111,0.0002446147022268472,1.286112569673312e13,3.3154991446793865e10,2.1059898754687176e9,3.858162172069486e13,0.2308700423058286,0.0011007661600208123
1524,450,0.07103703557550765,0.00022263533690124009,1.2894312937765328e13,3.3219504606750168e10,2.1087316316109612e9,3.868114131714686e13,0.23087036562039986,0.0010018590160555804
1525,450,0.07103703322015086,0.00022133490887055011,1.2927564733917326e13,3.3284101686238655e10,2.111475182783456e9,3.878085416984917e13,0.23087035796549027,0.0009960070899174755
1526,450,0.07106286977535164,0.00023226167893880377,1.2960881169121076e13,3.334878273803656e10,2.114220528942503e9,3.8880760527146836e13,0.23095432676989286,0.001045177555224617
1527,450,0.07103693609410111,0.0002446147022268472,1.299426232740512e13,3.3413547815143196e10,2.1169676700654283e9,3.898086063784799e13,0.2308700423058286,0.0011007661600208123
1528,450,0.07003885934214765,0.000227863093237844,1.3027708292785871e13,3.347839697245943e10,2.1197166063009505e9,3.908115475396757e13,0.22762629286197988,0.001025383919570298
1529,450,0.0701813381573574,0.00034431666086933457,1.3061219149387096e13,3.354333025796737e10,2.122467337178792e9,3.918164311677547e13,0.22808934901141156,0.0015494249739120055
1530,450,0.07018121967331578,0.000344363337168752,1.3094794981362895e13,3.360834772736137e10,2.1252198629219747e9,3.928232597981489e13,0.2280889639382763,0.001549635017259384
1531,450,0.06983033181909196,0.00025403819607168476,1.3128435872912348e13,3.3673449433872227e10,2.1279741835328524e9,3.938320359293581e13,0.22694857841204885,0.0011431718823225814
1532,450,0.06983033181909196,0.00025403819607168476,1.3162141908320348e13,3.373863542865336e10,2.1307302988287194e9,3.9484276202849516e13,0.22694857841204885,0.0011431718823225814
1533,450,0.06966224917277804,3.5356663619018954e-6,1.3195913171883662e13,3.3803905765609188e10,2.1334882088753488e9,3.9585544060789125e13,0.22640230981152862,1.591049862855853e-5
1534,450,0.06966224917277804,3.5356663619018954e-6,1.3229749747979662e13,3.3869260496690155e10,2.1362479135635521e9,3.968700741504663e13,0.22640230981152862,1.591049862855853e-5
1535,450,0.07003810726607462,0.0002824771191891692,1.3263651721024484e13,3.3934699674120678e10,2.139009412810629e9,3.978866651451554e13,0.22762384861474252,0.0012711470363512614
1536,450,0.06996840925934748,0.00028906607466876926,1.329761917552233e13,3.4000223352444965e10,2.1417727067429004e9,3.9890521611867445e13,0.22739733009287932,0.0013007973360094616
1537,450,0.06983056616155434,0.00028774298289490946,1.3331652195912672e13,3.4065831583471664e10,2.1445377952424614e9,3.999257295574238e13,0.2269493400250516,0.0012948434230270925
1538,450,0.0682896015384129,0.00024377596213586306,1.3365750866875479e13,3.4131524422840088e10,2.1473046785340576e9,4.009482080079291e13,0.22194120499984193,0.0010969918296113838
1539,450,0.07003810726607462,0.0002824771191891692,1.3399915272968484e13,3.4197301912649303e10,2.1500733556389394e9,4.019726538063632e13,0.22762384861474252,0.0012711470363512614
1540,450,0.06948417783386007,0.00030042897709615837,1.3434145498957396e13,3.426316411808978e10,2.1528438276337824e9,4.029990696533606e13,0.22582357796004524,0.0013519303969327127
1541,450,0.06948417783386007,0.00030042897709615837,1.3468441629493396e13,3.432911108531897e10,2.1556160939037495e9,4.040274579523982e13,0.22582357796004524,0.0013519303969327127
1542,450,0.06948417783386007,0.00030042897709615837,1.3502803749405396e13,3.4395142868176476e10,2.158390154518077e9,4.050578212285586e13,0.22582357796004524,0.0013519303969327127
1543,450,0.06940526345873498,0.0005993570552187098,1.3537231943494523e13,3.446125951940233e10,2.1611660094477086e9,4.0609016199194734e13,0.22556710624088866,0.0026971067484841942
1544,450,0.0690031313680013,9.216045480959268e-5,1.3571726296726008e13,3.452746109211659e10,2.1639436587061553e9,4.071244827591978e13,0.22426017694600425,0.00041472204664316705
1545,450,0.06881269505366856,0.00018220049433718293,1.3606286894026926e13,3.459374763762425e10,2.166723102134719e9,4.081607860206317e13,0.22364125892442283,0.0008199022245173232
1546,450,0.06854044198056486,0.00018542608619936214,1.364091382034112e13,3.466011920911252e10,2.1695043397520638e9,4.0919907429835266e13,0.2227564364368358,0.0008344173878971296
1547,450,0.06802797489850133,0.00043969584248304853,1.3675607160791045e13,3.472657585942902e10,2.1722873715439973e9,4.102393501094045e13,0.22109091842012935,0.0019786312911737186
1548,450,0.06869006315828274,0.0003405326938007488,1.3710367000426594e13,3.479311763790989e10,2.1750721971910405e9,4.112816159179388e13,0.22324270526441892,0.0015323971221033695
1549,450,0.06869137753859714,0.00034016561792340956,1.3745193424444822e13,3.485974460111438e10,2.1778588170087824e9,4.1232587430335305e13,0.2232469770004407,0.001530745280655343
1550,450,0.06716060264963059,0.00036244443439281985,1.3780086518039184e13,3.492645680342546e10,2.1806472311235423e9,4.1337212781275875e13,0.2182719586112994,0.0016309999547676893
1551,450,0.06716009685631705,0.00036494510755025623,1.3815046366478318e13,3.4993254290468e10,2.1834374388898463e9,4.1442037885537984e13,0.2182703147830304,0.001642252983976153
1552,450,0.0671601152700278,0.0003648554658910426,1.385007305507035e13,3.506013711805788e10,2.186229440562918e9,4.154706300040879e13,0.21827037462759036,0.0016418495965096918
1553,450,0.0666652577605137,6.656195188012629e-5,1.3885166669166682e13,3.51271053396842e10,2.18902323619444e9,4.1652288379650375e13,0.21666208772166953,0.0002995287834605683
1554,450,0.06666468514984022,6.624602254860779e-5,1.3920327294221709e13,3.5194159005552475e10,2.1918188255454926e9,4.1757714271902305e13,0.21666022673698074,0.00029810710146873504
1555,450,0.06803025865700632,0.00010492715932135989,1.3955555015699646e13,3.526129816609169e10,2.1946162084011126e9,4.186334092635343e13,0.22109834063527053,0.0004721722169461195
1556,450,0.06803010801984219,0.00010408601508841726,1.399084991909139e13,3.532852287969079e10,2.197415385247051e9,4.196916860506865e13,0.22109785106448712,0.00046838706789787765
1557,450,0.06716094722162097,0.00021322989999221742,1.4026212089984111e13,3.539583319759107e10,2.200216355940647e9,4.207519755883848e13,0.21827307847026817,0.0009595345499649783
1558,450,0.06723543693657852,0.000930739119456056,1.406164161402729e13,3.546322916806042e10,2.203019120074942e9,4.218142803384457e13,0.21851517004388019,0.004188326037552252
1559,450,0.06716162492649144,0.0002592638781899678,1.4097138576881176e13,3.553071084586899e10,2.2058236778368487e9,4.228786028685516e13,0.2182752810110972,0.0011666874518548552
1560,450,0.0677600546804854,0.0006783911908409129,1.4132703064287338e13,3.55982782814113e10,2.2086300289953213e9,4.239449456776219e13,0.22022017771157756,0.003052760358784108
1561,450,0.06764444502474679,0.00023245971391387676,1.4168335162060754e13,3.566593153007053e10,2.211438173790392e9,4.250133113458502e13,0.21984444633042705,0.0010460687126124454
1562,450,0.06698250908553073,0.0004660864255706318,1.4204034955976496e13,3.5733670643682976e10,2.214248112129519e9,4.260837023991459e13,0.21769315452797489,0.002097388915067843
1563,450,0.06690180662407855,0.00036711552511822635,1.4239802531983807e13,3.580149567198643e10,2.217059843752543e9,4.2715612133019625e13,0.21743087152825527,0.0016520198630320185
1564,450,0.06643286050750138,0.00014429463247498373,1.427563797597197e13,3.586940666932694e10,2.219873368797304e9,4.282305707081416e13,0.2159067966493795,0.0006493258461374268
1565,450,0.06661798027289478,0.00025319363521703053,1.4311541373982164e13,3.593740368559391e10,2.222688687013069e9,4.293070530312819e13,0.21650843588690805,0.0011393713584766374
1566,450,0.06708369134867098,6.696346099488437e-5,1.4347512812045123e13,3.600548677377833e10,2.2255057984248857e9,4.303855708498293e13,0.2180219968831807,0.0003013355744769797
1567,450,0.06645005895510153,0.0001285106166055603,1.4383552376241195e13,3.607365598908011e10,2.228324703248809e9,4.31466126751093e13,0.21596269160408,0.0005782977747250214
1568,450,0.06659400353987621,0.00010279864045514842,1.4419660152733662e13,3.614191137948759e10,2.2311454010741935e9,4.3254872320786266e13,0.2164305115045977,0.00046259388204816787
1569,450,0.06642139386074064,0.000109605910455772,1.4455836227768533e13,3.62102529995286e10,2.2339678920619884e9,4.336333627991974e13,0.21586953004740708,0.000493226597050974
1570,450,0.06666359192683662,5.377137827744809e-6,1.4492080687523871e13,3.627868089968747e10,2.2367921760219235e9,4.347200480419532e13,0.216656673762219,2.419712022485164e-5
1571,450,0.0672409314530257,0.0005468977237512739,1.4528393618326879e13,3.634719513220056e10,2.239618252915662e9,4.358087814817225e13,0.21853302722233353,0.0024610397568807325
1572,450,0.06723979564239002,0.0005470921371760653,1.456477510657295e13,3.641579575117314e10,2.242446122875063e9,4.3689956569565016e13,0.21852933583776757,0.002461914617292294
1573,450,0.06724070255411915,0.0005481429094176462,1.4601225238654482e13,3.6484482807349945e10,2.245275785734502e9,4.37992403208875e13,0.21853228330088725,0.0024666430923794076
1574,450,0.06724078462201119,0.0005482203789853313,1.4637744101014623e13,3.655325635275879e10,2.248107241443537e9,4.3908729656877305e13,0.21853255002153638,0.0024669917054339907
1575,450,0.06753732970365393,0.00040952765934462927,1.4674331780198506e13,3.662211643873874e10,2.2509404898941135e9,4.401842483126736e13,0.2194963215368753,0.0018428744670508316
1576,450,0.06724078462201119,0.0005482203789853313,1.4710988362758623e13,3.6691063119259315e10,2.2537755312044067e9,4.412832610223604e13,0.21853255002153638,0.0024669917054339907
1577,450,0.06726360789445351,0.0005643982360108348,1.4747713935317293e13,3.676009644424793e10,2.2566123651481476e9,4.423843372157837e13,0.21860672565697392,0.0025397920620487567
1578,450,0.065321553142743,0.0005778642466461254,1.478450858456288e13,3.682921647070658e10,2.259450992110809e9,4.434874795266197e13,0.21229504771391475,0.002600389109907564
1579,450,0.06532178909092058,0.0005722733626402826,1.4821372397195307e13,3.6898423241930466e10,2.2622914112915816e9,4.445926903689411e13,0.2122958145454919,0.0025752301318812715
1580,450,0.06540374044740499,8.693153324284848e-5,1.4858305459991836e13,3.696771681394446e10,2.2651336229968395e9,4.4569997236388984e13,0.21256215645406623,0.00039119189959281814
1581,450,0.06489341015301076,0.0006086134293352234,1.4895307859763125e13,3.703709724008246e10,2.2679776272918735e9,4.4680932809088586e13,0.21090358299728496,0.0027387604320085056
1582,450,0.06486567456722739,0.0006173454341812116,1.4932379683411941e13,3.71065645698974e10,2.2708234239298563e9,4.479207600693419e13,0.210813442343489,0.0027780544538154525
1583,450,0.06540004689404635,0.0005956067510332623,1.4969521017896176e13,3.717611885505733e10,2.2736710128394966e9,4.490342708543735e13,0.21255015240565064,0.00268023037964968
1584,450,0.06540005164048868,0.0005960109153690663,1.5006731950144182e13,3.724576014977808e10,2.276520394172617e9,4.5014986304481984e13,0.2125501678315882,0.002682049119160798
1585,450,0.0654001246832066,0.0005960966590328352,1.5044012567216305e13,3.731548850470735e10,2.2793715677746043e9,4.512675391824342e13,0.21255040522042146,0.0026824349656477584
1586,450,0.06540005652758181,0.0005970455075746191,1.5081362956192186e13,3.7385303971636314e10,2.2822245335909176e9,4.523873018293892e13,0.21255018371464088,0.0026867047840857857
1587,450,0.06547471238624421,0.00066997609653216,1.511878320421467e13,3.7455206602169846e10,2.285079291551748e9,4.5350915354627164e13,0.21279281525529367,0.0030148924343947198
1588,450,0.06513736898432321,0.00031953025949595505,1.5156273398458812e13,3.752519644913742e10,2.2879358416984215e9,4.54633096915357e13,0.21169644919905042,0.0014378861677317978
1589,450,0.06502660124072449,0.00030887361265894905,1.519383362619059e13,3.759527356285399e10,2.2907941838480988e9,4.557591344791603e13,0.21133645403235457,0.0013899312569652707
1590,450,0.06513736898432321,0.00031953025949595505,1.5231463974690812e13,3.766543799505074e10,2.29365431794899e9,4.5688726880516914e13,0.21169644919905042,0.0014378861677317978
1591,450,0.06488083941444614,0.0005895465387757487,1.5269164531309852e13,3.773568979870049e10,2.2965162440537214e9,4.5801750248246805e13,0.21086272809694995,0.002652959424490869
1592,450,0.0648923201856094,0.0006845482733934353,1.530693538343288e13,3.780602902409474e10,2.29937996198968e9,4.5914983805821305e13,0.21090004060323056,0.003080467230270459
1593,450,0.06488083941444614,0.0005895465387757487,1.5344776618517852e13,3.787645572352242e10,2.3022454717558165e9,4.6028427811343484e13,0.21086272809694995,0.002652959424490869
1594,450,0.0649421692848216,0.0006768190980980054,1.5382688324053648e13,3.794696994839462e10,2.305112773273031e9,4.614208252166025e13,0.2110620501756702,0.0030456859414410243
1595,450,0.06499987025049217,0.0009667831368634303,1.5420670587589816e13,3.801757175048547e10,2.3079818664971395e9,4.625594819435823e13,0.21124957831409955,0.004350524115885436
1596,450,0.06433069401924027,8.451695848890869e-5,1.545872349676001e13,3.808826118300139e10,2.3108527515210667e9,4.637002508949469e13,0.20907475556253088,0.0003803263132000891
1597,450,0.06421500133658936,0.00046656896744999327,1.5496847139210467e13,3.8159038294663605e10,2.3137254280253344e9,4.64843134599787e13,0.20869875434391544,0.0020995603535249696
1598,450,0.06424191337820473,0.0004727985631809428,1.5535041602600201e13,3.8229903137948456e10,2.3165998960403943e9,4.659881356505961e13,0.20878621847916537,0.0021275935343142427
1599,450,0.06421834505721793,0.00031499576896679973,1.5573306974728625e13,3.830085576480108e10,2.3194761555428467e9,4.671352566318258e13,0.20870962143595828,0.0014174809603505988
1600,450,0.06412352127162216,0.000255682868465816,1.561164334343953e13,3.837189622676896e10,2.322354206475691e9,4.682845001230487e13,0.208401444132772,0.001150572908096172
1601,450,0.06421741136424924,0.000132079320175702,1.5650050796495363e13,3.84430245747772e10,2.3252340487323947e9,4.6943586869652516e13,0.20870658693381006,0.000594356940790659
1602,450,0.06412352127162216,0.000255682868465816,1.568852942190353e13,3.851424086110574e10,2.3281156823222494e9,4.705893649463288e13,0.208401444132772,0.001150572908096172
1603,450,0.06412352127162216,0.000255682868465816,1.572707930756753e13,3.858554513659119e10,2.3309991071343937e9,4.717449914459862e13,0.208401444132772,0.001150572908096172
1604,450,0.06412351081644152,0.00025650300498419876,1.5765700541519512e13,3.865693745285967e10,2.3338843231256113e9,4.729027507827393e13,0.20840141015343494,0.0011542635224288944
1605,450,0.06355192159280906,0.0009527383406981449,1.5804393211800107e13,3.8728417862532135e10,2.336771330333475e9,4.740626455621403e13,0.20654374517662946,0.004287322533141652
1606,450,0.06421728501918486,0.0003638157218686287,1.584315740658269e13,3.879998641312869e10,2.339660128384853e9,4.752246783067518e13,0.2087061763123508,0.0016371707484088291
1607,450,0.0634368430912488,0.00023482237779197957,1.5881993214055766e13,3.887164316176831e10,2.342550717693411e9,4.763888516986794e13,0.20616974004655864,0.0010567007000639081
1608,450,0.06311742449206208,0.00046057899850615244,1.5920900722327773e13,3.89433881556643e10,2.3454430978493824e9,4.775551682601264e13,0.20513162959920175,0.002072605493277686
1609,450,0.06253352525629202,0.0005485766404177762,1.5959880019765904e13,3.9015221447704384e10,2.34833726892669e9,4.787236306060745e13,0.20323395708294906,0.002468594881879993
1610,450,0.06294527511192882,0.0005764680065567518,1.599893119466641e13,3.90871430864983e10,2.351233230634831e9,4.7989424128381516e13,0.20457214411376867,0.002594106029505383
1611,450,0.06294768382265503,0.0005750675530980849,1.6038054335430516e13,3.9159153126316826e10,2.354130983165938e9,4.810670029349056e13,0.20457997242362885,0.002587803988941382
1612,450,0.06294527511192882,0.0005764680065567518,1.607724953040241e13,3.923125161754858e10,2.3570305263835287e9,4.822419181395848e13,0.20457214411376867,0.002594106029505383
1613,450,0.06272688567323945,6.33053158470883e-5,1.6116516868136129e13,3.9303438611883316e10,2.3599318602656794e9,4.834189894995121e13,0.2038623784380282,0.0002848739213118974
1614,450,0.06285110699951149,5.857480881161885e-6,1.6155856437163514e13,3.9375714159319214e10,2.3628349846417704e9,4.845982195906649e13,0.20426609774841234,2.635866396522848e-5
1615,450,0.06343707523960465,5.600383319510991e-5,1.619526832601637e13,3.944807831078627e10,2.365739899428543e9,4.8577961100646305e13,0.2061704945287151,0.0002520172493779946
1616,450,0.06256805652471079,0.0005355331888863163,1.6234752623320725e13,3.9520531121569725e10,2.3686466049089212e9,4.869631664134496e13,0.20334618370531005,0.0024098993499884237
1617,450,0.06269994549901817,0.0005830267730645988,1.6274309417800947e13,3.9593072637542786e10,2.371555100575663e9,4.881488883236479e13,0.20377482287180904,0.0026236204787906947
1618,450,0.06324160295134362,0.00044365414690616944,1.6313938798195088e13,3.9665702911090706e10,2.374465386470997e9,4.8933677935861625e13,0.20553520959186677,0.0019964436610777625
1619,450,0.06270674972287535,0.00015624233943492338,1.6353640853253783e13,3.973842199650828e10,2.377377462798836e9,4.905268421735259e13,0.2037969365993449,0.0007030905274571552
1620,450,0.06270674910006235,0.00015600849130614552,1.6393415671813783e13,3.981122994139808e10,2.3802913291986704e9,4.917190793139051e13,0.20379693457520265,0.0007020382108776548
1621,450,0.06184984630857479,0.0002083184147463322,1.6433263342755242e13,3.9884126799794914e10,2.383206985857481e9,4.929134934334818e13,0.20101200050286808,0.0009374328663584949
1622,450,0.06184984630857479,0.0002083184147463322,1.6473183955051242e13,3.9957112619076324e10,2.386124432400967e9,4.941100870767099e13,0.20101200050286808,0.0009374328663584949
1623,450,0.06184984630857479,0.0002083184147463322,1.6513177597667242e13,4.00301874520757e10,2.38904366891659e9,4.9530886288064086e13,0.20101200050286808,0.0009374328663584949
1624,450,0.06184984630857479,0.0002083184147463322,1.6553244359643242e13,4.0103351349778114e10,2.3919646953374276e9,4.965098234529826e13,0.20101200050286808,0.0009374328663584949
1625,450,0.06335453539391427,0.00018742363206916587,1.6593384330099842e13,4.017660435991243e10,2.394887511324098e9,4.9771297134853695e13,0.20590224003022137,0.0008434063443112464
1626,450,0.061817272409232765,8.543868847517126e-5,1.6633597598099934e13,4.024994654318765e10,2.3978121176314516e9,4.989183093405734e13,0.20090613533000648,0.00038447409813827067
1627,450,0.061818047968513964,8.984692902890717e-5,1.6673884252901248e13,4.032337794067865e10,2.400738513362766e9,5.001258398759616e13,0.20090865589767037,0.00040431118063008226
1628,450,0.061970303215140604,8.622909781063568e-5,1.6714244383752445e13,4.039689860626129e10,2.4036666987010317e9,5.01335565616564e13,0.20140348544920697,0.00038803094014786053
1629,450,0.061970937409452656,8.53774033953618e-5,1.6754678079897527e13,4.047050859145059e10,2.4065966736317644e9,5.025474891870978e13,0.20140554658072113,0.0003841983152791281
1630,450,0.0619705645318088,3.557645969888339e-5,1.6795185430720916e13,4.054420794677329e10,2.409528438059054e9,5.037616131964613e13,0.2014043347283786,0.00016009406864497526
1631,450,0.06197061790280421,8.45914238353381e-5,1.6835766525600982e13,4.061799672304963e10,2.4124619919131017e9,5.049779402605386e13,0.20140450818411368,0.00038066140725902145
1632,450,0.06197060919399404,8.707251569465554e-5,1.6876421453992967e13,4.069187497108123e10,2.415397335124405e9,5.0619647299617586e13,0.20140447988048063,0.0003918263206259499
1633,450,0.061762469987782155,0.00028586170556976266,1.6917150305382338e13,4.076584274208722e10,2.4183344676593637e9,5.0741721402892805e13,0.200728027460292,0.0012863776750639318
1634,450,0.0617116698672073,0.00025865297357372636,1.6957953169311908e13,4.0839900086044754e10,2.421273389383593e9,5.0864016596507836e13,0.20056292706842374,0.0011639383810817686
1635,450,0.061711671474546884,0.0002580044388285673,1.6998830135415912e13,4.091404705390851e10,2.4242141002444487e9,5.09865331428345e13,0.20056293229227737,0.0011610199747285528
1636,450,0.060895486085182304,2.020519581275379e-5,1.7039781293330293e13,4.0988283698223755e10,2.4271566003250933e9,5.1109271307110055e13,0.19791032977684248,9.092338115739205e-5
1637,450,0.060876937235949405,5.057482073244869e-5,1.7080806732754691e13,4.1062610066251366e10,2.430100889266914e9,5.123223134586891e13,0.19785004601683556,0.00022758669329601912
1638,450,0.060876937235949405,5.057482073244869e-5,1.7121906543410691e13,4.113702621030119e10,2.4330469671366696e9,5.135541352427416e13,0.19785004601683556,0.00022758669329601912
1639,450,0.06089361176074494,2.221224382378817e-5,1.7163080815079102e13,4.121153218101148e10,2.4359948338624163e9,5.1478818104836805e13,0.19790423822242106,9.995509720704676e-5
1640,450,0.060876937235949405,5.057482073244869e-5,1.7204329637730691e13,4.1286128029097755e10,2.4389444893802586e9,5.160244535021074e13,0.19785004601683556,0.00022758669329601912
1641,450,0.060895552805428466,1.9925768310002923e-5,1.7245653101114406e13,4.136081380500164e10,2.441895933605186e9,5.1726295523015625e13,0.1979105466176425,8.966595739501315e-5
1642,450,0.06064183647613931,0.0003802686182208855,1.7287051295305656e13,4.143558955993016e10,2.4448491665165305e9,5.18503688870321e13,0.19708596854745278,0.0017112087819939848
1643,450,0.060641833088822615,0.0003802624551217425,1.732852431025765e13,4.1510455343318985e10,2.447804187950724e9,5.197466570339327e13,0.1970859575386735,0.0017111810480478413
1644,450,0.060998034743244306,0.0002116254367680976,1.7370072236016781e13,4.158541120546253e10,2.450760997815209e9,5.209918623478047e13,0.198243612915544,0.0009523144654564392
1645,450,0.060997340764156395,0.00021164725014931947,1.74116951627196e13,4.166045719835065e10,2.453719596159056e9,5.222393074683879e13,0.1982413574835083,0.0009524126256719376
1646,450,0.060997340764156395,0.00021164725014931947,1.74533931804876e13,4.173559337169511e10,2.456679982845435e9,5.234889950160299e13,0.1982413574835083,0.0009524126256719376
1647,450,0.06078274995973024,0.00022978605492968152,1.7495166379530059e13,4.1810819776391235e10,2.459642157836912e9,5.247409276321292e13,0.19754393736912326,0.0010340372471835668
1648,450,0.060997341391343315,0.00021271679532697957,1.7537014850135598e13,4.1886136461490814e10,2.462606120944811e9,5.259951079282643e13,0.19824135952186578,0.0009572255789714081
1649,450,0.05989291060744484,0.0003042344025937938,1.7578938682573816e13,4.196154348107127e10,2.4655718723986783e9,5.2725153860292125e13,0.19465195947419572,0.0013690548116720722
1650,450,0.05989291060744484,0.0003042344025937938,1.7620937967221816e13,4.203704088039632e10,2.4685394116994934e9,5.285102222069688e13,0.19465195947419572,0.0013690548116720722
1651,450,0.05989291060744484,0.0003042344025937938,1.7663012794477816e13,4.2112628712128914e10,2.4715087389629807e9,5.297711614178036e13,0.19465195947419572,0.0013690548116720722
1652,450,0.059804356406629816,0.00020648649975920069,1.77051632548071e13,4.218830702677024e10,2.47447985412776e9,5.310343588777483e13,0.1943641583215469,0.0009291892489164031
1653,450,0.05993847605989756,0.0002349720607963384,1.7747389438699617e13,4.226407587395752e10,2.477452757061491e9,5.3229981721629836e13,0.19480004719466706,0.0010573742735835228
1654,450,0.059893072138496775,0.00028503925609879403,1.7789691436750137e13,4.2339935304797165e10,2.4804274477562847e9,5.33567539088747e13,0.19465248445011452,0.0012826766524445731
1655,450,0.06010881464186944,0.00015379897157709235,1.7832069339502008e13,4.241588536860793e10,2.483403926058383e9,5.34837527122704e13,0.19535364758607568,0.0006920953720969156
1656,450,0.06010881464186944,0.00015379897157709235,1.7874523237686008e13,4.249192611660032e10,2.4863821919705358e9,5.361097839779086e13,0.19535364758607568,0.0006920953720969156
1657,450,0.059902787543276735,0.00019519879162574816,1.7917053222014863e13,4.256805759894439e10,2.489362245412381e9,5.373843122987157e13,0.19468405951564938,0.0008783945623158667
1658,450,0.0601347516753685,0.0001301690461171616,1.795965938315423e13,4.264427986445131e10,2.4923440861932397e9,5.386611147089299e13,0.19543794294494762,0.0005857607075272272
1659,450,0.059803702725952396,0.0003518037617262172,1.8002341812005664e13,4.272059296535764e10,2.49532771440537e9,5.399401938900508e13,0.19436203385934528,0.0015831169277679773
1660,450,0.05962507592611351,7.231162192460462e-5,1.8045100599381695e13,4.279699695027872e10,2.498313129847527e9,5.412215524651237e13,0.19378149675986892,0.0003254022986607208
1661,450,0.05962507592611351,7.231162192460462e-5,1.8087935836213695e13,4.2873491869239784e10,2.501300332431772e9,5.425051930818788e13,0.19378149675986892,0.0003254022986607208
1662,450,0.0598037063761923,0.00035143176571969525,1.8130847613453668e13,4.295007777229987e10,2.5042893220770903e9,5.437911183904341e13,0.19436204572262497,0.0015814429457386286
1663,450,0.05962507592611351,7.231162192460462e-5,1.8173836022101695e13,4.302675471062427e10,2.507280098797671e9,5.4507933106125414e13,0.19378149675986892,0.0003254022986607208
1664,450,0.05969970339708524,0.00010413161869381323,1.8216901153236863e13,4.310352273293235e10,2.5102726624031897e9,5.4636983372444016e13,0.19402403604052704,0.00046859228412215954
1665,450,0.05962507499195325,7.218173324296933e-5,1.826004309794969e13,4.318038189005267e10,2.513267012882054e9,5.476626290478494e13,0.19378149372384806,0.000324817799593362
1666,450,0.05969970339708524,0.00010413161869381323,1.8303261947412863e13,4.325733223131359e10,2.516263150099999e9,5.489577196750058e13,0.19402403604052704,0.00046859228412215954
1667,450,0.059675832696745576,0.00010459859597862931,1.834655779282018e13,4.333437380716428e10,2.519261074016883e9,5.502551082703027e13,0.1939464562644231,0.0004706936819038319
1668,450,0.05962507592611351,7.231162192460462e-5,1.8389930725453695e13,4.34115066673569e10,2.522260784536952e9,5.515547974873924e13,0.19378149675986892,0.0003254022986607208
1669,450,0.05862944450511115,0.00025199872036842027,1.843338083659604e13,4.34887308636778e10,2.5252622817325025e9,5.5285679001661836e13,0.19054569464161125,0.0011339942416578911
1670,450,0.058966036998662576,0.0005445063792949316,1.8476908217641055e13,4.356604644123266e10,2.528265565129701e9,5.541610884352586e13,0.19163962024565337,0.002450278706827192
1671,450,0.05927055892733093,0.0005655634405620641,1.8520512959952137e13,4.36434534526872e10,2.5312706348797894e9,5.554676954518408e13,0.1926293165138255,0.0025450354825292884
1672,450,0.05863029896977202,0.0002899759155606946,1.8564195155045414e13,4.3720951949744225e10,2.5342774910540977e9,5.567766137590127e13,0.19054847165175906,0.0013048916200231256
1673,450,0.05863029896977202,0.0002899759155606946,1.8607954894381414e13,4.379854197886068e10,2.537286133292672e9,5.580878459623421e13,0.19054847165175906,0.0013048916200231256
1674,450,0.058261942469913466,2.0676445938530348e-5,1.8651792269521523e13,4.38762235918793e10,2.540296561683772e9,5.5940139476042125e13,0.18935131302721878,9.304400672338656e-5
1675,450,0.058419292118948,0.0004549624925424688,1.869570737209307e13,4.395399683665945e10,2.5433087759868927e9,5.607172627850561e13,0.189862699386581,0.0020473312164411093
1676,450,0.05854852717115673,0.00012387129530891746,1.873970029374624e13,4.403186176404706e10,2.5463227762148986e9,5.620354527209334e13,0.19028271330625937,0.0005574208288901286
1677,450,0.05850234697143163,0.0007862579721927693,1.878377112617708e13,4.410981842398118e10,2.5493385622950997e9,5.633559672387216e13,0.1901326276571528,0.0035381608748674617
1678,450,0.05850220792343279,0.0007904575411269155,1.8827919961176816e13,4.418786686566851e10,2.552356134114913e9,5.6467880899766664e13,0.19013217575115657,0.0035570589350711196
1679,450,0.05850230124818,0.0007884437528624874,1.887214689052099e13,4.426600713879604e10,2.5553754915889816e9,5.660039806673262e13,0.19013247905658498,0.0035479968878811934
1680,450,0.05760538183115195,0.0006107703513106699,1.8916452006127977e13,4.4344239294795845e10,2.5583966347815914e9,5.673314849478076e13,0.18721749095124385,0.0027484665808980143
1681,450,0.05760523803490215,0.0006109375878345309,1.896083539979973e13,4.44225633795126e10,2.5614195632987175e9,5.6866132444645375e13,0.18721702361343198,0.002749219145255389
1682,450,0.05760523803490215,0.0006109375878345309,1.900529716354373e13,4.450097944432114e10,2.564444277203823e9,5.699935018654614e13,0.18721702361343198,0.002749219145255389
1683,450,0.05839626017213816,0.0006848363236360393,1.9049837389340746e13,4.457948753708372e10,2.567470776273937e9,5.7132801984894414e13,0.18978784555944903,0.0030817634563621767
1684,450,0.05761494642366086,0.0005889256020016719,1.9094456169288402e13,4.465808771214788e10,2.5704990608179445e9,5.72664881153367e13,0.18724857587689778,0.002650165209007524
1685,450,0.057590323781669464,0.0006170021193268314,1.913915359547825e13,4.4736780014141624e10,2.5735291303517265e9,5.7400408837008664e13,0.18716855229042575,0.0027765095369707412
1686,450,0.05760538183115195,0.0006107703513106699,1.9183929760071977e13,4.481556449396009e10,2.5765609849064474e9,5.753456441995264e13,0.18721749095124385,0.0027484665808980143
1687,450,0.05767289140020575,0.0004513758641329236,1.9228784755211836e13,4.489444120096286e10,2.5795946243897777e9,5.766895513178791e13,0.18743689705066868,0.002031191388598156
1688,450,0.057148659473158725,0.0003670251364634933,1.927371867322155e13,4.497341018581833e10,2.5826300488146396e9,5.780358124240638e13,0.18573314328776586,0.0016516131140857197
1689,450,0.057148659473158725,0.0003670251364634933,1.931873160636555e13,4.505247149556981e10,2.585667257904019e9,5.793844301570867e13,0.18573314328776586,0.0016516131140857197
1690,450,0.057035238894638976,0.0003270716629632383,1.9363823647004086e13,4.5131625180821365e10,2.588706251671902e9,5.807354072183638e13,0.18536452640757667,0.0014718224833345723
1691,450,0.05714864582694053,0.000367253561037029,1.9408994887533527e13,4.521087129014756e10,2.591747029968438e9,5.82088746275918e13,0.1857330989375567,0.0016526410246666305
1692,450,0.057145483391152725,0.0003566814238781446,1.945424542040816e13,4.52902098734917e10,2.5947895927576776e9,5.834444500228075e13,0.18572282102124635,0.0016050664074516506
1693,450,0.057272323203371486,7.847080766073125e-5,1.9499575338105105e13,4.536964097956465e10,2.5978339399057508e9,5.848025211325543e13,0.18613505041095732,0.0003531186344732906
1694,450,0.05766357731595704,0.0007263864383205247,1.9544984733202656e13,4.544916465725352e10,2.600880071289133e9,5.861629622826491e13,0.1874066262768604,0.003268738972442361
1695,450,0.05613717935314744,0.00013492993818739067,1.9590473698287297e13,4.552878096021117e10,2.603927987187953e9,5.87525776235052e13,0.18244583289772917,0.000607184721843258
1696,450,0.056068686187805736,0.00011099712847753877,1.963604232599436e13,4.560848993064431e10,2.606977686937604e9,5.888909655550031e13,0.18222323011036864,0.0004994870781489245
1697,450,0.056135972689653806,0.00013178894155600502,1.968169070905324e13,4.5688291620358795e10,2.610029170664734e9,5.902585329749477e13,0.18244191124137488,0.0005930502370020225
1698,450,0.05737573740663429,9.429646480868525e-5,1.9727418940177574e13,4.5768186076307625e10,2.6130824381031384e9,5.916284811453918e13,0.18647114657156144,0.00042433409163908364
1699,450,0.05737394917471395,9.551500567333941e-5,1.977322711215852e13,4.5848173352443504e10,2.6161374895521736e9,5.930008128394148e13,0.18646533481782035,0.00042981752553002735
1700,450,0.05703519961612624,0.0003587671538767028,1.981911531785993e13,4.5928253495939804e10,2.6191943247660284e9,5.943755307138245e13,0.1853643987524103,0.0016144521924451626
1701,450,0.05703519961612624,0.0003587671538767028,1.986508365013993e13,4.600842655439486e10,2.622252943537796e9,5.9575263743477734e13,0.1853643987524103,0.0016144521924451626
1702,450,0.05703519961612624,0.0003587671538767028,1.991113220195593e13,4.608869257745193e10,2.6253133458246083e9,5.971321357048833e13,0.1853643987524103,0.0016144521924451626
1703,450,0.05703519961612624,0.0003587671538767028,1.995726106629993e13,4.616905161403233e10,2.628375531528225e9,5.9851402821584836e13,0.1853643987524103,0.0016144521924451626
1704,450,0.056930360567442384,0.0002884538991285712,2.000347033616917e13,4.624950371324386e10,2.6314395005676284e9,5.998983176645379e13,0.18502367184418775,0.0012980425460785705
1705,450,0.056840995712768114,0.0002819990946419295,2.0049760104760652e13,4.63300489236993e10,2.6345052528230696e9,6.012850067391704e13,0.18473323606649636,0.0012689959258886828
1706,450,0.05536974846405924,0.00013586099135925634,2.0096130465088586e13,4.6410687297056816e10,2.637572788422249e9,6.026740981848035e13,0.17995168250819252,0.0006113744611166536
1707,450,0.05537008547551556,0.0001345886700435256,2.014258151040116e13,4.649141887635057e10,2.640642106801687e9,6.040655945959002e13,0.17995277779542557,0.0006056490151958652
1708,450,0.055369735443037665,0.0001352074462994608,2.0189113333928562e13,4.657224371332906e10,2.6437132081001124e9,6.054594987208253e13,0.17995164018987242,0.0006084335083475736
1709,450,0.055369735443037665,0.0001352074462994608,2.0235726028936562e13,4.665316185673241e10,2.646786092216428e9,6.0685581325716516e13,0.17995164018987242,0.0006084335083475736
1710,450,0.05694926316931914,0.0002195818017853028,2.0282419688745574e13,4.673417335206848e10,2.6498607587927146e9,6.082545408474825e13,0.1850851053002872,0.0009881181080338627
1711,450,0.055917405040577746,6.126199328678497e-5,2.032919440680005e13,4.681527825653222e10,2.6529372084089417e9,6.09655684339106e13,0.18173156638187768,0.0002756789697905324
1712,450,0.0568848683340806,0.0003053430209309819,2.037605027641148e13,4.689647660938682e10,2.656015440210444e9,6.110592462695345e13,0.18487582208576195,0.0013740435941894185
1713,450,0.056608107844315025,0.00039616705288771537,2.0422987391178793e13,4.6977768465873856e10,2.6590954546248603e9,6.124652294544431e13,0.18397635049402383,0.0017827517379947191
1714,450,0.055167453846832755,0.0008687984675409936,2.0470005844524055e13,4.705915387437705e10,2.662177251528175e9,6.138736365934589e13,0.17929422500220646,0.0039095931039344715
1715,450,0.05516758294669322,0.0008699383640316549,2.0517105730092266e13,4.7140632878222496e10,2.6652608304068885e9,6.1528447029742414e13,0.17929464457675295,0.003914722638142447
1716,450,0.055167453846832755,0.0008687984675409936,2.0564287141492055e13,4.722220552883924e10,2.6683461913842664e9,6.166977333211901e13,0.17929422500220646,0.0039095931039344715
1717,450,0.05545911593058195,5.6508032687501396e-5,2.06115501724093e13,4.730387187415722e10,2.671433334315705e9,6.181134283596071e13,0.18024212677439133,0.0002542861470937563
1718,450,0.0551653828354301,0.0001366058545194922,2.065889491650745e13,4.738563196436769e10,2.6745222592227407e9,6.195315581492647e13,0.17928749421514784,0.0006147263453377149
1719,450,0.05516537668042855,0.00013645653388226698,2.0706321467595438e13,4.746748584616195e10,2.677612965866341e9,6.2095212536596805e13,0.1792874742113928,0.0006140544024702014
1720,450,0.055649317454241905,0.0009304897890560437,2.075382991945875e13,4.754943356753994e10,2.6807054541022315e9,6.223751327105596e13,0.18086028172628618,0.004187204050752197
1721,450,0.05497775664376103,0.00031110295478750053,2.080142036601057e13,4.763147518023231e10,2.6837997241083183e9,6.238005829501797e13,0.17867770909222336,0.0013999632965437524
1722,450,0.05497790787523663,0.00031077610611994385,2.0849092901146832e13,4.77136107288516e10,2.6868957754641047e9,6.252284787289447e13,0.17867820059451905,0.0013984924775397474
1723,450,0.054977907558134045,0.00031069781208204416,2.089684761881083e13,4.7795840263077835e10,2.689993608176451e9,6.266588227815169e13,0.17867819956393566,0.0013981401543691988
1724,450,0.05497774008741581,0.00031423127914298693,2.094468461301854e13,4.787816383119098e10,2.6930932221374564e9,6.280916178191657e13,0.17867765528410137,0.0014140407561434411
1725,450,0.05466652878349297,0.00026478778684968247,2.0992603977822863e13,4.796058148206137e10,2.6961946172883043e9,6.2952686656512734e13,0.17766621854635214,0.001191545040823571
1726,450,0.054802643116023064,0.00021500159775067208,2.104060580734356e13,4.804309326239112e10,2.699297793399746e9,6.30964571705734e13,0.17810859012707497,0.0009675071898780244
1727,450,0.054802643116023064,0.00021500159775067208,2.108869019573556e13,4.8125699221529236e10,2.7024027504546523e9,6.3240473597550016e13,0.17810859012707497,0.0009675071898780244
1728,450,0.05479982623045739,0.000495852719564472,2.1136857237193945e13,4.820839940735918e10,2.7055094883205776e9,6.338473620846697e13,0.17809943524898653,0.002231337238040124
1729,450,0.053528368569218845,0.0006339501811443143,2.1185107025939945e13,4.8291193870512215e10,2.70861800708754e9,6.352924527936507e13,0.17396719784996126,0.002852775815149414
1730,450,0.053528368569218845,0.0006339501811443143,2.1233439656339945e13,4.837408265405745e10,2.711728306248272e9,6.3674001072991164e13,0.17396719784996126,0.002852775815149414
1731,450,0.05352840836796468,0.0006347894723200635,2.1281855222692008e13,4.845706580856239e10,2.7148403858891206e9,6.381900386557959e13,0.1739673271958852,0.0028565526254402855
1732,450,0.05352981955520225,0.0006303598768767436,2.133035381942244e13,4.8540143382049866e10,2.717954245898243e9,6.396425392894215e13,0.17397191355440733,0.002836619445945346
1733,450,0.054384027328003244,0.0008514324374796871,2.1378935540961445e13,4.8623315420823166e10,2.721069886027645e9,6.410975153203754e13,0.17674808881601053,0.003831445968658592
1734,450,0.053912877844987994,0.0007304628973198897,2.1427600481772836e13,4.87065819771684e10,2.7241873065121665e9,6.425549695456766e13,0.17521685299621098,0.0032870830379395036
1735,450,0.05391298137912517,0.0007299972023302737,2.147634873642102e13,4.8789943095442345e10,2.7273065069516387e9,6.440149046229969e13,0.17521718948215678,0.0032849874104862314
1736,450,0.05517626455701618,1.818420730686902e-5,2.1525180399534117e13,4.88733988219657e10,2.730427487113563e9,6.454773232459944e13,0.17932285981030258,8.182893288091058e-5
1737,450,0.05517587411918812,1.5860752635990776e-5,2.157409556566145e13,4.895694920962858e10,2.733550247272469e9,6.4694222822736e13,0.17932159088736138,7.137338686195849e-5
1738,450,0.05517635623662194,1.5319726795894837e-5,2.1623094329526273e13,4.9040594303746544e10,2.7366747871192193e9,6.4840962224588875e13,0.1793231577690213,6.893877058152677e-5
1739,450,0.05418907377876715,0.0014994875298702613,2.1672176785814152e13,4.912433415404913e10,2.7398011066746564e9,6.4987950806080875e13,0.17611448978099326,0.006747693884416176
1740,450,0.05486610659018322,0.0009427893310662705,2.1721343029416645e13,4.9208168803118744e10,2.7429292054571767e9,6.5135188830465695e13,0.17831484641809547,0.004242551989798217
1741,450,0.05409814949023824,0.00036576956516869326,2.1770593155075152e13,4.929209830481962e10,2.7460590838029704e9,6.528267658132713e13,0.17581898584327427,0.0016459630432591197
1742,450,0.05406818617982083,0.000476002529659578,2.1819927257671562e13,4.937612270247196e10,2.7491907412494626e9,6.543041432359685e13,0.1757216050844177,0.002142011383468101
1743,450,0.054099313164299154,0.00021405147524748008,2.1869345432125492e13,4.9460242045124626e10,2.7523241777963276e9,6.557840233253507e13,0.17582276778397224,0.0009632316386136604
1744,450,0.054099313164299154,0.00021405147524748008,2.1918847773421492e13,4.954445638058269e10,2.7554593933362885e9,6.572664088131604e13,0.17582276778397224,0.0009632316386136604
1745,450,0.054099313164299154,0.00021405147524748008,2.1968434376565492e13,4.962876575638743e10,2.758596387748018e9,6.587513024281718e13,0.17582276778397224,0.0009632316386136604
1746,450,0.053000837208420915,0.0002730059226837365,2.201810533662308e13,4.9713170222273026e10,2.761735161082632e9,6.602387069395281e13,0.17225272092736799,0.0012285266520768142
1747,450,0.05300133919250733,0.00029115260527513473,2.206786074871189e13,4.9797669821434265e10,2.7648757128814507e9,6.617286250013042e13,0.17225435237564882,0.0013101867237381064
1748,450,0.053001340899974825,0.0002909953194833465,2.21177007079919e13,4.988226460353928e10,2.768018043194925e9,6.632210593843249e13,0.17225435792491817,0.0013094789376750593
1749,450,0.053001340899974825,0.0002909953194833465,2.21676253096639e13,4.996695461605163e10,2.771162151902785e9,6.647160128216665e13,0.17225435792491817,0.0013094789376750593
1750,450,0.05300141475218246,0.0002638126759121496,2.2217634648976082e13,5.0051739906402306e10,2.7743080388845506e9,6.6621348804726e13,0.172254597944593,0.0011871570416046731
1751,450,0.053995966033138665,9.035241792545147e-5,2.2267728821244977e13,5.013662052002145e10,2.777455703865675e9,6.6771348776052125e13,0.17548688960770065,0.0004065858806645316
1752,450,0.053613173465117084,0.000339413836133322,2.2317907921846094e13,5.022159650896342e10,2.7806051470895786e9,6.6921601478048125e13,0.17424281376163053,0.001527362262599949
1753,450,0.053247665586365886,0.0002505827468626433,2.2368172046085273e13,5.030666791779756e10,2.7837563682207613e9,6.7072107179513195e13,0.17305491315568913,0.001127622360881895
1754,450,0.05353210858114918,0.0003062108585232591,2.2418521289475562e13,5.039183479256595e10,2.7869093670371637e9,6.7222866151851836e13,0.17397935288873484,0.001377948863354666
1755,450,0.053247605843486784,0.00024218194777427262,2.2468955747509188e13,5.047709718294337e10,2.790064143605066e9,6.73738786731787e13,0.17305471899133204,0.0010898187649842268
1756,450,0.053247817115523635,0.0002505632954675537,2.2519475515693535e13,5.0562455134464905e10,2.7932206976681604e9,6.7525145014377516e13,0.17305540562545182,0.0011275348296039918
1757,450,0.05282551588773912,0.00013936399346192377,2.257008068965141e13,5.064790869571889e10,2.796379029211725e9,6.7676665451871945e13,0.17168292663515214,0.000627137970578657
1758,450,0.05338521477644322,0.0006130363276391632,2.2620771365007254e13,5.073345791108576e10,2.799539137891674e9,6.7828440254732766e13,0.17350194802344046,0.002758663474376234
1759,450,0.05229859859561814,0.00015362021247922186,2.2671547637349934e13,5.081910283288543e10,2.8027010239952164e9,6.7980469706493375e13,0.16997044543575895,0.0006912909561564984
1760,450,0.05229860840398545,0.00015119170886342126,2.2722409602541953e13,5.09048435028116e10,2.805864686969332e9,6.813275407154267e13,0.16997047731295273,0.0006803626898853957
1761,450,0.05315014655486684,0.00013779008257735407,2.2773357356302668e13,5.0990679968387924e10,2.8090301267271686e9,6.8285293625055695e13,0.17273797630331725,0.0006200553715980933
1762,450,0.053150139727136024,0.00013814814760955418,2.2824390994438656e13,5.107661227997126e10,2.8121973434013486e9,6.843808864740131e13,0.17273795411319207,0.0006216666642429938
1763,450,0.052297926692905346,0.00014684243092731586,2.2875510612812793e13,5.1162640484548645e10,2.815366336864698e9,6.8591139413035586e13,0.16996826175194238,0.0006607909391729214
1764,450,0.05315014422079302,0.00013798159496079907,2.2926716307382664e13,5.124876462404877e10,2.818537106599986e9,6.874444618740936e13,0.17273796871757732,0.0006209171773235958
1765,450,0.052920295329792255,0.0002587133151181753,2.297800817406934e13,5.133498475085701e10,2.8217096529030867e9,6.889800925499967e13,0.17199095982182483,0.0011642099180317889
1766,450,0.0529206385064777,0.0002616162025988935,2.302938630889392e13,5.142130090927066e10,2.824883975445688e9,6.9051828885828625e13,0.17199207514605253,0.0011772729116950207
1767,450,0.05291250753835511,0.00027684355288703794,2.3080850807895984e13,5.150771314660213e10,2.8280600741344924e9,6.920590535551049e13,0.1719656494996541,0.0012457959879916707
1768,450,0.052920295329792255,0.0002587133151181753,2.313240176722934e13,5.159422150961049e10,2.831237948836078e9,6.9360238938738234e13,0.17199095982182483,0.0011642099180317889
1769,450,0.052614717643632486,0.00040751252750278154,2.318403928298622e13,5.168082604571308e10,2.834417599469066e9,6.95148299116413e13,0.17099783234180557,0.001833806373762517
1770,450,0.0517529840711803,0.00017688348297970058,2.323576345140019e13,5.176752680211463e10,2.837599025941151e9,6.966967855001622e13,0.16819719823133597,0.0007959756734086526
1771,450,0.0517529840711803,0.00017688348297970058,2.328757436868819e13,5.185432382274692e10,2.8407822279042044e9,6.98247851239535e13,0.16819719823133597,0.0007959756734086526
1772,450,0.05198980583263414,0.00042761422754712805,2.33394721311489e13,5.194121715549357e10,2.843967205320472e9,6.998014991077992e13,0.16896686895606097,0.0019242640239620762
1773,450,0.05175597172366365,0.0003664964531121431,2.33914568351169e13,5.202820684836488e10,2.8471539581666074e9,7.0135773188209016e13,0.16820690810190686,0.001649234039004644
1774,450,0.051989352982575315,0.0004296017091219295,2.3443528576980113e13,5.211529294612393e10,2.850342486166218e9,7.029165522821855e13,0.16896539719336978,0.0019332076910486828
1775,450,0.051989909055748434,0.00042808497496952527,2.349568745314907e13,5.220247549669019e10,2.8535327892919445e9,7.044779630865739e13,0.1689672044311824,0.0019263823873628637
1776,450,0.05188900738683187,0.0004963754358849666,2.354793356012014e13,5.228975454632586e10,2.856724867388879e9,7.060419670447958e13,0.16863927400720358,0.00223368946148235
1777,450,0.05188900738683187,0.0004963754358849666,2.360026699441614e13,5.237713014112324e10,2.859918720293085e9,7.076085669049175e13,0.16863927400720358,0.00223368946148235
1778,450,0.05188900738683187,0.0004963754358849666,2.365268785260014e13,5.246460232772419e10,2.8631143478838677e9,7.09177765426412e13,0.16863927400720358,0.00223368946148235
1779,450,0.05188910502062921,0.0004957258457573385,2.370519623128031e13,5.2552171152539e10,2.86631175002541e9,7.107495653659802e13,0.16863959131704492,0.0022307663059080232
1780,450,0.05252907467286634,2.6245074090778492e-5,2.3757792227152355e13,5.2639836660691864e10,2.869510926487065e9,7.123239694579833e13,0.1707194926868156,0.00011810283340850321
1781,450,0.05162675742397202,5.495443535447064e-5,2.3810475936848258e13,5.2727598902787056e10,2.872711877456313e9,7.139009805387083e13,0.16778696162790907,0.0002472949590951179
1782,450,0.05175308970710599,0.00017106052331387856,2.3863247457216383e13,5.281545792009498e10,2.87591460241078e9,7.154806012747772e13,0.16819754154809446,0.0007697723549124535
1783,450,0.05159107437532384,6.222967954272463e-5,2.3916106884963176e13,5.2903413761454475e10,2.879119101410868e9,7.170628344734505e13,0.1676709917198025,0.0002800335579422608
1784,450,0.05211266513546736,0.0002523068128094108,2.3969054317015617e13,5.2991466471193855e10,2.882325374171404e9,7.186476828597134e13,0.1693661616902689,0.0011353806576423486
1785,450,0.052111802601055926,0.00025137160989572,2.402208985022214e13,5.307961609786086e10,2.8855334207352357e9,7.202351492379036e13,0.16936335845343176,0.00113117224453074
1786,450,0.05113045144888172,0.00037958023432915593,2.4075213581518074e13,5.316786268849354e10,2.888743241029406e9,7.218252363859461e13,0.16617396720886557,0.0017081110544812017
1787,450,0.051080643938590874,0.0003729268483487532,2.412842560792882e13,5.325620628548829e10,2.891954834629987e9,7.234179469982225e13,0.16601209280042034,0.0016781708175693895
1788,450,0.05115909775139471,0.0004275152228956358,2.418172602645497e13,5.3344646936486275e10,2.895168201515086e9,7.250132838666427e13,0.1662670676920328,0.0019238185030303612
1789,450,0.05115909775139471,0.0004275152228956358,2.423511493417497e13,5.343318468792925e10,2.898383341574781e9,7.266112497623912e13,0.1662670676920328,0.0019238185030303612
1790,450,0.05116012035377,0.00030264195279792707,2.428859242821708e13,5.352181958566826e10,2.901600254655912e9,7.282118474472427e13,0.1662703911497525,0.0013618887875906718
1791,450,0.05146831248225679,0.00044214921866440405,2.4342158605752277e13,5.361055167506756e10,2.9048189405680695e9,7.298150796754934e13,0.16727201556733456,0.001989671483989818
1792,450,0.05145383501270325,0.0007434756519980909,2.4395813563990066e13,5.3699381003275986e10,2.9080393992611446e9,7.314209492354802e13,0.16722496379128557,0.003345640433991409
1793,450,0.05103980116263028,5.557029220989413e-5,2.4449557400187434e13,5.378830761636148e10,2.9112616306134977e9,7.330294588972478e13,0.1658793537785484,0.0002500663149445236
1794,450,0.05116012512045513,0.00030267020780642756,2.450339021165709e13,5.3877331558326996e10,2.914485634328724e9,7.346406113942945e13,0.16627040664147918,0.001362015935128924
1795,450,0.051053727741398325,5.7527769839741874e-5,2.4557312095755273e13,5.3966452876481964e10,2.917711410382156e9,7.362544095220181e13,0.16592461515954454,0.00025887496427883845
1796,450,0.051039785724253675,5.5866026064027574e-5,2.4611323149883406e13,5.4055671615978134e10,2.9209389585790315e9,7.378708560377389e13,0.16587930360382444,0.0002513971172881241
1797,450,0.051234777771996795,4.92328206534165e-5,2.4665423471457254e13,5.414498782232947e10,2.924168278757169e9,7.394899537070952e13,0.16651302775898957,0.00022154769294037424
1798,450,0.050533794498045174,1.1769147381671119e-5,2.4719613158016945e13,5.423440154337416e10,2.927399370932976e9,7.411117053388962e13,0.1642348321186468,5.2961163217520035e-5
1799,450,0.050502084749984556,0.00011146353340750221,2.4773892307090586e13,5.432391282174779e10,2.930632234729086e9,7.427361136486178e13,0.1641317754374498,0.0005015859003337599
1800,450,0.05049286383159998,0.00010907842212576346,2.48282610162108e13,5.4413521704324e10,2.9338668700934215e9,7.443631814311445e13,0.16410180745269995,0.0004908528995659356
1801,450,0.050491680734162145,0.00032343382966200374,2.4882719383048402e13,5.4503228236712654e10,2.937103276879075e9,7.459929114586666e13,0.16409796238602697,0.0014554522334790168
1802,450,0.05022419077350952,0.0006627842826542443,2.493726750522891e13,5.459303246498194e10,2.940341454975989e9,7.476253065140773e13,0.16322862001390595,0.0029825292719440994
1803,450,0.050317219431157585,0.0002181269496937438,2.499190548054982e13,5.46829344334625e10,2.9435814041526394e9,7.492603693485175e13,0.16353096315126214,0.000981571273621847
1804,450,0.05017136874778316,0.0003827298812666413,2.5046633406699594e13,5.47729341887404e10,2.94682312433526e9,7.508981027573895e13,0.16305694843029528,0.001722284465699886
1805,450,0.05039072290206306,0.00034680474644582793,2.5101451381539426e13,5.48630317751041e10,2.9500666152914095e9,7.525385094940462e13,0.16376984943170494,0.0015606213590062257
1806,450,0.05017136874778316,0.0003827298812666413,2.5156359502875594e13,5.4953227239480446e10,2.953311876985329e9,7.541815923626948e13,0.16305694843029528,0.001722284465699886
1807,450,0.05017136874778316,0.0003827298812666413,2.5211357868643594e13,5.5043520625961655e10,2.956558909170641e9,7.558273541159589e13,0.16305694843029528,0.001722284465699886
1808,450,0.0501715395338656,0.0003594344685534656,2.5266446576787957e13,5.513391198028042e10,2.9598077117270365e9,7.574757975383622e13,0.1630575034850632,0.0016174551084905953
1809,450,0.05017136874778316,0.0003827298812666413,2.5321625725275594e13,5.522440134770971e10,2.9630582845014653e9,7.591269254075692e13,0.16305694843029528,0.001722284465699886
1810,450,0.049938312768175924,9.971576537165516e-5,2.5376895412188895e13,5.531498877393325e10,2.9663106273760533e9,7.607807405094952e13,0.16229951649657176,0.00044872094417244823
1811,450,0.05014318277551616,9.433703367593867e-5,2.543225573553186e13,5.540567430285508e10,2.96956474009733e9,7.624372455998248e13,0.1629653440204275,0.000424516651541724
1812,450,0.05017270688657679,6.013479357012047e-5,2.5487706793502457e13,5.549645798080679e10,2.9728206226008487e9,7.640964434788983e13,0.16306129738137456,0.00027060657106554213
1813,450,0.049938312768175924,9.971576537165516e-5,2.5543248684244895e13,5.558733985307408e10,2.976078274744321e9,7.657583369301336e13,0.16229951649657176,0.00044872094417244823
1814,450,0.049984417353794,0.00017247931538620642,2.55988815059638e13,5.567831996368981e10,2.979337696293427e9,7.674229287150156e13,0.1624493563998305,0.0007761569192379289
1815,450,0.049984259110793745,0.00019991596985625948,2.565460535693149e13,5.576939835831593e10,2.9825988871394606e9,7.690902216262469e13,0.16244884211007968,0.0008996218643531677
1816,450,0.049983813949703935,0.00024695508784157216,2.571042033546664e13,5.586057508186056e10,2.9858618471188555e9,7.707602184439561e13,0.1624473953365378,0.0011112978952870748
1817,450,0.049747596921750264,0.00028212726558663696,2.576632653986987e13,5.595185017973045e10,2.9891265761083317e9,7.724329219594911e13,0.16167968999568835,0.0012695726951398663
1818,450,0.04953836089686185,0.00032617993865169436,2.5822324068583246e13,5.604322369633738e10,2.992393073911877e9,7.741083349461845e13,0.16099967291480102,0.0014678097239326246
1819,450,0.04953907174327649,0.00032690820000326573,2.587841302005646e13,5.6134695676211105e10,2.995661340345204e9,7.757864601812688e13,0.1610019831656486,0.0014710869000146957
1820,450,0.049902900239233994,0.0005387920171852079,2.5934593492791105e13,5.622626616388832e10,2.998931375225232e9,7.7746730044337e13,0.16218442577751047,0.0024245640773334354
1821,450,0.04920382506955349,0.00030001615016927855,2.599086558526601e13,5.631793520689931e10,3.0022031786019893e9,7.791508585686852e13,0.15991243147604883,0.0013500726757617535
1822,450,0.049203628885643766,0.00030029084715870363,2.6047229396073676e13,5.640970284662626e10,3.005476750057392e9,7.80837137280052e13,0.15991179387834223,0.0013513088122141664
1823,450,0.04920382506955349,0.00030001615016927855,2.610368502384201e13,5.650156912911869e10,3.008752089532398e9,7.825261393883094e13,0.15991243147604883,0.0013500726757617535
1824,450,0.049203627466667045,0.0003002470987019711,2.6160232567225676e13,5.659353409905218e10,3.0120291968656235e9,7.842178676803503e13,0.1599117892666679,0.00135111194415887
1825,450,0.049556466329529286,1.6610850854252924e-5,2.621687212493469e13,5.6685597800389114e10,3.0153080718453794e9,7.859123249310588e13,0.16105851557097017,7.474882884413816e-5
1826,450,0.04955914687691022,1.8705056001574188e-5,2.6273603795747285e13,5.677776027905534e10,3.0185887144076514e9,7.876095139529122e13,0.16106722734995824,8.417275200708385e-5
1827,450,0.04931739054305734,0.0005950274000706836,2.633042767843559e13,5.687002157939566e10,3.0218711243716826e9,7.893094375308753e13,0.16028151926493633,0.0026776233003180765
1828,450,0.049556466329529286,1.6610850854252924e-5,2.638734387185469e13,5.6962381744563515e10,3.025155301479726e9,7.91012098428733e13,0.16105851557097017,7.474882884413816e-5
1829,450,0.049307656109660036,0.0006165967997742161,2.6444352474890805e13,5.705484082084056e10,3.028441245692408e9,7.927174994698817e13,0.16024988235639512,0.0027746855989839725
1830,450,0.04916789412123296,0.0005281879159830974,2.650145358649168e13,5.7147398851545334e10,3.0317289567704487e9,7.944256434238298e13,0.15979565589400713,0.0023768456219239384
1831,450,0.04930897074284052,0.0006150946543266818,2.6558647305589066e13,5.7240055880721794e10,3.0350184345175686e9,7.961365330754545e13,0.16025415491423167,0.0027679259444700678
1832,450,0.04913072221177732,0.00018323851110723353,2.661593373125295e13,5.733281195387424e10,3.0383096788587523e9,7.97850171237311e13,0.1596748471882763,0.0008245732999825508
1833,450,0.04932216482855661,0.0006112547733861749,2.6673312962547695e13,5.742566711396614e10,3.041602689518686e9,7.995665606763566e13,0.16029703569280898,0.002750646480237787
1834,450,0.04913785693404015,0.00019386802989140774,2.6730785098529164e13,5.7518621406714485e10,3.0448974664483767e9,8.012857042128695e13,0.1596980350356305,0.0008724061345113348
1835,450,0.04914775081226668,0.00013577339073288079,2.67883502384182e13,5.7611674875229e10,3.04819400938947e9,8.030076046185227e13,0.15973019013986672,0.0006109802582979635
1836,450,0.04904568939218447,4.2567203472871345e-5,2.6846008481387336e13,5.770482756427986e10,3.0514923182195992e9,8.047322646982931e13,0.15939849052459953,0.00019155241562792105
1837,450,0.04881231466179901,0.0004191660704419176,2.6903759926634613e13,5.779807951803558e10,3.054792392770288e9,8.064596872474338e13,0.15864002265084678,0.001886247316988629
1838,450,0.04881231466179901,0.0004191660704419176,2.6961604673506613e13,5.789143077990898e10,3.0580942328233914e9,8.081898750473662e13,0.15864002265084678,0.001886247316988629
1839,450,0.049313345120171166,0.0002371747791269567,2.7019542821293848e13,5.798488139344041e10,3.061397838169767e9,8.099228308841945e13,0.1602683716405563,0.0010672865060713053
1840,450,0.04853613987941084,0.000384146513939569,2.707757446944927e13,5.807843140601925e10,3.0647032088870664e9,8.116585576162534e13,0.15774245460808523,0.0017286593127280605
1841,450,0.04860155541315017,0.0001487249692212493,2.713569971726592e13,5.817208085759341e10,3.068010344507443e9,8.133970579659189e13,0.15795505509273805,0.0006692623614956219
1842,450,0.048551601531862096,0.00014019992029181772,2.719391866429229e13,5.826582979389952e10,3.0713192449905396e9,8.151383347631638e13,0.1577927049785518,0.0006308996413131797
1843,450,0.048265965605205796,0.0006038339299037077,2.7252231410009168e13,5.835967825904234e10,3.0746299101779494e9,8.168823908098594e13,0.15686438821691884,0.0027172526845666845
1844,450,0.04828883473212449,0.0005223126200845806,2.7310638054000746e13,5.8453626295859116e10,3.0779423398271117e9,8.186292288848566e13,0.15693871287940458,0.0023504067903806127
1845,450,0.048417592745368325,0.001217847102683911,2.7369138695824695e13,5.854767394848659e10,3.0812565337759976e9,8.203788517933227e13,0.15735717642244706,0.0054803119620776
1846,450,0.04841744070917363,0.0012230113752604837,2.7427733435128383e13,5.8641821261187485e10,3.08457249190552e9,8.22131262343812e13,0.15735668230481428,0.005503551188672177
1847,450,0.04841744073495344,0.0012222731152632125,2.7486422371584395e13,5.873606827740304e10,3.08789021401115e9,8.238864633308403e13,0.15735668238859868,0.005500229018684456
1848,450,0.048417802743616435,0.0012144411350255846,2.754520560492909e13,5.883041504080433e10,3.091209699916674e9,8.256444575543981e13,0.1573578589167534,0.005464985107615131
1849,450,0.048417802743616435,0.0012144411350255846,2.760408323492909e13,5.8924861595020195e10,3.0945309494450207e9,8.274052478151352e13,0.1573578589167534,0.005464985107615131
1850,450,0.04841905638776363,0.0011748340336128207,2.7663055361403617e13,5.90194079836361e10,3.0978539624195457e9,8.291688369141195e13,0.1573619332602318,0.005286753151257693
1851,450,0.04841744070917363,0.0012230113752604837,2.7722122084192383e13,5.911405425019451e10,3.1011787386599116e9,8.309352276531461e13,0.15735668230481428,0.005503551188672177
1852,450,0.048016970948856416,1.9756717898378553e-5,2.778128350320764e13,5.9208800438987785e10,3.1045052780593777e9,8.327044228492445e13,0.15605515558378336,8.890523054270349e-5
1853,450,0.04801684452957744,1.9915811080295498e-5,2.7840539718391426e13,5.930364659188598e10,3.1078335802985415e9,8.344764252750764e13,0.15605474472112668,8.962114986132974e-5
1854,450,0.04833908594832805,8.480960104646773e-5,2.789989082971997e13,5.939859275248607e10,3.1111636452220564e9,8.362512377373912e13,0.15710202933206616,0.0003816432047091048
1855,450,0.04833908594832805,8.480960104646773e-5,2.795933693723997e13,5.9493638965373245e10,3.1144954727391453e9,8.380288630626002e13,0.15710202933206616,0.0003816432047091048
1856,450,0.04833908594832805,8.480960104646773e-5,2.801887814101597e13,5.958878527326562e10,3.117829062623618e9,8.398093040434564e13,0.15710202933206616,0.0003816432047091048
1857,450,0.048296814218270916,0.00018137460557109727,2.8078514541175387e13,5.968403171952427e10,3.1211644146992307e9,8.415925634859583e13,0.15696464620938047,0.0008161857250699378
1858,450,0.04833990094546209,8.134761831191417e-5,2.813824623784137e13,5.977937834714784e10,3.124501528766335e9,8.433786441910416e13,0.1571046780727518,0.00036606428240361377
1859,450,0.04830176982687928,0.00016012285985457132,2.8198073331279914e13,5.987482519964384e10,3.127840404664099e9,8.451675489695681e13,0.15698075193735767,0.000720552869345571
1860,450,0.04811799498932499,0.00041926858591930226,2.8257995921684184e13,5.997037232028269e10,3.131181042216836e9,8.46959280630392e13,0.15638348371530622,0.0018867086366368602
1861,450,0.04808309315966165,6.070332575019988e-6,2.8318014109361035e13,6.006601975162479e10,3.13452344120328e9,8.487538419695417e13,0.15627005276890038,2.7316496587589945e-5
1862,450,0.04808314453964818,5.225004613944838e-6,2.837812799464112e13,6.016176753693574e10,3.137867601449562e9,8.505512357978552e13,0.15627021975385658,2.351252076275177e-5
1863,450,0.04778556178790769,0.00020973992114120543,2.843833767789859e13,6.025761571986437e10,3.1412135228172216e9,8.523514649347648e13,0.1553030758107,0.0009438296451354244
1864,450,0.047643507728853215,0.00013965350001038726,2.849864325955104e13,6.035356434253242e10,3.1445612050580397e9,8.54154532172055e13,0.15484140011877295,0.0006284407500467427
1865,450,0.04720419628273939,0.0002628550589993989,2.855904484009322e13,6.04496134487137e10,3.1479106480458837e9,8.559604403337847e13,0.15341363791890303,0.001182847765497295
1866,450,0.04685659125490219,0.00026695494143125914,2.8619542519952777e13,6.054576308056705e10,3.151261851540604e9,8.57769192215786e13,0.15228392157843212,0.0012012972364406661
1867,450,0.04684570299508073,0.00027374892593043083,2.868013639975808e13,6.064201328048371e10,3.154614815320594e9,8.595807906179928e13,0.15224853473401237,0.0012318701666869387
1868,450,0.04702397696052921,0.00026761261774861016,2.8740826580047996e13,6.073836409153398e10,3.1579695392170405e9,8.613952383558516e13,0.15282792512171992,0.0012042567798687457
1869,450,0.046695184076655,0.0002688218256958891,2.8801613161499793e13,6.0834815557756714e10,3.161326023134528e9,8.632125382635803e13,0.15175934824912876,0.0012096982156315009
1870,450,0.046693780397588536,0.00027686581582025787,2.8862496244745367e13,6.0931367720315414e10,3.164684266769731e9,8.650326931229084e13,0.15175478629216274,0.0012458961711911604
1871,450,0.046856058063687575,0.0002695647490702144,2.892347593050386e13,6.1028020622174866e10,3.1680442699540043e9,8.668557057506461e13,0.15228218870698462,0.001213041370815965
1872,450,0.046856058063687575,0.0002695647490702144,2.898455231956786e13,6.112477430655365e10,3.171406032539666e9,8.686815789694342e13,0.15228218870698462,0.001213041370815965
1873,450,0.04685659125490219,0.00026695494143125914,2.9045725512728777e13,6.1221628815722565e10,3.1747695543124876e9,8.70510315585602e13,0.15228392157843212,0.0012012972364406661
1874,450,0.04685659125490219,0.00026695494143125914,2.9106995610824777e13,6.1318584192210175e10,3.1781348350796537e9,8.723419184116292e13,0.15228392157843212,0.0012012972364406661
1875,450,0.04696454122645734,7.189885820980892e-5,2.9168362714786277e13,6.141564047829775e10,3.181501874633494e9,8.741763902560708e13,0.15263475898598636,0.00032354486194414013
1876,450,0.04714341959190715,9.652910546838688e-5,2.9229826925453184e13,6.151279771648519e10,3.1848706727834344e9,8.760137339342558e13,0.15321611367369822,0.00043438097460774097
1877,450,0.0471434383345206,9.658291408405541e-5,2.9291388343853215e13,6.161005594963115e10,3.188241229369255e9,8.778539522682062e13,0.15321617458719194,0.00043462311337824936
1878,450,0.04716251618713227,8.326519542910379e-5,2.9353047071029957e13,6.170741521971138e10,3.1916135441684504e9,8.796970480646381e13,0.15327817760817988,0.00037469337943096706
1879,450,0.04625281599101057,0.0006794986194401361,2.9414803207970992e13,6.180487557077077e10,3.194987617108471e9,8.81543024172061e13,0.15032165197078434,0.0030577437874806123
1880,450,0.04625281599101057,0.0006794986194401361,2.9476656855850992e13,6.1902437041679474e10,3.1983634477527523e9,8.833918833399514e13,0.15032165197078434,0.0030577437874806123
1881,450,0.04645650903233686,0.0005200096483860561,2.9538608115785383e13,6.20000996759488e10,3.201741035996762e9,8.852436284087286e13,0.1509836543550948,0.0023400434177372523
1882,450,0.046504218905738526,0.00048013079413067317,2.9600657088939426e13,6.2097863516393265e10,3.2051203816872306e9,8.870982622067195e13,0.1511387114436502,0.0021605885735880292
1883,450,0.04645630039499968,0.0005202371146996103,2.9662803876577023e13,6.219572860502078e10,3.2085014846178837e9,8.889557875475517e13,0.15098297628374896,0.0023410670161482464
1884,450,0.04639081533483803,0.0005843328272692938,2.9725048579952344e13,6.229369498375813e10,3.2118843445791087e9,8.908162072450858e13,0.1507701498382236,0.002629497722711822
1885,450,0.04592049229267464,0.0004920793690298692,2.9787391300305375e13,6.23917626953451e10,3.2152689614241166e9,8.9267952413061e13,0.14924159995119257,0.0022143571606344117
1886,450,0.04585658224258285,0.0007273377563797991,2.9849832139090508e13,6.248993178025454e10,3.2186553348386264e9,8.945457409914694e13,0.14903389228839425,0.0032730199037090957
1887,450,0.04586358824575132,0.0004835886770617866,2.991237119767971e13,6.258820228106026e10,3.2220434646749024e9,8.96414860657847e13,0.1490566617986918,0.00217614904677804
1888,450,0.04585938572079764,0.0007317733879216024,2.9975008577479297e13,6.268657423976632e10,3.225433350730595e9,8.982868859502828e13,0.14904300359259232,0.003292980245647211
1889,450,0.04586542561307443,0.0004891029678970116,3.0037744379978844e13,6.2785047698202675e10,3.228824992811043e9,9.001618196869098e13,0.14906263324249192,0.0022009633555365522
1890,450,0.04580242059365619,0.0007674795678744492,3.0100578706717277e13,6.288362269827379e10,3.232218390711546e9,9.020396646884038e13,0.14885786692938263,0.0034536580554350217
1891,450,0.045802408589179854,0.0007673316393315696,3.0163511659237258e13,6.2982299281508896e10,3.2356135442196007e9,9.039204237699489e13,0.1488578279148345,0.003452992376992063
1892,450,0.045880825718212725,0.0006741561188010128,3.0226543339140426e13,6.308107748957224e10,3.2390104531261773e9,9.058040997503705e13,0.14911268358419136,0.0030337025346045578
1893,450,0.04588082139173037,0.0006760967758519909,3.028967384809241e13,6.317995736439533e10,3.242409117243873e9,9.07690695454677e13,0.14911266952312371,0.003042435491333959
1894,450,0.045786472640038225,0.0007380372761490298,3.0352903287778074e13,6.327893894761311e10,3.2458095363689446e9,9.095802137036719e13,0.14880603608012424,0.003321167742670634
1895,450,0.045802408589179854,0.0007673316393315696,3.0416231759917258e13,6.337802228041134e10,3.249211710268476e9,9.114726573108303e13,0.1488578279148345,0.003452992376992063
1896,450,0.04621502114642789,0.0002576789751563258,3.047965936629169e13,6.3477207403785126e10,3.252615638701509e9,9.133680290870058e13,0.15019881872589064,0.0011595553882034662
1897,450,0.04621528613641314,0.00025827362691140283,3.054318620867615e13,6.357649436065913e10,3.2560213215570593e9,9.152663318819489e13,0.1501996799433427,0.0011622313211013128
1898,450,0.0458669892580979,0.0002719065394359843,3.0606812388974188e13,6.367588319234645e10,3.259428758622421e9,9.171675685147947e13,0.14906771508881816,0.0012235794274619294
1899,450,0.04545616125465955,0.0006525635916702979,3.067053800902737e13,6.377537393967345e10,3.262837949646187e9,9.190717417975328e13,0.14773252407764353,0.0029365361625163407
1900,450,0.045482629790127196,0.000623174356294961,3.0734363170816973e13,6.3874966643069916e10,3.2662488943592186e9,9.209788545347753e13,0.1478185468179134,0.0028042846033273245
1901,450,0.04579290788973221,0.0002908008810770281,3.0798287976318957e13,6.397466134408587e10,3.2696615925694804e9,9.228889095544455e13,0.14882695064162968,0.0013086039648466264
1902,450,0.04579339724551894,0.0002917175769020972,3.0862312527519793e13,6.4074458085019615e10,3.2730760441381083e9,9.248019097004967e13,0.14882854104793655,0.0013127290960594374
1903,450,0.045668448356997515,0.00041720315442771464,3.0926436926504902e13,6.417435690671777e10,3.2764922488303313e9,9.267178577895267e13,0.14842245716024194,0.001877414194924716
1904,450,0.0456684500574198,0.00041711690197763335,3.0990661275368902e13,6.427435784985538e10,3.2799102064015183e9,9.286367566363642e13,0.14842246268661435,0.0018770260588993502
1905,450,0.0456684500574198,0.00041711690197763335,3.1054985676256902e13,6.4374460955741295e10,3.2833299166534505e9,9.305586090692431e13,0.14842246268661435,0.0018770260588993502
1906,450,0.04579288879032064,0.0002921644649203775,3.111941023135892e13,6.4474666265183136e10,3.286751379355922e9,9.324834179079031e13,0.14882688856854207,0.0013147400921416988
1907,450,0.04474181481203495,9.893010102193301e-6,3.118393504290613e13,6.4574973821538635e10,3.290174594463142e9,9.344111860227645e13,0.1454108981391136,4.4518545459869854e-5
1908,450,0.04474181481203495,9.893010102193301e-6,3.124856021312213e13,6.4675383661683365e10,3.293599561466978e9,9.363419161602988e13,0.1454108981391136,4.4518545459869854e-5
1909,450,0.04474181481203495,9.893010102193301e-6,3.131328584433813e13,6.477589582842444e10,3.2970262802890167e9,9.382756111825419e13,0.1454108981391136,4.4518545459869854e-5
1910,450,0.0448180387002898,0.00015210982831546666,3.1378112038876977e13,6.4876510362464485e10,3.300454750701801e9,9.4021227391246e13,0.14565862577594185,0.0006844942274196
1911,450,0.04475151095030271,0.00010043911862482324,3.1443038899170742e13,6.497722730499374e10,3.303884972516136e9,9.421519071830455e13,0.1454424105884838,0.00045197603381170456
1912,450,0.04438320048199938,8.61989932237771e-6,3.1508066527634008e13,6.507804669703982e10,3.307316945533224e9,9.440945138259608e13,0.14424540156649798,3.8789546950699695e-5
1913,450,0.04506375448396762,0.0006289319277070942,3.1573195026729562e13,6.517896857685367e10,3.310750669355631e9,9.460400966200153e13,0.14645720207289475,0.002830193674681924
1914,450,0.04484832582436643,0.0007711202299182096,3.1638424498958727e13,6.527999298861017e10,3.314186144020092e9,9.479886584605017e13,0.14575705892919089,0.0034700410346319432
1915,450,0.044582921319967744,0.0003159453239281462,3.1703755046896758e13,6.538111997138882e10,3.3176233692007613e9,9.499402021445316e13,0.14489449428989518,0.001421753957676658
1916,450,0.04487092517529945,8.426636604497162e-6,3.1769186773135918e13,6.54823495646211e10,3.3210623445880365e9,9.518947304774272e13,0.1458305068197232,3.791986472023723e-5
1917,450,0.045067756203549754,0.0003219140674514259,3.18347197802576e13,6.5583681809975685e10,3.324503070044561e9,9.538522463098583e13,0.1464702076615367,0.0014486133035314167
1918,450,0.04543538875507466,0.0003646480207390666,3.1900354170952867e13,6.568511674743265e10,3.3279455453157887e9,9.558127524601505e13,0.14766501345399266,0.0016409160933257996
1919,450,0.04502451088083391,0.00029648165503930917,3.1966090047975383e13,6.578665441913665e10,3.3313897703022566e9,9.577762517898386e13,0.1463296603627102,0.0013341674476768913
1920,450,0.045194151938413744,0.0002945576526740053,3.2031927514058758e13,6.588829486294798e10,3.334835744600865e9,9.597427470787177e13,0.14688099379984468,0.0013255094370330238
1921,450,0.04459734887068302,0.0005193108758524462,3.2097866671976863e13,6.599003812162659e10,3.338283468160491e9,9.617122412034003e13,0.14494138382971983,0.002336898941336008
1922,450,0.04502449824824776,0.0002965939704282854,3.216390762457536e13,6.609188423218075e10,3.3417329405281863e9,9.636847369291372e13,0.14632961930680521,0.0013346728669272844
1923,450,0.04502451088083391,0.00029648165503930917,3.2230050474735383e13,6.619383323744074e10,3.3451841616602874e9,9.656602371361028e13,0.1463296603627102,0.0013341674476768913
1924,450,0.04432289400789089,0.0007278222654337621,3.2296295325384273e13,6.6295885178051636e10,3.3486371313623357e9,9.676387446630011e13,0.1440494055256454,0.0032752001944519296
1925,450,0.04450105054131526,0.0006033961621504864,3.2362642279451043e13,6.639804009127902e10,3.3520918492122e9,9.696202622840656e13,0.14462841425927458,0.0027152827296771887
1926,450,0.04446654804191988,0.0006451070235093018,3.2429091439895555e13,6.650029801913513e10,3.355548315114149e9,9.716047928676008e13,0.1445162811362396,0.0029029816057918583
1927,450,0.04446463960426093,0.0006532088117594641,3.2495642909812234e13,6.660265900119003e10,3.359006528809706e9,9.735923392344533e13,0.14451007871384802,0.0029394396529175883
1928,450,0.044857679394365496,0.000504665166337623,3.256229679225615e13,6.6705123076744286e10,3.36246649002328e9,9.755829042021731e13,0.14578745803168786,0.0022709932485193035
1929,450,0.04474556816530749,0.0005845591714493913,3.2629053190335215e13,6.680769028732928e10,3.365928198636054e9,9.775764906330917e13,0.14542309653724933,0.0026305162715222607
1930,450,0.04380920075598123,0.00046246875530325457,3.269591220723875e13,6.691036067337978e10,3.3693916544609413e9,9.795731013689166e13,0.142379902456939,0.0020811093988646456
1931,450,0.043837194153892,0.0006361868749324217,3.27628739460941e13,6.701313427146365e10,3.372856857032021e9,9.815727391776662e13,0.14247088100014899,0.002862840937195898
1932,450,0.04402405224025831,0.0005519663631690526,3.282993851019164e13,6.711601112280649e10,3.3763238062251506e9,9.835754069187181e13,0.1430781697808395,0.002483848634260737
1933,450,0.04402405224025831,0.0005519663631690526,3.289710600277564e13,6.7218991267722725e10,3.379792501846799e9,9.855811074356345e13,0.1430781697808395,0.002483848634260737
1934,450,0.04369194461912658,0.0010228019901391758,3.2964376527177895e13,6.732207474611029e10,3.383262943674828e9,9.875898435645308e13,0.14199882001216138,0.004602608955626291
1935,450,0.04369197601890496,0.0010213595002117235,3.3031750186737957e13,6.7425261596423515e10,3.3867351314038324e9,9.896016181147327e13,0.14199892206144113,0.004596117750952756
1936,450,0.043691947912958176,0.0010204231399276106,3.3099227084841918e13,6.752855185879102e10,3.390209064832975e9,9.916164339295234e13,0.14199883071711408,0.004591904129674248
1937,450,0.04370616357198018,0.0010718306988620819,3.316680732490592e13,6.7631945572687416e10,3.3936847437227755e9,9.936342938406486e13,0.14204503160893558,0.004823238144879369
1938,450,0.04346160780386087,0.00015890221350804668,3.3234491010498023e13,6.773544277808759e10,3.3971621678828497e9,9.9565520068983e13,0.14125022536254783,0.00071505996078621
1939,450,0.04325681423837345,0.0009042222149790724,3.3302278244966797e13,6.7839043513775505e10,3.4006413370077515e9,9.976791572989739e13,0.1405846462747137,0.004068999967405826
1940,450,0.04325871674575642,0.0009049862160540947,3.3370169132026062e13,6.794274781887913e10,3.404122250863347e9,9.997061664948794e13,0.14059082942370835,0.004072437972243426
1941,450,0.043258426833386994,0.0009164776269418168,3.343816377516148e13,6.804655573304714e10,3.4076049092286034e9,1.0017362311183589e14,0.14058988720850774,0.0041241493212381755
1942,450,0.04361044598047516,0.0008137303730486201,3.3506262278047336e13,6.81504672949022e10,3.4110893118207803e9,1.0037693539897206e14,0.14173394943654427,0.0036617866787187906
1943,450,0.04361044598047516,0.0008137303730486201,3.3574464744319336e13,6.825448254488581e10,3.414575458483679e9,1.0058055379671144e14,0.14173394943654427,0.0036617866787187906
1944,450,0.04312447290341704,0.0006850361307624237,3.3642771277716652e13,6.8358601522392006e10,3.418063348995727e9,1.0078447858886148e14,0.14015453693610538,0.0030826625884309063
1945,450,0.04320198528633085,0.0006976575948607637,3.371118198193785e13,6.846282426463762e10,3.4215529829791646e9,1.0098871005512294e14,0.14040645218057526,0.0031394591768734367
1946,450,0.043201587407125625,0.0006900226829269183,3.3779696960833207e13,6.856715081181223e10,3.42504436027326e9,1.0119324848107638e14,0.1404051590731583,0.0031051020731711326
1947,450,0.043201587407125625,0.0006900226829269183,3.3848316318185207e13,6.867158120276777e10,3.428537480623894e9,1.0139809414988439e14,0.1404051590731583,0.0031051020731711326
1948,450,0.04322288927728776,0.00025577215890878395,3.3917040157863473e13,6.877611547641823e10,3.432032343787701e9,1.016032473449037e14,0.14047439015118524,0.0011509747150895279
1949,450,0.04319196852426127,0.0002224797546723535,3.398586858377837e13,6.888075367176108e10,3.435528949520799e9,1.0180870834976833e14,0.14037389770384912,0.0010011588960255908
1950,450,0.04312909047608779,0.00011385999235463684,3.405480169987041e13,6.898549582760808e10,3.439027297578356e9,1.0201447744787561e14,0.14016954404728532,0.0005123699655958658
1951,450,0.04313215065666694,8.294597402205839e-5,3.4123839610107695e13,6.909034198256845e10,3.442527387700735e9,1.0222055492234867e14,0.14017948963416754,0.00037325688309926275
1952,450,0.042553161025640884,0.0003589622830202366,3.419298241851157e13,6.919529217651753e10,3.4460292197195926e9,1.0242694105892447e14,0.13829777333333287,0.0016153302735910646
1953,450,0.04224206707243051,0.0003444111581161373,3.4262230229136527e13,6.930034644663705e10,3.4495327932833343e9,1.0263363613812314e14,0.13728671798539915,0.0015498502115226177
1954,450,0.04224206112793187,0.00034448018173926695,3.4331583146096516e13,6.940550483148627e10,3.4530381081368866e9,1.0284064044328925e14,0.13728669866577858,0.0015501608178267014
1955,450,0.042554604827211955,0.00022997452350560898,3.4401041273530355e13,6.951076736964026e10,3.456545164030857e9,1.0304795425793023e14,0.13830246568843885,0.0010348853557752404
1956,450,0.04280739923733037,0.00043988163349939274,3.4470604715588543e13,6.961613410026418e10,3.460053960757398e9,1.0325557786686902e14,0.13912404752132368,0.0019794673507472675
1957,450,0.04269870098825159,0.0003408199112391679,3.454027357644992e13,6.972160506237717e10,3.463564498106577e9,1.0346351155477014e14,0.13877077821181766,0.0015336896005762556
1958,450,0.04297987821745616,0.00045574942814058383,3.4610047960453074e13,6.982718029306131e10,3.4670767757297373e9,1.0367175560243934e14,0.13968460420673254,0.0020508724266326273
1959,450,0.04297560780438374,0.0004498015129832042,3.4679927971805754e13,6.993285983188556e10,3.470590793460025e9,1.0388031029591508e14,0.13967072536424716,0.002024106808424419
1960,450,0.04297904235466195,0.00043430779656663393,3.4749913714899715e13,7.003864371664288e10,3.474106551006637e9,1.0408917591767331e14,0.13968188765265133,0.0019543850845498527
1961,450,0.04327017124167938,0.000222619206129121,3.482000529406482e13,7.014453198509805e10,3.477624048081362e9,1.0429835275034908e14,0.14062805653545798,0.0010017864275810445
1962,450,0.04327025138438714,0.0002216427914586358,3.489020281368896e13,7.025052467648578e10,3.4811432844986315e9,1.0450784107960052e14,0.1406283169992582,0.000997392561563861
1963,450,0.043270120901024,0.00022314386929878083,3.4960506378232734e13,7.035662182844682e10,3.4846642599675727e9,1.0471764118799378e14,0.140627892928328,0.0010041474118445137
1964,450,0.04312713148565355,8.417508032597387e-5,3.5030916092187062e13,7.04628234793408e10,3.4881869742497187e9,1.0492775335965066e14,0.14016317732837405,0.0003787878614668824
1965,450,0.04327017124167938,0.000222619206129121,3.510143206004082e13,7.05691296664462e10,3.491711427032876e9,1.0513817787669077e14,0.14062805653545798,0.0010017864275810445
1966,450,0.04327017124167938,0.000222619206129121,3.5172054386368824e13,7.067554042853175e10,3.495237618113599e9,1.0534891502427572e14,0.14062805653545798,0.0010017864275810445
1967,450,0.04293102195850872,9.272283744477867e-5,3.524278317576987e13,7.078205580389212e10,3.49876554725729e9,1.0555996508675172e14,0.13952582136515332,0.000417252768501504
1968,450,0.04268865027820326,0.0008447018895425544,3.531361853283826e13,7.08886758296138e10,3.5022952141422935e9,1.0577132834620572e14,0.1387381134041606,0.0038011585029414947
1969,450,0.042871887088899635,0.0009409870669304056,3.538456056229669e13,7.099540054298746e10,3.5058266184798565e9,1.0598300508516155e14,0.13933363303892382,0.0042344418011868255
1970,450,0.04279731431238565,0.0009142434608291339,3.545560936884064e13,7.110222998300368e10,3.509359760090293e9,1.0619499558971723e14,0.13909127151525336,0.0041140955737311025
1971,450,0.042871887088899635,0.0009409870669304056,3.552676505718469e13,7.120916418665973e10,3.5128946386582265e9,1.0640730014211784e14,0.13933363303892382,0.0042344418011868255
1972,450,0.04268831562205696,0.000844459564437502,3.559802773214969e13,7.131620319236642e10,3.5164312539743047e9,1.0661991902748534e14,0.13873702577168512,0.0038000680399687594
1973,450,0.04268856129324476,0.0008446348013743409,3.566939749851811e13,7.142334703694907e10,3.5199696057166214e9,1.0683285252795488e14,0.13873782420304548,0.003800856606184534
1974,450,0.042664327747475,0.0003165453068495561,3.5740874461182875e13,7.153059575836896e10,3.5235096936540637e9,1.0704610092798177e14,0.13865906517929374,0.0014244538808230026
1975,450,0.04227938072743595,0.000617665162935003,3.5812458725047664e13,7.163794939469571e10,3.52705151754851e9,1.072596645123732e14,0.13740798736416684,0.0027794932332075137
1976,450,0.042243631704081124,0.00012130997825442191,3.588415039497963e13,7.174540798217574e10,3.5305950770616283e9,1.0747354356247736e14,0.13729180303826366,0.0005458949021448986
1977,450,0.042242587693717346,9.851685833013603e-5,3.595594957599386e13,7.185297155874638e10,3.5341403719558816e9,1.0768773836302788e14,0.13728841000458136,0.0004433258624856121
1978,450,0.04224364369705987,9.954855913554307e-5,3.602785637309967e13,7.196064016182812e10,3.5376874019712644e9,1.0790224919788342e14,0.1372918420154446,0.0004479685161099438
1979,450,0.04239544231516948,7.523175348661537e-5,3.60998708913368e13,7.20684138284575e10,3.541236166821555e9,1.0811707635025031e14,0.1377851875243008,0.00033854289068976917
1980,450,0.042432067619932415,0.00013755955072329286,3.617199323579174e13,7.217629259634909e10,3.544786666270141e9,1.08332220104801e14,0.13790421976478034,0.0006190179782548179
1981,450,0.04224257609648399,9.847941522955891e-5,3.6244223511577836e13,7.228427650289194e10,3.548338900061317e9,1.0854768074567869e14,0.13728837231357297,0.0004431573685330151
1982,450,0.04243079399225835,0.00013629268532975016,3.6316561823853555e13,7.239236558415157e10,3.551892867850378e9,1.0876345855446752e14,0.13790008047483965,0.0006133170839838757
1983,450,0.04182227677749188,0.0002859908165294099,3.638900827779849e13,7.25005598792847e10,3.55544856950904e9,1.0897955381910212e14,0.13592239952684862,0.0012869586743823446
1984,450,0.041354925563076635,0.00015371872591098297,3.646156297867453e13,7.260885942365816e10,3.559006004651978e9,1.0919596681995664e14,0.13440350807999907,0.0006917342665994234
1985,450,0.041922424465046675,0.00034885665385585643,3.653422603175463e13,7.271726425269186e10,3.562565172897264e9,1.0941269783764248e14,0.1362478795114017,0.001569854942351354
1986,450,0.041922424465046675,0.00034885665385585643,3.660699754230663e13,7.282577440610435e10,3.5661260741664553e9,1.0962974716159153e14,0.1362478795114017,0.001569854942351354
1987,450,0.04172059108923512,0.00034624331407079366,3.667987761569538e13,7.293438992012053e10,3.5696887081404247e9,1.0984711507424731e14,0.13559192104001414,0.0015580949133185715
1988,450,0.04156928256102928,0.0003606253878759567,3.6752866357298984e13,7.30431108311049e10,3.5732530745133653e9,1.100648018584686e14,0.13510016832334515,0.0016228142454418053
1989,450,0.04156928256102928,0.0003606253878759567,3.6825963872514984e13,7.315193717563649e10,3.576819172997577e9,1.1028280779767489e14,0.13510016832334515,0.0016228142454418053
1990,450,0.04156928256102928,0.0003606253878759567,3.6899170266802984e13,7.326086899067789e10,3.5803870033345017e9,1.1050113317614655e14,0.13510016832334515,0.0016228142454418053
1991,450,0.04138518301899488,5.3485390813907366e-5,3.697248564564669e13,7.336990631319676e10,3.5839565652699614e9,1.1071977827829955e14,0.13450184481173336,0.00024068425866258315
1992,450,0.04138505339947733,1.5474252031863825e-5,3.704591011460647e13,7.347904917913258e10,3.587527858479226e9,1.1093874338654128e14,0.13450142354830133,6.963413414338721e-5
1993,450,0.041391189283778385,4.949771733160273e-5,3.711944377920102e13,7.35882976253315e10,3.591100882705717e9,1.1115802878530223e14,0.13452136517227975,0.00022273972799221229
1994,450,0.04171501993197847,0.0006768798488349425,3.7193086745052445e13,7.369765168771358e10,3.5946756376279774e9,1.1137763475718103e14,0.13557381477893005,0.003045959319757241
1995,450,0.04144701871044543,0.00033513473370838653,3.7266839117800664e13,7.380711140432642e10,3.598252123086577e9,1.1159756158921948e14,0.13470281080894764,0.0015081063016877394
1996,450,0.041435824827427484,0.0003244307029643897,3.734070100307743e13,7.391667681002077e10,3.601830338687375e9,1.1181780956213331e14,0.13466643068913933,0.0014599381633397536
1997,450,0.04156886773662549,0.0003981668547723416,3.741467250666616e13,7.402634794131209e10,3.6054102841644297e9,1.120383789600081e14,0.13509882014403285,0.0017917508464755372
1998,450,0.040861596751736354,0.000278363031618461,3.748875373424121e13,7.41361248361757e10,3.608991959354115e9,1.122592700701472e14,0.13280018944314315,0.0012526336422830746
1999,450,0.041687706609922964,4.972681120379667e-5,3.7562944791583266e13,7.424600752667728e10,3.612575363688467e9,1.1248048316790442e14,0.13548504648224963,0.00022377065041708503
2000,450,0.04085062505227002,7.989470636783277e-5,3.76372457845826e13,7.435599605452348e10,3.6161604972633176e9,1.1270201854823288e14,0.13276453141987757,0.0003595261786552475


==> anc/data/minimal_rgc80_bcs_scaling.csv <==
mu,Tc,Delta,n
310,83.93525276319451,31.24249751418524,8.687199913649252e6
410,104.70724101621727,39.84866961146345,1.8752722384396452e7
510,117.36394650602051,45.19772581281085,3.349576389861214e7
610,125.70343017364394,48.74277891038546,5.430820170099156e7
710,131.41475162160532,51.1607247391839,8.245097817172071e7
810,135.50243375157152,52.882787797069255,1.1917321894428258e8
910,138.48332607030898,54.12086367026827,1.6570759928714854e8
1010,140.7459974215726,55.05253679047394,2.2328449462466514e8
1110,142.48657189004916,55.76404094741294,2.931263484213136e8
1210,143.84412166518814,56.31939767270356,3.764536762027491e8
1310,144.94428560051347,56.76040669014073,4.744852876044568e8
1410,145.80764768988956,57.11430073262743,5.884387887695917e8
1510,146.51565495637442,57.4027012381906,7.195314206532677e8
1610,147.1052594480625,57.64093977362653,8.689798587617329e8
1710,147.59658573539127,57.83829462310142,1.0380004667464575e9
1810,148.00975322600607,58.00334503544259,1.2278095008268912e9
1910,148.36900083655564,58.14245666142256,1.439623029493162e9
2010,148.66295940914824,58.26571949273176,1.674657147782586e9
2110,148.92024975029017,58.367731762755156,1.9341273779783583e9
2210,149.14548387641844,58.45377772307013,2.2192501272469893e9
2310,149.3369995548619,58.52903956888935,2.53124207528064e9
2410,149.50571059653157,58.59673798695762,2.871318543994e9
2510,149.64618682847686,58.65609562658605,3.2406930299845724e9
2610,149.7804760930194,58.70640917814723,3.640582038885789e9
2710,149.88059624151902,58.74822303739097,4.0722069222683144e9
2810,149.98166672839943,58.7863479594503,4.536781137233548e9
2910,150.06712971662637,58.82430884341085,5.035509467666538e9
3010,150.14104791916907,58.85068357915608,5.569618440034886e9
3110,150.2132415759661,58.876877905138926,6.140337882240917e9
3210,150.26727021236184,58.901978282904736,6.748851153882345e9
3310,150.31890272362034,58.91784173575823,7.39638151484748e9
3410,150.35724937843042,58.93625905964919,8.084192488517234e9
3510,150.3932949112368,58.951847246892655,8.813428080003336e9
3610,150.424081832125,58.960952709104276,9.585322904526861e9
3710,150.45037558261356,58.971877537178415,1.0401179199146524e10
3810,150.4735946645269,58.98389133652184,1.1262052465187855e10
3910,150.4886858124337,58.98682472586893,1.2169283834297869e10
4010,150.50354003892608,58.994038900581245,1.312411672716181e10


==> anc/data/regularized_bcs_scaling.csv <==
mu,Tc,Delta,n
287.0,67.44732372465023,25.857373674350555,5.40593717392215e6
288.0,68.11264716129699,26.295486525345517,5.635945895236625e6
289.0,68.68937447893586,26.638813176593175,5.8207583314578505e6
290.0,69.20261301515893,26.927474798494053,5.979332434579186e6
291.0,69.6683819887312,27.180100764046802,6.120570088747817e6
292.0,70.09685746961622,27.406942684651575,6.249434692430757e6
293.0,70.4953872598935,27.614445484550927,6.3690522497421345e6
294.0,70.86940878546102,27.806788598731018,6.481484078410865e6
295.0,71.22267354436644,27.98699097801824,6.588204767625847e6
296.0,71.5587018640008,28.157170200116482,6.690290236834168e6
297.0,71.87935693655163,28.318946186644542,6.788552969524187e6
298.0,72.18698088431665,28.47362535940053,6.883628749555704e6
299.0,72.48297296828241,28.62213874804617,6.976010045068783e6
300.0,72.76875954044044,28.76526966794723,7.066097297404726e6
301.0,73.04524499174931,28.903670129818092,7.154224983011757e6
302.0,73.31352198243621,29.037905314884704,7.240660554320849e6
303.0,73.57409556479979,29.168371841033085,7.325635836225356e6
304.0,73.82782921063153,29.29544788323995,7.409336788092382e6
305.0,74.07533188111302,29.419447102644746,7.491929853477928e6
306.0,74.31697986505696,29.54062148945756,7.573549851429245e6
307.0,74.55317900721639,29.659213901482968,7.654321717347528e6
308.0,74.78434191143606,29.775462598531373,7.734354014152693e6
309.0,75.0108210308099,29.889507203363767,7.813736160240339e6
310.0,75.23289400080557,30.00145893747296,7.892541697283678e6
311.0,75.45072629579863,30.11153100950125,7.970852305021522e6
312.0,75.66475834105404,30.21976280865763,8.048719849560481e6
313.0,75.87496229250519,30.326327762192406,8.1262134960595e6
314.0,76.08164832906823,30.431250424662302,8.203368055667369e6
315.0,76.28503367286612,30.53466208930015,8.280238814073999e6
316.0,76.4850921899324,30.63662948873202,8.3568654263577685e6
317.0,76.68211338591391,30.737193910736746,8.43327975566484e6
318.0,76.87607130521883,30.83645682317706,8.50951739323024e6
319.0,77.06727944273553,30.9344649363187,8.585609229950586e6
320.0,77.25568440130246,31.031243376429472,8.661578248952352e6
321.0,77.44149754944374,31.126844171155597,8.737451808998095e6
322.0,77.62468587766307,31.221285829504296,8.813249181689031e6
323.0,77.80538348597474,31.314674348971565,8.888997258723952e6
324.0,77.98361935676894,31.406984320601147,8.964710588221896e6
325.0,78.15948101374488,31.498294483571303,9.040407460552802e6
326.0,78.33311012363993,31.588563824654933,9.116099236013418e6
327.0,78.504497837298,31.677887301618686,9.1918075038175e6
328.0,78.67370099550044,31.766234144449015,9.267539162609184e6
329.0,78.84072803426534,31.853688674947403,9.343314992890159e6
330.0,79.0057391162236,31.940231719929272,9.419138294875294e6
331.0,79.16870712017499,32.02584543807224,9.495020697926506e6
332.0,79.32957910234109,32.11061277385019,9.570975503713088e6
333.0,79.4885130324019,32.194554396487575,9.647014014607627e6
334.0,79.6455157923674,32.27763191382625,9.723138585524926e6
335.0,79.80060279953705,32.3598765743085,9.79935890304919e6
336.0,79.9539001512585,32.441339311894296,9.875684409342652e6
337.0,80.10518400726596,32.52199088085493,9.952121660916213e6
338.0,80.25493471325262,32.601842732876094,1.0028675572250564e7
339.0,80.4027895921763,32.68092861002297,1.0105352770395093e7
340.0,80.54882436993012,32.759268950119605,1.0182159735580815e7
341.0,80.69317677502568,32.83683408752663,1.0259101887675837e7
342.0,80.83573869118936,32.91365680206057,1.0336182380461765e7
343.0,80.97667378026472,32.98973023039961,1.0413407384026015e7
344.0,81.11588507929355,33.06508930389852,1.0490781620165864e7
345.0,81.25348472988208,33.13972643031591,1.0568308467203176e7
346.0,81.38939977829978,33.2136356253428,1.0645991222003123e7
347.0,81.52377390699712,33.286832428871136,1.0723833962577907e7
348.0,81.65636628909851,33.35933450719178,1.0801841587774133e7
349.0,81.78760767025324,33.43113837844999,1.0880015988586873e7
350.0,81.91720787331178,33.502218385342815,1.0958357790453255e7
351.0,82.04516824007442,33.57264017144459,1.1036874933965253e7
352.0,82.17168352575754,33.64238111897783,1.1115569261364868e7
353.0,82.29658184568507,33.71142517716651,1.119443863562236e7
354.0,82.41996970893979,33.779800506674796,1.1273490670573594e7
355.0,82.54188112935026,33.847524397068895,1.1352726432023445e7
356.0,82.66228581362611,33.91455459666621,1.1432146472431922e7
357.0,82.78111982012888,33.98094800190469,1.1511755874277307e7
358.0,82.89862147234999,34.04665625831407,1.159155176729952e7
359.0,83.01454857289627,34.11172125103663,1.1671541560591958e7
360.0,83.1291107477,34.176140643678565,1.1751725171672653e7
361.0,83.24217242245595,34.239910500774364,1.183210242751249e7
362.0,83.35382636580562,34.30302216142717,1.1912676352038013e7
363.0,83.46403832510987,34.365495057870234,1.1993449638952173e7
364.0,83.57275333921734,34.42730955523659,1.2074420396776862e7
365.0,83.68018651028706,34.48849303281037,1.215559368575877e7
366.0,83.78611426890075,34.54903353244208,1.2236968968185648e7
367.0,83.89071060619244,34.608945161223524,1.2318548470158793e7
368.0,83.99389974536007,34.668245984279956,1.240033493896594e7
369.0,84.09557287814096,34.72686050188083,1.248232470931027e7
370.0,84.19607728078518,34.78489779224991,1.2564524583764657e7
371.0,84.2951234617658,34.84230205857664,1.2646932243213829e7
372.0,84.39279721787898,34.89904805935011,1.272954882053321e7
373.0,84.48911085690725,34.95517912921558,1.2812376231635457e7
374.0,84.58407605360208,35.010714047124665,1.289541674924942e7
375.0,84.67770925196874,35.065566060032936,1.2978666645961026e7
376.0,84.76997129257597,35.119873396812686,1.306213410096321e7
377.0,84.86090553471968,35.173515462254144,1.314581305913294e7
378.0,84.95054996233193,35.22653302875088,1.3229707717742005e7
379.0,85.03879965855958,35.27895927780537,1.3313818718502536e7
380.0,85.1257624730124,35.330751751060276,1.3398146405428391e7
381.0,85.21139401984783,35.381933741110075,1.3482692002388055e7
382.0,85.29577859296751,35.43248465888082,1.3567454487357652e7
383.0,85.37875959159464,35.482426869364424,1.3652436031423446e7
384.0,85.4604942353717,35.53178336070365,1.3737639151959274e7
385.0,85.54092915389901,35.580480793347164,1.3823059611735035e7
386.0,85.6200506908408,35.62860074333163,1.3908702733474638e7
387.0,85.69790201149772,35.676124987801316,1.3994567776548361e7
388.0,85.77443582305477,35.72300333992545,1.408065388850289e7
389.0,85.84968280777048,35.76926549489201,1.4166962034129614e7
390.0,85.92370767294142,35.81492640541681,1.4253493901492791e7
391.0,85.99639448855214,35.85999277196872,1.4340250478519497e7
392.0,86.06781292476171,35.90446627191868,1.4427231742099987e7
393.0,86.1379601216413,35.94828849901932,1.4514435672754655e7
394.0,86.20688207090552,35.991526257244395,1.4601866071692564e7
395.0,86.2744731824705,36.03413382326879,1.4689521630843954e7
396.0,86.34087070975056,36.07615928390771,1.4777403870883519e7
397.0,86.40597861885908,36.11759864799221,1.4865513911546474e7
398.0,86.46982907596339,36.15836826922097,1.495384862823775e7
399.0,86.53243337096228,36.198585974123475,1.5042413131326608e7
400.0,86.59379619234642,36.238135576776976,1.5131202859160136e7
401.0,86.65387686014583,36.27711200140149,1.5220222137321552e7
402.0,86.71275286037599,36.31550698075611,1.5309471550283901e7
403.0,86.77036805092939,36.353270115227566,1.5398949208975127e7
404.0,86.82673742357565,36.39043280503448,1.5488656793174168e7
405.0,86.88183756380568,36.426994856064894,1.5578594411572441e7
406.0,86.93575710933601,36.46292772817737,1.5668762035678366e7
407.0,86.98840962438226,36.49825247112007,1.5759159701859266e7
408.0,87.03975009013902,36.53298569784319,1.5849788626359088e7
409.0,87.08999581147054,36.56711454935002,1.5940650065296208e7
410.0,87.13895346156733,36.60062284629605,1.6031742163713714e7
411.0,87.18668225360489,36.63353073616451,1.612306659776967e7
412.0,87.23313778045849,36.665811070830685,1.621462292027895e7
413.0,87.27845295836687,36.697516616991045,1.6306412689644774e7
414.0,87.32250239729638,36.72857826355773,1.6398434782637099e7
415.0,87.3653335179597,36.759050548362836,1.6490690591912778e7
416.0,87.40693985630514,36.78890706990255,1.658318007531003e7
417.0,87.44733730320604,36.818151355893164,1.6675903710991466e7
418.0,87.48649152403232,36.846806766328555,1.6768862026076404e7
419.0,87.5244694980438,36.87482304776551,1.686205411280066e7
420.0,87.56109591313361,36.902249391394854,1.6955481342451304e7
421.0,87.59669619093984,36.92904346353924,1.7049143158143077e7
422.0,87.63100214737278,36.95523120078852,1.714304115465943e7
423.0,87.6640283252982,36.98080539097576,1.7237174562977433e7
424.0,87.6959646018804,37.005771151200946,1.7331543713435557e7
425.0,87.72658861887521,37.03013076295093,1.7426149834540404e7
426.0,87.75608396995267,37.05385515515178,1.752099187318774e7
427.0,87.78431565851861,37.076986360414736,1.761607142565997e7
428.0,87.81134886075961,37.09948789480968,1.771138756259185e7
429.0,87.83713474078922,37.121381660505094,1.7806941665153716e7
430.0,87.86177602653424,37.14264874892662,1.7902732371688187e7
431.0,87.88518486537669,37.16330823912302,1.799876206620338e7
432.0,87.9073039745208,37.18333954335829,1.8095028854193922e7
433.0,87.92833590375722,37.20274106445618,1.8191534392180678e7
434.0,87.94802757645357,37.221536783668896,1.828827874506942e7
435.0,87.96670064039063,37.239712526484226,1.8385261852308735e7
436.0,87.98402583906864,37.257277662875865,1.8482484608442184e7
437.0,88.00019130485452,37.27419176007599,1.8579946131319296e7
438.0,88.01512873260435,37.290494867270496,1.8677647619453054e7
439.0,88.02884076746977,37.30618476633691,1.8775589697693773e7
440.0,88.04135935490649,37.3212430642904,1.8873771153223824e7
441.0,88.05265753487674,37.335666183094574,1.8972193042849038e7
442.0,88.06276287812125,37.34947140955301,1.9070855474107686e7
443.0,88.07166069709638,37.36262452273412,1.916975884204315e7
444.0,88.0793561081191,37.375183600209866,1.9268903760501165e7
445.0,88.08584978110048,37.387096044284846,1.9368289773850817e7
446.0,88.09111465272963,37.39835770189954,1.9467917145562727e7
447.0,88.09508793965506,37.408986612779756,1.9567786000338014e7
448.0,88.09796497228035,37.41902557908079,1.9667898304779354e7
449.0,88.09961042716168,37.428412394688564,1.9768252292915322e7
450.0,88.10003157750543,37.437158432513584,1.9868848644915853e7
451.0,88.09921142528765,37.4452471307008,1.9969687863461874e7
452.0,88.0971718590672,37.45271625930012,2.0070770091507237e7
453.0,88.09396842468686,37.459529059548096,2.017209571297847e7
454.0,88.08948650687398,37.46569735102605,2.0273664427664712e7
455.0,88.08383969590068,37.47124600167629,2.0375477277779616e7
456.0,88.07691997074016,37.47615798433809,2.047753429411648e7
457.0,88.06887269022354,37.480394279895876,2.057983530954499e7
458.0,88.05951829708647,37.48401866685678,2.068238067392998e7
459.0,88.04895455480164,37.48695300731377,2.0785170317122042e7
460.0,88.03718574638424,37.489256904537044,2.0888205651809346e7
461.0,88.02415725022001,37.490909908445104,2.0991485912539523e7
462.0,88.00993498616663,37.49192950568239,2.109501139508723e7
463.0,87.99451447314368,37.49227450108239,2.119878277133308e7
464.0,87.97784484997919,37.491975161864964,2.130279985524319e7
465.0,87.95988302954356,37.49101230381003,2.140706247499301e7
466.0,87.94075064706703,37.48936903818952,2.151157203172967e7
467.0,87.92038369706461,37.487084105846236,2.161632811431623e7
468.0,87.89874914011762,37.48413510449009,2.1721330702840142e7
469.0,87.87592453527395,37.48054271720335,2.1826580416190747e7
470.0,87.85177222991933,37.476253277467286,2.1932077050267596e7
471.0,87.82644253874423,37.47132603381354,2.203782155519492e7
472.0,87.79985739463427,37.46571551077634,2.2143813363273583e7
473.0,87.7720212471786,37.45943159814026,2.2250053535043273e7
474.0,87.7429079147987,37.452471460894536,2.235654183696439e7
475.0,87.71256859677123,37.444842294554434,2.2463278082023e7
476.0,87.6809950215602,37.43654631428505,2.257026316290014e7
477.0,87.64817525943727,37.42754988346335,2.2677497240426134e7
478.0,87.61406855915084,37.417888774782185,2.2784980539925646e7
479.0,87.57869749442762,37.40754223384691,2.289271296533505e7
480.0,87.54211105410832,37.396494709069984,2.300069494770303e7
481.0,87.50420410085553,37.38477662046946,2.310892673105439e7
482.0,87.46506468728512,37.372377752860004,2.3217408461189475e7
483.0,87.42462058871752,37.35929121541102,2.3326140490675315e7
484.0,87.3828657037393,37.34548075076836,2.343512340500765e7
485.0,87.33973712735406,37.331017360774894,2.3544356388347887e7
486.0,87.29564733569077,37.31580972187345,2.365384097423448e7
487.0,87.25008540875479,37.29993768499798,2.376357637951155e7
488.0,87.20328327035531,37.283358039347995,2.3873563294416297e7
489.0,87.15516139359352,37.26606270620999,2.3983801642970096e7
490.0,87.10572528359535,37.248068905533735,2.409429235595834e7
491.0,87.0550160136645,37.22935728122397,2.4205035284839716e7
492.0,87.0030404953468,37.209948421225434,2.4316029807963338e7
493.0,86.94970581136658,37.189794967778525,2.442727797120763e7
494.0,86.8951070068988,37.168964021849284,2.453877812597319e7
495.0,86.8391570141739,37.14737177412125,2.465053237049072e7
496.0,86.7818934609204,37.125113095689855,2.4762538791572943e7
497.0,86.72334155962744,37.10208513648331,2.4874799336672533e7
498.0,86.6633352328563,37.07832833450487,2.498731425108101e7
499.0,86.60223390929787,37.05385408536064,2.5100082892076258e7
500.0,86.53962483083433,37.028650370648364,2.5213105253943082e7
501.0,86.4758744503888,37.002696434112636,2.5326383022811927e7
502.0,86.41058095020071,36.976029736993134,2.543991446583056e7
503.0,86.34405622724444,36.94860724016114,2.555370175117158e7
504.0,86.27603948118576,36.920432534455365,2.5667744402593903e7
505.0,86.20688300397887,36.89152976075831,2.578204188046854e7
506.0,86.13624142042227,36.861855626419214,2.5896595493603908e7
507.0,86.06428704231348,36.831435663301995,2.6011405080142803e7
508.0,85.99094748499283,36.80026374377703,2.6126470746019352e7
509.0,85.91624783673524,36.76831793131794,2.624179342204828e7
510.0,85.84010766217034,36.735619387083915,2.635737257188216e7
511.0,85.76261103155502,36.702130331393434,2.6473209369392168e7
512.0,85.6837783255969,36.66788023953776,2.658930286019959e7
513.0,85.60350850416398,36.632892235071424,2.670565267316859e7
514.0,85.52182866337716,36.597073017029786,2.682226221556673e7
515.0,85.4387939903745,36.56051426297515,2.6939128020687062e7
516.0,85.35434337022707,36.52311678170635,2.7056254495085485e7
517.0,85.26844331138363,36.48499429947384,2.717363639618267e7
518.0,85.18113726759111,36.446043814662694,2.729127894143893e7
519.0,85.09236675672582,36.40631690537606,2.7409179097800568e7
520.0,85.00221121214508,36.36576821677609,2.752733986169409e7
521.0,84.91064184343031,36.324447822644984,2.7645758254018325e7
522.0,84.81761458456276,36.28228073973652,2.776443858649084e7
523.0,84.7230079579731,36.2393193140169,2.7883377778517608e7
524.0,84.62711614570253,36.19555641653781,2.800257616759747e7
525.0,84.5296633433918,36.150915138201924,2.8122038247112196e7
526.0,84.43074802635238,36.10551332933889,2.824175805405127e7
527.0,84.33040000234087,36.05924313355301,2.8361740332146533e7
528.0,84.2285157420065,36.01216256505272,2.848198312560742e7
529.0,84.1251043994589,35.96423277439346,2.8602487744271737e7
530.0,84.02026232715798,35.91546564876124,2.8723253771406036e7
531.0,83.91387276572004,35.86583090319182,2.8844282924642637e7
532.0,83.80598550586456,35.815390593044114,2.8965571405044228e7
533.0,83.69660667340213,35.764040875780964,2.9087125983509224e7
534.0,83.58561191666922,35.711843173611264,2.920894224044055e7
535.0,83.4731441002532,35.65877859165634,2.9331021395847134e7
536.0,83.35906570991938,35.6048423786674,2.945336405486484e7
537.0,83.24344209445371,35.55003705072413,2.957596957321021e7
538.0,83.12627001414512,35.49435549932666,2.9698838597361848e7
539.0,83.00752453383211,35.4377682975646,2.9821972553869825e7
540.0,82.88717046964393,35.38028651040165,2.9945371182010625e7
541.0,82.76522675487286,35.32191574916179,3.0069033501384597e7
542.0,82.64164514796448,35.26264370858172,3.0192960699694674e7
543.0,82.51650459835673,35.20243744966535,3.0317154465152804e7
544.0,82.38975505514645,35.14133847609247,3.0441611791405935e7
545.0,82.26129312367902,35.079300116105415,3.0566336385532387e7
546.0,82.13123560103668,35.01635470187788,3.0691324810798734e7
547.0,81.99954154338229,34.95246499902035,3.0816580328714028e7
548.0,81.86617036703865,34.88761704085008,3.0942103729766943e7
549.0,81.73109172521436,34.821837642300785,3.1067892168248348e7
550.0,81.59433919863659,34.755102328551935,3.1193947827799987e7
551.0,81.45591228958438,34.68740180494554,3.132027122624228e7
552.0,81.31570386540261,34.618716534947445,3.144686347403191e7
553.0,81.17384420640974,34.54906712465741,3.157372261419932e7
554.0,81.03022308205254,34.47845140454467,3.1700848400150575e7
555.0,80.88483965714204,34.40684828587705,3.1828242476154357e7
556.0,80.73773037187948,34.33423076028964,3.195590656822645e7
557.0,80.58882909847398,34.26061368469945,3.208383890381663e7
558.0,80.43813505050821,34.18596173282382,3.2212042788400583e7
559.0,80.2856401003055,34.1103364399401,3.2340511639208235e7
560.0,80.13132501214386,34.03366232419614,3.246925214031349e7
561.0,79.97521916108781,33.95597069169084,3.259826105067528e7
562.0,79.81728370475594,33.8771789206683,3.2727545096613612e7
563.0,79.6574501369605,33.79738017376705,3.2857095426263917e7
564.0,79.49572892268861,33.7165137073557,3.2986917406301107e7
565.0,79.33213367789449,33.63454148345261,3.3117013444132e7
566.0,79.1666637542221,33.55153073746577,3.3247377050843194e7
567.0,78.99923137699716,33.467438941478655,3.337801155833594e7
568.0,78.82996066164196,33.3822213978406,3.3508920789362334e7
569.0,78.65862669423223,33.29589542352622,3.3640102127280325e7
570.0,78.48541925343397,33.20847971614444,3.3771553089705266e7
571.0,78.31016324698794,33.11992381918141,3.390327806224311e7
572.0,78.13291084560205,33.0302056226693,3.403527852025715e7
573.0,77.95364763985617,32.93936088292954,3.416755027867636e7
574.0,77.77234389229761,32.847380111546116,3.430009306269895e7
575.0,77.58898859974579,32.75418197508621,3.443291460442617e7
576.0,77.40352991859254,32.65985228826299,3.456600521354584e7
577.0,77.21599882440842,32.564285318659216,3.469937500160192e7
578.0,77.02632759135213,32.4675403392158,3.483301647658184e7
579.0,76.83446346488836,32.36956450593778,3.4966934661731385e7
580.0,76.64056052537944,32.27036023573855,3.510112832378217e7
581.0,76.44443770402631,32.16994695258448,3.5235593605053835e7
582.0,76.2460813023381,32.068242790464325,3.5370339304733016e7
583.0,76.04548396391237,31.965292461107403,3.550535841124169e7
584.0,75.84266553187717,31.861043236129348,3.564065621697203e7
585.0,75.63753595409253,31.75553147796709,3.5776227052250214e7
586.0,75.4300234387074,31.648697054175543,3.591207654228806e7
587.0,75.22028387468254,31.5405287108626,3.6048204731237516e7
588.0,75.00828280894893,31.431032157650492,3.6184609243161604e7
589.0,74.79383684697041,31.320196970206865,3.632129008366791e7
590.0,74.57675893092528,31.20799171514689,3.645824910445447e7
591.0,74.35760636581108,31.094387323388744,3.65954883447257e7
592.0,74.13578400248753,30.979373187117318,3.6733007405758925e7
593.0,73.91147315493072,30.862969737052524,3.6870802044146635e7
594.0,73.68469258401547,30.74510198981008,3.700887975728963e7
595.0,73.45523692056304,30.62580738888235,3.714723386711207e7
596.0,73.22331251252763,30.505017399857238,3.728587090529577e7
597.0,72.98880480229855,30.382770539898296,3.742478392156486e7
598.0,72.75151465107683,30.2589998122898,3.756397934156339e7
599.0,72.51155734920758,30.13372236798115,3.770345288188473e7
600.0,72.26889703911183,30.006857594847176,3.784321253194715e7
601.0,72.0234657172341,29.878475674363962,3.791334677381827e7
602.0,71.77522382621646,29.748477315675743,3.7980325306783654e7
603.0,71.52414852096172,29.61688556000675,3.8047339615754604e7
604.0,71.27014100551605,29.483674089344966,3.811438984661842e7
605.0,71.01319507860353,29.348807987085532,3.818147748931897e7
606.0,70.75332700840136,29.21221411793362,3.8248608971751586e7
607.0,70.49041465145365,29.07393594654532,3.831577508880269e7
608.0,70.22445603095093,28.933906054663023,3.838298125101835e7
609.0,69.95534470195253,28.79214758007222,3.8450220677306145e7
610.0,69.6831654755897,28.648582185339563,3.851750019134434e7
611.0,69.40768158492574,28.503217133758444,3.8584814845110014e7
612.0,69.1289637589989,28.3560035767242,3.865216726714091e7
613.0,68.84687011577171,28.20688609300859,3.8719560773049854e7
614.0,68.56149300695051,28.0559014301939,3.878698587386201e7
615.0,68.27266385087114,27.902963947920078,3.885445006696097e7
616.0,67.98029746939847,27.748067521907096,3.892194913810866e7
617.0,67.68436816641952,27.591150250351152,3.898948708299876e7
618.0,67.38484689603865,27.432194224466702,3.905706128078898e7
619.0,67.08159023114604,27.271177027383068,3.9124669544620566e7
620.0,66.77465247969394,27.108031889027867,3.919231581474902e7
621.0,66.46384286664215,26.942754530272204,3.925999476487872e7
622.0,66.14912915683817,26.77524301693967,3.932771543294274e7
623.0,65.8304332697071,26.605532390054584,3.939546606707785e7
624.0,65.50756902731791,26.433517364922167,3.9463255644492224e7
625.0,65.18065178170218,26.259152903167486,3.9531083871303074e7
626.0,64.84946012644741,26.082441948084433,3.9598943208247714e7
627.0,64.51390446102323,25.903293517301723,3.9666839476725064e7
628.0,64.17402099566516,25.7216596437915,3.9734772129448384e7
629.0,63.829571787482564,25.537483933261168,3.980274138769773e7
630.0,63.48039172430617,25.350735937968395,3.987074318363782e7
631.0,63.12657105006565,25.161337976550858,3.9938780278318785e7
632.0,62.76788982315793,24.96921066057258,4.000685532131463e7
633.0,62.40416523726253,24.774340736256537,4.007496030399705e7
634.0,62.03534363698964,24.576586114480136,4.01431066741882e7
635.0,61.66135808218769,24.376001537778187,4.02112752139176e7
636.0,61.28191658694959,24.172379626214312,4.027948617172751e7
637.0,60.89691710678835,23.965667923984675,4.0347735667610504e7
638.0,60.50631739201435,23.75585506282753,4.0416012872673236e7
639.0,60.10989923204306,23.542778756080402,4.048432956107261e7
640.0,59.70740245795696,23.326389579878864,4.0552679339415155e7
641.0,59.29872701869954,23.106587097965487,4.062106305654636e7
642.0,58.88378952911353,22.883291118501383,4.068947762198297e7
643.0,58.462240745006966,22.65636042899995,4.075792850781565e7
644.0,58.03384659375297,22.42568456505116,4.08264154245995e7
645.0,57.5985638322436,22.191159325490737,4.089493624984357e7
646.0,57.155997627342,21.952734608523826,4.09634794113612e7
647.0,56.70591741800308,21.7101232962442,4.1032068638432205e7
648.0,56.248059100573755,21.46331288777872,4.110068412391323e7
649.0,55.782202258762936,21.21208470095741,4.1169336393355526e7
650.0,55.30794707973428,20.9563060585389,4.123802126088686e7
650.0,55.30794707973428,20.9563060585389,4.123802126088686e7
650.1,55.26000215645581,20.930475604654276,4.124489091255455e7
650.2,55.21206291484759,20.90457917718161,4.125176371445361e7
650.3,55.16392612288428,20.878643207340097,4.125863564973756e7
650.4,55.115891721152366,20.852685793770803,4.126550385027495e7
650.5,55.06756908725947,20.826674091623374,4.127237339103904e7
650.6,55.01917938844372,20.800566004093383,4.12792505790854e7
650.7,54.97077889722277,20.774454956795626,4.12861212341391e7
650.8,54.92227340897671,20.748278340919967,4.129299479297349e7
650.9,54.87370391456352,20.722061996008755,4.1299867286243275e7
651.0,54.82502730391161,20.695803837922863,4.130673908630847e7
651.1,54.77620358007016,20.669488002094973,4.131361249991741e7
651.2,54.72731897564245,20.6431177210994,4.132048703080194e7
651.3,54.678421822563905,20.616709730609216,4.1327360144128844e7
651.4,54.62934859975803,20.59021288267025,4.133423951797392e7
651.5,54.58018316375046,20.56369251614079,4.134111523807514e7
651.6,54.53086197376251,20.53713428398903,4.1347989418678604e7
651.7,54.48149147316599,20.510531756167104,4.1354863014888115e7
651.8,54.43198834547047,20.48386016748202,4.136173983635241e7
651.9,54.382319445539906,20.457160286846435,4.136861358933961e7
652.0,54.33299999353949,20.430387190406147,4.1375491019122005e7
652.1,54.28337449130822,20.403582188211608,4.138236593135576e7
652.2,54.233523418872664,20.376693743942216,4.138924602788667e7
652.3,54.18361402281562,20.34973527246636,4.1396129295317695e7
652.4,54.13356311369171,20.32278487488091,4.14030038377944e7
652.5,54.083466600900465,20.29578838173646,4.140987782414749e7
652.6,54.033347466588566,20.268701070059077,4.141675801868976e7
652.7,53.98307479899813,20.241584258261852,4.142363512316053e7
652.8,53.93267869160354,20.214385035174615,4.143051707287025e7
652.9,53.88209302203677,20.187178996805166,4.143739241510484e7
653.0,53.83168123644282,20.159847762455488,4.14442790193112e7
653.1,53.781009021611226,20.13252701919208,4.1451156357609175e7
653.2,53.730169498555824,20.10515004078659,4.1458034416839205e7
653.3,53.67933539448586,20.0776689513578,4.146492051062913e7
653.4,53.62828123667214,20.05017016439267,4.147180141883086e7
653.5,53.5770343914578,20.022646587930033,4.147867826586308e7
653.6,53.52606254183456,19.995015009286668,4.148556358507657e7
653.7,53.474787959930836,19.96735091765804,4.149244588618812e7
653.8,53.42343671859453,19.939627988945173,4.1499329179479875e7
653.9,53.371996926262,19.911886191363898,4.150620735683363e7
654.0,53.32034491040076,19.884039332036707,4.1513093379777186e7
654.1,53.268769003352645,19.85615340455768,4.151997728710783e7
654.2,53.216986352344975,19.82822301117905,4.1526859805885725e7
654.3,53.16505301743746,19.800223325331217,4.15337447092795e7
654.4,53.11307599773727,19.772160549373947,4.154063100552276e7
654.5,53.06097199323858,19.744070601958427,4.154751321782898e7
654.6,53.008723592233764,19.715887706618883,4.1554401288784556e7
654.7,52.9564734424639,19.68770925994857,4.156128040417489e7
654.8,52.904062735046864,19.659381752716275,4.1568173730381675e7
654.9,52.8516438701331,19.63105135268765,4.1575059173922285e7
655.0,52.79895700806492,19.602680958892794,4.158194230450497e7
655.1,52.74617927552754,19.574215062420325,4.158883146724508e7
655.2,52.69326821504592,19.54571763930784,4.15957169238649e7
655.3,52.640497948220855,19.5171602814093,4.1602603005541205e7
655.4,52.587353903572875,19.48851738390199,4.1609493417806394e7
655.5,52.53418328579755,19.459820191191,4.161638349575146e7
655.6,52.480917381046766,19.431126179866325,4.162326457114253e7
655.7,52.42756379400362,19.402290647138756,4.1630158250089906e7
655.8,52.373979887806854,19.373423632062995,4.163704806046603e7
655.9,52.32038316909211,19.344516129451016,4.164393534520921e7
656.0,52.26670503616333,19.31555232474194,4.165082232464059e7
656.1,52.21286188183285,19.286471357671807,4.1657718117430046e7
656.2,52.15894564834116,19.25738032347074,4.1664606671703234e7
656.3,52.10483130354078,19.228233263817938,4.167149480175895e7
656.4,52.050689166685515,19.198990645447523,4.167838839190181e7
656.5,51.99642904238999,19.1697229163626,4.168527689470095e7
656.6,51.94206211715482,19.14038929909059,4.169216628507352e7
656.7,51.887470576912165,19.110933886155166,4.169906494706192e7
656.8,51.83288019035217,19.081474240021098,4.1705955213731825e7
656.9,51.778114005196585,19.051876303197414,4.17128571405833e7
657.0,51.72329577470691,19.022344371610025,4.1719740105880596e7
657.1,51.668310359809766,18.992672359318515,4.1726634843345255e7
657.2,51.61312968634775,18.962954322830274,4.173352728879586e7
657.3,51.55767682241503,18.933155407527497,4.1740422627894975e7
657.4,51.50262219749493,18.903360986168956,4.174730803297295e7
657.5,51.44712974001777,18.873421356684972,4.175420583602717e7
657.6,51.391552125357975,18.843423667603574,4.17611028931656e7
657.7,51.33578785761301,18.813339888192523,4.176800339788234e7
657.8,51.27982177850754,18.783252028868198,4.177489514053987e7
657.9,51.22399401900566,18.75305682661419,4.1781793384778e7
658.0,51.16785946510163,18.722813286882673,4.1788689318498515e7
658.1,51.111689133108484,18.692537546123532,4.179558050130614e7
658.2,51.05541274264169,18.66216401642876,4.1802476624322265e7
658.3,50.998838575185346,18.63171216081998,4.1809374743650675e7
658.4,50.94244172169056,18.601189202330197,4.181627372858774e7
658.5,50.88569464650163,18.570611944916372,4.182317106720732e7
658.6,50.828781723987504,18.539971958619347,4.1830067933805525e7
658.7,50.77175501661486,18.509255971500576,4.183696628332806e7
658.8,50.71480070697589,18.47846161615661,4.18438663357417e7
658.9,50.657535759410166,18.447575218609032,4.185077011521993e7
659.0,50.6001467664305,18.416705260531952,4.1857661574328244e7
659.1,50.54283396838173,18.38568656235251,4.1864565007948786e7
659.2,50.48513046795051,18.354621468478,4.187146522290298e7
659.3,50.427448657899276,18.323454154031197,4.187837044648374e7
659.4,50.369500951126156,18.292296752100796,4.188526415756481e7
659.5,50.31146184047657,18.261005143230292,4.189216741940511e7
659.6,50.253452875415405,18.229669717878778,4.189906691939366e7
659.7,50.19508898258209,18.198146227856427,4.190598378575297e7
659.8,50.13665077267433,18.16673792536218,4.1912873490351826e7
659.9,50.07812939293217,18.135165315725573,4.191977691611905e7
660.0,50.019440598339315,18.10355326221844,4.192667578687751e7
660.1,49.96063677011762,18.071810956474465,4.193358324267269e7
660.2,49.90168351373541,18.04008332687238,4.1940478136312895e7
660.3,49.842474884223975,18.008204270558466,4.194738457738729e7
660.4,49.78330210852846,17.976240543489233,4.195429281169711e7
660.5,49.7239097838019,17.944224968363145,4.196119799629981e7
660.6,49.66428085483585,17.91216060610529,4.1968099621955924e7
660.7,49.60468970219836,17.87998022520656,4.197500741930125e7
660.8,49.5449267020831,17.847731325668928,4.198191438971397e7
660.9,49.484707120973326,17.81542524791334,4.198881885318407e7
661.0,49.42477491930504,17.78306660172951,4.199572006151077e7
661.1,49.36454550487497,17.75059443966888,4.200262686218927e7
661.2,49.304079450666904,17.718030698263796,4.200953589845922e7
661.3,49.24363749337317,17.685396788421762,4.2016444115357175e7
661.4,49.18269654735923,17.652716778703468,4.2023347893698394e7
661.5,49.121996367034626,17.620010897881382,4.2030244296267785e7
661.6,49.0609757631546,17.587061729538036,4.2037164674667254e7
661.7,48.99989537125293,17.554140952990394,4.204406967911451e7
661.8,48.938509775337025,17.521114856407564,4.20509785797378e7
661.9,48.87715325236286,17.48799190672885,4.205789004540308e7
662.0,48.81548504345119,17.454830702023308,4.2064795614007786e7
662.1,48.75365051092331,17.421545712495195,4.207170749547904e7
662.2,48.6917498047319,17.388222143938922,4.207861344182881e7
662.3,48.629628479534404,17.354745965326295,4.2085529666897774e7
662.4,48.567367630687386,17.321267162813353,4.2092434638611525e7
662.5,48.505049524794686,17.28762947734399,4.209935066317312e7
662.6,48.44243647642088,17.253967453215097,4.210625844682614e7
662.7,48.3797604095912,17.22016927385131,4.2113173823800385e7
662.8,48.316904204523325,17.186320583267737,4.2120084554751575e7
662.9,48.25385073501138,17.152372692205567,4.212699751312406e7
663.0,48.19070732335149,17.11841253808165,4.213390021456696e7
663.1,48.12726697980452,17.084244443157427,4.214082046579496e7
663.2,48.063688583783915,17.050099131507405,4.2147725353094414e7
663.3,48.00008235179121,17.015763461010224,4.215464514581743e7
663.4,47.936115260199585,16.98136397538636,4.2161561696804926e7
663.5,47.87207767358268,16.94690525078031,4.216847434323827e7
663.6,47.807737381481274,16.91236010824752,4.217538687697856e7
663.7,47.74342209261704,16.877699118736153,4.2182303342140876e7
663.8,47.67886961363956,16.84296160338397,4.218921813609386e7
663.9,47.61415140284271,16.808169893728213,4.219612799733049e7
664.0,47.54923503714963,16.773226134545205,4.220304669376504e7
664.1,47.484108246726464,16.73822978398372,4.2209960072684355e7
664.2,47.41882495573009,16.703075023402505,4.2216882972311154e7
664.3,47.35338837241443,16.667898068941422,4.2223796172437176e7
664.4,47.28775750227214,16.632630427752385,4.2230709161828734e7
664.5,47.22196443099165,16.59723012877806,4.2237627787341945e7
664.6,47.155864537865,16.561706014287296,4.224455073012465e7
664.7,47.089820358121415,16.5261759498279,4.225146137027714e7
664.8,47.02333206341791,16.49049276600715,4.225838023897404e7
664.9,46.95692760869861,16.45470815676809,4.226529999165678e7
665.0,46.89017124253496,16.418846357585675,4.2272217173207946e7
665.1,46.823200397250275,16.38288480509228,4.227913483502865e7
665.2,46.75598910695271,16.34679236554299,4.228605720806779e7
665.3,46.68885052825544,16.310599568731075,4.229297998652426e7
665.4,46.62133121905754,16.274338082284398,4.229989861429407e7
665.5,46.55364484266329,16.2379915858243,4.230681538324741e7
665.6,46.48570731503696,16.20151722113876,4.231373604383987e7
665.7,46.41765302510521,16.164908310597,4.232066141505811e7
665.8,46.34939263837623,16.128209872828908,4.232758516597475e7
665.9,46.28089480102062,16.091471303959363,4.2334500489977e7
666.0,46.21215668421428,16.054558848322273,4.23414256238857e7
666.1,46.143261258362145,16.017617251689654,4.2348340600756496e7
666.2,46.074104273907324,15.980481198799753,4.2355268012029e7
666.3,46.00486488715205,15.943284503261609,4.236218939936822e7
666.4,45.93541924847386,15.905954554517997,4.236911458447489e7
666.5,45.86565817553492,15.868567006525334,4.237603315064004e7
666.6,45.79566782193751,15.831033233264215,4.2382957078957036e7
666.7,45.725578954875346,15.793383965241667,4.2389882085660055e7
666.8,45.65526206285995,15.755625050259557,4.239680727441416e7
666.9,45.58470369083807,15.717733828220037,4.240373556500309e7
667.0,45.513860967844266,15.679796422025383,4.241065518526848e7
667.1,45.44291700530039,15.641702401854097,4.241758104070821e7
667.2,45.37168200572523,15.603505810240955,4.242450561770359e7
667.3,45.30019805139318,15.565165007571352,4.243143448591556e7
667.4,45.228643902430576,15.526745954362681,4.2438358616400056e7
667.5,45.15656325964983,15.488200866509914,4.244528434993782e7
667.6,45.08446317394146,15.449514632385629,4.245221357810976e7
667.7,45.012131263388255,15.410708161763282,4.245914334812841e7
667.8,44.93961970260898,15.37185869963309,4.24660631986839e7
667.9,44.866651290624304,15.33282439490301,4.247299205093361e7
668.0,44.79371333691233,15.29362355652217,4.247992732798838e7
668.1,44.720333808709256,15.254397458560302,4.248684995615764e7
668.2,44.64682024300828,15.214967724836981,4.2493783662459396e7
668.3,44.573075581229205,15.175449195373584,4.2500713013315864e7
668.4,44.49907541104494,15.135827708217187,4.2507639730192214e7
668.5,44.42480413931662,15.09605590047691,4.2514570028641485e7
668.6,44.35028093289475,15.056153909032831,4.2521501095079586e7
668.7,44.27527170045096,15.016165237203818,4.252842699479919e7
668.8,44.2004660984594,14.97596519573591,4.253536412211716e7
668.9,44.12520078421949,14.935727821967923,4.2542289333979934e7
669.0,44.04944530958801,14.895305927272446,4.254922191766891e7
669.1,43.973968287059506,14.854805735941,4.255614772553667e7
669.2,43.8978788290342,14.814079321409263,4.2563086080427356e7
669.3,43.821492855681754,14.773315481605056,4.257001205672789e7
669.4,43.744908830558416,14.732273154186679,4.257695704796443e7
669.5,43.66810023777816,14.69124003107985,4.2583883322026275e7
669.6,43.59101786147903,14.650025363198225,4.259081563632671e7
669.7,43.51370502223517,14.608636818931764,4.259775281911928e7
669.8,43.435903824888555,14.567156524187467,4.26046840351785e7
669.9,43.35807051679694,14.52551108401591,4.261161866940966e7
670.0,43.27990488161504,14.483730223611317,4.26185527243197e7
670.1,43.20134818550514,14.441820709399668,4.262548513031905e7
670.2,43.12261682889584,14.399746233532642,4.263242042761024e7
670.3,43.043469282940805,14.357504362622073,4.2639358786082886e7
670.4,42.964127195648416,14.315165758502339,4.264629091007298e7
670.5,42.884551882366395,14.272642719694808,4.26532279131599e7
670.6,42.80451312512241,14.229955230012044,4.266016706548812e7
670.7,42.72419943300747,14.187152025958632,4.266710193595091e7
670.8,42.64383839911261,14.144167426215303,4.267404076244756e7
670.9,42.5628002611802,14.101089089756652,4.268097220906923e7
671.0,42.48175360340838,14.057781844309138,4.268791323834084e7
671.1,42.400318612612864,14.014354434712718,4.269484989879637e7
671.2,42.318337854862875,13.970731246713164,4.270179157317618e7
671.3,42.23639791644018,13.92698405153833,4.2708728981531814e7
671.4,42.15388334664567,13.883061850941353,4.271566839068694e7
671.5,42.071265099014,13.839007609164481,4.2722604197168864e7
671.6,41.98798872524776,13.794767466844805,4.272954298013533e7
671.7,41.904738927030394,13.750356406233099,4.2736482635107204e7
671.8,41.82096389415619,13.705783258003446,4.274342190086826e7
671.9,41.73690288442913,13.66099980072455,4.275036651396185e7
672.0,41.65250059610344,13.616082229886654,4.275730680651427e7
672.1,41.56771376146935,13.57098077818404,4.276424876178706e7
672.2,41.48249171067846,13.525737255899692,4.277118699322274e7
672.3,41.39707871458995,13.480316686118002,4.277812561985994e7
672.4,41.31087486106253,13.434667442856934,4.278507078290773e7
672.5,41.22513782546093,13.388819045070745,4.2792018546997815e7
672.6,41.13843906671946,13.342870757278966,4.279895658119456e7
672.7,41.051666350676896,13.296714243976206,4.280589788851868e7
672.8,40.964391027227975,13.25031759545414,4.281284618395444e7
672.9,40.876699252692106,13.20378740079205,4.281978813500365e7
673.0,40.78862808445365,13.157079931235707,4.282672892262576e7
673.1,40.70020764833089,13.110180393841455,4.283367005694152e7
673.2,40.61138682859564,13.063020080119966,4.2840619576186866e7
673.3,40.521963476180645,13.015754855298054,4.284755846465209e7
673.4,40.43245754611462,12.968230371153734,4.285450502260185e7
673.5,40.342143923044205,12.920480441239715,4.286145487837492e7
673.6,40.252229005102436,12.87258069882773,4.2868398752602726e7
673.7,40.16126400822486,12.824493126534419,4.287534092758442e7
673.8,40.069916848563025,12.776166141016292,4.288228725989077e7
673.9,39.97828773563015,12.727606501298327,4.288923663125725e7
674.0,39.88620792961228,12.678848830928949,4.289618468589724e7
674.1,39.79367554102282,12.629890696208609,4.2903131424401104e7
674.2,39.70058967306613,12.580756115744046,4.29100737418944e7
674.3,39.60716349793074,12.531349699107228,4.29170225040192e7
674.4,39.51337321122992,12.481742454750247,4.292396912832023e7
674.5,39.419083883728945,12.43184618514572,4.293092353949656e7
674.6,39.32419585743219,12.381778514928069,4.2937871743965395e7
674.7,39.22892257106696,12.331533063959029,4.29448142245103e7
674.8,39.13322125308696,12.280934753968154,4.2951770850792594e7
674.9,39.03694851334194,12.230174702827778,4.295871925071438e7
675.0,38.94008199005157,12.179205439503503,4.2965664570896044e7
675.1,38.84306784683531,12.127948894360873,4.2972615415379256e7
675.2,38.745299549486845,12.076395708768487,4.2979572445291616e7
675.3,38.6471226811409,12.024680832190601,4.298651995830044e7
675.4,38.54832164955724,11.97269139675521,4.299347044821416e7
675.5,38.448967582075966,11.920451492219112,4.30004207705736e7
675.6,38.349265007889244,11.867960527777266,4.3007370651869886e7
675.7,38.24898172022131,11.815195761966043,4.301432224610478e7
675.8,38.1481393237209,11.762127729700602,4.302127843749214e7
675.9,38.04666464060347,11.708820289556975,4.3028231663712166e7
676.0,37.94466584811289,11.655292920323989,4.30351794326462e7
676.1,37.84210325538879,11.601385316172076,4.304213903727043e7
676.2,37.738880982874434,11.547246237800959,4.304909359943909e7
676.3,37.63522645136845,11.492852887625757,4.305604524199023e7
676.4,37.531085708224055,11.438162382221943,4.306299821756513e7
676.5,37.42588739839903,11.383140509566374,4.306995580460126e7
676.6,37.32028641099987,11.327849033058449,4.307691078708362e7
676.7,37.21406769774376,11.272254955990665,4.308386629516519e7
676.8,37.10744887836199,11.216360471291932,4.309082161622075e7
676.9,36.999944499586945,11.160180216541328,4.3097774688185684e7
677.0,36.89188044459115,11.103663937942882,4.3104730412846915e7
677.1,36.78293416890028,11.046767069425712,4.311169293619888e7
677.2,36.67334318161011,10.98970246107228,4.311863923961272e7
677.3,36.56344311084467,10.932156535591265,4.312560190939186e7
677.4,36.45254343283568,10.874343907036623,4.313255774954074e7
677.5,36.34104058492085,10.816164712980767,4.313951669294291e7
677.6,36.22879941841575,10.75761684318613,4.3146478367560215e7
677.7,36.115712757066376,10.69876411605339,4.3153435548766136e7
677.8,36.00176125770531,10.639571716060852,4.316039129473506e7
677.9,35.88724821024698,10.580021889343376,4.316734681082135e7
678.0,35.771717978320794,10.52003717104383,4.317430938330423e7
678.1,35.655845714336465,10.459725159925402,4.318126737185432e7
678.2,35.53881819251501,10.398970792145505,4.318823177620606e7
678.3,35.42107987587997,10.33793344626211,4.319518584533229e7
678.4,35.302407294170735,10.276438808493774,4.3202146448670164e7
678.5,35.18292825522167,10.214517724353954,4.320910972387642e7
678.6,35.06249018962535,10.152087307581276,4.321608308363096e7
678.7,34.941256130866805,10.089548336895113,4.322302625152263e7
678.8,34.81905012694142,10.026311614581125,4.3229996537122995e7
678.9,34.69592663450385,9.962755293233148,4.323695594440135e7
679.0,34.57187982277219,9.89877991906324,4.324391347959916e7
679.1,34.44696090452908,9.834193213708087,4.325088685359899e7
679.2,34.32073355799048,9.769329961019144,4.3257842892382264e7
679.3,34.19386139094058,9.70397726067715,4.3264801301313765e7
679.4,34.06538609708605,9.638014054775827,4.3271772579555534e7
679.5,33.93653883047136,9.571642840943952,4.327873653857758e7
679.6,33.806114457547665,9.504823262890795,4.328569612517522e7
679.7,33.67504923596698,9.437458903178879,4.329265939734694e7
679.8,33.542430687555225,9.369535441827262,4.3299626617905855e7
679.9,33.40877515729517,9.301167639615645,4.330658611941143e7
680.0,33.27397526437608,9.232199860976102,4.331355119351995e7
680.1,33.1380161646166,9.162542555398888,4.332052872134018e7
680.2,33.000498916851484,9.092546410297253,4.332748576138333e7
680.3,32.86198369393105,9.021846123417113,4.333445419690491e7
680.4,32.72203877094171,8.950551579218708,4.334142282397898e7
680.5,32.5806326055158,8.87873502337628,4.3348384013071306e7
680.6,32.43821397020383,8.806189449909876,4.335535475183826e7
680.7,32.293856087653694,8.733077749496648,4.336231932606955e7
680.8,32.14847423945457,8.65926793362114,4.336928785214719e7
680.9,32.0011786407008,8.58474200029423,4.337626035860153e7
681.0,31.852486987884276,8.509622009861616,4.338322488727966e7
681.1,31.70247900245613,8.433775674428185,4.339019120847115e7
681.2,31.55065419850871,8.357138062362765,4.339716312061771e7
681.3,31.39676758286214,8.279771252868173,4.340413365689636e7
681.4,31.241717467355556,8.201712074435623,4.341109809122533e7
681.5,31.084492295258315,8.12286181872257,4.3418062826116316e7
681.6,30.925361636286652,8.043003473038745,4.34250435110747e7
681.7,30.764674613601528,7.962443817955614,4.343201321284892e7
681.8,30.6016364228185,7.881077822485514,4.343897850484846e7
681.9,30.43648079402601,7.7986751722921746,4.344595549554847e7
682.0,30.269586154736317,7.715409069940694,4.345292815571456e7
682.1,30.100122175281285,7.631246795540765,4.345989682496102e7
682.2,29.928495991043746,7.54603240295159,4.3466871080237664e7
682.3,29.75447553694721,7.459933506692869,4.347383557376232e7
682.4,29.57794696299061,7.372656202866659,4.3480809905421436e7
682.5,29.398669468116623,7.284301338873458,4.3487783531924985e7
682.6,29.21722008904908,7.19475297641624,4.349476200336082e7
682.7,29.032731959784996,7.104122959041052,4.350173402248324e7
682.8,28.84504963042218,7.012320318711174,4.350870305264489e7
682.9,28.6548147444023,6.919126955119075,4.3515681162538834e7
683.0,28.461195036788922,6.824681082578752,4.3522654801065855e7
683.1,28.264242126385852,6.728827710745287,4.3529630971978374e7
683.2,28.063812909448416,6.631590376553218,4.3536603960865244e7
683.3,27.85968358783748,6.5328997495459,4.3543574258151956e7
683.4,27.651636395336254,6.4324810165543616,4.3550555534190595e7
683.5,27.43940561524596,6.330580378605326,4.355752653001241e7
683.6,27.22318097112293,6.2267374476754185,4.356451195558004e7
683.7,27.00232650670955,6.121322895316704,4.357148236621721e7
683.8,26.77649925121841,6.013891559992784,4.3578460103747115e7
683.9,26.54608703410304,5.904440398870568,4.358543869847891e7
684.0,26.310066258702136,5.792947943528145,4.3592412600994445e7
684.1,26.068198338526827,5.679135430512892,4.359939107521921e7
684.2,25.820175183531546,5.562991211513184,4.360636662624523e7
684.3,25.565357501523067,5.44412873940034,4.3613352588753715e7
684.4,25.303597160024083,5.322846299051763,4.362032256733899e7
684.5,25.034650787722512,5.19845491803345,4.362730445365674e7
684.6,24.756484616432317,5.071044066458655,4.363428157468783e7
684.7,24.4699859045852,4.940222860623008,4.364126196755723e7
684.8,24.17361392627413,4.805843643200113,4.3648239115095794e7
684.9,23.86622130875935,4.6674432978038,4.365522055901859e7
685.0,23.547065162273384,4.5248032694948055,4.3662199239649735e7
685.1,23.214344421825217,4.377205745924922,4.36691889655029e7
685.2,22.866886855433677,4.224764696969713,4.367616188233687e7
685.3,22.50271754202231,4.066230766167598,4.368314782632802e7
685.4,22.11912066065338,3.901378793958629,4.369012575571908e7
685.5,21.714243641565645,3.728999406931833,4.369711012961688e7
685.6,21.283256585996924,3.548416045484796,4.370408535636408e7
685.7,20.822263160545162,3.357610349515059,4.3711075854927614e7
685.8,20.323711634534902,3.155472573396118,4.371805704719073e7
685.9,19.779943303501568,2.939424423213664,4.372503635181434e7
686.0,19.177265254171516,2.7058262344629185,4.373202257869492e7
686.0,19.177265254171516,2.7058262344629185,4.373202257869492e7
686.0,19.177265254171516,2.7058262344629185,4.373202257869492e7
686.0,19.177265254171516,2.7058262344629185,4.373202257869492e7
686.0,19.177265254171516,2.7058262344629185,4.373202257869492e7
686.001,19.170988422314394,2.7033909436903256,4.373209234937772e7
686.001,19.170988422314394,2.7033909436903256,4.373209234937772e7
686.001,19.170988422314394,2.7033909436903256,4.373209234937772e7
686.002,19.164732270417062,2.7010151220461394,4.3732160370535925e7
686.002,19.164732270417062,2.7010151220461394,4.3732160370535925e7
686.002,19.164732270417062,2.7010151220461394,4.3732160370535925e7
686.003,19.15806606414776,2.69850923020177,4.373223201977587e7
686.003,19.15806606414776,2.69850923020177,4.373223201977587e7
686.003,19.15806606414776,2.69850923020177,4.373223201977587e7
686.004,19.151795868225463,2.6959479872645344,4.37323051709169e7
686.004,19.151795868225463,2.6959479872645344,4.37323051709169e7
686.004,19.151795868225463,2.6959479872645344,4.37323051709169e7
686.005,19.14533971853416,2.6937337486828294,4.373236843271576e7
686.005,19.14533971853416,2.6937337486828294,4.373236843271576e7
686.005,19.14533971853416,2.6937337486828294,4.373236843271576e7
686.006,19.13892839700111,2.6912375104612547,4.373243961681788e7
686.006,19.13892839700111,2.6912375104612547,4.373243961681788e7
686.006,19.13892839700111,2.6912375104612547,4.373243961681788e7
686.007,19.13261827929773,2.688823900137031,4.373250840057205e7
686.007,19.13261827929773,2.688823900137031,4.373250840057205e7
686.007,19.13261827929773,2.688823900137031,4.373250840057205e7
686.008,19.125223275256076,2.686313588856911,4.3732579852810055e7
686.008,19.125223275256076,2.686313588856911,4.3732579852810055e7
686.008,19.125223275256076,2.686313588856911,4.3732579852810055e7
686.009,19.119046455483613,2.683855611263608,4.3732649761332445e7
686.009,19.119046455483613,2.683855611263608,4.3732649761332445e7
686.009,19.119046455483613,2.683855611263608,4.3732649761332445e7
686.01,19.112646615451467,2.681756820770545,4.373270948771747e7
686.01,19.112646615451467,2.681756820770545,4.373270948771747e7
686.01,19.112646615451467,2.681756820770545,4.373270948771747e7
686.01,19.112646615451467,2.681756820770545,4.373270948771747e7
686.011,19.1054651736124,2.678925488532135,4.373278978828753e7
686.011,19.1054651736124,2.678925488532135,4.373278978828753e7
686.011,19.1054651736124,2.678925488532135,4.373278978828753e7
686.012,19.100068508976165,2.6764544435208517,4.37328598728403e7
686.012,19.100068508976165,2.6764544435208517,4.37328598728403e7
686.012,19.100068508976165,2.6764544435208517,4.37328598728403e7
686.013,19.093500076269265,2.6738092572946357,4.373293478601834e7
686.013,19.093500076269265,2.6738092572946357,4.373293478601834e7
686.013,19.093500076269265,2.6738092572946357,4.373293478601834e7
686.014,19.086946151634265,2.671615511502157,4.37329969545616e7
686.014,19.086946151634265,2.671615511502157,4.37329969545616e7
686.014,19.086946151634265,2.671615511502157,4.37329969545616e7
686.015,19.08059567213627,2.6690983681910687,4.3733068142190576e7
686.015,19.08059567213627,2.6690983681910687,4.3733068142190576e7
686.015,19.08059567213627,2.6690983681910687,4.3733068142190576e7
686.016,19.07427354909146,2.666446686098106,4.373314303172979e7
686.016,19.07427354909146,2.666446686098106,4.373314303172979e7
686.016,19.07427354909146,2.666446686098106,4.373314303172979e7
686.017,19.06797129869915,2.6639882649691327,4.3733212437964976e7
686.017,19.06797129869915,2.6639882649691327,4.3733212437964976e7
686.017,19.06797129869915,2.6639882649691327,4.3733212437964976e7
686.018,19.061511845637824,2.6617399889394893,4.3733275903026514e7
686.018,19.061511845637824,2.6617399889394893,4.3733275903026514e7
686.018,19.061511845637824,2.6617399889394893,4.3733275903026514e7
686.019,19.054740443374385,2.65922003502821,4.373334690665332e7
686.019,19.054740443374385,2.65922003502821,4.373334690665332e7
686.019,19.054740443374385,2.65922003502821,4.373334690665332e7
686.02,19.048291960825736,2.6566113473758577,4.373342031945045e7
686.02,19.048291960825736,2.6566113473758577,4.373342031945045e7
686.02,19.048291960825736,2.6566113473758577,4.373342031945045e7
686.02,19.048291960825736,2.6566113473758577,4.373342031945045e7
686.021,19.041825924131217,2.6541838482981035,4.373348860878314e7
686.021,19.041825924131217,2.6541838482981035,4.373348860878314e7
686.021,19.041825924131217,2.6541838482981035,4.373348860878314e7
686.022,19.035513114056357,2.6517434324433955,4.3733557194343865e7
686.022,19.035513114056357,2.6517434324433955,4.3733557194343865e7
686.022,19.035513114056357,2.6517434324433955,4.3733557194343865e7
686.023,19.028869537640958,2.649191343341883,4.373362882721229e7
686.023,19.028869537640958,2.649191343341883,4.373362882721229e7
686.023,19.028869537640958,2.649191343341883,4.373362882721229e7
686.024,19.022059486582066,2.6465944515202926,4.3733701636060946e7
686.024,19.022059486582066,2.6465944515202926,4.3733701636060946e7
686.024,19.022059486582066,2.6465944515202926,4.3733701636060946e7
686.025,19.01546536064984,2.644247321944234,4.373376743394359e7
686.025,19.01546536064984,2.644247321944234,4.373376743394359e7
686.025,19.01546536064984,2.644247321944234,4.373376743394359e7
686.026,19.009047689434055,2.641459153797719,4.373384541776134e7
686.026,19.009047689434055,2.641459153797719,4.373384541776134e7
686.026,19.009047689434055,2.641459153797719,4.373384541776134e7
686.027,19.002510963366603,2.639273176148164,4.373390661882819e7
686.027,19.002510963366603,2.639273176148164,4.373390661882819e7
686.027,19.002510963366603,2.639273176148164,4.373390661882819e7
686.028,18.995831324144774,2.6367489034799405,4.373397714427951e7
686.028,18.995831324144774,2.6367489034799405,4.373397714427951e7
686.028,18.995831324144774,2.6367489034799405,4.373397714427951e7
686.029,18.989272149707404,2.634295803637327,4.373404563214224e7
686.029,18.989272149707404,2.634295803637327,4.373404563214224e7
686.029,18.989272149707404,2.634295803637327,4.373404563214224e7
686.03,18.98269873272511,2.6315706300929707,4.373412158102042e7
686.03,18.98269873272511,2.6315706300929707,4.373412158102042e7
686.03,18.98269873272511,2.6315706300929707,4.373412158102042e7
686.03,18.98269873272511,2.6315706300929707,4.373412158102042e7
686.031,18.97608349120219,2.6290816296076738,4.373419092704222e7
686.031,18.97608349120219,2.6290816296076738,4.373419092704222e7
686.031,18.97608349120219,2.6290816296076738,4.373419092704222e7
686.032,18.96945536332737,2.626672308459751,4.3734258007188745e7
686.032,18.96945536332737,2.626672308459751,4.3734258007188745e7
686.032,18.96945536332737,2.626672308459751,4.3734258007188745e7
686.033,18.961840270111452,2.6242337590718803,4.37343258325242e7
686.033,18.961840270111452,2.6242337590718803,4.37343258325242e7
686.033,18.961840270111452,2.6242337590718803,4.37343258325242e7
686.034,18.95618248384494,2.6215421365499285,4.3734400567860626e7
686.034,18.95618248384494,2.6215421365499285,4.3734400567860626e7
686.034,18.95618248384494,2.6215421365499285,4.3734400567860626e7
686.035,18.948354971269055,2.6190126825852786,4.373447076287928e7
686.035,18.948354971269055,2.6190126825852786,4.373447076287928e7
686.035,18.948354971269055,2.6190126825852786,4.373447076287928e7
686.036,18.9423640263783,2.616735964011454,4.373453394069574e7
686.036,18.9423640263783,2.616735964011454,4.373453394069574e7
686.036,18.9423640263783,2.616735964011454,4.373453394069574e7
686.037,18.935971701262133,2.6141613711038203,4.373460524843249e7
686.037,18.935971701262133,2.6141613711038203,4.373460524843249e7
686.037,18.935971701262133,2.6141613711038203,4.373460524843249e7
686.038,18.928705438526094,2.6115079665167134,4.373467864850151e7
686.038,18.928705438526094,2.6115079665167134,4.373467864850151e7
686.038,18.928705438526094,2.6115079665167134,4.373467864850151e7
686.039,18.92352099658865,2.6089634477741015,4.373474898849255e7
686.039,18.92352099658865,2.6089634477741015,4.373474898849255e7
686.039,18.92352099658865,2.6089634477741015,4.373474898849255e7
686.04,18.915977420255103,2.606427244185616,4.373481903325925e7
686.04,18.915977420255103,2.606427244185616,4.373481903325925e7
686.04,18.915977420255103,2.606427244185616,4.373481903325925e7
686.04,18.915977420255103,2.606427244185616,4.373481903325925e7
686.041,18.909217557654756,2.603976514329438,4.373488667010705e7
686.041,18.909217557654756,2.603976514329438,4.373488667010705e7
686.041,18.909217557654756,2.603976514329438,4.373488667010705e7
686.042,18.90236567703596,2.6014791576262724,4.373495551990371e7
686.042,18.90236567703596,2.6014791576262724,4.373495551990371e7
686.042,18.90236567703596,2.6014791576262724,4.373495551990371e7
686.043,18.895509928137244,2.598881186177181,4.373502704949771e7
686.043,18.895509928137244,2.598881186177181,4.373502704949771e7
686.043,18.895509928137244,2.598881186177181,4.373502704949771e7
686.044,18.88864039132727,2.5964219692318258,4.3735094723618895e7
686.044,18.88864039132727,2.5964219692318258,4.3735094723618895e7
686.044,18.88864039132727,2.5964219692318258,4.3735094723618895e7
686.045,18.88205185683205,2.593833356982673,4.3735165860800095e7
686.045,18.88205185683205,2.593833356982673,4.3735165860800095e7
686.045,18.88205185683205,2.593833356982673,4.3735165860800095e7
686.046,18.875396261415744,2.5911177367309612,4.373524038631559e7
686.046,18.875396261415744,2.5911177367309612,4.373524038631559e7
686.046,18.875396261415744,2.5911177367309612,4.373524038631559e7
686.047,18.869582440817112,2.5886537824013383,4.373530798632371e7
686.047,18.869582440817112,2.5886537824013383,4.373530798632371e7
686.047,18.869582440817112,2.5886537824013383,4.373530798632371e7
686.048,18.86192839128853,2.5861433547698773,4.373537678697377e7
686.048,18.86192839128853,2.5861433547698773,4.373537678697377e7
686.048,18.86192839128853,2.5861433547698773,4.373537678697377e7
686.049,18.85483193145774,2.5837194836273984,4.3735443168879285e7
686.049,18.85483193145774,2.5837194836273984,4.3735443168879285e7
686.049,18.85483193145774,2.5837194836273984,4.3735443168879285e7
686.05,18.848004191841028,2.5809326762695832,4.373551933587246e7
686.05,18.848004191841028,2.5809326762695832,4.373551933587246e7
686.05,18.848004191841028,2.5809326762695832,4.373551933587246e7
686.05,18.848004191841028,2.5809326762695832,4.373551933587246e7
686.051,18.841376911137786,2.578550152343234,4.3735584464313775e7
686.051,18.841376911137786,2.578550152343234,4.3735584464313775e7
686.051,18.841376911137786,2.578550152343234,4.3735584464313775e7
686.052,18.83395314223435,2.575887799828905,4.373565710971644e7
686.052,18.83395314223435,2.575887799828905,4.373565710971644e7
686.052,18.83395314223435,2.575887799828905,4.373565710971644e7
686.053,18.828097963802293,2.573467131139086,4.373572314233138e7
686.053,18.828097963802293,2.573467131139086,4.373572314233138e7
686.053,18.828097963802293,2.573467131139086,4.373572314233138e7
686.054,18.819966958841405,2.5709195218412066,4.373579254409771e7
686.054,18.819966958841405,2.5709195218412066,4.373579254409771e7
686.054,18.819966958841405,2.5709195218412066,4.373579254409771e7
686.055,18.81423089662917,2.568527727125801,4.373585767098829e7
686.055,18.81423089662917,2.568527727125801,4.373585767098829e7
686.055,18.81423089662917,2.568527727125801,4.373585767098829e7
686.056,18.80642343324439,2.5656398228277695,4.3735936118108384e7
686.056,18.80642343324439,2.5656398228277695,4.3735936118108384e7
686.056,18.80642343324439,2.5656398228277695,4.3735936118108384e7
686.057,18.800739649992693,2.5630210891324694,4.373600722484281e7
686.057,18.800739649992693,2.5630210891324694,4.373600722484281e7
686.057,18.800739649992693,2.5630210891324694,4.373600722484281e7
686.058,18.792769113917984,2.5606595992567582,4.37360713363189e7
686.058,18.792769113917984,2.5606595992567582,4.37360713363189e7
686.058,18.792769113917984,2.5606595992567582,4.37360713363189e7
686.059,18.78732540128567,2.55806784875176,4.3736141579927295e7
686.059,18.78732540128567,2.55806784875176,4.3736141579927295e7
686.059,18.78732540128567,2.55806784875176,4.3736141579927295e7
686.06,18.780100027970548,2.555346497639458,4.373621523496748e7
686.06,18.780100027970548,2.555346497639458,4.373621523496748e7
686.06,18.780100027970548,2.555346497639458,4.373621523496748e7
686.06,18.780100027970548,2.555346497639458,4.373621523496748e7
686.061,18.7731866940112,2.5529058665918267,4.3736281277922936e7
686.061,18.7731866940112,2.5529058665918267,4.3736281277922936e7
686.061,18.7731866940112,2.5529058665918267,4.3736281277922936e7
686.062,18.765172501923644,2.550271081291413,4.373635246411712e7
686.062,18.765172501923644,2.550271081291413,4.373635246411712e7
686.062,18.765172501923644,2.550271081291413,4.373635246411712e7
686.063,18.758917600069935,2.54755890877453,4.373642564845734e7
686.063,18.758917600069935,2.54755890877453,4.373642564845734e7
686.063,18.758917600069935,2.54755890877453,4.373642564845734e7
686.064,18.751875527664197,2.545107150888685,4.373649178905563e7
686.064,18.751875527664197,2.545107150888685,4.373649178905563e7
686.064,18.751875527664197,2.545107150888685,4.373649178905563e7
686.065,18.744745876057323,2.542345864276516,4.373656613868452e7
686.065,18.744745876057323,2.542345864276516,4.373656613868452e7
686.065,18.744745876057323,2.542345864276516,4.373656613868452e7
686.066,18.738282457360356,2.5399486264045086,4.3736630688094065e7
686.066,18.738282457360356,2.5399486264045086,4.3736630688094065e7
686.066,18.738282457360356,2.5399486264045086,4.3736630688094065e7
686.067,18.731599119132625,2.53719462525157,4.373670469322048e7
686.067,18.731599119132625,2.53719462525157,4.373670469322048e7
686.067,18.731599119132625,2.53719462525157,4.373670469322048e7
686.068,18.724526589102197,2.5345334304682225,4.373677614574114e7
686.068,18.724526589102197,2.5345334304682225,4.373677614574114e7
686.068,18.724526589102197,2.5345334304682225,4.373677614574114e7
686.069,18.71779207362465,2.5321720199446567,4.3736839543223076e7
686.069,18.71779207362465,2.5321720199446567,4.3736839543223076e7
686.069,18.71779207362465,2.5321720199446567,4.3736839543223076e7
686.07,18.710340582771323,2.52923377380921,4.3736918222127266e7
686.07,18.710340582771323,2.52923377380921,4.3736918222127266e7
686.07,18.710340582771323,2.52923377380921,4.3736918222127266e7
686.07,18.710340582771323,2.52923377380921,4.3736918222127266e7
686.071,18.702638119231096,2.5267788020342863,4.3736983971671805e7
686.071,18.702638119231096,2.5267788020342863,4.3736983971671805e7
686.071,18.702638119231096,2.5267788020342863,4.3736983971671805e7
686.072,18.695573904051344,2.524441678799029,4.3737046531505786e7
686.072,18.695573904051344,2.524441678799029,4.3737046531505786e7
686.072,18.695573904051344,2.524441678799029,4.3737046531505786e7
686.073,18.688543140888214,2.521624635075362,4.3737121756858125e7
686.073,18.688543140888214,2.521624635075362,4.3737121756858125e7
686.073,18.688543140888214,2.521624635075362,4.3737121756858125e7
686.074,18.68199079722217,2.519085188550134,4.37371895476801e7
686.074,18.68199079722217,2.519085188550134,4.37371895476801e7
686.074,18.68199079722217,2.519085188550134,4.37371895476801e7
686.075,18.67531684515029,2.5164829655831795,4.373725893087015e7
686.075,18.67531684515029,2.5164829655831795,4.373725893087015e7
686.075,18.67531684515029,2.5164829655831795,4.373725893087015e7
686.076,18.668793646054382,2.5137366017307166,4.373733205175515e7
686.076,18.668793646054382,2.5137366017307166,4.373733205175515e7
686.076,18.668793646054382,2.5137366017307166,4.373733205175515e7
686.077,18.661614677546368,2.5112638351602357,4.373739787030188e7
686.077,18.661614677546368,2.5112638351602357,4.373739787030188e7
686.077,18.661614677546368,2.5112638351602357,4.373739787030188e7
686.078,18.654425142699438,2.5083787230680645,4.3737474499911875e7
686.078,18.654425142699438,2.5083787230680645,4.3737474499911875e7
686.078,18.654425142699438,2.5083787230680645,4.3737474499911875e7
686.079,18.64818491941378,2.5057585239129283,4.373754406221297e7
686.079,18.64818491941378,2.5057585239129283,4.373754406221297e7
686.079,18.64818491941378,2.5057585239129283,4.373754406221297e7
686.08,18.6401545885019,2.5031913678786344,4.373761215679688e7
686.08,18.6401545885019,2.5031913678786344,4.373761215679688e7
686.08,18.6401545885019,2.5031913678786344,4.373761215679688e7
686.08,18.6401545885019,2.5031913678786344,4.373761215679688e7
686.081,18.633067698760897,2.5007478544249047,4.373767693006999e7
686.081,18.633067698760897,2.5007478544249047,4.373767693006999e7
686.081,18.633067698760897,2.5007478544249047,4.373767693006999e7
686.082,18.62622626372854,2.4981366537373995,4.373774604501868e7
686.082,18.62622626372854,2.4981366537373995,4.373774604501868e7
686.082,18.62622626372854,2.4981366537373995,4.373774604501868e7
686.083,18.61925012417487,2.4954027167899744,4.37378183087392e7
686.083,18.61925012417487,2.4954027167899744,4.37378183087392e7
686.083,18.61925012417487,2.4954027167899744,4.37378183087392e7
686.084,18.61212737858864,2.492611543266328,4.373789199340267e7
686.084,18.61212737858864,2.492611543266328,4.373789199340267e7
686.084,18.61212737858864,2.492611543266328,4.373789199340267e7
686.085,18.603477254220024,2.4899593131671596,4.373796195851717e7
686.085,18.603477254220024,2.4899593131671596,4.373796195851717e7
686.085,18.603477254220024,2.4899593131671596,4.373796195851717e7
686.086,18.597355579396435,2.487471678111692,4.373802754405093e7
686.086,18.597355579396435,2.487471678111692,4.373802754405093e7
686.086,18.597355579396435,2.487471678111692,4.373802754405093e7
686.087,18.589731693123213,2.4846625241302718,4.373810146502175e7
686.087,18.589731693123213,2.4846625241302718,4.373810146502175e7
686.087,18.589731693123213,2.4846625241302718,4.373810146502175e7
686.088,18.582582473754883,2.482029847536184,4.373817069660341e7
686.088,18.582582473754883,2.482029847536184,4.373817069660341e7
686.088,18.582582473754883,2.482029847536184,4.373817069660341e7
686.089,18.57611824506762,2.4793335257905813,4.373824151493717e7
686.089,18.57611824506762,2.4793335257905813,4.373824151493717e7
686.089,18.57611824506762,2.4793335257905813,4.373824151493717e7
686.09,18.56847703419362,2.4769102034676704,4.373830514601283e7
686.09,18.56847703419362,2.4769102034676704,4.373830514601283e7
686.09,18.56847703419362,2.4769102034676704,4.373830514601283e7
686.09,18.56847703419362,2.4769102034676704,4.373830514601283e7
686.091,18.56166256694678,2.474209123732283,4.373837594196518e7
686.091,18.56166256694678,2.474209123732283,4.373837594196518e7
686.091,18.56166256694678,2.474209123732283,4.373837594196518e7
686.092,18.554461725653937,2.4712768243496264,4.373845266997588e7
686.092,18.554461725653937,2.4712768243496264,4.373845266997588e7
686.092,18.554461725653937,2.4712768243496264,4.373845266997588e7
686.093,18.547280778102504,2.4688069640270056,4.373851730350322e7
686.093,18.547280778102504,2.4688069640270056,4.373851730350322e7
686.093,18.547280778102504,2.4688069640270056,4.373851730350322e7
686.094,18.54024975901325,2.466184768572845,4.37385858222057e7
686.094,18.54024975901325,2.466184768572845,4.37385858222057e7
686.094,18.54024975901325,2.466184768572845,4.37385858222057e7
686.095,18.533038231277033,2.463664189384346,4.373865163624828e7
686.095,18.533038231277033,2.463664189384346,4.373865163624828e7
686.095,18.533038231277033,2.463664189384346,4.373865163624828e7
686.096,18.52628588612788,2.4606926250419328,4.37387290546012e7
686.096,18.52628588612788,2.4606926250419328,4.37387290546012e7
686.096,18.52628588612788,2.4606926250419328,4.37387290546012e7
686.097,18.518835305803805,2.4581821942621467,4.373879445966372e7
686.097,18.518835305803805,2.4581821942621467,4.373879445966372e7
686.097,18.518835305803805,2.4581821942621467,4.373879445966372e7
686.098,18.51140856647362,2.4555202141470325,4.373886371184347e7
686.098,18.51140856647362,2.4555202141470325,4.373886371184347e7
686.098,18.51140856647362,2.4555202141470325,4.373886371184347e7
686.099,18.504040580285164,2.4528041097926727,4.3738934285147764e7
686.099,18.504040580285164,2.4528041097926727,4.3738934285147764e7
686.099,18.504040580285164,2.4528041097926727,4.3738934285147764e7
686.1,18.496554327379044,2.4499714321051798,4.37390077840841e7
686.1,18.496554327379044,2.4499714321051798,4.37390077840841e7
686.1,18.496554327379044,2.4499714321051798,4.37390077840841e7
686.1,18.496554327379044,2.4499714321051798,4.37390077840841e7
686.101,18.4896599268086,2.4472289757806447,4.3739078876629755e7
686.101,18.4896599268086,2.4472289757806447,4.3739078876629755e7
686.101,18.4896599268086,2.4472289757806447,4.3739078876629755e7
686.102,18.48173301570455,2.4446720998880185,4.373914511914346e7
686.102,18.48173301570455,2.4446720998880185,4.373914511914346e7
686.102,18.48173301570455,2.4446720998880185,4.373914511914346e7
686.103,18.47439151261483,2.4416922906861487,4.3739222153692484e7
686.103,18.47439151261483,2.4416922906861487,4.3739222153692484e7
686.103,18.47439151261483,2.4416922906861487,4.3739222153692484e7
686.104,18.46819477730719,2.439332432444865,4.373928319216381e7
686.104,18.46819477730719,2.439332432444865,4.373928319216381e7
686.104,18.46819477730719,2.439332432444865,4.373928319216381e7
686.105,18.460243866121573,2.436629754465625,4.373935295725274e7
686.105,18.460243866121573,2.436629754465625,4.373935295725274e7
686.105,18.460243866121573,2.436629754465625,4.373935295725274e7
686.106,18.45239748609515,2.4339063334510618,4.373942317618883e7
686.106,18.45239748609515,2.4339063334510618,4.373942317618883e7
686.106,18.45239748609515,2.4339063334510618,4.373942317618883e7
686.107,18.445140123168358,2.431209819694111,4.373949262877088e7
686.107,18.445140123168358,2.431209819694111,4.373949262877088e7
686.107,18.445140123168358,2.431209819694111,4.373949262877088e7
686.108,18.43860139044864,2.428494898893021,4.3739562474943615e7
686.108,18.43860139044864,2.428494898893021,4.3739562474943615e7
686.108,18.43860139044864,2.428494898893021,4.3739562474943615e7
686.109,18.431123535526694,2.4259484951008368,4.3739627943623886e7
686.109,18.431123535526694,2.4259484951008368,4.3739627943623886e7
686.109,18.431123535526694,2.4259484951008368,4.3739627943623886e7
686.11,18.423556774087047,2.4228331786481707,4.373970784238618e7
686.11,18.423556774087047,2.4228331786481707,4.373970784238618e7
686.11,18.423556774087047,2.4228331786481707,4.373970784238618e7
686.11,18.423556774087047,2.4228331786481707,4.373970784238618e7
686.111,18.41601159983952,2.4202127073486577,4.3739775044181995e7
686.111,18.41601159983952,2.4202127073486577,4.3739775044181995e7
686.111,18.41601159983952,2.4202127073486577,4.3739775044181995e7
686.112,18.40863652760163,2.417273810350281,4.3739850269531615e7
686.112,18.40863652760163,2.417273810350281,4.3739850269531615e7
686.112,18.40863652760163,2.417273810350281,4.3739850269531615e7
686.113,18.40057039849512,2.414841198386836,4.373991254596639e7
686.113,18.40057039849512,2.414841198386836,4.373991254596639e7
686.113,18.40057039849512,2.414841198386836,4.373991254596639e7
686.114,18.393952168617034,2.4122500314512045,4.3739978782705486e7
686.114,18.393952168617034,2.4122500314512045,4.3739978782705486e7
686.114,18.393952168617034,2.4122500314512045,4.3739978782705486e7
686.115,18.385667509568293,2.4093085285929963,4.374005382757526e7
686.115,18.385667509568293,2.4093085285929963,4.374005382757526e7
686.115,18.385667509568293,2.4093085285929963,4.374005382757526e7
686.116,18.379708769668923,2.4063908444550224,4.374012817746599e7
686.116,18.379708769668923,2.4063908444550224,4.374012817746599e7
686.116,18.379708769668923,2.4063908444550224,4.374012817746599e7
686.117,18.370568093445172,2.403744475492445,4.374019557933372e7
686.117,18.370568093445172,2.403744475492445,4.374019557933372e7
686.117,18.370568093445172,2.403744475492445,4.374019557933372e7
686.118,18.363007602238213,2.4012437828105746,4.374025922674971e7
686.118,18.363007602238213,2.4012437828105746,4.374025922674971e7
686.118,18.363007602238213,2.4012437828105746,4.374025922674971e7
686.119,18.357121670135257,2.3983557816957557,4.374033258064284e7
686.119,18.357121670135257,2.3983557816957557,4.374033258064284e7
686.119,18.357121670135257,2.3983557816957557,4.374033258064284e7
686.12,18.348157874703475,2.3955264127223703,4.374040436774032e7
686.12,18.348157874703475,2.3955264127223703,4.374040436774032e7
686.12,18.348157874703475,2.3955264127223703,4.374040436774032e7
686.12,18.348157874703475,2.3955264127223703,4.374040436774032e7
686.121,18.34131460636854,2.392896087388497,4.374047106163363e7
686.121,18.34131460636854,2.392896087388497,4.374047106163363e7
686.121,18.34131460636854,2.392896087388497,4.374047106163363e7
686.122,18.33379678409983,2.3901419183485615,4.374054079585476e7
686.122,18.33379678409983,2.3901419183485615,4.374054079585476e7
686.122,18.33379678409983,2.3901419183485615,4.374054079585476e7
686.123,18.324990867398583,2.387094276319111,4.374061781911378e7
686.123,18.324990867398583,2.387094276319111,4.374061781911378e7
686.123,18.324990867398583,2.387094276319111,4.374061781911378e7
686.124,18.318059097884998,2.3847014221869465,4.374067832149799e7
686.124,18.318059097884998,2.3847014221869465,4.374067832149799e7
686.124,18.318059097884998,2.3847014221869465,4.374067832149799e7
686.125,18.310863525010745,2.3816562515134807,4.374075510867153e7
686.125,18.310863525010745,2.3816562515134807,4.374075510867153e7
686.125,18.310863525010745,2.3816562515134807,4.374075510867153e7
686.126,18.303953643709292,2.379095858882728,4.374081966627099e7
686.126,18.303953643709292,2.379095858882728,4.374081966627099e7
686.126,18.303953643709292,2.379095858882728,4.374081966627099e7
686.127,18.29595016893677,2.3763261246080587,4.37408893876902e7
686.127,18.29595016893677,2.3763261246080587,4.37408893876902e7
686.127,18.29595016893677,2.3763261246080587,4.37408893876902e7
686.128,18.288434762530414,2.3734683718660925,4.37409612267981e7
686.128,18.288434762530414,2.3734683718660925,4.37409612267981e7
686.128,18.288434762530414,2.3734683718660925,4.37409612267981e7
686.129,18.28080097616862,2.37059502842565,4.3741033367398426e7
686.129,18.28080097616862,2.37059502842565,4.3741033367398426e7
686.129,18.28080097616862,2.37059502842565,4.3741033367398426e7
686.13,18.273243685172247,2.3677724672260565,4.374110415640791e7
686.13,18.273243685172247,2.3677724672260565,4.374110415640791e7
686.13,18.273243685172247,2.3677724672260565,4.374110415640791e7
686.13,18.273243685172247,2.3677724672260565,4.374110415640791e7
686.131,18.265401890459998,2.3651467527792436,4.3741169964017674e7
686.131,18.265401890459998,2.3651467527792436,4.3741169964017674e7
686.131,18.265401890459998,2.3651467527792436,4.3741169964017674e7
686.132,18.257802965871406,2.3623137921442026,4.374124084868383e7
686.132,18.257802965871406,2.3623137921442026,4.374124084868383e7
686.132,18.257802965871406,2.3623137921442026,4.374124084868383e7
686.133,18.250139988958836,2.3595027046921038,4.37413111064399e7
686.133,18.250139988958836,2.3595027046921038,4.37413111064399e7
686.133,18.250139988958836,2.3595027046921038,4.37413111064399e7
686.134,18.242658674722634,2.3568741622852016,4.3741376754108295e7
686.134,18.242658674722634,2.3568741622852016,4.3741376754108295e7
686.134,18.242658674722634,2.3568741622852016,4.3741376754108295e7
686.135,18.23508950912469,2.3540082135332447,4.374144820865063e7
686.135,18.23508950912469,2.3540082135332447,4.374144820865063e7
686.135,18.23508950912469,2.3540082135332447,4.374144820865063e7
686.136,18.22762936722029,2.3511378051088005,4.3741519686933674e7
686.136,18.22762936722029,2.3511378051088005,4.3741519686933674e7
686.136,18.22762936722029,2.3511378051088005,4.3741519686933674e7
686.137,18.22010834494563,2.348476701127871,4.374158590661688e7
686.137,18.22010834494563,2.348476701127871,4.374158590661688e7
686.137,18.22010834494563,2.348476701127871,4.374158590661688e7
686.138,18.211790078203194,2.345346728762806,4.374166362168228e7
686.138,18.211790078203194,2.345346728762806,4.374166362168228e7
686.138,18.211790078203194,2.345346728762806,4.374166362168228e7
686.139,18.204069139949297,2.34259581990747,4.3741731892335914e7
686.139,18.204069139949297,2.34259581990747,4.3741731892335914e7
686.139,18.204069139949297,2.34259581990747,4.3741731892335914e7
686.14,18.19454105871614,2.3398978843629283,4.374179877936464e7
686.14,18.19454105871614,2.3398978843629283,4.374179877936464e7
686.14,18.19454105871614,2.3398978843629283,4.374179877936464e7
686.14,18.19454105871614,2.3398978843629283,4.374179877936464e7
686.141,18.188536006476852,2.336974866729201,4.37418711232585e7
686.141,18.188536006476852,2.336974866729201,4.37418711232585e7
686.141,18.188536006476852,2.336974866729201,4.37418711232585e7
686.142,18.181012570858,2.334348672865559,4.374193608748979e7
686.142,18.181012570858,2.334348672865559,4.374193608748979e7
686.142,18.181012570858,2.334348672865559,4.374193608748979e7
686.143,18.172822557977497,2.331353393558585,4.374201003239679e7
686.143,18.172822557977497,2.331353393558585,4.374201003239679e7
686.143,18.172822557977497,2.331353393558585,4.374201003239679e7
686.144,18.16476919011052,2.328492734289709,4.374208058499817e7
686.144,18.16476919011052,2.328492734289709,4.374208058499817e7
686.144,18.16476919011052,2.328492734289709,4.374208058499817e7
686.145,18.15720331517241,2.3258579102417443,4.374214552540854e7
686.145,18.15720331517241,2.3258579102417443,4.374214552540854e7
686.145,18.15720331517241,2.3258579102417443,4.374214552540854e7
686.146,18.14876384688091,2.323023472436603,4.3742215270681545e7
686.146,18.14876384688091,2.323023472436603,4.3742215270681545e7
686.146,18.14876384688091,2.323023472436603,4.3742215270681545e7
686.147,18.14101596588671,2.319997666294099,4.374228960341534e7
686.147,18.14101596588671,2.319997666294099,4.374228960341534e7
686.147,18.14101596588671,2.319997666294099,4.374228960341534e7
686.148,18.13322760913252,2.317183281287755,4.374235868488294e7
686.148,18.13322760913252,2.317183281287755,4.374235868488294e7
686.148,18.13322760913252,2.317183281287755,4.374235868488294e7
686.149,18.126169222620092,2.314248327975604,4.374243061843362e7
686.149,18.126169222620092,2.314248327975604,4.374243061843362e7
686.149,18.126169222620092,2.314248327975604,4.374243061843362e7
686.15,18.117418272890973,2.3114605035844003,4.374249888270917e7
686.15,18.117418272890973,2.3114605035844003,4.374249888270917e7
686.15,18.117418272890973,2.3114605035844003,4.374249888270917e7
686.15,18.117418272890973,2.3114605035844003,4.374249888270917e7
686.151,18.11012615884806,2.3085208139557345,4.374257075407445e7
686.151,18.11012615884806,2.3085208139557345,4.374257075407445e7
686.151,18.11012615884806,2.3085208139557345,4.374257075407445e7
686.152,18.10265779496376,2.3058315497759603,4.3742636458651304e7
686.152,18.10265779496376,2.3058315497759603,4.3742636458651304e7
686.152,18.10265779496376,2.3058315497759603,4.3742636458651304e7
686.153,18.09433808902554,2.3028822832541023,4.3742708387651585e7
686.153,18.09433808902554,2.3028822832541023,4.3742708387651585e7
686.153,18.09433808902554,2.3028822832541023,4.3742708387651585e7
686.154,18.0863278753975,2.300035454554495,4.3742777745427005e7
686.154,18.0863278753975,2.300035454554495,4.3742777745427005e7
686.154,18.0863278753975,2.300035454554495,4.3742777745427005e7
686.155,18.078368893424113,2.297059287900211,4.374285014400036e7
686.155,18.078368893424113,2.297059287900211,4.374285014400036e7
686.155,18.078368893424113,2.297059287900211,4.374285014400036e7
686.156,18.07037378321752,2.2941820138217164,4.374292006155019e7
686.156,18.07037378321752,2.2941820138217164,4.374292006155019e7
686.156,18.07037378321752,2.2941820138217164,4.374292006155019e7
686.157,18.062079897578087,2.291516071812641,4.37429847960375e7
686.157,18.062079897578087,2.291516071812641,4.37429847960375e7
686.157,18.062079897578087,2.291516071812641,4.37429847960375e7
686.158,18.054470513430942,2.2884588382073376,4.374305887907419e7
686.158,18.054470513430942,2.2884588382073376,4.374305887907419e7
686.158,18.054470513430942,2.2884588382073376,4.374305887907419e7
686.159,18.046082742893077,2.285381845223128,4.374313333888869e7
686.159,18.046082742893077,2.285381845223128,4.374313333888869e7
686.159,18.046082742893077,2.285381845223128,4.374313333888869e7
686.16,18.038455814786403,2.282817397445598,4.374319538766378e7
686.16,18.038455814786403,2.282817397445598,4.374319538766378e7
686.16,18.038455814786403,2.282817397445598,4.374319538766378e7
686.16,18.038455814786403,2.282817397445598,4.374319538766378e7
686.161,18.030429369804324,2.280038419848868,4.374326251356553e7
686.161,18.030429369804324,2.280038419848868,4.374326251356553e7
686.161,18.030429369804324,2.280038419848868,4.374326251356553e7
686.162,18.02232920364304,2.2770470894525916,4.374333464705503e7
686.162,18.02232920364304,2.2770470894525916,4.374333464705503e7
686.162,18.02232920364304,2.2770470894525916,4.374333464705503e7
686.163,18.014271557746042,2.2741619574760037,4.3743404144659095e7
686.163,18.014271557746042,2.2741619574760037,4.3743404144659095e7
686.163,18.014271557746042,2.2741619574760037,4.3743404144659095e7
686.164,18.00556669458615,2.271046172789573,4.374347906678468e7
686.164,18.00556669458615,2.271046172789573,4.374347906678468e7
686.164,18.00556669458615,2.271046172789573,4.374347906678468e7
686.165,17.997360229526294,2.2679509183756608,4.3743553396593206e7
686.165,17.997360229526294,2.2679509183756608,4.3743553396593206e7
686.165,17.997360229526294,2.2679509183756608,4.3743553396593206e7
686.166,17.989488163220813,2.2651724158427395,4.3743620075592086e7
686.166,17.989488163220813,2.2651724158427395,4.3743620075592086e7
686.166,17.989488163220813,2.2651724158427395,4.3743620075592086e7
686.167,17.9816384839512,2.2623738314064115,4.374368715076565e7
686.167,17.9816384839512,2.2623738314064115,4.374368715076565e7
686.167,17.9816384839512,2.2623738314064115,4.374368715076565e7
686.168,17.973727990010957,2.259519859640432,4.37437554599416e7
686.168,17.973727990010957,2.259519859640432,4.37437554599416e7
686.168,17.973727990010957,2.259519859640432,4.37437554599416e7
686.169,17.96584842578568,2.2565078445659505,4.374382743651537e7
686.169,17.96584842578568,2.2565078445659505,4.374382743651537e7
686.169,17.96584842578568,2.2565078445659505,4.374382743651537e7
686.17,17.95827756910171,2.253730291209596,4.374389375669513e7
686.17,17.95827756910171,2.253730291209596,4.374389375669513e7
686.17,17.95827756910171,2.253730291209596,4.374389375669513e7
686.17,17.95827756910171,2.253730291209596,4.374389375669513e7
686.171,17.94964600672415,2.250808304089773,4.374396341671888e7
686.171,17.94964600672415,2.250808304089773,4.374396341671888e7
686.171,17.94964600672415,2.250808304089773,4.374396341671888e7
686.172,17.940815986196412,2.247649719372646,4.3744038584016584e7
686.172,17.940815986196412,2.247649719372646,4.3744038584016584e7
686.172,17.940815986196412,2.247649719372646,4.3744038584016584e7
686.173,17.93260811616051,2.2446592780406007,4.374410967299238e7
686.173,17.93260811616051,2.2446592780406007,4.374410967299238e7
686.173,17.93260811616051,2.2446592780406007,4.374410967299238e7
686.174,17.92460333094823,2.242108310747626,4.374417029902407e7
686.174,17.92460333094823,2.242108310747626,4.374417029902407e7
686.174,17.92460333094823,2.242108310747626,4.374417029902407e7
686.175,17.916772671378567,2.2391186680617183,4.374424119459098e7
686.175,17.916772671378567,2.2391186680617183,4.374424119459098e7
686.175,17.916772671378567,2.2391186680617183,4.374424119459098e7
686.176,17.909013284292996,2.235653810941649,4.37443231787944e7
686.176,17.909013284292996,2.235653810941649,4.37443231787944e7
686.176,17.909013284292996,2.235653810941649,4.37443231787944e7
686.177,17.899226618374087,2.2329079428977026,4.3744388142250076e7
686.177,17.899226618374087,2.2329079428977026,4.3744388142250076e7
686.177,17.899226618374087,2.2329079428977026,4.3744388142250076e7
686.178,17.89084767590907,2.2300140833124784,4.374445649918866e7
686.178,17.89084767590907,2.2300140833124784,4.374445649918866e7
686.178,17.89084767590907,2.2300140833124784,4.374445649918866e7
686.179,17.88386155104149,2.2272512088550553,4.374452169741559e7
686.179,17.88386155104149,2.2272512088550553,4.374452169741559e7
686.179,17.88386155104149,2.2272512088550553,4.374452169741559e7
686.18,17.875525574436324,2.223949564273706,4.3744599427765094e7
686.18,17.875525574436324,2.223949564273706,4.3744599427765094e7
686.18,17.875525574436324,2.223949564273706,4.3744599427765094e7
686.18,17.875525574436324,2.223949564273706,4.3744599427765094e7
686.181,17.866838982678246,2.2212595284251764,4.374466274596818e7
686.181,17.866838982678246,2.2212595284251764,4.374466274596818e7
686.181,17.866838982678246,2.2212595284251764,4.374466274596818e7
686.182,17.859643685915216,2.2183324676447316,4.374473152218385e7
686.182,17.859643685915216,2.2183324676447316,4.374473152218385e7
686.182,17.859643685915216,2.2183324676447316,4.374473152218385e7
686.183,17.850086091362982,2.215480007601812,4.37447984686416e7
686.183,17.850086091362982,2.215480007601812,4.37447984686416e7
686.183,17.850086091362982,2.215480007601812,4.37447984686416e7
686.184,17.841796056387693,2.2124189824075415,4.374487018555107e7
686.184,17.841796056387693,2.2124189824075415,4.374487018555107e7
686.184,17.841796056387693,2.2124189824075415,4.374487018555107e7
686.185,17.83378074713937,2.2090287273539175,4.374494945993304e7
686.185,17.83378074713937,2.2090287273539175,4.374494945993304e7
686.185,17.83378074713937,2.2090287273539175,4.374494945993304e7
686.186,17.824633371492382,2.2063542853082154,4.3745011991660066e7
686.186,17.824633371492382,2.2063542853082154,4.3745011991660066e7
686.186,17.824633371492382,2.2063542853082154,4.3745011991660066e7
686.187,17.816455317614555,2.2036471122836474,4.374507520684017e7
686.187,17.816455317614555,2.2036471122836474,4.374507520684017e7
686.187,17.816455317614555,2.2036471122836474,4.374507520684017e7
686.188,17.80822027388922,2.200323817466476,4.3745152615970045e7
686.188,17.80822027388922,2.200323817466476,4.3745152615970045e7
686.188,17.80822027388922,2.200323817466476,4.3745152615970045e7
686.189,17.800137153153628,2.197398635853685,4.374522070144068e7
686.189,17.800137153153628,2.197398635853685,4.374522070144068e7
686.189,17.800137153153628,2.197398635853685,4.374522070144068e7
686.19,17.790360242508996,2.1941775232767213,4.3745295531354144e7
686.19,17.790360242508996,2.1941775232767213,4.3745295531354144e7
686.19,17.790360242508996,2.1941775232767213,4.3745295531354144e7
686.19,17.790360242508996,2.1941775232767213,4.3745295531354144e7
686.191,17.781054973613664,2.1908638600304613,4.374537238752809e7
686.191,17.781054973613664,2.1908638600304613,4.374537238752809e7
686.191,17.781054973613664,2.1908638600304613,4.374537238752809e7
686.192,17.773145489655917,2.1882782541985364,4.374543235956907e7
686.192,17.773145489655917,2.1882782541985364,4.374543235956907e7
686.192,17.773145489655917,2.1882782541985364,4.374543235956907e7
686.193,17.7653941593519,2.185397894582726,4.374549904121715e7
686.193,17.7653941593519,2.185397894582726,4.374549904121715e7
686.193,17.7653941593519,2.185397894582726,4.374549904121715e7
686.194,17.757358150197433,2.1823014244351495,4.374557060022846e7
686.194,17.757358150197433,2.1823014244351495,4.374557060022846e7
686.194,17.757358150197433,2.1823014244351495,4.374557060022846e7
686.195,17.74748168807605,2.179278441617269,4.374564037219777e7
686.195,17.74748168807605,2.179278441617269,4.374564037219777e7
686.195,17.74748168807605,2.179278441617269,4.374564037219777e7
686.196,17.73849506570855,2.1761564654032655,4.374571231595722e7
686.196,17.73849506570855,2.1761564654032655,4.374571231595722e7
686.196,17.73849506570855,2.1761564654032655,4.374571231595722e7
686.197,17.730545671952314,2.17315091141075,4.374578149325477e7
686.197,17.730545671952314,2.17315091141075,4.374578149325477e7
686.197,17.730545671952314,2.17315091141075,4.374578149325477e7
686.198,17.723227686866494,2.169923033771653,4.3745855653598905e7
686.198,17.723227686866494,2.169923033771653,4.3745855653598905e7
686.198,17.723227686866494,2.169923033771653,4.3745855653598905e7
686.199,17.714583120670113,2.1673052812985514,4.37459157857219e7
686.199,17.714583120670113,2.1673052812985514,4.37459157857219e7
686.199,17.714583120670113,2.1673052812985514,4.37459157857219e7
686.2,17.705933219014014,2.164170901823139,4.3745987617353566e7
686.2,17.705933219014014,2.164170901823139,4.3745987617353566e7
686.2,17.705933219014014,2.164170901823139,4.3745987617353566e7
686.2,17.705933219014014,2.164170901823139,4.3745987617353566e7
686.201,17.697253404026014,2.160937656688975,4.374606159366703e7
686.201,17.697253404026014,2.160937656688975,4.374606159366703e7
686.201,17.697253404026014,2.160937656688975,4.374606159366703e7
686.202,17.68858431605622,2.1577744848370912,4.3746133868201494e7
686.202,17.68858431605622,2.1577744848370912,4.3746133868201494e7
686.202,17.68858431605622,2.1577744848370912,4.3746133868201494e7
686.203,17.679965489679716,2.1547684022870293,4.3746202473801516e7
686.203,17.679965489679716,2.1547684022870293,4.3746202473801516e7
686.203,17.679965489679716,2.1547684022870293,4.3746202473801516e7
686.204,17.669661257406233,2.151898281941497,4.374626790400963e7
686.204,17.669661257406233,2.151898281941497,4.374626790400963e7
686.204,17.669661257406233,2.151898281941497,4.374626790400963e7
686.205,17.662418401056357,2.1487608525270554,4.3746339294193044e7
686.205,17.662418401056357,2.1487608525270554,4.3746339294193044e7
686.205,17.662418401056357,2.1487608525270554,4.3746339294193044e7
686.206,17.65318536801601,2.1456895891339194,4.374640908607902e7
686.206,17.65318536801601,2.1456895891339194,4.374640908607902e7
686.206,17.65318536801601,2.1456895891339194,4.374640908607902e7
686.207,17.644164891737546,2.1427326460068308,4.374647619928254e7
686.207,17.644164891737546,2.1427326460068308,4.374647619928254e7
686.207,17.644164891737546,2.1427326460068308,4.374647619928254e7
686.208,17.635134725475154,2.1393078570711013,4.374655375880491e7
686.208,17.635134725475154,2.1393078570711013,4.374655375880491e7
686.208,17.635134725475154,2.1393078570711013,4.374655375880491e7
686.209,17.626563497697134,2.136282296113595,4.3746622216119744e7
686.209,17.626563497697134,2.136282296113595,4.3746622216119744e7
686.209,17.626563497697134,2.136282296113595,4.3746622216119744e7
686.21,17.617869103406747,2.1334701761385784,4.374668578260399e7
686.21,17.617869103406747,2.1334701761385784,4.374668578260399e7
686.21,17.617869103406747,2.1334701761385784,4.374668578260399e7
686.21,17.617869103406747,2.1334701761385784,4.374668578260399e7
686.211,17.608974885462203,2.1301269685684736,4.374676117759418e7
686.211,17.608974885462203,2.1301269685684736,4.374676117759418e7
686.211,17.608974885462203,2.1301269685684736,4.374676117759418e7
686.212,17.60007776490511,2.1270095874946833,4.374683139742314e7
686.212,17.60007776490511,2.1270095874946833,4.374683139742314e7
686.212,17.60007776490511,2.1270095874946833,4.374683139742314e7
686.213,17.591692513099133,2.123840058466849,4.374690268125645e7
686.213,17.591692513099133,2.123840058466849,4.374690268125645e7
686.213,17.591692513099133,2.123840058466849,4.374690268125645e7
686.214,17.58305217524594,2.1209649976947618,4.374696728349968e7
686.214,17.58305217524594,2.1209649976947618,4.374696728349968e7
686.214,17.58305217524594,2.1209649976947618,4.374696728349968e7
686.215,17.5742941637111,2.1178580766037376,4.374703696853583e7
686.215,17.5742941637111,2.1178580766037376,4.374703696853583e7
686.215,17.5742941637111,2.1178580766037376,4.374703696853583e7
686.216,17.565050319245756,2.1148769085779087,4.374710375141709e7
686.216,17.565050319245756,2.1148769085779087,4.374710375141709e7
686.216,17.565050319245756,2.1148769085779087,4.374710375141709e7
686.217,17.556102626735992,2.11160322787525,4.374717694484938e7
686.217,17.556102626735992,2.11160322787525,4.374717694484938e7
686.217,17.556102626735992,2.11160322787525,4.374717694484938e7
686.218,17.547155613686982,2.108351017449734,4.3747249548159264e7
686.218,17.547155613686982,2.108351017449734,4.3747249548159264e7
686.218,17.547155613686982,2.108351017449734,4.3747249548159264e7
686.219,17.538189888887246,2.105207003877595,4.374731964139668e7
686.219,17.538189888887246,2.105207003877595,4.374731964139668e7
686.219,17.538189888887246,2.105207003877595,4.374731964139668e7
686.22,17.52909298996883,2.1020545207996406,4.374738981801487e7
686.22,17.52909298996883,2.1020545207996406,4.374738981801487e7
686.22,17.52909298996883,2.1020545207996406,4.374738981801487e7
686.22,17.52909298996883,2.1020545207996406,4.374738981801487e7
686.221,17.520056477746948,2.099148321353606,4.374745444607897e7
686.221,17.520056477746948,2.099148321353606,4.374745444607897e7
686.221,17.520056477746948,2.099148321353606,4.374745444607897e7
686.222,17.512008029763138,2.0959213910805397,4.374752606413895e7
686.222,17.512008029763138,2.0959213910805397,4.374752606413895e7
686.222,17.512008029763138,2.0959213910805397,4.374752606413895e7
686.223,17.502313095525324,2.0925258652731094,4.37476012868041e7
686.223,17.502313095525324,2.0925258652731094,4.37476012868041e7
686.223,17.502313095525324,2.0925258652731094,4.37476012868041e7
686.224,17.493656325058282,2.089371822416929,4.37476710754557e7
686.224,17.493656325058282,2.089371822416929,4.37476710754557e7
686.224,17.493656325058282,2.089371822416929,4.37476710754557e7
686.225,17.484514236662108,2.0865139369504586,4.374773425258751e7
686.225,17.484514236662108,2.0865139369504586,4.374773425258751e7
686.225,17.484514236662108,2.0865139369504586,4.374773425258751e7
686.226,17.474824321493543,2.0830925460396372,4.3747809705640405e7
686.226,17.474824321493543,2.0830925460396372,4.3747809705640405e7
686.226,17.474824321493543,2.0830925460396372,4.3747809705640405e7
686.227,17.466264894710548,2.0799493265215716,4.374787894273773e7
686.227,17.466264894710548,2.0799493265215716,4.374787894273773e7
686.227,17.466264894710548,2.0799493265215716,4.374787894273773e7
686.228,17.45729741105606,2.076915194873493,4.374794568980788e7
686.228,17.45729741105606,2.076915194873493,4.374794568980788e7
686.228,17.45729741105606,2.076915194873493,4.374794568980788e7
686.229,17.448323759327877,2.073577601452172,4.3748018966571994e7
686.229,17.448323759327877,2.073577601452172,4.3748018966571994e7
686.229,17.448323759327877,2.073577601452172,4.3748018966571994e7
686.23,17.43809081236236,2.070309194731635,4.3748090617412694e7
686.23,17.43809081236236,2.070309194731635,4.3748090617412694e7
686.23,17.43809081236236,2.070309194731635,4.3748090617412694e7
686.23,17.43809081236236,2.070309194731635,4.3748090617412694e7
686.231,17.42997988281445,2.0674906677055986,4.374815236147359e7
686.231,17.42997988281445,2.0674906677055986,4.374815236147359e7
686.231,17.42997988281445,2.0674906677055986,4.374815236147359e7
686.232,17.421045899419596,2.0642467014909105,4.3748223270634696e7
686.232,17.421045899419596,2.0642467014909105,4.3748223270634696e7
686.232,17.421045899419596,2.0642467014909105,4.3748223270634696e7
686.233,17.41153895894172,2.0611509977740123,4.374829085089434e7
686.233,17.41153895894172,2.0611509977740123,4.374829085089434e7
686.233,17.41153895894172,2.0611509977740123,4.374829085089434e7
686.234,17.401473190216166,2.0576214252202902,4.3748367731875554e7
686.234,17.401473190216166,2.0576214252202902,4.3748367731875554e7
686.234,17.401473190216166,2.0576214252202902,4.3748367731875554e7
686.235,17.39233583157329,2.0543924427785987,4.37484379791428e7
686.235,17.39233583157329,2.0543924427785987,4.37484379791428e7
686.235,17.39233583157329,2.0543924427785987,4.37484379791428e7
686.236,17.38322525206968,2.051273347929069,4.374850574212845e7
686.236,17.38322525206968,2.051273347929069,4.374850574212845e7
686.236,17.38322525206968,2.051273347929069,4.374850574212845e7
686.237,17.373570986126197,2.04813858266752,4.374857374077834e7
686.237,17.373570986126197,2.04813858266752,4.374857374077834e7
686.237,17.373570986126197,2.04813858266752,4.374857374077834e7
686.238,17.364732871533306,2.0450468636125336,4.3748640707917355e7
686.238,17.364732871533306,2.0450468636125336,4.3748640707917355e7
686.238,17.364732871533306,2.0450468636125336,4.3748640707917355e7
686.239,17.355608935235978,2.041889216897589,4.374870899204597e7
686.239,17.355608935235978,2.041889216897589,4.374870899204597e7
686.239,17.355608935235978,2.041889216897589,4.374870899204597e7
686.24,17.345121431958432,2.0383110117352423,4.374878619974448e7
686.24,17.345121431958432,2.0383110117352423,4.374878619974448e7
686.24,17.345121431958432,2.0383110117352423,4.374878619974448e7
686.24,17.345121431958432,2.0383110117352423,4.374878619974448e7
686.241,17.337227992544513,2.0351571880867603,4.374885417765301e7
686.241,17.337227992544513,2.0351571880867603,4.374885417765301e7
686.241,17.337227992544513,2.0351571880867603,4.374885417765301e7
686.242,17.326136076195553,2.0317430849453544,4.374892761950271e7
686.242,17.326136076195553,2.0317430849453544,4.374892761950271e7
686.242,17.326136076195553,2.0317430849453544,4.374892761950271e7
686.243,17.316253958915695,2.028795871876845,4.3748990964146085e7
686.243,17.316253958915695,2.028795871876845,4.3748990964146085e7
686.243,17.316253958915695,2.028795871876845,4.3748990964146085e7
686.244,17.307244839435043,2.0254022749638363,4.374906373924272e7
686.244,17.307244839435043,2.0254022749638363,4.374906373924272e7
686.244,17.307244839435043,2.0254022749638363,4.374906373924272e7
686.245,17.29772391411757,2.021952186942854,4.374913759634569e7
686.245,17.29772391411757,2.021952186942854,4.374913759634569e7
686.245,17.29772391411757,2.021952186942854,4.374913759634569e7
686.246,17.28810649052548,2.018840937511051,4.374920412323657e7
686.246,17.28810649052548,2.018840937511051,4.374920412323657e7
686.246,17.28810649052548,2.018840937511051,4.374920412323657e7
686.247,17.2797538423481,2.0157730103752014,4.374926962904943e7
686.247,17.2797538423481,2.0157730103752014,4.374926962904943e7
686.247,17.2797538423481,2.0157730103752014,4.374926962904943e7
686.248,17.27022714422901,2.0124222561102556,4.374934102976672e7
686.248,17.27022714422901,2.0124222561102556,4.374934102976672e7
686.248,17.27022714422901,2.0124222561102556,4.374934102976672e7
686.249,17.260694693266032,2.0088084510195667,4.374941787792336e7
686.249,17.260694693266032,2.0088084510195667,4.374941787792336e7
686.249,17.260694693266032,2.0088084510195667,4.374941787792336e7
686.25,17.251175609601432,2.005960090811132,4.37494784187146e7
686.25,17.251175609601432,2.005960090811132,4.37494784187146e7
686.25,17.251175609601432,2.005960090811132,4.37494784187146e7
686.25,17.251175609601432,2.005960090811132,4.37494784187146e7
686.251,17.241345894279902,2.0025897976693035,4.3749549884583674e7
686.251,17.241345894279902,2.0025897976693035,4.3749549884583674e7
686.251,17.241345894279902,2.0025897976693035,4.3749549884583674e7
686.252,17.23158652021084,1.9990094215469751,4.374962565365177e7
686.252,17.23158652021084,1.9990094215469751,4.374962565365177e7
686.252,17.23158652021084,1.9990094215469751,4.374962565365177e7
686.253,17.222633426951006,1.9957984832396654,4.37496935222699e7
686.253,17.222633426951006,1.9957984832396654,4.37496935222699e7
686.253,17.222633426951006,1.9957984832396654,4.37496935222699e7
686.254,17.212955874441604,1.9925992279438254,4.374976103666402e7
686.254,17.212955874441604,1.9925992279438254,4.374976103666402e7
686.254,17.212955874441604,1.9925992279438254,4.374976103666402e7
686.255,17.20210081841742,1.9892886286075888,4.374983077631275e7
686.255,17.20210081841742,1.9892886286075888,4.374983077631275e7
686.255,17.20210081841742,1.9892886286075888,4.374983077631275e7
686.256,17.193583973659088,1.9859354974689287,4.374990128939823e7
686.256,17.193583973659088,1.9859354974689287,4.374990128939823e7
686.256,17.193583973659088,1.9859354974689287,4.374990128939823e7
686.257,17.183589930891685,1.9826930491236263,4.3749969372591294e7
686.257,17.183589930891685,1.9826930491236263,4.3749969372591294e7
686.257,17.183589930891685,1.9826930491236263,4.3749969372591294e7
686.258,17.173695423844038,1.979302743081428,4.375004042719643e7
686.258,17.173695423844038,1.979302743081428,4.375004042719643e7
686.258,17.173695423844038,1.979302743081428,4.375004042719643e7
686.259,17.16403666711699,1.9757863568585634,4.375011398516866e7
686.259,17.16403666711699,1.9757863568585634,4.375011398516866e7
686.259,17.16403666711699,1.9757863568585634,4.375011398516866e7
686.26,17.15440251380187,1.9723997825846649,4.3750184714804135e7
686.26,17.15440251380187,1.9723997825846649,4.3750184714804135e7
686.26,17.15440251380187,1.9723997825846649,4.3750184714804135e7
686.26,17.15440251380187,1.9723997825846649,4.3750184714804135e7
686.261,17.14436879411778,1.9689196802605125,4.37502572635427e7
686.261,17.14436879411778,1.9689196802605125,4.37502572635427e7
686.261,17.14436879411778,1.9689196802605125,4.37502572635427e7
686.262,17.13431328369097,1.9659991708819922,4.3750318097081274e7
686.262,17.13431328369097,1.9659991708819922,4.3750318097081274e7
686.262,17.13431328369097,1.9659991708819922,4.3750318097081274e7
686.263,17.12473241087764,1.9627274683042248,4.375038610189318e7
686.263,17.12473241087764,1.9627274683042248,4.375038610189318e7
686.263,17.12473241087764,1.9627274683042248,4.375038610189318e7
686.264,17.113708733091926,1.9593120818221976,4.375045695962234e7
686.264,17.113708733091926,1.9593120818221976,4.375045695962234e7
686.264,17.113708733091926,1.9593120818221976,4.375045695962234e7
686.265,17.10548761839732,1.9556554582382262,4.3750532663914055e7
686.265,17.10548761839732,1.9556554582382262,4.3750532663914055e7
686.265,17.10548761839732,1.9556554582382262,4.3750532663914055e7
686.266,17.0961375812567,1.9522100946465066,4.375060388304234e7
686.266,17.0961375812567,1.9522100946465066,4.375060388304234e7
686.266,17.0961375812567,1.9522100946465066,4.375060388304234e7
686.267,17.085412192074045,1.94901527613241,4.375066983291423e7
686.267,17.085412192074045,1.94901527613241,4.375066983291423e7
686.267,17.085412192074045,1.94901527613241,4.375066983291423e7
686.268,17.071402445674266,1.9458129642613713,4.37507358284116e7
686.268,17.071402445674266,1.9458129642613713,4.37507358284116e7
686.268,17.071402445674266,1.9458129642613713,4.37507358284116e7
686.269,17.061533595602896,1.9422553427602978,4.375080898593285e7
686.269,17.061533595602896,1.9422553427602978,4.375080898593285e7
686.269,17.061533595602896,1.9422553427602978,4.375080898593285e7
686.27,17.0516212500047,1.938834073344169,4.3750879225119196e7
686.27,17.0516212500047,1.938834073344169,4.3750879225119196e7
686.27,17.0516212500047,1.938834073344169,4.3750879225119196e7
686.27,17.0516212500047,1.938834073344169,4.3750879225119196e7
686.271,17.044524068023748,1.9355433196601988,4.3750946679719634e7
686.271,17.044524068023748,1.9355433196601988,4.3750946679719634e7
686.271,17.044524068023748,1.9355433196601988,4.3750946679719634e7
686.272,17.03173237615374,1.9319062019924278,4.375102106985274e7
686.272,17.03173237615374,1.9319062019924278,4.375102106985274e7
686.272,17.03173237615374,1.9319062019924278,4.375102106985274e7
686.273,17.0228809587627,1.9283930257501556,4.3751092802258834e7
686.273,17.0228809587627,1.9283930257501556,4.3751092802258834e7
686.273,17.0228809587627,1.9283930257501556,4.3751092802258834e7
686.274,17.01497500380924,1.924966487623081,4.3751162647589006e7
686.274,17.01497500380924,1.924966487623081,4.3751162647589006e7
686.274,17.01497500380924,1.924966487623081,4.3751162647589006e7
686.275,17.004526130153863,1.9216540200216872,4.375123005939179e7
686.275,17.004526130153863,1.9216540200216872,4.375123005939179e7
686.275,17.004526130153863,1.9216540200216872,4.375123005939179e7
686.276,16.994351452768797,1.9181728549396544,4.3751300764430925e7
686.276,16.994351452768797,1.9181728549396544,4.3751300764430925e7
686.276,16.994351452768797,1.9181728549396544,4.3751300764430925e7
686.277,16.984527924796566,1.9148054395955718,4.37513690471836e7
686.277,16.984527924796566,1.9148054395955718,4.37513690471836e7
686.277,16.984527924796566,1.9148054395955718,4.37513690471836e7
686.278,16.9738557189703,1.9112000461814524,4.375144200236079e7
686.278,16.9738557189703,1.9112000461814524,4.375144200236079e7
686.278,16.9738557189703,1.9112000461814524,4.375144200236079e7
686.279,16.962960163829166,1.9080207055453462,4.3751506255846284e7
686.279,16.962960163829166,1.9080207055453462,4.3751506255846284e7
686.279,16.962960163829166,1.9080207055453462,4.3751506255846284e7
686.28,16.95299339689882,1.9045437163062324,4.375157637613852e7
686.28,16.95299339689882,1.9045437163062324,4.375157637613852e7
686.28,16.95299339689882,1.9045437163062324,4.375157637613852e7
686.28,16.95299339689882,1.9045437163062324,4.375157637613852e7
686.281,16.9432125054243,1.901114704538128,4.3751645407645024e7
686.281,16.9432125054243,1.901114704538128,4.3751645407645024e7
686.281,16.9432125054243,1.901114704538128,4.3751645407645024e7
686.282,16.93297257971267,1.89760963592644,4.37517158354039e7
686.282,16.93297257971267,1.89760963592644,4.37517158354039e7
686.282,16.93297257971267,1.89760963592644,4.37517158354039e7
686.283,16.92150910552641,1.8943785751721123,4.37517806646767e7
686.283,16.92150910552641,1.8943785751721123,4.37517806646767e7
686.283,16.92150910552641,1.8943785751721123,4.37517806646767e7
686.284,16.91120192363087,1.890749557007906,4.3751853312775455e7
686.284,16.91120192363087,1.890749557007906,4.3751853312775455e7
686.284,16.91120192363087,1.890749557007906,4.3751853312775455e7
686.285,16.901492430571352,1.8870891104434184,4.375192644633527e7
686.285,16.901492430571352,1.8870891104434184,4.375192644633527e7
686.285,16.901492430571352,1.8870891104434184,4.375192644633527e7
686.286,16.89142993399173,1.883350577562215,4.375200098800426e7
686.286,16.89142993399173,1.883350577562215,4.375200098800426e7
686.286,16.89142993399173,1.883350577562215,4.375200098800426e7
686.287,16.88165564019073,1.879936337746262,4.375206895950057e7
686.287,16.88165564019073,1.879936337746262,4.375206895950057e7
686.287,16.88165564019073,1.879936337746262,4.375206895950057e7
686.288,16.87021553057093,1.8764279197412925,4.375213866929979e7
686.288,16.87021553057093,1.8764279197412925,4.375213866929979e7
686.288,16.87021553057093,1.8764279197412925,4.375213866929979e7
686.289,16.859794521332105,1.8728080883488545,4.375221044828467e7
686.289,16.859794521332105,1.8728080883488545,4.375221044828467e7
686.289,16.859794521332105,1.8728080883488545,4.375221044828467e7
686.29,16.848319542265244,1.8694244770059472,4.375227743587255e7
686.29,16.848319542265244,1.8694244770059472,4.375227743587255e7
686.29,16.848319542265244,1.8694244770059472,4.375227743587255e7
686.29,16.848319542265244,1.8694244770059472,4.375227743587255e7
686.291,16.838362713974675,1.8656736219682166,4.375235152245939e7
686.291,16.838362713974675,1.8656736219682166,4.375235152245939e7
686.291,16.838362713974675,1.8656736219682166,4.375235152245939e7
686.292,16.828123059968902,1.8625948115953435,4.3752412273470365e7
686.292,16.828123059968902,1.8625948115953435,4.3752412273470365e7
686.292,16.828123059968902,1.8625948115953435,4.3752412273470365e7
686.293,16.817200976055346,1.8587012853817282,4.3752488884189844e7
686.293,16.817200976055346,1.8587012853817282,4.3752488884189844e7
686.293,16.817200976055346,1.8587012853817282,4.3752488884189844e7
686.294,16.806507779551794,1.8554864063341197,4.375255206825733e7
686.294,16.806507779551794,1.8554864063341197,4.375255206825733e7
686.294,16.806507779551794,1.8554864063341197,4.375255206825733e7
686.295,16.793822622003063,1.85185351828423,4.375262330136117e7
686.295,16.793822622003063,1.85185351828423,4.375262330136117e7
686.295,16.793822622003063,1.85185351828423,4.375262330136117e7
686.296,16.782867326412543,1.8480753768507334,4.375269722344371e7
686.296,16.782867326412543,1.8480753768507334,4.375269722344371e7
686.296,16.782867326412543,1.8480753768507334,4.375269722344371e7
686.297,16.77304548175016,1.8448395011399334,4.375276045483142e7
686.297,16.77304548175016,1.8448395011399334,4.375276045483142e7
686.297,16.77304548175016,1.8448395011399334,4.375276045483142e7
686.298,16.76085666786662,1.8408960445002158,4.375283730459666e7
686.298,16.76085666786662,1.8408960445002158,4.375283730459666e7
686.298,16.76085666786662,1.8408960445002158,4.375283730459666e7
686.299,16.751779022894198,1.8373590821536796,4.375290612040907e7
686.299,16.751779022894198,1.8373590821536796,4.375290612040907e7
686.299,16.751779022894198,1.8373590821536796,4.375290612040907e7
686.3,16.742090968631373,1.83401127294709,4.3752971148333795e7
686.3,16.742090968631373,1.83401127294709,4.3752971148333795e7
686.3,16.742090968631373,1.83401127294709,4.3752971148333795e7
686.3,16.742090968631373,1.83401127294709,4.3752971148333795e7
686.301,16.72873692025405,1.8303160973744301,4.3753042758788444e7
686.301,16.72873692025405,1.8303160973744301,4.3753042758788444e7
686.301,16.72873692025405,1.8303160973744301,4.3753042758788444e7
686.302,16.71874075256028,1.826437134006067,4.375311776247406e7
686.302,16.71874075256028,1.826437134006067,4.375311776247406e7
686.302,16.71874075256028,1.826437134006067,4.375311776247406e7
686.303,16.708785295560347,1.8228682559117018,4.375318665109848e7
686.303,16.708785295560347,1.8228682559117018,4.375318665109848e7
686.303,16.708785295560347,1.8228682559117018,4.375318665109848e7
686.304,16.696558335820555,1.8195000744267542,4.3753251557176456e7
686.304,16.696558335820555,1.8195000744267542,4.3753251557176456e7
686.304,16.696558335820555,1.8195000744267542,4.3753251557176456e7
686.305,16.685843721512583,1.8156293326166235,4.3753325960931756e7
686.305,16.685843721512583,1.8156293326166235,4.3753325960931756e7
686.305,16.685843721512583,1.8156293326166235,4.3753325960931756e7
686.306,16.675507816546542,1.8119415724951997,4.375339671208562e7
686.306,16.675507816546542,1.8119415724951997,4.375339671208562e7
686.306,16.675507816546542,1.8119415724951997,4.375339671208562e7
686.307,16.664863398949592,1.8083344446782599,4.3753465783091694e7
686.307,16.664863398949592,1.8083344446782599,4.3753465783091694e7
686.307,16.664863398949592,1.8083344446782599,4.3753465783091694e7
686.308,16.653919219982072,1.8049185332808397,4.3753531079713054e7
686.308,16.653919219982072,1.8049185332808397,4.3753531079713054e7
686.308,16.653919219982072,1.8049185332808397,4.3753531079713054e7
686.309,16.64294004440876,1.8012278632368073,4.3753601468896635e7
686.309,16.64294004440876,1.8012278632368073,4.3753601468896635e7
686.309,16.64294004440876,1.8012278632368073,4.3753601468896635e7
686.31,16.63209199904827,1.7970981707651745,4.3753680030449055e7
686.31,16.63209199904827,1.7970981707651745,4.3753680030449055e7
686.31,16.63209199904827,1.7970981707651745,4.3753680030449055e7
686.31,16.63209199904827,1.7970981707651745,4.3753680030449055e7
686.311,16.620600229663296,1.7936666923331643,4.375374521592013e7
686.311,16.620600229663296,1.7936666923331643,4.375374521592013e7
686.311,16.620600229663296,1.7936666923331643,4.375374521592013e7
686.312,16.60916666455705,1.7901550172966658,4.3753811789741606e7
686.312,16.60916666455705,1.7901550172966658,4.3753811789741606e7
686.312,16.60916666455705,1.7901550172966658,4.3753811789741606e7
686.313,16.597949862733685,1.7863642746353854,4.375388348778701e7
686.313,16.597949862733685,1.7863642746353854,4.375388348778701e7
686.313,16.597949862733685,1.7863642746353854,4.375388348778701e7
686.314,16.586922141664218,1.782528836803375,4.375395587367149e7
686.314,16.586922141664218,1.782528836803375,4.375395587367149e7
686.314,16.586922141664218,1.782528836803375,4.375395587367149e7
686.315,16.574039638783233,1.7788348880353588,4.3754025451800615e7
686.315,16.574039638783233,1.7788348880353588,4.3754025451800615e7
686.315,16.574039638783233,1.7788348880353588,4.3754025451800615e7
686.316,16.56232580107826,1.7750999411876478,4.375409565265936e7
686.316,16.56232580107826,1.7750999411876478,4.375409565265936e7
686.316,16.56232580107826,1.7750999411876478,4.375409565265936e7
686.317,16.551191860804693,1.7713643350465953,4.3754165718730696e7
686.317,16.551191860804693,1.7713643350465953,4.3754165718730696e7
686.317,16.551191860804693,1.7713643350465953,4.3754165718730696e7
686.318,16.54189981190939,1.7678795176450208,4.375423096464675e7
686.318,16.54189981190939,1.7678795176450208,4.375423096464675e7
686.318,16.54189981190939,1.7678795176450208,4.375423096464675e7
686.319,16.528989668654503,1.764063851846947,4.3754302233907804e7
686.319,16.528989668654503,1.764063851846947,4.3754302233907804e7
686.319,16.528989668654503,1.764063851846947,4.3754302233907804e7
686.32,16.518999233869636,1.7601551782385307,4.3754375075358406e7
686.32,16.518999233869636,1.7601551782385307,4.3754375075358406e7
686.32,16.518999233869636,1.7601551782385307,4.3754375075358406e7
686.32,16.518999233869636,1.7601551782385307,4.3754375075358406e7
686.321,16.506013650104023,1.7569231990253407,4.3754435226331554e7
686.321,16.506013650104023,1.7569231990253407,4.3754435226331554e7
686.321,16.506013650104023,1.7569231990253407,4.3754435226331554e7
686.322,16.49458355890374,1.7528538962598965,4.375451074071335e7
686.322,16.49458355890374,1.7528538962598965,4.375451074071335e7
686.322,16.49458355890374,1.7528538962598965,4.375451074071335e7
686.323,16.484959606242455,1.7490528589364294,4.375458113533928e7
686.323,16.484959606242455,1.7490528589364294,4.375458113533928e7
686.323,16.484959606242455,1.7490528589364294,4.375458113533928e7
686.324,16.47309419111025,1.7452096984148486,4.375465215190176e7
686.324,16.47309419111025,1.7452096984148486,4.375465215190176e7
686.324,16.47309419111025,1.7452096984148486,4.375465215190176e7
686.325,16.46115183490906,1.7413540406796866,4.3754723241968505e7
686.325,16.46115183490906,1.7413540406796866,4.3754723241968505e7
686.325,16.46115183490906,1.7413540406796866,4.3754723241968505e7
686.326,16.44913891832971,1.7378290273404176,4.375478811869433e7
686.326,16.44913891832971,1.7378290273404176,4.375478811869433e7
686.326,16.44913891832971,1.7378290273404176,4.375478811869433e7
686.327,16.43718553943927,1.733811058339982,4.375486187480364e7
686.327,16.43718553943927,1.733811058339982,4.375486187480364e7
686.327,16.43718553943927,1.733811058339982,4.375486187480364e7
686.328,16.425178649933514,1.7299307128288142,4.375493295075764e7
686.328,16.425178649933514,1.7299307128288142,4.375493295075764e7
686.328,16.425178649933514,1.7299307128288142,4.375493295075764e7
686.329,16.41641378940335,1.726212319440223,4.375500092088542e7
686.329,16.41641378940335,1.726212319440223,4.375500092088542e7
686.329,16.41641378940335,1.726212319440223,4.375500092088542e7
686.33,16.399666847149774,1.722542499715395,4.375506786296963e7
686.33,16.399666847149774,1.722542499715395,4.375506786296963e7
686.33,16.399666847149774,1.722542499715395,4.375506786296963e7
686.33,16.399666847149774,1.722542499715395,4.375506786296963e7
686.331,16.389451458343274,1.7188647120496015,4.375513480701688e7
686.331,16.389451458343274,1.7188647120496015,4.375513480701688e7
686.331,16.389451458343274,1.7188647120496015,4.375513480701688e7
686.332,16.377259081116335,1.7149546639794604,4.375520580764707e7
686.332,16.377259081116335,1.7149546639794604,4.375520580764707e7
686.332,16.377259081116335,1.7149546639794604,4.375520580764707e7
686.333,16.365230457500957,1.7108674110427364,4.3755279842521064e7
686.333,16.365230457500957,1.7108674110427364,4.3755279842521064e7
686.333,16.365230457500957,1.7108674110427364,4.3755279842521064e7
686.334,16.353486992051103,1.7070285405204952,4.375534923181619e7
686.334,16.353486992051103,1.7070285405204952,4.375534923181619e7
686.334,16.353486992051103,1.7070285405204952,4.375534923181619e7
686.335,16.341925211634134,1.7028847181832054,4.375542394049417e7
686.335,16.341925211634134,1.7028847181832054,4.375542394049417e7
686.335,16.341925211634134,1.7028847181832054,4.375542394049417e7
686.336,16.32953012670555,1.6990530372317796,4.3755492877375275e7
686.336,16.32953012670555,1.6990530372317796,4.3755492877375275e7
686.336,16.32953012670555,1.6990530372317796,4.3755492877375275e7
686.337,16.316158370551648,1.6955204069672534,4.3755556314246126e7
686.337,16.316158370551648,1.6955204069672534,4.3755556314246126e7
686.337,16.316158370551648,1.6955204069672534,4.3755556314246126e7
686.338,16.30460098411959,1.6916937698118182,4.3755624862868875e7
686.338,16.30460098411959,1.6916937698118182,4.3755624862868875e7
686.338,16.30460098411959,1.6916937698118182,4.3755624862868875e7
686.339,16.291941643964947,1.6877588777467452,4.3755695182930045e7
686.339,16.291941643964947,1.6877588777467452,4.3755695182930045e7
686.339,16.291941643964947,1.6877588777467452,4.3755695182930045e7
686.34,16.27927540107521,1.6833914194280677,4.375577301771487e7
686.34,16.27927540107521,1.6833914194280677,4.375577301771487e7
686.34,16.27927540107521,1.6833914194280677,4.375577301771487e7
686.34,16.27927540107521,1.6833914194280677,4.375577301771487e7
686.341,16.26870939927585,1.679559676006285,4.375584116645577e7
686.341,16.26870939927585,1.679559676006285,4.375584116645577e7
686.341,16.26870939927585,1.679559676006285,4.375584116645577e7
686.342,16.256399062609717,1.6752306219924549,4.3755917945016496e7
686.342,16.256399062609717,1.6752306219924549,4.3755917945016496e7
686.342,16.256399062609717,1.6752306219924549,4.3755917945016496e7
686.343,16.244108419931536,1.6720934435511694,4.37559735215627e7
686.343,16.244108419931536,1.6720934435511694,4.37559735215627e7
686.343,16.244108419931536,1.6720934435511694,4.37559735215627e7
686.344,16.231017201579334,1.667673812440615,4.375605155107562e7
686.344,16.231017201579334,1.667673812440615,4.375605155107562e7
686.344,16.231017201579334,1.667673812440615,4.375605155107562e7
686.345,16.21885309799609,1.6636402344764747,4.375612260393688e7
686.345,16.21885309799609,1.6636402344764747,4.375612260393688e7
686.345,16.21885309799609,1.6636402344764747,4.375612260393688e7
686.346,16.20773654212826,1.6597142473499247,4.375619160254826e7
686.346,16.20773654212826,1.6597142473499247,4.375619160254826e7
686.346,16.20773654212826,1.6597142473499247,4.375619160254826e7
686.347,16.193341789670512,1.6560734686503817,4.375625545862792e7
686.347,16.193341789670512,1.6560734686503817,4.375625545862792e7
686.347,16.193341789670512,1.6560734686503817,4.375625545862792e7
686.348,16.180901276061377,1.651933629475998,4.37563278679054e7
686.348,16.180901276061377,1.651933629475998,4.37563278679054e7
686.348,16.180901276061377,1.651933629475998,4.37563278679054e7
686.349,16.168967628613018,1.647971102631118,4.3756397015586e7
686.349,16.168967628613018,1.647971102631118,4.3756397015586e7
686.349,16.168967628613018,1.647971102631118,4.3756397015586e7
686.35,16.156321462568712,1.643668293079628,4.375647189537476e7
686.35,16.156321462568712,1.643668293079628,4.375647189537476e7
686.35,16.156321462568712,1.643668293079628,4.375647189537476e7
686.35,16.156321462568712,1.643668293079628,4.375647189537476e7
686.351,16.143336189804813,1.6399268804976543,4.3756536873772554e7
686.351,16.143336189804813,1.6399268804976543,4.3756536873772554e7
686.351,16.143336189804813,1.6399268804976543,4.3756536873772554e7
686.352,16.130040577780846,1.6361394326857965,4.375660249910722e7
686.352,16.130040577780846,1.6361394326857965,4.375660249910722e7
686.352,16.130040577780846,1.6361394326857965,4.375660249910722e7
686.353,16.11826989678775,1.6317407322114583,4.375667849083356e7
686.353,16.11826989678775,1.6317407322114583,4.375667849083356e7
686.353,16.11826989678775,1.6317407322114583,4.375667849083356e7
686.354,16.10597969339551,1.6279206761381673,4.3756744347759984e7
686.354,16.10597969339551,1.6279206761381673,4.3756744347759984e7
686.354,16.10597969339551,1.6279206761381673,4.3756744347759984e7
686.355,16.09220377504812,1.6236846353778693,4.375681717331899e7
686.355,16.09220377504812,1.6236846353778693,4.375681717331899e7
686.355,16.09220377504812,1.6236846353778693,4.375681717331899e7
686.356,16.079298965632915,1.6195599509322642,4.37568879076815e7
686.356,16.079298965632915,1.6195599509322642,4.37568879076815e7
686.356,16.079298965632915,1.6195599509322642,4.37568879076815e7
686.357,16.065761279463686,1.615686281580755,4.3756954186432e7
686.357,16.065761279463686,1.615686281580755,4.3756954186432e7
686.357,16.065761279463686,1.615686281580755,4.3756954186432e7
686.358,16.054671260241093,1.6118379689861513,4.375701987559954e7
686.358,16.054671260241093,1.6118379689861513,4.375701987559954e7
686.358,16.054671260241093,1.6118379689861513,4.375701987559954e7
686.359,16.039887375939088,1.6070398759046043,4.375710150749145e7
686.359,16.039887375939088,1.6070398759046043,4.375710150749145e7
686.359,16.039887375939088,1.6070398759046043,4.375710150749145e7
686.36,16.02818752512576,1.603418075371355,4.3757163015447736e7
686.36,16.02818752512576,1.603418075371355,4.3757163015447736e7
686.36,16.02818752512576,1.603418075371355,4.3757163015447736e7
686.36,16.02818752512576,1.603418075371355,4.3757163015447736e7
686.361,16.014718156475283,1.5993395900871121,4.3757232087687895e7
686.361,16.014718156475283,1.5993395900871121,4.3757232087687895e7
686.361,16.014718156475283,1.5993395900871121,4.3757232087687895e7
686.362,16.001270292326808,1.5947944275788473,4.3757308833648205e7
686.362,16.001270292326808,1.5947944275788473,4.3757308833648205e7
686.362,16.001270292326808,1.5947944275788473,4.3757308833648205e7
686.363,15.987724270422632,1.5906847051759474,4.375737805813068e7
686.363,15.987724270422632,1.5906847051759474,4.375737805813068e7
686.363,15.987724270422632,1.5906847051759474,4.375737805813068e7
686.364,15.97437320838253,1.5865197650258391,4.375744802834515e7
686.364,15.97437320838253,1.5865197650258391,4.375744802834515e7
686.364,15.97437320838253,1.5865197650258391,4.375744802834515e7
686.365,15.962338741525173,1.582388783750316,4.375751724852367e7
686.365,15.962338741525173,1.582388783750316,4.375751724852367e7
686.365,15.962338741525173,1.582388783750316,4.375751724852367e7
686.366,15.948447531275178,1.5784978385000787,4.3757582293110654e7
686.366,15.948447531275178,1.5784978385000787,4.3757582293110654e7
686.366,15.948447531275178,1.5784978385000787,4.3757582293110654e7
686.367,15.934335824755408,1.5737527681374104,4.375766135661871e7
686.367,15.934335824755408,1.5737527681374104,4.375766135661871e7
686.367,15.934335824755408,1.5737527681374104,4.375766135661871e7
686.368,15.920028668369923,1.5702218562825934,4.3757720084961765e7
686.368,15.920028668369923,1.5702218562825934,4.3757720084961765e7
686.368,15.920028668369923,1.5702218562825934,4.3757720084961765e7
686.369,15.907257273607911,1.5658523482833004,4.375779253291946e7
686.369,15.907257273607911,1.5658523482833004,4.375779253291946e7
686.369,15.907257273607911,1.5658523482833004,4.375779253291946e7
686.37,15.893857540663703,1.5614240293869752,4.3757865747696534e7
686.37,15.893857540663703,1.5614240293869752,4.3757865747696534e7
686.37,15.893857540663703,1.5614240293869752,4.3757865747696534e7
686.37,15.893857540663703,1.5614240293869752,4.3757865747696534e7
686.371,15.880991906612962,1.5574739427651139,4.3757930901561394e7
686.371,15.880991906612962,1.5574739427651139,4.3757930901561394e7
686.371,15.880991906612962,1.5574739427651139,4.3757930901561394e7
686.372,15.867610282299438,1.5532136681074036,4.375800097201443e7
686.372,15.867610282299438,1.5532136681074036,4.375800097201443e7
686.372,15.867610282299438,1.5532136681074036,4.375800097201443e7
686.373,15.851925313143056,1.5487375169595374,4.375807437673739e7
686.373,15.851925313143056,1.5487375169595374,4.375807437673739e7
686.373,15.851925313143056,1.5487375169595374,4.375807437673739e7
686.374,15.839581831835403,1.5444090726282411,4.375814516426842e7
686.374,15.839581831835403,1.5444090726282411,4.375814516426842e7
686.374,15.839581831835403,1.5444090726282411,4.375814516426842e7
686.375,15.825160582920716,1.5400109058792282,4.375821688659261e7
686.375,15.825160582920716,1.5400109058792282,4.375821688659261e7
686.375,15.825160582920716,1.5400109058792282,4.375821688659261e7
686.376,15.81085921498584,1.5361711654524441,4.3758279358816214e7
686.376,15.81085921498584,1.5361711654524441,4.3758279358816214e7
686.376,15.81085921498584,1.5361711654524441,4.3758279358816214e7
686.377,15.79629094436541,1.5317642711050787,4.375835083930832e7
686.377,15.79629094436541,1.5317642711050787,4.375835083930832e7
686.377,15.79629094436541,1.5317642711050787,4.375835083930832e7
686.378,15.78227741703131,1.5276016570397815,4.375841817906012e7
686.378,15.78227741703131,1.5276016570397815,4.375841817906012e7
686.378,15.78227741703131,1.5276016570397815,4.375841817906012e7
686.379,15.770417452239371,1.5227436057969754,4.3758496507251374e7
686.379,15.770417452239371,1.5227436057969754,4.3758496507251374e7
686.379,15.770417452239371,1.5227436057969754,4.3758496507251374e7
686.38,15.754473224330923,1.5187263818255872,4.375856112179471e7
686.38,15.754473224330923,1.5187263818255872,4.375856112179471e7
686.38,15.754473224330923,1.5187263818255872,4.375856112179471e7
686.38,15.754473224330923,1.5187263818255872,4.375856112179471e7
686.381,15.742144663050794,1.514475253543912,4.375862930217894e7
686.381,15.742144663050794,1.514475253543912,4.375862930217894e7
686.381,15.742144663050794,1.514475253543912,4.375862930217894e7
686.382,15.725686092008573,1.5100902738569957,4.375869942362804e7
686.382,15.725686092008573,1.5100902738569957,4.375869942362804e7
686.382,15.725686092008573,1.5100902738569957,4.375869942362804e7
686.383,15.713496238402058,1.5054089342662902,4.375877404791271e7
686.383,15.713496238402058,1.5054089342662902,4.375877404791271e7
686.383,15.713496238402058,1.5054089342662902,4.375877404791271e7
686.384,15.699720359043567,1.5011358098399228,4.37588419782749e7
686.384,15.699720359043567,1.5011358098399228,4.37588419782749e7
686.384,15.699720359043567,1.5011358098399228,4.37588419782749e7
686.385,15.683730406504992,1.4970010838564463,4.375890753074126e7
686.385,15.683730406504992,1.4970010838564463,4.375890753074126e7
686.385,15.683730406504992,1.4970010838564463,4.375890753074126e7
686.386,15.669263244370768,1.4921476189404217,4.3758984217202865e7
686.386,15.669263244370768,1.4921476189404217,4.3758984217202865e7
686.386,15.669263244370768,1.4921476189404217,4.3758984217202865e7
686.387,15.654528363648978,1.4880874348346866,4.375904820689149e7
686.387,15.654528363648978,1.4880874348346866,4.375904820689149e7
686.387,15.654528363648978,1.4880874348346866,4.375904820689149e7
686.388,15.63988038288926,1.4831524684039579,4.375912571164806e7
686.388,15.63988038288926,1.4831524684039579,4.375912571164806e7
686.388,15.63988038288926,1.4831524684039579,4.375912571164806e7
686.389,15.625167272514773,1.4790351980811796,4.3759190205805086e7
686.389,15.625167272514773,1.4790351980811796,4.3759190205805086e7
686.389,15.625167272514773,1.4790351980811796,4.3759190205805086e7
686.39,15.610686317944555,1.4748626558156275,4.375925538090865e7
686.39,15.610686317944555,1.4748626558156275,4.375925538090865e7
686.39,15.610686317944555,1.4748626558156275,4.375925538090865e7
686.39,15.610686317944555,1.4748626558156275,4.375925538090865e7
686.391,15.596127518807634,1.4703157294190987,4.375932617901233e7
686.391,15.596127518807634,1.4703157294190987,4.375932617901233e7
686.391,15.596127518807634,1.4703157294190987,4.375932617901233e7
686.392,15.581246837962226,1.4652765798879637,4.3759404367701456e7
686.392,15.581246837962226,1.4652765798879637,4.3759404367701456e7
686.392,15.581246837962226,1.4652765798879637,4.3759404367701456e7
686.393,15.565948420942277,1.460974364402725,4.375947093457383e7
686.393,15.565948420942277,1.460974364402725,4.375947093457383e7
686.393,15.565948420942277,1.460974364402725,4.375947093457383e7
686.394,15.55152535439106,1.4565150671099856,4.375953971923066e7
686.394,15.55152535439106,1.4565150671099856,4.375953971923066e7
686.394,15.55152535439106,1.4565150671099856,4.375953971923066e7
686.395,15.536962170597235,1.4516180058965489,4.375961499817776e7
686.395,15.536962170597235,1.4516180058965489,4.375961499817776e7
686.395,15.536962170597235,1.4516180058965489,4.375961499817776e7
686.396,15.522332838747843,1.4475361984017958,4.375967757873916e7
686.396,15.522332838747843,1.4475361984017958,4.375967757873916e7
686.396,15.522332838747843,1.4475361984017958,4.375967757873916e7
686.397,15.506577695913393,1.4427456958253218,4.375975077163102e7
686.397,15.506577695913393,1.4427456958253218,4.375975077163102e7
686.397,15.506577695913393,1.4427456958253218,4.375975077163102e7
686.398,15.491376705125504,1.4380730826991552,4.375982193375777e7
686.398,15.491376705125504,1.4380730826991552,4.375982193375777e7
686.398,15.491376705125504,1.4380730826991552,4.375982193375777e7
686.399,15.475858861827874,1.4335849334229671,4.3759890075978175e7
686.399,15.475858861827874,1.4335849334229671,4.3759890075978175e7
686.399,15.475858861827874,1.4335849334229671,4.3759890075978175e7
686.4,15.460681715552482,1.4291993586900187,4.3759956458919026e7
686.4,15.460681715552482,1.4291993586900187,4.3759956458919026e7
686.4,15.460681715552482,1.4291993586900187,4.3759956458919026e7
686.4,15.460681715552482,1.4291993586900187,4.3759956458919026e7
686.401,15.445621563048917,1.4245774500799584,4.3760026190267816e7
686.401,15.445621563048917,1.4245774500799584,4.3760026190267816e7
686.401,15.445621563048917,1.4245774500799584,4.3760026190267816e7
686.402,15.428793676034047,1.4197231997834336,4.376009917645244e7
686.402,15.428793676034047,1.4197231997834336,4.376009917645244e7
686.402,15.428793676034047,1.4197231997834336,4.376009917645244e7
686.403,15.412339947766895,1.414848195132576,4.3760172223117e7
686.403,15.412339947766895,1.414848195132576,4.3760172223117e7
686.403,15.412339947766895,1.414848195132576,4.3760172223117e7
686.404,15.3970163246413,1.4100834851375623,4.376024337831671e7
686.404,15.3970163246413,1.4100834851375623,4.376024337831671e7
686.404,15.3970163246413,1.4100834851375623,4.376024337831671e7
686.405,15.381643156757718,1.4055986438924322,4.3760310144206e7
686.405,15.381643156757718,1.4055986438924322,4.3760310144206e7
686.405,15.381643156757718,1.4055986438924322,4.3760310144206e7
686.406,15.366315320710555,1.4011115870718847,4.3760376730147354e7
686.406,15.366315320710555,1.4011115870718847,4.3760376730147354e7
686.406,15.366315320710555,1.4011115870718847,4.3760376730147354e7
686.407,15.350810430453521,1.3963161010022809,4.376044764743578e7
686.407,15.350810430453521,1.3963161010022809,4.376044764743578e7
686.407,15.350810430453521,1.3963161010022809,4.376044764743578e7
686.408,15.334123115098919,1.3916940322425262,4.3760515775676146e7
686.408,15.334123115098919,1.3916940322425262,4.3760515775676146e7
686.408,15.334123115098919,1.3916940322425262,4.3760515775676146e7
686.409,15.31796407625734,1.386449671360026,4.376059278250476e7
686.409,15.31796407625734,1.386449671360026,4.376059278250476e7
686.409,15.31796407625734,1.386449671360026,4.376059278250476e7
686.41,15.301633010989235,1.3821025686519937,4.376065641992747e7
686.41,15.301633010989235,1.3821025686519937,4.376065641992747e7
686.41,15.301633010989235,1.3821025686519937,4.376065641992747e7
686.41,15.301633010989235,1.3821025686519937,4.376065641992747e7
686.411,15.28523855636763,1.3771878162557663,4.376072810690213e7
686.411,15.28523855636763,1.3771878162557663,4.376072810690213e7
686.411,15.28523855636763,1.3771878162557663,4.376072810690213e7
686.412,15.267538244586376,1.3723434015635547,4.376079852057937e7
686.412,15.267538244586376,1.3723434015635547,4.376079852057937e7
686.412,15.267538244586376,1.3723434015635547,4.376079852057937e7
686.413,15.252942794137425,1.3685091781590017,4.3760854106067665e7
686.413,15.252942794137425,1.3685091781590017,4.3760854106067665e7
686.413,15.252942794137425,1.3685091781590017,4.3760854106067665e7
686.414,15.237987041473389,1.3626705573501248,4.3760938374390155e7
686.414,15.237987041473389,1.3626705573501248,4.3760938374390155e7
686.414,15.237987041473389,1.3626705573501248,4.3760938374390155e7
686.415,15.218925962113872,1.3580679116438716,4.376100458117684e7
686.415,15.218925962113872,1.3580679116438716,4.376100458117684e7
686.415,15.218925962113872,1.3580679116438716,4.376100458117684e7
686.416,15.203565082009618,1.3532131953006967,4.37610741633701e7
686.416,15.203565082009618,1.3532131953006967,4.37610741633701e7
686.416,15.203565082009618,1.3532131953006967,4.37610741633701e7
686.417,15.18663466625867,1.3480111631244824,4.3761148436718404e7
686.417,15.18663466625867,1.3480111631244824,4.3761148436718404e7
686.417,15.18663466625867,1.3480111631244824,4.3761148436718404e7
686.418,15.169990790127486,1.342911969544275,4.376122096752288e7
686.418,15.169990790127486,1.342911969544275,4.376122096752288e7
686.418,15.169990790127486,1.342911969544275,4.376122096752288e7
686.419,15.153320785475444,1.3384524268088205,4.376128419265889e7
686.419,15.153320785475444,1.3384524268088205,4.376128419265889e7
686.419,15.153320785475444,1.3384524268088205,4.376128419265889e7
686.42,15.135884283262158,1.3332483818707601,4.376135768361413e7
686.42,15.135884283262158,1.3332483818707601,4.376135768361413e7
686.42,15.135884283262158,1.3332483818707601,4.376135768361413e7
686.42,15.135884283262158,1.3332483818707601,4.376135768361413e7
686.421,15.118587016996798,1.3284670066862567,4.376142496469275e7
686.421,15.118587016996798,1.3284670066862567,4.376142496469275e7
686.421,15.118587016996798,1.3284670066862567,4.376142496469275e7
686.422,15.102126976472618,1.32343363206515,4.376149552355758e7
686.422,15.102126976472618,1.32343363206515,4.376149552355758e7
686.422,15.102126976472618,1.32343363206515,4.376149552355758e7
686.423,15.084821321573827,1.3180539315691924,4.376157063210363e7
686.423,15.084821321573827,1.3180539315691924,4.376157063210363e7
686.423,15.084821321573827,1.3180539315691924,4.376157063210363e7
686.424,15.06713920969105,1.3132869492227464,4.376163694622751e7
686.424,15.06713920969105,1.3132869492227464,4.376163694622751e7
686.424,15.06713920969105,1.3132869492227464,4.376163694622751e7
686.425,15.049192319742133,1.3086550781954855,4.376170115461589e7
686.425,15.049192319742133,1.3086550781954855,4.376170115461589e7
686.425,15.049192319742133,1.3086550781954855,4.376170115461589e7
686.426,15.031403303333946,1.3032413022052318,4.376177589188742e7
686.426,15.031403303333946,1.3032413022052318,4.376177589188742e7
686.426,15.031403303333946,1.3032413022052318,4.376177589188742e7
686.427,15.013038562199199,1.298360212062999,4.3761843023227304e7
686.427,15.013038562199199,1.298360212062999,4.3761843023227304e7
686.427,15.013038562199199,1.298360212062999,4.3761843023227304e7
686.428,14.99587483705227,1.2933669081234598,4.376191143425571e7
686.428,14.99587483705227,1.2933669081234598,4.376191143425571e7
686.428,14.99587483705227,1.2933669081234598,4.376191143425571e7
686.429,14.97964859008789,1.2875664755676155,4.3761990551706724e7
686.429,14.97964859008789,1.2875664755676155,4.3761990551706724e7
686.429,14.97964859008789,1.2875664755676155,4.3761990551706724e7
686.43,14.961445368322757,1.2829214316867836,4.376205367931324e7
686.43,14.961445368322757,1.2829214316867836,4.376205367931324e7
686.43,14.961445368322757,1.2829214316867836,4.376205367931324e7
686.43,14.961445368322757,1.2829214316867836,4.376205367931324e7
686.431,14.942530720577452,1.2773729482171703,4.376212876108403e7
686.431,14.942530720577452,1.2773729482171703,4.376212876108403e7
686.431,14.942530720577452,1.2773729482171703,4.376212876108403e7
686.432,14.924203809545133,1.2723251662736104,4.3762196796496816e7
686.432,14.924203809545133,1.2723251662736104,4.3762196796496816e7
686.432,14.924203809545133,1.2723251662736104,4.3762196796496816e7
686.433,14.905755840538859,1.2670815590155513,4.3762267181230485e7
686.433,14.905755840538859,1.2670815590155513,4.3762267181230485e7
686.433,14.905755840538859,1.2670815590155513,4.3762267181230485e7
686.434,14.887216687230875,1.2619769751395573,4.376233542425141e7
686.434,14.887216687230875,1.2619769751395573,4.376233542425141e7
686.434,14.887216687230875,1.2619769751395573,4.376233542425141e7
686.435,14.868552982335359,1.2564635359501608,4.3762408813800566e7
686.435,14.868552982335359,1.2564635359501608,4.3762408813800566e7
686.435,14.868552982335359,1.2564635359501608,4.3762408813800566e7
686.436,14.849919479485152,1.2514219154315143,4.376247565261546e7
686.436,14.849919479485152,1.2514219154315143,4.376247565261546e7
686.436,14.849919479485152,1.2514219154315143,4.376247565261546e7
686.437,14.831408403523483,1.2464760027530613,4.37625409640371e7
686.437,14.831408403523483,1.2464760027530613,4.37625409640371e7
686.437,14.831408403523483,1.2464760027530613,4.37625409640371e7
686.438,14.81269418649731,1.240673856522335,4.3762617231179535e7
686.438,14.81269418649731,1.240673856522335,4.3762617231179535e7
686.438,14.81269418649731,1.240673856522335,4.3762617231179535e7
686.439,14.794409277300247,1.235393815491991,4.376268633769443e7
686.439,14.794409277300247,1.235393815491991,4.376268633769443e7
686.439,14.794409277300247,1.235393815491991,4.376268633769443e7
686.44,14.773533170279052,1.2301453820411332,4.3762754739125185e7
686.44,14.773533170279052,1.2301453820411332,4.3762754739125185e7
686.44,14.773533170279052,1.2301453820411332,4.3762754739125185e7
686.44,14.773533170279052,1.2301453820411332,4.3762754739125185e7
686.441,14.756539982005279,1.22499827922843,4.376282153959988e7
686.441,14.756539982005279,1.22499827922843,4.376282153959988e7
686.441,14.756539982005279,1.22499827922843,4.376282153959988e7
686.442,14.73524954224672,1.2192625092473062,4.3762895636760466e7
686.442,14.73524954224672,1.2192625092473062,4.3762895636760466e7
686.442,14.73524954224672,1.2192625092473062,4.3762895636760466e7
686.443,14.715483771470872,1.2140269191335324,4.3762962979089275e7
686.443,14.715483771470872,1.2140269191335324,4.3762962979089275e7
686.443,14.715483771470872,1.2140269191335324,4.3762962979089275e7
686.444,14.695888757711373,1.2082948035282222,4.376303636494968e7
686.444,14.695888757711373,1.2082948035282222,4.376303636494968e7
686.444,14.695888757711373,1.2082948035282222,4.376303636494968e7
686.445,14.676618469928826,1.203217942992712,4.376310108510926e7
686.445,14.676618469928826,1.203217942992712,4.376310108510926e7
686.445,14.676618469928826,1.203217942992712,4.376310108510926e7
686.446,14.656427266834271,1.197774535715567,4.3763170167184755e7
686.446,14.656427266834271,1.197774535715567,4.3763170167184755e7
686.446,14.656427266834271,1.197774535715567,4.3763170167184755e7
686.447,14.638134834166294,1.191834457833444,4.376324518500959e7
686.447,14.638134834166294,1.191834457833444,4.376324518500959e7
686.447,14.638134834166294,1.191834457833444,4.376324518500959e7
686.448,14.616019468542163,1.1861441838058582,4.376331670323628e7
686.448,14.616019468542163,1.1861441838058582,4.376331670323628e7
686.448,14.616019468542163,1.1861441838058582,4.376331670323628e7
686.449,14.595749571140004,1.1809950790543784,4.376338113552079e7
686.449,14.595749571140004,1.1809950790543784,4.376338113552079e7
686.449,14.595749571140004,1.1809950790543784,4.376338113552079e7
686.45,14.575599134934691,1.1751125494897696,4.376345438694157e7
686.45,14.575599134934691,1.1751125494897696,4.376345438694157e7
686.45,14.575599134934691,1.1751125494897696,4.376345438694157e7
686.45,14.575599134934691,1.1751125494897696,4.376345438694157e7
686.451,14.555960800447565,1.1698477105995533,4.3763519647922866e7
686.451,14.555960800447565,1.1698477105995533,4.3763519647922866e7
686.451,14.555960800447565,1.1698477105995533,4.3763519647922866e7
686.452,14.535328323927388,1.1642377501137986,4.376358885758786e7
686.452,14.535328323927388,1.1642377501137986,4.376358885758786e7
686.452,14.535328323927388,1.1642377501137986,4.376358885758786e7
686.453,14.515846949956313,1.1581581291289709,4.376366347698545e7
686.453,14.515846949956313,1.1581581291289709,4.376366347698545e7
686.453,14.515846949956313,1.1581581291289709,4.376366347698545e7
686.454,14.493652453967343,1.1523026820700153,4.376373497990464e7
686.454,14.493652453967343,1.1523026820700153,4.376373497990464e7
686.454,14.493652453967343,1.1523026820700153,4.376373497990464e7
686.455,14.472157006298403,1.147293223730344,4.3763795879737675e7
686.455,14.472157006298403,1.147293223730344,4.3763795879737675e7
686.455,14.472157006298403,1.147293223730344,4.3763795879737675e7
686.456,14.451386034500047,1.1415712116904615,4.376386510267461e7
686.456,14.451386034500047,1.1415712116904615,4.376386510267461e7
686.456,14.451386034500047,1.1415712116904615,4.376386510267461e7
686.457,14.42791839237998,1.1349787234794348,4.3763944411824785e7
686.457,14.42791839237998,1.1349787234794348,4.3763944411824785e7
686.457,14.42791839237998,1.1349787234794348,4.3763944411824785e7
686.458,14.40606903090611,1.1295469235201736,4.376400943096213e7
686.458,14.40606903090611,1.1295469235201736,4.376400943096213e7
686.458,14.40606903090611,1.1295469235201736,4.376400943096213e7
686.459,14.384078977940362,1.12371474711931,4.37640788878951e7
686.459,14.384078977940362,1.12371474711931,4.37640788878951e7
686.459,14.384078977940362,1.12371474711931,4.37640788878951e7
686.46,14.361837507033215,1.1179020862709805,4.376414775511973e7
686.46,14.361837507033215,1.1179020862709805,4.376414775511973e7
686.46,14.361837507033215,1.1179020862709805,4.376414775511973e7
686.46,14.361837507033215,1.1179020862709805,4.376414775511973e7
686.461,14.340504282677102,1.1117259452434851,4.376422053160553e7
686.461,14.340504282677102,1.1117259452434851,4.376422053160553e7
686.461,14.340504282677102,1.1117259452434851,4.376422053160553e7
686.462,14.319701615210079,1.1060334030504464,4.3764287260303654e7
686.462,14.319701615210079,1.1060334030504464,4.3764287260303654e7
686.462,14.319701615210079,1.1060334030504464,4.3764287260303654e7
686.463,14.293763781915914,1.1000098409415955,4.376435749070968e7
686.463,14.293763781915914,1.1000098409415955,4.376435749070968e7
686.463,14.293763781915914,1.1000098409415955,4.376435749070968e7
686.464,14.270984380681284,1.0935462844652335,4.376443241806578e7
686.464,14.270984380681284,1.0935462844652335,4.376443241806578e7
686.464,14.270984380681284,1.0935462844652335,4.376443241806578e7
686.465,14.24829363822937,1.0874816798009803,4.376450232515396e7
686.465,14.24829363822937,1.0874816798009803,4.376450232515396e7
686.465,14.24829363822937,1.0874816798009803,4.376450232515396e7
686.466,14.228104533316355,1.0818209758611115,4.376456723202654e7
686.466,14.228104533316355,1.0818209758611115,4.376456723202654e7
686.466,14.228104533316355,1.0818209758611115,4.376456723202654e7
686.467,14.204956043408856,1.0752698860854366,4.376464191103359e7
686.467,14.204956043408856,1.0752698860854366,4.376464191103359e7
686.467,14.204956043408856,1.0752698860854366,4.376464191103359e7
686.468,14.181203798040087,1.0691216518252844,4.376471159102511e7
686.468,14.181203798040087,1.0691216518252844,4.376471159102511e7
686.468,14.181203798040087,1.0691216518252844,4.376471159102511e7
686.469,14.157435307342325,1.0628626706308069,4.3764782114216164e7
686.469,14.157435307342325,1.0628626706308069,4.3764782114216164e7
686.469,14.157435307342325,1.0628626706308069,4.3764782114216164e7
686.47,14.134749769385735,1.056650744782175,4.3764851698712975e7
686.47,14.134749769385735,1.056650744782175,4.3764851698712975e7
686.47,14.134749769385735,1.056650744782175,4.3764851698712975e7
686.47,14.134749769385735,1.056650744782175,4.3764851698712975e7
686.471,14.11024596234256,1.0502032582741094,4.3764923487442575e7
686.471,14.11024596234256,1.0502032582741094,4.3764923487442575e7
686.471,14.11024596234256,1.0502032582741094,4.3764923487442575e7
686.472,14.085331169098936,1.0446422655003431,4.376498506476227e7
686.472,14.085331169098936,1.0446422655003431,4.376498506476227e7
686.472,14.085331169098936,1.0446422655003431,4.376498506476227e7
686.473,14.06334392939641,1.038083622604745,4.376505725360384e7
686.473,14.06334392939641,1.038083622604745,4.376505725360384e7
686.473,14.06334392939641,1.038083622604745,4.376505725360384e7
686.474,14.036027375212257,1.0320527654805005,4.376512323910202e7
686.474,14.036027375212257,1.0320527654805005,4.376512323910202e7
686.474,14.036027375212257,1.0320527654805005,4.376512323910202e7
686.475,14.010231187893396,1.0253079249116581,4.37651965714161e7
686.475,14.010231187893396,1.0253079249116581,4.37651965714161e7
686.475,14.010231187893396,1.0253079249116581,4.37651965714161e7
686.476,13.98444175720499,1.0188159259480045,4.376526670382873e7
686.476,13.98444175720499,1.0188159259480045,4.376526670382873e7
686.476,13.98444175720499,1.0188159259480045,4.376526670382873e7
686.477,13.959320524008945,1.012142586169336,4.376533832899873e7
686.477,13.959320524008945,1.012142586169336,4.376533832899873e7
686.477,13.959320524008945,1.012142586169336,4.376533832899873e7
686.478,13.937100485401288,1.0057020015985358,4.376540701265231e7
686.478,13.937100485401288,1.0057020015985358,4.376540701265231e7
686.478,13.937100485401288,1.0057020015985358,4.376540701265231e7
686.479,13.912033615591213,0.9991616028878472,4.3765476310890265e7
686.479,13.912033615591213,0.9991616028878472,4.3765476310890265e7
686.479,13.912033615591213,0.9991616028878472,4.3765476310890265e7
686.48,13.886938766523826,0.9921449451638296,4.376555014722692e7
686.48,13.886938766523826,0.9921449451638296,4.376555014722692e7
686.48,13.886938766523826,0.9921449451638296,4.376555014722692e7
686.48,13.886938766523826,0.9921449451638296,4.376555014722692e7
686.481,13.854696304417757,0.986025348453353,4.3765614128948465e7
686.481,13.854696304417757,0.986025348453353,4.3765614128948465e7
686.481,13.854696304417757,0.986025348453353,4.3765614128948465e7
686.482,13.83192727179221,0.9795398270953797,4.376568150000432e7
686.482,13.83192727179221,0.9795398270953797,4.376568150000432e7
686.482,13.83192727179221,0.9795398270953797,4.376568150000432e7
686.483,13.804952044478114,0.9724636254611028,4.376575449313255e7
686.483,13.804952044478114,0.9724636254611028,4.376575449313255e7
686.483,13.804952044478114,0.9724636254611028,4.376575449313255e7
686.484,13.777645703916619,0.9656690039869318,4.3765824086833045e7
686.484,13.777645703916619,0.9656690039869318,4.3765824086833045e7
686.484,13.777645703916619,0.9656690039869318,4.3765824086833045e7
686.485,13.749945160813581,0.9588211951295307,4.3765893731256835e7
686.485,13.749945160813581,0.9588211951295307,4.3765893731256835e7
686.485,13.749945160813581,0.9588211951295307,4.3765893731256835e7
686.486,13.722106908258525,0.9512857825707073,4.3765969789072946e7
686.486,13.722106908258525,0.9512857825707073,4.3765969789072946e7
686.486,13.722106908258525,0.9512857825707073,4.3765969789072946e7
686.487,13.694929222131691,0.944635753394202,4.37660364204261e7
686.487,13.694929222131691,0.944635753394202,4.37660364204261e7
686.487,13.694929222131691,0.944635753394202,4.37660364204261e7
686.488,13.665836014845922,0.9378136723783825,4.376610428837304e7
686.488,13.665836014845922,0.9378136723783825,4.376610428837304e7
686.488,13.665836014845922,0.9378136723783825,4.376610428837304e7
686.489,13.637245967572653,0.9303652460550325,4.376617781952715e7
686.489,13.637245967572653,0.9303652460550325,4.376617781952715e7
686.489,13.637245967572653,0.9303652460550325,4.376617781952715e7
686.49,13.608317473909892,0.9229815989375538,4.376625013326298e7
686.49,13.608317473909892,0.9229815989375538,4.376625013326298e7
686.49,13.608317473909892,0.9229815989375538,4.376625013326298e7
686.49,13.608317473909892,0.9229815989375538,4.376625013326298e7
686.491,13.576395076717063,0.9163904663644331,4.3766314205985695e7
686.491,13.576395076717063,0.9163904663644331,4.3766314205985695e7
686.491,13.576395076717063,0.9163904663644331,4.3766314205985695e7
686.492,13.547182541586267,0.908402718204016,4.376639122598316e7
686.492,13.547182541586267,0.908402718204016,4.376639122598316e7
686.492,13.547182541586267,0.908402718204016,4.376639122598316e7
686.493,13.51553215774004,0.9015571401248792,4.3766456705880515e7
686.493,13.51553215774004,0.9015571401248792,4.3766456705880515e7
686.493,13.51553215774004,0.9015571401248792,4.3766456705880515e7
686.494,13.47739049237191,0.8939378515847238,4.3766528996944994e7
686.494,13.47739049237191,0.8939378515847238,4.3766528996944994e7
686.494,13.47739049237191,0.8939378515847238,4.3766528996944994e7
686.495,13.452987352232526,0.8867592397700435,4.3766596549502924e7
686.495,13.452987352232526,0.8867592397700435,4.3766596549502924e7
686.495,13.452987352232526,0.8867592397700435,4.3766596549502924e7
686.496,13.424394462336409,0.8790324076114757,4.376666864773317e7
686.496,13.424394462336409,0.8790324076114757,4.376666864773317e7
686.496,13.424394462336409,0.8790324076114757,4.376666864773317e7
686.497,13.393265387287556,0.8715547160468873,4.376673782269448e7
686.497,13.393265387287556,0.8715547160468873,4.376673782269448e7
686.497,13.393265387287556,0.8715547160468873,4.376673782269448e7
686.498,13.361713165735978,0.8640867294866439,4.376680631829849e7
686.498,13.361713165735978,0.8640867294866439,4.376680631829849e7
686.498,13.361713165735978,0.8640867294866439,4.376680631829849e7
686.499,13.329672506736756,0.8572776512767177,4.376686826198427e7
686.499,13.329672506736756,0.8572776512767177,4.376686826198427e7
686.499,13.329672506736756,0.8572776512767177,4.376686826198427e7
686.5,13.298938331047339,0.8491160366355075,4.376694185289141e7
686.5,13.298938331047339,0.8491160366355075,4.376694185289141e7
686.5,13.298938331047339,0.8491160366355075,4.376694185289141e7
686.5,13.298938331047339,0.8491160366355075,4.376694185289141e7
686.501,13.265034070369097,0.8414540347661443,4.376701030203269e7
686.501,13.265034070369097,0.8414540347661443,4.376701030203269e7
686.501,13.265034070369097,0.8414540347661443,4.376701030203269e7
686.502,13.230415106119153,0.8333848475963208,4.376708171524119e7
686.502,13.230415106119153,0.8333848475963208,4.376708171524119e7
686.502,13.230415106119153,0.8333848475963208,4.376708171524119e7
686.503,13.196561476638635,0.8245314305901275,4.376715927233931e7
686.503,13.196561476638635,0.8245314305901275,4.376715927233931e7
686.503,13.196561476638635,0.8245314305901275,4.376715927233931e7
686.504,13.162124097647165,0.8160533600548661,4.376723276765358e7
686.504,13.162124097647165,0.8160533600548661,4.376723276765358e7
686.504,13.162124097647165,0.8160533600548661,4.376723276765358e7
686.505,13.130573187902428,0.809302202462618,4.37672907599752e7
686.505,13.130573187902428,0.809302202462618,4.37672907599752e7
686.505,13.130573187902428,0.809302202462618,4.37672907599752e7
686.506,13.093176530898631,0.8012558052048462,4.376735923932048e7
686.506,13.093176530898631,0.8012558052048462,4.376735923932048e7
686.506,13.093176530898631,0.8012558052048462,4.376735923932048e7
686.507,13.04913088728199,0.7919287787252074,4.376743775354574e7
686.507,13.04913088728199,0.7919287787252074,4.376743775354574e7
686.507,13.04913088728199,0.7919287787252074,4.376743775354574e7
686.508,13.01620517243407,0.7845445949789109,4.376749927151509e7
686.508,13.01620517243407,0.7845445949789109,4.376749927151509e7
686.508,13.01620517243407,0.7845445949789109,4.376749927151509e7
686.509,12.976963425580834,0.7757758633239522,4.3767571566785544e7
686.509,12.976963425580834,0.7757758633239522,4.3767571566785544e7
686.509,12.976963425580834,0.7757758633239522,4.3767571566785544e7
686.51,12.939164465771569,0.7671683618686984,4.376764174356514e7
686.51,12.939164465771569,0.7671683618686984,4.376764174356514e7
686.51,12.939164465771569,0.7671683618686984,4.376764174356514e7
686.51,12.939164465771569,0.7671683618686984,4.376764174356514e7
686.511,12.900861930179985,0.7585817682545226,4.3767710970046826e7
686.511,12.900861930179985,0.7585817682545226,4.3767710970046826e7
686.511,12.900861930179985,0.7585817682545226,4.3767710970046826e7
686.512,12.862913687752098,0.7491587830666901,4.3767786038805306e7
686.512,12.862913687752098,0.7491587830666901,4.3767786038805306e7
686.512,12.862913687752098,0.7491587830666901,4.3767786038805306e7
686.513,12.81867536805521,0.7412087847791042,4.376784865019762e7
686.513,12.81867536805521,0.7412087847791042,4.376784865019762e7
686.513,12.81867536805521,0.7412087847791042,4.376784865019762e7
686.514,12.782846790977942,0.7313059272134979,4.3767925697052665e7
686.514,12.782846790977942,0.7313059272134979,4.3767925697052665e7
686.514,12.782846790977942,0.7313059272134979,4.3767925697052665e7
686.515,12.741138656642192,0.7237712017732747,4.376798363509993e7
686.515,12.741138656642192,0.7237712017732747,4.376798363509993e7
686.515,12.741138656642192,0.7237712017732747,4.376798363509993e7
686.516,12.700400553865165,0.7134700483688903,4.376806185970687e7
686.516,12.700400553865165,0.7134700483688903,4.376806185970687e7
686.516,12.700400553865165,0.7134700483688903,4.376806185970687e7
686.517,12.653923829972769,0.7037710603621363,4.376813448945369e7
686.517,12.653923829972769,0.7037710603621363,4.376813448945369e7
686.517,12.653923829972769,0.7037710603621363,4.376813448945369e7
686.518,12.609224538897479,0.694227351454316,4.376820498689759e7
686.518,12.609224538897479,0.694227351454316,4.376820498689759e7
686.518,12.609224538897479,0.694227351454316,4.376820498689759e7
686.519,12.567031500259418,0.6847711883244187,4.376827388885179e7
686.519,12.567031500259418,0.6847711883244187,4.376827388885179e7
686.519,12.567031500259418,0.6847711883244187,4.376827388885179e7
686.52,12.517383540171068,0.6750100192602986,4.3768344021084026e7
686.52,12.517383540171068,0.6750100192602986,4.3768344021084026e7
686.52,12.517383540171068,0.6750100192602986,4.3768344021084026e7
686.52,12.517383540171068,0.6750100192602986,4.3768344021084026e7
686.521,12.465861721662463,0.6654626245990585,4.376841164426537e7
686.521,12.465861721662463,0.6654626245990585,4.376841164426537e7
686.521,12.465861721662463,0.6654626245990585,4.376841164426537e7
686.522,12.424862894457078,0.6557848397915222,4.3768479207551725e7
686.522,12.424862894457078,0.6557848397915222,4.3768479207551725e7
686.522,12.424862894457078,0.6557848397915222,4.3768479207551725e7
686.523,12.370582884966552,0.6446196418401087,4.376855592033328e7
686.523,12.370582884966552,0.6446196418401087,4.376855592033328e7
686.523,12.370582884966552,0.6446196418401087,4.376855592033328e7
686.524,12.324929952367825,0.635471275949385,4.376861780024779e7
686.524,12.324929952367825,0.635471275949385,4.376861780024779e7
686.524,12.324929952367825,0.635471275949385,4.376861780024779e7
686.525,12.274492753306276,0.624953313455535,4.37686878465468e7
686.525,12.274492753306276,0.624953313455535,4.37686878465468e7
686.525,12.274492753306276,0.624953313455535,4.37686878465468e7
686.526,12.219095930137769,0.6142202869796165,4.376875811952448e7
686.526,12.219095930137769,0.6142202869796165,4.376875811952448e7
686.526,12.219095930137769,0.6142202869796165,4.376875811952448e7
686.527,12.165155859358379,0.6029299966307917,4.376883072606123e7
686.527,12.165155859358379,0.6029299966307917,4.376883072606123e7
686.527,12.165155859358379,0.6029299966307917,4.376883072606123e7
686.528,12.107223656613542,0.591196591735752,4.376890475406994e7
686.528,12.107223656613542,0.591196591735752,4.376890475406994e7
686.528,12.107223656613542,0.591196591735752,4.376890475406994e7
686.529,12.049740785707286,0.5802269396117481,4.3768972649632126e7
686.529,12.049740785707286,0.5802269396117481,4.3768972649632126e7
686.529,12.049740785707286,0.5802269396117481,4.3768972649632126e7
686.53,11.992332246018123,0.5702988035918679,4.376903300510591e7
686.53,11.992332246018123,0.5702988035918679,4.376903300510591e7
686.53,11.992332246018123,0.5702988035918679,4.376903300510591e7
686.53,11.992332246018123,0.5702988035918679,4.376903300510591e7
686.531,11.919572919845223,0.5572092093134415,4.376911097998965e7
686.531,11.919572919845223,0.5572092093134415,4.376911097998965e7
686.531,11.919572919845223,0.5572092093134415,4.376911097998965e7
686.532,11.86603307723999,0.5458734203712083,4.3769177048100136e7
686.532,11.86603307723999,0.5458734203712083,4.3769177048100136e7
686.532,11.86603307723999,0.5458734203712083,4.3769177048100136e7
686.533,11.799584352587544,0.5335057529442793,4.3769247579349816e7
686.533,11.799584352587544,0.5335057529442793,4.3769247579349816e7
686.533,11.799584352587544,0.5335057529442793,4.3769247579349816e7
686.534,11.718186908365169,0.519483720900098,4.37693255875545e7
686.534,11.718186908365169,0.519483720900098,4.37693255875545e7
686.534,11.718186908365169,0.519483720900098,4.37693255875545e7
686.535,11.660170080111243,0.5076623886745892,4.3769389742115624e7
686.535,11.660170080111243,0.5076623886745892,4.3769389742115624e7
686.535,11.660170080111243,0.5076623886745892,4.3769389742115624e7
686.536,11.586004471865863,0.49518031561274256,4.376945587870265e7
686.536,11.586004471865863,0.49518031561274256,4.376945587870265e7
686.536,11.586004471865863,0.49518031561274256,4.376945587870265e7
686.537,11.50977622390883,0.48042546604119707,4.376953193111582e7
686.537,11.50977622390883,0.48042546604119707,4.376953193111582e7
686.537,11.50977622390883,0.48042546604119707,4.376953193111582e7
686.538,11.428706336644723,0.4675857223337516,4.376959624291271e7
686.538,11.428706336644723,0.4675857223337516,4.376959624291271e7
686.538,11.428706336644723,0.4675857223337516,4.376959624291271e7
686.539,11.345767986560418,0.4530247665297793,4.376966706578791e7
686.539,11.345767986560418,0.4530247665297793,4.376966706578791e7
686.539,11.345767986560418,0.4530247665297793,4.376966706578791e7
686.54,11.253338062007856,0.43779447253746184,4.376973874654379e7
686.54,11.253338062007856,0.43779447253746184,4.376973874654379e7
686.54,11.253338062007856,0.43779447253746184,4.376973874654379e7
686.54,11.253338062007856,0.43779447253746184,4.376973874654379e7
686.541,11.161499119728546,0.42257210009370283,4.376980794111708e7
686.541,11.161499119728546,0.42257210009370283,4.376980794111708e7
686.541,11.161499119728546,0.42257210009370283,4.376980794111708e7
686.542,11.062429659040163,0.40548192006735917,4.3769882706961714e7
686.542,11.062429659040163,0.40548192006735917,4.3769882706961714e7
686.542,11.062429659040163,0.40548192006735917,4.3769882706961714e7
686.543,10.946760985095239,0.3891672253150773,4.3769951201731004e7
686.543,10.946760985095239,0.3891672253150773,4.3769951201731004e7
686.543,10.946760985095239,0.3891672253150773,4.3769951201731004e7
686.546,10.58787015702194,0.3363760632087178,4.377015356146793e7
686.546,10.58787015702194,0.3363760632087178,4.377015356146793e7
686.546,10.58787015702194,0.3363760632087178,4.377015356146793e7
686.551,9.628274996964592,0.21541419355799007,4.377050618495635e7
686.551,9.628274996964592,0.21541419355799007,4.377050618495635e7
686.551,9.628274996964592,0.21541419355799007,4.377050618495635e7
686.554,8.011436274156836,0.07656136075820541,4.3770720366620205e7
686.554,8.011436274156836,0.07656136075820541,4.3770720366620205e7
686.554,8.011436274156836,0.07656136075820541,4.3770720366620205e7
686.557,1.5625,0.003299725038232282,4.377075127597023e7
686.558,1.5625,0.003299725038232282,4.377075127597109e7
686.557,1.5625,0.003299725038232282,4.377075127597023e7
686.558,1.5625,0.003299725038232282,4.377075127597109e7
686.557,1.5625,0.003299725038232282,4.377075127597023e7
686.558,1.5625,0.003299725038232282,4.377075127597109e7
686.562,1.5625,0.0024110696431307588,4.377075130278216e7
686.562,1.5625,0.0024110696431307588,4.377075130278216e7
686.562,1.5625,0.0024110696431307588,4.377075130278216e7
686.602,1.5625,0.0015191211896308232,4.377075132130692e7
686.603,1.5625,0.0015191211896308232,4.377075132130711e7
686.604,1.5625,0.0015191211896308232,4.377075132130729e7
686.605,1.5625,0.0015191211896308232,4.377075132130747e7
686.606,1.5625,0.0015191211896308232,4.377075132130765e7
686.607,1.5625,0.0015191211896308232,4.377075132130783e7
686.608,1.5625,0.0015191211896308232,4.377075132130802e7
686.609,1.5625,0.0015191211896308232,4.3770751321308196e7
686.61,1.5625,0.0015191211896308232,4.377075132130838e7
686.611,1.5625,0.0015191211896308232,4.377075132130856e7
686.602,1.5625,0.0015191211896308232,4.377075132130692e7
686.603,1.5625,0.0015191211896308232,4.377075132130711e7
686.604,1.5625,0.0015191211896308232,4.377075132130729e7
686.605,1.5625,0.0015191211896308232,4.377075132130747e7
686.606,1.5625,0.0015191211896308232,4.377075132130765e7
686.607,1.5625,0.0015191211896308232,4.377075132130783e7
686.608,1.5625,0.0015191211896308232,4.377075132130802e7
686.609,1.5625,0.0015191211896308232,4.3770751321308196e7
686.61,1.5625,0.0015191211896308232,4.377075132130838e7
686.611,1.5625,0.0015191211896308232,4.377075132130856e7
686.602,1.5625,0.0015191211896308232,4.377075132130692e7
686.603,1.5625,0.0015191211896308232,4.377075132130711e7
686.604,1.5625,0.0015191211896308232,4.377075132130729e7
686.605,1.5625,0.0015191211896308232,4.377075132130747e7
686.606,1.5625,0.0015191211896308232,4.377075132130765e7
686.607,1.5625,0.0015191211896308232,4.377075132130783e7
686.608,1.5625,0.0015191211896308232,4.377075132130802e7
686.609,1.5625,0.0015191211896308232,4.3770751321308196e7
686.61,1.5625,0.0015191211896308232,4.377075132130838e7
686.611,1.5625,0.0015191211896308232,4.377075132130856e7
686.59,1.5625,0.00149079202037683,4.377075132175497e7
686.591,1.5625,0.00149079202037683,4.377075132175515e7
686.592,1.5625,0.00149079202037683,4.377075132175532e7
686.593,1.5625,0.00149079202037683,4.37707513217555e7
686.594,1.5625,0.00149079202037683,4.377075132175567e7
686.595,1.5625,0.00149079202037683,4.377075132175585e7
686.596,1.5625,0.00149079202037683,4.377075132175602e7
686.597,1.5625,0.00149079202037683,4.37707513217562e7
686.598,1.5625,0.00149079202037683,4.377075132175637e7
686.599,1.5625,0.00149079202037683,4.377075132175655e7
686.6,1.5625,0.00149079202037683,4.377075132175672e7
686.601,1.5625,0.00149079202037683,4.37707513217569e7
686.59,1.5625,0.00149079202037683,4.377075132175497e7
686.591,1.5625,0.00149079202037683,4.377075132175515e7
686.592,1.5625,0.00149079202037683,4.377075132175532e7
686.593,1.5625,0.00149079202037683,4.37707513217555e7
686.594,1.5625,0.00149079202037683,4.377075132175567e7
686.595,1.5625,0.00149079202037683,4.377075132175585e7
686.596,1.5625,0.00149079202037683,4.377075132175602e7
686.597,1.5625,0.00149079202037683,4.37707513217562e7
686.598,1.5625,0.00149079202037683,4.377075132175637e7
686.599,1.5625,0.00149079202037683,4.377075132175655e7
686.6,1.5625,0.00149079202037683,4.377075132175672e7
686.601,1.5625,0.00149079202037683,4.37707513217569e7
686.59,1.5625,0.00149079202037683,4.377075132175497e7
686.591,1.5625,0.00149079202037683,4.377075132175515e7
686.592,1.5625,0.00149079202037683,4.377075132175532e7
686.593,1.5625,0.00149079202037683,4.37707513217555e7
686.594,1.5625,0.00149079202037683,4.377075132175567e7
686.595,1.5625,0.00149079202037683,4.377075132175585e7
686.596,1.5625,0.00149079202037683,4.377075132175602e7
686.597,1.5625,0.00149079202037683,4.37707513217562e7
686.598,1.5625,0.00149079202037683,4.377075132175637e7
686.599,1.5625,0.00149079202037683,4.377075132175655e7
686.6,1.5625,0.00149079202037683,4.377075132175672e7
686.601,1.5625,0.00149079202037683,4.37707513217569e7
686.563,0.78125,0.001438222493561625,4.377075132256359e7
686.563,0.78125,0.001438222493561625,4.377075132256359e7
686.563,0.78125,0.001438222493561625,4.377075132256359e7
686.56,1.5625,0.001119820965868712,4.3770751326865636e7
686.56,1.5625,0.001119820965868712,4.3770751326865636e7
686.56,1.5625,0.001119820965868712,4.3770751326865636e7
686.555,1.5625,0.0010974117612931877,4.377075132712763e7
686.555,1.5625,0.0010974117612931877,4.377075132712763e7
686.555,1.5625,0.0010974117612931877,4.377075132712763e7
686.573,1.5625,0.0010070078778880998,4.3770751328134134e7
686.574,1.5625,0.0010070078778880998,4.377075132813421e7
686.575,1.5625,0.0010070078778880998,4.377075132813429e7
686.576,1.5625,0.0010070078778880998,4.377075132813437e7
686.577,1.5625,0.0010070078778880998,4.3770751328134455e7
686.578,1.5625,0.0010070078778880998,4.377075132813453e7
686.579,1.5625,0.0010070078778880998,4.377075132813461e7
686.58,1.5625,0.0010070078778880998,4.377075132813469e7
686.581,1.5625,0.0010070078778880998,4.3770751328134775e7
686.573,1.5625,0.0010070078778880998,4.3770751328134134e7
686.574,1.5625,0.0010070078778880998,4.377075132813421e7
686.575,1.5625,0.0010070078778880998,4.377075132813429e7
686.576,1.5625,0.0010070078778880998,4.377075132813437e7
686.577,1.5625,0.0010070078778880998,4.3770751328134455e7
686.578,1.5625,0.0010070078778880998,4.377075132813453e7
686.579,1.5625,0.0010070078778880998,4.377075132813461e7
686.58,1.5625,0.0010070078778880998,4.377075132813469e7
686.581,1.5625,0.0010070078778880998,4.3770751328134775e7
686.573,1.5625,0.0010070078778880998,4.3770751328134134e7
686.574,1.5625,0.0010070078778880998,4.377075132813421e7
686.575,1.5625,0.0010070078778880998,4.377075132813429e7
686.576,1.5625,0.0010070078778880998,4.377075132813437e7
686.577,1.5625,0.0010070078778880998,4.3770751328134455e7
686.578,1.5625,0.0010070078778880998,4.377075132813453e7
686.579,1.5625,0.0010070078778880998,4.377075132813461e7
686.58,1.5625,0.0010070078778880998,4.377075132813469e7
686.581,1.5625,0.0010070078778880998,4.3770751328134775e7
686.561,1.5625,0.0009883089103368548,4.377075132833026e7
686.561,1.5625,0.0009883089103368548,4.377075132833026e7
686.561,1.5625,0.0009883089103368548,4.377075132833026e7
686.559,1.5625,0.0009510689629337321,4.377075132871163e7
686.559,1.5625,0.0009510689629337321,4.377075132871163e7
686.559,1.5625,0.0009510689629337321,4.377075132871163e7
686.584,1.5625,0.0008101813675693847,4.377075133002374e7
686.585,1.5625,0.0008101813675693847,4.3770751330023795e7
686.586,1.5625,0.0008101813675693847,4.377075133002385e7
686.587,1.5625,0.0008101813675693847,4.377075133002389e7
686.588,1.5625,0.0008101813675693847,4.3770751330023944e7
686.589,1.5625,0.0008101813675693847,4.3770751330024e7
686.584,1.5625,0.0008101813675693847,4.377075133002374e7
686.585,1.5625,0.0008101813675693847,4.3770751330023795e7
686.586,1.5625,0.0008101813675693847,4.377075133002385e7
686.587,1.5625,0.0008101813675693847,4.377075133002389e7
686.588,1.5625,0.0008101813675693847,4.3770751330023944e7
686.589,1.5625,0.0008101813675693847,4.3770751330024e7
686.584,1.5625,0.0008101813675693847,4.377075133002374e7
686.585,1.5625,0.0008101813675693847,4.3770751330023795e7
686.586,1.5625,0.0008101813675693847,4.377075133002385e7
686.587,1.5625,0.0008101813675693847,4.377075133002389e7
686.588,1.5625,0.0008101813675693847,4.3770751330023944e7
686.589,1.5625,0.0008101813675693847,4.3770751330024e7
686.582,1.5625,0.0006265353979415522,4.377075133141696e7
686.582,1.5625,0.0006265353979415522,4.377075133141696e7
686.582,1.5625,0.0006265353979415522,4.377075133141696e7
686.572,1.5625,0.0005701282502741378,4.3770751331773154e7
686.572,1.5625,0.0005701282502741378,4.3770751331773154e7
686.572,1.5625,0.0005701282502741378,4.3770751331773154e7
686.612,1.5625,0.00051098235144309,4.37707513321117e7
686.613,1.5625,0.00051098235144309,4.377075133211172e7
686.614,1.5625,0.00051098235144309,4.3770751332111746e7
686.615,1.5625,0.00051098235144309,4.377075133211176e7
686.616,1.5625,0.00051098235144309,4.377075133211178e7
686.617,1.5625,0.00051098235144309,4.3770751332111806e7
686.618,1.5625,0.00051098235144309,4.377075133211183e7
686.612,1.5625,0.00051098235144309,4.37707513321117e7
686.613,1.5625,0.00051098235144309,4.377075133211172e7
686.614,1.5625,0.00051098235144309,4.3770751332111746e7
686.615,1.5625,0.00051098235144309,4.377075133211176e7
686.616,1.5625,0.00051098235144309,4.377075133211178e7
686.617,1.5625,0.00051098235144309,4.3770751332111806e7
686.618,1.5625,0.00051098235144309,4.377075133211183e7
686.612,1.5625,0.00051098235144309,4.37707513321117e7
686.613,1.5625,0.00051098235144309,4.377075133211172e7
686.614,1.5625,0.00051098235144309,4.3770751332111746e7
686.615,1.5625,0.00051098235144309,4.377075133211176e7
686.616,1.5625,0.00051098235144309,4.377075133211178e7
686.617,1.5625,0.00051098235144309,4.3770751332111806e7
686.618,1.5625,0.00051098235144309,4.377075133211183e7
686.695,1.5625,0.0004692060430500078,4.377075133232929e7
686.696,1.5625,0.0004692060430500078,4.37707513323293e7
686.697,1.5625,0.0004692060430500078,4.377075133232932e7
686.698,1.5625,0.0004692060430500078,4.377075133232934e7
686.699,1.5625,0.0004692060430500078,4.3770751332329355e7
686.7,1.5625,0.0004692060430500078,4.377075133232937e7
686.701,1.5625,0.0004692060430500078,4.377075133232939e7
686.702,1.5625,0.0004692060430500078,4.377075133232941e7
686.703,1.5625,0.0004692060430500078,4.377075133232942e7
686.704,1.5625,0.0004692060430500078,4.3770751332329445e7
686.705,1.5625,0.0004692060430500078,4.377075133232946e7
686.706,1.5625,0.0004692060430500078,4.3770751332329474e7
686.707,1.5625,0.0004692060430500078,4.37707513323295e7
686.708,1.5625,0.0004692060430500078,4.377075133232951e7
686.709,1.5625,0.0004692060430500078,4.377075133232953e7
686.71,1.5625,0.0004692060430500078,4.377075133232954e7
686.711,1.5625,0.0004692060430500078,4.3770751332329564e7
686.695,1.5625,0.0004692060430500078,4.377075133232929e7
686.696,1.5625,0.0004692060430500078,4.37707513323293e7
686.697,1.5625,0.0004692060430500078,4.377075133232932e7
686.698,1.5625,0.0004692060430500078,4.377075133232934e7
686.699,1.5625,0.0004692060430500078,4.3770751332329355e7
686.7,1.5625,0.0004692060430500078,4.377075133232937e7
686.701,1.5625,0.0004692060430500078,4.377075133232939e7
686.702,1.5625,0.0004692060430500078,4.377075133232941e7
686.703,1.5625,0.0004692060430500078,4.377075133232942e7
686.704,1.5625,0.0004692060430500078,4.3770751332329445e7
686.705,1.5625,0.0004692060430500078,4.377075133232946e7
686.706,1.5625,0.0004692060430500078,4.3770751332329474e7
686.707,1.5625,0.0004692060430500078,4.37707513323295e7
686.708,1.5625,0.0004692060430500078,4.377075133232951e7
686.709,1.5625,0.0004692060430500078,4.377075133232953e7
686.71,1.5625,0.0004692060430500078,4.377075133232954e7
686.711,1.5625,0.0004692060430500078,4.3770751332329564e7
686.695,1.5625,0.0004692060430500078,4.377075133232929e7
686.696,1.5625,0.0004692060430500078,4.37707513323293e7
686.697,1.5625,0.0004692060430500078,4.377075133232932e7
686.698,1.5625,0.0004692060430500078,4.377075133232934e7
686.699,1.5625,0.0004692060430500078,4.3770751332329355e7
686.7,1.5625,0.0004692060430500078,4.377075133232937e7
686.701,1.5625,0.0004692060430500078,4.377075133232939e7
686.702,1.5625,0.0004692060430500078,4.377075133232941e7
686.703,1.5625,0.0004692060430500078,4.377075133232942e7
686.704,1.5625,0.0004692060430500078,4.3770751332329445e7
686.705,1.5625,0.0004692060430500078,4.377075133232946e7
686.706,1.5625,0.0004692060430500078,4.3770751332329474e7
686.707,1.5625,0.0004692060430500078,4.37707513323295e7
686.708,1.5625,0.0004692060430500078,4.377075133232951e7
686.709,1.5625,0.0004692060430500078,4.377075133232953e7
686.71,1.5625,0.0004692060430500078,4.377075133232954e7
686.711,1.5625,0.0004692060430500078,4.3770751332329564e7
686.65,1.5625,0.0004281268776153979,4.3770751332522966e7
686.652,1.5625,0.0004281268776153979,4.3770751332522996e7
686.655,1.5625,0.0004281268776153979,4.377075133252304e7
686.658,1.5625,0.0004281268776153979,4.3770751332523085e7
686.65,1.5625,0.0004281268776153979,4.3770751332522966e7
686.652,1.5625,0.0004281268776153979,4.3770751332522996e7
686.655,1.5625,0.0004281268776153979,4.377075133252304e7
686.658,1.5625,0.0004281268776153979,4.3770751332523085e7
686.65,1.5625,0.0004281268776153979,4.3770751332522966e7
686.652,1.5625,0.0004281268776153979,4.3770751332522996e7
686.655,1.5625,0.0004281268776153979,4.377075133252304e7
686.658,1.5625,0.0004281268776153979,4.3770751332523085e7
686.651,1.5625,0.0004084696505213259,4.3770751332609735e7
686.653,3.0914306640625,0.0004084696505213259,4.3770751332609765e7
686.654,1.5625,0.0004084696505213259,4.377075133260977e7
686.656,1.5625,0.0004084696505213259,4.37707513326098e7
686.657,1.5625,0.0004084696505213259,4.377075133260982e7
686.651,1.5625,0.0004084696505213259,4.3770751332609735e7
686.653,3.0914306640625,0.0004084696505213259,4.3770751332609765e7
686.654,1.5625,0.0004084696505213259,4.377075133260977e7
686.656,1.5625,0.0004084696505213259,4.37707513326098e7
686.657,1.5625,0.0004084696505213259,4.377075133260982e7
686.651,1.5625,0.0004084696505213259,4.3770751332609735e7
686.653,3.0914306640625,0.0004084696505213259,4.3770751332609765e7
686.654,1.5625,0.0004084696505213259,4.377075133260977e7
686.656,1.5625,0.0004084696505213259,4.37707513326098e7
686.657,1.5625,0.0004084696505213259,4.377075133260982e7
686.571,1.5625,0.00040740843360254075,4.377075133261326e7
686.571,1.5625,0.00040740843360254075,4.377075133261326e7
686.571,1.5625,0.00040740843360254075,4.377075133261326e7
686.619,1.5625,0.0003688840978384178,4.3770751332771726e7
686.62,1.5625,0.0003688840978384178,4.377075133277173e7
686.621,1.5625,0.0003688840978384178,4.377075133277175e7
686.622,1.5625,0.0003688840978384178,4.3770751332771756e7
686.623,1.5625,0.0003688840978384178,4.377075133277177e7
686.624,1.5625,0.0003688840978384178,4.377075133277178e7
686.625,1.5625,0.0003688840978384178,4.377075133277179e7
686.626,1.5625,0.0003688840978384178,4.37707513327718e7
686.627,1.5625,0.0003688840978384178,4.377075133277181e7
686.628,1.5625,0.0003688840978384178,4.377075133277182e7
686.629,1.5625,0.0003688840978384178,4.377075133277183e7
686.63,1.5625,0.0003688840978384178,4.3770751332771845e7
686.631,1.5625,0.0003688840978384178,4.377075133277185e7
686.632,1.5625,0.0003688840978384178,4.377075133277187e7
686.633,1.5625,0.0003688840978384178,4.3770751332771875e7
686.634,1.5625,0.0003688840978384178,4.377075133277189e7
686.635,1.5625,0.0003688840978384178,4.37707513327719e7
686.636,1.5625,0.0003688840978384178,4.3770751332771905e7
686.637,1.5625,0.0003688840978384178,4.377075133277192e7
686.638,1.5625,0.0003688840978384178,4.377075133277193e7
686.639,1.5625,0.0003688840978384178,4.377075133277194e7
686.619,1.5625,0.0003688840978384178,4.3770751332771726e7
686.62,1.5625,0.0003688840978384178,4.377075133277173e7
686.621,1.5625,0.0003688840978384178,4.377075133277175e7
686.622,1.5625,0.0003688840978384178,4.3770751332771756e7
686.623,1.5625,0.0003688840978384178,4.377075133277177e7
686.624,1.5625,0.0003688840978384178,4.377075133277178e7
686.625,1.5625,0.0003688840978384178,4.377075133277179e7
686.626,1.5625,0.0003688840978384178,4.37707513327718e7
686.627,1.5625,0.0003688840978384178,4.377075133277181e7
686.628,1.5625,0.0003688840978384178,4.377075133277182e7
686.629,1.5625,0.0003688840978384178,4.377075133277183e7
686.63,1.5625,0.0003688840978384178,4.3770751332771845e7
686.631,1.5625,0.0003688840978384178,4.377075133277185e7
686.632,1.5625,0.0003688840978384178,4.377075133277187e7
686.633,1.5625,0.0003688840978384178,4.3770751332771875e7
686.634,1.5625,0.0003688840978384178,4.377075133277189e7
686.635,1.5625,0.0003688840978384178,4.37707513327719e7
686.636,1.5625,0.0003688840978384178,4.3770751332771905e7
686.637,1.5625,0.0003688840978384178,4.377075133277192e7
686.638,1.5625,0.0003688840978384178,4.377075133277193e7
686.639,1.5625,0.0003688840978384178,4.377075133277194e7
686.619,1.5625,0.0003688840978384178,4.3770751332771726e7
686.62,1.5625,0.0003688840978384178,4.377075133277173e7
686.621,1.5625,0.0003688840978384178,4.377075133277175e7
686.622,1.5625,0.0003688840978384178,4.3770751332771756e7
686.623,1.5625,0.0003688840978384178,4.377075133277177e7
686.624,1.5625,0.0003688840978384178,4.377075133277178e7
686.625,1.5625,0.0003688840978384178,4.377075133277179e7
686.626,1.5625,0.0003688840978384178,4.37707513327718e7
686.627,1.5625,0.0003688840978384178,4.377075133277181e7
686.628,1.5625,0.0003688840978384178,4.377075133277182e7
686.629,1.5625,0.0003688840978384178,4.377075133277183e7
686.63,1.5625,0.0003688840978384178,4.3770751332771845e7
686.631,1.5625,0.0003688840978384178,4.377075133277185e7
686.632,1.5625,0.0003688840978384178,4.377075133277187e7
686.633,1.5625,0.0003688840978384178,4.3770751332771875e7
686.634,1.5625,0.0003688840978384178,4.377075133277189e7
686.635,1.5625,0.0003688840978384178,4.37707513327719e7
686.636,1.5625,0.0003688840978384178,4.3770751332771905e7
686.637,1.5625,0.0003688840978384178,4.377075133277192e7
686.638,1.5625,0.0003688840978384178,4.377075133277193e7
686.639,1.5625,0.0003688840978384178,4.377075133277194e7
686.642,1.5625,0.00034757327770051916,4.377075133285253e7
686.643,1.5625,0.00034757327770051916,4.3770751332852535e7
686.644,1.5625,0.00034757327770051916,4.377075133285255e7
686.645,1.5625,0.00034757327770051916,4.377075133285256e7
686.646,1.5625,0.00034757327770051916,4.3770751332852565e7
686.647,1.5625,0.00034757327770051916,4.377075133285258e7
686.648,1.5625,0.00034757327770051916,4.377075133285259e7
686.649,1.5625,0.00034757327770051916,4.3770751332852595e7
686.642,1.5625,0.00034757327770051916,4.377075133285253e7
686.643,1.5625,0.00034757327770051916,4.3770751332852535e7
686.644,1.5625,0.00034757327770051916,4.377075133285255e7
686.645,1.5625,0.00034757327770051916,4.377075133285256e7
686.646,1.5625,0.00034757327770051916,4.3770751332852565e7
686.647,1.5625,0.00034757327770051916,4.377075133285258e7
686.648,1.5625,0.00034757327770051916,4.377075133285259e7
686.649,1.5625,0.00034757327770051916,4.3770751332852595e7
686.642,1.5625,0.00034757327770051916,4.377075133285253e7
686.643,1.5625,0.00034757327770051916,4.3770751332852535e7
686.644,1.5625,0.00034757327770051916,4.377075133285255e7
686.645,1.5625,0.00034757327770051916,4.377075133285256e7
686.646,1.5625,0.00034757327770051916,4.3770751332852565e7
686.647,1.5625,0.00034757327770051916,4.377075133285258e7
686.648,1.5625,0.00034757327770051916,4.377075133285259e7
686.649,1.5625,0.00034757327770051916,4.3770751332852595e7
686.583,1.5625,0.0003025941915666408,4.37707513330064e7
686.583,1.5625,0.0003025941915666408,4.37707513330064e7
686.583,1.5625,0.0003025941915666408,4.37707513330064e7
686.564,1.5625,0.00029527828883146867,4.377075133302936e7
686.565,1.5625,0.00029527828883146867,4.377075133302937e7
686.566,1.5625,0.00029527828883146867,4.3770751333029374e7
686.567,1.5625,0.00029527828883146867,4.377075133302938e7
686.568,1.5625,0.00029527828883146867,4.377075133302939e7
686.564,1.5625,0.00029527828883146867,4.377075133302936e7
686.565,1.5625,0.00029527828883146867,4.377075133302937e7
686.566,1.5625,0.00029527828883146867,4.3770751333029374e7
686.567,1.5625,0.00029527828883146867,4.377075133302938e7
686.568,1.5625,0.00029527828883146867,4.377075133302939e7
686.564,1.5625,0.00029527828883146867,4.377075133302936e7
686.565,1.5625,0.00029527828883146867,4.377075133302937e7
686.566,1.5625,0.00029527828883146867,4.3770751333029374e7
686.567,1.5625,0.00029527828883146867,4.377075133302938e7
686.568,1.5625,0.00029527828883146867,4.377075133302939e7
686.712,1.5625,0.0002793290931037973,4.377075133307868e7
686.713,1.5625,0.0002793290931037973,4.377075133307869e7
686.714,1.5625,0.0002793290931037973,4.377075133307869e7
686.715,1.5625,0.0002793290931037973,4.37707513330787e7
686.716,1.5625,0.0002793290931037973,4.3770751333078705e7
686.717,1.5625,0.0002793290931037973,4.377075133307871e7
686.718,1.5625,0.0002793290931037973,4.377075133307872e7
686.719,1.5625,0.0002793290931037973,4.377075133307873e7
686.72,1.5625,0.0002793290931037973,4.377075133307873e7
686.721,1.5625,0.0002793290931037973,4.3770751333078735e7
686.722,1.5625,0.0002793290931037973,4.377075133307874e7
686.723,1.5625,0.0002793290931037973,4.377075133307875e7
686.724,1.5625,0.0002793290931037973,4.377075133307876e7
686.725,1.5625,0.0002793290931037973,4.377075133307876e7
686.726,1.5625,0.0002793290931037973,4.3770751333078764e7
686.727,1.5625,0.0002793290931037973,4.377075133307877e7
686.728,1.5625,0.0002793290931037973,4.377075133307878e7
686.729,1.5625,0.0002793290931037973,4.377075133307879e7
686.73,1.5625,0.0002793290931037973,4.3770751333078794e7
686.731,1.5625,0.0002793290931037973,4.3770751333078794e7
686.732,1.5625,0.0002793290931037973,4.37707513330788e7
686.733,1.5625,0.0002793290931037973,4.377075133307881e7
686.712,1.5625,0.0002793290931037973,4.377075133307868e7
686.713,1.5625,0.0002793290931037973,4.377075133307869e7
686.714,1.5625,0.0002793290931037973,4.377075133307869e7
686.715,1.5625,0.0002793290931037973,4.37707513330787e7
686.716,1.5625,0.0002793290931037973,4.3770751333078705e7
686.717,1.5625,0.0002793290931037973,4.377075133307871e7
686.718,1.5625,0.0002793290931037973,4.377075133307872e7
686.719,1.5625,0.0002793290931037973,4.377075133307873e7
686.72,1.5625,0.0002793290931037973,4.377075133307873e7
686.721,1.5625,0.0002793290931037973,4.3770751333078735e7
686.722,1.5625,0.0002793290931037973,4.377075133307874e7
686.723,1.5625,0.0002793290931037973,4.377075133307875e7
686.724,1.5625,0.0002793290931037973,4.377075133307876e7
686.725,1.5625,0.0002793290931037973,4.377075133307876e7
686.726,1.5625,0.0002793290931037973,4.3770751333078764e7
686.727,1.5625,0.0002793290931037973,4.377075133307877e7
686.728,1.5625,0.0002793290931037973,4.377075133307878e7
686.729,1.5625,0.0002793290931037973,4.377075133307879e7
686.73,1.5625,0.0002793290931037973,4.3770751333078794e7
686.731,1.5625,0.0002793290931037973,4.3770751333078794e7
686.732,1.5625,0.0002793290931037973,4.37707513330788e7
686.733,1.5625,0.0002793290931037973,4.377075133307881e7
686.712,1.5625,0.0002793290931037973,4.377075133307868e7
686.713,1.5625,0.0002793290931037973,4.377075133307869e7
686.714,1.5625,0.0002793290931037973,4.377075133307869e7
686.715,1.5625,0.0002793290931037973,4.37707513330787e7
686.716,1.5625,0.0002793290931037973,4.3770751333078705e7
686.717,1.5625,0.0002793290931037973,4.377075133307871e7
686.718,1.5625,0.0002793290931037973,4.377075133307872e7
686.719,1.5625,0.0002793290931037973,4.377075133307873e7
686.72,1.5625,0.0002793290931037973,4.377075133307873e7
686.721,1.5625,0.0002793290931037973,4.3770751333078735e7
686.722,1.5625,0.0002793290931037973,4.377075133307874e7
686.723,1.5625,0.0002793290931037973,4.377075133307875e7
686.724,1.5625,0.0002793290931037973,4.377075133307876e7
686.725,1.5625,0.0002793290931037973,4.377075133307876e7
686.726,1.5625,0.0002793290931037973,4.3770751333078764e7
686.727,1.5625,0.0002793290931037973,4.377075133307877e7
686.728,1.5625,0.0002793290931037973,4.377075133307878e7
686.729,1.5625,0.0002793290931037973,4.377075133307879e7
686.73,1.5625,0.0002793290931037973,4.3770751333078794e7
686.731,1.5625,0.0002793290931037973,4.3770751333078794e7
686.732,1.5625,0.0002793290931037973,4.37707513330788e7
686.733,1.5625,0.0002793290931037973,4.377075133307881e7
686.796,1.5625,0.00025805105241349935,4.377075133313938e7
686.798,1.5625,0.00025805105241349935,4.37707513331394e7
686.796,1.5625,0.00025805105241349935,4.377075133313938e7
686.798,1.5625,0.00025805105241349935,4.37707513331394e7
686.796,1.5625,0.00025805105241349935,4.377075133313938e7
686.798,1.5625,0.00025805105241349935,4.37707513331394e7
686.569,1.5625,0.00022382337283488596,4.377075133322531e7
686.57,1.5625,0.00022382337283488596,4.377075133322532e7
686.569,1.5625,0.00022382337283488596,4.377075133322531e7
686.57,1.5625,0.00022382337283488596,4.377075133322532e7
686.569,1.5625,0.00022382337283488596,4.377075133322531e7
686.57,1.5625,0.00022382337283488596,4.377075133322532e7
686.784,1.5625,0.00021770592351089135,4.377075133324038e7
686.785,1.5625,0.00021770592351089135,4.377075133324038e7
686.786,1.5625,0.00021770592351089135,4.377075133324039e7
686.787,1.5625,0.00021770592351089135,4.377075133324039e7
686.788,1.5625,0.00021770592351089135,4.37707513332404e7
686.789,1.5625,0.00021770592351089135,4.37707513332404e7
686.79,1.5625,0.00021770592351089135,4.3770751333240405e7
686.791,1.5625,0.00021770592351089135,4.3770751333240405e7
686.792,1.5625,0.00021770592351089135,4.377075133324041e7
686.793,1.5625,0.00021770592351089135,4.377075133324041e7
686.794,1.5625,0.00021770592351089135,4.377075133324042e7
686.795,1.5625,0.00021770592351089135,4.377075133324042e7
686.797,1.5625,0.00021770592351089135,4.377075133324043e7
686.799,1.5625,0.00021770592351089135,4.3770751333240435e7
686.8,1.5625,0.00021770592351089135,4.377075133324044e7
686.801,1.5625,0.00021770592351089135,4.377075133324044e7
686.802,1.5625,0.00021770592351089135,4.377075133324045e7
686.803,1.5625,0.00021770592351089135,4.377075133324045e7
686.804,1.5625,0.00021770592351089135,4.377075133324046e7
686.805,1.5625,0.00021770592351089135,4.377075133324046e7
686.806,1.5625,0.00021770592351089135,4.3770751333240464e7
686.808,1.5625,0.00021770592351089135,4.377075133324047e7
686.809,1.5625,0.00021770592351089135,4.377075133324047e7
686.814,0.0,0.00021770592351089135,4.3770751333240494e7
686.815,1.5625,0.00021770592351089135,4.3770751333240494e7
686.817,1.5625,0.00021770592351089135,4.37707513332405e7
686.784,1.5625,0.00021770592351089135,4.377075133324038e7
686.785,1.5625,0.00021770592351089135,4.377075133324038e7
686.786,1.5625,0.00021770592351089135,4.377075133324039e7
686.787,1.5625,0.00021770592351089135,4.377075133324039e7
686.788,1.5625,0.00021770592351089135,4.37707513332404e7
686.789,1.5625,0.00021770592351089135,4.37707513332404e7
686.79,1.5625,0.00021770592351089135,4.3770751333240405e7
686.791,1.5625,0.00021770592351089135,4.3770751333240405e7
686.792,1.5625,0.00021770592351089135,4.377075133324041e7
686.793,1.5625,0.00021770592351089135,4.377075133324041e7
686.794,1.5625,0.00021770592351089135,4.377075133324042e7
686.795,1.5625,0.00021770592351089135,4.377075133324042e7
686.797,1.5625,0.00021770592351089135,4.377075133324043e7
686.799,1.5625,0.00021770592351089135,4.3770751333240435e7
686.8,1.5625,0.00021770592351089135,4.377075133324044e7
686.801,1.5625,0.00021770592351089135,4.377075133324044e7
686.802,1.5625,0.00021770592351089135,4.377075133324045e7
686.803,1.5625,0.00021770592351089135,4.377075133324045e7
686.804,1.5625,0.00021770592351089135,4.377075133324046e7
686.805,1.5625,0.00021770592351089135,4.377075133324046e7
686.806,1.5625,0.00021770592351089135,4.3770751333240464e7
686.808,1.5625,0.00021770592351089135,4.377075133324047e7
686.809,1.5625,0.00021770592351089135,4.377075133324047e7
686.814,0.0,0.00021770592351089135,4.3770751333240494e7
686.815,1.5625,0.00021770592351089135,4.3770751333240494e7
686.817,1.5625,0.00021770592351089135,4.37707513332405e7
686.784,1.5625,0.00021770592351089135,4.377075133324038e7
686.785,1.5625,0.00021770592351089135,4.377075133324038e7
686.786,1.5625,0.00021770592351089135,4.377075133324039e7
686.787,1.5625,0.00021770592351089135,4.377075133324039e7
686.788,1.5625,0.00021770592351089135,4.37707513332404e7
686.789,1.5625,0.00021770592351089135,4.37707513332404e7
686.79,1.5625,0.00021770592351089135,4.3770751333240405e7
686.791,1.5625,0.00021770592351089135,4.3770751333240405e7
686.792,1.5625,0.00021770592351089135,4.377075133324041e7
686.793,1.5625,0.00021770592351089135,4.377075133324041e7
686.794,1.5625,0.00021770592351089135,4.377075133324042e7
686.795,1.5625,0.00021770592351089135,4.377075133324042e7
686.797,1.5625,0.00021770592351089135,4.377075133324043e7
686.799,1.5625,0.00021770592351089135,4.3770751333240435e7
686.8,1.5625,0.00021770592351089135,4.377075133324044e7
686.801,1.5625,0.00021770592351089135,4.377075133324044e7
686.802,1.5625,0.00021770592351089135,4.377075133324045e7
686.803,1.5625,0.00021770592351089135,4.377075133324045e7
686.804,1.5625,0.00021770592351089135,4.377075133324046e7
686.805,1.5625,0.00021770592351089135,4.377075133324046e7
686.806,1.5625,0.00021770592351089135,4.3770751333240464e7
686.808,1.5625,0.00021770592351089135,4.377075133324047e7
686.809,1.5625,0.00021770592351089135,4.377075133324047e7
686.814,0.0,0.00021770592351089135,4.3770751333240494e7
686.815,1.5625,0.00021770592351089135,4.3770751333240494e7
686.817,1.5625,0.00021770592351089135,4.37707513332405e7
686.687,1.5625,0.00021436057712698187,4.377075133324764e7
686.687,1.5625,0.00021436057712698187,4.377075133324764e7
686.687,1.5625,0.00021436057712698187,4.377075133324764e7
686.64,1.5625,0.00021088102825217447,4.3770751333255276e7
686.641,1.5625,0.00021088102825217447,4.377075133325528e7
686.64,1.5625,0.00021088102825217447,4.3770751333255276e7
686.641,1.5625,0.00021088102825217447,4.377075133325528e7
686.64,1.5625,0.00021088102825217447,4.3770751333255276e7
686.641,1.5625,0.00021088102825217447,4.377075133325528e7
686.902,1.5625,0.00020074382974932803,4.377075133327812e7
686.903,1.5625,0.00020074382974932803,4.377075133327813e7
686.904,1.5625,0.00020074382974932803,4.377075133327813e7
686.905,1.5625,0.00020074382974932803,4.3770751333278134e7
686.906,1.5625,0.00020074382974932803,4.3770751333278134e7
686.907,1.5625,0.00020074382974932803,4.3770751333278134e7
686.908,1.5625,0.00020074382974932803,4.377075133327814e7
686.909,1.5625,0.00020074382974932803,4.377075133327814e7
686.91,1.5625,0.00020074382974932803,4.377075133327815e7
686.911,1.5625,0.00020074382974932803,4.377075133327815e7
686.912,1.5625,0.00020074382974932803,4.377075133327816e7
686.913,1.5625,0.00020074382974932803,4.377075133327816e7
686.914,1.5625,0.00020074382974932803,4.377075133327816e7
686.915,1.5625,0.00020074382974932803,4.3770751333278164e7
686.916,1.5625,0.00020074382974932803,4.3770751333278164e7
686.917,1.5625,0.00020074382974932803,4.377075133327817e7
686.918,1.5625,0.00020074382974932803,4.377075133327817e7
686.919,1.5625,0.00020074382974932803,4.377075133327817e7
686.92,1.5625,0.00020074382974932803,4.377075133327818e7
686.921,1.5625,0.00020074382974932803,4.377075133327818e7
686.922,1.5625,0.00020074382974932803,4.377075133327819e7
686.923,1.5625,0.00020074382974932803,4.377075133327819e7
686.924,1.5625,0.00020074382974932803,4.3770751333278194e7
686.925,1.5625,0.00020074382974932803,4.3770751333278194e7
686.926,1.5625,0.00020074382974932803,4.3770751333278194e7
686.927,1.5625,0.00020074382974932803,4.37707513332782e7
686.928,1.5625,0.00020074382974932803,4.37707513332782e7
686.929,1.5625,0.00020074382974932803,4.377075133327821e7
686.93,1.5625,0.00020074382974932803,4.377075133327821e7
686.931,1.5625,0.00020074382974932803,4.377075133327822e7
686.932,1.5625,0.00020074382974932803,4.377075133327822e7
686.933,1.5625,0.00020074382974932803,4.377075133327822e7
686.934,1.5625,0.00020074382974932803,4.3770751333278224e7
686.935,1.5625,0.00020074382974932803,4.3770751333278224e7
686.936,1.5625,0.00020074382974932803,4.377075133327823e7
686.937,1.5625,0.00020074382974932803,4.377075133327823e7
686.938,1.5625,0.00020074382974932803,4.377075133327824e7
686.939,1.5625,0.00020074382974932803,4.377075133327824e7
686.94,1.5625,0.00020074382974932803,4.377075133327824e7
686.941,1.5625,0.00020074382974932803,4.3770751333278246e7
686.942,1.5625,0.00020074382974932803,4.3770751333278246e7
686.902,1.5625,0.00020074382974932803,4.377075133327812e7
686.903,1.5625,0.00020074382974932803,4.377075133327813e7
686.904,1.5625,0.00020074382974932803,4.377075133327813e7
686.905,1.5625,0.00020074382974932803,4.3770751333278134e7
686.906,1.5625,0.00020074382974932803,4.3770751333278134e7
686.907,1.5625,0.00020074382974932803,4.3770751333278134e7
686.908,1.5625,0.00020074382974932803,4.377075133327814e7
686.909,1.5625,0.00020074382974932803,4.377075133327814e7
686.91,1.5625,0.00020074382974932803,4.377075133327815e7
686.911,1.5625,0.00020074382974932803,4.377075133327815e7
686.912,1.5625,0.00020074382974932803,4.377075133327816e7
686.913,1.5625,0.00020074382974932803,4.377075133327816e7
686.914,1.5625,0.00020074382974932803,4.377075133327816e7
686.915,1.5625,0.00020074382974932803,4.3770751333278164e7
686.916,1.5625,0.00020074382974932803,4.3770751333278164e7
686.917,1.5625,0.00020074382974932803,4.377075133327817e7
686.918,1.5625,0.00020074382974932803,4.377075133327817e7
686.919,1.5625,0.00020074382974932803,4.377075133327817e7
686.92,1.5625,0.00020074382974932803,4.377075133327818e7
686.921,1.5625,0.00020074382974932803,4.377075133327818e7
686.922,1.5625,0.00020074382974932803,4.377075133327819e7
686.923,1.5625,0.00020074382974932803,4.377075133327819e7
686.924,1.5625,0.00020074382974932803,4.3770751333278194e7
686.925,1.5625,0.00020074382974932803,4.3770751333278194e7
686.926,1.5625,0.00020074382974932803,4.3770751333278194e7
686.927,1.5625,0.00020074382974932803,4.37707513332782e7
686.928,1.5625,0.00020074382974932803,4.37707513332782e7
686.929,1.5625,0.00020074382974932803,4.377075133327821e7
686.93,1.5625,0.00020074382974932803,4.377075133327821e7
686.931,1.5625,0.00020074382974932803,4.377075133327822e7
686.932,1.5625,0.00020074382974932803,4.377075133327822e7
686.933,1.5625,0.00020074382974932803,4.377075133327822e7
686.934,1.5625,0.00020074382974932803,4.3770751333278224e7
686.935,1.5625,0.00020074382974932803,4.3770751333278224e7
686.936,1.5625,0.00020074382974932803,4.377075133327823e7
686.937,1.5625,0.00020074382974932803,4.377075133327823e7
686.938,1.5625,0.00020074382974932803,4.377075133327824e7
686.939,1.5625,0.00020074382974932803,4.377075133327824e7
686.94,1.5625,0.00020074382974932803,4.377075133327824e7
686.941,1.5625,0.00020074382974932803,4.3770751333278246e7
686.942,1.5625,0.00020074382974932803,4.3770751333278246e7
686.902,1.5625,0.00020074382974932803,4.377075133327812e7
686.903,1.5625,0.00020074382974932803,4.377075133327813e7
686.904,1.5625,0.00020074382974932803,4.377075133327813e7
686.905,1.5625,0.00020074382974932803,4.3770751333278134e7
686.906,1.5625,0.00020074382974932803,4.3770751333278134e7
686.907,1.5625,0.00020074382974932803,4.3770751333278134e7
686.908,1.5625,0.00020074382974932803,4.377075133327814e7
686.909,1.5625,0.00020074382974932803,4.377075133327814e7
686.91,1.5625,0.00020074382974932803,4.377075133327815e7
686.911,1.5625,0.00020074382974932803,4.377075133327815e7
686.912,1.5625,0.00020074382974932803,4.377075133327816e7
686.913,1.5625,0.00020074382974932803,4.377075133327816e7
686.914,1.5625,0.00020074382974932803,4.377075133327816e7
686.915,1.5625,0.00020074382974932803,4.3770751333278164e7
686.916,1.5625,0.00020074382974932803,4.3770751333278164e7
686.917,1.5625,0.00020074382974932803,4.377075133327817e7
686.918,1.5625,0.00020074382974932803,4.377075133327817e7
686.919,1.5625,0.00020074382974932803,4.377075133327817e7
686.92,1.5625,0.00020074382974932803,4.377075133327818e7
686.921,1.5625,0.00020074382974932803,4.377075133327818e7
686.922,1.5625,0.00020074382974932803,4.377075133327819e7
686.923,1.5625,0.00020074382974932803,4.377075133327819e7
686.924,1.5625,0.00020074382974932803,4.3770751333278194e7
686.925,1.5625,0.00020074382974932803,4.3770751333278194e7
686.926,1.5625,0.00020074382974932803,4.3770751333278194e7
686.927,1.5625,0.00020074382974932803,4.37707513332782e7
686.928,1.5625,0.00020074382974932803,4.37707513332782e7
686.929,1.5625,0.00020074382974932803,4.377075133327821e7
686.93,1.5625,0.00020074382974932803,4.377075133327821e7
686.931,1.5625,0.00020074382974932803,4.377075133327822e7
686.932,1.5625,0.00020074382974932803,4.377075133327822e7
686.933,1.5625,0.00020074382974932803,4.377075133327822e7
686.934,1.5625,0.00020074382974932803,4.3770751333278224e7
686.935,1.5625,0.00020074382974932803,4.3770751333278224e7
686.936,1.5625,0.00020074382974932803,4.377075133327823e7
686.937,1.5625,0.00020074382974932803,4.377075133327823e7
686.938,1.5625,0.00020074382974932803,4.377075133327824e7
686.939,1.5625,0.00020074382974932803,4.377075133327824e7
686.94,1.5625,0.00020074382974932803,4.377075133327824e7
686.941,1.5625,0.00020074382974932803,4.3770751333278246e7
686.942,1.5625,0.00020074382974932803,4.3770751333278246e7
686.556,1.5625,0.0001914580207085237,4.377075133329627e7
686.556,1.5625,0.0001914580207085237,4.377075133329627e7
686.556,1.5625,0.0001914580207085237,4.377075133329627e7
686.676,1.5625,0.00018264900961639796,4.3770751333313994e7
686.677,1.5625,0.00018264900961639796,4.3770751333313994e7
686.678,1.5625,0.00018264900961639796,4.3770751333313994e7
686.679,1.5625,0.00018264900961639796,4.3770751333314e7
686.68,1.5625,0.00018264900961639796,4.3770751333314e7
686.681,1.5625,0.00018264900961639796,4.3770751333314e7
686.683,1.5625,0.00018264900961639796,4.377075133331401e7
686.684,1.5625,0.00018264900961639796,4.377075133331401e7
686.685,1.5625,0.00018264900961639796,4.377075133331402e7
686.686,1.5625,0.00018264900961639796,4.377075133331402e7
686.688,1.5625,0.00018264900961639796,4.3770751333314024e7
686.691,1.5625,0.00018264900961639796,4.377075133331403e7
686.693,1.5625,0.00018264900961639796,4.377075133331404e7
686.694,1.5625,0.00018264900961639796,4.377075133331404e7
686.676,1.5625,0.00018264900961639796,4.3770751333313994e7
686.677,1.5625,0.00018264900961639796,4.3770751333313994e7
686.678,1.5625,0.00018264900961639796,4.3770751333313994e7
686.679,1.5625,0.00018264900961639796,4.3770751333314e7
686.68,1.5625,0.00018264900961639796,4.3770751333314e7
686.681,1.5625,0.00018264900961639796,4.3770751333314e7
686.683,1.5625,0.00018264900961639796,4.377075133331401e7
686.684,1.5625,0.00018264900961639796,4.377075133331401e7
686.685,1.5625,0.00018264900961639796,4.377075133331402e7
686.686,1.5625,0.00018264900961639796,4.377075133331402e7
686.688,1.5625,0.00018264900961639796,4.3770751333314024e7
686.691,1.5625,0.00018264900961639796,4.377075133331403e7
686.693,1.5625,0.00018264900961639796,4.377075133331404e7
686.694,1.5625,0.00018264900961639796,4.377075133331404e7
686.676,1.5625,0.00018264900961639796,4.3770751333313994e7
686.677,1.5625,0.00018264900961639796,4.3770751333313994e7
686.678,1.5625,0.00018264900961639796,4.3770751333313994e7
686.679,1.5625,0.00018264900961639796,4.3770751333314e7
686.68,1.5625,0.00018264900961639796,4.3770751333314e7
686.681,1.5625,0.00018264900961639796,4.3770751333314e7
686.683,1.5625,0.00018264900961639796,4.377075133331401e7
686.684,1.5625,0.00018264900961639796,4.377075133331401e7
686.685,1.5625,0.00018264900961639796,4.377075133331402e7
686.686,1.5625,0.00018264900961639796,4.377075133331402e7
686.688,1.5625,0.00018264900961639796,4.3770751333314024e7
686.691,1.5625,0.00018264900961639796,4.377075133331403e7
686.693,1.5625,0.00018264900961639796,4.377075133331404e7
686.694,1.5625,0.00018264900961639796,4.377075133331404e7
686.895,1.5625,0.00017258932933827964,4.377075133333335e7
686.896,1.5625,0.00017258932933827964,4.377075133333335e7
686.897,1.5625,0.00017258932933827964,4.377075133333335e7
686.898,1.5625,0.00017258932933827964,4.377075133333336e7
686.899,1.5625,0.00017258932933827964,4.377075133333336e7
686.9,1.5625,0.00017258932933827964,4.377075133333336e7
686.901,1.5625,0.00017258932933827964,4.377075133333336e7
686.895,1.5625,0.00017258932933827964,4.377075133333335e7
686.896,1.5625,0.00017258932933827964,4.377075133333335e7
686.897,1.5625,0.00017258932933827964,4.377075133333335e7
686.898,1.5625,0.00017258932933827964,4.377075133333336e7
686.899,1.5625,0.00017258932933827964,4.377075133333336e7
686.9,1.5625,0.00017258932933827964,4.377075133333336e7
686.901,1.5625,0.00017258932933827964,4.377075133333336e7
686.895,1.5625,0.00017258932933827964,4.377075133333335e7
686.896,1.5625,0.00017258932933827964,4.377075133333335e7
686.897,1.5625,0.00017258932933827964,4.377075133333335e7
686.898,1.5625,0.00017258932933827964,4.377075133333336e7
686.899,1.5625,0.00017258932933827964,4.377075133333336e7
686.9,1.5625,0.00017258932933827964,4.377075133333336e7
686.901,1.5625,0.00017258932933827964,4.377075133333336e7
686.682,1.5625,0.0001625425031122063,4.3770751333350606e7
686.689,1.5625,0.0001625425031122063,4.377075133335062e7
686.69,1.5625,0.0001625425031122063,4.377075133335062e7
686.692,1.5625,0.0001625425031122063,4.377075133335062e7
686.682,1.5625,0.0001625425031122063,4.3770751333350606e7
686.689,1.5625,0.0001625425031122063,4.377075133335062e7
686.69,1.5625,0.0001625425031122063,4.377075133335062e7
686.692,1.5625,0.0001625425031122063,4.377075133335062e7
686.682,1.5625,0.0001625425031122063,4.3770751333350606e7
686.689,1.5625,0.0001625425031122063,4.377075133335062e7
686.69,1.5625,0.0001625425031122063,4.377075133335062e7
686.692,1.5625,0.0001625425031122063,4.377075133335062e7
686.659,1.5625,0.0001553694797067351,4.377075133336259e7
686.66,1.5625,0.0001553694797067351,4.377075133336259e7
686.661,1.5625,0.0001553694797067351,4.377075133336259e7
686.662,1.5625,0.0001553694797067351,4.377075133336259e7
686.663,1.5625,0.0001553694797067351,4.3770751333362594e7
686.664,1.5625,0.0001553694797067351,4.3770751333362594e7
686.665,1.5625,0.0001553694797067351,4.3770751333362594e7
686.666,1.5625,0.0001553694797067351,4.3770751333362594e7
686.667,1.5625,0.0001553694797067351,4.37707513333626e7
686.659,1.5625,0.0001553694797067351,4.377075133336259e7
686.66,1.5625,0.0001553694797067351,4.377075133336259e7
686.661,1.5625,0.0001553694797067351,4.377075133336259e7
686.662,1.5625,0.0001553694797067351,4.377075133336259e7
686.663,1.5625,0.0001553694797067351,4.3770751333362594e7
686.664,1.5625,0.0001553694797067351,4.3770751333362594e7
686.665,1.5625,0.0001553694797067351,4.3770751333362594e7
686.666,1.5625,0.0001553694797067351,4.3770751333362594e7
686.667,1.5625,0.0001553694797067351,4.37707513333626e7
686.659,1.5625,0.0001553694797067351,4.377075133336259e7
686.66,1.5625,0.0001553694797067351,4.377075133336259e7
686.661,1.5625,0.0001553694797067351,4.377075133336259e7
686.662,1.5625,0.0001553694797067351,4.377075133336259e7
686.663,1.5625,0.0001553694797067351,4.3770751333362594e7
686.664,1.5625,0.0001553694797067351,4.3770751333362594e7
686.665,1.5625,0.0001553694797067351,4.3770751333362594e7
686.666,1.5625,0.0001553694797067351,4.3770751333362594e7
686.667,1.5625,0.0001553694797067351,4.37707513333626e7
686.943,1.5625,0.00015525346469491552,4.377075133336331e7
686.944,1.5625,0.00015525346469491552,4.377075133336331e7
686.945,1.5625,0.00015525346469491552,4.377075133336332e7
686.946,1.5625,0.00015525346469491552,4.377075133336332e7
686.947,1.5625,0.00015525346469491552,4.377075133336332e7
686.948,1.5625,0.00015525346469491552,4.3770751333363324e7
686.949,1.5625,0.00015525346469491552,4.3770751333363324e7
686.95,1.5625,0.00015525346469491552,4.3770751333363324e7
686.951,1.5625,0.00015525346469491552,4.3770751333363324e7
686.952,1.5625,0.00015525346469491552,4.377075133336333e7
686.953,1.5625,0.00015525346469491552,4.377075133336333e7
686.954,1.5625,0.00015525346469491552,4.377075133336333e7
686.955,1.5625,0.00015525346469491552,4.377075133336333e7
686.956,1.5625,0.00015525346469491552,4.377075133336334e7
686.957,1.5625,0.00015525346469491552,4.377075133336334e7
686.958,1.5625,0.00015525346469491552,4.377075133336334e7
686.959,1.5625,0.00015525346469491552,4.377075133336334e7
686.96,1.5625,0.00015525346469491552,4.377075133336335e7
686.961,1.5625,0.00015525346469491552,4.377075133336335e7
686.962,1.5625,0.00015525346469491552,4.377075133336335e7
686.963,1.5625,0.00015525346469491552,4.377075133336335e7
686.964,1.5625,0.00015525346469491552,4.3770751333363354e7
686.965,1.5625,0.00015525346469491552,4.3770751333363354e7
686.966,1.5625,0.00015525346469491552,4.3770751333363354e7
686.967,1.5625,0.00015525346469491552,4.3770751333363354e7
686.968,1.5625,0.00015525346469491552,4.377075133336336e7
686.969,1.5625,0.00015525346469491552,4.377075133336336e7
686.97,1.5625,0.00015525346469491552,4.377075133336336e7
686.972,1.5625,0.00015525346469491552,4.377075133336337e7
686.973,1.5625,0.00015525346469491552,4.377075133336337e7
686.974,1.5625,0.00015525346469491552,4.377075133336337e7
686.975,1.5625,0.00015525346469491552,4.377075133336337e7
686.976,1.5625,0.00015525346469491552,4.377075133336338e7
686.977,1.5625,0.00015525346469491552,4.377075133336338e7
686.978,1.5625,0.00015525346469491552,4.377075133336338e7
686.979,1.5625,0.00015525346469491552,4.377075133336338e7
686.98,1.5625,0.00015525346469491552,4.3770751333363384e7
686.981,1.5625,0.00015525346469491552,4.3770751333363384e7
686.982,1.5625,0.00015525346469491552,4.3770751333363384e7
686.983,1.5625,0.00015525346469491552,4.3770751333363384e7
686.984,1.5625,0.00015525346469491552,4.377075133336339e7
686.985,1.5625,0.00015525346469491552,4.377075133336339e7
686.987,1.5625,0.00015525346469491552,4.377075133336339e7
686.988,1.5625,0.00015525346469491552,4.37707513333634e7
686.989,1.5625,0.00015525346469491552,4.37707513333634e7
686.99,1.5625,0.00015525346469491552,4.37707513333634e7
686.991,1.5625,0.00015525346469491552,4.37707513333634e7
686.992,1.5625,0.00015525346469491552,4.377075133336341e7
686.993,1.5625,0.00015525346469491552,4.377075133336341e7
686.994,1.5625,0.00015525346469491552,4.377075133336341e7
686.995,1.5625,0.00015525346469491552,4.377075133336341e7
686.996,1.5625,0.00015525346469491552,4.3770751333363414e7
686.998,1.5625,0.00015525346469491552,4.3770751333363414e7
687.0,1.5625,0.00015525346469491552,4.377075133336342e7
686.943,1.5625,0.00015525346469491552,4.377075133336331e7
686.944,1.5625,0.00015525346469491552,4.377075133336331e7
686.945,1.5625,0.00015525346469491552,4.377075133336332e7
686.946,1.5625,0.00015525346469491552,4.377075133336332e7
686.947,1.5625,0.00015525346469491552,4.377075133336332e7
686.948,1.5625,0.00015525346469491552,4.3770751333363324e7
686.949,1.5625,0.00015525346469491552,4.3770751333363324e7
686.95,1.5625,0.00015525346469491552,4.3770751333363324e7
686.951,1.5625,0.00015525346469491552,4.3770751333363324e7
686.952,1.5625,0.00015525346469491552,4.377075133336333e7
686.953,1.5625,0.00015525346469491552,4.377075133336333e7
686.954,1.5625,0.00015525346469491552,4.377075133336333e7
686.955,1.5625,0.00015525346469491552,4.377075133336333e7
686.956,1.5625,0.00015525346469491552,4.377075133336334e7
686.957,1.5625,0.00015525346469491552,4.377075133336334e7
686.958,1.5625,0.00015525346469491552,4.377075133336334e7
686.959,1.5625,0.00015525346469491552,4.377075133336334e7
686.96,1.5625,0.00015525346469491552,4.377075133336335e7
686.961,1.5625,0.00015525346469491552,4.377075133336335e7
686.962,1.5625,0.00015525346469491552,4.377075133336335e7
686.963,1.5625,0.00015525346469491552,4.377075133336335e7
686.964,1.5625,0.00015525346469491552,4.3770751333363354e7
686.965,1.5625,0.00015525346469491552,4.3770751333363354e7
686.966,1.5625,0.00015525346469491552,4.3770751333363354e7
686.967,1.5625,0.00015525346469491552,4.3770751333363354e7
686.968,1.5625,0.00015525346469491552,4.377075133336336e7
686.969,1.5625,0.00015525346469491552,4.377075133336336e7
686.97,1.5625,0.00015525346469491552,4.377075133336336e7
686.972,1.5625,0.00015525346469491552,4.377075133336337e7
686.973,1.5625,0.00015525346469491552,4.377075133336337e7
686.974,1.5625,0.00015525346469491552,4.377075133336337e7
686.975,1.5625,0.00015525346469491552,4.377075133336337e7
686.976,1.5625,0.00015525346469491552,4.377075133336338e7
686.977,1.5625,0.00015525346469491552,4.377075133336338e7
686.978,1.5625,0.00015525346469491552,4.377075133336338e7
686.979,1.5625,0.00015525346469491552,4.377075133336338e7
686.98,1.5625,0.00015525346469491552,4.3770751333363384e7
686.981,1.5625,0.00015525346469491552,4.3770751333363384e7
686.982,1.5625,0.00015525346469491552,4.3770751333363384e7
686.983,1.5625,0.00015525346469491552,4.3770751333363384e7
686.984,1.5625,0.00015525346469491552,4.377075133336339e7
686.985,1.5625,0.00015525346469491552,4.377075133336339e7
686.987,1.5625,0.00015525346469491552,4.377075133336339e7
686.988,1.5625,0.00015525346469491552,4.37707513333634e7
686.989,1.5625,0.00015525346469491552,4.37707513333634e7
686.99,1.5625,0.00015525346469491552,4.37707513333634e7
686.991,1.5625,0.00015525346469491552,4.37707513333634e7
686.992,1.5625,0.00015525346469491552,4.377075133336341e7
686.993,1.5625,0.00015525346469491552,4.377075133336341e7
686.994,1.5625,0.00015525346469491552,4.377075133336341e7
686.995,1.5625,0.00015525346469491552,4.377075133336341e7
686.996,1.5625,0.00015525346469491552,4.3770751333363414e7
686.998,1.5625,0.00015525346469491552,4.3770751333363414e7
687.0,1.5625,0.00015525346469491552,4.377075133336342e7
686.943,1.5625,0.00015525346469491552,4.377075133336331e7
686.944,1.5625,0.00015525346469491552,4.377075133336331e7
686.945,1.5625,0.00015525346469491552,4.377075133336332e7
686.946,1.5625,0.00015525346469491552,4.377075133336332e7
686.947,1.5625,0.00015525346469491552,4.377075133336332e7
686.948,1.5625,0.00015525346469491552,4.3770751333363324e7
686.949,1.5625,0.00015525346469491552,4.3770751333363324e7
686.95,1.5625,0.00015525346469491552,4.3770751333363324e7
686.951,1.5625,0.00015525346469491552,4.3770751333363324e7
686.952,1.5625,0.00015525346469491552,4.377075133336333e7
686.953,1.5625,0.00015525346469491552,4.377075133336333e7
686.954,1.5625,0.00015525346469491552,4.377075133336333e7
686.955,1.5625,0.00015525346469491552,4.377075133336333e7
686.956,1.5625,0.00015525346469491552,4.377075133336334e7
686.957,1.5625,0.00015525346469491552,4.377075133336334e7
686.958,1.5625,0.00015525346469491552,4.377075133336334e7
686.959,1.5625,0.00015525346469491552,4.377075133336334e7
686.96,1.5625,0.00015525346469491552,4.377075133336335e7
686.961,1.5625,0.00015525346469491552,4.377075133336335e7
686.962,1.5625,0.00015525346469491552,4.377075133336335e7
686.963,1.5625,0.00015525346469491552,4.377075133336335e7
686.964,1.5625,0.00015525346469491552,4.3770751333363354e7
686.965,1.5625,0.00015525346469491552,4.3770751333363354e7
686.966,1.5625,0.00015525346469491552,4.3770751333363354e7
686.967,1.5625,0.00015525346469491552,4.3770751333363354e7
686.968,1.5625,0.00015525346469491552,4.377075133336336e7
686.969,1.5625,0.00015525346469491552,4.377075133336336e7
686.97,1.5625,0.00015525346469491552,4.377075133336336e7
686.972,1.5625,0.00015525346469491552,4.377075133336337e7
686.973,1.5625,0.00015525346469491552,4.377075133336337e7
686.974,1.5625,0.00015525346469491552,4.377075133336337e7
686.975,1.5625,0.00015525346469491552,4.377075133336337e7
686.976,1.5625,0.00015525346469491552,4.377075133336338e7
686.977,1.5625,0.00015525346469491552,4.377075133336338e7
686.978,1.5625,0.00015525346469491552,4.377075133336338e7
686.979,1.5625,0.00015525346469491552,4.377075133336338e7
686.98,1.5625,0.00015525346469491552,4.3770751333363384e7
686.981,1.5625,0.00015525346469491552,4.3770751333363384e7
686.982,1.5625,0.00015525346469491552,4.3770751333363384e7
686.983,1.5625,0.00015525346469491552,4.3770751333363384e7
686.984,1.5625,0.00015525346469491552,4.377075133336339e7
686.985,1.5625,0.00015525346469491552,4.377075133336339e7
686.987,1.5625,0.00015525346469491552,4.377075133336339e7
686.988,1.5625,0.00015525346469491552,4.37707513333634e7
686.989,1.5625,0.00015525346469491552,4.37707513333634e7
686.99,1.5625,0.00015525346469491552,4.37707513333634e7
686.991,1.5625,0.00015525346469491552,4.37707513333634e7
686.992,1.5625,0.00015525346469491552,4.377075133336341e7
686.993,1.5625,0.00015525346469491552,4.377075133336341e7
686.994,1.5625,0.00015525346469491552,4.377075133336341e7
686.995,1.5625,0.00015525346469491552,4.377075133336341e7
686.996,1.5625,0.00015525346469491552,4.3770751333363414e7
686.998,1.5625,0.00015525346469491552,4.3770751333363414e7
687.0,1.5625,0.00015525346469491552,4.377075133336342e7
686.734,1.5625,0.00015276795002705512,4.377075133336695e7
686.735,1.5625,0.00015276795002705512,4.377075133336695e7
686.736,1.5625,0.00015276795002705512,4.377075133336695e7
686.737,1.5625,0.00015276795002705512,4.377075133336695e7
686.738,1.5625,0.00015276795002705512,4.377075133336696e7
686.739,1.5625,0.00015276795002705512,4.377075133336696e7
686.74,1.5625,0.00015276795002705512,4.377075133336696e7
686.741,1.5625,0.00015276795002705512,4.377075133336696e7
686.742,1.5625,0.00015276795002705512,4.377075133336697e7
686.743,1.5625,0.00015276795002705512,4.377075133336697e7
686.744,1.5625,0.00015276795002705512,4.377075133336697e7
686.745,1.5625,0.00015276795002705512,4.377075133336697e7
686.746,1.5625,0.00015276795002705512,4.3770751333366975e7
686.747,1.5625,0.00015276795002705512,4.3770751333366975e7
686.748,1.5625,0.00015276795002705512,4.3770751333366975e7
686.749,1.5625,0.00015276795002705512,4.3770751333366975e7
686.75,1.5625,0.00015276795002705512,4.377075133336698e7
686.751,1.5625,0.00015276795002705512,4.377075133336698e7
686.752,1.5625,0.00015276795002705512,4.377075133336698e7
686.753,1.5625,0.00015276795002705512,4.377075133336698e7
686.754,1.5625,0.00015276795002705512,4.377075133336699e7
686.755,1.5625,0.00015276795002705512,4.377075133336699e7
686.756,1.5625,0.00015276795002705512,4.377075133336699e7
686.757,1.5625,0.00015276795002705512,4.377075133336699e7
686.758,1.5625,0.00015276795002705512,4.3770751333367e7
686.734,1.5625,0.00015276795002705512,4.377075133336695e7
686.735,1.5625,0.00015276795002705512,4.377075133336695e7
686.736,1.5625,0.00015276795002705512,4.377075133336695e7
686.737,1.5625,0.00015276795002705512,4.377075133336695e7
686.738,1.5625,0.00015276795002705512,4.377075133336696e7
686.739,1.5625,0.00015276795002705512,4.377075133336696e7
686.74,1.5625,0.00015276795002705512,4.377075133336696e7
686.741,1.5625,0.00015276795002705512,4.377075133336696e7
686.742,1.5625,0.00015276795002705512,4.377075133336697e7
686.743,1.5625,0.00015276795002705512,4.377075133336697e7
686.744,1.5625,0.00015276795002705512,4.377075133336697e7
686.745,1.5625,0.00015276795002705512,4.377075133336697e7
686.746,1.5625,0.00015276795002705512,4.3770751333366975e7
686.747,1.5625,0.00015276795002705512,4.3770751333366975e7
686.748,1.5625,0.00015276795002705512,4.3770751333366975e7
686.749,1.5625,0.00015276795002705512,4.3770751333366975e7
686.75,1.5625,0.00015276795002705512,4.377075133336698e7
686.751,1.5625,0.00015276795002705512,4.377075133336698e7
686.752,1.5625,0.00015276795002705512,4.377075133336698e7
686.753,1.5625,0.00015276795002705512,4.377075133336698e7
686.754,1.5625,0.00015276795002705512,4.377075133336699e7
686.755,1.5625,0.00015276795002705512,4.377075133336699e7
686.756,1.5625,0.00015276795002705512,4.377075133336699e7
686.757,1.5625,0.00015276795002705512,4.377075133336699e7
686.758,1.5625,0.00015276795002705512,4.3770751333367e7
686.734,1.5625,0.00015276795002705512,4.377075133336695e7
686.735,1.5625,0.00015276795002705512,4.377075133336695e7
686.736,1.5625,0.00015276795002705512,4.377075133336695e7
686.737,1.5625,0.00015276795002705512,4.377075133336695e7
686.738,1.5625,0.00015276795002705512,4.377075133336696e7
686.739,1.5625,0.00015276795002705512,4.377075133336696e7
686.74,1.5625,0.00015276795002705512,4.377075133336696e7
686.741,1.5625,0.00015276795002705512,4.377075133336696e7
686.742,1.5625,0.00015276795002705512,4.377075133336697e7
686.743,1.5625,0.00015276795002705512,4.377075133336697e7
686.744,1.5625,0.00015276795002705512,4.377075133336697e7
686.745,1.5625,0.00015276795002705512,4.377075133336697e7
686.746,1.5625,0.00015276795002705512,4.3770751333366975e7
686.747,1.5625,0.00015276795002705512,4.3770751333366975e7
686.748,1.5625,0.00015276795002705512,4.3770751333366975e7
686.749,1.5625,0.00015276795002705512,4.3770751333366975e7
686.75,1.5625,0.00015276795002705512,4.377075133336698e7
686.751,1.5625,0.00015276795002705512,4.377075133336698e7
686.752,1.5625,0.00015276795002705512,4.377075133336698e7
686.753,1.5625,0.00015276795002705512,4.377075133336698e7
686.754,1.5625,0.00015276795002705512,4.377075133336699e7
686.755,1.5625,0.00015276795002705512,4.377075133336699e7
686.756,1.5625,0.00015276795002705512,4.377075133336699e7
686.757,1.5625,0.00015276795002705512,4.377075133336699e7
686.758,1.5625,0.00015276795002705512,4.3770751333367e7
686.765,1.5625,0.00014945076962025183,4.377075133337229e7
686.771,1.5625,0.00014945076962025183,4.3770751333372295e7
686.765,1.5625,0.00014945076962025183,4.377075133337229e7
686.771,1.5625,0.00014945076962025183,4.3770751333372295e7
686.765,1.5625,0.00014945076962025183,4.377075133337229e7
686.771,1.5625,0.00014945076962025183,4.3770751333372295e7
686.971,2.34375,0.00013550151268781896,4.3770751333393514e7
686.986,1.5625,0.00013550151268781896,4.377075133339354e7
686.997,1.5625,0.00013550151268781896,4.377075133339355e7
686.999,1.5625,0.00013550151268781896,4.377075133339356e7
686.971,2.34375,0.00013550151268781896,4.3770751333393514e7
686.986,1.5625,0.00013550151268781896,4.377075133339354e7
686.997,1.5625,0.00013550151268781896,4.377075133339355e7
686.999,1.5625,0.00013550151268781896,4.377075133339356e7
686.971,2.34375,0.00013550151268781896,4.3770751333393514e7
686.986,1.5625,0.00013550151268781896,4.377075133339354e7
686.997,1.5625,0.00013550151268781896,4.377075133339355e7
686.999,1.5625,0.00013550151268781896,4.377075133339356e7
686.759,1.5625,0.00011909392588904666,4.377075133341521e7
686.761,1.5625,0.00011909392588904666,4.377075133341522e7
686.762,1.5625,0.00011909392588904666,4.377075133341522e7
686.763,1.5625,0.00011909392588904666,4.377075133341522e7
686.766,1.5625,0.00011909392588904666,4.377075133341522e7
686.767,1.5625,0.00011909392588904666,4.377075133341522e7
686.769,1.5625,0.00011909392588904666,4.3770751333415225e7
686.772,0.0,0.00011909392588904666,4.3770751333415225e7
686.773,1.5625,0.00011909392588904666,4.3770751333415225e7
686.774,1.5625,0.00011909392588904666,4.377075133341523e7
686.776,1.5625,0.00011909392588904666,4.377075133341523e7
686.777,1.5625,0.00011909392588904666,4.377075133341523e7
686.779,0.0,0.00011909392588904666,4.377075133341523e7
686.783,1.5625,0.00011909392588904666,4.377075133341524e7
686.759,1.5625,0.00011909392588904666,4.377075133341521e7
686.761,1.5625,0.00011909392588904666,4.377075133341522e7
686.762,1.5625,0.00011909392588904666,4.377075133341522e7
686.763,1.5625,0.00011909392588904666,4.377075133341522e7
686.766,1.5625,0.00011909392588904666,4.377075133341522e7
686.767,1.5625,0.00011909392588904666,4.377075133341522e7
686.769,1.5625,0.00011909392588904666,4.3770751333415225e7
686.772,0.0,0.00011909392588904666,4.3770751333415225e7
686.773,1.5625,0.00011909392588904666,4.3770751333415225e7
686.774,1.5625,0.00011909392588904666,4.377075133341523e7
686.776,1.5625,0.00011909392588904666,4.377075133341523e7
686.777,1.5625,0.00011909392588904666,4.377075133341523e7
686.779,0.0,0.00011909392588904666,4.377075133341523e7
686.783,1.5625,0.00011909392588904666,4.377075133341524e7
686.759,1.5625,0.00011909392588904666,4.377075133341521e7
686.761,1.5625,0.00011909392588904666,4.377075133341522e7
686.762,1.5625,0.00011909392588904666,4.377075133341522e7
686.763,1.5625,0.00011909392588904666,4.377075133341522e7
686.766,1.5625,0.00011909392588904666,4.377075133341522e7
686.767,1.5625,0.00011909392588904666,4.377075133341522e7
686.769,1.5625,0.00011909392588904666,4.3770751333415225e7
686.772,0.0,0.00011909392588904666,4.3770751333415225e7
686.773,1.5625,0.00011909392588904666,4.3770751333415225e7
686.774,1.5625,0.00011909392588904666,4.377075133341523e7
686.776,1.5625,0.00011909392588904666,4.377075133341523e7
686.777,1.5625,0.00011909392588904666,4.377075133341523e7
686.779,0.0,0.00011909392588904666,4.377075133341523e7
686.783,1.5625,0.00011909392588904666,4.377075133341524e7
686.668,1.5625,7.267235213959111e-5,4.377075133346206e7
686.669,1.5625,7.267235213959111e-5,4.377075133346206e7
686.67,1.5625,7.267235213959111e-5,4.377075133346206e7
686.671,1.5625,7.267235213959111e-5,4.377075133346206e7
686.672,1.5625,7.267235213959111e-5,4.377075133346206e7
686.673,1.5625,7.267235213959111e-5,4.377075133346206e7
686.674,1.5625,7.267235213959111e-5,4.377075133346207e7
686.675,1.5625,7.267235213959111e-5,4.377075133346207e7
686.668,1.5625,7.267235213959111e-5,4.377075133346206e7
686.669,1.5625,7.267235213959111e-5,4.377075133346206e7
686.67,1.5625,7.267235213959111e-5,4.377075133346206e7
686.671,1.5625,7.267235213959111e-5,4.377075133346206e7
686.672,1.5625,7.267235213959111e-5,4.377075133346206e7
686.673,1.5625,7.267235213959111e-5,4.377075133346206e7
686.674,1.5625,7.267235213959111e-5,4.377075133346207e7
686.675,1.5625,7.267235213959111e-5,4.377075133346207e7
686.668,1.5625,7.267235213959111e-5,4.377075133346206e7
686.669,1.5625,7.267235213959111e-5,4.377075133346206e7
686.67,1.5625,7.267235213959111e-5,4.377075133346206e7
686.671,1.5625,7.267235213959111e-5,4.377075133346206e7
686.672,1.5625,7.267235213959111e-5,4.377075133346206e7
686.673,1.5625,7.267235213959111e-5,4.377075133346206e7
686.674,1.5625,7.267235213959111e-5,4.377075133346207e7
686.675,1.5625,7.267235213959111e-5,4.377075133346207e7
686.76,1.5625,6.343045525269986e-5,4.377075133346872e7
686.764,0.78125,6.343045525269986e-5,4.377075133346873e7
686.768,1.5625,6.343045525269986e-5,4.377075133346873e7
686.77,1.5625,6.343045525269986e-5,4.377075133346873e7
686.775,1.5625,6.343045525269986e-5,4.377075133346873e7
686.778,1.5625,6.343045525269986e-5,4.377075133346873e7
686.78,1.5625,6.343045525269986e-5,4.377075133346873e7
686.781,1.5625,6.343045525269986e-5,4.377075133346873e7
686.782,1.5625,6.343045525269986e-5,4.377075133346873e7
686.76,1.5625,6.343045525269986e-5,4.377075133346872e7
686.764,0.78125,6.343045525269986e-5,4.377075133346873e7
686.768,1.5625,6.343045525269986e-5,4.377075133346873e7
686.77,1.5625,6.343045525269986e-5,4.377075133346873e7
686.775,1.5625,6.343045525269986e-5,4.377075133346873e7
686.778,1.5625,6.343045525269986e-5,4.377075133346873e7
686.78,1.5625,6.343045525269986e-5,4.377075133346873e7
686.781,1.5625,6.343045525269986e-5,4.377075133346873e7
686.782,1.5625,6.343045525269986e-5,4.377075133346873e7
686.76,1.5625,6.343045525269986e-5,4.377075133346872e7
686.764,0.78125,6.343045525269986e-5,4.377075133346873e7
686.768,1.5625,6.343045525269986e-5,4.377075133346873e7
686.77,1.5625,6.343045525269986e-5,4.377075133346873e7
686.775,1.5625,6.343045525269986e-5,4.377075133346873e7
686.778,1.5625,6.343045525269986e-5,4.377075133346873e7
686.78,1.5625,6.343045525269986e-5,4.377075133346873e7
686.781,1.5625,6.343045525269986e-5,4.377075133346873e7
686.782,1.5625,6.343045525269986e-5,4.377075133346873e7
686.807,1.5625,5.4784154471132496e-5,4.3770751333474115e7
686.81,1.5625,5.4784154471132496e-5,4.377075133347412e7
686.811,1.5625,5.4784154471132496e-5,4.377075133347412e7
686.812,1.5625,5.4784154471132496e-5,4.377075133347412e7
686.813,1.5625,5.4784154471132496e-5,4.377075133347412e7
686.816,1.5625,5.4784154471132496e-5,4.377075133347412e7
686.807,1.5625,5.4784154471132496e-5,4.3770751333474115e7
686.81,1.5625,5.4784154471132496e-5,4.377075133347412e7
686.811,1.5625,5.4784154471132496e-5,4.377075133347412e7
686.812,1.5625,5.4784154471132496e-5,4.377075133347412e7
686.813,1.5625,5.4784154471132496e-5,4.377075133347412e7
686.816,1.5625,5.4784154471132496e-5,4.377075133347412e7
686.807,1.5625,5.4784154471132496e-5,4.3770751333474115e7
686.81,1.5625,5.4784154471132496e-5,4.377075133347412e7
686.811,1.5625,5.4784154471132496e-5,4.377075133347412e7
686.812,1.5625,5.4784154471132496e-5,4.377075133347412e7
686.813,1.5625,5.4784154471132496e-5,4.377075133347412e7
686.816,1.5625,5.4784154471132496e-5,4.377075133347412e7
686.818,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.819,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.82,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.821,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.822,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.823,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.824,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.825,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.826,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.827,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.828,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.829,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.83,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.831,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.832,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.833,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.834,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.835,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.836,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.837,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.838,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.839,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.84,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.841,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.842,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.843,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.844,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.845,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.846,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.847,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.848,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.849,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.85,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.851,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.852,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.853,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.854,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.855,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.856,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.857,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.858,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.859,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.86,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.861,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.862,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.863,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.864,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.865,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.866,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.867,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.868,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.869,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.87,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.871,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.872,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.873,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.874,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.875,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.876,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.877,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.878,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.879,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.88,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.881,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.882,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.883,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.884,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.885,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.886,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.887,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.888,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.889,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.89,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.891,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.892,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.893,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.894,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.818,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.819,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.82,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.821,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.822,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.823,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.824,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.825,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.826,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.827,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.828,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.829,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.83,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.831,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.832,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.833,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.834,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.835,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.836,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.837,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.838,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.839,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.84,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.841,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.842,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.843,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.844,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.845,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.846,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.847,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.848,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.849,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.85,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.851,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.852,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.853,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.854,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.855,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.856,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.857,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.858,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.859,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.86,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.861,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.862,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.863,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.864,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.865,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.866,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.867,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.868,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.869,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.87,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.871,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.872,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.873,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.874,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.875,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.876,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.877,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.878,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.879,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.88,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.881,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.882,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.883,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.884,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.885,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.886,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.887,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.888,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.889,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.89,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.891,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.892,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.893,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.894,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.818,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.819,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.82,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.821,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.822,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.823,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.824,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.825,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.826,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.827,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.828,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.829,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.83,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.831,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.832,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.833,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.834,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.835,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.836,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.837,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.838,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.839,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.84,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.841,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.842,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.843,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.844,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.845,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.846,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.847,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.848,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.849,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.85,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.851,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.852,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.853,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.854,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.855,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.856,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.857,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.858,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.859,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.86,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.861,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.862,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.863,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.864,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.865,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.866,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.867,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.868,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.869,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.87,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.871,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.872,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.873,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.874,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.875,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.876,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.877,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.878,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.879,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.88,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.881,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.882,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.883,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.884,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.885,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.886,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.887,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.888,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.889,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.89,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.891,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.892,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.893,1.5625,1.6249586877847833e-5,4.3770751333488524e7
686.894,1.5625,1.6249586877847833e-5,4.3770751333488524e7


==> anc/data/regularized_phasediagram.csv <==
mu,sigma_boundary,Delta_boundary
0.0,186.29167543322183,NaN
10.0,186.15720673437863,NaN
20.0,185.83983927983354,NaN
30.0,185.3940937668085,NaN
40.0,184.66786553617567,NaN
50.0,183.694452360578,NaN
60.0,182.54253758786945,NaN
70.0,181.16383374508587,NaN
80.0,179.52880238885882,NaN
90.0,177.71605734887999,NaN
100.0,175.61039798893034,NaN
110.0,173.24199172535373,NaN
120.0,170.60850991706502,NaN
130.0,167.6300013962191,NaN
140.0,164.36767260324814,NaN
150.0,160.76669411772855,NaN
160.0,156.74744602442843,NaN
170.0,152.36816255392114,NaN
180.0,147.47933000921876,NaN
190.0,142.07773166936022,NaN
200.0,136.1213648278408,NaN
210.0,129.46852558529827,NaN
220.0,122.15650081707281,NaN
230.0,114.07098722274895,NaN
240.0,105.22460837214567,NaN
250.0,95.60889697972925,NaN
250.0,95.60889697972925,NaN
252.0,93.6145279674065,NaN
254.0,91.59545330353467,NaN
256.0,89.593505481389,NaN
258.0,87.53623906600296,NaN
260.0,85.48054225395845,NaN
262.0,83.42511258774721,NaN
264.0,81.33630324155092,NaN
266.0,79.26024426865297,NaN
268.0,77.11791614415233,NaN
270.0,74.9893138705147,NaN
272.0,72.8370115059306,NaN
274.0,70.6785612680278,NaN
276.0,68.48144282939757,NaN
278.0,66.27426128798106,0.0
280.0,64.048764034942,63.46287517217206
282.0,61.78893828225682,61.816214580858286
286.0,NaN,66.64774065661732
288.0,NaN,68.11264716129699
290.0,NaN,69.20261301515893
292.0,NaN,70.09685746961622
294.0,NaN,70.86940878546102
296.0,NaN,71.5587018640008
298.0,NaN,72.18698088431665
300.0,NaN,72.76875954044044
300.0,NaN,72.76875954044044
301.0,NaN,73.04524499174931
302.0,NaN,73.31352198243621
303.0,NaN,73.57409556479979
304.0,NaN,73.82782921063153
305.0,NaN,74.07533188111302
306.0,NaN,74.31697986505696
307.0,NaN,74.55317900721639
308.0,NaN,74.78434191143606
309.0,NaN,75.0108210308099
310.0,NaN,75.23289400080557
311.0,NaN,75.45072629579863
312.0,NaN,75.66475834105404
313.0,NaN,75.87496229250519
314.0,NaN,76.08164832906823
315.0,NaN,76.28503367286612
316.0,NaN,76.4850921899324
317.0,NaN,76.68211338591391
318.0,NaN,76.87607130521883
319.0,NaN,77.06727944273553
320.0,NaN,77.25568440130246
321.0,NaN,77.44149754944374
322.0,NaN,77.62468587766307
323.0,NaN,77.80538348597474
324.0,NaN,77.98361935676894
325.0,NaN,78.15948101374488
326.0,NaN,78.33311012363993
327.0,NaN,78.504497837298
328.0,NaN,78.67370099550044
329.0,NaN,78.84072803426534
330.0,NaN,79.0057391162236
331.0,NaN,79.16870712017499
332.0,NaN,79.32957910234109
333.0,NaN,79.4885130324019
334.0,NaN,79.6455157923674
335.0,NaN,79.80060279953705
336.0,NaN,79.9539001512585
337.0,NaN,80.10518400726596
338.0,NaN,80.25493471325262
339.0,NaN,80.4027895921763
340.0,NaN,80.54882436993012
341.0,NaN,80.69317677502568
342.0,NaN,80.83573869118936
343.0,NaN,80.97667378026472
344.0,NaN,81.11588507929355
345.0,NaN,81.25348472988208
346.0,NaN,81.38939977829978
347.0,NaN,81.52377390699712
348.0,NaN,81.65636628909851
349.0,NaN,81.78760767025324
350.0,NaN,81.91720787331178
351.0,NaN,82.04516824007442
352.0,NaN,82.17168352575754
353.0,NaN,82.29658184568507
354.0,NaN,82.41996970893979
355.0,NaN,82.54188112935026
356.0,NaN,82.66228581362611
357.0,NaN,82.78111982012888
358.0,NaN,82.89862147234999
359.0,NaN,83.01454857289627
360.0,NaN,83.1291107477
361.0,NaN,83.24217242245595
362.0,NaN,83.35382636580562
363.0,NaN,83.46403832510987
364.0,NaN,83.57275333921734
365.0,NaN,83.68018651028706
366.0,NaN,83.78611426890075
367.0,NaN,83.89071060619244
368.0,NaN,83.99389974536007
369.0,NaN,84.09557287814096
370.0,NaN,84.19607728078518
371.0,NaN,84.2951234617658
372.0,NaN,84.39279721787898
373.0,NaN,84.48911085690725
374.0,NaN,84.58407605360208
375.0,NaN,84.67770925196874
376.0,NaN,84.76997129257597
377.0,NaN,84.86090553471968
378.0,NaN,84.95054996233193
379.0,NaN,85.03879965855958
380.0,NaN,85.1257624730124
381.0,NaN,85.21139401984783
382.0,NaN,85.29577859296751
383.0,NaN,85.37875959159464
384.0,NaN,85.4604942353717
385.0,NaN,85.54092915389901
386.0,NaN,85.6200506908408
387.0,NaN,85.69790201149772
388.0,NaN,85.77443582305477
389.0,NaN,85.84968280777048
390.0,NaN,85.92370767294142
391.0,NaN,85.99639448855214
392.0,NaN,86.06781292476171
393.0,NaN,86.1379601216413
394.0,NaN,86.20688207090552
395.0,NaN,86.2744731824705
396.0,NaN,86.34087070975056
397.0,NaN,86.40597861885908
398.0,NaN,86.46982907596339
399.0,NaN,86.53243337096228
400.0,NaN,86.59379619234642
401.0,NaN,86.65387686014583
402.0,NaN,86.71275286037599
403.0,NaN,86.77036805092939
404.0,NaN,86.82673742357565
405.0,NaN,86.88183756380568
406.0,NaN,86.93575710933601
407.0,NaN,86.98840962438226
408.0,NaN,87.03975009013902
409.0,NaN,87.08999581147054
410.0,NaN,87.13895346156733
411.0,NaN,87.18668225360489
412.0,NaN,87.23313778045849
413.0,NaN,87.27845295836687
414.0,NaN,87.32250239729638
415.0,NaN,87.3653335179597
416.0,NaN,87.40693985630514
417.0,NaN,87.44733730320604
418.0,NaN,87.48649152403232
419.0,NaN,87.5244694980438
420.0,NaN,87.56109591313361
421.0,NaN,87.59669619093984
422.0,NaN,87.63100214737278
423.0,NaN,87.6640283252982
424.0,NaN,87.6959646018804
425.0,NaN,87.72658861887521
426.0,NaN,87.75608396995267
427.0,NaN,87.78431565851861
428.0,NaN,87.81134886075961
429.0,NaN,87.83713474078922
430.0,NaN,87.86177602653424
431.0,NaN,87.88518486537669
432.0,NaN,87.9073039745208
433.0,NaN,87.92833590375722
434.0,NaN,87.94802757645357
435.0,NaN,87.96670064039063
436.0,NaN,87.98402583906864
437.0,NaN,88.00019130485452
438.0,NaN,88.01512873260435
439.0,NaN,88.02884076746977
440.0,NaN,88.04135935490649
441.0,NaN,88.05265753487674
442.0,NaN,88.06276287812125
443.0,NaN,88.07166069709638
444.0,NaN,88.0793561081191
445.0,NaN,88.08584978110048
446.0,NaN,88.09111465272963
447.0,NaN,88.09508793965506
448.0,NaN,88.09796497228035
449.0,NaN,88.09961042716168
450.0,NaN,88.10003157750543
451.0,NaN,88.09921142528765
452.0,NaN,88.0971718590672
453.0,NaN,88.09396842468686
454.0,NaN,88.08948650687398
455.0,NaN,88.08383969590068
456.0,NaN,88.07691997074016
457.0,NaN,88.06887269022354
458.0,NaN,88.05951829708647
459.0,NaN,88.04895455480164
460.0,NaN,88.03718574638424
461.0,NaN,88.02415725022001
462.0,NaN,88.00993498616663
463.0,NaN,87.99451447314368
464.0,NaN,87.97784484997919
465.0,NaN,87.95988302954356
466.0,NaN,87.94075064706703
467.0,NaN,87.92038369706461
468.0,NaN,87.89874914011762
469.0,NaN,87.87592453527395
470.0,NaN,87.85177222991933
471.0,NaN,87.82644253874423
472.0,NaN,87.79985739463427
473.0,NaN,87.7720212471786
474.0,NaN,87.7429079147987
475.0,NaN,87.71256859677123
476.0,NaN,87.6809950215602
477.0,NaN,87.64817525943727
478.0,NaN,87.61406855915084
479.0,NaN,87.57869749442762
480.0,NaN,87.54211105410832
481.0,NaN,87.50420410085553
482.0,NaN,87.46506468728512
483.0,NaN,87.42462058871752
484.0,NaN,87.3828657037393
485.0,NaN,87.33973712735406
486.0,NaN,87.29564733569077
487.0,NaN,87.25008540875479
488.0,NaN,87.20328327035531
489.0,NaN,87.15516139359352
490.0,NaN,87.10572528359535
491.0,NaN,87.0550160136645
492.0,NaN,87.0030404953468
493.0,NaN,86.94970581136658
494.0,NaN,86.8951070068988
495.0,NaN,86.8391570141739
496.0,NaN,86.7818934609204
497.0,NaN,86.72334155962744
498.0,NaN,86.6633352328563
499.0,NaN,86.60223390929787
500.0,NaN,86.53962483083433
501.0,NaN,86.4758744503888
502.0,NaN,86.41058095020071
503.0,NaN,86.34405622724444
504.0,NaN,86.27603948118576
505.0,NaN,86.20688300397887
506.0,NaN,86.13624142042227
507.0,NaN,86.06428704231348
508.0,NaN,85.99094748499283
509.0,NaN,85.91624783673524
510.0,NaN,85.84010766217034
511.0,NaN,85.76261103155502
512.0,NaN,85.6837783255969
513.0,NaN,85.60350850416398
514.0,NaN,85.52182866337716
515.0,NaN,85.4387939903745
516.0,NaN,85.35434337022707
517.0,NaN,85.26844331138363
518.0,NaN,85.18113726759111
519.0,NaN,85.09236675672582
520.0,NaN,85.00221121214508
521.0,NaN,84.91064184343031
522.0,NaN,84.81761458456276
523.0,NaN,84.7230079579731
524.0,NaN,84.62711614570253
525.0,NaN,84.5296633433918
526.0,NaN,84.43074802635238
527.0,NaN,84.33040000234087
528.0,NaN,84.2285157420065
529.0,NaN,84.1251043994589
530.0,NaN,84.02026232715798
531.0,NaN,83.91387276572004
532.0,NaN,83.80598550586456
533.0,NaN,83.69660667340213
534.0,NaN,83.58561191666922
535.0,NaN,83.4731441002532
536.0,NaN,83.35906570991938
537.0,NaN,83.24344209445371
538.0,NaN,83.12627001414512
539.0,NaN,83.00752453383211
540.0,NaN,82.88717046964393
541.0,NaN,82.76522675487286
542.0,NaN,82.64164514796448
543.0,NaN,82.51650459835673
544.0,NaN,82.38975505514645
545.0,NaN,82.26129312367902
546.0,NaN,82.13123560103668
547.0,NaN,81.99954154338229
548.0,NaN,81.86617036703865
549.0,NaN,81.73109172521436
550.0,NaN,81.59433919863659
551.0,NaN,81.45591228958438
552.0,NaN,81.31570386540261
553.0,NaN,81.17384420640974
554.0,NaN,81.03022308205254
555.0,NaN,80.88483965714204
556.0,NaN,80.73773037187948
557.0,NaN,80.58882909847398
558.0,NaN,80.43813505050821
559.0,NaN,80.2856401003055
560.0,NaN,80.13132501214386
561.0,NaN,79.97521916108781
562.0,NaN,79.81728370475594
563.0,NaN,79.6574501369605
564.0,NaN,79.49572892268861
565.0,NaN,79.33213367789449
566.0,NaN,79.1666637542221
567.0,NaN,78.99923137699716
568.0,NaN,78.82996066164196
569.0,NaN,78.65862669423223
570.0,NaN,78.48541925343397
571.0,NaN,78.31016324698794
572.0,NaN,78.13291084560205
573.0,NaN,77.95364763985617
574.0,NaN,77.77234389229761
575.0,NaN,77.58898859974579
576.0,NaN,77.40352991859254
577.0,NaN,77.21599882440842
578.0,NaN,77.02632759135213
579.0,NaN,76.83446346488836
580.0,NaN,76.64056052537944
581.0,NaN,76.44443770402631
582.0,NaN,76.2460813023381
583.0,NaN,76.04548396391237
584.0,NaN,75.84266553187717
585.0,NaN,75.63753595409253
586.0,NaN,75.4300234387074
587.0,NaN,75.22028387468254
588.0,NaN,75.00828280894893
589.0,NaN,74.79383684697041
590.0,NaN,74.57675893092528
591.0,NaN,74.35760636581108
592.0,NaN,74.13578400248753
593.0,NaN,73.91147315493072
594.0,NaN,73.68469258401547
595.0,NaN,73.45523692056304
596.0,NaN,73.22331251252763
597.0,NaN,72.98880480229855
598.0,NaN,72.75151465107683
599.0,NaN,72.51155734920758
600.0,NaN,72.26889703911183
601.0,NaN,72.0234657172341
602.0,NaN,71.77522382621646
603.0,NaN,71.52414852096172
604.0,NaN,71.27014100551605
605.0,NaN,71.01319507860353
606.0,NaN,70.75332700840136
607.0,NaN,70.49041465145365
608.0,NaN,70.22445603095093
609.0,NaN,69.95534470195253
610.0,NaN,69.6831654755897
611.0,NaN,69.40768158492574
612.0,NaN,69.1289637589989
613.0,NaN,68.84687011577171
614.0,NaN,68.56149300695051
615.0,NaN,68.27266385087114
616.0,NaN,67.98029746939847
617.0,NaN,67.68436816641952
618.0,NaN,67.38484689603865
619.0,NaN,67.08159023114604
620.0,NaN,66.77465247969394
621.0,NaN,66.46384286664215
622.0,NaN,66.14912915683817
623.0,NaN,65.8304332697071
624.0,NaN,65.50756902731791
625.0,NaN,65.18065178170218
626.0,NaN,64.84946012644741
627.0,NaN,64.51390446102323
628.0,NaN,64.17402099566516
629.0,NaN,63.829571787482564
630.0,NaN,63.48039172430617
631.0,NaN,63.12657105006565
632.0,NaN,62.76788982315793
633.0,NaN,62.40416523726253
634.0,NaN,62.03534363698964
635.0,NaN,61.66135808218769
636.0,NaN,61.28191658694959
637.0,NaN,60.89691710678835
638.0,NaN,60.50631739201435
639.0,NaN,60.10989923204306
640.0,NaN,59.70740245795696
641.0,NaN,59.29872701869954
642.0,NaN,58.88378952911353
643.0,NaN,58.462240745006966
644.0,NaN,58.03384659375297
645.0,NaN,57.5985638322436
646.0,NaN,57.155997627342
647.0,NaN,56.70591741800308
648.0,NaN,56.248059100573755
649.0,NaN,55.782202258762936
650.0,NaN,55.30794707973428
651.0,NaN,54.82502730391161
652.0,NaN,54.33299999353949
653.0,NaN,53.83168123644282
654.0,NaN,53.32034491040076
655.0,NaN,52.79895700806492
656.0,NaN,52.26670503616333
657.0,NaN,51.72329577470691
658.0,NaN,51.16785946510163
659.0,NaN,50.6001467664305
660.0,NaN,50.019440598339315
661.0,NaN,49.42477491930504
662.0,NaN,48.81548504345119
663.0,NaN,48.19070732335149
664.0,NaN,47.54923503714963
665.0,NaN,46.89017124253496
666.0,NaN,46.21215668421428
667.0,NaN,45.513860967844266
668.0,NaN,44.79371333691233
669.0,NaN,44.04944530958801
670.0,NaN,43.27990488161504
671.0,NaN,42.48175360340838
672.0,NaN,41.65250059610344
673.0,NaN,40.78862808445365
674.0,NaN,39.88620792961228
675.0,NaN,38.94008199005157
676.0,NaN,37.94466584811289
677.0,NaN,36.89188044459115
678.0,NaN,35.771717978320794
679.0,NaN,34.57187982277219
680.0,NaN,33.27397526437608
681.0,NaN,31.852486987884276
682.0,NaN,30.269586154736317
683.0,NaN,28.461195036788922
684.0,NaN,26.310066258702136
685.0,NaN,23.547065162273384
686.0,NaN,19.177265254171516
687.0,NaN,1.5625
697.0,NaN,NaN
698.0,NaN,NaN
699.0,NaN,NaN
700.0,NaN,NaN
701.0,NaN,NaN
702.0,NaN,NaN
703.0,NaN,NaN
704.0,NaN,NaN
705.0,NaN,NaN
706.0,NaN,NaN
707.0,NaN,NaN
708.0,NaN,NaN
709.0,NaN,NaN
710.0,NaN,NaN
711.0,NaN,NaN
712.0,NaN,NaN
713.0,NaN,NaN
714.0,NaN,NaN
715.0,NaN,NaN
716.0,NaN,NaN
717.0,NaN,NaN
718.0,NaN,NaN
719.0,NaN,NaN
720.0,NaN,NaN
721.0,NaN,NaN
722.0,NaN,NaN
723.0,NaN,NaN
724.0,NaN,NaN
725.0,NaN,NaN
726.0,NaN,NaN
727.0,NaN,NaN
728.0,NaN,NaN
729.0,NaN,NaN
730.0,NaN,NaN
731.0,NaN,NaN
732.0,NaN,NaN
733.0,NaN,NaN
734.0,NaN,NaN
735.0,NaN,NaN
736.0,NaN,NaN
737.0,NaN,NaN
738.0,NaN,NaN
739.0,NaN,NaN
740.0,NaN,NaN
741.0,NaN,NaN
742.0,NaN,NaN
743.0,NaN,NaN
744.0,NaN,NaN
745.0,NaN,NaN
746.0,NaN,NaN
747.0,NaN,NaN
748.0,NaN,NaN
749.0,NaN,NaN
750.0,NaN,NaN
751.0,NaN,NaN
752.0,NaN,NaN
753.0,NaN,NaN
754.0,NaN,NaN
755.0,NaN,NaN
756.0,NaN,NaN
757.0,NaN,NaN
758.0,NaN,NaN
759.0,NaN,NaN
760.0,NaN,NaN
761.0,NaN,NaN
762.0,NaN,NaN
763.0,NaN,NaN
764.0,NaN,NaN
765.0,NaN,NaN
766.0,NaN,NaN
767.0,NaN,NaN
768.0,NaN,NaN
769.0,NaN,NaN
770.0,NaN,NaN
771.0,NaN,NaN
772.0,NaN,NaN
773.0,NaN,NaN
774.0,NaN,NaN
775.0,NaN,NaN
776.0,NaN,NaN
777.0,NaN,NaN
778.0,NaN,NaN
779.0,NaN,NaN
780.0,NaN,NaN
781.0,NaN,NaN
782.0,NaN,NaN
783.0,NaN,NaN
784.0,NaN,NaN
785.0,NaN,NaN
786.0,NaN,NaN
787.0,NaN,NaN
788.0,NaN,NaN
789.0,NaN,NaN
790.0,NaN,NaN
791.0,NaN,NaN
792.0,NaN,NaN
793.0,NaN,NaN
794.0,NaN,NaN
795.0,NaN,NaN
796.0,NaN,NaN
797.0,NaN,NaN
798.0,NaN,NaN
799.0,NaN,NaN
800.0,NaN,NaN
801.0,NaN,NaN
802.0,NaN,NaN
803.0,NaN,NaN
804.0,NaN,NaN
805.0,NaN,NaN
806.0,NaN,NaN
807.0,NaN,NaN
808.0,NaN,NaN
809.0,NaN,NaN
810.0,NaN,NaN
811.0,NaN,NaN
812.0,NaN,NaN
813.0,NaN,NaN
814.0,NaN,NaN
815.0,NaN,NaN
816.0,NaN,NaN
817.0,NaN,NaN
818.0,NaN,NaN
819.0,NaN,NaN
820.0,NaN,NaN
821.0,NaN,NaN
822.0,NaN,NaN
823.0,NaN,NaN
824.0,NaN,NaN
825.0,NaN,NaN
826.0,NaN,NaN
827.0,NaN,NaN
828.0,NaN,NaN
829.0,NaN,NaN
830.0,NaN,NaN
831.0,NaN,NaN
832.0,NaN,NaN
833.0,NaN,NaN
834.0,NaN,NaN
835.0,NaN,NaN
836.0,NaN,NaN
837.0,NaN,NaN
838.0,NaN,NaN
839.0,NaN,NaN
840.0,NaN,NaN
841.0,NaN,NaN
842.0,NaN,NaN
843.0,NaN,NaN
844.0,NaN,NaN
845.0,NaN,NaN
846.0,NaN,NaN
847.0,NaN,NaN
848.0,NaN,NaN
849.0,NaN,NaN
850.0,NaN,NaN
851.0,NaN,NaN
852.0,NaN,NaN
853.0,NaN,NaN
854.0,NaN,NaN
855.0,NaN,NaN
856.0,NaN,NaN
857.0,NaN,NaN
858.0,NaN,NaN
859.0,NaN,NaN
860.0,NaN,NaN
861.0,NaN,NaN
862.0,NaN,NaN
863.0,NaN,NaN
864.0,NaN,NaN
865.0,NaN,NaN
866.0,NaN,NaN
867.0,NaN,NaN
868.0,NaN,NaN
869.0,NaN,NaN
870.0,NaN,NaN
871.0,NaN,NaN
872.0,NaN,NaN
873.0,NaN,NaN
874.0,NaN,NaN
875.0,NaN,NaN
876.0,NaN,NaN
877.0,NaN,NaN
878.0,NaN,NaN
879.0,NaN,NaN
880.0,NaN,NaN
881.0,NaN,NaN
882.0,NaN,NaN
883.0,NaN,NaN
884.0,NaN,NaN
885.0,NaN,NaN
886.0,NaN,NaN
887.0,NaN,NaN
888.0,NaN,NaN
889.0,NaN,NaN
890.0,NaN,NaN
891.0,NaN,NaN
892.0,NaN,NaN
893.0,NaN,NaN
894.0,NaN,NaN
895.0,NaN,NaN
896.0,NaN,NaN
897.0,NaN,NaN
898.0,NaN,NaN
899.0,NaN,NaN
900.0,NaN,NaN
901.0,NaN,NaN
902.0,NaN,NaN
903.0,NaN,NaN
904.0,NaN,NaN
905.0,NaN,NaN
906.0,NaN,NaN
907.0,NaN,NaN
908.0,NaN,NaN
909.0,NaN,NaN
910.0,NaN,NaN
911.0,NaN,NaN
912.0,NaN,NaN
913.0,NaN,NaN
914.0,NaN,NaN
915.0,NaN,NaN
916.0,NaN,NaN
917.0,NaN,NaN
918.0,NaN,NaN
919.0,NaN,NaN
920.0,NaN,NaN
921.0,NaN,NaN
922.0,NaN,NaN
923.0,NaN,NaN
924.0,NaN,NaN
925.0,NaN,NaN
926.0,NaN,NaN
927.0,NaN,NaN
928.0,NaN,NaN
929.0,NaN,NaN
930.0,NaN,NaN
931.0,NaN,NaN
932.0,NaN,NaN
933.0,NaN,NaN
934.0,NaN,NaN
935.0,NaN,NaN
936.0,NaN,NaN
937.0,NaN,NaN
938.0,NaN,NaN
939.0,NaN,NaN
940.0,NaN,NaN
941.0,NaN,NaN
942.0,NaN,NaN
943.0,NaN,NaN
944.0,NaN,NaN
945.0,NaN,NaN
946.0,NaN,NaN
947.0,NaN,NaN
948.0,NaN,NaN
949.0,NaN,NaN
950.0,NaN,NaN
951.0,NaN,NaN
952.0,NaN,NaN
953.0,NaN,NaN
954.0,NaN,NaN
955.0,NaN,NaN
956.0,NaN,NaN
957.0,NaN,NaN
958.0,NaN,NaN
959.0,NaN,NaN
960.0,NaN,NaN
961.0,NaN,NaN
962.0,NaN,NaN
963.0,NaN,NaN
964.0,NaN,NaN
965.0,NaN,NaN
966.0,NaN,NaN
967.0,NaN,NaN
968.0,NaN,NaN
969.0,NaN,NaN
970.0,NaN,NaN
971.0,NaN,NaN
972.0,NaN,NaN
973.0,NaN,NaN
974.0,NaN,NaN
975.0,NaN,NaN
976.0,NaN,NaN
977.0,NaN,NaN
978.0,NaN,NaN
979.0,NaN,NaN
980.0,NaN,NaN
981.0,NaN,NaN
982.0,NaN,NaN
983.0,NaN,NaN
984.0,NaN,NaN
985.0,NaN,NaN
986.0,NaN,NaN
987.0,NaN,NaN
988.0,NaN,NaN
989.0,NaN,NaN
990.0,NaN,NaN
991.0,NaN,NaN
992.0,NaN,NaN
993.0,NaN,NaN
994.0,NaN,NaN
995.0,NaN,NaN
996.0,NaN,NaN
997.0,NaN,NaN
998.0,NaN,NaN
999.0,NaN,NaN
1000.0,NaN,NaN


==> anc/data/regularized_slice_T0.csv <==
T,mu,sigma,Delta,p,s,n,e,cs2,m,Delta_gap,m2_pion,m2_sigma
0,100,92.37590082867264,1.3495840228921579e-7,5.463481903076172,-0.0,9.067685704554192e-12,-5.463481902169403,0.6646814097348677,300.2216776931861,6.073128103014711e-7,19035.26443644732,313722.748710038
0,101,92.37590082867264,1.3495840228921579e-7,5.463481903076172,-0.0,9.177658210579648e-12,-5.463481902149228,0.6595967103556603,300.2216776931861,6.073128103014711e-7,19035.26443644732,313722.748710038
0,102,92.37590104290146,1.682843678285979e-8,5.463478088378906,-0.0,1.4441860399489783e-13,-5.463478088364176,0.6545111037204329,300.22167838942977,7.572796552286905e-8,19035.265119856627,313722.7498002821
0,103,92.37590082867264,1.3495840228921579e-7,5.463481903076172,-0.0,9.39957144596864e-12,-5.463481902108016,0.6494253264343374,300.2216776931861,6.073128103014711e-7,19035.26443644732,313722.748710038
0,104,92.37590082867264,1.3495840228921579e-7,5.463481903076172,-0.0,9.511533802701628e-12,-5.463481902086972,0.6443401067299325,300.2216776931861,6.073128103014711e-7,19035.26443644732,313722.748710038
0,105,92.37590082867264,1.3495840228921579e-7,5.463481903076172,-0.0,9.624181347565323e-12,-5.463481902065633,0.6392561546309288,300.2216776931861,6.073128103014711e-7,19035.26443644732,313722.748710038
0,106,92.37590082867264,1.3495840228921579e-7,5.463481903076172,-0.0,9.737525315977413e-12,-5.463481902043994,0.6341741668871885,300.2216776931861,6.073128103014711e-7,19035.26443644732,313722.748710038
0,107,92.37590090115533,4.10744300817427e-7,5.463481903076172,-0.0,9.125338784470157e-11,-5.46348189331206,0.6290948263639706,300.22167792875484,1.8483493536784214e-6,19035.264667673604,313722.74907891377
0,108,92.37590082867264,1.3495840228921579e-7,5.463481903076172,-0.0,9.966348349206069e-12,-5.463481901999806,0.6240188003298299,300.2216776931861,6.073128103014711e-7,19035.26443644732,313722.748710038
0,109,92.37590082867264,1.3495840228921579e-7,5.463481903076172,-0.0,1.0081850781703319e-11,-5.46348190197725,0.6189467439902351,300.2216776931861,6.073128103014711e-7,19035.26443644732,313722.748710038
0,110,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,2.6526623307268523e-9,-5.46347779658605,0.6138792965652127,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355066
0,111,92.37590273268651,2.2754336429970765e-6,5.463481903076172,-0.0,2.9322555002729433e-9,-5.463481577595811,0.6088170949931786,300.2216838812312,1.0239451393486843e-5,19035.270510423885,313722.75839986355
0,112,92.37590008910274,9.808323734712887e-7,5.463478088378906,-0.0,5.510529837072004e-10,-5.463478026660972,0.6037607176718508,300.2216752895839,4.413745680620799e-6,19035.262077152245,313722.74494625046
0,113,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,2.744565206046723e-9,-5.463477778243038,0.5987108023164943,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.748213551
0,114,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,2.775607633338504e-9,-5.463477771959636,0.5936679135722185,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.7482135508
0,115,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,2.806859709960328e-9,-5.4634777655900395,0.5886326252232911,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.748213551
0,116,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,2.838324869231273e-9,-5.463477759133221,0.5836054941896699,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.7482135508
0,117,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,2.8700066026662763e-9,-5.463477752588134,0.5785870638536408,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.748213551
0,118,92.37590272904,2.266279617458991e-6,5.463481903076172,-0.0,3.145922116145637e-9,-5.463481531857362,0.573577874654381,300.22168386938,1.0198258278565459e-5,19035.270498791386,313722.758381306
0,119,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,2.9340340577617034e-9,-5.463477739228853,0.568578411766624,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.7482135508
0,120,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,2.966387066619404e-9,-5.463477732412458,0.5635892100884901,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.748213551
0,121,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,2.9989712271335027e-9,-5.463477725503388,0.5586107494959036,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.748213551
0,122,92.37590008910274,9.808323734712887e-7,5.463478088378906,-0.0,6.156388806350912e-10,-5.463478013270962,0.5536435039478194,300.2216752895839,4.413745680620799e-6,19035.262077152245,313722.74494625046
0,123,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.0648482905478813e-9,-5.463477711402566,0.548687948420988,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355066
0,124,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.0981490076254573e-9,-5.4634777042084295,0.543744524469282,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355066
0,125,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.1316965081943973e-9,-5.463477696916843,0.5388136749423177,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.7482135508
0,126,92.37590216093055,1.5248024979548486e-6,5.463481903076172,-0.0,1.553481481322459e-9,-5.463481707337505,0.5338958347222322,300.2216820230243,6.861611240796819e-6,19035.268686470463,313722.7554901076
0,127,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.1995482764012734e-9,-5.463477682036275,0.5289913949241304,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.7482135508
0,128,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.233860940955939e-9,-5.463477674444706,0.5241007818577219,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.7482135508
0,129,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.268437186757258e-9,-5.463477666750509,0.5192243783707416,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.748213551
0,130,92.37590008910274,9.808323734712887e-7,5.463474273681641,-0.0,6.707681729709524e-10,-5.463474186481778,0.5143625597980299,300.2216752895839,4.413745680620799e-6,19035.262077152245,313722.74494625046
0,131,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.3383980888956323e-9,-5.463477651048756,0.5095157043036138,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.7482135508
0,132,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.37379178772495e-9,-5.463477643038391,0.5046841569137556,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355066
0,133,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.4094671572182913e-9,-5.463477634919775,0.4998682658083596,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355066
0,134,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.4454289378129646e-9,-5.463477626691429,0.49506836442186436,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.748213551
0,135,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.4816819618624265e-9,-5.463477618351841,0.490284775222616,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135509
0,136,92.37590216093055,1.5248024979548486e-6,5.463481903076172,-0.0,1.726588465648548e-9,-5.46348166826014,0.48551781814622125,300.2216820230243,6.861611240796819e-6,19035.268686470463,313722.7554901076
0,137,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.555081544239447e-9,-5.463477601332735,0.4807677694375207,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355066
0,138,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.5922382495163788e-9,-5.463477592650028,0.4760349444749712,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.748213551
0,139,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.629706497505692e-9,-5.463477583849703,0.4713196152873103,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135509
0,140,92.37590206443409,2.166719135906984e-6,5.463481903076172,-0.0,3.634223597820283e-9,-5.463481394284869,0.4666220598792585,300.2216817094108,9.750236111581428e-6,19035.268378638128,313722.7549990219
0,141,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.705599052357537e-9,-5.4634775658894394,0.46194251500332684,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.7482135508
0,142,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.744034347639656e-9,-5.463477556726029,0.45728125460196184,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.748213551
0,143,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.782803168580061e-9,-5.463477547438053,0.4526385117104581,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135509
0,144,92.37590272904,2.266279617458991e-6,5.463481903076172,-0.0,4.143285496559083e-9,-5.46348130644306,0.4480145296520508,300.22168386938,1.0198258278565459e-5,19035.270498791386,313722.758381306
0,145,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.861364632818931e-9,-5.463477528481034,0.4434094949457343,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135509
0,146,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,3.90116920387552e-9,-5.463477518808203,0.4388236563542373,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355066
0,147,92.37590137380528,8.024718639309344e-7,5.463481903076172,-0.0,5.357224383567598e-10,-5.463481824324973,0.4342572100388028,300.2216794648672,3.6111233876892047e-6,19035.26617546961,313722.75148430344
0,148,92.37590008910274,9.808323734712887e-7,5.463478088378906,-0.0,8.085604821635061e-10,-5.463477968711955,0.42971033601188263,300.2216752895839,4.413745680620799e-6,19035.262077152245,313722.74494625046
0,149,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,4.022752520591366e-9,-5.46347748898878,0.4251832443288563,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355066
0,150,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,4.0640248979028255e-9,-5.463477478775172,0.42067609802526423,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355066
0,151,92.37590273268651,2.2754336429970765e-6,5.463481903076172,-0.0,4.486945392837655e-9,-5.463481225547418,0.4161890833705687,300.2216838812312,1.0239451393486843e-5,19035.270510424118,313722.7583998637
0,152,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,4.147726564716184e-9,-5.463477457924468,0.4117223261395755,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355066
0,153,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,4.190169704993571e-9,-5.4634774472829415,0.4072760170733041,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355066
0,154,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,4.2330172077856864e-9,-5.463477436494256,0.40285029061748956,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355066
0,155,92.37590137380528,8.024718639309344e-7,5.463481903076172,-0.0,5.812496133838599e-10,-5.463481812982482,0.39844528973611165,300.2216794648672,3.6111233876892047e-6,19035.26617546961,313722.7514843034
0,156,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,4.319954740677127e-9,-5.463477414465967,0.39406113426349265,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355066
0,157,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,4.364059910306981e-9,-5.463477403221501,0.3896979604062501,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355066
0,158,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,4.4085997318097265e-9,-5.463477391820149,0.38535588156616807,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135508
0,159,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,4.453582218107028e-9,-5.4634773802593335,0.38103500816997854,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135508
0,160,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,4.4990155693423235e-9,-5.463477368536415,0.3767354438943653,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135508
0,161,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,4.5449081787429265e-9,-5.463477356648689,0.3724572858233477,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135508
0,162,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,4.591268638707656e-9,-5.463477344593387,0.3682006246041094,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135508
0,163,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,4.638105747130442e-9,-5.4634773323676695,0.3639655446012281,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355066
0,164,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,4.685428513970894e-9,-5.46347731996863,0.3597521240492651,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135508
0,165,92.37590137380528,8.024718639309344e-7,5.463481903076172,-0.0,6.433628820773372e-10,-5.463481796921297,0.3555604392015115,300.2216794648672,3.6111233876892047e-6,19035.26617546961,313722.7514843034
0,166,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,4.781568164317239e-9,-5.463477294638591,0.3513905444900301,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135508
0,167,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,4.8304041908998675e-9,-5.463477281701406,0.3472425126514465,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355054
0,168,92.37590216093055,1.5248024979548486e-6,5.463481903076172,-0.0,2.3947671832779214e-9,-5.463481500755285,0.34311640381764374,300.2216820230243,6.861611240796819e-6,19035.268686470696,313722.75549010775
0,169,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,4.929658301311419e-9,-5.463477255266653,0.33901224103224836,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355054
0,170,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,4.980096999190096e-9,-5.4634772417624164,0.3349300956280877,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355054
0,171,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,5.0310909724994075e-9,-5.46347722806235,0.33086999813429285,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135508
0,172,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,5.082651198041511e-9,-5.4634772141629,0.32683198303133837,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355054
0,173,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,5.134788937076251e-9,-5.46347720006042,0.32281607996432576,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355054
0,174,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,5.18751574511881e-9,-5.463477185751167,0.3188223138777306,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135508
0,175,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,5.240843482154538e-9,-5.463477171231297,0.31485070514829017,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135508
0,176,92.3759020683622,2.165624102492079e-6,5.4634857177734375,-0.0,5.241453067351647e-9,-5.463484795277697,0.3109012781086012,300.22168172217715,9.745308461214356e-6,19035.26839116942,313722.7550190128
0,177,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,5.3493507698787885e-9,-5.46347714154382,0.306974019213423,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355054
0,178,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,5.404555661098371e-9,-5.463477126367999,0.30306896109270187,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135508
0,179,92.37590216093055,1.5248024979548486e-6,5.463481903076172,-0.0,2.6797229160002675e-9,-5.46348142340577,0.29918610773396437,300.2216820230243,6.861611240796819e-6,19035.268686470696,313722.75549010775
0,180,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,5.516933896559543e-9,-5.463477095330805,0.2953254316554606,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135508
0,181,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,5.574134720064581e-9,-5.463477079460522,0.2914869554619933,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355054
0,182,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,5.632028973754005e-9,-5.463477063349633,0.2876706621382184,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355054
0,183,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,5.690631378843091e-9,-5.463477046993364,0.28387654008008734,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355054
0,184,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,5.749957075709478e-9,-5.463477030386804,0.28010457422851043,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355054
0,185,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,5.810021639696337e-9,-5.463477013524903,0.2763547461839036,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135508
0,186,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,5.870841097654646e-9,-5.463476996402462,0.27262703431897456,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355054
0,187,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,5.9324319452660794e-9,-5.463476979014133,0.26892141388977003,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135508
0,188,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,5.9948111651908e-9,-5.463476961354408,0.2652378571450065,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355054
0,189,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,6.057996246087333e-9,-5.463476943417616,0.26157633343371023,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355054
0,190,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,6.122005202554884e-9,-5.463476925197917,0.2579368093111924,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355054
0,191,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,6.186856596051859e-9,-5.463476906689296,0.2543192486433886,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355054
0,192,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,6.252569556848016e-9,-5.463476887885552,0.25072361270959187,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355054
0,193,92.37590216093055,1.5248024979548486e-6,5.463481903076172,-0.0,3.1011592980805847e-9,-5.4634813045524275,0.247149869267179,300.2216820230243,6.861611240796819e-6,19035.268686470696,313722.75549010775
0,194,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,6.386659684917146e-9,-5.463476849366927,0.24359794783339422,300.2216773761232,9.794761616501113e-6,19035.264125229354,313722.7482135508
0,195,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,6.455078170084101e-9,-5.463476829638663,0.24006782941913188,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355054
0,196,92.37590073111483,2.176613692555803e-6,5.463478088378906,-0.0,6.524440910521606e-9,-5.463476809588488,0.2365594569899115,300.2216773761232,9.794761616501113e-6,19035.26412522912,313722.74821355054
0,197,92.37590261438172,3.4011016598576214e-6,5.463474273681641,-0.0,1.610186437528904e-8,-5.463471101614359,0.2330727921559605,300.2216834967406,1.5304957469359295e-5,19035.27013302132,313722.7577977913
0,198,92.37590261438172,3.4011016598576214e-6,5.463474273681641,-0.0,1.6275997658395195e-8,-5.463471051034104,0.22960775918564513,300.2216834967406,1.5304957469359295e-5,19035.270133021088,313722.75779779104
0,199,92.37590261438172,3.4011016598576214e-6,5.463474273681641,-0.0,1.645260550780119e-8,-5.463470999613144,0.22616431578569143,300.2216834967406,1.5304957469359295e-5,19035.270133021088,313722.75779779104
0,200,92.37590261438172,3.4011016598576214e-6,5.463474273681641,-0.0,1.663174802977214e-8,-5.463470947332035,0.2227424060592265,300.2216834967406,1.5304957469359295e-5,19035.270133021088,313722.75779779104
0,201,92.37590261438172,3.4011016598576214e-6,5.463474273681641,-0.0,1.6813487343924777e-8,-5.463470894170684,0.21934197238087533,300.2216834967406,1.5304957469359295e-5,19035.270133021088,313722.757797791
0,202,92.37590261438172,3.4011016598576214e-6,5.463474273681641,-0.0,1.6997887672334885e-8,-5.4634708401083305,0.2159629554854651,300.2216834967406,1.5304957469359295e-5,19035.270133021088,313722.757797791
0,203,92.37590261438172,3.4011016598576214e-6,5.463474273681641,-0.0,1.7185015433554968e-8,-5.463470785123508,0.21260529455556804,300.2216834967406,1.5304957469359295e-5,19035.27013302132,313722.7577977912
0,204,92.37590261438172,3.4011016598576214e-6,5.463474273681641,-0.0,1.737493934186738e-8,-5.4634707291940146,0.20926892730793414,300.2216834967406,1.5304957469359295e-5,19035.270133021088,313722.757797791
0,205,92.37590092106223,1.7729606642395005e-7,5.463481903076172,-0.0,4.773914673638654e-11,-5.4634818932896465,0.20595377956530678,300.2216779934522,7.978322989077752e-7,19035.264731178326,313722.74918022304
0,206,92.37590092106223,1.7729606642395005e-7,5.463481903076172,-0.0,4.827103568513495e-11,-5.463481893132339,0.2026598074065177,300.2216779934522,7.978322989077752e-7,19035.264731178326,313722.74918022304
0,207,92.37590193809902,1.2051041765637678e-6,5.463481903076172,-0.0,2.2551206206413138e-9,-5.463481436266203,0.1993869404351291,300.2216812988218,5.422968794536955e-6,19035.2679756178,313722.754356083
0,208,92.37590092106223,1.7729606642395005e-7,5.463481903076172,-0.0,4.935962494137603e-11,-5.46348189280937,0.19613509244689814,300.2216779934522,7.978322989077752e-7,19035.264731178326,313722.74918022304
0,209,92.37590092106223,1.7729606642395005e-7,5.463481903076172,-0.0,4.9916762479762906e-11,-5.463481892643569,0.19290421399269547,300.2216779934522,7.978322989077752e-7,19035.264731178326,313722.74918022304
0,210,92.37590146831839,1.1447817711644011e-6,5.463481903076172,-0.0,2.104700742076568e-9,-5.463481461089016,0.18969423283159909,300.22167977203475,5.151517970239805e-6,19035.266476975197,313722.7519652956
0,211,92.37590146831839,1.1447817711644011e-6,5.463481903076172,-0.0,2.128677949393104e-9,-5.463481453925125,0.1865050719980254,300.22167977203475,5.151517970239805e-6,19035.266476975197,313722.7519652956
0,212,92.37590146831839,1.1447817711644011e-6,5.463481903076172,-0.0,2.1530451651138457e-9,-5.463481446630597,0.18333666386133793,300.22167977203475,5.151517970239805e-6,19035.266476975197,313722.7519652956
0,213,92.37590146831839,1.1447817711644011e-6,5.463481903076172,-0.0,2.1778131412621414e-9,-5.463481439201972,0.18018893668041613,300.22167977203475,5.151517970239805e-6,19035.266476975197,313722.7519652956
0,214,92.37590146831839,1.1447817711644011e-6,5.463481903076172,-0.0,2.2029930455535864e-9,-5.46348143163566,0.1770618180644829,300.22167977203475,5.151517970239805e-6,19035.266476975197,313722.7519652956
0,215,92.37590146831839,1.1447817711644011e-6,5.463481903076172,-0.0,2.228596482636292e-9,-5.463481423927928,0.1739552350513781,300.22167977203475,5.151517970239805e-6,19035.266476975197,313722.7519652956
0,216,92.37590153426854,1.181616534787253e-6,5.463481903076172,-0.0,2.4020611089599214e-9,-5.463481384230972,0.17086911458920756,300.22167998637275,5.3172744065426385e-6,19035.26668736198,313722.75230092596
0,217,92.37590153426854,1.181616534787253e-6,5.463481903076172,-0.0,2.4302802252890856e-9,-5.463481375705363,0.16780338199878103,300.22167998637275,5.3172744065426385e-6,19035.26668736198,313722.75230092596
0,218,92.3759014683207,1.1447856100405963e-6,5.4634857177734375,-0.0,2.3080865555562414e-9,-5.463485214610569,0.1647579630727418,300.2216797720423,5.151535245182683e-6,19035.266476982633,313722.7519653073
0,219,92.37590356528474,2.3092549823840266e-6,5.463481903076172,-0.0,9.503359228325663e-9,-5.463479821840501,0.16173279692188022,300.22168658717544,1.039164742072812e-5,19035.273166487867,313722.76263708627
0,220,92.37590391232425,2.3010736770722456e-6,5.463478088378906,-0.0,9.548914679824857e-9,-5.463475987617676,0.15872778503063067,300.2216877150538,1.0354831546825105e-5,19035.274273575138,313722.7644032247
0,221,92.3759029827643,3.085268942821019e-6,5.463478088378906,-0.0,1.7372788101724185e-8,-5.4634742489927355,0.1557428555683094,300.221684693984,1.3883710242694585e-5,19035.271308195166,313722.7596725478
0,222,92.37590585558377,7.361791409252594e-7,5.463478088378906,-0.0,1.0010892015265052e-9,-5.4634778661371035,0.15277796457652001,300.22169403064726,3.3128061341636674e-6,19035.280472748553,313722.77429277793
0,223,92.37590585558377,7.361791409252594e-7,5.463478088378906,-0.0,1.0132763720402695e-9,-5.463477862418276,0.14983299681286844,300.22169403064726,3.3128061341636674e-6,19035.280472748553,313722.77429277793
0,224,92.37590292542846,9.421139536915389e-7,5.463481903076172,-0.0,1.6797968679459021e-9,-5.463481526801673,0.14690787742249456,300.2216845076425,4.2395127916119256e-6,19035.271125287996,313722.7593807575
0,225,92.37590585558377,7.361791409252594e-7,5.463478088378906,-0.0,1.0383426583809863e-9,-5.463477854751808,0.14400258510825095,300.22169403064726,3.3128061341636674e-6,19035.280472748553,313722.77429277793
0,226,92.37590585558377,7.361791409252594e-7,5.463478088378906,-0.0,1.051236574142975e-9,-5.463477850799441,0.1411169926796374,300.22169403064726,3.3128061341636674e-6,19035.280472748553,313722.7742927779
0,227,92.37590285059224,1.180167006138459e-6,5.463481903076172,-0.0,2.7353773776939636e-9,-5.463481282145507,0.13825102606180528,300.22168426442477,5.310751527623066e-6,19035.270886553615,313722.7589999041
0,228,92.37590585558377,7.361791409252594e-7,5.463478088378906,-0.0,1.0777855136999895e-9,-5.463477842643809,0.13540466612861,300.22169403064726,3.3128061341636674e-6,19035.280472748553,313722.77429277793
0,229,92.37589984809782,1.5874240330819319e-6,5.463478088378906,-0.0,5.074880076328513e-9,-5.463476926231369,0.1325777500705212,300.2216745063179,7.143408148868694e-6,19035.26130832501,313722.74371973827
0,230,92.37589984809782,1.5874240330819319e-6,5.463478088378906,-0.0,5.139737492522989e-9,-5.463476906239283,0.12977029578075813,300.2216745063179,7.143408148868694e-6,19035.26130832501,313722.7437197382
0,231,92.3758991853084,4.831966065001003e-7,5.463481903076172,-0.0,4.823473803528449e-10,-5.463481791653927,0.12698219191022897,300.2216723522523,2.1743847292504514e-6,19035.259193966413,313722.74034669873
0,232,92.37590263959083,5.989186583071662e-7,5.463481903076172,-0.0,7.506686246025414e-10,-5.463481728921051,0.1242133963120385,300.2216835786702,2.695133962382248e-6,19035.270213440108,313722.75792608503
0,233,92.3758991853084,4.831966065001003e-7,5.463481903076172,-0.0,4.950004042921175e-10,-5.4634817877410775,0.12146377372396333,300.2216723522523,2.1743847292504514e-6,19035.259193966413,313722.74034669873
0,234,92.37590286593039,9.20382266108091e-7,5.463478088378906,-0.0,1.8196405360160974e-9,-5.463477662583021,0.11873333883219671,300.2216843142738,4.1417201974864095e-6,19035.270935483837,313722.75907796255
0,235,92.37590058626446,2.0961826172665497e-6,5.463478088378906,-0.0,9.564151749673487e-9,-5.463475840803245,0.11602194638473634,300.2216769053595,9.432821777699473e-6,19035.263663143545,313722.747476384
0,236,92.37590058626446,2.0961826172665497e-6,5.463478088378906,-0.0,9.692478258283772e-9,-5.463475800954037,0.11332957872838335,300.2216769053595,9.432821777699473e-6,19035.263663143545,313722.747476384
0,237,92.37590058626446,2.0961826172665497e-6,5.463478088378906,-0.0,9.823679151075276e-9,-5.463475760166947,0.11065615720368757,300.2216769053595,9.432821777699473e-6,19035.263663143545,313722.747476384
0,238,92.37590058626446,2.0961826172665497e-6,5.463478088378906,-0.0,9.95786402846812e-9,-5.463475718407268,0.1080016180331246,300.2216769053595,9.432821777699473e-6,19035.263663143545,313722.7474763839
0,239,92.37590397206726,1.7190815981817793e-6,5.463481903076172,-0.0,6.789650432132941e-9,-5.463480280349718,0.10536591874735725,300.2216879092186,7.735867191818007e-6,19035.27446416073,313722.7647072664
0,240,92.37590399688513,1.748919221575376e-6,5.463481903076172,-0.0,7.125196470655484e-9,-5.463480193029019,0.10274895914690703,300.22168798987667,7.870136497089193e-6,19035.274543332074,313722.76483356836
0,241,92.37590190743612,1.3571347867028297e-6,5.463481903076172,-0.0,4.350754954426409e-9,-5.463480854544228,0.10015068768852636,300.2216811991674,6.107106540162734e-6,19035.267877800463,313722.7542000345
0,242,92.37590190743612,1.3571347867028297e-6,5.463481903076172,-0.0,4.4125166888193845e-9,-5.463480835247133,0.0975710717823691,300.2216811991674,6.107106540162734e-6,19035.267877800463,313722.75420003437
0,243,92.37589902065518,1.6845815190609647e-6,5.463478088378906,-0.0,6.8961845344207516e-9,-5.463476412606064,0.09501002738453677,300.22167181712933,7.5806168357743415e-6,19035.258668707876,313722.73950875207
0,244,92.37589902065518,1.6845815190609647e-6,5.463478088378906,-0.0,6.996134795307438e-9,-5.463476381322017,0.09246753496883678,300.22167181712933,7.5806168357743415e-6,19035.258668707876,313722.739508752
0,245,92.37590233907162,1.5465680710721906e-6,5.463478088378906,-0.0,5.98313437578258e-9,-5.463476622510984,0.08994354611951465,300.22168260198276,6.9595563198248575e-6,19035.269254756753,313722.7563966951
0,246,92.37590233907162,1.5465680710721906e-6,5.463478088378906,-0.0,6.0717690471153645e-9,-5.463476594723721,0.08743797415747231,300.22168260198276,6.9595563198248575e-6,19035.269254756753,313722.7563966951
0,247,92.37590387954297,3.692824253232323e-6,5.463474273681641,-0.0,3.5136090462573983e-8,-5.463465595067296,0.08495080124404435,300.2216876085147,1.6617709139545456e-5,19035.274169000782,313722.76423639327
0,248,92.37590069436405,2.032823455947736e-6,5.463481903076172,-0.0,1.0808611328202276e-8,-5.463479222540562,0.08248194835362235,300.22167725668317,9.147705551764813e-6,19035.264007990907,313722.7480265194
0,249,92.37589859642665,1.9412055346788115e-6,5.463481903076172,-0.0,1.000751686797195e-8,-5.463479411204472,0.08003140856792472,300.22167043838664,8.735424906054652e-6,19035.257315380895,313722.7373497864
0,250,92.37590069436405,2.032823455947736e-6,5.463481903076172,-0.0,1.114491386415978e-8,-5.463479116847706,0.07759916226486543,300.22167725668317,9.147705551764813e-6,19035.264007990907,313722.74802651926
0,251,92.37590069436405,2.032823455947736e-6,5.463481903076172,-0.0,1.132023989051855e-8,-5.463479061695959,0.07518513957189461,300.22167725668317,9.147705551764813e-6,19035.264007990907,313722.7480265192
0,252,92.37590459343922,2.0918961123001174e-7,5.463478088378906,-0.0,1.2178776852682611e-10,-5.463478057688389,0.07278934387516243,300.22168992867745,9.413532505350529e-7,19035.276446393276,313722.76786952635
0,253,92.37590459343922,2.0918961123001174e-7,5.463478088378906,-0.0,1.237550462613394e-10,-5.46347805706888,0.07041170409782997,300.22168992867745,9.413532505350529e-7,19035.276446393276,313722.7678695263
0,254,92.37590459343922,2.0918961123001174e-7,5.463478088378906,-0.0,1.2578190283390484e-10,-5.4634780564303025,0.06805221919386714,300.22168992867745,9.413532505350529e-7,19035.276446393276,313722.76786952635
0,255,92.37590459343922,2.0918961123001174e-7,5.463478088378906,-0.0,1.2787146010242578e-10,-5.4634780557716836,0.06571087008767884,300.22168992867745,9.413532505350529e-7,19035.276446393276,313722.76786952635
0,256,92.37590302511705,2.1138222226391274e-6,5.463478088378906,-0.0,1.3276711752859777e-8,-5.463474689540697,0.06338763325184214,300.22168483163045,9.512200001876073e-6,19035.271443303962,313722.7598880871
0,257,92.37590171782139,2.4985438414170904e-6,5.463478088378906,-0.0,1.8866757813132103e-8,-5.463473239622148,0.06108250869426838,300.22168058291953,1.1243447286376906e-5,19035.267272912748,313722.7532350535
0,258,92.3759046788147,1.844573549708176e-6,5.463478088378906,-0.0,1.0461634757257287e-8,-5.463475389277139,0.05879551313896339,300.2216902061478,8.300580973686792e-6,19035.27671874908,313722.7683040144
0,259,92.3759046788147,1.844573549708176e-6,5.463478088378906,-0.0,1.0646430156309951e-8,-5.463475330953496,0.0565266060529427,300.2216902061478,8.300580973686792e-6,19035.27671874908,313722.7683040143
0,260,92.37590041883163,2.8389242437517807e-6,5.463481903076172,-0.0,2.5671438941871378e-8,-5.463475228502047,0.05427578540857531,300.2216763612028,1.2775159096883012e-5,19035.263129018247,313722.7466242896
0,261,92.37590041883163,2.8389242437517807e-6,5.463481903076172,-0.0,2.6140446557472502e-8,-5.46347508041962,0.05204310869061975,300.2216763612028,1.2775159096883012e-5,19035.263129018247,313722.7466242895
0,262,92.37590041883163,2.8389242437517807e-6,5.463481903076172,-0.0,2.66265510914983e-8,-5.463474926919786,0.049828568852416495,300.2216763612028,1.2775159096883012e-5,19035.263129018247,313722.7466242894
0,263,92.37590254364576,3.4507479350812116e-6,5.463478088378906,-0.0,4.00850200832905e-8,-5.463467546018625,0.047632200094277447,300.22168326684874,1.552836570786545e-5,19035.269907367972,313722.7574378006
0,264,92.37590211574235,2.094795826509289e-6,5.463478088378906,-0.0,1.5057115600366875e-8,-5.4634741133003875,0.04545400608175659,300.2216818761626,9.4265812192918e-6,19035.268542316655,313722.7552601362
0,265,92.37590235409056,3.95286631376411e-6,5.463474273681641,-0.0,5.466990607466027e-8,-5.463459786156531,0.043294040213610024,300.2216826507943,1.7787898411938496e-5,19035.269302669974,313722.75647312193
0,266,92.37589356438244,1.9721199860036973e-6,5.463466644287109,-0.0,1.3881260423679045e-8,-5.463462951871836,0.04115229327547106,300.2216540842429,8.874539937016638e-6,19035.241262704138,313722.71174091985
0,267,92.3759034091584,3.2803012855604005e-6,5.463481903076172,-0.0,3.919311753086703e-8,-5.463471438513791,0.039028963866589876,300.22168607976477,1.4761355785021802e-5,19035.272668431502,313722.76184252964
0,268,92.37589967989987,3.0015717297165116e-7,5.463481903076172,-0.0,3.350376794196285e-10,-5.463481813286074,0.03692393673867919,300.2216739596746,1.3507072783724302e-6,19035.26077175817,313722.7428637527
0,269,92.37590111179297,2.5077820221199595e-7,5.463478088378906,-0.0,2.388883699492244e-10,-5.463478024117935,0.03483737705356371,300.22167861332713,1.1285019099539818e-6,19035.265339626785,313722.7501508818
0,270,92.37590049221065,4.103680677153343e-6,5.463478088378906,-0.0,6.537332856540726e-8,-5.463460437580194,0.032769318763922334,300.2216765996846,1.8466563047190044e-5,19035.26336310491,313722.7469977195
0,271,92.37590311311413,6.747178237142879e-7,5.463481903076172,-0.0,1.8070456576868895e-9,-5.463481413366798,0.03071986937184796,300.22168511762095,3.0362302067142956e-6,19035.271724022296,313722.7603359193
0,272,92.37590311311413,6.747178237142879e-7,5.463481903076172,-0.0,1.8487997836822461e-9,-5.463481400202631,0.02868908438413362,300.22168511762095,3.0362302067142956e-6,19035.271724022296,313722.7603359192
0,273,92.37590318971647,2.727278103995721e-6,5.4634857177734375,-0.0,3.092376331098179e-8,-5.463477275586054,0.026677070384783143,300.2216853665785,1.2272751467980745e-5,19035.271968391746,313722.76072575536
0,274,92.37590128125012,4.720787624952402e-6,5.463478088378906,-0.0,9.491557135938918e-8,-5.4634520815123535,0.02468391385537265,300.2216791640629,2.124354431228581e-5,19035.26588021299,313722.7510132583
0,275,92.37589899971503,3.7887906229420007e-6,5.463474273681641,-0.0,6.267494130213399e-8,-5.463457038072782,0.02270972326744694,300.22167174907383,1.7049557803239002e-5,19035.258601908823,313722.73940217326
0,276,92.37589899971503,3.7887906229420007e-6,5.463474273681641,-0.0,6.430014313268928e-8,-5.463456526842136,0.020754612321576507,300.22167174907383,1.7049557803239002e-5,19035.258601908823,313722.73940217233
0,277,92.37590114102039,1.7105731430732928e-8,5.463481903076172,-0.0,1.3457789662154178e-12,-5.463481902703391,0.018818676206280242,300.2216787083163,7.697579143829817e-8,19035.265432864915,313722.7502996248
0,278,92.37589917776342,9.169940944963586e-7,5.463481903076172,-0.0,3.974629922537182e-9,-5.463480798129053,0.016901969387946095,300.2216723277311,4.126473425233614e-6,19035.259169897443,313722.74030830036
0,279,92.37590432168571,3.2918661055234706e-6,5.463481903076172,-0.0,5.269266077338115e-8,-5.463467201823816,0.015004616247026061,300.22168904547857,1.4813397474855618e-5,19035.275579476594,313722.7664865182
0,280,92.37590318196735,1.080984433473547e-6,5.463478088378906,-0.0,5.85163781007425e-9,-5.46347644992032,0.013126586435887051,300.2216853413939,4.864429950630962e-6,19035.271943670425,313722.7606863229
0,281,92.37590108668792,2.561773324840334e-6,5.463478088378906,-0.0,3.38852308886364e-8,-5.463468566629026,0.01126789557602529,300.22167853173573,1.1527979961781503e-5,19035.265259540338,313722.7500231097
0,282,92.37590295308127,8.14228117545373e-6,5.463474273681641,-0.0,3.534143808178642e-7,-5.46337461082625,0.009428482330488715,300.2216845975141,3.664026528954179e-5,19035.271213513308,313722.7595213928
0,283,92.37590481833308,3.3677617494866054e-6,5.463481903076172,-0.0,6.251361100670246e-8,-5.463464211724257,0.007608129142056171,300.2216906595825,1.5154927872689724e-5,19035.277163826842,313722.7690140286
0,284,92.37589877242047,1.1616702024232811e-6,5.463481903076172,-0.0,7.70318628574978e-9,-5.463479715371267,0.005806431205469691,300.22167101036655,5.227515910904765e-6,19035.25787681693,313722.73824544495
0,285,92.37590258876628,3.079771814980284e-6,5.463478088378906,-0.0,5.617681045204457e-8,-5.463462077987927,0.004022854783021887,300.2216834134904,1.3858973167411278e-5,19035.270051306852,313722.75766741304
0,286,92.37590177269169,1.9264461832707433e-5,5.463478088378906,-0.0,2.2853928319067955e-6,-5.462824466028981,0.0022563244979253556,300.22168076124797,8.669007824718344e-5,19035.267448020928,313722.7535135129
0,287,92.37590363073603,2.6598364198849068e-6,5.463481903076172,-0.0,4.5407545340518815e-8,-5.463468871110659,0.0005052798056289026,300.2216867998921,1.1969263889482081e-5,19035.27337528442,313722.76297016186
0,288,91.69473484906437,3.5058390610913186,26981.03504562378,-0.0,78326.01188361619,2.2530910387435835e7,0.0022663709790173266,298.0078882594592,15.776275774910934,19176.672188429515,287656.8804619098
0,289,90.55053888519878,5.814038050454841,169525.4846382141,-0.0,210830.090142292,6.0760370566484176e7,0.005051795172719858,294.289251376896,26.163171227046785,19418.992081967244,259012.57401920846
0,290,89.21687036886291,7.722663186218216,456180.00047302246,-0.0,365997.94409552607,1.0568322378722954e8,0.007204729817404926,289.9548286988045,34.75198433798197,19709.279839979677,232208.99426973122
0,291,29.29879300902452,27.180088629194405,1.79839729780159e7,-0.0,6.120568529582077e6,1.7631014691303685e9,0.1564757277722256,95.22107727932969,122.31039883137483,60016.126410743025,49602.68398555808
0,292,28.07309412196244,27.40694822502976,2.416985679660034e7,-0.0,6.249437454417428e6,1.8006658798932889e9,0.1728398995845144,91.23755589637793,123.33126701263392,62636.50303532068,52731.18902003357
0,293,26.98120552874337,27.614436382955613,3.0479773310264587e7,-0.0,6.369049030076864e6,1.8356515925022566e9,0.18781774263236165,87.68891796841595,124.26496372330026,65171.290666886634,55729.034784911375
0,294,25.996643612459344,27.80679477135162,3.690556889801788e7,-0.0,6.4814825364258485e6,1.8686502968111815e9,0.20156911630908303,84.48909174049287,125.13057647108229,67639.50254719319,58621.231881472675
0,295,25.10043158265017,27.98698261241787,4.34408386998291e7,-0.0,6.588204309847056e6,1.9000794327050524e9,0.21422474985962597,81.57640264361305,125.94142175588041,70054.57679424001,61426.1704882589
0,296,24.278438443295737,28.157161048990755,5.008043528784561e7,-0.0,6.690290236725174e6,1.930245474782806e9,0.22589520894704412,78.90492494071114,126.7072247204584,72426.41374213179,64157.865169600205
0,297,23.519807293092285,28.318959588827397,5.682014763405609e7,-0.0,6.788554627506695e6,1.9593805767354321e9,0.23667611116761378,76.43937370254993,127.43531814972329,74762.5369039718,66827.28998571874
0,298,22.81599152641784,28.473611861795444,6.365648170932007e7,-0.0,6.883626946778376e6,1.987664348430636e9,0.2466510495688749,74.15197246085798,128.1312533780795,77068.74489752234,69443.15562157647
0,299,22.160133716652098,28.622117598800877,7.058650505212402e7,-0.0,6.976007179767879e6,2.0152396416984718e9,0.2558941762290865,72.02043457911932,128.79952919460393,79349.6995792899,72012.60361850684
0,300,21.546610030919588,28.765257960435576,7.760773336671829e7,-0.0,7.066096908435244e6,2.0422213391638548e9,0.26447154066621303,70.02648260048866,129.4436608219601,81609.12483901254,74541.49464382646
0,301,20.970759850052623,28.903677364933255,8.471804572872543e7,-0.0,7.154224683097735e6,2.0687035838836927e9,0.2724422920213256,68.15496951267103,130.06654814219965,83850.08878397327,77034.74277953994
0,302,20.428672496979665,29.0379023730179,9.191561984876633e7,-0.0,7.24066174197031e6,2.094764226226267e9,0.27985946639908105,66.39318561518391,130.67056067858056,86075.12405423714,79496.48365660042
0,303,19.917008145660354,29.16836907324025,9.919888175927353e7,-0.0,7.32563535155241e6,2.1204686297611067e9,0.28677095212431825,64.73027647339615,131.2576608295811,88286.35358803028,81930.25380085412
0,304,19.432930680545677,29.29544384479937,1.0656646610054016e8,-0.0,7.4093363566836305e6,2.1458717863312836e9,0.2932196948249506,63.15702471177345,131.82949730159717,90485.56370688617,84339.06680469941
0,305,18.973972073772558,29.41944470729889,1.1401718434517288e8,-0.0,7.491928362700517e6,2.171020966278485e9,0.2992446908920647,61.66540923976081,132.387501182845,92674.2988170128,86725.56210868273
0,306,18.53799963044893,29.54063183588341,1.2154999906775665e8,-0.0,7.573550209028873e6,2.195956364895078e9,0.30488097926577556,60.24849879895902,132.93284326147534,94853.85530983425,89091.99694203498
0,307,18.123090599648542,29.659246678607417,1.2916400288641739e8,-0.0,7.654324897123842e6,2.220713740530602e9,0.3101608524175543,58.90004444885776,133.46661005373338,97025.40852561418,91440.43538360963
0,308,17.727613384322858,29.775472979157215,1.368584010630188e8,-0.0,7.7343551765265865e6,2.24532299330717e9,0.31511285976372155,57.61474349904929,133.98962840620746,99189.90668752044,93772.5804071716
0,309,17.350078151713777,29.889502244114524,1.4463249700215912e8,-0.0,7.813734650755646e6,2.2698115100813355e9,0.31976349354561523,56.38775399306978,134.50276009851535,101348.25967540653,96090.04718136028
0,310,16.989170832650835,30.001470325818516,1.5248568007184982e8,-0.0,7.892542578031228e6,2.2942025191178308e9,0.32413646234726484,55.214805206115216,135.00661646618332,103501.19530745209,98394.18753526386
0,311,16.643724928165852,30.11152131842649,1.604174153015175e8,-0.0,7.970850474492284e6,2.3185170822655826e9,0.3282534381004705,54.09210601653902,135.5018459329192,105649.40551537796,100686.25342723879
0,312,16.31266987884965,30.219760892536677,1.6842723461161804e8,-0.0,8.048720684868395e6,2.3427736190673213e9,0.3321341436195089,53.01617710626137,135.98892401641504,107793.46475328943,102967.33712089511
0,313,15.995059750141479,30.32630416686123,1.7651472930262756e8,-0.0,8.126209691767671e6,2.3669889042206535e9,0.3357965589011226,51.98394418795981,136.46836875087553,109933.923243332,105238.44922534809
0,314,15.690021869087477,30.43124152767256,1.8467954358757782e8,-0.0,8.203367447485495e6,2.391177834922868e9,0.33925710182841834,50.992571074534304,136.94058687452653,112071.25167767622,107500.48754221032
0,315,15.396754415364539,30.534654395816297,1.9292136899505997e8,-0.0,8.280238983117126e6,2.415353910686835e9,0.34253081615015896,50.03945184993475,137.40594478117333,114205.8758632014,109754.272473552
0,316,15.114556095688275,30.636619521490704,2.012399395027237e8,-0.0,8.356864199984777e6,2.439529147692466e9,0.34563128029298007,49.1223073109869,137.86478784670817,116338.17777950795,112000.53059419172
0,317,14.842758061012626,30.73720084192305,2.0963502728775787e8,-0.0,8.433279452081315e6,2.463714559022019e9,0.3485710559933118,48.23896369829104,138.3174037886537,118468.4993420134,114239.93473065327
0,318,14.580769438951634,30.836461627693623,2.181064390010872e8,-0.0,8.50951740085998e6,2.4879200944723864e9,0.35136154370043265,47.38750067659281,138.7640773246213,120597.1547797875,116473.09109040539
0,319,14.328038813331846,30.934455738603518,2.266540124882965e8,-0.0,8.58560762199168e6,2.512154818927049e9,0.3540132220278636,46.566126143328496,139.20505082371582,122724.42439322657,118700.55311175737
0,320,14.084037507071203,31.031229580416525,2.3527761389367676e8,-0.0,8.661577345588082e6,2.53642713669451e9,0.3565358044944338,45.77312189798141,139.64053311187436,124850.56376838502,120922.83926705048
0,321,13.848306076098922,31.12683281337383,2.4397713509399033e8,-0.0,8.737451161028547e6,2.5607446875961733e9,0.35893809322017606,45.0069947473215,140.07074766018223,126975.81264679939,123140.41690077161
0,322,13.620411801923028,31.221301949142976,2.5275249141757202e8,-0.0,8.81325105858112e6,2.5851143494455485e9,0.36122816587964895,44.26633835624984,140.4958587711434,129100.3743989825,125353.70361077842
0,323,13.399943305310511,31.314678567145496,2.6160361961076355e8,-0.0,8.888998021539798e6,2.609542741346591e9,0.36341356275566333,43.54981574225916,140.91605355215472,131224.45419933,127563.10900840326
0,324,13.186523989672612,31.406993590951885,2.705304760201645e8,-0.0,8.964710600838952e6,2.6340357586516557e9,0.3655011487060512,42.85620296643599,141.33147115928347,133348.22431055788,129768.99167488281
0,325,12.9798145613597,31.49827991850526,2.795330349632988e8,-0.0,9.040405888364447e6,2.6585988787551465e9,0.36749722484271,42.184397324419024,141.74225963327368,135471.848799568,131971.68321228895
0,326,12.779494068607825,31.588567776123245,2.8861128726470184e8,-0.0,9.116099723806381e6,2.683237222696178e9,0.36940763075328054,41.53335572297543,142.1485549925546,137595.47970853513,134171.4941316405
0,327,12.585240847451558,31.67788173871316,2.9776523893745804e8,-0.0,9.191806991494255e6,2.707955647281163e9,0.37123784370913315,40.902032754217565,142.55046782420922,139719.25656877604,136368.7229931431
0,328,12.39677835703588,31.766240874319077,3.069949099931717e8,-0.0,9.267540578430891e6,2.7327583997321606e9,0.3729927849273096,40.28952966036661,142.94808393443586,141843.2947558586,138563.62069208437
0,329,12.213849822183946,31.853679672669458,3.163003333654442e8,-0.0,9.343313578509513e6,2.7576498339641857e9,0.37467710599214044,39.69501192209782,143.34155852701255,143967.73270374522,140756.45202835204
0,330,12.036199738121725,31.94020919833728,3.256815539342308e8,-0.0,9.419136941070477e6,2.782633636619026e9,0.3762950504853106,39.11764914889561,143.73094139251776,146092.6622452975,142947.43367891546
0,331,11.863591513612313,32.025848359442506,3.351386276397972e8,-0.0,9.495021367437351e6,2.8077134449819665e9,0.3778505892475854,38.556672419240016,144.1163176174913,148218.18425526598,145136.78211504867
0,332,11.695808851610852,32.11062284420264,3.4467162067660904e8,-0.0,9.570977233951688e6,2.8328928209953513e9,0.37934742845681013,38.01137876773527,144.49780279891186,150344.40596424846,147324.7101579724
0,333,11.532656017250543,32.19454291780666,3.5428060875870895e8,-0.0,9.647013033513114e6,2.8581747314011583e9,0.3807888933722061,37.48113205606427,144.87544313012995,152471.39919358643,149511.38419756133
0,334,11.373921744033183,32.27762476389381,3.639656764490013e8,-0.0,9.723137745914087e6,2.8835623306863036e9,0.38217822518668654,36.96524566810784,145.24931143752215,154599.25009473306,151696.99308236517
0,335,11.219431303685987,32.35988536186033,3.7372691654600143e8,-0.0,9.799359325229896e6,2.909058457406014e9,0.38351834771180826,36.463151736979455,145.61948412837148,156728.03600757947,153881.6983925812
0,336,11.069014199380655,32.44133312743311,3.8356442952223206e8,-0.0,9.875684789975911e6,2.934665659909674e9,0.3848119605791557,35.97429614798713,145.985999073449,158857.81663913213,156065.64163532277
0,337,10.922508836754645,32.52198372663647,3.934783230091171e8,-0.0,9.952121258724667e6,2.9603865411810956e9,0.38606162737235944,35.498153719452596,146.3489267698641,160988.66216096692,158248.97059629782
0,338,10.77975510586835,32.60185003324004,4.0346871132392883e8,-0.0,1.0028675412666006e7,2.986223578157181e9,0.3872697535716341,35.03420409407214,146.7083251495802,163120.63650193124,160431.82587905714
0,339,10.640605316418657,32.68093877728337,4.135357150347023e8,-0.0,1.0105353048142461e7,3.012178968285592e9,0.38843853595662464,34.581967278360636,147.06422449777517,165253.78873887283,162614.32675706586
0,340,10.504924541965899,32.75926167566967,4.236794605595627e8,-0.0,1.0182159869616829e7,3.0382548951101594e9,0.38957003919526717,34.14100476138917,147.41667754051352,167388.1733099637,164796.59169891704
0,341,10.372581608805227,32.836831911465346,4.3390007979727936e8,-0.0,1.0259101443102103e7,3.0644535123005376e9,0.39066621647329597,33.71089022861699,147.76574360159407,169523.84574700124,166978.73839865738
0,342,10.243455071701423,32.91365305114098,4.4419770978619385e8,-0.0,1.0336182322934175e7,3.090776644657294e9,0.3917288320996579,33.291228983029626,148.1114387301344,171660.8415723025,169160.85938586635
0,343,10.117422980700848,32.98973793729492,4.545724923889961e8,-0.0,1.0413407575223947e7,3.1172263059128175e9,0.3927596141378117,32.88162468727776,148.45382071782714,173799.21249346487,171343.06383503258
0,344,9.994371337193346,33.06508614185023,4.6502457400104904e8,-0.0,1.0490781069249092e7,3.1438041138206387e9,0.39376010133337763,32.48170684587838,148.79288763832602,175938.98453504182,173525.43083496907
0,345,9.874203209814173,33.13971233942634,4.7555410528017807e8,-0.0,1.0568307248820206e7,3.1705118955627933e9,0.3947317852897781,32.091160431896064,149.12870552741853,178080.20572857084,175708.0537244285
0,346,9.756804396026894,33.21362440513487,4.861612408961334e8,-0.0,1.0645990322114324e7,3.197351410555423e9,0.3956760997839151,31.709614287087405,149.46130982310692,180222.91589506323,177891.02553136824
0,347,9.642084102017584,33.286823803462234,4.968461392979965e8,-0.0,1.0723833504060881e7,3.2243240866111293e9,0.39659429931568163,31.336773331557147,149.79070711558006,182367.13790562988,180074.41088083998
0,348,9.529957227298773,33.359321926905096,5.076089624981537e8,-0.0,1.0801840476179494e7,3.25143152321231e9,0.3974876150830282,30.972360988721015,150.11694867107292,184512.91006146162,182258.28739821163
0,349,9.420324802234717,33.43111872290944,5.184498758712578e8,-0.0,1.08800143324775e7,3.27867512616339e9,0.39835719599089814,30.61605560726283,150.44003425309248,186660.25416568783,184442.72227521543
0,350,9.31310596179853,33.502225750405216,5.2936904796723557e8,-0.0,1.0958358509128904e7,3.306056430227881e9,0.39920414627691087,30.267594375845224,150.76001587682347,188809.20713532006,186627.78954568776
0,351,9.208225485554522,33.572641689397855,5.403666503369446e8,-0.0,1.103687541060061e7,3.3335766187838697e9,0.4000294314972378,29.926732828052195,151.07688760229036,190959.78268344086,188813.53697240335
0,352,9.105593588593145,33.642374757814125,5.51442857369648e8,-0.0,1.1115568269029856e7,3.3612371733288617e9,0.40083406284625145,29.59317916292772,151.39068641016357,193112.01370701837,191000.03840628712
0,353,9.00515602003206,33.71142793415063,5.62597846141365e8,-0.0,1.1194439249796124e7,3.389039209036667e9,0.40161887930687123,29.266757065104198,151.7014257036778,195265.91590131426,193187.33386526434
0,354,8.906826707344747,33.779808445219096,5.738317962731705e8,-0.0,1.127349131643732e7,3.416984129745641e9,0.40238478864886396,28.947186798870426,152.00913800348593,197421.51912620408,195375.49220280608
0,355,8.810558243090458,33.8475195253209,5.851448897987823e8,-0.0,1.1352726412387786e7,3.445072986598882e9,0.4031325343825992,28.63431429004399,152.31383786394403,199578.83757709386,197564.54872711285
0,356,8.716264131415642,33.91456210987478,5.965373110406685e8,-0.0,1.1432146985342812e7,3.4733070157413726e9,0.4038629137188022,28.327858427100836,152.61552949443652,201737.8906267973,199754.5615836778
0,357,8.623896147554944,33.980944015499304,6.080092464940948e8,-0.0,1.1511755184514731e7,3.5016873543776646e9,0.40457662732511623,28.02766247955357,152.91424806974686,203898.69977763802,201945.57374450832
0,358,8.533380381607726,34.046663217852114,6.195608847184715e8,-0.0,1.159155294139531e7,3.5302150683010497e9,0.4052743558796568,27.73348624022511,153.20998448033453,206061.27654913603,204137.62946496488
0,359,8.444686966462804,34.11172932172572,6.311924162355232e8,-0.0,1.167154210699257e7,3.5588912001748095e9,0.40595670418791946,27.44523264100411,153.50278194776573,208225.64079525313,206330.76179245792
0,360,8.35773623042493,34.17614235206959,6.429040334337349e8,-0.0,1.1751724753869519e7,3.587716877959292e9,0.40662431924778936,27.162642748881023,153.79264058431315,210391.80833645104,208525.02172840724
0,361,8.272494409102002,34.23990395292313,6.546959304786911e8,-0.0,1.1832102225017188e7,3.616692972752514e9,0.40727772021418474,26.885606829581505,154.07956778815407,212559.7872041248,210720.43197023124
0,362,8.1889042482374,34.303016945176275,6.665683032288475e8,-0.0,1.1912676305914488e7,3.645820519512197e9,0.40791746398835244,26.61393880677155,154.36357625329325,214729.5924519336,212917.032663202
0,363,8.106917039839857,34.365486165829594,6.785213491563721e8,-0.0,1.1993448722495632e7,3.6751005371095424e9,0.408544074472708,26.347480379479535,154.64468774623316,216901.24016240612,215114.86115423933
0,364,8.02648213841774,34.42731261382028,6.905552672726631e8,-0.0,1.2074420963949353e7,3.7045339636049013e9,0.40915803775916976,26.086066949857653,154.92290676219125,219074.74089188286,217313.94994551147
0,365,7.947567551604893,34.488498702176734,7.026702580583534e8,-0.0,1.2155594266585944e7,3.7341216492455163e9,0.4097597861877392,25.829594542715903,155.1982441597953,221250.10319501313,219514.32136911873
0,366,7.870117386654746,34.54904913223624,7.14866523397358e8,-0.0,1.2236970370074745e7,3.7638646320499988e9,0.41034979678772165,25.577881506627925,155.47072109506308,223427.34415565568,221716.01669645187
0,367,7.794106420222534,34.608961570750125,7.271442665147057e8,-0.0,1.2318550063216433e7,3.793763606685725e9,0.41092842688039966,25.330845865723237,155.74032706837556,225606.4637134463,223919.04653816932
0,368,7.719472310324262,34.66824045901356,7.395036919180756e8,-0.0,1.2400335118470546e7,3.8238196316790853e9,0.4114961293862124,25.08828500855385,156.007082065561,227787.47982105348,226123.45563536827
0,369,7.646198541995736,34.726887426222525,7.519450053425369e8,-0.0,1.2482326374176392e7,3.854033426728552e9,0.41205323189171367,24.850145261486144,156.27099341800135,229970.39629692302,228329.25474371683
0,370,7.574243534977326,34.78490686293655,7.644684136984901e8,-0.0,1.2564525213082151e7,3.884405915141906e9,0.41260011306109484,24.616291488676307,156.5320808832145,232155.22627100625,230536.47474352334
0,371,7.503558956851963,34.84229276563429,7.770741250225258e8,-0.0,1.2646932498829905e7,3.914937832043369e9,0.41313709740720345,24.38656660976888,156.7903174453543,234341.9695011355,232745.1357073174
0,372,7.434133937657265,34.89905390843127,7.89762348431015e8,-0.0,1.272954934015814e7,3.9456300061078134e9,0.41366449754000567,24.16093529738611,157.0457425879407,236530.63868716278,234955.25500175907
0,373,7.365911873884409,34.9551926221004,8.025332940762215e8,-0.0,1.2812377168204712e7,3.976483389664136e9,0.4141826692183149,23.93921359012433,157.2983667994518,238721.24695903616,237166.86961531054
0,374,7.29888285111443,35.010702162609654,8.153871731049232e8,-0.0,1.289541615798465e7,4.0074984699813356e9,0.4146918226382909,23.721369266121897,157.54815973174345,240913.78508417532,239379.97425940758
0,375,7.2329892086111895,35.06559368885587,8.283241976191978e8,-0.0,1.29786682156879e7,4.038676383263765e9,0.4151923344272167,23.507214927986364,157.79517159985141,243108.278495953,241594.618649396
0,376,7.168226646031124,35.11986183100341,8.413445806393585e8,-0.0,1.3062133482484687e7,4.0700176087748837e9,0.41568439075865066,23.296736599601154,158.03937823951534,245304.71874258362,243810.7959326895
0,377,7.104555273319063,35.17351076064713,8.544485360688934e8,-0.0,1.3145813164427796e7,4.1015230269203854e9,0.41616828004401296,23.089804638286953,158.28079842291208,247503.11781261527,246028.53471370297
0,378,7.041959541487573,35.226542219063745,8.676362786612663e8,-0.0,1.3229707947966509e7,4.133193325670074e9,0.41664422596193346,22.886368509834615,158.51943998578685,249703.479253714,248247.84497217493
0,379,6.980384621385301,35.27895127617755,8.809080239885025e8,-0.0,1.331381873370505e7,4.1650292760857115e9,0.41711247886148795,22.68625001950223,158.755280742799,251905.80603560456,250468.7521423372
0,380,6.919830405124068,35.33074818077262,8.942639884113388e8,-0.0,1.3398146412485888e7,4.1970316483332987e9,0.41757325972821474,22.48944881665322,158.9883668134768,254110.10959682285,252691.26781951738
0,381,6.860270883630571,35.3819261658828,9.077043890511131e8,-0.0,1.3482691336617056e7,4.2292010101999855e9,0.4180267446596064,22.295880371799356,159.21866774647262,256316.38463197448,254915.39722770304
0,382,6.801671807215156,35.432489947457405,9.21229443762886e8,-0.0,1.3567454581722258e7,4.261538206455016e9,0.41847317062051836,22.105433373449255,159.4462047635583,258524.64233252205,257141.16558410076
0,383,6.744014255566477,35.48243845126086,9.348393711101799e8,-0.0,1.3652436680384938e7,4.2940438774772515e9,0.4189127142229143,21.91804633059105,159.67097303067388,260734.88334066863,259368.58117124386
0,384,6.687277126336404,35.531774910052384,9.485343903408394e8,-0.0,1.3737638412992302e7,4.326718760248204e9,0.41934556958456987,21.733650660593312,159.89298709523572,262947.1141344599,261597.6590520625
0,385,6.631432794312392,35.58049800779585,9.623147213642654e8,-0.0,1.3823060407860067e7,4.35956353566186e9,0.41977191301308636,21.552156581515273,160.11224103508135,265161.3368446544,263828.41245889716
0,386,6.5764683659613565,35.62860859743958,9.761805847296829e8,-0.0,1.3908703187269045e7,4.392578845556169e9,0.42019190207970375,21.37352218937441,160.3287386884781,267377.5533431094,266060.8484561802
0,387,6.5223576758497135,35.67610895676117,9.901322016056061e8,-0.0,1.3994567525233954e7,4.425765430659934e9,0.4206057157702842,21.19766244651157,160.54249030542525,269595.7698476942,268294.9837747997
0,388,6.4690813440058585,35.72299797309278,1.0041697937603073e9,-0.0,1.4080653920607876e7,4.459123927435549e9,0.4210135012174763,21.02451436801904,160.75349087891752,271815.9871461162,270530.82691242587
0,389,6.416622893313717,35.76927560251683,1.0182935835432358e9,-0.0,1.4166962880375952e7,4.49265497692301e9,0.42141540122061677,20.85402440326958,160.96174021132572,274038.20678359293,272768.38597259397
0,390,6.3649643958773785,35.81494427894132,1.0325037938674011e9,-0.0,1.425349504635129e7,4.526359274209601e9,0.4218115673317352,20.68613428660148,161.16724925523593,276262.4334613742,275007.6728131804
0,391,6.314078212467873,35.860002690907145,1.0468006481926231e9,-0.0,1.4340251003957927e7,4.560237494354926e9,0.42220214286651414,20.520754190520588,161.37001210908215,278488.66945830494,277248.7005955323
0,392,6.263960771678259,35.904450552725066,1.061184370509613e9,-0.0,1.4427231054008609e7,4.594290202661762e9,0.4225872372595168,20.35787250795434,161.5700274872628,280716.9135614388,279491.46953518176
0,393,6.214589156963653,35.948291301748554,1.0756551853248253e9,-0.0,1.4514435933047362e7,4.628518136362788e9,0.42296700018206634,20.19741476013187,161.7673108578685,282947.1725013118,281735.99542278424
0,394,6.165938436242237,35.99152440234299,1.0902133176460457e9,-0.0,1.4601866207169747e7,4.662921967978834e9,0.4233415613493047,20.039299917787268,161.96185981054344,285179.4489039609,283982.2906098205
0,395,6.118010506518413,36.0341483937285,1.1048589929687462e9,-0.0,1.4689522036106847e7,4.697502211293459e9,0.4237110062368224,19.883534146184843,162.15366777177826,287413.73924857576,286230.3508673825
0,396,6.070774813857755,36.07616591536667,1.1195924372630272e9,-0.0,1.477740419967898e7,4.732259625809849e9,0.4240754789709732,19.730018145037704,162.34274661915003,289650.0507502284,288480.19531589723
0,397,6.024222276684387,36.11757538709861,1.1344138769612236e9,-0.0,1.4865512992010161e7,4.76719478086681e9,0.42443507238400885,19.578722399224258,162.52908924194375,291888.3819404875,290731.8260040298
0,398,5.978333269070576,36.15837779981948,1.149323538946148e9,-0.0,1.4953848960073806e7,4.802308347163227e9,0.42478990136802136,19.42958312447937,162.71270009918769,294128.73613272177,292985.25383616023
0,399,5.933101860873295,36.19857131759081,1.1643216505398445e9,-0.0,1.5042412342271438e7,4.83760087402646e9,0.42514004758735463,19.28258104783821,162.89357092915864,296371.1111242777,295240.4789089384
0,400,5.888509652483158,36.23815731066042,1.17940843949292e9,-0.0,1.5131203679181186e7,4.873073032179555e9,0.42548561991952744,19.137656370570262,163.0717078979719,298615.51041947777,297497.5118208754
0,401,5.844541138605867,36.277135493383916,1.194584133974369e9,-0.0,1.5220223396264408e7,4.908725447927658e9,0.4258267131856876,18.994758700469067,163.24710972022763,300861.9352761728,299756.3597664314
0,402,5.801185751946337,36.315507355216766,1.2098489625619278e9,-0.0,1.5309471926871037e7,4.94455875204023e9,0.4261634211165099,18.853853693825595,163.41978309847545,303110.3877604291,302017.02888571867
0,403,5.758431199199599,36.35327382769026,1.2252031542328186e9,-0.0,1.5398949697691841e7,4.980573573936993e9,0.4264958345210963,18.714901397398698,163.58973222460617,305360.8696644128,304279.52568099287
0,404,5.716267856002229,36.39043185285544,1.2406469383550148e9,-0.0,1.5488656934641117e7,5.016770463239997e9,0.4268240213671733,18.577870532007246,163.7569433378495,307613.3785130046,306543.85132672713
0,405,5.674673295246052,36.426979540397426,1.2561805446788826e9,-0.0,1.5578594076349169e7,5.053150056242531e9,0.42714806744720585,18.44268820954967,163.92140793178842,309867.9154954521,308810.01544051635
0,406,5.633652539304579,36.462924687795805,1.271804203329197e9,-0.0,1.5668761599731755e7,5.089713006161896e9,0.42746806580036123,18.309370752739884,164.08316109508112,312124.48555065406,311078.02126123436
0,407,5.593176236042389,36.49825873463608,1.2875181447976189e9,-0.0,1.5759159756544515e7,5.126459876115999e9,0.42778407691640336,18.177822767137762,164.24216430586236,314383.08503208443,313347.8760142613
0,408,5.55324370867053,36.532986786850955,1.303322599935421e9,-0.0,1.5849788980364162e7,5.163391304053158e9,0.42809618472097294,18.048042053179223,164.3984405408293,316643.71741356456,315619.58354762744
0,409,5.513843687395708,36.567107709725846,1.3192177999466743e9,-0.0,1.5940649588053472e7,5.200507881567196e9,0.42840445671633226,17.919991984036052,164.55198469376631,318906.3824864138,317893.1478773267
0,410,5.474958892865581,36.600623052239214,1.335203976381668e9,-0.0,1.6031742069733845e7,5.2378102722092085e9,0.42870897630280774,17.793616401813136,164.70280373507646,321171.08347357844,320168.5786633801
0,411,5.436597465270047,36.633525161579215,1.351281361130703e9,-0.0,1.6123066262906486e7,5.275298872923863e9,0.4290097590156196,17.668941762127652,164.85086322710646,323437.8112496045,322445.8638045527
0,412,5.398722443140438,36.665820919932244,1.3674501864181404e9,-0.0,1.6214623093143085e7,5.31297452795681e9,0.4293069281501824,17.545847940206425,164.9961941396951,325706.57719206804,324725.02832291153
0,413,5.361344586547679,36.697506948986614,1.383710684796753e9,-0.0,1.6306412524544884e7,5.350837687840284e9,0.4296005112564329,17.424369906279956,165.13878127043978,327977.375381019,327006.06241393177
0,414,5.3244506363710205,36.72858648659847,1.4000630891423569e9,-0.0,1.6398435049334962e7,5.388889021282317e9,0.42989058755535675,17.304464568205816,165.27863918969314,330250.20964810584,329288.97484892444
0,415,5.288022931075908,36.75905352805924,1.416507632648693e9,-0.0,1.6490690886005934e7,5.42712908504377e9,0.4301772008311292,17.186074525996702,165.41574087626657,332525.07734833454,331573.769370323
0,416,5.252061002753281,36.78891038761093,1.4330445488225212e9,-0.0,1.6583180338990312e7,5.465558472197449e9,0.4304604101640993,17.069198258948163,165.5500967442492,334801.97932332894,333860.44709217636
0,417,5.216552074597864,36.81816052832172,1.449674071479e9,-0.0,1.6675903889655842e7,5.504177850507485e9,0.43074029032920486,16.95379424244306,165.68172237744773,337080.9193225122,336149.0164695686
0,418,5.1814883882377885,36.846800299211104,1.4663964347372742e9,-0.0,1.6768861719914954e7,5.542987764187177e9,0.43101688058986665,16.839837261772814,165.81060134644997,339361.8948751168,338439.47784607013
0,419,5.146861880813063,36.87482742378516,1.48321187301622e9,-0.0,1.6862054066087745e7,5.581988780674544e9,0.4312902250394622,16.727301112642454,165.93672340703324,341644.9047507575,340731.8329230805
0,420,5.112670527237172,36.9022422320298,1.5001206210305328e9,-0.0,1.6955481179334365e7,5.621181474289901e9,0.4315603714148942,16.61617921352081,166.06009004413409,343929.9485680056,343026.08213850966
0,421,5.078892955848364,36.9290448691623,1.5171229137868195e9,-0.0,1.704914352656076e7,5.660566510895261e9,0.4318273839582945,16.50640210650718,166.18070191123033,346217.0292120814,345322.2360213042
0,422,5.045536029527791,36.95523826906642,1.5342189865800438e9,-0.0,1.71430413289064e7,5.700144454218456e9,0.432091310019322,16.39799209596532,166.29857221079888,348506.14636959234,347620.29195541487
0,423,5.012581072492696,36.980815882903805,1.551409074990059e9,-0.0,1.7237174817056872e7,5.739915872624998e9,0.43235218212593785,16.29088848560126,166.41367147306713,350797.2980071227,349920.2544936233
0,424,4.9800236305374685,37.005780511399834,1.568693414878334e9,-0.0,1.7331544338406842e7,5.779881384606168e9,0.43261005571555,16.185076799246772,166.52601230129926,353090.4857730503,352222.12695081416
0,425,4.947861038667051,37.030132836353246,1.586072242384838e9,-0.0,1.7426150153056856e7,5.820041572664326e9,0.4328649752141393,16.080548375667917,166.6355977635896,355385.7095347916,354525.91022300365
0,426,4.916083998820781,37.053868160534094,1.6035457939250946e9,-0.0,1.7520992447274555e7,5.860396988613866e9,0.43311696901496244,15.977272996167539,166.74240672240342,357682.96710340277,356831.6054045011
0,427,4.88468293835548,37.076988222463385,1.6211143061873627e9,-0.0,1.761607159026182e7,5.900948262854435e9,0.43336609010908494,15.875219549655311,166.84644700108524,359982.2602799616,359139.2177186206
0,428,4.853652872886206,37.099494504153085,1.6387780161299706e9,-0.0,1.7711387886652198e7,5.94169599935717e9,0.43361238539235514,15.77437183688017,166.94772526868888,362283.58978949906,361448.74971217493
0,429,4.822989521103957,37.12138210592865,1.656537160978794e9,-0.0,1.7806941467916373e7,5.982640728757329e9,0.4338558755794747,15.674715943587861,167.04621947667894,364586.95269477123,363760.1999684698
0,430,4.792687252633504,37.14265361161161,1.6743919782248268e9,-0.0,1.790273267455699e7,6.023783071834679e9,0.4340966109054998,15.57623357105889,167.14194125225222,366892.350478088,366073.5720246223
0,431,4.762735986517718,37.16330560361109,1.6923427056219444e9,-0.0,1.799876174465395e7,6.065123606323909e9,0.43433462134182055,15.478891956182585,167.23487521624992,369199.78216182604,368388.8684111328
0,432,4.733127868087149,37.183341589087924,1.7103895811847153e9,-0.0,1.809502905799688e7,6.106662971869937e9,0.43456996076025456,15.382665571283235,167.32503715089567,371509.24994406675,370706.09411867836
0,433,4.703862704980853,37.20275498469925,1.7285328431863747e9,-0.0,1.8191534674120516e7,6.148401670707809e9,0.4348026373675185,15.287553791187772,167.41239743114662,373820.7497180783,373025.2451371766
0,434,4.674925965838323,37.22154838054295,1.746772730156849e9,-0.0,1.8288279022727065e7,6.1903403657066965e9,0.4350327055619343,15.193509388974551,167.49696771244328,376134.2843648254,375346.3293754443
0,435,4.6463212611116,37.23972212759892,1.7651094808810043e9,-0.0,1.8385262281306148e7,6.23247961148717e9,0.4352601956817764,15.100544098612701,167.57874957419511,378449.8525109352,377669.3443328217
0,436,4.618040372767623,37.25727361756887,1.783543334396824e9,-0.0,1.848248469225071e7,6.274819991424485e9,0.4354851358841034,15.008631211494773,167.65773127905993,380767.4534813692,379994.2921723531
0,437,4.590077124170942,37.27420175954548,1.8020745299938164e9,-0.0,1.857994651052347e7,6.317362095104939e9,0.43570755782768583,14.917750653555562,167.73390791795464,383087.0869990939,382321.1747700131
0,438,4.562430686381257,37.29050296100101,1.8207033072114906e9,-0.0,1.867764788820216e7,6.360106467821055e9,0.43592747914414365,14.827899730739084,167.80726332450456,385408.7509637733,384649.9903708476
0,439,4.535082033787351,37.306184011754475,1.8394299058378487e9,-0.0,1.8775589365616664e7,6.403053825667867e9,0.43614496960367205,14.739016609808889,167.87782805289513,387732.4503202172,386980.7503935573
0,440,4.508041988490728,37.32123708641835,1.8582545659080772e9,-0.0,1.8873770892054636e7,6.446204626595963e9,0.436360021034628,14.651136462594867,167.94556688888258,390058.1794139405,389313.4456141603
0,441,4.4813020507460894,37.33566529673641,1.877177527703186e9,-0.0,1.8972192823677063e7,6.489559507538398e9,0.43657268034597346,14.56423166492479,168.01049383531384,392385.9399417282,391648.08067328844
0,442,4.454853050595098,37.34946276020625,1.8961990317488403e9,-0.0,1.907085536758861e7,6.533119040725326e9,0.4367829610781084,14.478272414434068,168.07258242092814,394715.7305912111,393984.657325933
0,443,4.428687410261118,37.36263594913639,1.9153193188142204e9,-0.0,1.9169758916848015e7,6.576883881349451e9,0.43699092044897975,14.393234083348633,168.13186177111376,397047.55382836243,396323.1806628802
0,444,4.402809257409054,37.375177456347416,1.9345386299109154e9,-0.0,1.9268903520750448e7,6.620854533302283e9,0.43719655575639405,14.309130086579424,168.18829855356336,399381.40578913974,398663.6455004657
0,445,4.37720845324897,37.38708876168262,1.9538572062919655e9,-0.0,1.9368289517515767e7,6.665031629002551e9,0.4373999068756647,14.225927473059153,168.24189942757178,401717.28775235335,401006.0565351344
0,446,4.351880267336277,37.398366115062146,1.9732752894509163e9,-0.0,1.9467917113933194e7,6.709415743363289e9,0.43760099024586596,14.1436108688429,168.29264751777964,404055.1986534253,403350.414298711
0,447,4.326825488837828,37.40901163100574,1.9927931211209068e9,-0.0,1.9567786541662473e7,6.754007463002219e9,0.43779983931965194,14.062182838722942,168.34055233952583,406395.13808270125,405696.71823811583
0,448,4.302036499091408,37.41902438994302,2.0124109432739067e9,-0.0,1.966789807357467e7,6.798807393687545e9,0.43799648204083086,13.981618622047078,168.3856097547436,408737.10613811365,408044.97100341995
0,449,4.2775015298025885,37.42840037104204,2.0321289981199493e9,-0.0,1.9768251989525937e7,6.843816145177196e9,0.4381909376133001,13.901879971858413,168.42780166968916,411081.1029690321,410395.176583149
0,450,4.253229128415929,37.437139872973354,2.051947528106392e9,-0.0,1.9868848418273874e7,6.889034260116851e9,0.43838322652500283,13.822994667351768,168.4671294283801,413427.12644021143,412747.33018962835
0,451,4.22921114286489,37.44524260131395,2.0718667759173355e9,-0.0,1.996968764696276e7,6.934462352862868e9,0.4385733782213635,13.744936214310892,168.50359170591278,415775.1769165002,415101.4348951306
0,452,4.205438236801333,37.45270697831216,2.0918869844729729e9,-0.0,2.007076996031058e7,6.980101037587409e9,0.4387614178978102,13.667674269604333,168.5371814024047,418125.254706832,417457.4940602483
0,453,4.181912352498539,37.45952842143582,2.112008396929058e9,-0.0,2.0172095509217653e7,7.025950868746539e9,0.43894735238021,13.591215145620254,168.5678778964612,420477.35798587,419815.50529530866
0,454,4.1586304213104786,37.46571593229947,2.132231256676426e9,-0.0,2.027366460132835e7,7.072012472326646e9,0.4391312393861958,13.515548869259055,168.5957216953476,422831.4874233962,422175.4704052298
0,455,4.135584158634739,37.471253604037294,2.1525558073405075e9,-0.0,2.0375477407066412e7,7.118286412874709e9,0.4393130521442125,13.440648515562902,168.62064121816783,425187.6415812486,424537.3905418528
0,456,4.112775980735571,37.47614854949628,2.1729822927809296e9,-0.0,2.047753416510764e7,7.164773286508155e9,0.4394928375985953,13.366521937390607,168.64266847273325,427545.8200144128,426901.2646444943
0,457,4.090197608890001,37.48040086335408,2.1935109570911407e9,-0.0,2.0579835159367517e7,7.211473710739815e9,0.43967062449774136,13.293142228892505,168.66180388509335,429906.02299621556,429267.0956782882
0,458,4.0678436253394,37.48400414876665,2.214142044598091e9,-0.0,2.0682380615538303e7,7.258388277318452e9,0.43984641693852466,13.220491782353049,168.67801866944993,432268.25002193655,431634.8848709547
0,459,4.045714366698338,37.486957799626495,2.234875799861923e9,-0.0,2.0785170738588054e7,7.305517569149993e9,0.4400202353921817,13.148571691769597,168.69131009831924,434632.50015622575,434004.63126476156
0,460,4.023809930878368,37.48926711968254,2.255712467675724e9,-0.0,2.088820574862344e7,7.352862176691057e9,0.4401921205715856,13.077382275354697,168.70170203857143,436998.77245234046,436376.3340162952
0,461,4.00211829869533,37.49092031371865,2.276652293065296e9,-0.0,2.099148593255284e7,7.400422721841563e9,0.44036206152616525,13.006884470759823,168.70914141173392,439367.0676858977,438749.9976302567
0,462,3.9806442677944096,37.49192380028137,2.297695521288994e9,-0.0,2.109501146543674e7,7.448199775742782e9,0.44053009944987437,12.93709387033183,168.71365710126616,441737.3841061711,441125.61900668184
0,463,3.9593810499991227,37.49227119032331,2.318842397837528e9,-0.0,2.1198782607361358e7,7.496193949370781e9,0.44069623846921735,12.867988412497148,168.7152203564549,444109.7218955978,443503.20046671876
0,464,3.938325686671803,37.491962185657115,2.340093168433872e9,-0.0,2.1302799593281135e7,7.544405842848574e9,0.44086050103840846,12.79955848168336,168.71382983545703,446484.0805557979,445882.7425057389
0,465,3.9174760967460616,37.491001410367964,2.3614480790331573e9,-0.0,2.1407062638699297e7,7.592836047962016e9,0.4410229254600212,12.7317973144247,168.70950634665584,448860.45891749125,448264.24471048306
0,466,3.8968266353547527,37.48937798093655,2.382907375822605e9,-0.0,2.151157200960479e7,7.641485180653226e9,0.4411834995151453,12.664686564902947,168.70220091421447,451238.8576128689,450647.70944773074
0,467,3.8763776374134884,37.48709340265705,2.404471305221489e9,-0.0,2.161632790724536e7,7.690353827462094e9,0.44134224929518545,12.598227321593837,168.69192031195672,453619.27545620257,453033.13552754483
0,468,3.856126421493084,37.48414667585788,2.4261401138811226e9,-0.0,2.1721330561354753e7,7.739442588832901e9,0.4414991939828038,12.532410869852523,168.67866004136044,456001.71186428313,455420.52326403535
0,469,3.836068518310094,37.48053861089407,2.447914048684868e9,-0.0,2.1826580207501635e7,7.788752068633399e9,0.44165435958967053,12.467222684507805,168.66242374902333,458386.16617789574,457809.8734410852
0,470,3.816200275389499,37.47626091739213,2.4697933567481995e9,-0.0,2.1932077117075715e7,7.838282888277387e9,0.44180774121067035,12.402650895015872,168.6431741282646,460772.63910143444,460201.1878945408
0,471,3.7965183310133055,37.471320493066955,2.491778285418724e9,-0.0,2.2037821482338727e7,7.888035632762816e9,0.44195938410689406,12.338684575793243,168.6209422188013,463161.1287102379,462594.4658339743
0,472,3.7770237778916003,37.46570787057171,2.5138690822762756e9,-0.0,2.214381354650076e7,7.938010911672084e9,0.44210927671770295,12.275327278147701,168.5956854175727,465551.6353883375,464989.70734477066
0,473,3.7577129132494207,37.459426306844264,2.5360659951330338e9,-0.0,2.2250053518698994e7,7.988209319211591e9,0.44225745209705286,12.212566968060617,168.56741838079918,467944.15776340023,467386.9122684655
0,474,3.738584640098245,37.45246870077118,2.5583692720336494e9,-0.0,2.23565416608965e7,8.038631475231291e9,0.4424039076652301,12.150400080319296,168.5361091534703,470338.69636997255,469786.08151275583
0,475,3.7196305864839765,37.444839230418054,2.5807791612553787e9,-0.0,2.2463278207249597e7,8.089277987188179e9,0.4425486815760912,12.088799406072923,168.50177653688124,472735.2500884241,472187.2165452656
0,476,3.7008507740870606,37.436533619543866,2.6032959113082314e9,-0.0,2.257026338656625e7,8.140149460697305e9,0.44269177967507417,12.027765015782947,168.4644012879474,475133.8185975747,474590.31709173665
0,477,3.6822462171422226,37.42754945155659,2.6259197709351845e9,-0.0,2.2677497406063296e7,8.191246491757008e9,0.4428332133791001,11.967300205712224,168.42397253200465,477534.40102596465,476995.38205524074
0,478,3.663813987200302,37.41788552453832,2.648650989112358e9,-0.0,2.2784980494907282e7,8.242569687453322e9,0.4429730000229779,11.907395458400982,168.38048486042243,479936.9967119393,479402.4117163662
0,479,3.6455477339257873,37.40753861747787,2.671489815049225e9,-0.0,2.289271293627493e7,8.294119681426467e9,0.4431111520213508,11.848030135258808,168.33392377865042,482341.606138056,481811.4084784371
0,480,3.6274503154607474,37.39650598468616,2.694436498188896e9,-0.0,2.300069493012569e7,8.345897068271436e9,0.44324767862859965,11.78921352524743,168.2842769310877,484748.22835470806,484222.37062912784
0,481,3.609515166082744,37.384784777470784,2.717491288208275e9,-0.0,2.3108926762973614e7,8.397902484782034e9,0.44338259345689607,11.730924289768918,168.23153149861852,487156.8638713005,486635.30065409944
0,482,3.5917421153880555,37.372378528390605,2.7406544350184097e9,-0.0,2.3217408567560207e7,8.450136494545609e9,0.44351592726531747,11.67316187501118,168.1757033777577,489567.50971515896,489050.19573291857
0,483,3.574128155522437,37.3592808135209,2.7639261887647057e9,-0.0,2.3326140647540238e7,8.502599743997229e9,0.4436476802278275,11.61591650544792,168.11676366084404,491980.16714310576,491467.05803773896
0,484,3.5566729181632715,37.345489907237145,2.7873067998272514e9,-0.0,2.3435123216383185e7,8.555292836902211e9,0.4437778662645206,11.559186984030632,168.05470458256715,494394.835252258,493885.88684732746
0,485,3.539372999660559,37.331002486622936,2.810796518821106e9,-0.0,2.3544356541439854e7,8.608216403777224e9,0.4439064956358312,11.502962248896816,167.9895111898032,496811.51427517895,496306.6834369085
0,486,3.522224208765339,37.31581869364291,2.834395596596611e9,-0.0,2.3653840833632708e7,8.661371048548883e9,0.444033589885704,11.44722867848735,167.92118412139308,499230.20295007055,498729.447823152
0,487,3.505225799139228,37.29993625854249,2.8581042842397194e9,-0.0,2.3763576314519458e7,8.714757380931255e9,0.4441591611920619,11.391983847202491,167.8497131634412,501650.9005430144,501154.1795512667
0,488,3.488378654747698,37.28334967369966,2.881922833072338e9,-0.0,2.3873563259934776e7,8.768376037775833e9,0.44428321079107286,11.337230627930017,167.77507353164847,504073.6077699326,503580.8791413555
0,489,3.471681619437116,37.26605947479018,2.9058514946526756e9,-0.0,2.398380184189363e7,8.822227606033308e9,0.44440575991291664,11.282965263170627,167.6972676365558,506498.322595868,506009.54497779376
0,490,3.45512498326271,37.248061704408514,2.9298905207755814e9,-0.0,2.409429239579995e7,8.876312753166395e9,0.4445268195052148,11.229156195603807,167.61627766983833,508925.04647094465,508440.181306738
0,491,3.4387163593241605,37.22935478973339,2.954040163472954e9,-0.0,2.420503506077888e7,8.930632051369476e9,0.44464640007355133,11.175828167803521,167.53209655380027,511353.7771283638,510872.7837953468
0,492,3.4224476036317286,37.20993795558176,2.97830067501408e9,-0.0,2.4316030084637005e7,8.985186126627327e9,0.4447645217210904,11.122954711803118,167.44472080011792,513784.51395373675,513307.354191866
0,493,3.4063157909332626,37.18980515478156,3.0026723079060593e9,-0.0,2.4427277799097978e7,9.039975647049244e9,0.4448811857272945,11.070526320533103,167.354123196517,516217.2587080528,515743.8951181798
0,494,3.3903296353183014,37.16895474945531,3.027155314894146e9,-0.0,2.453877833616997e7,9.095001183173819e9,0.4449964020144103,11.018571314784479,167.2602963725489,518652.00897783844,518182.4018154611
0,495,3.374474885962364,37.14738545061728,3.0517499489622e9,-0.0,2.465053200362523e7,9.150263392832289e9,0.44511019165498134,10.967043379377683,167.16323452777775,521088.76521803654,520622.87876992114
0,496,3.3587522117310504,37.12509583597854,3.076456463333107e9,-0.0,2.4762538984590415e7,9.205762873023739e9,0.4452225686754531,10.915944688125913,167.06293126190343,523527.52577445784,523065.32420611364
0,497,3.3431701516973726,37.10207862732675,3.101275111469139e9,-0.0,2.487479956409909e7,9.261500271888107e9,0.4453335257685593,10.865302993016462,166.95935382297037,525968.2918765892,525509.7370521033
0,498,3.3277117415300728,37.07833584939995,3.1262061470724525e9,-0.0,2.4987313971215546e7,9.31747621059289e9,0.44544309519216335,10.815063159972736,166.85251132229976,528411.0619332339,527956.1204671685
0,499,3.3123867440399843,37.05386199908752,3.151249824085457e9,-0.0,2.5100082432926085e7,9.37369130994466e9,0.44555127466042127,10.76525691812995,166.74237899589386,530855.8358219634,530404.4717043645
0,500,3.297189996327062,37.028654686994955,3.1764063966913223e9,-0.0,2.521310520722105e7,9.430146206919203e9,0.44565807783487493,10.715867488062951,166.6289460914773,533302.6133032077,532854.7920071322
0,501,3.282118322727907,37.00271204231431,3.2016761193143654e9,-0.0,2.5326382516367175e7,9.48684152138559e9,0.4457635190985378,10.6668845488657,166.5122041904144,535751.3933980505,535307.0813298117
0,502,3.267171206853919,36.976029803748936,3.22705924662051e9,-0.0,2.543991463727733e7,9.54377790129271e9,0.4458676044640456,10.618306422275237,166.3921341168702,538202.1765552606,537761.3403185043
0,503,3.2523518306643835,36.94860690397694,3.252556033517803e9,-0.0,2.5553701711222213e7,9.600955927226969e9,0.44597034822023984,10.570143449659247,166.26873106789623,540654.9602036669,540217.565622114
0,504,3.2376518953979585,36.92043829903985,3.278166735156822e9,-0.0,2.5667744103710413e7,9.658376293113226e9,0.4460717572642126,10.522368660043366,166.14197234567933,543109.7464499954,542675.7616410177
0,505,3.22307206239469,36.89151993095848,3.3038916069311295e9,-0.0,2.578204207963895e7,9.716039643286541e9,0.446171837912685,10.474984202782743,166.01183968931315,545566.5354756902,545135.9284362181
0,506,3.2086109742938174,36.86185535409021,3.3297309044778137e9,-0.0,2.5896595637645837e7,9.77394648817098e9,0.4462706203297366,10.427985666454907,165.87834909340594,548025.3211358727,547598.0603203891
0,507,3.194264349774622,36.8314315073349,3.3556848836779137e9,-0.0,2.6011405410190426e7,9.832097659288631e9,0.4463680857013008,10.381359136767522,165.74144178300705,550486.1119327836,550062.1669531622
0,508,3.1800385266362126,36.800252563302436,3.3817538006569176e9,-0.0,2.612647130576747e7,9.890493622672956e9,0.4464642631281959,10.335125211567691,165.60113653486096,552948.8999852804,552528.2388684129
0,509,3.165926474225839,36.768310197929196,3.407937911785221e9,-0.0,2.6241793810564857e7,9.94913513779229e9,0.44655914934783847,10.289261041233976,165.45739589068137,555413.6902048399,554996.2828868176
0,510,3.1519291272954035,36.73560880155891,3.434237473678684e9,-0.0,2.6357372842803996e7,1.0008022676151354e10,0.4466527762392328,10.243769663710061,165.3102396070151,557880.474706389,557466.2909744099
0,511,3.1380415559245844,36.70213503041272,3.4606527431990585e9,-0.0,2.647320908231271e7,1.0067157097862738e10,0.4467451248099638,10.198635056754899,165.15960763685723,560349.2629429413,559938.2739006554
0,512,3.1242635507863827,36.66789413304001,3.487183977454521e9,-0.0,2.6589302407533016e7,1.0126538855202383e10,0.4468362300237837,10.153856540055743,165.00552359868004,562820.0460626038,562412.222964792
0,513,3.1105994388623137,36.63287846964106,3.5138314338001633e9,-0.0,2.670565319553051e7,1.0186168655506989e10,0.44692608667318967,10.10944817630252,164.84795311338476,565292.8269144304,564888.1399340684
0,514,3.097042328481626,36.597083863754406,3.540595369838482e9,-0.0,2.6822261766836885e7,1.0246047178315678e10,0.4470147042069172,10.065387567565285,164.68687738689482,567767.6065195843,567366.0276899172
0,515,3.0835894659085374,36.560507270180224,3.5674760434199295e9,-0.0,2.693912835862986e7,1.0306175061274448e10,0.4471020939526084,10.021665764202746,164.522282715811,570244.3841620833,569845.886291514
0,516,3.0702452477229816,36.52314717432783,3.5944737126433563e9,-0.0,2.7056253078339178e7,1.036655287577966e10,0.4471882692572274,9.97829705509969,164.35416228447525,572723.1564628778,572327.7112933485
0,517,3.0570026034837694,36.48499648325203,3.6215886358565903e9,-0.0,2.7173636376243405e7,1.0427181370661251e10,0.44727323116863704,9.93525846132225,164.18248417463414,575203.9273766361,574811.5085224456
0,518,3.043866901780254,36.44605351835544,3.648821071656906e9,-0.0,2.729127835572758e7,1.048806111660998e10,0.44735699242204097,9.892567430785826,164.00724083259948,577686.6934518868,577297.2732185228
0,519,3.0308286878878166,36.40631514819514,3.676171278891552e9,-0.0,2.7409179292374495e7,1.0549192773850811e10,0.44743956683233943,9.850193235635404,163.82841816687812,580171.4545483569,579785.0077272746
0,520,3.0178932806616756,36.36577560628625,3.7036395166582756e9,-0.0,2.7527339480526965e7,1.0610577013215748e10,0.44752095526376706,9.808153162150445,163.64599022828813,582658.2115407545,582274.7116155371
0,521,3.0050545977592336,36.32443196264102,3.731226044305855e9,-0.0,2.7645759156570893e7,1.067221447626758e10,0.44760117111844916,9.766427442717509,163.4599438318846,585146.9635180973,584766.3855842644
0,522,2.992321588407438,36.28228131666441,3.7589311214345665e9,-0.0,2.7764438438126605e7,1.073410574326752e10,0.44768022275915115,9.725045162324173,163.27026592498984,587637.7074724853,587260.0244258153
0,523,2.979679607676603,36.23931794295224,3.7867550078967934e9,-0.0,2.788337775991164e7,1.0796251560536995e10,0.44775811850596203,9.683958724948958,163.0769307432851,590130.4466327027,589755.6351264636
0,524,2.9671380017995603,36.195536134151794,3.8146979637974777e9,-0.0,2.8002577383569885e7,1.0858652585193142e10,0.44783485860029654,9.643198505848572,162.87991260368307,592625.1812252328,592253.2156093045
0,525,2.954690810293732,36.15093458736778,3.842760249494667e9,-0.0,2.8122037439832088e7,1.092130940641718e10,0.44791046164085246,9.60274513345463,162.679205643155,595121.9079409312,594752.7641371613
0,526,2.9423360292077607,36.105510967234245,3.8709421256000786e9,-0.0,2.8241758073985245e7,1.098422262131616e10,0.44798494193068733,9.562592094925222,162.4747993525541,597620.623960102,597254.2784554386
0,527,2.9300758975366707,36.05925371032346,3.8992438529795647e9,-0.0,2.8361739921618503e7,1.1047393085713387e10,0.4480582853844145,9.52274666699418,162.26664169645557,600121.3375943897,599757.7663500742
0,528,2.9179063376226715,36.0121614389483,3.9276656927537003e9,-0.0,2.8481983090865407e7,1.1110821379223234e10,0.4481305101238027,9.483195597273681,162.05472647526733,602624.0450782552,602263.2251399544
0,529,2.905828461533975,35.964234112034674,3.9562079062982635e9,-0.0,2.8602487556906044e7,1.1174508011305033e10,0.44820163660129636,9.443942499985418,161.83905350415603,605128.7398797731,604770.6480918445
0,530,2.893841947108662,35.91546228212955,3.9848707552448196e9,-0.0,2.8723253853768e7,1.123845378725222e10,0.448271658303073,9.404986328103151,161.619580269583,607635.4278895126,607280.0412196934
0,531,2.8819435383337515,35.86584217960501,4.013654501481205e9,-0.0,2.8844282201178808e7,1.1302659347344742e10,0.44834058649780456,9.366316499584693,161.39628980822255,610144.1078606362,609791.4041401419
0,532,2.8701327704124804,35.81537056599883,4.042559407152092e9,-0.0,2.8965572757679325e7,1.136712529993331e10,0.4484084332663431,9.327931503840562,161.16916754699474,612654.7772815255,612304.7345175698
0,533,2.8584073637648006,35.7640387536021,4.071585734659477e9,-0.0,2.908712603048132e7,1.1431852439587067e10,0.4484751954721097,9.289823932235603,160.93817439120946,615167.4413144969,614820.0381134364
0,534,2.846768354217332,35.71184873376814,4.1007337466632957e9,-0.0,2.9208941823937822e7,1.1496841187319502e10,0.4485409004062819,9.251997151206329,160.70331930195664,617682.0896295321,617337.3044254531
0,535,2.8352205727538995,35.65878702538915,4.1300037060818787e9,-0.0,2.9331020899043594e7,1.1562092474906443e10,0.4486055290504776,9.214466861450173,160.46454161425117,620198.7332143281,619856.5433062082
0,536,2.8237538044852872,35.60485579314229,4.15939587609251e9,-0.0,2.9453363107165128e7,1.1627606749348e10,0.4486691131201814,9.177199864577183,160.2218510691403,622717.3624144094,622377.7476565696
0,537,2.8123727676978576,35.550046651341155,4.1889105201319504e9,-0.0,2.9575968875099916e7,1.1693384765796705e10,0.44873164896301904,9.140211495018038,159.9752099310352,625237.9807872494,624900.9199427502
0,538,2.8010657053394974,35.49435303366019,4.2185479018970146e9,-0.0,2.969883862495207e7,1.17594272783272e10,0.44879314352348076,9.103463542353367,159.72458865147087,627760.5912389084,627426.0659388931
0,539,2.7898476253374387,35.4377732075899,4.2483082853450623e9,-0.0,2.982197225810031e7,1.1825734761771004e10,0.44885360995682244,9.067004782346675,159.46997943415454,630285.1860319963,629953.1743845869
0,540,2.7787096196478114,35.38029498642953,4.2781919346945343e9,-0.0,2.9945370557386413e7,1.1892308166294128e10,0.4489130383024123,9.030806263855387,159.2113274389329,632811.7760719709,632482.2583529145
0,541,2.7676475288209366,35.32192245915384,4.308199114425503e9,-0.0,3.006903312685651e7,1.1959147807203869e10,0.4489714650612218,8.994854468668043,158.94865106619227,635340.3465001013,635013.3040549798
0,542,2.7566694535740073,35.26264201644219,4.3383300892801895e9,-0.0,3.01929607283635e7,1.2026254625492826e10,0.44902887143553394,8.959175724115523,158.68188907398988,637870.9082438087,637546.3205333655
0,543,2.7457661934085515,35.20245345585198,4.3685851242635e9,-0.0,3.031715327749822e7,1.2093629105418032e10,0.44908528334032716,8.923740128577792,158.4110405513339,640403.4531426439,640081.3018736958
0,544,2.7349449435393844,35.141343855684084,4.398964484643597e9,-0.0,3.0441611500052333e7,1.2161272171384872e10,0.4491406847719491,8.888571066503,158.1360473505784,642937.991243201,642618.25646766
0,545,2.7241977735753613,35.07931205326645,4.429468435952335e9,-0.0,3.0566335353500545e7,1.2229184331705462e10,0.44919509894270965,8.853642764119924,157.85690423969902,645474.5153340941,645157.1790349489
0,546,2.713526180472208,35.016352310479405,4.460097243985897e9,-0.0,3.069132505587122e7,1.2297366236519787e10,0.4492485331508211,8.818960086534677,157.57358539715733,648013.0241782677,647698.068042815
0,547,2.7029291310099586,34.95245775471098,4.49085117480526e9,-0.0,3.0816580920553397e7,1.236581858873745e10,0.4493009923758066,8.784519675782365,157.2860598961994,650553.5185372604,650240.9245461064
0,548,2.692407113338862,34.88762167397998,4.521730494736752e9,-0.0,3.094210323238748e7,1.2434542076611586e10,0.44935248192219834,8.750323118351302,156.9942975329099,653095.9985795708,652785.7486553078
0,549,2.6819553540425995,34.82183696121675,4.552735470372566e9,-0.0,3.1067892334785193e7,1.2503537421424503e10,0.4494030077066034,8.716354900638448,156.6982663254754,655640.4655923727,655332.542810352
0,550,2.6715813539973343,34.755095183097794,4.58386636857132e9,-0.0,3.119394859163937e7,1.2572805356830334e10,0.4494525685779762,8.682639400491336,156.39792832394008,658186.9216181037,657881.3073810135
0,551,2.661280428971188,34.68739588349857,4.615123456458515e9,-0.0,3.1320271791694272e7,1.2642346300765028e10,0.4495011907119974,8.64916139415636,156.09328147574354,660735.3558996203,660432.0327644267
0,552,2.651042953604306,34.618725814470025,4.646507001427147e9,-0.0,3.144686277928214e7,1.2712161252736595e10,0.4495488641266612,8.615889599213995,155.78426616511513,663285.7804294049,662984.7331799571
0,553,2.6408832398389994,34.5490838855376,4.6780172711381645e9,-0.0,3.157372124063669e7,1.2782250574933928e10,0.4495956085657647,8.582870529476748,155.47087748491919,665838.1827312254,665539.3929658973
0,554,2.630785494503132,34.478457653934626,4.7096545335210495e9,-0.0,3.1700847984485287e7,1.2852615249883799e10,0.44964141874106534,8.55005285713518,155.15305944270582,668392.5738291712,668096.0267660377
0,555,2.620765848699594,34.4068396306783,4.7414190567743e9,-0.0,3.182824320020629e7,1.292325591934019e10,0.44968629568746854,8.517489008273682,154.83077833805234,670948.9521403187,670654.6294103843
0,556,2.6108111625613954,34.33422806287486,4.773311109365948e9,-0.0,3.195590675482557e7,1.2994173046317068e10,0.4497302658427145,8.485136278324536,154.50402628293685,673507.308411801,673215.1946793526
0,557,2.600921143708595,34.26060990868065,4.805330960034111e9,-0.0,3.2083839390820194e7,1.3065367580652739e10,0.4497733189242755,8.452993717052934,154.17274458906292,676067.6525686276,675777.7325956677
0,558,2.5911052321466403,34.185982866979145,4.837478877787518e9,-0.0,3.2212040844063684e7,1.3136839913200018e10,0.4498154745231705,8.42109200447658,153.83692290140615,678629.9730909953,678342.2296047949
0,559,2.5813498286893157,34.11033216098551,4.869755131905998e9,-0.0,3.2340512082863435e7,1.3208591122414661e10,0.4498567214352018,8.389386943240275,153.4964947244348,681194.284393365,680908.7031855021
0,560,2.571660519624566,34.03365450340136,4.902159991941002e9,-0.0,3.2469252924033895e7,1.3280621645517979e10,0.44989707817779795,8.35789668877984,153.1514452653061,683760.5765959237,683477.1422793145
0,561,2.5620385596265542,33.95594141754562,4.934693727716141e9,-0.0,3.2598263656061172e7,1.3352932183334177e10,0.44993654935184996,8.326625318786302,152.80173637895527,686328.8498444248,686047.5468118351
0,562,2.5524770134447263,33.87718396678203,4.96735660932769e9,-0.0,3.2727544647463474e7,1.3425523482546782e10,0.44997514072414124,8.29555029369536,152.44732785051912,688899.1058010265,688619.9200216448
0,563,2.5429841295836275,33.797374496709814,5.000148907145092e9,-0.0,3.285709603958531e7,1.3498396163141438e10,0.45001285849096456,8.26469842114679,152.08818523519417,691471.3416001515,691194.2572928073
0,564,2.5335485589675657,33.716500278031546,5.033070891811485e9,-0.0,3.2986918557550125e7,1.3571551174646784e10,0.45004969896510627,8.23403281664459,151.72425125114196,694045.5663992024,693770.57030404
0,565,2.52417853091425,33.63456097915976,5.066122834244232e9,-0.0,3.311701161494868e7,1.364498872820177e10,0.4500856915757019,8.203580225471311,151.3555244062189,696621.7617867389,696348.8389245563
0,566,2.5148756127409273,33.55153863449681,5.099305005635391e9,-0.0,3.3247376327288758e7,1.3718709995610046e10,0.45012081445574065,8.173345741408014,150.98192385523564,699199.9455021805,698929.0805979737
0,567,2.505628785861477,33.467428266608785,5.13261767745224e9,-0.0,3.33780126300044e7,1.3792715483760254e10,0.45015508885086736,8.1432935540498,150.60342719973954,701780.1098409137,701511.2900614942
0,568,2.4964441195486753,33.38221933069729,5.166061121437775e9,-0.0,3.3508920871056553e7,1.3867005933322348e10,0.45018851534726345,8.113443388533195,150.2199869881378,704362.2562468656,704095.4675010475
0,569,2.487316189118803,33.29590573328935,5.199635609611282e9,-0.0,3.364010100710032e7,1.3941581863428802e10,0.4502211116211181,8.08377761463611,149.8315757998021,706946.3776056122,706681.607023035
0,570,2.4782496130409504,33.20847350233102,5.23334141426873e9,-0.0,3.377155369722196e7,1.4016444193147783e10,0.45025286927365166,8.054311242383088,149.43813076048957,709532.481919267,709269.7156873309
0,571,2.469245100359738,33.119912878260195,5.267178807983383e9,-0.0,3.390327918957403e7,1.4091593609263391e10,0.4502837943885406,8.02504657616915,149.03960795217088,712120.5683631448,711859.7925793959
0,572,2.460295727067336,33.03021536413796,5.301148063606186e9,-0.0,3.403527762414272e7,1.416703073740345e10,0.45031389945948685,7.995961112968842,148.63596913862082,714710.6336697992,714451.8359544849
0,573,2.4514044897885072,32.93936865603611,5.335249454266403e9,-0.0,3.41675494489221e7,1.424275637996596e10,0.45034318343096774,7.967064591812648,148.22715895216248,717302.681281459,717045.8486695761
0,574,2.442573791677662,32.847363109566,5.369483253371998e9,-0.0,3.4300094819658585e7,1.431877117311203e10,0.45037165434203896,7.938364822952401,147.813133993047,719896.7084328481,719641.8275154049
0,575,2.433796242801999,32.754193099471976,5.403849734610214e9,-0.0,3.4432913493549615e7,1.4395075524180813e10,0.4503993359475152,7.909837789106497,147.3938689476239,722492.7037710716,722239.7627481482
0,576,2.4250756201952806,32.65983668875597,5.43834917194799e9,-0.0,3.456600686409701e7,1.4471670781771887e10,0.45042619885689683,7.881495765634662,146.96926509940187,725090.6906666381,724839.6769809292
0,577,2.4164099109845822,32.56429106149931,5.472981839632515e9,-0.0,3.469937430603833e7,1.4548557134951601e10,0.4504522758808038,7.853332210699892,146.5393097767469,727690.6497879318,727441.551370191
0,578,2.4078034822125627,32.467538993153646,5.507748012191723e9,-0.0,3.4833016668385446e7,1.4625735622135065e10,0.4504775537228281,7.825361317190829,146.1039254691914,730292.5929864286,730045.3969129567
0,579,2.3992504376617774,32.36957381079169,5.542647964434738e9,-0.0,3.496693368955775e7,1.4703206641819199e10,0.4505020557237543,7.7975639224007764,145.6630821485626,732896.5085441566,732651.2031717333
0,580,2.390747307768831,32.27037922782951,5.577681971452408e9,-0.0,3.510112611111606e7,1.4780971172994907e10,0.45052577492334633,7.769928750248701,145.21670652523278,735502.4058794612,735258.9803154278
0,581,2.3822998902906516,32.169944641785264,5.612850308617744e9,-0.0,3.523559396895035e7,1.4859029787342413e10,0.45054872123072387,7.742474643444618,144.7647508880337,738110.2797309272,737868.7219543454
0,582,2.3739055477094344,32.06825424303516,5.648153251586472e9,-0.0,3.537033789568073e7,1.4937383403699715e10,0.4505708906557946,7.715193030055662,144.30714409365822,740720.1372004746,740480.4357779068
0,583,2.365565524884187,31.965298621882077,5.683591076297455e9,-0.0,3.550535774910709e7,1.501603249143198e10,0.4505922999329613,7.688087955873607,143.84384379846935,743331.9692073613,743094.1125160631
0,584,2.3572747851404765,31.861065280318773,5.719164058973213e9,-0.0,3.564065372733168e7,1.509497771778849e10,0.4506129583305068,7.661143051706548,143.3747937614345,745945.7737077046,745709.7511939863
0,585,2.349039520155724,31.755535949590506,5.754872476120388e9,-0.0,3.577622659461454e7,1.5174220081729118e10,0.450632854733875,7.6343784405061035,142.89991177315727,748561.5606648602,748327.3605805954
0,586,2.340853331753727,31.64869933153953,5.790716604530209e9,-0.0,3.591207634820186e7,1.5253760135516083e10,0.45065200465190913,7.607773328199612,142.41914699192787,751179.323787845,750946.9357244631
0,587,2.3327174040580703,31.540539715221954,5.82669672127903e9,-0.0,3.6048203412357695e7,1.5333598681774937e10,0.45067040855363594,7.581331563188728,141.93242871849878,753799.0658255976,753568.4791880477
0,588,2.3246330263089634,31.431043912745814,5.862813103728722e9,-0.0,3.618460787336842e7,1.5413736325811907e10,0.45068807640042047,7.555057335504131,141.43969760735615,756420.7824701277,756191.9864659398
0,589,2.3165967096499993,31.32019502405759,5.899066029527203e9,-0.0,3.632129023839129e7,1.5494173920885267e10,0.4507050080667126,7.528939306362497,140.94087760825914,759044.4781045164,758817.4626808644
0,590,2.30860968934365,31.207979666716994,5.935455776608894e9,-0.0,3.645825052405051e7,1.5574912032580908e10,0.450721215416875,7.502981490366862,140.43590850022647,761670.146963632,761444.9018805936
0,591,2.30067192401614,31.09438132953146,5.97198262319519e9,-0.0,3.659548907866421e7,1.5655951422295359e10,0.45073670146101474,7.477183753052455,139.92471598289157,764297.7901639306,764074.3052439215
0,592,2.292784169312966,30.979379923389413,6.008646847794922e9,-0.0,3.673300663724981e7,1.5737293081456966e10,0.45075145815416445,7.451548550267139,139.40720965525236,766927.4168439996,766705.6818145603
0,593,2.284946628733166,30.8629645565139,6.045448729204842e9,-0.0,3.687080276184743e7,1.5818937308570686e10,0.45076551033752293,7.4260765433827896,138.88334050431257,769559.0117774305,769339.0163944935
0,594,2.277153846619484,30.745114763986965,6.082388546510063e9,-0.0,3.700887816035652e7,1.590088508074171e10,0.45077885292871744,7.400750001513323,138.35301643794133,772192.5834370726,771974.3185593459
0,595,2.269407580526558,30.625809540904026,6.119466579084557e9,-0.0,3.714723352442098e7,1.5983137367945925e10,0.4507914787276443,7.375574636711314,137.81614293406813,774828.1400236455,774611.5962188718
0,596,2.261707135213002,30.505036298844566,6.156683106591568e9,-0.0,3.7285868446778126e7,1.6065694487688194e10,0.45080341190514633,7.350548189442256,137.27266334480055,777465.6669483059,777250.8349776479
0,597,2.2540575017106628,30.38277456504389,6.194038408984116e9,-0.0,3.742478341115032e7,1.6148557287472626e10,0.4508146498584468,7.325686880559654,136.72248554269748,780105.1681451416,779892.0378772911
0,598,2.2464481753049723,30.25900805277209,6.231532766505451e9,-0.0,3.756397838642275e7,1.6231726308575354e10,0.4508252097260456,7.30095656974116,136.16553623747438,782746.636695564,782535.2000477765
0,599,2.23888762449257,30.13370958813738,6.269166459689465e9,-0.0,3.7703454569036484e7,1.6315202827163391e10,0.45083506791876937,7.276384779600853,135.6016931466182,785390.0912583703,785180.3385944591
0,600,2.2313717348596334,30.00686466251643,6.306939769361202e9,-0.0,3.78432115290559e7,1.6398987148072338e10,0.4508442503342159,7.2519581382938085,135.03089098132395,788035.516750884,787827.4392736437
0,601,2.2273638248675978,29.87847226235349,6.344819574378735e9,-0.0,3.79133471838528e7,1.6441102083116798e10,0.9421472752410937,7.238932430819693,134.45312518059072,789453.3918697645,789358.6699953564
0,602,2.2235293913078498,29.748488021158334,6.382766406877319e9,-0.0,3.7980323930446915e7,1.6481388599251724e10,0.9417065871820823,7.226470521750512,133.8681960952125,790814.8245528925,790720.8976979138
0,603,2.2197072856047804,29.61689210161645,6.420780235010403e9,-0.0,3.8047338750328064e7,1.6521765031437418e10,0.9412686624072005,7.214048678215536,133.27601445727402,792176.0943555939,792082.9654108165
0,604,2.2159002745147176,29.4836610330982,6.458861096860764e9,-0.0,3.81143916163892e7,1.6562231439438314e10,0.9408334659528369,7.201675892172832,132.6764746489419,793537.2029199509,793444.8745791465
0,605,2.2121061708973104,29.34877233180741,6.497009030395851e9,-0.0,3.818148229169384e7,1.6602787756078918e10,0.9404009976694634,7.189345055416259,132.06947549313335,794898.1475527384,794806.6227316417
0,606,2.2083288263832976,29.212202031606992,6.535224073468231e9,-0.0,3.8248610628009245e7,1.664343396710537e10,0.9399712404680751,7.177068685745717,131.45490914223146,796258.9274005324,796168.2087356648
0,607,2.204560141867126,29.07392466509193,6.573506263816135e9,-0.0,3.831577660668941e7,1.6684170136444336e10,0.9395441661978203,7.164820461068159,130.83266099291367,797619.5442184756,797529.6350515935
0,608,2.2008072580637807,28.933914837548866,6.611855639063927e9,-0.0,3.838298006319338e7,1.6724996239357649e10,0.9391197585061326,7.1526235887072875,130.2026167689699,798979.996813335,798890.8999396694
0,609,2.197063865470623,28.792139841508863,6.650272236722576e9,-0.0,3.8450221756871335e7,1.6765912813212067e10,0.938697871420057,7.140457562779526,129.56462928678988,800340.3028283184,800252.0215909239
0,610,2.1933365248575107,28.64858866575873,6.688756094190193e9,-0.0,3.85174993219686e7,1.6806918492210653e10,0.9382788205307186,7.12834370578691,128.91864899591428,801700.4160605867,801612.9533263511
0,611,2.189625870918036,28.503212463504703,6.727307248752449e9,-0.0,3.8584815496866725e7,1.684801501983312e10,0.9378621573471577,7.1162840804836165,128.26445608577117,803060.3945792037,802973.7531976216
0,612,2.1859212142830464,28.355996369152116,6.7659257375830765e9,-0.0,3.865216822542386e7,1.6889201216376326e10,0.9374481636348131,7.104243946419901,127.60198366118452,804420.1984784966,804334.3821990985
0,613,2.182233312078485,28.20690523651727,6.804611597744377e9,-0.0,3.8719558081330396e7,1.6930477506111155e10,0.9370367103042315,7.092258264255076,126.9310735643277,805779.8416030826,805694.8533652215
0,614,2.1785596338004436,28.0559101725146,6.843364866187649e9,-0.0,3.878698465533748e7,1.6971843712189564e10,0.9366278262357169,7.080318809851442,126.2515957763157,807139.317703486,807055.1606960763
0,615,2.17489551162157,27.9029775570551,6.882185579753704e9,-0.0,3.885444805833287e7,1.701329997612101e10,0.9362214628161671,7.068410412770102,125.56339900674794,808498.6311172352,808415.3089350704
0,616,2.1712456780802873,27.74807256307476,6.921073775173294e9,-0.0,3.8921948401756294e7,1.7054846440308584e10,0.9358175647519661,7.056548453760934,124.86632653383643,809857.7861921977,809775.3021108792
0,617,2.167606841103072,27.59116317185527,6.960029489067604e9,-0.0,3.898948524860225e7,1.7096482909319984e10,0.935416166667692,7.0447222335849835,124.16023427334872,811216.7761028532,811135.1336987955
0,618,2.163983819184632,27.4322131930915,6.9990527579487e9,-0.0,3.905705856590695e7,1.7138209435781796e10,0.9350172360089024,7.032947412350055,123.44495936891175,812575.6022505098,812494.8047861309
0,619,2.1603725854303475,27.271187519401664,7.038143618220001e9,-0.0,3.912466799803292e7,1.7180025872562374e10,0.9346207966346345,7.02121090264863,122.7203438373075,813934.259467748,813854.3105611587
0,620,2.1567722002185543,27.108044757618394,7.077302106176758e9,-0.0,3.919231389815603e7,1.7221932510679985e10,0.934226759856784,7.009509650710301,121.98620140928277,815292.7569577605,815213.6603448759
0,621,2.153184431761706,26.94274791333845,7.11652825800647e9,-0.0,3.925999577356345e7,1.7263929117376434e10,0.9338351676862694,6.997849403225544,121.24236561002303,816651.086774182,816572.8461127863
0,622,2.149608918967611,26.77525370333578,7.155822109789352e9,-0.0,3.932771383390781e7,1.730601589490131e10,0.9334459533291347,6.986228986644736,120.488641665011,818009.255186428,817931.8742138222
0,623,2.1460486429323504,26.605521141047873,7.195183697498795e9,-0.0,3.939546771897802e7,1.7348192691424507e10,0.9330591380649933,6.974658089530139,119.72484513471542,819367.2569280008,819290.7392240831
0,624,2.1424961215664147,26.433506118164846,7.234613057001823e9,-0.0,3.946325730121827e7,1.7390459498958378e10,0.932674713937369,6.963112395090848,118.9507775317418,820725.0914262782,820649.4411616266
0,625,2.1389560504465925,26.259161160978834,7.274110224059525e9,-0.0,3.953108267127928e7,1.743281644549003e10,0.9322926296669113,6.951607163951426,118.16622522440476,822082.7625192351,822007.9835836554
0,626,2.1354331731230305,26.082437998548563,7.31367523432748e9,-0.0,3.959894376770683e7,1.7475263564256992e10,0.9319128581272481,6.940157812649849,117.37097099346853,823440.2709578701,823366.366971783
0,627,2.1319143621774503,25.903288809511604,7.35330812335627e9,-0.0,3.9666840202868015e7,1.7517800683841976e10,0.9315354381164365,6.928721677076713,116.56479964280221,824797.6109007767,824724.5864548874
0,628,2.128414451850248,25.721659132338566,7.393008926591816e9,-0.0,3.973477222294754e7,1.756042802941924e10,0.9311602856592684,6.917346968513306,115.74746609552355,826154.7892936878,826082.6480164246
0,629,2.124922673996838,25.537496138599636,7.432777679375904e9,-0.0,3.980273954948021e7,1.7603145497247147e10,0.9307874205314632,6.9059986904897235,114.91873262369836,827511.8024863049,827440.5488057154
0,630,2.121446379999105,25.350745139203863,7.472614416946571e9,-0.0,3.98707418018593e7,1.764595291822479e10,0.9304168686077221,6.894700734997091,114.07835312641738,828868.6447922622,828798.2827037002
0,631,2.1179800046909785,25.16134304478347,7.51251917443858e9,-0.0,3.993877951790988e7,1.7688850701362553e10,0.9300485095940273,6.88343501524568,113.22604370152563,830225.3289662625,830155.8629032263
0,632,2.114524242324889,24.969235845218172,7.5524919868838005e9,-0.0,4.000685145803767e7,1.773183813459601e10,0.9296825217070324,6.872203787555889,112.36156130348178,831581.8320677057,831513.2664798356
0,633,2.111081421698258,24.774349420493426,7.592532889211647e9,-0.0,4.007495900483074e7,1.777491616084621e10,0.9293186329030408,6.861014620519339,111.48457239222041,832938.1837757034,832870.5230294667
0,634,2.107649407686699,24.576624755018987,7.632641916249554e9,-0.0,4.014310080918062e7,1.7818083996770954e10,0.9289570451104846,6.849860574981772,110.59481139758545,834294.3589620247,834227.6076296229
0,635,2.1042284969944527,24.375986554944276,7.672819102723331e9,-0.0,4.021127751159091e7,1.7861342117136898e10,0.9285976137066434,6.838742615231971,109.69193949724925,835650.3723851696,835584.5350895622
0,636,2.1008210144672512,24.17236247541304,7.713064483257641e9,-0.0,4.027948878924659e7,1.790469038670319e10,0.9282403606095873,6.827668297018566,108.77563113935867,837006.2194879868,836941.3007788239
0,637,2.0974231508140484,23.96567294200797,7.753378092376366e9,-0.0,4.0347734883607954e7,1.79481290284819e10,0.9278852111928342,6.816625240145657,107.84552823903587,838361.9069969112,838297.9117348887
0,638,2.0940379167277974,23.755839610863507,7.793759964503078e9,-0.0,4.041601524769551e7,1.799165776352666e10,0.9275322285991067,6.805623229365342,106.90127824888579,839717.4258677514,839654.3588017541
0,639,2.090666344778172,23.54278014033992,7.834210133961422e9,-0.0,4.048432931526964e7,1.803527629849588e10,0.9271814851490909,6.7946656205290585,105.94251063152964,841072.7666932051,841010.6325885564
0,640,2.08729969518781,23.326394788605327,7.874728634975517e9,-0.0,4.055267852709381e7,1.807898562236452e10,0.9268326850652976,6.783724009360382,104.96877654872398,842427.9601041819,842366.7643267297
0,641,2.0839478082848357,23.106601412672035,7.915315501670406e9,-0.0,4.062106086104919e7,1.8122784510262123e10,0.9264861685483922,6.772830376925716,103.97970635702416,843782.9676403131,843722.7150450596
0,642,2.0806087714582917,22.883290669015516,7.955970768072426e9,-0.0,4.068947770573724e7,1.8166673919010883e10,0.9261416405545685,6.761978507239448,102.97480801056982,845137.8188474989,845078.5144930411
0,643,2.0772768162154986,22.656363809142746,7.996694468109638e9,-0.0,4.0757927974863246e7,1.8210653219727432e10,0.9257992819963008,6.751149652700371,101.95363714114237,846492.4939562086,846434.1433088537
0,644,2.0739578245926946,22.425705124244395,8.037486635612213e9,-0.0,4.0826412257475056e7,1.8254722858201725e10,0.9254589405824701,6.740362929926258,100.91567305909977,847847.0065356186,847789.614813163
0,645,2.070652419889603,22.191197808552104,8.078347304312855e9,-0.0,4.089493032441233e7,1.82988827549331e10,0.9251206265624393,6.72962036464121,99.86039013848446,849201.353862647,849144.9263396554
0,646,2.0673551088720363,21.95271690869893,8.119276507847179e9,-0.0,4.09634821303829e7,1.8343132948380177e10,0.924784318469338,6.718904103834118,98.7872260891452,850555.536873159,850500.0792141078
0,647,2.064067966813729,21.710132855140806,8.160274279754131e9,-0.0,4.103206716030913e7,1.8387473172965874e10,0.9244500877071045,6.70822089214462,97.69559784813363,851909.5471691147,851855.0650096209
0,648,2.0607946685055314,21.463301060777045,8.201340653476345e9,-0.0,4.11006859332381e7,1.8431903831261944e10,0.9241177883503808,6.697582672642977,96.5848547734967,853263.3968593471,853209.8957373173
0,649,2.0575269594879013,21.212080241929858,8.242475662360592e9,-0.0,4.1169337090576254e7,1.8476424109423393e10,0.9237876859867797,6.686962618335679,95.45436108868437,854617.0608506902,854564.54682034
0,650,2.0542759688587324,20.956298439572542,8.283679339658127e9,-0.0,4.123802243982136e7,1.8521035246225758e10,0.9234593445600539,6.67639689879088,94.30334297807644,855970.5767310684,855919.055380946
0,651,2.051036108097511,20.695792941657917,8.324951718525078e9,-0.0,4.130674073368369e7,1.8565736499103004e10,0.9231330049252694,6.66586735131691,93.13106823746062,857323.9216008163,857273.3989023496
0,652,2.0478000133022576,20.430381276342743,8.366292832022877e9,-0.0,4.137549193541596e7,1.8610527909868332e10,0.9228086485806453,6.655350043232337,91.93671574354235,858677.0965441428,858627.5789264719
0,653,2.044579833506742,20.15986847492966,8.407702713118595e9,-0.0,4.1444275897312745e7,1.8655409447826626e10,0.9224862666829872,6.644884458896912,90.71940813718346,860030.1004073501,859981.5938059556
0,654,2.041366672565017,19.884043456885276,8.449181394685341e9,-0.0,4.151309274783276e7,1.8700381262397285e10,0.9221658019746685,6.634441685836306,89.47819555598375,861382.9375236934,861335.4484084585
0,655,2.038167026161714,19.602681216364946,8.49072890950267e9,-0.0,4.15819422832519e7,1.874544328602732e10,0.9218472625873023,6.624042835025572,88.21206547364226,862735.605627353,862689.1402679179
0,656,2.0349781818337322,19.315538511522227,8.5323452902569275e9,-0.0,4.165082438012271e7,1.879059550310357e10,0.9215306467224145,6.6136790909596295,86.91992330185002,864088.1040540326,864042.6689582476
0,657,2.0317975016462064,19.02235123332256,8.574030569541637e9,-0.0,4.17197390715314e7,1.883583800045449e10,0.9212159126263058,6.603341880350171,85.60058054995152,865440.4352177494,865396.0371219831
0,658,2.028626783645209,18.72283225967928,8.615784779857887e9,-0.0,4.178868650799514e7,1.888117094240292e10,0.9209029795928045,6.59303704684693,84.25274516855676,866792.6038191894,866749.2494922433
0,659,2.025468746995574,18.416672934935104,8.657607953614697e9,-0.0,4.185766633823668e7,1.892659416328328e10,0.9205918981270975,6.582773427735615,82.87502820720796,868144.6046726567,868102.3008826935
0,660,2.0223202444032458,18.103534397119994,8.69950012312936e9,-0.0,4.192667853437684e7,1.8972107709559353e10,0.9202826392884598,6.572540794310549,81.46590478703997,869496.4389693516,869455.1927391427
0,661,2.0191819157206075,17.78305430023437,8.741461320627884e9,-0.0,4.199572185977564e7,1.9017710828683815e10,0.919975526807612,6.5623412260919745,80.02374435105466,870848.0841547886,870807.902590233
0,662,2.016052899613417,17.454811140832398,8.78349157824527e9,-0.0,4.2064798421400264e7,1.9063404976721706e10,0.9196699064358631,6.552171923743605,78.54665013374579,872199.5833221804,872160.4737064866
0,663,2.012933403389117,17.118369036339708,8.825590928025963e9,-0.0,4.213390641113286e7,1.9109189022555122e10,0.9193662756694846,6.54203356101463,77.03266066352869,873550.9026934423,873512.8724101292
0,664,2.0098271317746317,16.773229273424306,8.867759401924152e9,-0.0,4.220304623812298e7,1.9155063300189503e10,0.9190644733652824,6.531938178267553,75.47953173040938,874902.0519995918,874865.1084281063
0,665,2.006723807970831,16.418838607040843,8.909997031804153e9,-0.0,4.2272218245196395e7,1.920102810125145e10,0.9187643537851284,6.521852375905201,73.8847737316838,876253.039684546,876217.1907181325
0,666,2.0036344671823407,16.054584050395576,8.952303849440777e9,-0.0,4.234142216063222e7,1.9247083309540283e10,0.9184659437375919,6.511812018342607,72.2456282267801,877603.8620746876,877569.115335284
0,667,2.0005606861658456,15.679778573231335,8.994679886519707e9,-0.0,4.2410657607799724e7,1.9293228737882706e10,0.9181693274671907,6.501822230038998,70.55900357954101,878954.5134790586,878920.8766833501
0,668,1.9974900527374218,15.293647342665164,9.037125174637787e9,-0.0,4.247992414647703e7,1.9339464155208866e10,0.917874649430621,6.491842671396621,68.82141304199324,880304.9870241026,880272.4684482279
0,669,1.9944303703128217,14.895301222847298,9.079639745303455e9,-0.0,4.254922252762192e7,1.9385790125675606e10,0.9175815706558829,6.48189870351667,67.02885550281285,881655.2990311631,881623.9068379556
0,670,1.9913795900718663,14.483736936007604,9.122223629937038e9,-0.0,4.261855184752087e7,1.9432206107901947e10,0.9172904118891082,6.471983667733565,65.17681621203423,883005.4335298713,882975.1760863094
0,671,1.9883394768126772,14.05778448996647,9.164876859871147e9,-0.0,4.26879129106175e7,1.94787127031532e10,0.9170007831175885,6.462103299641201,63.260030204849116,884355.4078696179,884326.2936499249
0,672,1.9853104205077794,13.616095592840352,9.207599466350994e9,-0.0,4.275730515380753e7,1.9525309597007664e10,0.9167128681471614,6.452258866650283,61.272430167781586,885705.2127137221,885677.2503331576
0,673,1.982291048559528,13.157082038826456,9.250391480534737e9,-0.0,4.2826728660561845e7,1.9571996908023384e10,0.9164265698100038,6.442445907818466,59.20686917471905,887054.8513382202,887028.0496141503
0,674,1.9792810345691545,12.678865809976969,9.293252933493866e9,-0.0,4.2896182690831825e7,1.961877420012678e10,0.9161422230316947,6.432663362349752,57.05489614489636,888404.3109824045,888378.6788939278
0,675,1.9762783213991342,12.179180653476932,9.336183856213512e9,-0.0,4.2965667403659955e7,1.9665641641256958e10,0.9158597355041302,6.422904544547186,54.806312940646194,889753.596399118,889729.1431438564
0,676,1.9732878534586997,11.655247405716969,9.379184279592781e9,-0.0,4.303518446498242e7,1.9712600418735336e10,0.9155779872599327,6.413185523740774,52.448613325726356,891102.7415645042,891079.4764096414
0,677,1.970301817050441,11.103659308983023,9.422254234445152e9,-0.0,4.310473090122248e7,1.9759648585682465e10,0.915298789438355,6.403480905413933,49.966466890423604,892451.6903509377,892429.6228811276
0,678,1.9673290224926632,10.520046341557645,9.46539375149871e9,-0.0,4.317430845336543e7,1.9806787379883053e10,0.9150209451080918,6.393819323101155,47.3402085370094,893800.4781614002,893779.6179596541
0,679,1.964366194246013,9.898750345573134,9.508602861396603e9,-0.0,4.324391634503385e7,1.9854016336881382e10,0.9147449652254758,6.384190131299542,44.544376555079104,895149.091549781,895129.4484497639
0,680,1.9614098070666255,9.232162920928902,9.551881594697304e9,-0.0,4.3313554558998965e7,1.9901335505421993e10,0.9144708803299605,6.374581872966533,41.54473314418006,896497.5318097646,896479.1159001495
0,681,1.9584649523244564,8.509632917858426,9.595229981874966e9,-0.0,4.3383223958172806e7,1.9948745533640713e10,0.9141976573273717,6.365011095054483,38.293348130362915,897845.8172254406,897828.6387001738
0,682,1.9555298571185464,7.7154706281484255,9.638648053319736e9,-0.0,4.3452923370625496e7,1.999624568544685e10,0.9139264140999168,6.355472035635276,34.719617826667914,899193.9266918219,899177.9959598662
0,683,1.952602217066612,6.824698407691086,9.68213583933812e9,-0.0,4.352265359552579e7,2.004383656640599e10,0.9136558061398403,6.345957205466489,30.711142834609888,900541.8772658901,900527.2049868002
0,684,1.9496831771383887,5.792939842731678,9.725693370153278e9,-0.0,4.3592413085196726e7,2.009151718012128e10,0.9133885068372377,6.336470325699763,26.06822929229255,901889.6405963711,901876.2375870594
0,685,1.94677537178657,4.524711115706097,9.769320675905365e9,-0.0,4.366220357493246e7,2.0139288772923374e10,0.9131200400958578,6.327019958306352,20.361200020677437,903237.2517793658,903225.1290619718
0,686,1.9438767536320976,2.7057979917589794,9.81301778665187e9,-0.0,4.373202338040955e7,2.0187150252309082e10,0.9128547273245512,6.317599449304317,12.176090962915406,904584.6798565611,904573.8486709504
0,687,1.942270126108641,1.1470832557044594e-5,9.85677780019786e9,-0.0,4.377075133348923e7,2.021372836590924e10,2.055240919907317e10,6.312377909853083,5.161874650670067e-5,905331.7549662429,905321.6448987331
0,688,1.942272112437632,5.177815025930348e-7,9.900548551531353e9,-0.0,4.377075133348992e7,2.021372836590971e10,3.3168822272935805e13,6.312384365422305,2.330016761668657e-6,905331.754955917,905321.6448677282
0,689,1.9422707590993677,2.8940856188177863e-6,9.944319302864841e9,-0.0,4.377075133348988e7,2.0213728365909683e10,1.8200856514289954e12,6.312379967072945,1.3023385284680039e-5,905331.7549629607,905321.644888861
0,690,1.9422711100948473,8.594296036981306e-7,9.98809005419833e9,-0.0,4.377075133348992e7,2.021372836590971e10,2.94620646414473e13,6.312381107808254,3.8674332166415875e-6,905331.7549611343,905321.6448833806
0,691,1.9422714892597077,1.6170637481898437e-6,1.0031860805531826e10,-0.0,4.37707513334899e7,2.02137283659097e10,1.0877430070501361e13,6.31238234009405,7.276786866854297e-6,905331.7549591607,905321.6448774596
0,692,1.942272434446286,2.905413516326221e-6,1.0075631556865307e10,-0.0,4.377075133348988e7,2.0213728365909687e10,4.180758186093378e12,6.31238541195043,1.3074360823467995e-5,905331.75495424,905321.644862699
0,693,1.9422719862275497,3.934563397006609e-6,1.01194023081988e10,-0.0,4.377075133348984e7,2.0213728365909664e10,2.732849543361812e12,6.312383955239537,1.7705535286529742e-5,905331.7549565725,905321.6448696976
0,694,1.9422719821086118,1.5249771431825847e-6,1.0163173059532295e10,-0.0,4.377075133348991e7,2.0213728365909702e10,2.1280663226965836e13,6.312383941852988,6.8623971443216315e-6,905331.7549565951,905321.6448697633
0,695,1.9422735049148565,1.754654554396948e-6,1.0206943810865776e10,-0.0,4.37707513334899e7,2.0213728365909706e10,1.846177706490159e13,6.312388890973284,7.895945494786266e-6,905331.7549486684,905321.6448459832
0,696,1.9422704594064524,6.885454800639143e-6,1.0250714562199276e10,-0.0,4.37707513334897e7,2.0213728365909554e10,1.3575415051472666e12,6.31237899307097,3.098454660287614e-5,905331.7549645172,905321.6448935375
0,697,1.9422708593666043,4.433563797198314e-6,1.0294485313532757e10,-0.0,4.377075133348983e7,2.0213728365909653e10,3.665458018263795e12,6.312380292941464,1.9951037087392415e-5,905331.7549624378,905321.6448872944
0,698,1.9422689054813387,4.948097303688074e-6,1.0338256064866253e10,-0.0,4.3770751333489805e7,2.0213728365909634e10,3.263811881237324e12,6.312373942814351,2.2266437866596334e-5,905331.7549726078,905321.6449178053
0,699,1.9422718930685654,6.372040783037754e-7,1.0382026816199745e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.1658837054856066e14,6.312383652472837,2.8674183523669892e-6,905331.7549570589,905321.6448711541
0,700,1.9422718105205323,3.7946311570681484e-6,1.042579756753323e10,-0.0,4.377075133348986e7,2.0213728365909668e10,6.677021903533981e12,6.31238338419173,1.7075840206806668e-5,905331.7549574873,905321.6448724418
0,701,1.9422705537308467,5.095965382873741e-6,1.0469568318866722e10,-0.0,4.3770751333489805e7,2.0213728365909634e10,4.02478386812929e12,6.312379299625252,2.2931844222931835e-5,905331.7549640283,905321.6448920666
0,702,1.9422716403039892,1.2263812109346334e-6,1.0513339070200207e10,-0.0,4.377075133348991e7,2.0213728365909714e10,7.5177085806743e13,6.312382830987965,5.51871544920585e-6,905331.7549583747,905321.6448751012
0,703,1.9422734600518976,6.821904206073298e-7,1.0557109821533703e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.6169553049173894e14,6.3123887451686675,3.069856892732984e-6,905331.7549489022,905321.644846684
0,704,1.9422712098296933,3.216038095099728e-6,1.0600880572867191e10,-0.0,4.377075133348987e7,2.0213728365909683e10,1.2635214819711934e13,6.312381431946503,1.4472171427948776e-5,905331.7549606145,905321.6448818226
0,705,1.942272539855529,3.8160392904783125e-7,1.0644651324200684e10,-0.0,4.377075133348992e7,2.021372836590971e10,9.597173298717494e14,6.312385754530469,1.7172176807152406e-6,905331.7549536921,905321.6448610537
0,706,1.9422727659298702,3.208493709828792e-6,1.0688422075534172e10,-0.0,4.377075133348988e7,2.021372836590968e10,1.4474011613320168e13,6.312386489272078,1.4438221694229563e-5,905331.7549525145,905321.6448575226
0,707,1.942268946390504,2.1923971523937986e-8,1.073219282686766e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.295963380434988e17,6.312374075769139,9.865787185772093e-8,905331.7549723973,905321.644917169
0,708,1.9422698583418736,3.476225231150974e-6,1.0775963578201149e10,-0.0,4.377075133348987e7,2.021372836590968e10,1.3904403415386074e13,6.312377039611089,1.5643013540179383e-5,905331.7549676494,905321.6449029271
0,709,1.9422709638436753,1.2020893643164677e-6,1.0819734329534641e10,-0.0,4.377075133348991e7,2.0213728365909706e10,1.2304255146233475e14,6.312380632491944,5.409402139424105e-6,905331.7549618958,905321.6448856647
0,710,1.9422717135010354,1.699842998814145e-7,1.0863505080868126e10,-0.0,4.377075133348992e7,2.0213728365909718e10,6.497829287875238e15,6.312383068878365,7.649293494663653e-7,905331.7549579935,905321.644873958
0,711,1.9422696821040812,1.992582089338785e-6,1.090727583220161e10,-0.0,4.37707513334899e7,2.021372836590971e10,4.984019347471484e13,6.3123764668382645,8.966619402024532e-6,905331.7549685673,905321.6449056799
0,712,1.9422700967669142,9.982924691774203e-7,1.0951046583535107e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.0890846160811656e14,6.312377814492471,4.492316111298391e-6,905331.754966409,905321.6448992046
0,713,1.9422720762265393,2.623345048693137e-6,1.0994817334868607e10,-0.0,4.3770751333489895e7,2.0213728365909687e10,3.177679971397786e13,6.312384247736253,1.1805052719119117e-5,905331.754956105,905321.6448682933
0,714,1.9422719235091304,2.312662999959278e-6,1.1038588086202091e10,-0.0,4.37707513334899e7,2.02137283659097e10,4.288308414411624e13,6.312383751404674,1.0406983499816752e-5,905331.7549568999,905321.6448706781
0,715,1.9422715062432132,6.840087422058858e-7,1.1082358837535576e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.134079207861977e14,6.3123823952904425,3.0780393399264864e-6,905331.7549590723,905321.6448771945
0,716,1.9422732252129935,2.3490331664845e-6,1.1126129588869072e10,-0.0,4.37707513334899e7,2.0213728365909695e10,4.55311476661579e13,6.312387981942229,1.057064924918025e-5,905331.7549501243,905321.6448503511
0,717,1.9422738450185912,2.5676672413818146e-6,1.1169900340202557e10,-0.0,4.3770751333489895e7,2.02137283659097e10,3.980821944886192e13,6.312389996310421,1.1554502586218165e-5,905331.7549468979,905321.6448406721
0,718,1.9422727435673788,1.3901341367711665e-6,1.1213671091536053e10,-0.0,4.377075133348991e7,2.0213728365909706e10,1.41708341788333e14,6.312386416593981,6.25560361547025e-6,905331.7549526315,905321.6448578724
0,719,1.9422707024116246,1.3342264644998707e-6,1.1257441842869545e10,-0.0,4.377075133348991e7,2.0213728365909702e10,1.6033689942180603e14,6.31237978283778,6.004019090249418e-6,905331.7549632565,905321.6448897468
0,720,1.9422693198361491,9.268829178148507e-7,1.1301212594203026e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.459225953916537e14,6.312375289467485,4.170973130166828e-6,905331.7549704531,905321.644911337
0,721,1.9422718230555067,3.3563258687143674e-6,1.1344983345536526e10,-0.0,4.377075133348988e7,2.021372836590968e10,2.744187239283779e13,6.312383424930397,1.5103466409214653e-5,905331.7549574226,905321.6448722467
0,722,1.9422720617525142,4.0547810916414935e-7,1.1388754096870007e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.9539811878910728e15,6.312384200695671,1.824651491238672e-6,905331.7549561809,905321.64486852
0,723,1.9422714994552697,1.7166215955333736e-6,1.1432524848203499e10,-0.0,4.377075133348991e7,2.0213728365909706e10,1.1319834551160944e14,6.312382373229626,7.724797179900182e-6,905331.7549591075,905321.6448773004
0,724,1.94227198507726,9.068613811248776e-7,1.1476295599536987e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.208055181909138e14,6.312383951501095,4.0808762150619494e-6,905331.75495658,905321.6448697173
0,725,1.9422703369405374,1.2641102928550473e-6,1.1520066350870476e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.2450449475756934e14,6.312378595056747,5.688496317847713e-6,905331.7549651589,905321.644895454
0,726,1.942272659352518,1.5636410056006515e-6,1.1563837102203964e10,-0.0,4.377075133348991e7,2.021372836590971e10,1.5199408690149403e14,6.312386142895683,7.036384525202932e-6,905331.7549530698,905321.6448591875
0,727,1.9422693111426073,8.299783074714158e-7,1.1607607853537457e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.584218360172967e14,6.312375261213473,3.7349023836213714e-6,905331.7549704985,905321.6449114729
0,728,1.9422696636952326,4.088171247700753e-7,1.1651378604870953e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.38087248117129e15,6.312376407009506,1.839677061465339e-6,905331.7549686632,905321.6449059672
0,729,1.942271413356716,4.913036069508239e-7,1.1695149356204441e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.7041555943028192e15,6.312382093409327,2.2108662312787076e-6,905331.7549595559,905321.6448786447
0,730,1.9422709086652277,3.7713379336793e-6,1.1738920107537926e10,-0.0,4.377075133348987e7,2.0213728365909683e10,2.9878703497514324e13,6.31238045316199,1.697102070155685e-5,905331.7549621821,905321.6448865256
0,731,1.9422694130979623,8.750684967654907e-7,1.1782690858871414e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.729966454545419e14,6.312375592568378,3.9378082354447085e-6,905331.7549699678,905321.6449098808
0,732,1.9422698879443623,6.227140419630444e-7,1.1826461610204914e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.167597269747275e15,6.312377135819178,2.8022131888337e-6,905331.754967496,905321.6449024656
0,733,1.942270815570755,1.6794455805209826e-6,1.1870232361538403e10,-0.0,4.377075133348991e7,2.0213728365909702e10,1.6555160010462003e14,6.312380150604954,7.557505112344421e-6,905331.7549626674,905321.6448879796
0,734,1.9422710386942499,2.738764649184435e-7,1.1914003112871887e10,-0.0,4.377075133348992e7,2.0213728365909714e10,6.416832474093911e15,6.312380875756312,1.2324440921329957e-6,905331.7549615061,905321.6448844958
0,735,1.942271426463225,3.058088165920463e-8,1.195777386420538e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.302415915494854e17,6.312382136005481,1.3761396746642083e-7,905331.7549594876,905321.6448784404
0,736,1.9422706048939578,2.391703318809436e-7,1.2001544615538868e10,-0.0,4.377075133348992e7,2.0213728365909714e10,8.926678708055205e15,6.312379465905362,1.0762664934642463e-6,905331.7549637641,905321.64489127
0,737,1.942270308443502,5.346353637892414e-7,1.204531536687236e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.838716227915779e15,6.312378502441382,2.405859137051586e-6,905331.7549653072,905321.6448958989
0,738,1.9422725550824136,4.279473856163159e-6,1.2089086118205849e10,-0.0,4.3770751333489865e7,2.021372836590967e10,2.9524125786086805e13,6.312385804017844,1.9257632352734217e-5,905331.7549536119,905321.6448608148
0,739,1.9422700746943402,1.0387365735025647e-6,1.2132856869539345e10,-0.0,4.377075133348992e7,2.0213728365909702e10,5.1532805625310494e14,6.312377742756606,4.674314580761541e-6,905331.7549665238,905321.6448995492
0,740,1.9422694442238968,9.471809900046363e-7,1.2176627620872826e10,-0.0,4.377075133348992e7,2.0213728365909714e10,6.370612185526082e14,6.312375693727665,4.2623144550208635e-6,905331.7549698058,905321.6449093948
0,741,1.9422711393620833,5.999977527018012e-7,1.2220398372206326e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.6312562623410688e15,6.312381202926771,2.6999898871581053e-6,905331.7549609821,905321.6448829238
0,742,1.9422713539292238,2.0992992622299225e-6,1.2264169123539806e10,-0.0,4.377075133348991e7,2.0213728365909706e10,1.3685944537348014e14,6.312381900269977,9.44684668003465e-6,905331.754959865,905321.6448795729
0,743,1.9422714417403482,2.438064762567603e-6,1.2307939874873299e10,-0.0,4.37707513334899e7,2.02137283659097e10,1.0417615726815017e14,6.312382185656132,1.0971291431554213e-5,905331.7549594076,905321.6448782014
0,744,1.942269643671195,3.1042586755989995e-7,1.2351710626206795e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.595031882163895e15,6.312376341931384,1.3969164040195499e-6,905331.7549687675,905321.6449062801
0,745,1.9422726240704193,7.791162281704572e-7,1.2395481377540283e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.0741024159054328e15,6.312386028228863,3.5060230267670572e-6,905331.7549532535,905321.6448597385
0,746,1.9422721301073569,2.374297342417202e-6,1.2439252128873764e10,-0.0,4.37707513334899e7,2.0213728365909706e10,1.1861670063792923e14,6.312384422848909,1.068433804087741e-5,905331.7549558247,905321.644867452
0,747,1.9422716949820968,5.707468524693533e-7,1.2483022880207256e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.104494417594861e15,6.312383008691815,2.5683608361120896e-6,905331.7549580899,905321.6448742471
0,748,1.9422701252287184,1.4512416253312762e-6,1.2526793631540749e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.3360411737909856e14,6.312377906993335,6.530587313990743e-6,905331.7549662609,905321.6448987602
0,749,1.9422713486491097,1.3372147952203868e-6,1.2570564382874237e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.025741811175143e14,6.312381883109606,6.017466578491741e-6,905331.7549598926,905321.6448796554
0,750,1.942271079305105,1.0212599538741968e-6,1.261433513420773e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.069332305194322e14,6.312381007741592,4.5956697924338854e-6,905331.7549612948,905321.6448838616
0,751,1.9422721083530015,9.061481396615051e-7,1.2658105885541218e10,-0.0,4.377075133348992e7,2.021372836590971e10,9.194421894293651e14,6.312384352147255,4.077666628476773e-6,905331.7549559382,905321.644867792
0,752,1.9422738516568474,1.8703777366643417e-7,1.2701876636874706e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.209066118468423e16,6.312390017884754,8.416699814989538e-7,905331.7549468637,905321.6448405689
0,753,1.9422732994401208,9.378521679206759e-7,1.2745647388208199e10,-0.0,4.377075133348992e7,2.021372836590971e10,8.991233227240585e14,6.312388223180393,4.220334755643041e-6,905331.7549497382,905321.6448491922
0,754,1.9422720684410075,3.4668012513941926e-8,1.278941813954169e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.73178538320509e17,6.312384222433274,1.5600605631273866e-7,905331.754956146,905321.6448684154
0,755,1.9422713334239674,3.881269512668963e-7,1.283318889087518e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.493172852655779e15,6.312381833627894,1.7465712807010334e-6,905331.7549599719,905321.6448798933
0,756,1.9422713948768853,2.1256064775098757e-7,1.2876959642208672e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.8727227382816892e16,6.312382033349877,9.56522914879444e-7,905331.754959652,905321.6448789333
0,757,1.9422702952007422,1.312448761946587e-6,1.2920730393542164e10,-0.0,4.377075133348992e7,2.0213728365909702e10,5.0214758960504206e14,6.312378459402412,5.906019428759641e-6,905331.7549653761,905321.6448961061
0,758,1.9422719531051587,3.744989776759246e-7,1.2964501144875652e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.302937986953143e15,6.312383847591765,1.6852453995416606e-6,905331.7549567464,905321.6448702166
0,759,1.9422717335081785,7.130492151338489e-8,1.3008271896209133e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.7764275978903728e17,6.31238313390158,3.20872146810232e-7,905331.7549578894,905321.6448736456
0,760,1.9422714001295946,1.7788022510608106e-6,1.305204264754263e10,-0.0,4.377075133348991e7,2.0213728365909702e10,2.915882245140352e14,6.312382050421182,8.004610129773649e-6,905331.7549596246,905321.6448788515
0,761,1.942271869238422,2.252476168411373e-7,1.3095813398876114e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.8571319796460508e16,6.312383575024872,1.013614275785118e-6,905331.7549571829,905321.6448715262
0,762,1.9422714961867926,3.046958593384964e-7,1.3139584150209602e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.0362615166287112e16,6.312382362607076,1.371131367023234e-6,905331.7549591248,905321.6448773516
0,763,1.9422712325496359,3.747718512200413e-7,1.3183354901543098e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.992163559309563e15,6.312381505786316,1.686473330490186e-6,905331.7549604969,905321.6448814683
0,764,1.942272438733144,1.650196411547391e-6,1.322712565287659e10,-0.0,4.377075133348991e7,2.0213728365909702e10,3.6806388452491975e14,6.312385425882718,7.425883851963259e-6,905331.7549542183,905321.6448626327
0,765,1.9422715588720005,1.8029171307949525e-6,1.3270896404210083e10,-0.0,4.377075133348991e7,2.02137283659097e10,3.1462990685394625e14,6.312382566334001,8.113127088577287e-6,905331.7549587981,905321.6448763724
0,766,1.9422716043303692,6.44770047649816e-7,1.3314667155543568e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.509625975047389e15,6.3123827140737,2.901465214424172e-6,905331.7549585619,905321.6448756629
0,767,1.9422710245774977,6.165347872251657e-7,1.3358437906877056e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.799515156622499e15,6.312380829876868,2.774406542513246e-6,905331.7549615796,905321.6448847161
0,768,1.9422726091881168,2.5287935906690663e-6,1.3402208658210548e10,-0.0,4.37707513334899e7,2.02137283659097e10,1.696932380170005e14,6.3123859798613795,1.1379571158010799e-5,905331.7549533308,905321.6448599708
0,769,1.9422723996761893,3.893149660934179e-6,1.344597940954403e10,-0.0,4.377075133348989e7,2.0213728365909695e10,7.299586769453947e13,6.312385298947615,1.7519173474203805e-5,905331.7549544211,905321.6448632422
0,770,1.9422690250896149,2.9019808451921767e-6,1.348975016087753e10,-0.0,4.37707513334899e7,2.0213728365909695e10,1.3391777194763044e14,6.312374331541248,1.3058913803364796e-5,905331.7549719871,905321.6449159393
0,771,1.9422670431045796,6.8826552234775395e-6,1.353352091221099e10,-0.0,4.377075133348982e7,2.021372836590966e10,2.4263948018021125e13,6.312367890089884,3.097194850564893e-5,905331.7549823024,905321.6449468886
0,772,1.9422722708374054,7.55152943004821e-7,1.357729166354451e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.053860275029514e15,6.312384880221567,3.398188243521694e-6,905331.7549550924,905321.6448652548
0,773,1.9422707620164104,3.937328494640069e-6,1.3621062414877998e10,-0.0,4.377075133348989e7,2.0213728365909683e10,7.697103514320072e13,6.312379976553333,1.771797822588031e-5,905331.7549629457,905321.6448888157
0,774,1.9422707233562695,1.2960580882128933e-7,1.3664833166211487e10,-0.0,4.377075133348992e7,2.021372836590971e10,7.23595405836324e16,6.312379850907876,5.83226139695802e-7,905331.7549631477,905321.6448894199
0,775,1.9422709345597124,3.839675260107996e-6,1.3708603917544975e10,-0.0,4.377075133348989e7,2.0213728365909687e10,8.396447475168436e13,6.312380537319066,1.7278538670485983e-5,905331.7549620476,905321.6448861212
0,776,1.9422730433266318,1.1546703743937215e-6,1.3752374668878468e10,-0.0,4.377075133348992e7,2.0213728365909706e10,9.454434134971849e14,6.312387390811553,5.196016684771747e-6,905331.7549510715,905321.6448531917
0,777,1.9422699611384187,1.3924111455615975e-7,1.3796145420211964e10,-0.0,4.377075133348992e7,2.0213728365909702e10,6.619302572917095e16,6.312377373699861,6.26585015502719e-7,905331.7549671151,905321.6449013224
0,778,1.9422716379970908,9.48867697354365e-7,1.3839916171545452e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.450980241463432e15,6.3123828234905455,4.269904638094642e-6,905331.7549583865,905321.6448751371
0,779,1.9422700812244194,9.140544141640958e-8,1.3883686922878937e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.591423047130246e17,6.312377763979363,4.113244863738431e-7,905331.75496649,905321.6448994473
0,780,1.9422726634482022,1.0843271986673795e-6,1.392745767421243e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.1507965894592105e15,6.3123861562066566,4.879472394003208e-6,905331.7549530487,905321.6448591235
0,781,1.9422711098475152,2.969623501848687e-6,1.3971228425545914e10,-0.0,4.37707513334899e7,2.02137283659097e10,1.561132884326219e14,6.312381107004424,1.3363305758319092e-5,905331.7549611353,905321.6448833842
0,782,1.9422714234372038,2.6851787520272356e-6,1.401499917687941e10,-0.0,4.37707513334899e7,2.0213728365909695e10,1.94247175885727e14,6.312382126170912,1.2083304384122561e-5,905331.7549595032,905321.6448784873
0,783,1.9422723050147677,2.6979578389585854e-8,1.4058769928212898e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.957156346618556e18,6.312384991297995,1.2140810275313635e-7,905331.7549549146,905321.6448647211
0,784,1.9422709258608621,7.785211207146396e-7,1.410254067954639e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.3904912989394315e15,6.312380509047802,3.503345043215878e-6,905331.7549620934,905321.6448862575
0,785,1.9422706077527858,4.580108156577264e-6,1.4146311430879879e10,-0.0,4.377075133348988e7,2.0213728365909676e10,7.023395864361665e13,6.312379475196554,2.0610486704597686e-5,905331.7549637484,905321.6448912242
0,786,1.9422721159335832,9.979950170178212e-7,1.419008218221336e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.5040148495759705e15,6.312384376784145,4.490977576580195e-6,905331.7549558987,905321.6448676735
0,787,1.9422722929114515,1.0877543967497564e-7,1.4233852933546848e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.2870579169427102e17,6.312384951962217,4.894894785373904e-7,905331.7549549775,905321.6448649099
0,788,1.9422711079206278,1.1292540297815318e-6,1.4277623684880344e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.2138613617821275e15,6.312381100742041,5.081643134016893e-6,905331.7549611457,905321.6448834145
0,789,1.942272381400386,3.358343489964469e-7,1.4321394436213833e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.3948819051589832e16,6.312385239551254,1.5112545704840111e-6,905331.7549545169,905321.6448635282
0,790,1.9422746628930994,1.932181740538137e-6,1.4365165187547321e10,-0.0,4.377075133348991e7,2.021372836590971e10,4.2822365505209044e14,6.312392654402573,8.694817832421617e-6,905331.754942641,905321.6448279007
0,791,1.9422734506807315,9.113150687062718e-7,1.440893593888081e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.9559287467062075e15,6.312388714712378,4.100917809178223e-6,905331.7549489508,905321.6448468302
0,792,1.9422735594914686,6.418883511616305e-8,1.4452706690214306e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.005347406103988e17,6.312389068347273,2.8884975802273375e-7,905331.7549483846,905321.6448451314
0,793,1.9422704577171843,3.1628128319938615e-6,1.4496477441547794e10,-0.0,4.37707513334899e7,2.02137283659097e10,1.6758211001598462e14,6.312378987580849,1.4232657743972378e-5,905331.7549645298,905321.6448935677
0,794,1.9422724179537352,1.5361168132615048e-6,1.4540248192881283e10,-0.0,4.377075133348992e7,2.021372836590971e10,7.215873226399532e14,6.31238535834964,6.912525659676771e-6,905331.7549543267,905321.6448629572
0,795,1.9422734605750316,4.04344367258364e-7,1.4584018944214779e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.0576584905745538e16,6.312388746868852,1.819549652662638e-6,905331.7549488995,905321.6448466757
0,796,1.9422746628930994,1.932181740538137e-6,1.462778969554826e10,-0.0,4.377075133348991e7,2.021372836590971e10,4.703402493939768e14,6.312392654402573,8.694817832421617e-6,905331.754942641,905321.6448279007
0,797,1.9422715426741815,1.0004611430180822e-6,1.4671560446881756e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.7812187123102595e15,6.31238251369109,4.50207514358137e-6,905331.7549588828,905321.6448766254
0,798,1.9422710743196219,3.109589521845723e-6,1.4715331198215244e10,-0.0,4.37707513334899e7,2.02137283659097e10,1.871852984135675e14,6.312380991538771,1.3993152848305752e-5,905331.7549613204,905321.6448839392
0,799,1.9422719389557144,1.8872145943606663e-6,1.4759101949548733e10,-0.0,4.377075133348991e7,2.0213728365909706e10,5.158777307420083e14,6.312383801606072,8.492465674622999e-6,905331.7549568198,905321.6448704372
0,800,1.9422728469348427,6.140824827277319e-7,1.4802872700882221e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.945378077671737e15,6.312386752538239,2.7633711722747937e-6,905331.7549520937,905321.6448562585
0,801,1.9422729342678027,4.505292770957524e-6,1.484664345221571e10,-0.0,4.377075133348989e7,2.0213728365909687e10,9.324450546488062e13,6.3123870363703585,2.027381746930886e-5,905331.7549516384,905321.6448548939
0,802,1.9422729342678027,4.505292770957524e-6,1.4890414203549198e10,-0.0,4.377075133348989e7,2.021372836590969e10,9.462222125574256e13,6.3123870363703585,2.027381746930886e-5,905331.7549516384,905321.6448548939
0,803,1.9422696788634761,3.232039734678601e-6,1.4934184954882694e10,-0.0,4.37707513334899e7,2.02137283659097e10,1.8655629102622934e14,6.312376456306297,1.4544178806053704e-5,905331.754968584,905321.6449057303
0,804,1.9422696788634761,3.232039734678601e-6,1.4977955706216183e10,-0.0,4.37707513334899e7,2.02137283659097e10,1.8927310231514862e14,6.312376456306297,1.4544178806053704e-5,905331.754968584,905321.6449057303
0,805,1.9422732583523383,2.772321333149701e-6,1.5021726457549671e10,-0.0,4.377075133348991e7,2.0213728365909702e10,2.609694746982456e14,6.3123880896451,1.2475445999173655e-5,905331.754949952,905321.6448498337
0,806,1.9422696788634761,3.232039734678601e-6,1.506549720888316e10,-0.0,4.37707513334899e7,2.0213728365909702e10,1.9476648947257766e14,6.312376456306297,1.4544178806053704e-5,905331.754968584,905321.6449057303
0,807,1.9422711624050066,2.3055261558648946e-6,1.5109267960216656e10,-0.0,4.377075133348991e7,2.0213728365909702e10,3.882175185212212e14,6.312381277816272,1.0374867701392026e-5,905331.754960862,905321.6448825637
0,808,1.9422709917070895,1.6332914617742376e-6,1.5153038711550152e10,-0.0,4.377075133348992e7,2.02137283659097e10,7.844999768368924e14,6.312380723048041,7.349811577984069e-6,905331.7549617507,905321.6448852295
0,809,1.9422729342678027,4.505292770957524e-6,1.5196809462883633e10,-0.0,4.377075133348989e7,2.0213728365909687e10,1.045532251276178e14,6.3123870363703585,2.027381746930886e-5,905331.7549516385,905321.644854894
0,810,1.9422712010957022,1.0444761343253766e-6,1.5240580214217121e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.972460179036993e15,6.312381403561032,4.7001426044641945e-6,905331.7549606606,905321.6448819593
0,811,1.9422696788634761,3.232039734678601e-6,1.5284350965550602e10,-0.0,4.37707513334899e7,2.021372836590971e10,2.0884926992179475e14,6.312376456306297,1.4544178806053704e-5,905331.754968584,905321.6449057303
0,812,1.942271121993249,2.3053031236740055e-6,1.5328121716884098e10,-0.0,4.377075133348991e7,2.021372836590971e10,4.1617034684252906e14,6.312381146478059,1.0373864056533024e-5,905331.7549610722,905321.6448831947
0,813,1.9422721025350862,1.7685457257269705e-6,1.5371892468217594e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.167964616991666e14,6.31238433323903,7.958455765771368e-6,905331.7549559684,905321.6448678828
0,814,1.9422696788634761,3.232039734678601e-6,1.5415663219551075e10,-0.0,4.37707513334899e7,2.0213728365909706e10,2.1753903173074234e14,6.312376456306297,1.4544178806053704e-5,905331.754968584,905321.6449057303
0,815,1.942271121993249,2.3053031236740055e-6,1.5459433970884571e10,-0.0,4.377075133348991e7,2.0213728365909706e10,4.333692240996874e14,6.312381146478059,1.0373864056533024e-5,905331.7549610722,905321.6448831947
0,816,1.9422729342678027,4.505292770957524e-6,1.550320472221806e10,-0.0,4.377075133348989e7,2.021372836590969e10,1.1498829454919808e14,6.3123870363703585,2.027381746930886e-5,905331.7549516384,905321.6448548939
0,817,1.9422696788634761,3.232039734678601e-6,1.5546975473551548e10,-0.0,4.37707513334899e7,2.0213728365909702e10,2.2640930803402488e14,6.312376456306297,1.4544178806053704e-5,905331.754968584,905321.6449057303
0,818,1.9422711483607333,1.885027460557796e-6,1.5590746224885044e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.744088316749039e14,6.312381232172383,8.482623572510083e-6,905331.7549609351,905321.644882783
0,819,1.9422696788634761,3.232039734678601e-6,1.5634516976218533e10,-0.0,4.37707513334899e7,2.02137283659097e10,2.324232824172007e14,6.312376456306297,1.4544178806053704e-5,905331.754968584,905321.6449057303
0,820,1.9422711219939413,2.3052999866044265e-6,1.5678287727552029e10,-0.0,4.377075133348991e7,2.02137283659097e10,4.6282461144494306e14,6.312381146480309,1.037384993971992e-5,905331.7549610724,905321.6448831948
0,821,1.9422729342678027,4.505292770957524e-6,1.572205847888551e10,-0.0,4.377075133348989e7,2.021372836590969e10,1.2275184444821325e14,6.3123870363703585,2.027381746930886e-5,905331.7549516385,905321.644854894
0,822,1.9422693952895078,1.715689726596756e-6,1.5765829230219006e10,-0.0,4.377075133348992e7,2.0213728365909706e10,8.573618175878686e14,6.312375534690901,7.720603769685402e-6,905331.7549700604,905321.6449101587
0,823,1.9422709811532541,1.7907317053752657e-6,1.5809599981552494e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.971012161851432e14,6.312380688748076,8.058292674188695e-6,905331.7549618054,905321.6448853941
0,824,1.9422696788634761,3.232039734678601e-6,1.5853370732885975e10,-0.0,4.37707513334899e7,2.0213728365909706e10,2.4781052962907875e14,6.312376456306297,1.4544178806053704e-5,905331.754968584,905321.6449057303
0,825,1.9422696788634761,3.232039734678601e-6,1.5897141484219471e10,-0.0,4.37707513334899e7,2.02137283659097e10,2.5094846891952944e14,6.312376456306297,1.4544178806053704e-5,905331.754968584,905321.6449057303
0,826,1.9422735621815905,1.1476606102048677e-6,1.594091223555296e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.0153123727321018e15,6.312389077090169,5.164472745921905e-6,905331.7549483705,905321.6448450891
0,827,1.9422696788634761,3.232039734678601e-6,1.5984682986886448e10,-0.0,4.37707513334899e7,2.0213728365909702e10,2.572849273924635e14,6.312376456306297,1.4544178806053704e-5,905331.754968584,905321.6449057303
0,828,1.9422696788634761,3.232039734678601e-6,1.6028453738219936e10,-0.0,4.37707513334899e7,2.0213728365909706e10,2.6048346829585378e14,6.312376456306297,1.4544178806053704e-5,905331.754968584,905321.6449057303
0,829,1.942271121993249,2.3053031236740055e-6,1.6072224489553432e10,-0.0,4.377075133348991e7,2.0213728365909702e10,5.1833568526272975e14,6.312381146478059,1.0373864056533024e-5,905331.7549610722,905321.6448831947
0,830,1.9422733214918375,1.5366645548762236e-6,1.611599524088692e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.1808939176186098e15,6.312388294848472,6.914990496943006e-6,905331.7549496235,905321.6448488478
0,831,1.9422719094768464,7.912456603811841e-7,1.615976599222041e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.508341347441114e15,6.312383705799751,3.560605471715328e-6,905331.7549569735,905321.6448708979
0,832,1.9422729342678027,4.505292770957524e-6,1.6203536743553898e10,-0.0,4.377075133348989e7,2.021372836590969e10,1.407449578340578e14,6.3123870363703585,2.027381746930886e-5,905331.7549516385,905321.644854894
0,833,1.9422729342678027,4.505292770957524e-6,1.6247307494887386e10,-0.0,4.3770751333489895e7,2.0213728365909695e10,1.4244315781902262e14,6.3123870363703585,2.027381746930886e-5,905331.7549516386,905321.6448548941
0,834,1.9422696788634761,3.232039734678601e-6,1.6291078246220882e10,-0.0,4.37707513334899e7,2.02137283659097e10,2.800997344149899e14,6.312376456306297,1.4544178806053704e-5,905331.754968584,905321.6449057303
0,835,1.9422696788634761,3.232039734678601e-6,1.6334848997554363e10,-0.0,4.37707513334899e7,2.0213728365909706e10,2.8344004237914325e14,6.312376456306297,1.4544178806053704e-5,905331.754968584,905321.6449057303
0,836,1.9422696788634761,3.232039734678601e-6,1.637861974888786e10,-0.0,4.37707513334899e7,2.0213728365909702e10,2.868006418700133e14,6.312376456306297,1.4544178806053704e-5,905331.754968584,905321.6449057303
0,837,1.9422696788634761,3.232039734678601e-6,1.6422390500221355e10,-0.0,4.37707513334899e7,2.0213728365909695e10,2.901815421772594e14,6.312376456306297,1.4544178806053704e-5,905331.754968584,905321.6449057303
0,838,1.9422729342678027,4.505292770957524e-6,1.6466161251554836e10,-0.0,4.3770751333489895e7,2.0213728365909695e10,1.510907521429142e14,6.3123870363703585,2.027381746930886e-5,905331.7549516386,905321.6448548941
0,839,1.9422696788634761,3.232039734678601e-6,1.6509932002888325e10,-0.0,4.37707513334899e7,2.0213728365909706e10,2.970042816158956e14,6.312376456306297,1.4544178806053704e-5,905331.754968584,905321.6449057303
0,840,1.9422721329180117,1.6060796534324871e-6,1.655370275422182e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.2167065562534395e15,6.3123844319835385,7.227358440446192e-6,905331.7549558104,905321.6448674086
0,841,1.9422729342678027,4.505292770957524e-6,1.6597473505555302e10,-0.0,4.3770751333489895e7,2.02137283659097e10,1.5640475494421362e14,6.3123870363703585,2.027381746930886e-5,905331.7549516386,905321.6448548941
0,842,1.9422696788634761,3.232039734678601e-6,1.6641244256888798e10,-0.0,4.37707513334899e7,2.0213728365909702e10,3.073908701895029e14,6.312376456306297,1.4544178806053704e-5,905331.754968584,905321.6449057303
0,843,1.9422712255445056,1.069869377591417e-6,1.6685015008222294e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.8372909712724345e15,6.312381483019643,4.814412199161377e-6,905331.7549605335,905321.6448815779
0,844,1.9422711483607333,1.885027460557796e-6,1.6728785759555775e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.243236391088068e14,6.312381232172383,8.482623572510083e-6,905331.7549609352,905321.6448827831
0,845,1.9422705981844952,3.833960441952675e-7,1.677255651088927e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.259599586443324e16,6.3123794440996095,1.7252821988787038e-6,905331.7549637991,905321.6448913747
0,846,1.9422712255445056,1.0698693775914165e-6,1.681632726222276e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.934310894467124e15,6.312381483019643,4.814412199161374e-6,905331.7549605335,905321.6448815779
0,847,1.942271121993249,2.3053031236740063e-6,1.6860098013556248e10,-0.0,4.377075133348991e7,2.0213728365909706e10,6.39037477054405e14,6.312381146478059,1.037386405653303e-5,905331.7549610724,905321.6448831948
0,848,1.9422696788634761,3.2320397346786014e-6,1.6903868764889736e10,-0.0,4.37707513334899e7,2.0213728365909702e10,3.287138020716669e14,6.312376456306297,1.4544178806053705e-5,905331.754968584,905321.6449057303
0,849,1.9422729531092287,4.46067138784805e-6,1.6947639516223232e10,-0.0,4.3770751333489895e7,2.0213728365909687e10,1.7447540098693428e14,6.312387097604993,2.0073021245316225e-5,905331.7549515404,905321.6448545998
0,850,1.9422740119913469,9.874811099988927e-7,1.699141026755672e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.5992757390463595e15,6.3123905389718775,4.4436649949950166e-6,905331.7549460294,905321.6448380651
0,851,1.942273848559473,7.107938608708033e-7,1.703518101889021e10,-0.0,4.377075133348992e7,2.021372836590971e10,7.022607453666587e15,6.312390007818287,3.198572373918615e-6,905331.7549468799,905321.6448406172
0,852,1.9422711358670857,1.5182643185497863e-6,1.7078951770223705e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.5558911535964398e15,6.312381191568028,6.832189433474038e-6,905331.7549610003,905321.6448829783
0,853,1.9422714716825344,8.707130197620163e-7,1.7122722521557194e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.781758672016099e15,6.312382282968237,3.9182085889290734e-6,905331.7549592524,905321.6448777344
0,854,1.9422720017630415,6.79719160525548e-7,1.7166493272890682e10,-0.0,4.377075133348992e7,2.021372836590971e10,7.93082207444131e15,6.312384005729885,3.058736222364966e-6,905331.7549564929,905321.6448694565
0,855,1.942271227460333,6.242038420433993e-7,1.721026402422418e10,-0.0,4.377075133348992e7,2.0213728365909702e10,9.504731672498044e15,6.312381489246082,2.808917289195297e-6,905331.7549605235,905321.6448815478
0,856,1.942272979525667,2.467222073862523e-6,1.725403477555765e10,-0.0,4.377075133348991e7,2.0213728365909714e10,6.148483434568084e14,6.3123871834584175,1.1102499332381353e-5,905331.7549514032,905321.6448541878
0,857,1.9422696788634761,3.2320397346786014e-6,1.7297805526891148e10,-0.0,4.377075133348991e7,2.0213728365909702e10,3.620756845471254e14,6.312376456306297,1.4544178806053705e-5,905331.754968584,905321.6449057303
0,858,1.942271121993249,2.3053031236740063e-6,1.7341576278224636e10,-0.0,4.377075133348991e7,2.021372836590971e10,7.191867081155184e14,6.312381146478059,1.037386405653303e-5,905331.7549610724,905321.6448831948
0,859,1.9422711093321534,2.1621800095523748e-6,1.7385347029558132e10,-0.0,4.377075133348991e7,2.0213728365909702e10,8.261064117638866e14,6.312381105329498,9.729810042985686e-6,905331.7549611382,905321.6448833925
0,860,1.942269574941323,1.3733560296671027e-6,1.742911778089163e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.068962287919133e15,6.3123761185593,6.180102133501962e-6,905331.7549691254,905321.6449073536
0,861,1.9422733238278442,4.1955013454561726e-7,1.747288853222511e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.239895298223195e16,6.312388302440493,1.8879756054552775e-6,905331.7549496113,905321.6448488113
0,862,1.9422712006376708,1.346818608269503e-6,1.7516659283558598e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.195995706768262e15,6.31238140207243,6.060683737212763e-6,905331.7549606632,905321.6448819669
0,863,1.942271351858647,1.467675315763529e-6,1.7560430034892094e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.8681935083668648e15,6.312381893540603,6.6045389209358805e-6,905331.754959876,905321.6448796052
0,864,1.9422720469707966,2.151722676854445e-6,1.7604200786225574e10,-0.0,4.377075133348992e7,2.021372836590971e10,8.7805047018434e14,6.312384152655089,9.682752045845003e-6,905331.7549562578,905321.6448687507
0,865,1.9422731184367048,1.3433240188196977e-6,1.764797153755908e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.275721237617397e15,6.312387634919291,6.04495808468864e-6,905331.7549506803,905321.6448520187
0,866,1.942272376458841,4.4716457810851e-7,1.769174228889256e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.0744974750450756e16,6.312385223491233,2.0122406014882948e-6,905331.7549545425,905321.6448636054
0,867,1.942270999144407,2.3100715938338323e-7,1.773551304022604e10,-0.0,4.377075133348992e7,2.021372836590972e10,7.851319114816669e16,6.312380747219322,1.0395322172252246e-6,905331.7549617118,905321.6448851133
0,868,1.9422740077121896,1.947141355553899e-6,1.7779283791559536e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.1161518870802072e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,869,1.9422736832936338,6.750039368994504e-7,1.7823054542893032e10,-0.0,4.377075133348992e7,2.0213728365909706e10,9.380144797227112e15,6.31238947070431,3.0375177160475266e-6,905331.7549477404,905321.6448431981
0,870,1.942273464271633,3.558225861616801e-7,1.786682529422652e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.4090892211378988e16,6.312388758882808,1.6012016377275604e-6,905331.7549488804,905321.6448466184
0,871,1.9422727295464233,1.9295084891017093e-6,1.791059604556001e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.1707786134775798e15,6.312386371025876,8.682788200957692e-6,905331.7549527045,905321.6448580914
0,872,1.9422732425735796,8.289078679307821e-7,1.7954366796893497e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.406165489528293e15,6.3123880383641335,3.7300854056885196e-6,905331.7549500342,905321.6448500801
0,873,1.942272446820834,8.770285552290743e-8,1.7998137548226986e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.778373945227832e17,6.312385452167711,3.9466284985308344e-7,905331.7549541764,905321.6448625065
0,874,1.942272446820834,8.770285552290743e-8,1.8041908299560474e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.834561064156321e17,6.312385452167711,3.9466284985308344e-7,905331.7549541763,905321.6448625064
0,875,1.9422732425735796,8.289078679307821e-7,1.808567905089397e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.594866015620735e15,6.3123880383641335,3.7300854056885196e-6,905331.7549500342,905321.6448500801
0,876,1.9422722218713715,1.2990109035632526e-6,1.812944980222746e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.711166763612869e15,6.3123847210819575,5.845549066034637e-6,905331.7549553473,905321.6448660194
0,877,1.9422740077121896,1.947141355553899e-6,1.8173220553560947e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.218234367547264e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,878,1.9422740077121896,1.947141355553899e-6,1.8216991304894436e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.2298599811590815e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,879,1.9422740077121896,1.947141355553899e-6,1.8260762056227924e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.24154225874668e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,880,1.9422722102037593,1.674169571860698e-6,1.830453280756142e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.695292349495939e15,6.312384683162218,7.533763073373141e-6,905331.7549554079,905321.6448662014
0,881,1.9422730773002033,9.29462661476299e-8,1.834830355889491e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.551981029192733e17,6.31238750122566,4.1825819766433457e-7,905331.7549508946,905321.6448526612
0,882,1.9422740077121896,1.947141355553899e-6,1.8392074310228397e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.276929176370711e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,883,1.942272446820834,8.770285552290743e-8,1.8435845061561886e10,-0.0,4.377075133348992e7,2.0213728365909714e10,6.35281044876318e17,6.312385452167711,3.9466284985308344e-7,905331.7549541763,905321.6448625064
0,884,1.9422725294575223,3.7322421151629827e-7,1.8479615812895374e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.540521143545962e16,6.312385720736947,1.6795089518233422e-6,905331.7549537462,905321.6448612161
0,885,1.9422732425735796,8.289078679307821e-7,1.8523386564228863e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.244188568474716e15,6.3123880383641335,3.7300854056885196e-6,905331.7549500342,905321.6448500801
0,886,1.9422743208383428,2.4975748900617095e-6,1.856715731556235e10,-0.0,4.377075133348991e7,2.021372836590971e10,8.052724928463598e14,6.3123915427246144,1.1239087005277693e-5,905331.7549444215,905321.644833242
0,887,1.9422724782478218,3.554461265167039e-6,1.8610928066895847e10,-0.0,4.377075133348991e7,2.02137283659097e10,4.012289808231406e14,6.312385554305421,1.5995075693251677e-5,905331.7549540126,905321.6448620156
0,888,1.9422727084741136,1.1321174863133779e-6,1.8654698818229336e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.9911616377102035e15,6.312386302540869,5.0945286884102e-6,905331.7549528144,905321.6448584207
0,889,1.942273981635687,2.9939779247195875e-6,1.8698469569562824e10,-0.0,4.377075133348991e7,2.0213728365909706e10,5.758511116227801e14,6.312390440315983,1.3472900661238143e-5,905331.754946187,905321.644838539
0,890,1.9422724774469424,3.604896240142065e-6,1.874224032089632e10,-0.0,4.37707513334899e7,2.0213728365909695e10,4.008018626671471e14,6.312385551702563,1.6222033080639293e-5,905331.7549540168,905321.6448620282
0,891,1.942272446820834,8.770285552290743e-8,1.87860110722298e10,-0.0,4.377075133348992e7,2.0213728365909718e10,6.832483771860214e17,6.312385452167711,3.9466284985308344e-7,905331.7549541765,905321.6448625067
0,892,1.9422740077121896,1.947141355553899e-6,1.882978182356329e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.3985725640628302e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,893,1.9422728057344139,8.693088471248038e-7,1.8873552574896786e10,-0.0,4.377075133348992e7,2.021372836590971e10,7.079276650275146e15,6.312386618636845,3.911889812061617e-6,905331.754952308,905321.6448569018
0,894,1.9422732425735796,8.289078679307821e-7,1.8917323326230274e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.855341072731813e15,6.3123880383641335,3.7300854056885196e-6,905331.7549500342,905321.6448500801
0,895,1.9422732425735796,8.289078679307821e-7,1.8961094077563763e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.924813386314566e15,6.3123880383641335,3.7300854056885196e-6,905331.7549500342,905321.6448500801
0,896,1.9422740077121896,1.947141355553899e-6,1.900486482889725e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.448819403599457e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,897,1.9422725294575223,3.7322421151629827e-7,1.904863558023074e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.977965680201383e16,6.312385720736947,1.6795089518233422e-6,905331.7549537462,905321.6448612161
0,898,1.942272268685786,6.418111797733392e-7,1.9092406331564243e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.356942521556864e16,6.312384873228805,2.8881503089800263e-6,905331.7549551036,905321.6448652883
0,899,1.9422740077121896,1.947141355553899e-6,1.9136177082897724e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.4871009769737088e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,900,1.942272503446246,1.989090651465881e-6,1.9179947834231213e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.4373742830754762e15,6.3123856362002995,8.950907931596465e-6,905331.7549538815,905321.6448616221
0,901,1.9422717903301887,1.5334069950513974e-6,1.92237185855647e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.439450800219732e15,6.312383318573113,6.900331477731288e-6,905331.7549575935,905321.6448727582
0,902,1.9422739935721771,2.121854015841892e-6,1.9267489336898197e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.2849561565329532e15,6.312390479109576,9.548343071288514e-6,905331.754946125,905321.6448383527
0,903,1.94227219891077,1.4704840566405258e-6,1.9311260088231686e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.698333433570105e15,6.312384646460003,6.617178254882366e-6,905331.7549554667,905321.6448663777
0,904,1.9422740077121896,1.947141355553899e-6,1.9355030839565174e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.5520400927009588e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,905,1.9422724782478218,3.554461265167039e-6,1.9398801590898663e10,-0.0,4.377075133348991e7,2.0213728365909702e10,4.6969592643048394e14,6.312385554305421,1.5995075693251677e-5,905331.7549540126,905321.6448620156
0,906,1.9422740077121896,1.947141355553899e-6,1.944257234223215e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.578413611741397e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,907,1.9422740077121896,1.947141355553899e-6,1.948634309356564e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.5916856442923545e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,908,1.9422732425735796,8.289078679307821e-7,1.9530113844899136e10,-0.0,4.377075133348992e7,2.021372836590971e10,8.85648530416071e15,6.3123880383641335,3.7300854056885196e-6,905331.7549500342,905321.6448500801
0,909,1.9422740077121896,1.947141355553899e-6,1.9573884596232624e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.6184002708381475e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,910,1.9422740077121896,1.947141355553899e-6,1.9617655347566113e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.631842870315973e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,911,1.9422723056587743,3.0870695673244465e-6,1.96614260988996e10,-0.0,4.377075133348991e7,2.0213728365909706e10,6.545734715906035e14,6.312384993391016,1.389181305296001e-5,905331.7549549113,905321.6448647111
0,912,1.9422710242091838,4.914540884456803e-7,1.9705196850233105e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.6040475624155948e16,6.3123808286798475,2.2115433980055616e-6,905331.7549615817,905321.644884722
0,913,1.9422740077121896,1.947141355553899e-6,1.9748967601566578e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.6725118418534182e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,914,1.9422740077121896,1.947141355553899e-6,1.9792738352900074e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.6861818966608888e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,915,1.9422720971419993,4.861151918385783e-7,1.9836509104233562e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.7273583371042276e16,6.312384315711498,2.1875183632736023e-6,905331.7549559965,905321.6448679671
0,916,1.9422740077121896,1.947141355553899e-6,1.988027985556705e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.713692612350303e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,917,1.942272446820834,8.770285552290743e-8,1.9924050606900547e10,-0.0,4.377075133348992e7,2.021372836590971e10,8.51518162895941e17,6.312385452167711,3.9466284985308344e-7,905331.7549541763,905321.6448625064
0,918,1.9422724781694742,3.6030351031307857e-6,1.9967821358234035e10,-0.0,4.377075133348991e7,2.02137283659097e10,5.0858576391208794e14,6.312385554050791,1.6213657964088536e-5,905331.7549540128,905321.6448620168
0,919,1.942272878362017,3.2209894701105224e-7,2.0011592109567524e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.414883723924233e16,6.312386854676555,1.4494452615497352e-6,905331.7549519303,905321.6448557678
0,920,1.9422730773002033,9.29462661476299e-8,2.0055362860901012e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.76526407734154e17,6.31238750122566,4.1825819766433457e-7,905331.7549508946,905321.6448526612
0,921,1.9422732425735796,8.289078679307821e-7,2.00991336122345e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.841174760094692e15,6.3123880383641335,3.7300854056885196e-6,905331.7549500342,905321.6448500801
0,922,1.9422727295464233,1.9295084891017093e-6,2.0142904363567997e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.8305944465521302e15,6.312386371025876,8.682788200957692e-6,905331.7549527047,905321.6448580915
0,923,1.942271375442851,8.839129779166473e-7,2.0186675114901485e10,-0.0,4.377075133348992e7,2.021372836590971e10,8.7918320661078e15,6.312381970189265,3.977608400624913e-6,905331.7549597532,905321.6448792372
0,924,1.942272758085537,1.3148372393312021e-6,2.0230445866234974e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.004554472294221e15,6.312386463777996,5.916767576990409e-6,905331.7549525561,905321.6448576457
0,925,1.9422740077121896,1.947141355553899e-6,2.0274216617568455e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.840305997394689e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,926,1.9422740055554768,1.2463100132038919e-6,2.031798736890195e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.526960978616474e15,6.3123905180553,5.608395059417513e-6,905331.7549460626,905321.6448381656
0,927,1.9422724774346882,3.6049532142290476e-6,2.0361758120235447e10,-0.0,4.377075133348991e7,2.02137283659097e10,5.452815159809256e14,6.312385551662737,1.6222289464030716e-5,905331.7549540168,905321.6448620283
0,928,1.9422740295220764,5.047779920721084e-7,2.0405528871568928e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.8026420887869164e16,6.312390595946749,2.2715009643244876e-6,905331.7549459382,905321.6448377914
0,929,1.9422725294575223,3.7322421151629827e-7,2.0449299622902424e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.1661220263120024e16,6.312385720736947,1.6795089518233422e-6,905331.7549537462,905321.6448612161
0,930,1.942272446820834,8.770285552290743e-8,2.0493070374235912e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.427577511503053e17,6.312385452167711,3.9466284985308344e-7,905331.7549541764,905321.6448625065
0,931,1.9422740295220764,5.047779920721084e-7,2.0536841125569393e10,-0.0,4.377075133348992e7,2.021372836590972e10,2.867725864650459e16,6.312390595946749,2.2715009643244876e-6,905331.7549459382,905321.6448377914
0,932,1.9422725294575223,3.7322421151629827e-7,2.0580611876902897e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.285637602948107e16,6.312385720736947,1.6795089518233422e-6,905331.7549537462,905321.6448612161
0,933,1.9422732425735796,8.289078679307821e-7,2.0624382628236378e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.0797190878508186e16,6.3123880383641335,3.7300854056885196e-6,905331.7549500342,905321.6448500801
0,934,1.9422738362620424,1.4957334688891373e-6,2.066815337956988e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.341096547656648e15,6.3123899678516375,6.7308006100011175e-6,905331.7549469441,905321.6448408092
0,935,1.9422726620160682,8.684666996279742e-7,2.0711924130903362e10,-0.0,4.377075133348992e7,2.021372836590971e10,9.985117641319034e15,6.3123861515522215,3.908100148325884e-6,905331.7549530562,905321.6448591461
0,936,1.9422736201156579,5.527638013849999e-7,2.075569488223686e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.4833071200352136e16,6.312389265375888,2.4874371062324993e-6,905331.7549480691,905321.6448441846
0,937,1.942273464271633,3.558225861616801e-7,2.0799465633570347e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.037828874534363e16,6.312388758882808,1.6012016377275604e-6,905331.7549488804,905321.6448466184
0,938,1.942271375442851,8.839129779166473e-7,2.0843236384903835e10,-0.0,4.377075133348992e7,2.021372836590971e10,9.857236848577156e15,6.312381970189265,3.977608400624913e-6,905331.7549597532,905321.6448792372
0,939,1.9422736251428847,5.591167438115585e-7,2.0887007136237324e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.4818976997972076e16,6.312389281714375,2.5160253471520135e-6,905331.7549480428,905321.644844106
0,940,1.9422732425735796,8.289078679307821e-7,2.0930777887570812e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.137573232717057e16,6.3123880383641335,3.7300854056885196e-6,905331.7549500342,905321.6448500801
0,941,1.9422740077121896,1.947141355553899e-6,2.09745486389043e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.0767698887674962e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,942,1.942271375442851,8.839129779166473e-7,2.101831939023779e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.0151828887226084e16,6.312381970189265,3.977608400624913e-6,905331.7549597532,905321.6448792372
0,943,1.9422712045577009,1.238620037987225e-6,2.1062090141571285e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.207816502347579e15,6.312381414812528,5.573790170942513e-6,905331.7549606427,905321.6448819054
0,944,1.9422740077121896,1.947141355553899e-6,2.1105860892904766e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.1227270692637465e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,945,1.9422711032254076,5.381431013126685e-7,2.114963164423827e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.7992363217168972e16,6.312381085482575,2.421643955907008e-6,905331.7549611703,905321.6448834881
0,946,1.9422720766829307,3.2367803195430006e-6,2.119340239557175e10,-0.0,4.377075133348991e7,2.0213728365909706e10,7.793696707305351e14,6.312384249219525,1.4565511437943503e-5,905331.7549561027,905321.6448682864
0,947,1.9422740077121896,1.947141355553899e-6,2.123717314690524e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.169195675835909e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,948,1.942271375442851,8.839129779166473e-7,2.1280943898238728e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.0601990195813778e16,6.312381970189265,3.977608400624913e-6,905331.7549597532,905321.6448792372
0,949,1.9422740295220764,5.047779920721084e-7,2.1324714649572216e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.2742164259515772e16,6.312390595946749,2.2715009643244876e-6,905331.7549459382,905321.6448377914
0,950,1.9422732425735796,8.289078679307821e-7,2.1368485400905712e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.2228877808593706e16,6.3123880383641335,3.7300854056885196e-6,905331.7549500342,905321.6448500801
0,951,1.9422724774357634,3.6049077790851424e-6,2.141225615223921e10,-0.0,4.377075133348991e7,2.0213728365909695e10,6.511648409527314e14,6.312385551666231,1.622208500588314e-5,905331.7549540168,905321.6448620283
0,952,1.9422740077121896,1.947141355553899e-6,2.145602690357269e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.2477795348554252e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,953,1.9422722199118896,1.1694235701254362e-6,2.1499797654906185e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.275722857623054e15,6.312384714713641,5.262406065564463e-6,905331.7549553574,905321.6448660498
0,954,1.9422740295220764,5.047779920721084e-7,2.1543568406239666e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.3919919382970548e16,6.312390595946749,2.2715009643244876e-6,905331.7549459382,905321.6448377914
0,955,1.9422727084741136,1.1321174863133779e-6,2.1587339157573162e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.790634054939642e15,6.312386302540869,5.0945286884102e-6,905331.7549528144,905321.6448584207
0,956,1.942272746753451,1.936654534304454e-6,2.163110990890666e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.336771594873584e15,6.312386426948716,8.714945404370044e-6,905331.7549526151,905321.6448578229
0,957,1.9422732425735796,8.289078679307821e-7,2.167488066024014e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.2844728976511088e16,6.3123880383641335,3.7300854056885196e-6,905331.7549500342,905321.6448500801
0,958,1.9422710358957873,8.472598051173108e-7,2.1718651411573635e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.2379720977527614e16,6.312380866661309,3.8126691230278986e-6,905331.7549615208,905321.6448845395
0,959,1.942271375442851,8.839129779166473e-7,2.1762422162907124e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.145305663961927e16,6.312381970189265,3.977608400624913e-6,905331.7549597532,905321.6448792372
0,960,1.942272446820834,8.770285552290743e-8,2.1806192914240612e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.1713836730709368e18,6.312385452167711,3.9466284985308344e-7,905331.7549541764,905321.6448625065
0,961,1.9422740295220764,5.047779920721084e-7,2.1849963665574093e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.5604256486593504e16,6.312390595946749,2.2715009643244876e-6,905331.7549459382,905321.6448377914
0,962,1.942272446820834,8.770285552290743e-8,2.189373441690759e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.1875211659238973e18,6.312385452167711,3.9466284985308344e-7,905331.7549541765,905321.6448625067
0,963,1.9422727279990437,1.921833571325754e-6,2.1937505168241093e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.4899658707101905e15,6.312386365996892,8.648251070965893e-6,905331.7549527127,905321.6448581156
0,964,1.9422740077121896,1.947141355553899e-6,2.1981275919574566e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.4421717523584905e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,965,1.9422731620375862,1.16113410082411e-6,2.2025046670908062e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.914213588878042e15,6.312387776622155,5.225103453708495e-6,905331.7549504535,905321.6448513379
0,966,1.942272446820834,8.770285552290743e-8,2.206881742224155e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.2201316636238244e18,6.312385452167711,3.9466284985308344e-7,905331.7549541764,905321.6448625065
0,967,1.9422725294575223,3.7322421151629827e-7,2.211258817357504e10,-0.0,4.377075133348992e7,2.0213728365909714e10,6.782838122881593e16,6.312385720736947,1.6795089518233422e-6,905331.7549537462,905321.6448612161
0,968,1.9422740077121896,1.947141355553899e-6,2.2156358924908527e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.5087845590448545e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,969,1.9422740077121896,1.947141355553899e-6,2.2200129676242016e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.5255794915621025e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,970,1.9422722050947647,1.439430615024236e-6,2.2243900427575512e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.652246136185834e15,6.3123846665579855,6.477437767609063e-6,905331.7549554349,905321.6448662815
0,971,1.9422725294575223,3.7322421151629827e-7,2.2287671178909e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.965996034495746e16,6.312385720736947,1.6795089518233422e-6,905331.7549537462,905321.6448612161
0,972,1.9422732425735796,8.289078679307821e-7,2.233144193024249e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.4216071536705874e16,6.3123880383641335,3.7300854056885196e-6,905331.7549500342,905321.6448500801
0,973,1.9422732425735796,8.289078679307821e-7,2.2375212681575985e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.4309996861272072e16,6.3123880383641335,3.7300854056885196e-6,905331.7549500342,905321.6448500801
0,974,1.942272568725355,3.1786471705415032e-6,2.2418983432909466e10,-0.0,4.377075133348991e7,2.021372836590971e10,9.795307336177874e14,6.312385848357404,1.4303912267436765e-5,905331.7549535418,905321.6448606029
0,975,1.942269169856691,6.369887613791872e-7,2.246275418424296e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.455164521928042e16,6.312374802034245,2.8664494262063424e-6,905331.7549712339,905321.6449136792
0,976,1.9422740295220764,5.047779920721084e-7,2.2506524935576443e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.935279378537986e16,6.312390595946749,2.2715009643244876e-6,905331.7549459382,905321.6448377914
0,977,1.942270911940755,1.5586920455850176e-7,2.255029568690994e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.154118646958438e17,6.312380463807454,7.014114205132579e-7,905331.7549621658,905321.644886475
0,978,1.9422740295220764,5.047779920721084e-7,2.259406643824342e10,-0.0,4.377075133348992e7,2.021372836590972e10,3.986693010668698e16,6.312390595946749,2.2715009643244876e-6,905331.7549459382,905321.6448377914
0,979,1.9422725964560832,1.6471773101885162e-6,2.263783718957693e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.7682351740693785e15,6.3123859384822705,7.412297895848323e-6,905331.7549533977,905321.6448601701
0,980,1.9422740077121896,1.947141355553899e-6,2.2681607940910404e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.7140627059662095e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,981,1.9422740077121896,1.947141355553899e-6,2.2725378692243893e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.731537233051309e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,982,1.9422740077121896,1.947141355553899e-6,2.276914944357738e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.7490683372860645e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,983,1.9422740295220764,5.047779920721084e-7,2.281292019491087e10,-0.0,4.377075133348992e7,2.021372836590972e10,4.1167007929939656e16,6.312390595946749,2.2715009643244876e-6,905331.7549459382,905321.6448377914
0,984,1.942272446820834,8.770285552290743e-8,2.2856690946244366e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.3724090059185134e18,6.312385452167711,3.9466284985308344e-7,905331.7549541763,905321.6448625064
0,985,1.9422740295220764,5.047779920721084e-7,2.2900461697577854e10,-0.0,4.377075133348992e7,2.0213728365909718e10,4.169293105482019e16,6.312390595946749,2.2715009643244876e-6,905331.7549459382,905321.6448377914
0,986,1.9422721889047498,3.5992313340242646e-7,2.294423244891135e10,-0.0,4.377075133348992e7,2.021372836590971e10,8.252534148169194e16,6.312384613940437,1.619654100310919e-6,905331.7549555189,905321.6448665342
0,987,1.9422732425735796,8.289078679307821e-7,2.298800320024484e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.5657750106534814e16,6.3123880383641335,3.7300854056885196e-6,905331.7549500342,905321.6448500801
0,988,1.9422715665167116,6.316017626077563e-7,2.3031773951578335e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.713824285106873e16,6.312382591179313,2.8422079317349033e-6,905331.7549587588,905321.6448762534
0,989,1.942271375442851,8.839129779166473e-7,2.3075544702911816e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.3943359051963224e16,6.312381970189265,3.977608400624913e-6,905331.7549597532,905321.6448792372
0,990,1.9422732425735796,8.289078679307821e-7,2.3119315454245304e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.5954512178334974e16,6.3123880383641335,3.7300854056885196e-6,905331.7549500342,905321.6448500801
0,991,1.9422740077121896,1.947141355553899e-6,2.31630862055788e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.909392706846568e15,6.312390525064616,8.762136099992547e-6,905331.7549460514,905321.644838132
0,992,1.9422729946635153,5.538733331868359e-7,2.320685695691229e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.618006402173051e16,6.312387232656425,2.4924299993407615e-6,905331.7549513245,905321.6448539513
0,993,1.9422714072589407,3.6962606386091368e-6,2.3250627708245777e10,-0.0,4.377075133348991e7,2.0213728365909702e10,8.174284227116025e14,6.312382073591557,1.6633172873741114e-5,905331.7549595876,905321.6448787402
0,994,1.9422710731332868,8.794417634200921e-7,2.3294398459579266e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.4529048835180856e16,6.3123809876831825,3.957487935390414e-6,905331.754961327,905321.644883958
0,995,1.942272345886795,7.837731520213446e-7,2.3338169210912754e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.840512887933665e16,6.312385124132084,3.5269791840960507e-6,905331.7549547019,905321.6448640829
0,996,1.94227216395227,6.137831656055248e-7,2.3381939962246258e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.019602887669219e16,6.312384532844877,2.7620242452248616e-6,905331.7549556487,905321.6448669236
0,997,1.942272345886795,7.837731520213446e-7,2.342571071357973e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.863164001089538e16,6.312385124132084,3.5269791840960507e-6,905331.7549547019,905321.6448640829
0,998,1.9422710163312762,4.1922901769774875e-7,2.346948146491322e10,-0.0,4.377075133348992e7,2.021372836590972e10,6.551989938516362e16,6.312380803076648,1.8865305796398694e-6,905331.7549616226,905321.644884845
0,999,1.9422698278428236,4.086238380595294e-6,2.3513252216246716e10,-0.0,4.377075133348991e7,2.0213728365909702e10,6.938483429820462e14,6.312376940489177,1.8388072712678822e-5,905331.7549678088,905321.644903404
0,1000,1.9422707366741365,3.277165257952062e-6,2.3557022967580204e10,-0.0,4.377075133348991e7,2.021372836590971e10,1.0852839777445351e15,6.3123798941909435,1.4747243660784278e-5,905331.754963078,905321.6448892117
0,1001,1.9422719050523929,1.4268979089006022e-6,2.36007937189137e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.759363701669461e15,6.312383691420277,6.42104059005271e-6,905331.7549569963,905321.6448709666
0,1002,1.9422707366741365,3.277165257952062e-6,2.364456447024718e10,-0.0,4.377075133348991e7,2.021372836590971e10,1.0984391685503418e15,6.3123798941909435,1.4747243660784278e-5,905331.754963078,905321.6448892117
0,1003,1.9422716322234477,1.166127426514877e-6,2.3688335221580677e10,-0.0,4.377075133348992e7,2.021372836590971e10,8.727407651780057e15,6.312382804726205,5.247573419316946e-6,905331.7549584163,905321.644875227
0,1004,1.9422707366741365,3.277165257952062e-6,2.3732105972914158e10,-0.0,4.377075133348991e7,2.0213728365909714e10,1.1116739491222918e15,6.3123798941909435,1.4747243660784278e-5,905331.754963078,905321.6448892117
0,1005,1.9422707366741365,3.277165257952062e-6,2.3775876724247646e10,-0.0,4.377075133348991e7,2.0213728365909718e10,1.1183211756244384e15,6.3123798941909435,1.4747243660784278e-5,905331.754963078,905321.6448892117
0,1006,1.9422707366741365,3.277165257952062e-6,2.3819647475581142e10,-0.0,4.377075133348991e7,2.021372836590971e10,1.1249882875687898e15,6.3123798941909435,1.4747243660784278e-5,905331.754963078,905321.6448892117
0,1007,1.9422707366741365,3.277165257952062e-6,2.386341822691463e10,-0.0,4.377075133348991e7,2.021372836590971e10,1.1316752808894878e15,6.3123798941909435,1.4747243660784278e-5,905331.754963078,905321.6448892117
0,1008,1.9422707323212236,1.88183471091397e-6,2.390718897824812e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.452405599366068e15,6.312379880043976,8.468256199112865e-6,905331.7549631009,905321.6448892799
0,1009,1.9422710731332868,8.794417634200921e-7,2.3950959729581615e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.590117806618707e16,6.3123809876831825,3.957487935390414e-6,905331.754961327,905321.644883958
0,1010,1.9422707366741365,3.277165257952062e-6,2.3994730480915096e10,-0.0,4.377075133348991e7,2.0213728365909714e10,1.151855507985503e15,6.3123798941909435,1.4747243660784278e-5,905331.754963078,905321.6448892117
0,1011,1.9422736716504805,1.572992359646161e-8,2.40385012322486e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.029041539274627e19,6.3123894328640615,7.078465618407724e-8,905331.7549478008,905321.6448433799
0,1012,1.942271720915267,2.768616218554952e-7,2.408227198358209e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.632861248885244e17,6.312383092974617,1.2458772983497283e-6,905331.7549579549,905321.6448738422
0,1013,1.9422702822580522,4.045367078266876e-7,2.412604273491557e10,-0.0,4.377075133348992e7,2.0213728365909718e10,7.692861412680894e16,6.312378417338669,1.8204151852200942e-6,905331.7549654434,905321.644896308
0,1014,1.9422707366741365,3.277165257952062e-6,2.4169813486249058e10,-0.0,4.377075133348991e7,2.0213728365909714e10,1.1790405646738308e15,6.3123798941909435,1.4747243660784278e-5,905331.754963078,905321.6448892117
0,1015,1.9422725342004417,3.786302948505198e-7,2.421358423758256e10,-0.0,4.377075133348992e7,2.0213728365909706e10,8.884010739640547e16,6.312385736151436,1.7038363268273392e-6,905331.7549537215,905321.6448611422
0,1016,1.942271305067773,2.124970857496853e-6,2.425735498891605e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.8368799150976345e15,6.312381741470262,9.562368858735838e-6,905331.7549601194,905321.6448803358
0,1017,1.942271184448792,2.221646342233469e-6,2.430112574024954e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.610339314747758e15,6.312381349458574,9.997408540050611e-6,905331.7549607473,905321.6448822197
0,1018,1.9422734831565986,7.270783869560874e-7,2.4344896491583035e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.4511906128323948e16,6.3123888202589455,3.2718527413023933e-6,905331.7549487818,905321.6448463231
0,1019,1.942272345886795,7.837731520213446e-7,2.4388667242916515e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.121506659927538e16,6.312385124132084,3.5269791840960507e-6,905331.7549547019,905321.6448640829
0,1020,1.9422711004460638,1.8020185593524364e-7,2.4432437994250004e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.036316061523742e17,6.312381076449707,8.109083517085964e-7,905331.7549611848,905321.6448835316
0,1021,1.9422707366741365,3.277165257952062e-6,2.4476208745583485e10,-0.0,4.377075133348991e7,2.0213728365909718e10,1.2273783827470155e15,6.3123798941909435,1.4747243660784278e-5,905331.754963078,905321.6448892117
0,1022,1.9422733405834816,3.1944366839778316e-7,2.451997949691699e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.2991253022059789e17,6.3123883568963155,1.4374965077900242e-6,905331.7549495241,905321.6448485496
0,1023,1.9422731090545509,1.5191851825537347e-6,2.4563750248250477e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.776644753524915e15,6.312387604427291,6.836333321491806e-6,905331.7549507292,905321.6448521652
0,1024,1.9422711755935536,4.0946481664296526e-6,2.4607520999583965e10,-0.0,4.377075133348991e7,2.0213728365909702e10,7.996767249002904e14,6.312381320679049,1.8425916748933436e-5,905331.7549607933,905321.6448823578
0,1025,1.942271586493809,1.4744675810201944e-6,2.465129175091746e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.201843841720026e15,6.312382656104879,6.635104114590875e-6,905331.7549586548,905321.6448759414
0,1026,1.9422736716504805,1.572992359646161e-8,2.469506250225095e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.479927847315903e19,6.3123894328640615,7.078465618407724e-8,905331.7549478008,905321.6448433799
0,1027,1.9422713435990102,7.090482299077733e-7,2.473883325358443e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.7121048226938692e16,6.312381866696783,3.19071703458498e-6,905331.754959919,905321.6448797344
0,1028,1.942272345886795,7.837731520213446e-7,2.4782604004917927e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.232032066218192e16,6.312385124132084,3.5269791840960507e-6,905331.7549547019,905321.6448640829
0,1029,1.942271720915267,2.768616218554952e-7,2.4826374756251415e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.798755335767929e17,6.312383092974617,1.2458772983497283e-6,905331.7549579549,905321.6448738422
0,1030,1.942272611775487,1.4569377932464048e-6,2.4870145507584904e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.531685951167431e15,6.312385988270332,6.556220069608822e-6,905331.7549533178,905321.6448599308
0,1031,1.942272345886795,7.837731520213446e-7,2.4913916258918392e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.269496768366531e16,6.312385124132084,3.5269791840960507e-6,905331.7549547019,905321.6448640829
0,1032,1.9422707366741365,3.277165257952062e-6,2.495768701025188e10,-0.0,4.377075133348991e7,2.021372836590971e10,1.305299060274993e15,6.3123798941909435,1.4747243660784278e-5,905331.754963078,905321.6448892117
0,1033,1.942272611775487,1.4569377932464048e-6,2.500145776158537e10,-0.0,4.377075133348992e7,2.0213728365909718e10,6.640709105283249e15,6.312385988270332,6.556220069608822e-6,905331.7549533178,905321.6448599308
0,1034,1.942276498893897,2.1547031488624097e-7,2.5045228512918865e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.0528451201115226e17,6.3123986214051655,9.696164169880843e-7,905331.7549330841,905321.6447992299
0,1035,1.9422707366741365,3.277165257952062e-6,2.5088999264252346e10,-0.0,4.377075133348991e7,2.0213728365909714e10,1.3269654959803362e15,6.3123798941909435,1.4747243660784278e-5,905331.7549630781,905321.6448892119
0,1036,1.9422695821763871,1.4488484715236472e-6,2.513277001558585e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.826223825238284e15,6.3123761420732585,6.519818121856412e-6,905331.7549690877,905321.6449072405
0,1037,1.9422718640085215,2.163420234666872e-6,2.517654076691934e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.0782816565409825e15,6.312383558027695,9.735391056000923e-6,905331.75495721,905321.6448716077
0,1038,1.9422714554452818,3.6041948114036684e-6,2.5220311518252827e10,-0.0,4.377075133348991e7,2.0213728365909702e10,1.1151437323707564e15,6.312382230197166,1.6218876651316507e-5,905331.7549593367,905321.6448779877
0,1039,1.942271510628298,1.221715562226986e-6,2.5264082269586315e10,-0.0,4.377075133348992e7,2.021372836590971e10,9.757936286519808e15,6.312382409541969,5.497720030021437e-6,905331.7549590496,905321.6448771261
0,1040,1.942271938101518,1.0909575718945828e-6,2.530785302091981e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.2303450451597026e16,6.312383798829934,4.909309073525623e-6,905331.7549568246,905321.6448704508
0,1041,1.9422715712887504,1.4523217008739267e-6,2.5351623772253307e10,-0.0,4.377075133348992e7,2.02137283659097e10,6.979994989480589e15,6.3123826066884385,6.53544765393267e-6,905331.7549587337,905321.6448761787
0,1042,1.942272345886795,7.837731520213446e-7,2.539539452358678e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.4095270758578684e16,6.312385124132084,3.5269791840960507e-6,905331.7549547019,905321.6448640829
0,1043,1.942271510628298,1.221715562226986e-6,2.543916527492027e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.970063014912524e15,6.312382409541969,5.497720030021437e-6,905331.7549590496,905321.6448771261
0,1044,1.942271720915267,2.768616218554952e-7,2.5482936026253765e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.9517846383759658e17,6.312383092974617,1.2458772983497283e-6,905331.7549579549,905321.6448738422
0,1045,1.9422707366741365,3.277165257952062e-6,2.5526706777587246e10,-0.0,4.377075133348991e7,2.0213728365909714e10,1.4004700235638578e15,6.3123798941909435,1.4747243660784278e-5,905331.754963078,905321.6448892117
0,1046,1.9422710731332868,8.794417634200922e-7,2.5570477528920742e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.955074185901245e16,6.3123809876831825,3.957487935390415e-6,905331.754961327,905321.644883958
0,1047,1.9422707366741365,3.277165257952062e-6,2.561424828025423e10,-0.0,4.377075133348991e7,2.021372836590971e10,1.4154075063870345e15,6.3123798941909435,1.4747243660784278e-5,905331.754963078,905321.6448892117
0,1048,1.94227200063104,1.8337493701996597e-6,2.5658019031587727e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.544570808111924e15,6.31238400205088,8.251872165898468e-6,905331.7549564987,905321.6448694741
0,1049,1.9422725828770588,6.685765223070649e-7,2.5701789782921215e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.436838730347451e16,6.312385894350442,3.008594350381792e-6,905331.754953468,905321.6448603818
0,1050,1.9422716322234477,1.166127426514877e-6,2.5745560534254704e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.1356693194120562e16,6.312382804726205,5.247573419316946e-6,905331.7549584163,905321.644875227
0,1051,1.9422701435742646,1.8789258994591638e-6,2.57893312855882e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.3974519267433475e15,6.31237796661636,8.455166547566238e-6,905331.7549661654,905321.6448984738
0,1052,1.942270441033254,1.4436562510115932e-6,2.5833102036921688e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.487956558385897e15,6.312378933358076,6.496453129552169e-6,905331.754964617,905321.6448938285
0,1053,1.9422751612245734,2.479553406377386e-6,2.5876872788255177e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.5515760271427325e15,6.312394273979864,1.1157990328698237e-5,905331.754940047,905321.6448201188
0,1054,1.9422701435752023,1.8789269034436147e-6,2.5920643539588665e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.4667771493824385e15,6.312377966619407,8.455171065496266e-6,905331.7549661654,905321.6448984738
0,1055,1.9422701435752023,1.8789269034436147e-6,2.5964414290922153e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.4900067295608875e15,6.312377966619407,8.455171065496266e-6,905331.7549661654,905321.6448984738
0,1056,1.9422740186058094,4.409174806946174e-7,2.6008185042255642e10,-0.0,4.377075133348992e7,2.0213728365909714e10,8.195943585267478e16,6.312390560468881,1.984128663125778e-6,905331.7549459948,905321.644837962
0,1057,1.9422716198726417,2.176621666915174e-7,2.6051955793589138e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.3805603195069574e17,6.3123827645860855,9.794797501118284e-7,905331.7549584811,905321.6448754203
0,1058,1.9422751087034258,2.3790406355662023e-6,2.6095726544922626e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.844369681378859e15,6.312394103286134,1.070568286004791e-5,905331.7549403204,905321.6448209386
0,1059,1.9422745883660952,7.277342322909082e-8,2.6139497296256123e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.0554384720437586e18,6.312392412189809,3.274804045309087e-7,905331.7549430289,905321.6448290643
0,1060,1.9422697346438698,2.675583671314974e-7,2.618326804758961e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.2719863183305523e17,6.3123766375925765,1.2040126520917383e-6,905331.7549682942,905321.6449048597
0,1061,1.9422688149795984,6.785567006930646e-7,2.622703879892309e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.5504908972148656e16,6.312373648683694,3.0535051531187905e-6,905331.7549730812,905321.6449192209
0,1062,1.9422722485077608,6.435860988033565e-7,2.6270809550256588e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.966976107378255e16,6.312384807650223,2.8961374446151043e-6,905331.7549552087,905321.6448656034
0,1063,1.9422745885229153,7.275680631038906e-8,2.6314580301590076e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.11983892272968e18,6.312392412699475,3.274056283967508e-7,905331.7549430283,905321.6448290623
0,1064,1.942270806425427,1.0048615309844207e-6,2.6358351052923565e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.6438715274045642e16,6.312380120882638,4.521876889429893e-6,905331.7549627151,905321.6448881226
0,1065,1.9422745885336732,7.294737453990971e-8,2.640212180425706e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.135135045590043e18,6.312392412734438,3.282631854295937e-7,905331.7549430283,905321.6448290619
0,1066,1.9422716029988796,1.9914010959925227e-6,2.644589255559054e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.2281246417494745e15,6.312382709746359,8.961304931966351e-6,905331.7549585686,905321.6448756835
0,1067,1.9422701309201291,8.679853970723053e-8,2.648966330692403e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.2367865663639089e18,6.31237792549042,3.905934286825374e-7,905331.7549662314,905321.6448986715
0,1068,1.9422730838820277,1.4841482927803606e-6,2.6533434058257526e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.689062154057579e15,6.31238752261659,6.678667317511622e-6,905331.7549508603,905321.6448525584
0,1069,1.942270275518967,5.978185158739396e-7,2.6577204809591015e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.762799669285013e16,6.312378395436642,2.6901833214327284e-6,905331.7549654786,905321.6448964133
0,1070,1.9422714847769615,1.4800981486708548e-6,2.6620975560924503e10,-0.0,4.377075133348992e7,2.021372836590971e10,7.80885932380905e15,6.312382325525125,6.6604416690188466e-6,905331.7549591841,905321.6448775297
0,1071,1.9422694564844114,6.112456013172116e-7,2.666474631225799e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.601498360591539e16,6.312375733574337,2.7506052059274525e-6,905331.7549697417,905321.644909203
0,1072,1.9422751612245734,2.479553406377386e-6,2.670851706359148e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.8102213992444695e15,6.312394273979864,1.1157990328698237e-5,905331.754940047,905321.6448201188
0,1073,1.9422686283744195,5.415102641083539e-7,2.6752287814924976e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.921413464000899e16,6.312373042216864,2.4367961884875927e-6,905331.7549740525,905321.6449221349
0,1074,1.942274588522916,7.275680631038885e-8,2.6796058566258465e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.2963812974556954e18,6.312392412699477,3.274056283967498e-7,905331.7549430281,905321.6448290619
0,1075,1.9422731132765714,1.1412218468438442e-7,2.683982931759196e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.3464341365981463e18,6.312387618148857,5.135498310797299e-7,905331.7549507072,905321.6448520992
0,1076,1.942274588522916,7.27568063103897e-8,2.688360006892544e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.3289958820581115e18,6.312392412699477,3.2740562839675363e-7,905331.7549430281,905321.6448290619
0,1077,1.9422745885229153,7.275680631038906e-8,2.6927370820258938e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.345362630419851e18,6.312392412699475,3.274056283967508e-7,905331.7549430283,905321.6448290623
0,1078,1.942274314351736,1.6436659908137663e-8,2.6971141571592426e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.587004866899344e19,6.312391521643142,7.396496958661948e-8,905331.7549444552,905321.6448333435
0,1079,1.9422718450327183,1.4179317190558195e-7,2.7014912322925915e10,-0.0,4.377075133348992e7,2.0213728365909706e10,8.894548405449937e17,6.312383496356334,6.380692735751188e-7,905331.754957309,905321.6448719042
0,1080,1.942273130168818,6.069303953201876e-7,2.7058683074259403e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.878327488461093e16,6.312387673048659,2.731186778940844e-6,905331.7549506194,905321.6448518356
0,1081,1.9422707113762434,1.6186991760678794e-6,2.710245382559289e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.89168505886536e15,6.312379811972791,7.284146292305457e-6,905331.7549632099,905321.644889607
0,1082,1.9422686746504203,6.932810036815325e-7,2.7146224576926388e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.775225709946003e16,6.312373192613866,3.119764516566896e-6,905331.7549738116,905321.6449214122
0,1083,1.9422703673132529,9.16260142316526e-7,2.7189995328259884e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.171813797883978e16,6.312378693768072,4.123170640424367e-6,905331.7549650008,905321.6448949799
0,1084,1.9422751612245734,2.479553406377386e-6,2.7233766079593357e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.9799348519718045e15,6.312394273979864,1.1157990328698237e-5,905331.754940047,905321.6448201188
0,1085,1.9422697591001465,1.6924283594364584e-6,2.7277536830926853e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.427195879335977e15,6.312376717075476,7.615927617464063e-6,905331.7549681666,905321.6449044775
0,1086,1.9422730842220848,1.4848814626284083e-6,2.732130758226034e10,-0.0,4.377075133348992e7,2.021372836590971e10,8.389612288130551e15,6.3123875237217755,6.681966581827837e-6,905331.7549508584,905321.6448525529
0,1087,1.9422674002463534,2.641722748381284e-6,2.7365078333593815e10,-0.0,4.377075133348992e7,2.0213728365909725e10,2.6633563074605765e15,6.3123690508006485,1.1887752367715776e-5,905331.7549804451,905321.644941313
0,1088,1.9422711664153653,1.2691854903093889e-6,2.7408849084927326e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.159382633753942e16,6.312381290849937,5.71133470639225e-6,905331.7549608413,905321.6448825012
0,1089,1.942274588522916,7.275680631038885e-8,2.7452619836260815e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.544850847726736e18,6.312392412699477,3.274056283967498e-7,905331.7549430282,905321.644829062
0,1090,1.9422686875343,2.382485133028992e-7,2.7496390587594296e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.3216056334837894e17,6.312373234486476,1.0721183098630464e-6,905331.7549737445,905321.6449212111
0,1091,1.9422715127309234,1.4191452375800928e-6,2.75401613389278e10,-0.0,4.377075133348992e7,2.0213728365909702e10,9.40617507827266e15,6.312382416375501,6.386153569110418e-6,905331.7549590385,905321.6448770931
0,1092,1.9422691962459138,2.56669427194523e-6,2.7583932090261272e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.8891613773970035e15,6.31237488779922,1.1550124223753535e-5,905331.7549710965,905321.644913267
0,1093,1.9422692949049305,1.2661880113780531e-6,2.762770284159477e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.192812291099486e16,6.312375208441024,5.697846051201239e-6,905331.7549705829,905321.6449117264
0,1094,1.9422751612245734,2.479553406377386e-6,2.7671473592928257e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.125108387884928e15,6.312394273979864,1.1157990328698237e-5,905331.754940047,905321.6448201188
0,1095,1.9422745885229153,7.275680631038906e-8,2.7715244344261753e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.6467282992971643e18,6.312392412699475,3.274056283967508e-7,905331.7549430283,905321.6448290623
0,1096,1.9422745885229153,7.275680631038906e-8,2.775901509559524e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.663845886355131e18,6.312392412699475,3.274056283967508e-7,905331.7549430283,905321.6448290623
0,1097,1.9422745885229153,7.275680631038906e-8,2.780278584692873e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.681002873707901e18,6.312392412699475,3.274056283967508e-7,905331.7549430283,905321.6448290623
0,1098,1.9422716093760233,1.6562134142859065e-6,2.7846556598262226e10,-0.0,4.377075133348992e7,2.0213728365909702e10,7.136823646002293e15,6.312382730472075,7.4529603642865795e-6,905331.7549585355,905321.644875584
0,1099,1.9422751612245734,2.479553406377386e-6,2.7890327349595707e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.198968685719607e15,6.312394273979864,1.1157990328698237e-5,905331.754940047,905321.6448201188
0,1100,1.9422697197361805,1.5688978686041295e-6,2.793409810092921e10,-0.0,4.377075133348992e7,2.02137283659097e10,8.027534357084432e15,6.312376589142587,7.060040408718583e-6,905331.7549683717,905321.6449050923
0,1101,1.9422686875343,2.382485133028992e-7,2.7977868852262684e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.497204042912201e17,6.312373234486476,1.0721183098630464e-6,905331.7549737445,905321.6449212111
0,1102,1.9422697685695747,9.223043271272455e-7,2.802163960359618e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.3444339709683504e16,6.3123767478511175,4.150369472072605e-6,905331.7549681175,905321.6449043298
0,1103,1.9422696505075612,1.3053558804268278e-6,2.8065410354929684e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.175788109360725e16,6.312376364149574,5.874101461920725e-6,905331.7549687321,905321.6449061736
0,1104,1.9422702254345232,9.842426893315245e-7,2.8109181106263157e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.077678151502554e16,6.3123782326622,4.42909210199186e-6,905331.7549657394,905321.6448971955
0,1105,1.9422745885229153,7.275680631038906e-8,2.8152951857596645e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.819675748485532e18,6.312392412699475,3.274056283967508e-7,905331.7549430283,905321.6448290623
0,1106,1.9422694155495868,1.0644953000051453e-6,2.819672260893014e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.7925558688369932e16,6.312375600536157,4.790228850023154e-6,905331.7549699552,905321.6449098426
0,1107,1.9422730839884321,1.4843265048469244e-6,2.8240493360263638e10,-0.0,4.377075133348992e7,2.0213728365909702e10,9.261538510886448e15,6.312387522962404,6.67946927181116e-6,905331.7549508597,905321.6448525566
0,1108,1.9422690838185819,1.5719078021689865e-6,2.8284264111597134e10,-0.0,4.377075133348992e7,2.0213728365909695e10,8.29593059431125e15,6.312374522410391,7.0735851097604395e-6,905331.7549716817,905321.6449150228
0,1109,1.94227342817085,1.5923237463188964e-6,2.8328034862930614e10,-0.0,4.377075133348992e7,2.0213728365909706e10,8.121367324197317e15,6.312388641555263,7.165456858435034e-6,905331.7549490682,905321.6448471819
0,1110,1.9422679185841885,1.347485747114132e-7,2.8371805614264088e10,-0.0,4.377075133348992e7,2.021372836590972e10,1.1392305641953403e18,6.312370735398613,6.063685862013594e-7,905331.7549777471,905321.6449332187
0,1111,1.9422693311782733,9.634886042362933e-7,2.841557636559759e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.2383622669217996e16,6.312375326329388,4.33569871906332e-6,905331.7549703943,905321.6449111601
0,1112,1.9422723823786046,7.667334946533664e-7,2.8459347116931087e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.5505342261410004e16,6.312385242730465,3.4503007259401488e-6,905331.7549545119,905321.6448635128
0,1113,1.9422715163882915,1.4185441569524252e-6,2.8503117868264576e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.0419608295780766e16,6.312382428261947,6.3834487062859135e-6,905331.7549590196,905321.6448770361
0,1114,1.9422751612245734,2.479553406377386e-6,2.8546888619598057e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.425628276282149e15,6.312394273979864,1.1157990328698237e-5,905331.754940047,905321.6448201188
0,1115,1.9422702254345232,9.842426893315245e-7,2.8590659370931545e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.1838779940311984e16,6.3123782326622,4.42909210199186e-6,905331.7549657394,905321.6448971955
0,1116,1.9422745885229153,7.275680631038906e-8,2.8634430122265034e10,-0.0,4.377075133348992e7,2.0213728365909718e10,4.014455714381827e18,6.312392412699475,3.274056283967508e-7,905331.7549430283,905321.6448290623
0,1117,1.9422678188555915,1.7329706949374331e-6,2.8678200873598515e10,-0.0,4.377075133348992e7,2.0213728365909725e10,7.107685902045957e15,6.312370411280672,7.798368127218449e-6,905331.7549782663,905321.6449347764
0,1118,1.9422668998875805,8.759178261009371e-7,2.872197162493201e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.794578236126104e16,6.312367424634637,3.941630217454217e-6,905331.7549830498,905321.6449491264
0,1119,1.942267450819422,1.5139610520545044e-6,2.8765742376265507e10,-0.0,4.377075133348992e7,2.021372836590971e10,9.395968495772182e15,6.312369215163121,6.81282473424527e-6,905331.7549801819,905321.6449405233
0,1120,1.9422668998875805,8.759178261009371e-7,2.8809513127598988e10,-0.0,4.377075133348992e7,2.021372836590972e10,2.819472217250749e16,6.312367424634637,3.941630217454217e-6,905331.7549830497,905321.6449491263
0,1121,1.942266405643341,3.5397415807236954e-6,2.8853283878932484e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.7340861988907862e15,6.312365818340858,1.592883711325663e-5,905331.7549856222,905321.6449568444
0,1122,1.94226627025119,3.6072079725642985e-6,2.8897054630265965e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.6772057942275225e15,6.312365378316367,1.6232435876539343e-5,905331.7549863271,905321.644958959
0,1123,1.94226627025119,3.6072079725642985e-6,2.8940825381599453e10,-0.0,4.377075133348992e7,2.021372836590972e10,1.68460066796738e15,6.312365378316367,1.6232435876539343e-5,905331.7549863271,905321.644958959
0,1124,1.9422668998875805,8.759178261009371e-7,2.898459613293295e10,-0.0,4.377075133348992e7,2.021372836590972e10,2.8695839112920004e16,6.312367424634637,3.941630217454217e-6,905331.7549830497,905321.6449491263
0,1125,1.9422694308992186,1.06557196368838e-6,2.9028366884266445e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.947520972295092e16,6.31237565042246,4.79507383659771e-6,905331.7549698751,905321.6449096027
0,1126,1.9422729479662915,7.221266213770353e-7,2.907213763559994e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.259109493401998e16,6.312387080890447,3.2495697961966585e-6,905331.7549515677,905321.6448546806
0,1127,1.9422734657739587,1.5231882806856447e-6,2.9115908386933437e10,-0.0,4.377075133348992e7,2.02137283659097e10,9.614615170758966e15,6.312388763765366,6.854347263085401e-6,905331.7549488724,905321.6448465948
0,1128,1.9422732443445785,2.0423434922734363e-6,2.915967913826691e10,-0.0,4.377075133348992e7,2.0213728365909718e10,5.371194342358712e15,6.31238804411988,9.190545715230463e-6,905331.7549500249,905321.6448500524
0,1129,1.9422714641167436,1.2272580806978699e-6,2.9203449889600407e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.4939697097679892e16,6.312382258379417,5.5226613631404146e-6,905331.7549592918,905321.6448778525
0,1130,1.9422731077350517,1.4967877098648962e-6,2.9247220640933895e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.0087281713666836e16,6.312387600138918,6.735544694392033e-6,905331.7549507362,905321.6448521859
0,1131,1.942267274159102,7.64893976240107e-7,2.9290991392267384e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.879438728493042e16,6.312368641017081,3.4420228930804814e-6,905331.7549811015,905321.6449432821
0,1132,1.9422707957652063,6.752706091595481e-7,2.933476214360088e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.999059994054987e16,6.312380086236921,3.0387177412179662e-6,905331.7549627706,905321.6448882893
0,1133,1.9422675789650854,9.671107544310647e-7,2.937853289493436e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.4477110976121224e16,6.312369631636527,4.3519983949397906e-6,905331.754979515,905321.6449385224
0,1134,1.9422652840972765,3.390774708956636e-7,2.942230364626784e10,-0.0,4.377075133348992e7,2.0213728365909725e10,1.9997658128953664e17,6.312362173316148,1.5258486190304863e-6,905331.7549914604,905321.6449743586
0,1135,1.9422742653740979,7.983560984440378e-7,2.9466074397601345e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.6227974138635176e16,6.312391362465818,3.59260244299817e-6,905331.7549447103,905321.6448341083
0,1136,1.9422685114480913,1.3952532037057887e-6,2.9509845148934826e10,-0.0,4.377075133348992e7,2.021372836590972e10,1.1912078445920532e16,6.312372662206297,6.278639416676049e-6,905331.7549746612,905321.6449239609
0,1137,1.9422726101770615,1.3381847472146674e-6,2.955361590026833e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.3005098589799172e16,6.31238598307545,6.021831362466003e-6,905331.7549533262,905321.6448599558
0,1138,1.9422742653616174,7.983580205432038e-7,2.9597386651601826e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.669429688091295e16,6.312391362425257,3.592611092444417e-6,905331.7549447104,905321.6448341084
0,1139,1.9422742653740979,7.983560984440378e-7,2.9641157402935307e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.685061940897568e16,6.312391362465818,3.59260244299817e-6,905331.7549447103,905321.6448341083
0,1140,1.9422696934316206,4.7240099314850565e-7,2.9684928154268795e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.0569552603395944e17,6.312376503652767,2.1258044691682754e-6,905331.7549685086,905321.6449055031
0,1141,1.942267274159102,7.64893976240107e-7,2.9728698905602283e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.048665124411169e16,6.312368641017081,3.4420228930804814e-6,905331.7549811015,905321.6449432821
0,1142,1.9422736026394873,4.2304923983503945e-7,2.9772469656935787e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.3291214079331533e17,6.312389208578334,1.9037215792576775e-6,905331.7549481599,905321.6448444574
0,1143,1.9422701820246613,1.5333401799565172e-6,2.9816240408269276e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.0160092300246092e16,6.3123780915801495,6.9000308098043275e-6,905331.7549659654,905321.6448978735
0,1144,1.9422670042482952,9.01563710713342e-7,2.986001115960274e10,-0.0,4.377075133348992e7,2.0213728365909725e10,2.9512506261247628e16,6.312367763806959,4.057036698210039e-6,905331.7549825066,905321.644947497
0,1145,1.942274184070031,2.427616793743184e-7,2.9903781910936245e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.087511562020078e17,6.312391098227601,1.0924275571844328e-6,905331.7549451333,905321.6448353778
0,1146,1.9422727979251013,2.9698633275489037e-7,2.9947552662269733e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.742601735963353e17,6.312386593256579,1.3364384973970067e-6,905331.7549523488,905321.6448570238
0,1147,1.94227118568049,1.5242388402995237e-7,2.9991323413603237e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.0455435911864351e18,6.312381353461593,6.859074781347857e-7,905331.7549607409,905321.6448822004
0,1148,1.942271434622004,1.0005371865029873e-7,3.0035094164936726e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.4366343522806856e18,6.312382162521513,4.5024173392634427e-7,905331.7549594453,905321.6448783132
0,1149,1.9422652840972765,3.390774708956636e-7,3.00788649162702e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.1304126785700026e17,6.312362173316148,1.5258486190304863e-6,905331.7549914604,905321.6449743586
0,1150,1.9422736267210372,1.4294933166476492e-6,3.0122635667603695e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.203644617188794e16,6.312389286843371,6.432719924914421e-6,905331.7549480345,905321.6448440814
0,1151,1.9422692461401199,1.854088443721713e-6,3.0166406418937183e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.184536237198442e15,6.3123750499553894,8.343397996747709e-6,905331.7549708367,905321.6449124878
0,1152,1.9422711933047028,8.356886535652259e-7,3.0210177170270687e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.551108179681007e16,6.312381378240284,3.7605989410435162e-6,905331.7549607013,905321.6448820815
0,1153,1.9422687661885574,2.3866186816668666e-7,3.0253947921604153e10,-0.0,4.377075133348992e7,2.0213728365909725e10,4.3719614321732346e17,6.312373490112812,1.07397840675009e-6,905331.7549733353,905321.6449199828
0,1154,1.9422673944610787,3.793317156939672e-7,3.0297718672937656e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.737759923309745e17,6.3123690319985055,1.7069927206228523e-6,905331.7549804755,905321.6449414036
0,1155,1.9422708770692736,3.6584716865880863e-7,3.0341489424271145e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.875904021859714e17,6.312380350475139,1.6463122589646388e-6,905331.7549623473,905321.6448870196
0,1156,1.942270717111029,5.565593656999353e-7,3.038526017560464e10,-0.0,4.377075133348992e7,2.0213728365909706e10,8.138890185565787e16,6.312379830610844,2.5045171456497087e-6,905331.7549631802,905321.6448895177
0,1157,1.9422764700412698,3.926168664219532e-7,3.0429030926938114e10,-0.0,4.377075133348992e7,2.021372836590972e10,1.6421949123618707e17,6.312398527634127,1.7667758988987894e-6,905331.7549332343,905321.6447996803
0,1158,1.9422727598267617,1.207446695807688e-6,3.0472801678271626e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.7434013419843894e16,6.312386469436976,5.433510131134596e-6,905331.7549525471,905321.6448576188
0,1159,1.9422694308992186,1.06557196368838e-6,3.0516572429605106e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.2476813047514948e16,6.31237565042246,4.79507383659771e-6,905331.7549698751,905321.6449096027
0,1160,1.9422736735552715,3.792320175403808e-7,3.0560343180938587e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.7817780630542995e17,6.312389439054632,1.7065440789317137e-6,905331.7549477909,905321.6448433499
0,1161,1.9422736735552715,3.792320175403808e-7,3.0604113932272083e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.7890118785385005e17,6.312389439054632,1.7065440789317137e-6,905331.754947791,905321.64484335
0,1162,1.9422711859779576,1.5303851261968523e-7,3.0647884683605587e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.1030055444245569e18,6.3123813544283625,6.886733067885836e-7,905331.7549607394,905321.6448821956
0,1163,1.9422652840972765,3.390774708956636e-7,3.0691655434939053e10,-0.0,4.377075133348992e7,2.021372836590972e10,2.2559714361603347e17,6.312362173316148,1.5258486190304863e-6,905331.7549914604,905321.6449743586
0,1164,1.9422718724845063,1.5417273255715276e-6,3.0735426186272556e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.0956327062443658e16,6.312383585574645,6.937772965071874e-6,905331.7549571659,905321.6448714752
0,1165,1.9422711933047028,8.356886535652263e-7,3.0779196937606045e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.744002718398373e16,6.312381378240284,3.7605989410435183e-6,905331.7549607013,905321.6448820815
0,1166,1.9422652840972765,3.390774708956636e-7,3.0822967688939518e10,-0.0,4.377075133348992e7,2.021372836590973e10,2.283330232239623e17,6.312362173316148,1.5258486190304863e-6,905331.7549914604,905321.6449743586
0,1167,1.942274184070031,2.427616793743184e-7,3.086673844027302e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.472436324264578e17,6.312391098227601,1.0924275571844328e-6,905331.7549451335,905321.6448353779
0,1168,1.9422670042482952,9.01563710713342e-7,3.0910509191606495e10,-0.0,4.377075133348992e7,2.021372836590973e10,3.25571097753043e16,6.312367763806959,4.057036698210039e-6,905331.7549825066,905321.644947497
0,1169,1.9422685780987314,4.58916446113347e-7,3.0954279942940006e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.2615432219523573e17,6.312372878820877,2.0651240075100615e-6,905331.7549743144,905321.64492292
0,1170,1.942269716222465,3.7998595348543154e-8,3.0998050694273502e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.8474020850260517e19,6.312376577723011,1.7099367906844418e-7,905331.7549683901,905321.6449051474
0,1171,1.9422726991596333,1.2797227510754033e-6,3.1041821445606983e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.6352657166039816e16,6.312386272268808,5.758752379839315e-6,905331.7549528629,905321.6448585661
0,1172,1.9422740329886428,4.0858825932116294e-7,3.108559219694048e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.6105285267183347e17,6.312390607213089,1.8386471669452331e-6,905331.7549459201,905321.6448377373
0,1173,1.9422676513725818,2.015573794510292e-6,3.1129362948273952e10,-0.0,4.377075133348992e7,2.021372836590972e10,6.644454710021252e15,6.312369866960891,9.070082075296313e-6,905331.7549791379,905321.6449373915
0,1174,1.9422712203842063,1.1055599855745525e-6,3.1173133699607464e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.2172016593325308e16,6.31238146624867,4.975019935085486e-6,905331.7549605604,905321.6448816585
0,1175,1.942270076302417,1.8312827288408561e-6,3.1216904450940945e10,-0.0,4.377075133348992e7,2.021372836590971e10,8.112759501888871e15,6.312377747982855,8.240772279783853e-6,905331.7549665156,905321.6448995243
0,1176,1.9422720837678469,6.302442799192987e-7,3.126067520227444e10,-0.0,4.377075133348992e7,2.0213728365909702e10,6.876503806029551e16,6.312384272245502,2.8360992596368445e-6,905331.7549560661,905321.644868176
0,1177,1.9422729478049419,2.7710375742877717e-7,3.1304445953607937e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.571110917440815e17,6.312387080366061,1.2469669084294973e-6,905331.7549515686,905321.6448546832
0,1178,1.942274603037173,5.74744647722263e-7,3.1348216704941418e10,-0.0,4.377075133348992e7,2.0213728365909706e10,8.333693232538363e16,6.312392459870812,2.5863509147501836e-6,905331.7549429527,905321.6448288354
0,1179,1.942270212053585,2.3707045211223696e-7,3.1391987456274906e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.917318146402672e17,6.312378189174152,1.0668170345050663e-6,905331.7549658092,905321.6448974045
0,1180,1.9422743152952187,2.8807253793208993e-7,3.1435758207608387e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.343272767791995e17,6.312391524709461,1.2963264206944047e-6,905331.7549444506,905321.6448333287
0,1181,1.9422716113590002,4.7291056558478133e-7,3.1479528958941906e10,-0.0,4.377075133348992e7,2.0213728365909687e10,1.245393102270215e17,6.31238273691675,2.128097545131516e-6,905331.7549585251,905321.644875553
0,1182,1.9422711775029124,1.4532221690263446e-6,3.1523299710275364e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.3239940443032388e16,6.3123813268844655,6.539499760618551e-6,905331.7549607835,905321.6448823281
0,1183,1.9422717859864858,1.8525335852372292e-6,3.1567070461608868e10,-0.0,4.377075133348992e7,2.0213728365909706e10,8.178997444547288e15,6.312383304456079,8.33640113356753e-6,905331.7549576161,905321.644872826
0,1184,1.9422729475479636,2.710718528149916e-7,3.161084121294235e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.8347957010015475e17,6.312387079530882,1.2198233376674622e-6,905331.75495157,905321.6448546873
0,1185,1.9422738224967313,3.5641263461877406e-7,3.1654611964275845e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.226795696604177e17,6.3123899231143765,1.6038568557844833e-6,905331.7549470157,905321.6448410243
0,1186,1.9422724682294068,1.4392957853454774e-6,3.1698382715609333e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.3707510405050864e16,6.312385521745572,6.476831034054648e-6,905331.754954065,905321.6448621722
0,1187,1.9422738221162135,3.5660530568114237e-7,3.174215346694283e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.2415679043416726e17,6.312389921877694,1.6047238755651408e-6,905331.7549470174,905321.64484103
0,1188,1.9422690907054425,5.423123837391286e-7,3.1785924218276318e10,-0.0,4.377075133348992e7,2.0213728365909706e10,9.729576840748184e16,6.3123745447926884,2.4404057268260784e-6,905331.754971646,905321.6449149153
0,1189,1.9422703593710757,1.0721282287247677e-6,3.1829694969609814e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.4989739379382176e16,6.312378667955996,4.8245770292614544e-6,905331.7549650422,905321.644895104
0,1190,1.9422711861908186,1.721891678170986e-6,3.1873465720943295e10,-0.0,4.377075133348992e7,2.0213728365909706e10,9.725287267527866e15,6.31238135512016,7.748512551769437e-6,905331.7549607384,905321.6448821925
0,1191,1.942272541299515,3.5932245663395184e-7,3.191723647227679e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.24182134182118e17,6.312385759223424,1.6169510548527833e-6,905331.7549536845,905321.6448610313
0,1192,1.9422688376780937,2.9852064200597434e-7,3.196100722361028e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.2604185001218726e17,6.312373722453804,1.3433428890268846e-6,905331.7549729631,905321.6449188665
0,1193,1.9422660764078952,3.433923142316303e-7,3.2004777974943752e10,-0.0,4.377075133348992e7,2.021372836590972e10,2.4733754854263376e17,6.31236474832566,1.5452654140423364e-6,905331.7549873365,905321.6449619862
0,1194,1.9422699305718765,6.439336862596071e-7,3.2048548726277264e10,-0.0,4.377075133348992e7,2.02137283659097e10,7.060488876557012e16,6.312377274358599,2.8977015881682322e-6,905331.7549672741,905321.6449018
0,1195,1.9422688306373739,2.9812662548585923e-7,3.2092319477610737e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.306421201310934e17,6.312373699571465,1.3415698146863664e-6,905331.7549729996,905321.6449189765
0,1196,1.9422691632760913,3.4711084100570834e-7,3.213609022894424e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.4482895362896426e17,6.312374780647297,1.5619987845256876e-6,905331.7549712682,905321.6449137819
0,1197,1.9422707278140068,9.68884024406748e-7,3.217986098027773e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.154218426060912e16,6.312379865395522,4.359978109830366e-6,905331.7549631243,905321.6448893504
0,1198,1.9422713750999288,3.2217645615748934e-6,3.222363173161121e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.863391851889234e15,6.312381969074768,1.449794052708702e-5,905331.754959755,905321.6448792424
0,1199,1.9422731213949191,1.99145328785727e-6,3.2267402482944706e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.522427095236546e15,6.312387644533487,8.961539795357716e-6,905331.754950665,905321.6448519726
0,1200,1.9422687074413743,1.3304298678891102e-6,3.2311173234278187e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.6917685427832134e16,6.3123732991844665,5.986934405500996e-6,905331.754973641,905321.6449209002
0,1201,1.9422691341358864,2.517201969265518e-7,3.2354943985611683e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.7436464964347354e17,6.312374685941631,1.1327408861694833e-6,905331.7549714199,905321.6449142371
0,1202,1.9422686566800293,1.6023165350081788e-8,3.239871473694518e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.1750928794667726e20,6.3123731342100955,7.210424407536805e-8,905331.7549739052,905321.6449216927
0,1203,1.9422731395773767,1.17833586661137e-6,3.2442485488278667e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.180960881306343e16,6.312387703626475,5.302511399751165e-6,905331.7549505705,905321.6448516888
0,1204,1.942269980656993,7.019044503518569e-7,3.248625623961215e10,-0.0,4.377075133348992e7,2.0213728365909714e10,6.169418103809927e16,6.312377437135227,3.158570026583356e-6,905331.7549670135,905321.6449010178
0,1205,1.9422731447160309,5.079204545777151e-7,3.2530026990945652e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.1825507958168181e17,6.3123877203271,2.285642045599718e-6,905331.7549505436,905321.6448516082
0,1206,1.9422689369129253,1.1829942946637892e-6,3.2573797742279133e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.1880327903799972e16,6.312374044967007,5.323474325987052e-6,905331.7549724465,905321.6449173169
0,1207,1.9422702820404494,9.595541822114619e-8,3.261756849361262e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.337989369735599e18,6.312378416631461,4.3179938199515785e-7,905331.7549654448,905321.6448963115
0,1208,1.9422719514189697,3.004970019309344e-7,3.2661339244946117e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.4162167648971546e17,6.312383842111651,1.352236508689205e-6,905331.754956755,905321.6448702427
0,1209,1.9422686566800293,1.6023165350081788e-8,3.270510999627959e10,-0.0,4.377075133348992e7,2.021372836590972e10,1.2059457317634114e20,6.3123731342100955,7.210424407536805e-8,905331.7549739052,905321.6449216927
0,1210,1.9422688298769,9.198833962457351e-9,3.2748880747613094e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.672437948876653e20,6.312373697099925,4.139475283105808e-8,905331.7549730036,905321.6449189883
0,1211,1.9422750058376752,3.6074679307827466e-6,3.2792651498946575e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.3966667901190325e15,6.312393768972444,1.623360568852236e-5,905331.7549408559,905321.6448225452
0,1212,1.9422699980733111,7.11505193919125e-7,3.2836422250280087e10,-0.0,4.377075133348992e7,2.0213728365909695e10,6.183666021240131e16,6.3123774937382615,3.2017733726360624e-6,905331.7549669229,905321.6449007461
0,1213,1.9422686228391328,9.136585208428766e-7,3.2880193001613552e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.763751094861668e16,6.312373024227182,4.111463343792945e-6,905331.7549740814,905321.6449222214
0,1214,1.942269980656993,7.019044503518569e-7,3.292396375294705e10,-0.0,4.377075133348992e7,2.0213728365909714e10,6.400534577697674e16,6.312377437135227,3.158570026583356e-6,905331.7549670135,905321.6449010178
0,1215,1.9422699215026205,8.645504533924114e-7,3.2967734504280544e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.234206974111509e16,6.312377244883517,3.8904770402658515e-6,905331.7549673214,905321.6449019415
0,1216,1.9422660764078952,3.433923142316303e-7,3.3011505255614025e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.693699642070388e17,6.31236474832566,1.5452654140423364e-6,905331.7549873363,905321.6449619861
0,1217,1.9422731213949191,1.99145328785727e-6,3.305527600694752e10,-0.0,4.377075133348992e7,2.021372836590971e10,8.038307662782139e15,6.312387644533487,8.961539795357716e-6,905331.7549506649,905321.6448519725
0,1218,1.9422750058376752,3.6074679307827466e-6,3.309904675828101e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.458507348281876e15,6.312393768972444,1.623360568852236e-5,905331.7549408559,905321.6448225452
0,1219,1.9422721897131427,2.785173934171098e-6,3.31428175096145e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.1394292610095375e15,6.312384616567714,1.253328270376994e-5,905331.7549555147,905321.6448665215
0,1220,1.942268499643133,1.1864472156037456e-7,3.3186588260947987e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.289359321155238e18,6.312372623840182,5.339012470216855e-7,905331.7549747226,905321.6449241452
0,1221,1.942271203111267,1.2730740004245889e-6,3.323035901228149e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.9955667856259372e16,6.312381410111618,5.72883300191065e-6,905331.7549606502,905321.6448819282
0,1222,1.9422685890406328,1.8113134431278673e-6,3.327412976361497e10,-0.0,4.377075133348992e7,2.021372836590971e10,9.893413920631626e15,6.312372914382057,8.150910494075403e-6,905331.7549742571,905321.644922749
0,1223,1.9422699160326806,6.091319457914206e-7,3.3317900514948467e10,-0.0,4.377075133348992e7,2.0213728365909702e10,8.779455228315134e16,6.312377227106212,2.741093756061393e-6,905331.7549673499,905321.6449020271
0,1224,1.9422660764078952,3.433923142316303e-7,3.336167126628194e10,-0.0,4.377075133348992e7,2.021372836590972e10,2.7724466545449568e17,6.31236474832566,1.5452654140423364e-6,905331.7549873363,905321.6449619861
0,1225,1.9422742025445299,2.339439427319854e-6,3.3405442017615437e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.994760730612602e15,6.3123911582697225,1.0527477422939343e-5,905331.7549450372,905321.6448350892
0,1226,1.9422710267203376,4.990016032026986e-7,3.344921276894894e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.3223299159087971e17,6.312380836841097,2.2455072144121434e-6,905331.7549615684,905321.6448846826
0,1227,1.9422693525094077,1.2405759979936824e-6,3.349298352028242e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.147050824286632e16,6.312375395655575,5.582591990971571e-6,905331.7549702832,905321.644910827
0,1228,1.9422706041497264,1.4888093563425241e-6,3.3536754271615917e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.4960751202235308e16,6.312379463486611,6.699642103541358e-6,905331.754963768,905321.6448912814
0,1229,1.9422724377331275,1.374792213173396e-6,3.3580525022949398e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.7607476007178566e16,6.312385422632665,6.186564959280282e-6,905331.7549542236,905321.6448626484
0,1230,1.9422693525094077,1.2405759979936824e-6,3.3624295774282887e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.1700077978152868e16,6.312375395655575,5.582591990971571e-6,905331.7549702832,905321.644910827
0,1231,1.9422686566800293,1.6023165350081788e-8,3.3668066525616383e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.3054053628168122e20,6.3123731342100955,7.210424407536805e-8,905331.7549739052,905321.6449216927
0,1232,1.9422685889985056,1.8112903203956605e-6,3.371183727694988e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.0251727273191572e16,6.3123729142451435,8.150806441780472e-6,905331.7549742574,905321.6449227498
0,1233,1.9422704240105786,1.7116877663149084e-6,3.375560802828336e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.1519998581454092e16,6.31237887803438,7.702594948417087e-6,905331.7549647057,905321.6448940947
0,1234,1.9422713601481632,1.407741887335045e-6,3.3799378779616848e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.7091531988128848e16,6.31238192048153,6.334838493007703e-6,905331.7549598326,905321.6448794758
0,1235,1.9422699696212997,2.0217174028198083e-6,3.3843149530950344e10,-0.0,4.377075133348992e7,2.0213728365909706e10,8.315893260807804e15,6.312377401269224,9.097728312689137e-6,905331.7549670708,905321.6449011902
0,1236,1.9422750058376752,3.6074679307827466e-6,3.3886920282283825e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.620986656665242e15,6.312393768972444,1.623360568852236e-5,905331.7549408559,905321.6448225452
0,1237,1.9422693525094077,1.2405759979936824e-6,3.393069103361732e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.2240277875859056e16,6.312375395655575,5.582591990971571e-6,905331.7549702832,905321.644910827
0,1238,1.9422699745731997,1.6095178818353583e-6,3.397446178495081e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.3258969487913062e16,6.3123774173628995,7.242830468259112e-6,905331.7549670453,905321.644901113
0,1239,1.9422693525094077,1.2405759979936824e-6,3.401823253628429e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.2395785824675916e16,6.312375395655575,5.582591990971571e-6,905331.7549702832,905321.644910827
0,1240,1.9422693458315061,5.490929608650287e-7,3.4062003287617794e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.1471764633500619e17,6.312375373952395,2.470918323892629e-6,905331.7549703179,905321.6449109311
0,1241,1.9422725095736746,4.822106891405432e-7,3.4105774038951283e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.4926380376458886e17,6.312385656114443,2.1699481011324447e-6,905331.7549538496,905321.6448615266
0,1242,1.9422731890767122,1.9618257687168057e-7,3.414954479028477e10,-0.0,4.377075133348992e7,2.021372836590971e10,9.049212074222442e17,6.312387864499315,8.828215959225626e-7,905331.7549503128,905321.6448509154
0,1243,1.9422708306120582,4.034332908246008e-7,3.419331554161826e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.1472811839925094e17,6.312380199489189,1.8154498087107035e-6,905331.7549625894,905321.6448877453
0,1244,1.9422699298990977,6.44548323875845e-7,3.4237086292951756e10,-0.0,4.377075133348992e7,2.0213728365909702e10,8.441496766938251e16,6.312377272172068,2.9004674574413025e-6,905331.7549672776,905321.6449018106
0,1245,1.9422705694206175,1.8313236321672017e-6,3.4280857044285244e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.0492900841817412e16,6.3123793506170065,8.240956344752407e-6,905331.7549639489,905321.6448918239
0,1246,1.9422710051991894,1.2712021430509e-6,3.432462779561874e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.185189927894247e16,6.312380766897365,5.7204096437290496e-6,905331.7549616804,905321.6448850187
0,1247,1.9422693525094077,1.2405759979936824e-6,3.436839854695221e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.30229859864718e16,6.312375395655575,5.582591990971571e-6,905331.7549702832,905321.644910827
0,1248,1.9422685889981677,1.8112939520670202e-6,3.4412169298285706e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.0837218478575184e16,6.312372914244045,8.15082278430159e-6,905331.7549742574,905321.6449227497
0,1249,1.9422731213949191,1.99145328785727e-6,3.44559400496192e10,-0.0,4.377075133348992e7,2.0213728365909706e10,8.995806359667755e15,6.312387644533487,8.961539795357716e-6,905331.754950665,905321.6448519726
0,1250,1.9422726333637823,2.0362673048722985e-6,3.449971080095268e10,-0.0,4.377075133348992e7,2.0213728365909714e10,8.633616659983053e15,6.312386058432293,9.163202871925344e-6,905331.7549532052,905321.6448595935
0,1251,1.942269976348344,6.988150886854706e-7,3.454348155228618e10,-0.0,4.377075133348992e7,2.021372836590971e10,7.355583661884347e16,6.3123774231321175,3.1446678990846176e-6,905331.7549670357,905321.6449010851
0,1252,1.9422750058376752,3.6074679307827466e-6,3.458725230361966e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.76957699306496e15,6.312393768972444,1.623360568852236e-5,905331.7549408559,905321.6448225452
0,1253,1.9422686566800293,1.6023165350081788e-8,3.4631023054953156e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.4086265250005074e20,6.3123731342100955,7.210424407536805e-8,905331.7549739053,905321.6449216928
0,1254,1.9422702820404494,9.595541822114619e-8,3.467479380628665e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.94116809791434e18,6.312378416631461,4.3179938199515785e-7,905331.7549654447,905321.6448963113
0,1255,1.9422689390279815,1.1268920849454893e-6,3.471856455762015e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.867267241849786e16,6.31237405184094,5.071014382254702e-6,905331.7549724353,905321.6449172837
0,1256,1.9422693671588376,1.2470169792011993e-6,3.476233530895363e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.349385930960891e16,6.312375443266222,5.611576406405397e-6,905331.7549702069,905321.6449105982
0,1257,1.942271243956783,1.264664314863478e-6,3.4806106060287125e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.291987508382608e16,6.312381542859545,5.690989416885651e-6,905331.7549604378,905321.6448812905
0,1258,1.9422686566800293,1.6023165350081788e-8,3.4849876811620605e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.4326075732694776e20,6.3123731342100955,7.210424407536805e-8,905331.7549739052,905321.6449216927
0,1259,1.942269980656993,7.019044503518569e-7,3.48936475629541e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.49076898102902e16,6.312377437135227,3.158570026583356e-6,905331.7549670135,905321.6449010178
0,1260,1.9422702820404494,9.595541822114619e-8,3.493741831428758e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.0216044290038364e18,6.312378416631461,4.3179938199515785e-7,905331.7549654448,905321.6448963115
0,1261,1.9422692932878387,3.302858741187085e-7,3.498118906562108e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.405742126457939e17,6.312375203185476,1.4862864335341882e-6,905331.7549705913,905321.6449117515
0,1262,1.9422686566800293,1.6023165350081788e-8,3.502495981695456e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.4519310435166629e20,6.3123731342100955,7.210424407536805e-8,905331.7549739053,905321.6449216928
0,1263,1.9422706764863715,1.9585036136956214e-6,3.506873056828807e10,-0.0,4.377075133348992e7,2.0213728365909695e10,9.75084348903796e15,6.312379698580708,8.813266261630296e-6,905331.7549633915,905321.6448901518
0,1264,1.942271203111267,1.2730740004245887e-6,3.511250131962155e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.3154181501029788e16,6.312381410111618,5.728833001910649e-6,905331.7549606502,905321.6448819282
0,1265,1.9422707268451798,1.9840933659430722e-6,3.515627207095505e10,-0.0,4.377075133348992e7,2.02137283659097e10,9.564357270698966e15,6.312379862246834,8.928420146743825e-6,905331.7549631293,905321.6448893654
0,1266,1.9422720728107667,2.9765784478037187e-7,3.520004282228853e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.2636946198612256e17,6.312384236634992,1.3394603015116735e-6,905331.7549561233,905321.6448683471
0,1267,1.9422695453608783,1.1901740505707767e-6,3.5243813573622025e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.6757039242396544e16,6.312376022422854,5.355783227568495e-6,905331.7549692793,905321.6449078154
0,1268,1.9422693525094077,1.2405759979936824e-6,3.5287584324955505e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.4708593076870916e16,6.312375395655575,5.582591990971571e-6,905331.7549702832,905321.644910827
0,1269,1.9422691408791313,1.00216983617408e-6,3.5331355076289e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.7987908231798664e16,6.312374707857177,4.50976426278336e-6,905331.7549713848,905321.6449141318
0,1270,1.942271909167116,2.0806661567534952e-7,3.53751258276225e10,-0.0,4.377075133348992e7,2.02137283659097e10,8.842071372261468e17,6.312383704793127,9.362997705390728e-7,905331.7549569749,905321.6448709024
0,1271,1.9422700262981298,2.3501712611700738e-7,3.541889657895598e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.95325436630739e17,6.312377585468922,1.0575770675265332e-6,905331.7549667759,905321.6449003051
0,1272,1.9422703624125788,2.2278393875165337e-6,3.546266733028946e10,-0.0,4.377075133348992e7,2.0213728365909718e10,7.76327977302285e15,6.312378677840881,1.0025277243824401e-5,905331.7549650264,905321.6448950565
0,1273,1.9422702947307857,4.325686765309442e-7,3.5506438081622955e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.065980680813977e17,6.312378457875053,1.946559044389249e-6,905331.7549653787,905321.6448961134
0,1274,1.9422693136690052,5.287513225511297e-7,3.555020883295645e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.387248965354721e17,6.312375269424267,2.3793809514800835e-6,905331.7549704855,905321.6449114335
0,1275,1.942269700424097,1.8688755796655642e-6,3.559397958428993e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.114076661769293e16,6.312376526378316,8.409940108495039e-6,905331.754968472,905321.6449053938
0,1276,1.942269953434454,1.9189212512548334e-7,3.563775033562344e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.0601751752276367e18,6.312377348661975,8.635145630646751e-7,905331.7549671552,905321.644901443
0,1277,1.9422709905601638,1.6891678398747085e-6,3.5681521086956924e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.3726505381091242e16,6.312380719320532,7.601255279436188e-6,905331.7549617565,905321.6448852472
0,1278,1.9422692932878387,3.302858741187085e-7,3.5725291838290405e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.601942998983893e17,6.312375203185476,1.4862864335341882e-6,905331.7549705913,905321.6449117515
0,1279,1.9422713601481632,1.407741887335045e-6,3.57690625896239e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.9892052822253584e16,6.31238192048153,6.334838493007703e-6,905331.7549598328,905321.6448794759
0,1280,1.9422692932878387,3.302858741187085e-7,3.581283334095738e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.6253680729382266e17,6.312375203185476,1.4862864335341882e-6,905331.7549705913,905321.6449117515
0,1281,1.9422731713822747,5.31218025587276e-7,3.585660409229088e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.4060169038769061e17,6.312387806992393,2.3904811151427424e-6,905331.7549504049,905321.6448511919
0,1282,1.9422728151976594,1.6150121810418604e-7,3.5900374843624374e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.5261112837405896e18,6.312386649392393,7.267554814688371e-7,905331.7549522589,905321.644856754
0,1283,1.942270675186794,1.4060311737463166e-6,3.5944145594957855e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.0199805684491144e16,6.31237969435708,6.3271402818584245e-6,905331.7549633982,905321.6448901722
0,1284,1.9422768483737762,3.733383507886369e-7,3.5987916346291336e10,-0.0,4.377075133348992e7,2.021372836590972e10,2.8742781654583018e17,6.312399757214773,1.6800225785488659e-6,905331.754931265,905321.6447937725
0,1285,1.942270675186794,1.4060311737463166e-6,3.603168709762483e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.0330059953395156e16,6.31237969435708,6.3271402818584245e-6,905331.7549633982,905321.6448901722
0,1286,1.9422736453587948,8.908456571934546e-7,3.607545784895833e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.080609596995761e16,6.312389347416083,4.008805457370546e-6,905331.7549479377,905321.6448437904
0,1287,1.942270675186794,1.4060311737463166e-6,3.611922860029181e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.046071063950372e16,6.31237969435708,6.3271402818584245e-6,905331.7549633982,905321.6448901722
0,1288,1.942269537536148,8.765863709402808e-7,3.6162999351625305e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.280909207874666e16,6.312375996992481,3.944638669231264e-6,905331.7549693199,905321.6449079375
0,1289,1.942269537536148,8.765863709402808e-7,3.6206770102958786e10,-0.0,4.377075133348992e7,2.0213728365909718e10,5.2977795931558184e16,6.312375996992481,3.944638669231264e-6,905331.7549693199,905321.6449079375
0,1290,1.9422695316764509,9.183303830922418e-7,3.62505408542923e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.8424848373197464e16,6.312375977948466,4.132486723915089e-6,905331.7549693505,905321.6449080288
0,1291,1.9422768483737762,3.733383507886369e-7,3.629431160562578e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.939283741105385e17,6.312399757214773,1.6800225785488659e-6,905331.754931265,905321.6447937725
0,1292,1.9422703150748233,1.8640988148879117e-7,3.6338082356959274e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.1827340473166615e18,6.312378523993176,8.388444666995602e-7,905331.7549652727,905321.6448957956
0,1293,1.9422768483737762,3.733383507886369e-7,3.6381853108292755e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.957983087462901e17,6.312399757214773,1.6800225785488659e-6,905331.7549312651,905321.6447937726
0,1294,1.9422700923901857,9.77037364482989e-7,3.642562385962625e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.332635900206397e16,6.312377800268103,4.39666814017345e-6,905331.7549664318,905321.644899273
0,1295,1.9422704601768297,5.126215621437395e-7,3.646939461095975e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.5788910250997258e17,6.312378995574696,2.306797029646828e-6,905331.7549645174,905321.6448935297
0,1296,1.9422696430962134,2.2159233988952698e-7,3.651316536229321e10,-0.0,4.377075133348992e7,2.021372836590972e10,8.476283739154642e17,6.312376340062694,9.971655295028713e-7,905331.7549687705,905321.6449062892
0,1297,1.9422723220777098,3.757618197184086e-7,3.6556936113626724e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.9570350845106656e17,6.312385046752557,1.6909281887328389e-6,905331.7549548259,905321.6448644547
0,1298,1.942270675186794,1.4060311737463166e-6,3.6600706864960205e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.118636350120441e16,6.31237969435708,6.3271402818584245e-6,905331.7549633982,905321.6448901722
0,1299,1.9422696430962134,2.2159233988952698e-7,3.6644477616293686e10,-0.0,4.377075133348992e7,2.0213728365909718e10,8.556558326248347e17,6.312376340062694,9.971655295028713e-7,905331.7549687705,905321.6449062892
0,1300,1.9422697445752015,4.780985616645445e-7,3.66882483676272e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.8438846981553885e17,6.312376669869405,2.15144352749045e-6,905331.7549682423,905321.6449047044
0,1301,1.9422711435672801,4.7284298254168457e-7,3.673201911896068e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.8910043489268035e17,6.312381216593661,2.1277934214375805e-6,905331.7549609602,905321.6448828581
0,1302,1.942270653464511,8.45034140932826e-7,3.677578987029416e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.939275426704708e16,6.312379623759661,3.8026536341977167e-6,905331.7549635114,905321.6448905115
0,1303,1.9422723807150937,1.1168533043380876e-6,3.6819560621627655e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.4106961707624292e16,6.3123852373240545,5.0258398695213944e-6,905331.7549545205,905321.6448635388
0,1304,1.9422733818705806,7.297576851570033e-7,3.686333137296115e10,-0.0,4.377075133348992e7,2.0213728365909702e10,8.013625587594285e16,6.312388491079387,3.283909583206515e-6,905331.7549493092,905321.644847905
0,1305,1.9422768483737762,3.733383507886369e-7,3.690710212429463e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.071355437967255e17,6.312399757214773,1.6800225785488659e-6,905331.754931265,905321.6447937725
0,1306,1.9422731766766903,3.4301206196667538e-6,3.695087287562813e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.649750544051504e15,6.312387824199243,1.5435542788500392e-5,905331.7549503772,905321.644851109
0,1307,1.9422697305633365,2.435951153459108e-6,3.699464362696161e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.25920886630618e15,6.3123766243308435,1.0961780190565987e-5,905331.7549683152,905321.6449049234
0,1308,1.942269537536148,8.765863709402808e-7,3.7038414378295105e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.623145191205154e16,6.312375996992481,3.944638669231264e-6,905331.7549693199,905321.6449079375
0,1309,1.9422700149510583,6.282624863792224e-7,3.70821851296286e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.098061240872625e17,6.3123775485909395,2.827181188706501e-6,905331.7549668351,905321.6449004826
0,1310,1.9422708598599863,2.2296519642003216e-7,3.712595588096208e10,-0.0,4.377075133348992e7,2.0213728365909714e10,8.745257026809838e17,6.312380294544956,1.0033433838901447e-6,905331.7549624371,905321.6448872883
0,1311,1.9422737525741136,3.306609624929896e-7,3.716972663229558e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.988564514848154e17,6.312389695865869,1.4879743312184533e-6,905331.7549473797,905321.6448421163
0,1312,1.9422712069054575,1.5465962370841823e-6,3.7213497383629074e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.82878287415389e16,6.312381422442737,6.95968306687882e-6,905331.7549606306,905321.644881869
0,1313,1.942273493166665,1.588598039433907e-6,3.7257268134962555e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.738679010290378e16,6.312388852791662,7.148691177452581e-6,905331.7549487299,905321.6448461672
0,1314,1.9422718485629233,3.222363876373056e-7,3.730103888629605e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.238649958627631e17,6.312383507829501,1.4500637443678752e-6,905331.7549572906,905321.644871849
0,1315,1.9422768483737762,3.733383507886369e-7,3.734480963762953e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.167368649921986e17,6.312399757214773,1.6800225785488659e-6,905331.754931265,905321.6447937725
0,1316,1.9422699597764095,1.7433897532627351e-6,3.738858038896301e10,-0.0,4.377075133348992e7,2.021372836590972e10,1.456933786953747e16,6.312377369273331,7.845253889682309e-6,905331.7549671223,905321.6449013441
0,1317,1.9422713599662091,6.093624251320009e-7,3.743235114029651e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.1961903279663618e17,6.312381919890179,2.742130913094004e-6,905331.7549598338,905321.6448794788
0,1318,1.9422715557649726,3.594114476869409e-7,3.7476121891630005e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.448962916914524e17,6.312382556236161,1.617351514591234e-6,905331.7549588145,905321.6448764212
0,1319,1.942270653464511,8.450341409328261e-7,3.7519892642963486e10,-0.0,4.377075133348992e7,2.0213728365909718e10,6.258098757655873e16,6.312379623759661,3.802653634197717e-6,905331.7549635114,905321.6448905115
0,1320,1.9422711539409727,1.873891531306737e-6,3.756366339429698e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.2764931810061328e16,6.312381250308161,8.432511890880317e-6,905331.7549609062,905321.6448826961
0,1321,1.9422730677897337,5.640767843361343e-9,3.760743414563048e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.4130102392911582e21,6.312387470316635,2.5383455295126044e-8,905331.7549509442,905321.6448528098
0,1322,1.9422719805130049,4.965061511761366e-7,3.765120489696396e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.8292992541195312e17,6.312383936667266,2.2342776802926146e-6,905331.7549566037,905321.6448697883
0,1323,1.942269970664431,1.1147283656084555e-7,3.7694975648297455e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.6400394232467144e18,6.312377404659401,5.01627764523805e-7,905331.7549670655,905321.644901174
0,1324,1.9422696754242352,2.4716616485384417e-7,3.773874639963095e10,-0.0,4.377075133348992e7,2.0213728365909702e10,7.426329826585806e17,6.3123764451287645,1.1122477418422989e-6,905331.7549686024,905321.6449057845
0,1325,1.9422709868264734,1.515962772275744e-7,3.778251715096445e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.980072972213051e18,6.312380707186039,6.821832475240848e-7,905331.7549617761,905321.6448853054
0,1326,1.9422733099958633,6.837212305737688e-7,3.782628790229793e10,-0.0,4.377075133348992e7,2.0213728365909706e10,9.763466900280248e16,6.312388257486556,3.07674553758196e-6,905331.7549496833,905321.6448490274
0,1327,1.9422736449827016,1.4532106592160177e-6,3.787005865363141e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.167738502524846e16,6.31238934619378,6.5394479664720796e-6,905331.7549479397,905321.6448437964
0,1328,1.94227074998098,1.6247168142855768e-6,3.7913829404964905e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.7394360997726106e16,6.312379937438185,7.3112256642850955e-6,905331.7549630087,905321.644889004
0,1329,1.9422728151976594,1.6150121810418604e-7,3.79576001562984e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.7656716962518922e18,6.312386649392393,7.267554814688371e-7,905331.7549522589,905321.644856754
0,1330,1.942273269922199,2.674171364905572e-6,3.800137090763188e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.459200590627456e15,6.3123881272471465,1.2033771142075073e-5,905331.7549498919,905321.6448496532
0,1331,1.9422714731058834,1.2973060895233616e-7,3.804514165896538e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.752744870139505e18,6.312382287594121,5.837877402855127e-7,905331.754959245,905321.6448777118
0,1332,1.942269970664431,1.1147283656084555e-7,3.808891241029886e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.739421040399342e18,6.312377404659401,5.01627764523805e-7,905331.7549670655,905321.644901174
0,1333,1.9422720317875302,1.4254717656711645e-6,3.8132683161632355e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.293584775166014e16,6.312384103309473,6.41462294552024e-6,905331.7549563368,905321.6448689877
0,1334,1.9422732502615996,7.932100381492145e-7,3.817645391296585e10,-0.0,4.377075133348992e7,2.0213728365909702e10,7.42921917910354e16,6.312388063350198,3.569445171671465e-6,905331.7549499943,905321.64484996
0,1335,1.9422715829729953,7.209705697516242e-7,3.822022466429935e10,-0.0,4.377075133348992e7,2.0213728365909695e10,9.019241553634317e16,6.312382644662235,3.2443675638823093e-6,905331.7549586731,905321.6448759963
0,1336,1.942270152803598,1.8402497074390733e-7,3.826399541563281e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.3884654634283172e18,6.312377996611693,8.28112368347583e-7,905331.7549661173,905321.6448983297
0,1337,1.9422696430962134,2.2159233988952698e-7,3.830776616696631e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.604186950800457e17,6.312376340062694,9.971655295028713e-7,905331.7549687707,905321.6449062893
0,1338,1.9422723273570557,7.977057959216436e-7,3.8351536918299805e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.432999275927048e16,6.312385063910431,3.5896760816473962e-6,905331.7549547981,905321.6448643721
0,1339,1.9422696430962134,2.2159233988952698e-7,3.8395307669633286e10,-0.0,4.377075133348992e7,2.0213728365909718e10,9.660900215637085e17,6.312376340062694,9.971655295028713e-7,905331.7549687705,905321.6449062892
0,1340,1.942270675186794,1.4060311737463166e-6,3.843907842096678e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.4066486474354028e16,6.31237969435708,6.3271402818584245e-6,905331.7549633982,905321.6448901722
0,1341,1.942273752624598,3.306084603297505e-7,3.848284917230026e10,-0.0,4.377075133348992e7,2.0213728365909718e10,4.3656426897984186e17,6.3123896960299435,1.4877380714838772e-6,905331.7549473792,905321.6448421152
0,1342,1.9422737402461907,1.0801961858650797e-6,3.852661992363376e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.101496824860771e16,6.31238965580012,4.8608828363928584e-6,905331.7549474436,905321.6448423086
0,1343,1.942269970664431,1.1147283656084555e-7,3.8570390674967255e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.8625945780547656e18,6.312377404659401,5.01627764523805e-7,905331.7549670655,905321.644901174
0,1344,1.9422713580095567,1.4000679489498858e-7,3.861416142630075e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.4557638948721393e18,6.312381913531059,6.300305770274486e-7,905331.7549598439,905321.644879509
0,1345,1.9422744784703685,4.450287776110216e-7,3.865793217763423e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.437666514443264e17,6.312392055028697,2.002629499249597e-6,905331.7549436011,905321.6448307807
0,1346,1.942269970664431,1.1147283656084555e-7,3.870170292896773e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.896512448812602e18,6.312377404659401,5.01627764523805e-7,905331.7549670655,905321.644901174
0,1347,1.942270152803598,1.8402497074390733e-7,3.874547368030121e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.433911670261757e18,6.312377996611693,8.28112368347583e-7,905331.7549661173,905321.6448983297
0,1348,1.9422728853212372,7.819296809179162e-7,3.8789244431634705e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.965266565665925e16,6.312386877294021,3.518683564130623e-6,905331.7549518938,905321.644855659
0,1349,1.9422705965376201,1.327500634520117e-6,3.8833015182968185e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.771558803546775e16,6.312379438747265,5.973752855340526e-6,905331.7549638076,905321.6448914001
0,1350,1.9422711542646143,1.8739868436957431e-6,3.887678593430168e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.3948144084581602e16,6.312381251359996,8.432940796630844e-6,905331.7549609044,905321.644882691
0,1351,1.9422675333869877,9.90175143393974e-7,3.892055668563516e10,-0.0,4.377075133348992e7,2.0213728365909718e10,5.010481494687926e16,6.31236948350771,4.455788145272884e-6,905331.7549797522,905321.6449392341
0,1352,1.9422725776875125,1.3122353517600102e-6,3.896432743696866e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.8610939324502664e16,6.312385877484416,5.9050590829200455e-6,905331.7549534952,905321.644860463
0,1353,1.9422736427194054,3.041081183028222e-7,3.9008098188302155e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.342563856020442e17,6.312389338838067,1.3684865323626999e-6,905331.7549479514,905321.6448438315
0,1354,1.9422707348872361,1.0307286743317184e-6,3.905186893963565e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.66407247912336e16,6.312379888383518,4.638279034492733e-6,905331.7549630876,905321.64488924
0,1355,1.9422697368856645,6.842107109306538e-7,3.909563969096915e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.0615015263428285e17,6.31237664487841,3.078948199187942e-6,905331.7549682825,905321.6449048248
0,1356,1.9422729770313785,1.0347720814754166e-6,3.913941044230263e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.654311105956233e16,6.31238717535198,4.656474366639375e-6,905331.7549514165,905321.6448542268
0,1357,1.9422722710249734,1.1465699558416445e-6,3.918318119363611e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.801773700518036e16,6.312384880831163,5.1595648012874e-6,905331.7549550916,905321.644865252
0,1358,1.942270675186794,1.4060311737463166e-6,3.9226951944969604e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.5353513519331536e16,6.31237969435708,6.3271402818584245e-6,905331.7549633982,905321.6448901722
0,1359,1.9422713580095567,1.4000679489498858e-7,3.92707226963031e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.564298736860861e18,6.312381913531059,6.300305770274486e-7,905331.754959844,905321.6448795091
0,1360,1.9422706858078236,1.4063161201119926e-6,3.931449344763658e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.548812292642689e16,6.312379728875427,6.328422540503967e-6,905331.754963343,905321.6448900064
0,1361,1.942272470348826,9.759290486852264e-8,3.935826419897008e10,-0.0,4.377075133348992e7,2.0213728365909702e10,5.307650519636528e18,6.312385528633685,4.3916807190835186e-7,905331.7549540539,905321.6448621392
0,1362,1.9422718122056604,2.758918116432862e-7,3.940203495030356e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.660308846154883e17,6.312383389668396,1.2415131523947878e-6,905331.7549574797,905321.6448724167
0,1363,1.9422697305633365,2.435951153459108e-6,3.944580570163704e10,-0.0,4.377075133348992e7,2.0213728365909718e10,8.567737671388309e15,6.3123766243308435,1.0961780190565987e-5,905331.7549683152,905321.6449049234
0,1364,1.9422737262847964,4.622528893692749e-7,3.948957645297055e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.3860168644508835e17,6.312389610425589,2.080138002161737e-6,905331.7549475165,905321.6448425268
0,1365,1.942270152835797,1.840447922851924e-7,3.953334720430403e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.509431221955948e18,6.31237799671634,8.282015652833658e-7,905331.7549661171,905321.644898329
0,1366,1.942270152803598,1.8402497074390733e-7,3.957711795563753e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.5140236320221478e18,6.312377996611693,8.28112368347583e-7,905331.7549661173,905321.6448983297
0,1367,1.9422716781590021,1.2072675825229152e-6,3.962088870697102e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.5277924395960692e16,6.312382954016757,5.432704121353118e-6,905331.7549581775,905321.6448745098
0,1368,1.942273937158122,1.4432329865792782e-7,3.966465945830449e10,-0.0,4.377075133348992e7,2.021372836590972e10,2.4754793716311654e18,6.312390295763896,6.494548439606752e-7,905331.7549464188,905321.6448392337
0,1369,1.942269537536148,8.765863709402809e-7,3.9708430209637985e10,-0.0,4.377075133348992e7,2.0213728365909714e10,6.729194022137404e16,6.312375996992481,3.9446386692312644e-6,905331.7549693199,905321.6449079375
0,1370,1.9422729074638931,1.9380352679025793e-6,3.97522009609715e10,-0.0,4.377075133348992e7,2.021372836590969e10,1.380535493995191e16,6.312386949257653,8.721158705561607e-6,905331.7549517786,905321.6448553134
0,1371,1.9422696430962134,2.2159233988952698e-7,3.979597171230496e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.0589563899228228e18,6.312376340062694,9.971655295028713e-7,905331.7549687705,905321.6449062892
0,1372,1.942270903794968,1.3595636967711927e-6,3.983974246363846e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.8210011535682044e16,6.312380437333646,6.118036635470367e-6,905331.7549622082,905321.6448866022
0,1373,1.9422725012550144,3.046275417447149e-7,3.9883513214971954e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.634781295856071e17,6.312385629078797,1.370823937851217e-6,905331.754953893,905321.6448616567
0,1374,1.9422718122058875,2.75892024823048e-7,3.992728396630545e10,-0.0,4.377075133348992e7,2.02137283659097e10,6.888875156759933e17,6.312383389669135,1.241514111703716e-6,905331.7549574797,905321.6448724167
0,1375,1.9422768483737762,3.733383507886369e-7,3.9971054717638916e10,-0.0,4.377075133348992e7,2.021372836590972e10,3.7725135845701126e17,6.312399757214773,1.6800225785488659e-6,905331.754931265,905321.6447937725
0,1376,1.9422706959709886,1.4132813467859119e-6,4.001482546897243e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.639893402854212e16,6.312379761905713,6.359766060536604e-6,905331.75496329,905321.6448898473
0,1377,1.9422768483737762,3.733383507886369e-7,4.005859622030591e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.793536533222404e17,6.312399757214773,1.6800225785488659e-6,905331.754931265,905321.6447937725
0,1378,1.942269970664431,1.1147283656084555e-7,4.010236697163939e10,-0.0,4.377075133348992e7,2.0213728365909718e10,4.2669291328760755e18,6.312377404659401,5.01627764523805e-7,905331.7549670655,905321.644901174
0,1379,1.9422768483737762,3.733383507886369e-7,4.0146137722972885e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.814614038380833e17,6.312399757214773,1.6800225785488659e-6,905331.754931265,905321.6447937725
0,1380,1.9422702301250352,2.249251988808702e-7,4.018990847430638e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.0538531357993661e18,6.312378247906365,1.0121633949639159e-6,905331.7549657148,905321.644897122
0,1381,1.9422734206658845,1.3373013287081323e-6,4.023367922563988e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.9894858733080708e16,6.312388617164125,6.0178559791865955e-6,905331.7549491072,905321.6448472991
0,1382,1.9422711865123077,1.8589148269809043e-6,4.027744997697336e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.5514330998375258e16,6.312381356165,8.36511672141407e-6,905331.7549607366,905321.6448821872
0,1383,1.9422736449827016,1.4532106592160177e-6,4.0321220728306854e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.54559967819528e16,6.31238934619378,6.5394479664720796e-6,905331.7549479397,905321.6448437964
0,1384,1.9422708930492445,4.77019418608197e-8,4.036499147964035e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.3690193556883366e19,6.312380402410045,2.1465873837368867e-7,905331.7549622641,905321.6448867699
0,1385,1.9422768483737762,3.733383507886369e-7,4.040876223097383e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.878173547198952e17,6.312399757214773,1.6800225785488659e-6,905331.754931265,905321.6447937725
0,1386,1.942270734710212,1.0301881840137065e-6,4.045253298230733e10,-0.0,4.377075133348992e7,2.02137283659097e10,5.107275690580506e16,6.312379887808189,4.635846828061679e-6,905331.7549630883,905321.6448892426
0,1387,1.9422723575242737,1.7864553549809974e-6,4.049630373364081e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.7030458473379812e16,6.312385161953889,8.039049097414487e-6,905331.754954641,905321.644863901
0,1388,1.9422709874861583,1.5098266427562256e-7,4.0540074484974304e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.3907987311885676e18,6.312380709330014,6.794219892403015e-7,905331.7549617726,905321.6448852953
0,1389,1.9422724415888935,7.78175722144629e-7,4.0583845236307785e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.024572037790539e16,6.312385435163904,3.5017907496508308e-6,905331.7549542037,905321.6448625883
0,1390,1.942269970664431,1.1147283656084555e-7,4.062761598764128e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.4098815888950277e18,6.312377404659401,5.01627764523805e-7,905331.7549670655,905321.644901174
0,1391,1.942270675186794,1.4060311737463166e-6,4.067138673897476e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.7794347189416464e16,6.31237969435708,6.3271402818584245e-6,905331.7549633982,905321.6448901722
0,1392,1.942270675186794,1.4060311737463166e-6,4.071515749030826e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.7869944884882708e16,6.31237969435708,6.3271402818584245e-6,905331.7549633982,905321.6448901722
0,1393,1.9422731149265189,1.6501028970111367e-6,4.075892824164174e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.028999216310442e16,6.312387623511186,7.425463036550115e-6,905331.7549506987,905321.6448520735
0,1394,1.9422736834810186,9.70901565415003e-7,4.080269899297525e10,-0.0,4.377075133348992e7,2.0213728365909695e10,5.876648979468814e16,6.312389471313311,4.369057044367513e-6,905331.7549477392,905321.6448431951
0,1395,1.9422728292353737,1.9882190082405415e-6,4.084646974430873e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.4051614668001766e16,6.312386695014965,8.946985537082436e-6,905331.7549521858,905321.6448565349
0,1396,1.942272407245986,5.128547061562219e-7,4.089024049564223e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.1175750553868765e17,6.312385323549455,2.3078461777029987e-6,905331.7549543823,905321.6448631246
0,1397,1.9422713333396198,2.3430996231060858e-7,4.093401124697572e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.0172252525940456e18,6.312381833353764,1.0543948303977386e-6,905331.7549599723,905321.6448798944
0,1398,1.9422700434118625,1.284540456094102e-7,4.0977781998309204e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.3936927602995855e18,6.3123776410885535,5.78043205242346e-7,905331.754966687,905321.6449000378
0,1399,1.9422736021538722,2.8856400786882024e-7,4.10215527496427e10,-0.0,4.377075133348992e7,2.0213728365909695e10,6.74297495979284e17,6.312389207000085,1.2985380354096911e-6,905331.7549481627,905321.6448444652
0,1400,1.9422686928920885,1.0170691811555314e-6,4.106532350097618e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.442531850669839e16,6.312373251899287,4.576811315199892e-6,905331.7549737166,905321.6449211274
0,1401,1.9422725477009264,9.050674508118062e-7,4.110909425230966e10,-0.0,4.377075133348992e7,2.0213728365909714e10,6.8913531124164216e16,6.312385780028011,4.072803528653128e-6,905331.7549536513,905321.6448609313
0,1402,1.9422704623079061,4.398552109593286e-6,4.115286500364314e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.9255644921024045e15,6.312379002500695,1.9793484493169788e-5,905331.7549645065,905321.6448934965
0,1403,1.9422711828527517,1.3485953503685059e-6,4.1196635754976654e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.1205198094070428e16,6.312381344271443,6.068679076658277e-6,905331.7549607558,905321.6448822446
0,1404,1.942271321944642,3.639844915368437e-6,4.1240406506310135e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.2952054702942175e15,6.312381796320087,1.6379302119157965e-5,905331.7549600317,905321.6448800724
0,1405,1.9422725018027667,2.0990027928544404e-6,4.128417725764363e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.2950348700015144e16,6.312385630858992,9.445512567844981e-6,905331.7549538901,905321.644861648
0,1406,1.9422705029236669,6.58772731819422e-7,4.132794800897711e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.3182337008880346e17,6.312379134501917,2.964477293187399e-6,905331.7549642948,905321.6448928622
0,1407,1.9422803133498796,2.265066403356394e-6,4.137171876031056e10,-0.0,4.377075133348992e7,2.021372836590975e10,1.1180372208160766e16,6.312411018387109,1.0192798815103774e-5,905331.7549132286,905321.6447396635
0,1408,1.942272754718367,7.001603219640945e-7,4.1415489511644104e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.173210684298204e17,6.3123864528346925,3.1507214488384254e-6,905331.7549525737,905321.6448576985
0,1409,1.9422736074412428,2.771023907644623e-7,4.14592602629776e10,-0.0,4.377075133348992e7,2.0213728365909695e10,7.510030180692549e17,6.312389224184039,1.2469607584400805e-6,905331.7549481349,905321.6448443824
0,1410,1.9422732284066475,8.159087660950755e-7,4.150303101431108e10,-0.0,4.377075133348992e7,2.0213728365909706e10,8.685376047739418e16,6.312387992321605,3.6715894474278394e-6,905331.754950108,905321.6448503014
0,1411,1.9422695157148384,1.342621143838508e-6,4.154680176564456e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.2159762475836996e16,6.312375926073225,6.041795147273286e-6,905331.7549694335,905321.6449082782
0,1412,1.9422714983838496,5.651332520947199e-7,4.159057251697806e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.8199708169939654e17,6.312382369747511,2.5430996344262397e-6,905331.7549591132,905321.6448773172
0,1413,1.9422740332813306,5.764142361773194e-7,4.1634343268311554e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.7540480434694614e17,6.312390608164325,2.5938640627979374e-6,905331.7549459183,905321.6448377325
0,1414,1.9422728095711772,1.6908856866228205e-6,4.167811401964505e10,-0.0,4.377075133348992e7,2.0213728365909695e10,2.0437393523619332e16,6.312386631106326,7.608985589802692e-6,905331.7549522882,905321.644856842
0,1415,1.9422700839404319,6.634097063061119e-7,4.172188477097853e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.3311649506919854e17,6.312377772806403,2.9853436783775034e-6,905331.7549664758,905321.644899405
0,1416,1.9422722662625136,1.204940164395831e-7,4.176565552231201e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.045800511416911e18,6.312384865353169,5.422230739781239e-7,905331.7549551164,905321.6448653261
0,1417,1.942268694794674,7.873196010927009e-7,4.180942627364551e10,-0.0,4.377075133348992e7,2.0213728365909706e10,9.50105015103926e16,6.31237325808269,3.5429382049171542e-6,905331.7549737068,905321.6449210978
0,1418,1.9422738020198413,7.687844548706898e-7,4.1853197024979004e10,-0.0,4.377075133348992e7,2.0213728365909702e10,9.990823056561178e16,6.312389856564485,3.459530046918104e-6,905331.7549471222,905321.644841344
0,1419,1.9422720970601526,6.561525022642523e-7,4.1896967776312485e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.375105440577406e17,6.312384315445496,2.952686260189135e-6,905331.754955997,905321.6448679684
0,1420,1.9422729368531275,7.83026852100817e-8,4.194073852764598e10,-0.0,4.377075133348992e7,2.0213728365909702e10,9.681124541493789e18,6.312387044772665,3.5236208344536765e-7,905331.7549516256,905321.6448548542
0,1421,1.9422742513777058,2.9168002194634496e-7,4.198450927897946e10,-0.0,4.377075133348992e7,2.0213728365909714e10,6.995160872880895e17,6.312391316977544,1.3125600987585523e-6,905331.7549447833,905321.644834327
0,1422,1.9422707305059488,1.0097721192018118e-6,4.202828003031296e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.85187045450338e16,6.312379874144334,4.543974536408153e-6,905331.7549631103,905321.6448893084
0,1423,1.9422731149265189,1.6501028970111367e-6,4.207205078164644e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.1970918116142184e16,6.312387623511186,7.425463036550115e-6,905331.7549506988,905321.6448520736
0,1424,1.9422740633630546,1.3167002893734514e-6,4.211582153297995e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.4595820321328684e16,6.312390705929928,5.925151302180532e-6,905331.754945762,905321.644837263
0,1425,1.9422719415397425,1.964276218329102e-6,4.215959228431343e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.5585403425655856e16,6.312383810004163,8.839242982480959e-6,905331.7549568065,905321.6448703967
0,1426,1.9422715569936755,2.212229150168825e-6,4.220336303564691e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.2319329010458786e16,6.312382560229445,9.955031175759713e-6,905331.7549588082,905321.644876402
0,1427,1.9422690210242144,6.534667943876608e-7,4.224713378698041e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.415542066853984e17,6.312374318328697,2.940600574744474e-6,905331.7549720088,905321.6449160031
0,1428,1.9422737561049601,2.167148840367968e-6,4.229090453831389e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.2903672986831832e16,6.31238970734112,9.752169781655858e-6,905331.7549473612,905321.644842061
0,1429,1.9422723526085284,2.0538767459417903e-6,4.2334675289647385e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.4403283989918726e16,6.312385145977717,9.242445356738056e-6,905331.7549546668,905321.6448639779
0,1430,1.9422685263316266,3.568905242610016e-8,4.237844604098088e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.782534945978748e19,6.312372710577787,1.6060073591745073e-7,905331.7549745836,905321.6449237283
0,1431,1.942272742277027,4.1338238280086226e-7,4.242221679231438e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.573885416473243e17,6.312386412400338,1.8602207226038803e-6,905331.7549526384,905321.6448578928
0,1432,1.9422730306949951,1.2385985702517354e-6,4.246598754364786e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.991151692136674e16,6.312387349758734,5.573693566132809e-6,905331.7549511371,905321.6448533889
0,1433,1.942269620657438,1.0486497026738864e-6,4.250975829498135e10,-0.0,4.377075133348992e7,2.02137283659097e10,5.582282426773662e16,6.312376267136673,4.718923662032489e-6,905331.7549688874,905321.6449066396
0,1434,1.9422743857481433,2.2438396589035217e-6,4.255352904631482e10,-0.0,4.377075133348992e7,2.021372836590972e10,1.2223647329346938e16,6.3123917536814655,1.0097278465065847e-5,905331.7549440837,905321.6448322287
0,1435,1.9422716929599502,7.344818408377589e-8,4.2597299797648315e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.1437538550433507e19,6.312383002119838,3.305168283769915e-7,905331.7549581004,905321.6448742787
0,1436,1.9422713246092336,3.635182295113175e-6,4.264107054898181e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.681133567941585e15,6.312381804980009,1.6358320328009287e-5,905331.7549600179,905321.6448800309
0,1437,1.942270462532066,4.398405888378532e-6,4.268484130031531e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.205678937610972e15,6.312379003229214,1.9792826497703393e-5,905331.7549645051,905321.6448934928
0,1438,1.9422736074498246,2.7710905444998136e-7,4.27286120516488e10,-0.0,4.377075133348992e7,2.02137283659097e10,8.09682766601524e17,6.3123892242119295,1.2469907450249162e-6,905331.7549481349,905321.6448443823
0,1439,1.9422731149265189,1.6501028970111367e-6,4.277238280298227e10,-0.0,4.377075133348992e7,2.0213728365909725e10,2.2892776287489696e16,6.312387623511186,7.425463036550115e-6,905331.7549506988,905321.6448520736
0,1440,1.9422734200971967,1.4133732599347891e-6,4.281615355431578e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.128307686085988e16,6.312388615315889,6.360179669706551e-6,905331.7549491103,905321.644847308
0,1441,1.942271964324834,2.0057849985476232e-6,4.285992430564928e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.557240283405129e16,6.312383884055711,9.026032493464304e-6,905331.7549566878,905321.644870041
0,1442,1.9422702997652017,1.8310469350148426e-6,4.290369505698276e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.873376734954892e16,6.312378474236906,8.239711207566791e-6,905331.7549653526,905321.6448960348
0,1443,1.9422733236202006,3.1610268140256947e-6,4.294746580831624e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.301818806445992e15,6.312388301765652,1.4224620663115627e-5,905331.7549496123,905321.6448488146
0,1444,1.9422720834240432,6.605143927733487e-8,4.2991236559649734e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.4469529454714888e19,6.31238427112814,2.9723147674800694e-7,905331.754956068,905321.6448681816
0,1445,1.9422696420621237,1.9598776339776087e-6,4.303500731098323e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.6476170913318996e16,6.312376336701902,8.81944935289924e-6,905331.7549687759,905321.6449063052
0,1446,1.942273902640889,2.3783160497636112e-7,4.307877806231673e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.1216795717043858e18,6.312390183582889,1.070242222393625e-6,905331.7549465983,905321.6448397726
0,1447,1.9422695219808972,2.3003192313665724e-7,4.312254881365021e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.202054029377821e18,6.312375946437916,1.0351436541149576e-6,905331.754969401,905321.6449081805
0,1448,1.9422698386278152,1.6742661553252144e-6,4.316631956498369e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.2747936367381116e16,6.312376975540399,7.534197698963465e-6,905331.7549677526,905321.6449032357
0,1449,1.9422728291394615,1.689640993437526e-6,4.32100903163172e10,-0.0,4.377075133348992e7,2.021372836590969e10,2.2391925911726108e16,6.31238669470325,7.603384470468867e-6,905331.7549521863,905321.6448565363
0,1450,1.942272742277027,4.1338238280086226e-7,4.3253861067650665e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.750284826086149e17,6.312386412400338,1.8602207226038803e-6,905331.7549526384,905321.6448578928
0,1451,1.9422694499587536,1.8399760334063788e-6,4.329763181898416e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.8977117425390376e16,6.31237571236595,8.279892150328705e-6,905331.7549697759,905321.6449093053
0,1452,1.9422729701114387,5.107216299986229e-7,4.334140257031766e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.469283828108664e17,6.3123871528621756,2.298247334993803e-6,905331.7549514526,905321.6448543351
0,1453,1.9422727422615194,4.1325039382891784e-7,4.338517332165115e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.7809109309819034e17,6.312386412349938,1.8596267722301302e-6,905331.7549526384,905321.6448578929
0,1454,1.942272838863107,1.678544230461203e-7,4.3428944072984634e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.2974150045430088e18,6.312386726305098,7.553449037075414e-7,905331.7549521357,905321.6448563847
0,1455,1.9422727714830599,6.200991225376463e-7,4.347271482431813e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.6875761760532925e17,6.312386507319944,2.7904460514194082e-6,905331.7549524865,905321.6448574368
0,1456,1.942272742277027,4.1338238280086226e-7,4.351648557565161e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.806806786600777e17,6.312386412400338,1.8602207226038803e-6,905331.7549526384,905321.6448578928
0,1457,1.9422731149265189,1.6501028970111367e-6,4.356025632698511e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.3950821542442604e16,6.312387623511186,7.425463036550115e-6,905331.7549506987,905321.6448520735
0,1458,1.9422723635505639,1.2534851756588888e-7,4.360402707831859e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.1608334639972644e18,6.312385181539333,5.640683290465e-7,905331.7549546099,905321.6448638069
0,1459,1.9422711683024447,9.65183161112278e-8,4.3647797829652084e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.035162005745858e18,6.312381296982945,4.343324225005251e-7,905331.7549608315,905321.6448824719
0,1460,1.9422689995386073,1.1078903196001344e-6,4.369156858098558e10,-0.0,4.377075133348992e7,2.0213728365909702e10,5.352706739752408e16,6.312374248500474,4.985506438200605e-6,905331.7549721205,905321.644916339
0,1461,1.942272742277027,4.1338238280086226e-7,4.373533933231906e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.8542070552131283e17,6.312386412400338,1.8602207226038803e-6,905331.7549526384,905321.6448578928
0,1462,1.9422733041102558,8.808780109385631e-7,4.377911008365254e10,-0.0,4.377075133348992e7,2.0213728365909718e10,8.508989683089357e16,6.312388238358332,3.963951049223534e-6,905331.7549497138,905321.6448491191
0,1463,1.9422698837219676,2.0423458913266397e-6,4.382288083498604e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.586792322340017e16,6.312377122096395,9.190556510969879e-6,905331.7549675179,905321.6449025316
0,1464,1.9422705533587326,3.889097798129322e-7,4.3866651586319534e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.3868086130924845e17,6.31237929841588,1.7500940091581948e-6,905331.7549640324,905321.6448920749
0,1465,1.9422721676590688,4.77544864126229e-7,4.3910422337653015e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.9166504431585754e17,6.312384544891974,2.1489518885680305e-6,905331.7549556296,905321.6448668661
0,1466,1.9422731262163588,1.9106276497329386e-7,4.395419308898651e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.8265246628758052e18,6.312387660203166,8.597824423798223e-7,905331.7549506398,905321.6448518971
0,1467,1.9422729368531275,7.83026852100817e-8,4.399796384032001e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.0901540216761936e19,6.312387044772665,3.5236208344536765e-7,905331.7549516257,905321.6448548543
0,1468,1.9422692051735955,3.7694992267149133e-7,4.404173459165349e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.715589269123955e17,6.312374916814186,1.696274652021711e-6,905331.7549710502,905321.6449131278
0,1469,1.9422699185242833,4.6734865733655844e-7,4.4085505342986984e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.075261201105562e17,6.312377235203921,2.103068958014513e-6,905331.7549673368,905321.644901988
0,1470,1.942271015498769,2.6230270887132205e-6,4.4129276094320465e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.786283302447264e15,6.312380800370999,1.1803621899209493e-5,905331.7549616267,905321.6448848578
0,1471,1.9422704842465741,3.2327073267416143e-7,4.417304684565396e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.458750370359086e17,6.312379073801366,1.4547182970337263e-6,905331.7549643922,905321.6448931537
0,1472,1.9422714576466538,5.079366435624737e-7,4.421681759698746e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.6225195769401475e17,6.312382237351625,2.2857148960311317e-6,905331.7549593253,905321.6448779535
0,1473,1.9422715532459423,1.3500044403657389e-6,4.426058834832095e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.72153927855879e16,6.312382548049312,6.075019981645825e-6,905331.7549588277,905321.6448764607
0,1474,1.9422722662625136,1.204940164395831e-7,4.430435909965442e10,-0.0,4.377075133348992e7,2.021372836590972e10,4.682910237900078e18,6.312384865353169,5.422230739781239e-7,905331.7549551164,905321.6448653261
0,1475,1.9422722662625136,1.204940164395831e-7,4.4348129850987915e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.694272029560162e18,6.312384865353169,5.422230739781239e-7,905331.7549551164,905321.6448653261
0,1476,1.9422709469763582,1.424463412431619e-6,4.439190060232141e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.3670352730311444e16,6.312380577673164,6.410085355942285e-6,905331.7549619835,905321.644885928
0,1477,1.9422734627416771,3.0752289940246823e-6,4.443567135365489e10,-0.0,4.377075133348992e7,2.0213728365909718e10,7.241774930378518e15,6.312388753910451,1.3838530473111071e-5,905331.7549488881,905321.6448466419
0,1478,1.9422698837219676,2.04234589132664e-6,4.447944210498839e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.6458477916555456e16,6.312377122096395,9.19055651096988e-6,905331.754967518,905321.6449025318
0,1479,1.9422722335776015,1.839070079303354e-6,4.4523212856321884e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.0346919144890064e16,6.312384759127204,8.275815356865093e-6,905331.7549552862,905321.6448658364
0,1480,1.9422731149265189,1.6501028970111367e-6,4.4566983607655365e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.533487473686439e16,6.312387623511186,7.425463036550115e-6,905331.7549506987,905321.6448520735
0,1481,1.942268526331329,3.568937550165498e-8,4.461075435898886e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.428841496518538e19,6.3123727105768195,1.606021897574474e-7,905331.7549745836,905321.6449237284
0,1482,1.9422723263933337,1.4987708685872627e-6,4.465452511032236e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.0857267558966108e16,6.312385060778334,6.744468908642682e-6,905331.7549548033,905321.6448643873
0,1483,1.9422705029236669,6.58772731819422e-7,4.469829586165585e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.601025577407173e17,6.312379134501917,2.964477293187399e-6,905331.7549642951,905321.6448928624
0,1484,1.9422730990488102,7.087294249541609e-7,4.4742066612989334e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.3865922635578806e17,6.3123875719086335,3.189282412293724e-6,905331.7549507814,905321.6448523212
0,1485,1.9422710734639401,2.041684698157677e-6,4.478583736432283e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.6748318645885634e16,6.3123809887578055,9.187581141709547e-6,905331.7549613251,905321.6448839527
0,1486,1.9422736831494904,9.708932199921957e-7,4.482960811565631e10,-0.0,4.377075133348992e7,2.021372836590971e10,7.424088672605656e16,6.312389470235844,4.3690194899648805e-6,905331.7549477409,905321.6448432001
0,1487,1.9422728649906298,1.7247740431285472e-6,4.487337886698981e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.35807634765384e16,6.312386811219547,7.761483194078462e-6,905331.7549519998,905321.6448559766
0,1488,1.9422707925439036,6.326870150973488e-7,4.49171496183233e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.7566259525525568e17,6.3123800757676864,2.8470915679380693e-6,905331.7549627873,905321.6448883394
0,1489,1.9422743857481433,2.2438396589035217e-6,4.496092036965677e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.3999322884591322e16,6.3123917536814655,1.0097278465065847e-5,905331.7549440837,905321.6448322287
0,1490,1.9422715780384032,2.402985423189577e-6,4.5004691120990265e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.223546856951241e16,6.31238262862481,1.0813434404353095e-5,905331.7549586985,905321.6448760732
0,1491,1.9422733236202006,3.1610268140256947e-6,4.504846187232376e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.087570736685442e15,6.312388301765652,1.4224620663115627e-5,905331.7549496123,905321.6448488146
0,1492,1.942268694794674,7.873196010927009e-7,4.509223262365726e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.145199656129003e17,6.31237325808269,3.5429382049171542e-6,905331.7549737066,905321.6449210976
0,1493,1.9422713251470478,1.4043369041138079e-6,4.513600337499074e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.608020321484394e16,6.312381806727905,6.319516068512135e-6,905331.754960015,905321.6448800224
0,1494,1.942268694955412,7.880916888529328e-7,4.5179774126324234e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.1483784719693578e17,6.312373258605089,3.5464125998381977e-6,905331.7549737059,905321.644921095
0,1495,1.9422711405088624,3.0177997210493086e-6,4.5223544877657715e10,-0.0,4.377075133348992e7,2.021372836590971e10,7.850247447998203e15,6.312381206653803,1.358009874472189e-5,905331.7549609761,905321.6448829058
0,1496,1.9422704623079061,4.398552109593286e-6,4.5267315628991196e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.7039833375038765e15,6.312379002500695,1.9793484493169788e-5,905331.7549645065,905321.6448934965
0,1497,1.9422734719374035,1.430436622240177e-6,4.531108638032471e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.510543003133262e16,6.312388783796561,6.4369648000807965e-6,905331.7549488404,905321.6448464985
0,1498,1.9422703213626669,4.196288353366549e-7,4.535485713165819e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.0888636101227674e17,6.312378544428667,1.888329759014947e-6,905331.7549652401,905321.6448956976
0,1499,1.9422729188439654,7.975923470338511e-8,4.5398627882991684e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.1344667015708226e19,6.312386986242887,3.5891655616523303e-7,905331.7549517194,905321.6448551356
0,1500,1.9422731149265189,1.6501028970111367e-6,4.544239863432518e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.656750692440005e16,6.312387623511186,7.425463036550115e-6,905331.7549506988,905321.6448520736
0,1501,1.9422803133498796,2.265066403356394e-6,4.5486169385658615e10,-0.0,4.377075133348992e7,2.021372836590975e10,1.4132820286102426e16,6.312411018387109,1.0192798815103774e-5,905331.7549132286,905321.6447396635
0,1502,1.9422722097748308,6.832970275059294e-7,4.552994013699214e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.5566401326608707e17,6.3123846817682,3.0748366237766824e-6,905331.7549554103,905321.6448662083
0,1503,1.9422730580325074,1.6420784489689118e-6,4.557371088832565e10,-0.0,4.377075133348992e7,2.0213728365909695e10,2.701685382891088e16,6.312387438605649,7.389353020360103e-6,905331.7549509947,905321.644852962
0,1504,1.9422734719374035,1.430436622240177e-6,4.5617481639659134e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.5686121147179024e16,6.312388783796561,6.4369648000807965e-6,905331.7549488404,905321.6448464985
0,1505,1.9422731262163588,1.9106276497329386e-7,4.566125239099263e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.0049207205530806e18,6.312387660203166,8.597824423798223e-7,905331.7549506399,905321.6448518973
0,1506,1.9422738736866547,7.629009774914902e-7,4.570502314232611e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.2604465670720272e17,6.312390089481628,3.433054398711706e-6,905331.7549467492,905321.6448402249
0,1507,1.9422706419581854,2.658806308236162e-7,4.574879389365961e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.0401538316194143e18,6.312379586364103,1.196462838706273e-6,905331.7549635714,905321.6448906914
0,1508,1.9422727222245963,1.4789588225662319e-6,4.57925646449931e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.36951763752222e16,6.312386347229938,6.655314701548043e-6,905331.7549527428,905321.6448582059
0,1509,1.9422704623079061,4.398552109593286e-6,4.583633539632657e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.8182826775961475e15,6.312379002500695,1.9793484493169788e-5,905331.7549645065,905321.6448934965
0,1510,1.9422731149265189,1.6501028970111367e-6,4.5880106147660065e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.7193925707309364e16,6.312387623511186,7.425463036550115e-6,905331.7549506987,905321.6448520735
0,1511,1.9422733041102558,8.808780109385631e-7,4.5923876898993546e10,-0.0,4.377075133348992e7,2.021372836590972e10,9.564616580025974e16,6.312388238358332,3.963951049223534e-6,905331.7549497138,905321.6448491191
0,1512,1.9422731149265189,1.6501028970111367e-6,4.596764765032706e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.7320015255212884e16,6.312387623511186,7.425463036550115e-6,905331.7549506988,905321.6448520736
0,1513,1.9422714465109454,2.181744522961553e-6,4.601141840166055e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.5663825591761708e16,6.312382201160572,9.817850353326988e-6,905331.7549593832,905321.6448781271
0,1514,1.9422722662625136,1.204940164395831e-7,4.605518915299402e10,-0.0,4.377075133348992e7,2.0213728365909718e10,5.147259377926036e18,6.312384865353169,5.422230739781239e-7,905331.7549551164,905321.6448653261
0,1515,1.9422741931480079,3.1247860360600196e-7,4.609895990432753e10,-0.0,4.377075133348992e7,2.02137283659097e10,7.671257969652887e17,6.312391127731026,1.4061537162270089e-6,905331.7549450861,905321.644835236
0,1516,1.9422689185223136,3.534270064935875e-7,4.614273065566101e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.010444529403679e17,6.312373985197519,1.5904215292211437e-6,905331.7549725422,905321.644917604
0,1517,1.942272858856417,9.119418939452709e-7,4.618650140699451e10,-0.0,4.377075133348992e7,2.02137283659097e10,9.04834983622121e16,6.312386791283355,4.103738522753719e-6,905331.7549520317,905321.6448560724
0,1518,1.9422736672588425,3.133697611862327e-6,4.623027215832799e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.680437659458925e15,6.312389418591239,1.4101639253380471e-5,905331.7549478237,905321.6448434484
0,1519,1.9422717484652345,3.272898304706966e-6,4.627404290966147e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.057165617147031e15,6.312383182512012,1.4728042371181347e-5,905331.7549578114,905321.644873412
0,1520,1.9422726459416082,2.7031884664121663e-6,4.6317813660994965e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.036899439294135e16,6.312386099310227,1.2164348098854748e-5,905331.7549531399,905321.6448593972
0,1521,1.942272866486908,1.976804473356916e-6,4.6361584412328445e10,-0.0,4.377075133348992e7,2.021372836590972e10,1.943365965203335e16,6.3123868160824514,8.895620130106122e-6,905331.7549519918,905321.6448559529
0,1522,1.9422727347402233,1.036857272165502e-6,4.640535516366194e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.0800377568395656e16,6.312386387905725,4.665857724744759e-6,905331.7549526775,905321.6448580103
0,1523,1.9422737668900174,1.4468436456336468e-6,4.644912591499544e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.6443544697997736e16,6.312389742392557,6.510796405351411e-6,905331.7549473052,905321.6448418926
0,1524,1.9422721314591973,1.0840660253540312e-6,4.649289666632892e10,-0.0,4.377075133348992e7,2.0213728365909718e10,6.506409796433202e16,6.3123844272423915,4.8782971140931404e-6,905331.754955818,905321.6448674311
0,1525,1.9422705918357592,7.642641823750074e-7,4.6536667417662415e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.3120600667241366e17,6.312379423466218,3.4391888206875334e-6,905331.7549638321,905321.6448914738
0,1526,1.9422708490769645,1.5738254029040752e-6,4.658043816899591e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.1010892534820252e16,6.312380259500134,7.082214313068339e-6,905331.7549624932,905321.6448874568
0,1527,1.9422736710826356,1.403867868333055e-6,4.662420892032939e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.906252622357558e16,6.312389431018565,6.317405407498747e-6,905331.7549478038,905321.6448433888
0,1528,1.9422723115656626,3.8076512322253634e-7,4.666797967166289e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.322095830895214e17,6.312385012588403,1.7134430545014135e-6,905331.7549548803,905321.6448646188
0,1529,1.9422728291608145,1.2998756960819542e-6,4.671175042299638e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.576952240784532e16,6.312386694772647,5.849440632368794e-6,905331.7549521863,905321.6448565361
0,1530,1.9422758490293455,1.9243840876094797e-6,4.675552117432985e10,-0.0,4.377075133348992e7,2.0213728365909725e10,2.093043849114067e16,6.312396509345373,8.659728394242659e-6,905331.7549364669,905321.6448093782
0,1531,1.9422711063181697,2.3833866234331428e-6,4.679929192566336e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.3675822657780036e16,6.312381095534051,1.0725239805449142e-5,905331.7549611542,905321.6448834398
0,1532,1.9422732696212264,7.061241462808095e-7,4.684306267699684e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.561563856269635e17,6.312388126268986,3.1775586582636424e-6,905331.7549498936,905321.644849658
0,1533,1.9422735991055853,1.4599455902925984e-6,4.688683342833035e10,-0.0,4.377075133348992e7,2.021372836590969e10,3.661227850816635e16,6.312389197093152,6.569755156316693e-6,905331.7549481784,905321.6448445127
0,1534,1.9422732842648793,9.44865332509392e-7,4.693060417966383e10,-0.0,4.377075133348992e7,2.0213728365909702e10,8.760669641407934e16,6.312388173860858,4.251893996292264e-6,905331.7549498173,905321.6448494293
0,1535,1.9422701430975726,1.0491191015224078e-6,4.6974374930997314e10,-0.0,4.377075133348992e7,2.021372836590971e10,7.122023328606088e16,6.312377965067111,4.721035956850835e-6,905331.7549661681,905321.6448984814
0,1536,1.9422730081515138,3.642345805172101e-7,4.701814568233081e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.921957579003311e17,6.31238727649242,1.6390556123274454e-6,905331.7549512545,905321.6448537406
0,1537,1.942272065242598,1.3871956790185629e-6,4.706191643366431e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.091906190812648e16,6.3123842120384435,6.242380555583533e-6,905331.7549561628,905321.6448684655
0,1538,1.9422758490293455,1.9243840876094797e-6,4.710568718499777e10,-0.0,4.377075133348992e7,2.021372836590972e10,2.1310317006539812e16,6.312396509345373,8.659728394242659e-6,905331.7549364669,905321.6448093782
0,1539,1.9422711063181697,2.3833866234331428e-6,4.714945793633127e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.3923728757723082e16,6.312381095534051,1.0725239805449142e-5,905331.7549611542,905321.6448834398
0,1540,1.9422736710826356,1.403867868333055e-6,4.7193228687664764e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.022184911696706e16,6.312389431018565,6.317405407498747e-6,905331.7549478038,905321.6448433888
0,1541,1.9422758490293455,1.9243840876094797e-6,4.7236999438998245e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.145357962235052e16,6.312396509345373,8.659728394242659e-6,905331.7549364669,905321.6448093782
0,1542,1.942271038725485,1.5563607956710147e-6,4.728077019033176e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.287231788702774e16,6.312380875857826,7.003623580519566e-6,905331.7549615058,905321.6448844951
0,1543,1.9422740589692646,3.320632662885323e-7,4.732454094166524e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.237284890741151e17,6.31239069165011,1.4942846982983953e-6,905331.7549457846,905321.6448373314
0,1544,1.9422731760399798,9.319016692798282e-7,4.736831169299873e10,-0.0,4.377075133348992e7,2.0213728365909702e10,9.209635547414789e16,6.312387822129934,4.193557511759227e-6,905331.7549503807,905321.6448511193
0,1545,1.9422740879046585,1.3014156391317327e-6,4.7412082444332214e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.7327624295440136e16,6.31239078569014,5.856370376092797e-6,905331.7549456342,905321.6448368798
0,1546,1.9422711063181697,2.3833866234331428e-6,4.7455853195665695e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.4142321927654866e16,6.312381095534051,1.0725239805449142e-5,905331.7549611542,905321.6448834398
0,1547,1.9422763475536742,2.1406030157830553e-7,4.749962394699919e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.7571112529740767e18,6.312398129549441,9.632713571023749e-7,905331.7549338719,905321.6448015932
0,1548,1.9422748872426707,1.557064554446947e-6,4.754339469833267e10,-0.0,4.377075133348992e7,2.021372836590972e10,3.328273057288716e16,6.31239338353868,7.006790495011262e-6,905331.7549414732,905321.6448243974
0,1549,1.9422711063181697,2.3833866234331428e-6,4.758716544966617e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.4236482610601304e16,6.312381095534051,1.0725239805449142e-5,905331.7549611542,905321.6448834398
0,1550,1.9422730081515138,3.642345805172101e-7,4.7630936200999664e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.109247368203804e17,6.31238727649242,1.6390556123274454e-6,905331.7549512545,905321.6448537406
0,1551,1.9422734138414306,5.943066478039873e-7,4.767470695233316e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.2997790061555213e17,6.312388594984649,2.674379915117943e-6,905331.7549491429,905321.6448474058
0,1552,1.942276131083027,3.7747345037965803e-7,4.771847770366664e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.7133461707148294e17,6.312397426019838,1.6986305267084612e-6,905331.7549349987,905321.6448049736
0,1553,1.9422734136682362,5.943485518349511e-7,4.776224845500014e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.3095952798555722e17,6.312388594421768,2.67456848325728e-6,905331.7549491435,905321.6448474083
0,1554,1.942273399072194,6.096990352175813e-7,4.780601920633363e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.1995867242737997e17,6.31238854698463,2.743645658479116e-6,905331.7549492195,905321.6448476362
0,1555,1.942275721364691,1.1947733278251682e-6,4.78497899576671e10,-0.0,4.377075133348992e7,2.0213728365909725e10,5.740553101706192e16,6.312396094435246,5.376479975213257e-6,905331.7549371314,905321.6448113717
0,1556,1.9422694902067552,1.6814473718534464e-6,4.789356070900061e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.9047566812586612e16,6.312375843171955,7.566513173340509e-6,905331.7549695664,905321.6449086766
0,1557,1.9422727972726535,1.068894052463409e-6,4.793733146033411e10,-0.0,4.377075133348992e7,2.02137283659097e10,7.2037296798944376e16,6.312386591136124,4.810023236085341e-6,905331.7549523521,905321.6448570336
0,1558,1.942271693028221,1.8602061462375144e-6,4.798110221166759e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.383712452650104e16,6.312383002341718,8.370927658068815e-6,905331.7549581002,905321.6448742778
0,1559,1.9422709940147118,2.312800244388683e-6,4.802487296300108e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.5454249863698372e16,6.3123807305478135,1.0407601099749073e-5,905331.7549617388,905321.6448851936
0,1560,1.9422726421178147,1.8343770137832157e-6,4.8068643714334564e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.462033865133322e16,6.312386086882897,8.25469656202447e-6,905331.7549531598,905321.6448594569
0,1561,1.9422731254010226,8.179416447576317e-7,4.811241446566806e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.241002070281775e17,6.312387657553323,3.680737401409343e-6,905331.7549506442,905321.6448519101
0,1562,1.9422711063181697,2.3833866234331428e-6,4.815618521700154e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.4647818897955688e16,6.312381095534051,1.0725239805449142e-5,905331.7549611542,905321.6448834398
0,1563,1.9422729649962023,7.019094933917373e-7,4.819995596833504e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.692557460531074e17,6.312387136237658,3.158592720262818e-6,905331.7549514791,905321.6448544149
0,1564,1.9422721314591973,1.0840660253540312e-6,4.824372671966852e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.111099795697186e16,6.3123844272423915,4.8782971140931404e-6,905331.754955818,905321.6448674311
0,1565,1.9422721314591973,1.0840660253540312e-6,4.8287497471002014e10,-0.0,4.377075133348992e7,2.021372836590971e10,7.126532217962124e16,6.3123844272423915,4.8782971140931404e-6,905331.754955818,905321.6448674311
0,1566,1.9422744148063484,8.518097753277771e-7,4.8331268222335495e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.1567642421744123e17,6.312391848120632,3.833143988974997e-6,905331.7549439324,905321.6448317749
0,1567,1.942273323921097,1.4564665374542007e-6,4.837503897366901e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.965229643064862e16,6.312388302743565,6.5540994185439034e-6,905331.7549496107,905321.6448488098
0,1568,1.9422714259577796,1.1265554089967862e-6,4.841880972500249e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.642054331703709e16,6.3123821343627835,5.069499340485538e-6,905331.7549594902,905321.6448784481
0,1569,1.9422721279376565,1.0780801065755207e-6,4.846258047633598e10,-0.0,4.377075133348992e7,2.02137283659097e10,7.268462388609302e16,6.312384415797384,4.851360479589843e-6,905331.7549558362,905321.6448674861
0,1570,1.9422758490293455,1.9243840876094797e-6,4.850635122766945e10,-0.0,4.377075133348992e7,2.021372836590972e10,2.286109752594752e16,6.312396509345373,8.659728394242659e-6,905331.7549364669,905321.6448093782
0,1571,1.9422686518263537,1.0229089086486893e-6,4.855012197900296e10,-0.0,4.377075133348992e7,2.0213728365909702e10,8.108519309956616e16,6.31237311843565,4.6030900889191015e-6,905331.7549739305,905321.6449217688
0,1572,1.9422715550563563,2.0985317042857425e-6,4.859389273033644e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.930715145787428e16,6.312382553933158,9.443392669285841e-6,905331.7549588183,905321.6448764323
0,1573,1.9422701121373571,2.3659131615173303e-6,4.863766348166994e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.5222443865102988e16,6.312377864446411,1.0646609226827987e-5,905331.7549663291,905321.6448989646
0,1574,1.9422758816393535,1.09508911882845e-6,4.868143423300342e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.120568640730257e16,6.3123966153278985,4.927901034728025e-6,905331.7549362972,905321.644808869
0,1575,1.9422758490293455,1.9243840876094797e-6,4.87252049843369e10,-0.0,4.377075133348992e7,2.021372836590972e10,2.3107908056639788e16,6.312396509345373,8.659728394242659e-6,905331.7549364669,905321.6448093782
0,1576,1.942272866486908,1.976804473356916e-6,4.8768975735670395e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.1945535117969096e16,6.3123868160824514,8.895620130106122e-6,905331.7549519918,905321.6448559529
0,1577,1.9422710579659501,2.0897949733278367e-6,4.881274648700389e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.9678619453375996e16,6.312380938389338,9.404077379975264e-6,905331.7549614058,905321.6448841946
0,1578,1.9422701121373571,2.3659131615173303e-6,4.885651723833737e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.538621136702448e16,6.312377864446411,1.0646609226827987e-5,905331.7549663291,905321.6448989646
0,1579,1.942275136265848,9.85500503943571e-7,4.890028798967087e10,-0.0,4.377075133348992e7,2.0213728365909714e10,8.886726756042459e16,6.312394192864006,4.434752267746069e-6,905331.7549401771,905321.6448205083
0,1580,1.9422694743382931,1.878997907768564e-6,4.8944058741004364e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.4497857197889184e16,6.312375791599453,8.455490584958538e-6,905331.754969649,905321.6449089245
0,1581,1.9422740801646048,1.6306141541304638e-6,4.898782949233786e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.259885686309371e16,6.312390760534965,7.337763693587088e-6,905331.7549456743,905321.6448370005
0,1582,1.9422701121373571,2.3659131615173303e-6,4.903160024367134e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.5517802333040688e16,6.312377864446411,1.0646609226827987e-5,905331.7549663291,905321.6448989646
0,1583,1.942272954495345,2.1948140281964187e-6,4.907537099500484e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.80698408263395e16,6.312387102109871,9.876663126883884e-6,905331.7549515337,905321.6448545785
0,1584,1.9422758490293455,1.9243840876094797e-6,4.91191417463383e10,-0.0,4.377075133348992e7,2.021372836590973e10,2.355522038924386e16,6.312396509345373,8.659728394242659e-6,905331.7549364669,905321.6448093782
0,1585,1.9422720385785515,5.034448205338801e-6,4.91629124976718e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.448949045259599e15,6.312384125380293,2.2655016924024606e-5,905331.7549563015,905321.6448688818
0,1586,1.9422701430975726,1.0491191015224073e-6,4.920668324900531e10,-0.0,4.377075133348992e7,2.0213728365909702e10,7.959022520812085e16,6.312377965067111,4.721035956850833e-6,905331.7549661681,905321.6448984814
0,1587,1.9422701121373571,2.3659131615173303e-6,4.925045400033879e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.5683011384717442e16,6.312377864446411,1.0646609226827987e-5,905331.7549663291,905321.6448989646
0,1588,1.9422701121373573,2.3659131615173303e-6,4.929422475167229e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.5716149159359796e16,6.312377864446411,1.0646609226827987e-5,905331.7549663291,905321.6448989648
0,1589,1.9422748858087484,3.2586516095202154e-6,4.933799550300577e10,-0.0,4.377075133348992e7,2.021372836590971e10,8.302015012130628e15,6.312393378878433,1.466393224284097e-5,905331.7549414807,905321.6448244196
0,1590,1.9422714719201284,1.4158313660200219e-6,4.9381766254339264e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.40707972206169e16,6.312382283740417,6.3712411470900984e-6,905331.7549592511,905321.6448777306
0,1591,1.9422720385785515,5.034448205338801e-6,4.9425537005672745e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.4928807174094705e15,6.312384125380293,2.2655016924024606e-5,905331.7549563015,905321.6448688818
0,1592,1.942275136265848,9.85500503943571e-7,4.946930775700624e10,-0.0,4.377075133348992e7,2.021372836590971e10,9.134532150851267e16,6.312394192864006,4.434752267746069e-6,905331.7549401771,905321.6448205083
0,1593,1.9422758490293455,1.9243840876094797e-6,4.951307850833972e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.4006450797551356e16,6.312396509345373,8.659728394242659e-6,905331.7549364669,905321.6448093782
0,1594,1.942275136265848,9.85500503943571e-7,4.955684925967322e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.172932414698104e16,6.312394192864006,4.434752267746069e-6,905331.7549401771,905321.6448205083
0,1595,1.942272866486908,1.976804473356916e-6,4.96006200110067e10,-0.0,4.377075133348992e7,2.021372836590972e10,2.2845667575153436e16,6.3123868160824514,8.895620130106122e-6,905331.7549519918,905321.6448559529
0,1596,1.9422758490293455,1.9243840876094797e-6,4.9644390762340195e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.4157730071012876e16,6.312396509345373,8.659728394242659e-6,905331.7549364668,905321.6448093781
0,1597,1.9422722243398436,2.8663161546307388e-6,4.968816151367369e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.0911859878430224e16,6.312384729104492,1.2898422695838324e-5,905331.7549553344,905321.6448659807
0,1598,1.942274858109534,1.6399102288814987e-6,4.973193226500719e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.3405125643573104e16,6.3123932888559855,7.3795960299667445e-6,905331.754941625,905321.6448248522
0,1599,1.9422758490293455,1.9243840876094797e-6,4.977570301634067e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.4309443365953656e16,6.312396509345373,8.659728394242659e-6,905331.7549364669,905321.6448093782
0,1600,1.9422758490293455,1.9243840876094797e-6,4.981947376767415e10,-0.0,4.377075133348992e7,2.021372836590972e10,2.436011085708155e16,6.312396509345373,8.659728394242659e-6,905331.7549364669,905321.6448093782
0,1601,1.942275136265848,9.85500503943571e-7,4.986324451900766e10,-0.0,4.377075133348992e7,2.02137283659097e10,9.30791261425949e16,6.312394192864006,4.434752267746069e-6,905331.7549401771,905321.6448205083
0,1602,1.942269375459854,1.090516393795424e-6,4.990701527034114e10,-0.0,4.377075133348992e7,2.021372836590971e10,7.61734816176547e16,6.312375470244525,4.9073237720794075e-6,905331.7549701636,905321.6449104685
0,1603,1.9422722243398436,2.8663161546307388e-6,4.995078602167464e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.1048955083762208e16,6.312384729104492,1.2898422695838324e-5,905331.7549553344,905321.6448659807
0,1604,1.942274799450104,1.2956252117521411e-6,4.999455677300812e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.418895578550367e16,6.312393098212838,5.830313452884635e-6,905331.7549419302,905321.6448257682
0,1605,1.942272866486908,1.976804473356916e-6,5.00383275243416e10,-0.0,4.377075133348992e7,2.021372836590972e10,2.3326054848677428e16,6.3123868160824514,8.895620130106122e-6,905331.7549519918,905321.6448559529
0,1606,1.9422722341023628,3.906126893290567e-7,5.008209827567511e10,-0.0,4.377075133348992e7,2.02137283659097e10,5.986516403461313e17,6.312384760832679,1.7577571019807554e-6,905331.7549552836,905321.6448658284
0,1607,1.9422747798840994,5.160587121106166e-7,5.012586902700859e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.4368912001727616e17,6.312393034623323,2.322264204497775e-6,905331.754942032,905321.6448260737
0,1608,1.9422736759548447,2.328504756812213e-6,5.016963977834209e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.6916319856128892e16,6.3123894468532455,1.0478271405654958e-5,905331.7549477785,905321.6448433124
0,1609,1.9422758490293455,1.9243840876094797e-6,5.021341052967555e10,-0.0,4.377075133348992e7,2.0213728365909725e10,2.481828477298355e16,6.312396509345373,8.659728394242659e-6,905331.7549364669,905321.6448093782
0,1610,1.9422729979753557,1.8311502470541548e-6,5.025718128100906e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.7466381437017796e16,6.312387243419906,8.240176111743697e-6,905331.7549513073,905321.6448538997
0,1611,1.942273182932348,7.648974858510146e-8,5.0300952032342545e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.577379053018748e19,6.312387844530131,3.4420386863295657e-7,905331.7549503447,905321.6448510116
0,1612,1.9422768911939783,3.2708473697885223e-6,5.0344722783676025e10,-0.0,4.377075133348992e7,2.021372836590972e10,8.643987106905044e15,6.3123998963804295,1.471881316404835e-5,905331.754931042,905321.6447931037
0,1613,1.9422768911939783,3.2708473697885223e-6,5.038849353500952e10,-0.0,4.377075133348992e7,2.0213728365909714e10,8.661742070831517e15,6.3123998963804295,1.471881316404835e-5,905331.754931042,905321.6447931037
0,1614,1.9422727223468919,4.691795269529677e-7,5.043226428634302e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.218303686026781e17,6.312386347627399,2.1113078712883545e-6,905331.7549527423,905321.6448582041
0,1615,1.942273508160084,1.5819652095490963e-6,5.04760350376765e10,-0.0,4.377075133348992e7,2.021372836590972e10,3.718015917305231e16,6.312388901520273,7.118843442970933e-6,905331.7549486519,905321.644845933
0,1616,1.942273182932348,7.648974858510146e-8,5.0519805789009995e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.593627437798869e19,6.312387844530131,3.4420386863295657e-7,905331.7549503448,905321.6448510117
0,1617,1.942273182932348,7.648974858510146e-8,5.056357654034349e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.5968862297439762e19,6.312387844530131,3.4420386863295657e-7,905331.7549503448,905321.6448510117
0,1618,1.9422728274443979,2.1828835846655558e-6,5.060734729167699e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.964741804120783e16,6.312386689194293,9.822976130995e-6,905331.7549521951,905321.644856563
0,1619,1.9422736435178043,6.221590241231702e-7,5.065111804301047e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.4235335534232246e17,6.312389341432864,2.7997156085542657e-6,905331.7549479472,905321.6448438191
0,1620,1.9422725607642706,1.4961347017426217e-6,5.069488879434396e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.199471945965643e16,6.312385822483879,6.732606157841797e-6,905331.7549535832,905321.644860727
0,1621,1.9422710196856756,5.117236637110135e-7,5.0738659545677444e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.597065349629162e17,6.312380813978446,2.302756486699561e-6,905331.754961605,905321.6448847925
0,1622,1.9422709282309323,1.261833805017945e-6,5.078243029701094e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.927851139449885e16,6.31238051675053,5.678252122580753e-6,905331.7549620809,905321.6448862206
0,1623,1.942269207703017,5.380300297649412e-7,5.082620104834444e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.2671560286653664e17,6.312374925034805,2.4211351339422355e-6,905331.7549710369,905321.6449130883
0,1624,1.9422728274443979,2.1828835846655558e-6,5.086997179967792e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.98885026853101e16,6.312386689194293,9.822976130995e-6,905331.754952195,905321.6448565628
0,1625,1.9422744858655872,2.755497585145845e-7,5.09137425510114e10,-0.0,4.377075133348992e7,2.021372836590972e10,1.2506694155580603e18,6.312392079063159,1.2399739133156302e-6,905331.7549435627,905321.6448306651
0,1626,1.9422740011671986,1.516230446096302e-6,5.095751330234491e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.1389536801336904e16,6.312390503793395,6.823037007433359e-6,905331.7549460856,905321.6448382341
0,1627,1.9422693281687287,3.327174164086997e-7,5.100128405367839e10,-0.0,4.377075133348992e7,2.0213728365909706e10,8.612859250626883e17,6.312375316548368,1.4972283738391487e-6,905331.7549704099,905321.6449112071
0,1628,1.942271914245162,1.1303642781123577e-6,5.104505480501189e10,-0.0,4.377075133348992e7,2.0213728365909702e10,7.477183438913763e16,6.312383721296777,5.08663925150561e-6,905331.7549569485,905321.644870823
0,1629,1.9422735469163896,5.073937513758506e-7,5.108882555634538e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.7184346893641837e17,6.312389027478266,2.283271881191328e-6,905331.75494845,905321.6448453276
0,1630,1.9422709456910083,9.943171843436665e-7,5.113259630767886e10,-0.0,4.377075133348992e7,2.0213728365909702e10,9.702307617931712e16,6.312380573495777,4.474427329546499e-6,905331.75496199,905321.6448859479
0,1631,1.9422703203302405,6.787633466756185e-7,5.1176367059012344e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.086227913853815e17,6.312378541073282,3.054435060040283e-6,905331.7549652454,905321.6448957135
0,1632,1.9422723668589414,1.6372143091274868e-6,5.122013781034584e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.593023717415717e16,6.3123851922915595,7.3674643910736905e-6,905331.7549545926,905321.6448637552
0,1633,1.9422693120274723,2.584203307336725e-6,5.126390856167934e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.4450719433933114e16,6.312375264089285,1.1628914883015262e-5,905331.754970494,905321.6449114592
0,1634,1.9422728274443979,2.1828835846655558e-6,5.130767931301282e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.0293287182186332e16,6.312386689194293,9.822976130995e-6,905331.754952195,905321.6448565628
0,1635,1.9422768911939783,3.2708473697885223e-6,5.135145006434631e10,-0.0,4.377075133348992e7,2.0213728365909702e10,9.056549618389264e15,6.3123998963804295,1.471881316404835e-5,905331.754931042,905321.6447931037
0,1636,1.9422703203302405,6.787633466756185e-7,5.1395220815679794e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.10724675656598e17,6.312378541073282,3.054435060040283e-6,905331.7549652454,905321.6448957135
0,1637,1.942273182932348,7.648974858510146e-8,5.143899156701329e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.662698774121726e19,6.312387844530131,3.4420386863295657e-7,905331.7549503448,905321.6448510117
0,1638,1.9422768911939783,3.2708473697885223e-6,5.1482762318346756e10,-0.0,4.377075133348992e7,2.021372836590973e10,9.111007991295996e15,6.3123998963804295,1.471881316404835e-5,905331.754931042,905321.6447931037
0,1639,1.9422695864152806,8.930717737645401e-7,5.152653306968028e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.2245605359172077e17,6.312376155849662,4.01882298194043e-6,905331.7549690655,905321.6449071743
0,1640,1.942273182932348,7.648974858510146e-8,5.157030382101375e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.6726750558753907e19,6.312387844530131,3.4420386863295657e-7,905331.7549503448,905321.6448510117
0,1641,1.9422712636907398,1.4938240354184494e-6,5.1614074572347244e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.394235070888246e16,6.312381606994904,6.722208159383022e-6,905331.7549603351,905321.6448809822
0,1642,1.9422710196856756,5.117236637110133e-7,5.165784532368074e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.752099612343274e17,6.312380813978446,2.30275648669956e-6,905331.754961605,905321.6448847925
0,1643,1.9422695885036707,2.206053354342192e-6,5.170161607501422e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.0229054906792148e16,6.31237616263693,9.927240094539863e-6,905331.7549690548,905321.6449071417
0,1644,1.9422727223468919,4.691795269529677e-7,5.174538682634772e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.481163968707868e17,6.312386347627399,2.1113078712883545e-6,905331.7549527423,905321.6448582041
0,1645,1.9422707676099837,9.880836538762897e-7,5.178915757768121e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.012376155126809e17,6.3123799947324475,4.446376442443303e-6,905331.7549629172,905321.6448887289
0,1646,1.9422706776920609,2.023931367680698e-6,5.1832928329014694e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.417671229637412e16,6.312379702499197,9.10769115456314e-6,905331.7549633853,905321.6448901332
0,1647,1.9422740468945703,1.141175375442836e-6,5.187669908034819e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.619782309699342e16,6.312390652407354,5.135289189492762e-6,905331.7549458474,905321.64483752
0,1648,1.9422711568677906,6.134415482493842e-7,5.192046983168169e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.6421568307774582e17,6.312381259820319,2.7604869671222285e-6,905331.7549608909,905321.6448826502
0,1649,1.9422682222663412,1.17988534927064e-6,5.196424058301518e10,-0.0,4.377075133348992e7,2.0213728365909695e10,7.156193053991809e16,6.312371722365609,5.30948407171788e-6,905331.7549761664,905321.6449284765
0,1650,1.9422707676336182,1.5472824632510254e-6,5.200801133434868e10,-0.0,4.377075133348992e7,2.0213728365909687e10,4.1694448784091864e16,6.312379994809259,6.962771084629614e-6,905331.7549629172,905321.6448887287
0,1651,1.9422683421567426,2.0124480088713836e-7,5.205178208568216e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.4695792390894566e18,6.312372112009413,9.056016039921227e-7,905331.7549755422,905321.6449266043
0,1652,1.942273182932348,7.648974858510146e-8,5.209555283701564e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.712851774918928e19,6.312387844530131,3.4420386863295657e-7,905331.7549503448,905321.6448510117
0,1653,1.9422740468945703,1.141175375442836e-6,5.213932358834912e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.710357170816197e16,6.312390652407354,5.135289189492762e-6,905331.7549458474,905321.64483752
0,1654,1.9422709180954918,1.966511476661616e-6,5.218309433968262e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.601587450368928e16,6.312380483810348,8.849301644977272e-6,905331.7549621337,905321.6448863789
0,1655,1.9422707676099837,9.880836538762897e-7,5.222686509101611e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.0325121706600016e17,6.3123799947324475,4.446376442443303e-6,905331.7549629172,905321.6448887289
0,1656,1.9422712636907398,1.4938240354184494e-6,5.2270635842349594e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.526202962069298e16,6.312381606994904,6.722208159383022e-6,905331.7549603351,905321.6448809822
0,1657,1.9422704179322663,1.0716034953585928e-6,5.231440659368309e10,-0.0,4.377075133348992e7,2.0213728365909706e10,8.812803007259445e16,6.312378858279866,4.8222157291136675e-6,905331.7549647375,905321.6448941894
0,1658,1.9422695864152806,8.930717737645401e-7,5.235817734501659e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.2713293394290054e17,6.312376155849662,4.01882298194043e-6,905331.7549690655,905321.6449071743
0,1659,1.942270172017368,1.5632298670978689e-6,5.240194809635008e10,-0.0,4.377075133348992e7,2.021372836590969e10,4.157504200058184e16,6.312378059056446,7.03453440194041e-6,905331.7549660173,905321.6448980295
0,1660,1.9422704179322663,1.0716034953585928e-6,5.244571884768355e10,-0.0,4.377075133348992e7,2.0213728365909718e10,8.864552770262432e16,6.312378858279866,4.8222157291136675e-6,905331.7549647375,905321.6448941894
0,1661,1.9422703203302405,6.787633466756185e-7,5.2489489599017044e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.2137781537971318e17,6.312378541073282,3.054435060040283e-6,905331.7549652455,905321.6448957137
0,1662,1.9422703203302405,6.787633466756185e-7,5.253326035035054e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.2180891113004154e17,6.312378541073282,3.054435060040283e-6,905331.7549652455,905321.6448957137
0,1663,1.9422704179322663,1.0716034953585928e-6,5.257703110168402e10,-0.0,4.377075133348992e7,2.0213728365909714e10,8.91644035891908e16,6.312378858279866,4.8222157291136675e-6,905331.7549647375,905321.6448941894
0,1664,1.942273182932348,7.648974858510146e-8,5.262080185301752e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.7534621249112695e19,6.312387844530131,3.4420386863295657e-7,905331.7549503448,905321.6448510117
0,1665,1.94226892161937,1.012842712604828e-6,5.2664572604351e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.0019846176240622e17,6.312373995262953,4.557792206721725e-6,905331.7549725261,905321.6449175556
0,1666,1.942273508160084,1.5819652095490963e-6,5.2708343355684494e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.115215065002786e16,6.312388901520273,7.118843442970933e-6,905331.7549486519,905321.644845933
0,1667,1.9422740468945703,1.141175375442836e-6,5.275211410701799e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.92359092759895e16,6.312390652407354,5.135289189492762e-6,905331.7549458474,905321.64483752
0,1668,1.9422701414560677,1.449753448353126e-6,5.279588485835149e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.919014235902313e16,6.31237795973222,6.523890517589066e-6,905331.7549661766,905321.6448985069
0,1669,1.9422737673918864,2.0662479641396365e-6,5.283965560968497e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.42627581620748e16,6.312389744023631,9.298115838628364e-6,905331.7549473022,905321.6448418846
0,1670,1.9422705556187954,1.4471548921884958e-7,5.288342636101846e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.955788884163434e18,6.312379305761085,6.512197014848231e-7,905331.7549640208,905321.6448920396
0,1671,1.9422740011671986,1.516230446096302e-6,5.2927197112351944e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.523236643127094e16,6.312390503793395,6.823037007433359e-6,905331.7549460856,905321.6448382341
0,1672,1.9422704179322663,1.0716034953585928e-6,5.297096786368544e10,-0.0,4.377075133348992e7,2.0213728365909702e10,9.072929128376426e16,6.312378858279866,4.8222157291136675e-6,905331.7549647375,905321.6448941894
0,1673,1.94226892161937,1.012842712604828e-6,5.301473861501892e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.0175760935766469e17,6.312373995262953,4.557792206721725e-6,905331.7549725261,905321.6449175556
0,1674,1.942273182932348,7.648974858510146e-8,5.305850936635242e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.7876344603047754e19,6.312387844530131,3.4420386863295657e-7,905331.7549503448,905321.6448510117
0,1675,1.9422725607642706,1.4961347017426217e-6,5.31022801176859e10,-0.0,4.377075133348992e7,2.0213728365909718e10,4.681415553695979e16,6.312385822483879,6.732606157841797e-6,905331.7549535832,905321.644860727
0,1676,1.9422720855059654,6.082829849932977e-7,5.314605086901941e10,-0.0,4.377075133348992e7,2.0213728365909695e10,2.8375255395042106e17,6.312384277894387,2.7372734324698397e-6,905331.7549560571,905321.644868149
0,1677,1.9422740011671986,1.516230446096302e-6,5.318982162035289e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.575645292940505e16,6.312390503793395,6.823037007433359e-6,905331.7549460856,905321.6448382341
0,1678,1.9422710196856756,5.117236637110133e-7,5.323359237168637e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.0247839100336083e17,6.312380813978446,2.30275648669956e-6,905331.754961605,905321.6448847925
0,1679,1.942273182932348,7.648974858510146e-8,5.327736312301987e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.8048330249104093e19,6.312387844530131,3.4420386863295657e-7,905331.7549503448,905321.6448510117
0,1680,1.94226892161937,1.012842712604828e-6,5.332113387435335e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.0313083721186445e17,6.312373995262953,4.557792206721725e-6,905331.7549725261,905321.6449175556
0,1681,1.9422703203302405,6.787633466756185e-7,5.3364904625686844e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.300721199647524e17,6.312378541073282,3.054435060040283e-6,905331.7549652454,905321.6448957135
0,1682,1.9422768911939783,3.2708473697885223e-6,5.3408675377020325e10,-0.0,4.377075133348992e7,2.0213728365909718e10,9.926760424634634e15,6.3123998963804295,1.471881316404835e-5,905331.754931042,905321.6447931037
0,1683,1.942273508160084,1.5819652095490963e-6,5.345244612835382e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.251681488826377e16,6.312388901520273,7.118843442970933e-6,905331.7549486519,905321.644845933
0,1684,1.9422725561538088,6.389219842501918e-7,5.349621687968732e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.6114669796296973e17,6.312385807499878,2.875148929125863e-6,905331.7549536072,905321.6448607992
0,1685,1.9422709829906049,1.8723869534395422e-6,5.353998763102081e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.0465882140751056e16,6.312380694719466,8.42574129047794e-6,905331.7549617961,905321.6448853656
0,1686,1.9422706131363174,1.857283792724541e-6,5.3583758382354294e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.1022182382545396e16,6.312379492693031,8.357777067260435e-6,905331.7549637214,905321.6448911413
0,1687,1.9422710196856756,5.117236637110133e-7,5.3627529133687775e10,-0.0,4.377075133348992e7,2.0213728365909718e10,4.094312109267729e17,6.312380813978446,2.30275648669956e-6,905331.754961605,905321.6448847925
0,1688,1.9422700925607437,9.834621873828014e-7,5.3671299885021286e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.1106029581165066e17,6.312377800822417,4.4255798432226065e-6,905331.7549664307,905321.6448992701
0,1689,1.9422693281687287,3.327174164086997e-7,5.371507063635477e10,-0.0,4.377075133348992e7,2.0213728365909706e10,9.721750087752563e17,6.312375316548368,1.4972283738391487e-6,905331.7549704099,905321.6449112071
0,1690,1.942273182932348,7.648974858510146e-8,5.375884138768826e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.8429331094380542e19,6.312387844530131,3.4420386863295657e-7,905331.7549503448,905321.6448510117
0,1691,1.9422768911939783,3.2708473697885223e-6,5.380261213902173e10,-0.0,4.377075133348992e7,2.021372836590972e10,1.009753002851726e16,6.3123998963804295,1.471881316404835e-5,905331.754931042,905321.6447931037
0,1692,1.9422711986541596,1.977529123427947e-6,5.384638289035524e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.767634674666754e16,6.312381395626019,8.89888105542576e-6,905331.7549606736,905321.6448819978
0,1693,1.942273955439827,1.8912855167497677e-6,5.389015364168872e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.0315053030106372e16,6.312390355179438,8.510784825373955e-6,905331.7549463236,905321.6448389482
0,1694,1.9422768911939783,3.2708473697885223e-6,5.39339243930222e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.0154747167548996e16,6.3123998963804295,1.471881316404835e-5,905331.754931042,905321.6447931037
0,1695,1.9422706776920609,2.023931367680698e-6,5.397769514435571e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.6571398837830588e16,6.312379702499197,9.10769115456314e-6,905331.7549633853,905321.6448901332
0,1696,1.9422703429063524,3.019856378655075e-7,5.402146589568919e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.1957733629849472e18,6.312378614445645,1.3589353703947838e-6,905331.7549651279,905321.6448953612
0,1697,1.9422761968355298,1.4079515458854626e-6,5.4065236647022675e10,-0.0,4.377075133348992e7,2.0213728365909718e10,5.5113839996434424e16,6.3123976397154715,6.335781956484582e-6,905331.7549346564,905321.6448039468
0,1698,1.9422697673778437,1.4350632526646843e-6,5.4109007398356186e10,-0.0,4.377075133348992e7,2.0213728365909695e10,5.315055518563611e16,6.3123767439779925,6.457784636991079e-6,905331.7549681236,905321.6449043484
0,1699,1.942272695061367,4.2730854675761515e-6,5.415277814968965e10,-0.0,4.377075133348992e7,2.0213728365909718e10,6.005922249635621e15,6.312386258949442,1.922888460409268e-5,905331.754952884,905321.6448586299
0,1700,1.9422744555558968,1.667795717355571e-6,5.419654890102316e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.9499290770715464e16,6.312391980556665,7.50508072810007e-6,905331.7549437203,905321.6448311384
0,1701,1.9422703203302405,6.787633466756185e-7,5.424031965235664e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.389183767944955e17,6.312378541073282,3.054435060040283e-6,905331.7549652455,905321.6448957137
0,1702,1.9422706131363174,1.8572837927245412e-6,5.428409040369014e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.1969825754349236e16,6.312379492693031,8.357777067260435e-6,905331.7549637213,905321.6448911412
0,1703,1.9422716133831461,2.0083246327451276e-6,5.4327861155023636e10,-0.0,4.377075133348992e7,2.0213728365909695e10,2.73929395465076e16,6.312382743495225,9.037460847353075e-6,905331.7549585146,905321.6448755213
0,1704,1.942274092621942,7.661203047893703e-7,5.437163190635712e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.8859117322983082e17,6.312390801021311,3.4475413715521662e-6,905331.7549456095,905321.644836806
0,1705,1.9422738699437434,6.89245174742275e-7,5.441540265769061e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.3344031260065018e17,6.312390077317166,3.1016032863402374e-6,905331.7549467687,905321.6448402833
0,1706,1.9422703203302405,6.787633466756185e-7,5.445917340902409e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.4115360435913002e17,6.312378541073282,3.054435060040283e-6,905331.7549652455,905321.6448957137
0,1707,1.942272695061367,4.2730854675761515e-6,5.4502944160357574e10,-0.0,4.377075133348992e7,2.0213728365909714e10,6.096123290543035e15,6.312386258949442,1.922888460409268e-5,905331.754952884,905321.6448586299
0,1708,1.9422709417267192,2.7133266973798287e-6,5.4546714911691086e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.514740670841018e16,6.312380560611837,1.2209970138209229e-5,905331.7549620109,905321.64488601
0,1709,1.9422706131363174,1.857283792724541e-6,5.459048566302457e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.2388487776327572e16,6.312379492693031,8.357777067260435e-6,905331.7549637211,905321.6448911411
0,1710,1.9422706776920609,2.023931367680698e-6,5.463425641435805e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.7324962812806428e16,6.312379702499197,9.10769115456314e-6,905331.7549633853,905321.6448901332
0,1711,1.9422725967404069,1.8971916958571949e-6,5.467802716569154e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.115529251960573e16,6.312385939406322,8.537362631357376e-6,905331.754953396,905321.6448601657
0,1712,1.942271830749342,2.6040034987948783e-6,5.472179791702504e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.6568128238302446e16,6.3123834499353615,1.1718015744576953e-5,905331.7549573833,905321.6448721271
0,1713,1.9422768911939783,3.2708473697885223e-6,5.476556866835852e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.052052756597662e16,6.3123998963804295,1.471881316404835e-5,905331.754931042,905321.6447931037
0,1714,1.9422706131363174,1.8572837927245412e-6,5.480933941969202e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.268904503814877e16,6.312379492693031,8.357777067260435e-6,905331.7549637211,905321.6448911411
0,1715,1.9422703203302405,6.787633466756185e-7,5.485311017102551e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.4520080761162243e17,6.312378541073282,3.054435060040283e-6,905331.7549652455,905321.6448957137
0,1716,1.942273182932348,7.648974858510146e-8,5.489688092235899e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.9344222526722167e19,6.312387844530131,3.4420386863295657e-7,905331.7549503447,905321.6448510116
0,1717,1.9422717507475071,2.013092336874617e-6,5.494065167369249e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.7978771297130932e16,6.312383189929398,9.058915515935776e-6,905331.7549577995,905321.6448733762
0,1718,1.94226892161937,1.012842712604828e-6,5.498442242502597e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.1073107004008096e17,6.312373995262953,4.557792206721725e-6,905331.7549725261,905321.6449175556
0,1719,1.9422712963504964,4.6071648335053605e-6,5.502819317635945e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.361455356887824e15,6.312381713139113,2.073224175077412e-5,905331.7549601648,905321.6448804721
0,1720,1.9422724418353796,1.5765596608838565e-6,5.507196392769296e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.58696324808385e16,6.312385435964984,7.094518473977354e-6,905331.7549542023,905321.6448625844
0,1721,1.9422768911939783,3.2708473697885223e-6,5.511573467902643e10,-0.0,4.377075133348992e7,2.021372836590972e10,1.0676296161506798e16,6.3123998963804295,1.471881316404835e-5,905331.754931042,905321.6447931037
0,1722,1.942271879936686,1.964846898016302e-6,5.515950543035994e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.963998873714325e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1723,1.942271879936686,1.964846898016302e-6,5.520327618169342e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.969419364590585e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1724,1.9422741597924058,1.80154525818788e-6,5.524704693302692e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.5385987875619324e16,6.312391019325319,8.10695366184546e-6,905331.7549452599,905321.6448357571
0,1725,1.942271879936686,1.964846898016302e-6,5.529081768436041e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.980273821427729e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1726,1.9422728170640806,1.3407212547172183e-6,5.533458843569389e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.412505385969369e16,6.312386655458262,6.0332456462274824e-6,905331.7549522491,905321.6448567249
0,1727,1.942271879936686,1.964846898016302e-6,5.5378359187027374e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.991146238708538e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1728,1.9422726628274543,1.783108126689323e-6,5.5422129938360886e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.63855781000511e16,6.312386154189227,8.023986570101954e-6,905331.7549530519,905321.6448591334
0,1729,1.9422716211448563,1.5395781075410655e-6,5.546590068969438e10,-0.0,4.377075133348992e7,2.0213728365909687e10,4.889562044664246e16,6.3123827687207825,6.928101483934795e-6,905331.7549584743,905321.6448754005
0,1730,1.94227015277267,5.922253016795061e-7,5.550967144102785e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.310453517743471e17,6.312377996511177,2.6650138575577776e-6,905331.7549661174,905321.6448983299
0,1731,1.942271879936686,1.964846898016302e-6,5.555344219236134e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.012944924298077e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1732,1.942271879936686,1.964846898016302e-6,5.5597212943694824e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.018405809155415e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1733,1.942271879936686,1.964846898016302e-6,5.5640983695028336e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.0238711775156e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1734,1.9422739221530585,1.0705798482018527e-6,5.568475444636182e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.0203929968619882e17,6.31239024699744,4.8176093169083376e-6,905331.7549464968,905321.644839468
0,1735,1.942271879936686,1.964846898016302e-6,5.57285251976953e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.034815360994244e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1736,1.942271879936686,1.964846898016302e-6,5.577229594902879e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.040294174241311e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1737,1.942271879936686,1.964846898016302e-6,5.581606670036229e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.045777467248438e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1738,1.942271879936686,1.964846898016302e-6,5.5859837451695786e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.0512652390836612e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1739,1.942271879936686,1.964846898016302e-6,5.590360820302925e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.0567574888165064e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1740,1.942271879936686,1.964846898016302e-6,5.594737895436275e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.0622542155179864e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1741,1.942271879936686,1.964846898016302e-6,5.599114970569624e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.067755418260599e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1742,1.942271879936686,1.964846898016302e-6,5.603492045702974e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.073261096118326e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1743,1.9422704685965009,2.1467246385504943e-6,5.6078691208363235e10,-0.0,4.377075133348992e7,2.021372836590969e10,2.579183083361104e16,6.312379022938628,9.660260873477225e-6,905331.7549644737,905321.6448933984
0,1744,1.9422725082186258,2.558048653938878e-6,5.612246195969673e10,-0.0,4.377075133348992e7,2.0213728365909687e10,1.8196776245970812e16,6.312385651710534,1.1511218942724951e-5,905331.7549538568,905321.6448615479
0,1745,1.942271879936686,1.964846898016302e-6,5.616623271103021e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.0898049711441996e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1746,1.942271879936686,1.964846898016302e-6,5.621000346236369e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.0953285402317772e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1747,1.9422712965173725,1.3111091259655777e-7,5.625377421369719e10,-0.0,4.377075133348992e7,2.02137283659097e10,6.964042780233149e18,6.312381713681461,5.8999910668451e-7,905331.754960164,905321.6448804695
0,1748,1.942271879936686,1.964846898016302e-6,5.629754496503067e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.106389089011338e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1749,1.942271879936686,1.964846898016302e-6,5.634131571636415e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.111926066870459e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1750,1.942271879936686,1.964846898016302e-6,5.638508646769765e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.1174675124896788e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1751,1.942271879936686,1.964846898016302e-6,5.642885721903114e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.1230134249562304e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1752,1.942271879936686,1.964846898016302e-6,5.647262797036464e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.1285638033588104e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1753,1.9422701914283946,1.3903049391880738e-7,5.651639872169812e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.259688661462866e18,6.312378122142283,6.256372226346332e-7,905331.7549659165,905321.6448977266
0,1754,1.9422718843829148,1.1078339161464567e-6,5.656016947303163e10,-0.0,4.377075133348992e7,2.0213728365909687e10,9.876276063868715e16,6.312383624244473,4.985252622659055e-6,905331.7549571041,905321.6448712896
0,1755,1.942271879936686,1.964846898016302e-6,5.660394022436508e10,-0.0,4.377075133348992e7,2.0213728365909725e10,3.1452417250915704e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1756,1.942271879936686,1.964846898016302e-6,5.664771097569859e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.1508099581543956e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1757,1.94227015277267,5.922253016795061e-7,5.669148172703209e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.4743467756180845e17,6.312377996511177,2.6650138575577776e-6,905331.7549661174,905321.6448983299
0,1758,1.942271879936686,1.964846898016302e-6,5.6735252478365585e10,-0.0,4.377075133348992e7,2.021372836590969e10,3.1619598075815772e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1759,1.9422729143835578,1.0533255725004577e-6,5.6779023229699066e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.1021849532578542e17,6.312386971746562,4.7399650762520595e-6,905331.7549517425,905321.644855205
0,1760,1.942271879936686,1.964846898016302e-6,5.682279398103256e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.173127495400873e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1761,1.942271879936686,1.964846898016302e-6,5.686656473236604e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.1787180264592612e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1762,1.942271879936686,1.964846898016302e-6,5.691033548369954e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.1843130144206004e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1763,1.942271879936686,1.964846898016302e-6,5.695410623503302e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.1899124583895336e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1764,1.942271879936686,1.964846898016302e-6,5.69978769863665e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.19551635747214e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1765,1.9422701914283946,1.3903049391880738e-7,5.704164773770001e10,-0.0,4.377075133348992e7,2.0213728365909695e10,6.39351802347225e18,6.312378122142283,6.256372226346332e-7,905331.7549659165,905321.6448977266
0,1766,1.942271879936686,1.964846898016302e-6,5.708541848903349e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.2067375174098664e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1767,1.942271879936686,1.964846898016302e-6,5.712918924036699e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.2123547764843136e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1768,1.942271879936686,1.964846898016302e-6,5.7172959991700485e10,-0.0,4.377075133348992e7,2.021372836590969e10,3.2179764871110844e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1769,1.9422718693771566,1.9661462071092454e-6,5.721673074303398e10,-0.0,4.377075133348992e7,2.0213728365909683e10,3.2193434816490836e16,6.312383575475759,8.847657931991605e-6,905331.7549571821,905321.644871524
0,1770,1.942271879936686,1.964846898016302e-6,5.726050149436745e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.2292332594759596e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1771,1.942271879936686,1.964846898016302e-6,5.730427224570094e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.2348683194448056e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1772,1.9422706447932019,2.2451765079201773e-6,5.734804299703444e10,-0.0,4.377075133348992e7,2.0213728365909695e10,2.481815697753838e16,6.312379595577906,1.0103294285640798e-5,905331.7549635565,905321.6448906469
0,1773,1.9422742580762256,1.77854832176929e-6,5.739181374836792e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.96182159913383e16,6.312391338747733,8.003467447961806e-6,905331.7549447481,905321.644834222
0,1774,1.942271879936686,1.964846898016302e-6,5.7435584499701416e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.2518001839112612e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1775,1.942271879936686,1.964846898016302e-6,5.74793552510349e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.2574530306545084e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1776,1.942271879936686,1.964846898016302e-6,5.752312600236839e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.263110321895734e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1777,1.9422705537979792,2.652482807882802e-6,5.756689675370189e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.7936467398576944e16,6.312379299843433,1.1936172635472609e-5,905331.7549640301,905321.6448920676
0,1778,1.942271879936686,1.964846898016302e-6,5.7610667505035385e10,-0.0,4.377075133348992e7,2.021372836590969e10,3.274438234371825e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1779,1.942271879936686,1.964846898016302e-6,5.765443825636885e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.280108853860062e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1780,1.942271879936686,1.964846898016302e-6,5.769820900770236e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.2857839143530156e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1781,1.942271879936686,1.964846898016302e-6,5.774197975903584e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.2914634149808812e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1782,1.942271879936686,1.964846898016302e-6,5.778575051036934e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.2971473548752524e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1783,1.942271879936686,1.964846898016302e-6,5.7829521261702835e10,-0.0,4.377075133348992e7,2.021372836590969e10,3.3028357331691224e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1784,1.9422711935944557,2.7468902753206036e-7,5.7873292013036316e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.6928157611476334e18,6.312381379181981,1.2361006238942717e-6,905331.7549606998,905321.6448820769
0,1785,1.942271879936686,1.964846898016302e-6,5.79170627643698e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.3142258014943044e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1786,1.942271879936686,1.964846898016302e-6,5.796083351570329e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.319927489798571e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1787,1.9422745995701005,7.735278810033734e-7,5.800460426703679e10,-0.0,4.377075133348992e7,2.0213728365909695e10,2.14575378889456e17,6.312392448602827,3.4808754645151806e-6,905331.7549429707,905321.6448288896
0,1788,1.942269347174249,7.738777081299399e-7,5.804837501837027e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.1474954916102902e17,6.312375378316309,3.4824496865847296e-6,905331.754970311,905321.6449109103
0,1789,1.942271879936686,1.964846898016302e-6,5.809214576970375e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.337059160944987e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1790,1.942271879936686,1.964846898016302e-6,5.813591652103725e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.3427785838761148e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1791,1.942271879936686,1.964846898016302e-6,5.817968727237074e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.3485024383207524e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1792,1.942271879936686,1.964846898016302e-6,5.822345802370422e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.35423072342438e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1793,1.9422715440143001,1.256882032392401e-6,5.8267228775037735e10,-0.0,4.377075133348992e7,2.021372836590969e10,8.211130358927792e16,6.312382518046475,5.655969145765804e-6,905331.7549588756,905321.6448766044
0,1794,1.942271879936686,1.964846898016302e-6,5.83109995263712e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.365700582197407e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1795,1.942271879936686,1.964846898016302e-6,5.83547702777047e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.3714421541646428e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1796,1.9422712965173725,1.3111091259655777e-7,5.839854102903819e10,-0.0,4.377075133348992e7,2.0213728365909702e10,7.584640621572334e18,6.312381713681461,5.8999910668451e-7,905331.754960164,905321.6448804695
0,1797,1.942272234416241,1.1416033567436269e-6,5.844231178037169e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.0021230918715982e17,6.312384761852783,5.137215105346321e-6,905331.754955282,905321.6448658233
0,1798,1.942271879936686,1.964846898016302e-6,5.8486082531705154e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.3886934302050496e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1799,1.9422702695735115,1.4408521510148381e-6,5.8529853283038666e10,-0.0,4.377075133348992e7,2.02137283659097e10,6.312310520903124e16,6.312378376113912,6.4838346795667715e-6,905331.7549655095,905321.6448965061
0,1800,1.942271879936686,1.964846898016302e-6,5.857362403437215e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.40021640588809e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1801,1.942271879936686,1.964846898016302e-6,5.861739478570564e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.4059845286957556e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1802,1.942271879936686,1.964846898016302e-6,5.866116553703914e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.41175707369261e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1803,1.942271879936686,1.964846898016302e-6,5.8704936288372635e10,-0.0,4.377075133348992e7,2.0213728365909687e10,3.417534040039168e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1804,1.9422696874751169,9.229476599357346e-7,5.8748707039706116e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.551494364181015e17,6.31237648429413,4.153264469710806e-6,905331.7549685397,905321.6449055964
0,1805,1.9422728170640806,1.3407212547172183e-6,5.87924777910396e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.364796459798406e16,6.312386655458262,6.0332456462274824e-6,905331.7549522491,905321.6448567249
0,1806,1.9422708890790648,1.6086588788825322e-7,5.883624854237309e10,-0.0,4.377075133348992e7,2.0213728365909702e10,5.124394170817805e18,6.31238038950696,7.238964954971395e-7,905331.754962285,905321.6448868322
0,1807,1.942271879936686,1.964846898016302e-6,5.888001929370657e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.440686102180099e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1808,1.942271879936686,1.964846898016302e-6,5.892379004504007e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.4464851627302356e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1809,1.942271879936686,1.964846898016302e-6,5.896756079637355e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.4522886396215384e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1810,1.942271879936686,1.964846898016302e-6,5.901133154770705e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.4580965320239612e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1811,1.942271879936686,1.964846898016302e-6,5.905510229904054e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.463908839108798e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1812,1.942271272139286,3.4884829966790673e-7,5.909887305037404e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.1007262801076138e18,6.31238163445268,1.5698173485055802e-6,905331.7549602911,905321.6448808505
0,1813,1.942271879936686,1.964846898016302e-6,5.914264380170752e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.4755466940175772e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1814,1.942271879936686,1.964846898016302e-6,5.9186414553041016e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.4813722401907896e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1815,1.942271879936686,1.964846898016302e-6,5.92301853043745e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.4872021977449524e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1816,1.942271879936686,1.964846898016302e-6,5.927395605570799e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.4930365658580296e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1817,1.942271879936686,1.964846898016302e-6,5.931772680704147e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.498875343709313e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1818,1.9422684256132572,3.1492786337942886e-6,5.936149755837497e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.3642325348920136e16,6.312372383243086,1.4171753852074298e-5,905331.754975108,905321.6449253013
0,1819,1.942271879936686,1.964846898016302e-6,5.9405268309708466e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.5105661253502956e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1820,1.942272191049239,2.1814119178144407e-6,5.944903906104195e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.8528739164115736e16,6.312384620910027,9.816353630164984e-6,905331.7549555078,905321.6448665009
0,1821,1.942271879936686,1.964846898016302e-6,5.949280981237544e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.5222745361287188e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1822,1.942271879936686,1.964846898016302e-6,5.953658056370894e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.5281353504067524e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1823,1.942271922518166,1.9395204291735004e-6,5.9580351315042435e10,-0.0,4.377075133348992e7,2.0213728365909687e10,3.626897894903953e16,6.31238374818404,8.727841931280752e-6,905331.7549569055,905321.6448706939
0,1824,1.942271879936686,1.964846898016302e-6,5.96241220663759e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.5398701926765484e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1825,1.942271879936686,1.964846898016302e-6,5.96678928177094e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.545744219046684e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1826,1.942271879936686,1.964846898016302e-6,5.971166356904289e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.551622647828078e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1827,1.9422699156616243,5.480748611054144e-7,5.975543432037639e10,-0.0,4.377075133348992e7,2.0213728365909695e10,4.572179201662198e17,6.3123772259002795,2.4663368749743646e-6,905331.7549673519,905321.6449020328
0,1828,1.942271879936686,1.964846898016302e-6,5.979920507170987e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.5633927093957868e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1829,1.942271879936686,1.964846898016302e-6,5.9842975823043365e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.5692843405709364e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1830,1.942271879936686,1.964846898016302e-6,5.988674657437685e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.57518037093501e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1831,1.942271879936686,1.964846898016302e-6,5.993051732571034e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.581080799685678e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1832,1.942271879936686,1.964846898016302e-6,5.997428807704382e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.586985626021909e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1833,1.942271879936686,1.964846898016302e-6,6.0018058828377304e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.5928948491439656e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1834,1.942271879936686,1.964846898016302e-6,6.0061829579710815e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.598808468253406e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1835,1.942271879936686,1.964846898016302e-6,6.01056003310443e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.6047264825530776e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1836,1.942271879936686,1.964846898016302e-6,6.014937108237778e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.61064889124712e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1837,1.942271879936686,1.964846898016302e-6,6.019314183371129e10,-0.0,4.377075133348992e7,2.021372836590969e10,3.6165756935409576e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1838,1.942271879936686,1.964846898016302e-6,6.023691258504477e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.622506888641302e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1839,1.942271879936686,1.964846898016302e-6,6.0280683336378265e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.628442475756149e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1840,1.942271879936686,1.964846898016302e-6,6.032445408771175e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.634382454094773e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1841,1.942271879936686,1.964846898016302e-6,6.036822483904524e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.64032682286773e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1842,1.9422708053222384,5.706811757137211e-7,6.041199559037874e10,-0.0,4.377075133348992e7,2.021372836590969e10,4.3223489534019174e17,6.312380117297275,2.568065290711745e-6,905331.7549627209,905321.64488814
0,1843,1.942271879936686,1.964846898016302e-6,6.0455766341712204e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.652228728565252e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1844,1.942271879936686,1.964846898016302e-6,6.04995370930457e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.658186263917309e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1845,1.942271879936686,1.964846898016302e-6,6.0543307844379196e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.664148186558675e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1846,1.942271879936686,1.964846898016302e-6,6.058707859571269e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.670114495706277e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1847,1.942271879936686,1.964846898016302e-6,6.063084934704619e10,-0.0,4.377075133348992e7,2.021372836590969e10,3.6760851905783016e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1848,1.9422724301612455,2.021177799502749e-6,6.0674620098379684e10,-0.0,4.377075133348992e7,2.0213728365909683e10,3.4796798277605692e16,6.312385398024048,9.09530009776237e-6,905331.7549542631,905321.6448627666
0,1849,1.942271879936686,1.964846898016302e-6,6.071839084971315e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.6880397343747144e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1850,1.942271879936686,1.964846898016302e-6,6.0762161601046646e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.6940235817418024e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1851,1.942271879936686,1.964846898016302e-6,6.080593235238014e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.700011811718712e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1852,1.9422710340888119,8.066699603547295e-8,6.084970310371362e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.1987284477346464e19,6.312380860788639,3.6300148215962827e-7,905331.7549615302,905321.6448845678
0,1853,1.942271879936686,1.964846898016302e-6,6.089347385504712e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.712001416401247e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1854,1.942271879936686,1.964846898016302e-6,6.09372446063806e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.7180027895596344e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1855,1.942271879936686,1.964846898016302e-6,6.0981015357714096e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.724008542233362e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1856,1.9422709776989535,4.494499742991565e-8,6.102478610904759e10,-0.0,4.377075133348992e7,2.02137283659097e10,7.1286241461378966e19,6.312380677521599,2.0225248843462041e-7,905331.7549618233,905321.6448854479
0,1857,1.942271879936686,1.964846898016302e-6,6.106855686038107e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.736033183046121e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1858,1.9422724989258278,2.7952991463295994e-6,6.111232761171457e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.8488882976218212e16,6.31238562150894,1.2578846158483196e-5,905331.7549539052,905321.6448616929
0,1859,1.942271879936686,1.964846898016302e-6,6.115609836304805e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.748075332690556e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1860,1.942271879936686,1.964846898016302e-6,6.1199869114381546e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.7541029714085416e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1861,1.9422717130866598,1.3966094157651222e-6,6.124363986571504e10,-0.0,4.377075133348992e7,2.02137283659097e10,7.44236448866931e16,6.312383067531645,6.2847423709430495e-6,905331.7549579958,905321.6448739646
0,1862,1.942271879936686,1.964846898016302e-6,6.128741061704852e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.7661713728146824e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1863,1.942271324243436,8.051282194522361e-7,6.133118136838202e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.2465880336580582e17,6.312381803791167,3.6230769875350624e-6,905331.7549600196,905321.6448800366
0,1864,1.942271879936686,1.964846898016302e-6,6.13749521197155e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.7782572677669944e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1865,1.942271879936686,1.964846898016302e-6,6.1418722871048996e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.784306773422321e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1866,1.942271879936686,1.964846898016302e-6,6.146249362238249e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.79036065018588e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1867,1.942271879936686,1.964846898016302e-6,6.150626437371596e10,-0.0,4.377075133348992e7,2.021372836590972e10,3.796418897300795e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1868,1.942271879936686,1.964846898016302e-6,6.155003512504945e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.8024815140114184e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1869,1.9422706447932019,2.2451765079201773e-6,6.159380587638295e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.9168624040284156e16,6.312379595577906,1.0103294285640798e-5,905331.7549635565,905321.6448906469
0,1870,1.942271879936686,1.964846898016302e-6,6.1637576627716446e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.814619853203309e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1871,1.9422746028918494,7.724908315970366e-7,6.168134737904993e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.471799266560907e17,6.31239245939851,3.4762087421866645e-6,905331.7549429535,905321.6448288377
0,1872,1.9422712372775852,1.5715646380044878e-6,6.172511813038344e10,-0.0,4.377075133348992e7,2.021372836590969e10,5.981718042900551e16,6.312381521152152,7.072040871020195e-6,905331.7549604725,905321.6448813947
0,1873,1.9422721071022528,3.9921564906473364e-7,6.176888888171692e10,-0.0,4.377075133348992e7,2.02137283659097e10,9.284644643113723e17,6.312384348082322,1.7964704207913013e-6,905331.7549559448,905321.6448678118
0,1874,1.942271879936686,1.964846898016302e-6,6.18126596330504e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.838948933622639e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1875,1.942271879936686,1.964846898016302e-6,6.1856430384383896e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.845042116447609e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1876,1.942271879936686,1.964846898016302e-6,6.190020113571739e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.851139662866994e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1877,1.9422688538935535,1.1645394978197272e-6,6.194397188705089e10,-0.0,4.377075133348992e7,2.021372836590969e10,1.0980593738013328e17,6.3123737751540485,5.240427740188772e-6,905331.7549728786,905321.6449186133
0,1878,1.942271879936686,1.964846898016302e-6,6.198774263838437e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.863347843511404e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1879,1.942271879936686,1.964846898016302e-6,6.203151338971785e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.869458476250642e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1880,1.942271879936686,1.964846898016302e-6,6.2075284141051346e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.875573469612714e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1881,1.942271879936686,1.964846898016302e-6,6.211905489238484e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.881692822857733e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1882,1.942271879936686,1.964846898016302e-6,6.216282564371834e10,-0.0,4.377075133348992e7,2.0213728365909687e10,3.88781653524701e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1883,1.942271879936686,1.964846898016302e-6,6.22065963950518e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.893944606043051e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1884,1.942271879936686,1.964846898016302e-6,6.22503671463853e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.900077034509559e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1885,1.942271879936686,1.964846898016302e-6,6.2294137897718796e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.90621381991143e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1886,1.9422700963320314,2.104570830201561e-6,6.233790864905229e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.4101115723479748e16,6.312377813079102,9.470568735907023e-6,905331.7549664113,905321.6448992114
0,1887,1.942271879936686,1.964846898016302e-6,6.238167940038577e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.9185004585867944e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1888,1.9422684867928068,1.7413751876526053e-6,6.242545015171927e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.996589764182482e16,6.312372582076622,7.836188344436724e-6,905331.7549747895,905321.6449243458
0,1889,1.942271879936686,1.964846898016302e-6,6.246922090305275e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.9308045162120936e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1890,1.9422705362440185,8.670269962534458e-7,6.2512991654386246e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.021871415773415e17,6.31237924279306,3.901621483140506e-6,905331.7549641216,905321.644892342
0,1891,1.942271879936686,1.964846898016302e-6,6.255676240571974e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.943125986949245e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1892,1.942271879936686,1.964846898016302e-6,6.260053315705321e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.949293250415534e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1893,1.942271879936686,1.964846898016302e-6,6.26443039083867e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.955464864979068e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1894,1.942271879936686,1.964846898016302e-6,6.26880746597202e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.961640829915393e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1895,1.942271879936686,1.964846898016302e-6,6.2731845411053696e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.967821144501229e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1896,1.942271879936686,1.964846898016302e-6,6.277561616238718e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.974005808014467e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1897,1.9422732414142678,1.3686688648066691e-6,6.281938691372067e10,-0.0,4.377075133348992e7,2.0213728365909702e10,8.202854072430118e16,6.3123880345963705,6.159009891630011e-6,905331.7549500404,905321.6448500983
0,1898,1.942271879936686,1.964846898016302e-6,6.286315766505417e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.9863881789405704e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1899,1.942271879936686,1.964846898016302e-6,6.290692841638765e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.992585884915063e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1900,1.9422726101529784,7.995245491805632e-7,6.2950699167721146e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.4150281539812128e17,6.31238598299718,3.5978604713125346e-6,905331.7549533262,905321.644859956
0,1901,1.942271879936686,1.964846898016302e-6,6.299446991905464e10,-0.0,4.377075133348992e7,2.0213728365909695e10,4.0049943342997336e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1902,1.942271879936686,1.964846898016302e-6,6.303824067038812e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.011205076278519e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1903,1.942271879936686,1.964846898016302e-6,6.30820114217216e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.01742016216261e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1904,1.9422706447932019,2.2451765079201773e-6,6.3125782173055084e10,-0.0,4.377075133348992e7,2.021372836590972e10,3.0815947472785004e16,6.312379595577906,1.0103294285640798e-5,905331.7549635565,905321.6448906469
0,1905,1.942271879936686,1.964846898016302e-6,6.3169552924388596e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.0298633627966584e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1906,1.9422705362440185,8.670269962534458e-7,6.321332367572208e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.0727799145986742e17,6.31237924279306,3.901621483140506e-6,905331.7549641216,905321.644892342
0,1907,1.942271879936686,1.964846898016302e-6,6.325709442705556e10,-0.0,4.377075133348992e7,2.0213728365909718e10,4.042323930513326e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1908,1.942271879936686,1.964846898016302e-6,6.330086517838907e10,-0.0,4.377075133348992e7,2.0213728365909695e10,4.048560725255008e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1909,1.942271879936686,1.964846898016302e-6,6.334463592972255e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.05480185964248e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1910,1.942271879936686,1.964846898016302e-6,6.3388406681056046e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.0610473329698424e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1911,1.942271879936686,1.964846898016302e-6,6.343217743238954e10,-0.0,4.377075133348992e7,2.0213728365909695e10,4.0672971445323416e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1912,1.942271879936686,1.964846898016302e-6,6.347594818372304e10,-0.0,4.377075133348992e7,2.0213728365909687e10,4.073551293626364e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1913,1.942271879936686,1.964846898016302e-6,6.35197189350565e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.079809779549435e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1914,1.942271879936686,1.964846898016302e-6,6.356348968639e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.086072601600221e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1915,1.942271879936686,1.964846898016302e-6,6.3607260437723495e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.0923397590785224e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1916,1.9422725792033244,1.7594075001552757e-6,6.365103118905701e10,-0.0,4.377075133348992e7,2.0213728365909676e10,5.111652018209559e16,6.312385882410805,7.917333750698741e-6,905331.7549534873,905321.6448604394
0,1917,1.942271879936686,1.964846898016302e-6,6.369480194039047e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.104887077522543e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1918,1.942271879936686,1.964846898016302e-6,6.373857269172395e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.11116723709353e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1919,1.942271879936686,1.964846898016302e-6,6.378234344305745e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.117451729302559e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1920,1.942271879936686,1.964846898016302e-6,6.382611419439093e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.123740553455087e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1921,1.942271879936686,1.964846898016302e-6,6.386988494572443e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.130033708857692e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1922,1.9422742173788419,1.185130716659125e-6,6.391365569705792e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.136947019242489e17,6.312391206481236,5.3330882249660625e-6,905331.7549449601,905321.6448348578
0,1923,1.942271879936686,1.964846898016302e-6,6.395742644839142e10,-0.0,4.377075133348992e7,2.0213728365909695e10,4.142633010645062e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1924,1.9422719020218526,1.795007702865428e-6,6.4001197199724915e10,-0.0,4.377075133348992e7,2.021372836590969e10,4.9712071878653976e16,6.312383681571021,8.077534662894425e-6,905331.7549570123,905321.6448710142
0,1925,1.942271879936686,1.964846898016302e-6,6.4044967951058395e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.155249629139734e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1926,1.9422730790104699,5.658159931435592e-8,6.408873870239189e10,-0.0,4.377075133348992e7,2.021372836590969e10,5.018380837133209e19,6.312387506784027,2.5461719691460164e-7,905331.7549508857,905321.6448526343
0,1927,1.942271879936686,1.964846898016302e-6,6.413250945372537e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.167883558834656e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1928,1.942271879936686,1.964846898016302e-6,6.417628020505885e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.174207013666131e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1929,1.942271879936686,1.964846898016302e-6,6.422005095639235e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.180534794240597e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1930,1.942274946233006,5.62023187785794e-7,6.4263821707725845e10,-0.0,4.377075133348992e7,2.02137283659097e10,5.117267479058248e17,6.3123935752572695,2.5291043450360726e-6,905331.7549411664,905321.6448234762
0,1931,1.9422697499734594,6.830515049047229e-7,6.430759245905934e10,-0.0,4.377075133348992e7,2.021372836590969e10,3.469736128165824e17,6.312376687413743,3.073731772071253e-6,905331.7549682143,905321.64490462
0,1932,1.942271879936686,1.964846898016302e-6,6.435136321039282e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.199544083593686e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1933,1.942271879936686,1.964846898016302e-6,6.43951339617263e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.205889160317389e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1934,1.9422717119641086,1.6108593208771525e-6,6.4438904713059814e10,-0.0,4.377075133348992e7,2.0213728365909687e10,6.2669345883973336e16,6.312383063883353,7.248866943947186e-6,905331.7549580017,905321.6448739822
0,1935,1.9422750004479674,1.2346941667260574e-6,6.4482675464393295e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.0683318888359928e17,6.312393751455894,5.556123750267258e-6,905331.7549408842,905321.6448226293
0,1936,1.942271879936686,1.964846898016302e-6,6.4526446215726776e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.224950321801027e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1937,1.9422700203648378,1.5675916624238223e-6,6.457021696706029e10,-0.0,4.377075133348992e7,2.0213728365909687e10,6.647627276524841e16,6.312377566185723,7.054162480907201e-6,905331.7549668069,905321.6449003979
0,1938,1.942271879936686,1.964846898016302e-6,6.461398771839375e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.237679365452304e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1939,1.9422706997593735,3.439702224001177e-7,6.465775846972725e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.3848293710208307e18,6.3123797742179635,1.5478660008005297e-6,905331.7549632704,905321.6448897887
0,1940,1.942271879936686,1.964846898016302e-6,6.4701529221060745e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.250425684939827e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1941,1.942271879936686,1.964846898016302e-6,6.474529997239424e10,-0.0,4.377075133348992e7,2.021372836590969e10,4.256805321441877e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1942,1.942271879936686,1.964846898016302e-6,6.478907072372772e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.263189274888798e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1943,1.9422706447932019,2.2451765079201773e-6,6.48328414750612e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.2699518523422784e16,6.312379595577906,1.0103294285640798e-5,905331.7549635565,905321.6448906469
0,1944,1.9422716015769166,6.528949742695021e-7,6.4876612226394714e10,-0.0,4.377075133348992e7,2.0213728365909687e10,3.872624981758014e17,6.312382705124979,2.9380273842127593e-6,905331.7549585763,905321.6448757059
0,1945,1.942271395379798,1.2685220854643032e-6,6.4920382977728195e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.0274134626566718e17,6.312382034984344,5.708349384589364e-6,905331.7549596495,905321.6448789259
0,1946,1.942271879936686,1.964846898016302e-6,6.496415372906169e10,-0.0,4.377075133348992e7,2.021372836590969e10,4.288768244758769e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1947,1.9422706447932019,2.2451765079201773e-6,6.500792448039516e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.2895552986490996e16,6.312379595577906,1.0103294285640798e-5,905331.7549635564,905321.6448906468
0,1948,1.942271879936686,1.964846898016302e-6,6.505169523172865e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.301583614016876e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1949,1.942271879936686,1.964846898016302e-6,6.509546598306215e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.307997767402689e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1950,1.9422706232193985,7.782985438427594e-7,6.5139236734395645e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.7497109086027795e17,6.3123795254630455,3.502343447292417e-6,905331.7549636688,905321.6448909836
0,1951,1.942271879936686,1.964846898016302e-6,6.518300748572911e10,-0.0,4.377075133348992e7,2.021372836590972e10,4.3208390083798856e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1952,1.942272834850002,2.0873278266052273e-6,6.522677823706264e10,-0.0,4.377075133348992e7,2.0213728365909683e10,3.834331940806767e16,6.312386713262507,9.392975219723523e-6,905331.7549521566,905321.6448564472
0,1953,1.9422699599921236,3.8605680498365725e-7,6.527054898839612e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.1225704334444137e18,6.312377369974402,1.7372556224264576e-6,905331.7549671212,905321.6449013407
0,1954,1.942271888829143,2.5082093427661186e-7,6.53143197397296e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.6633787268590884e18,6.3123836386947145,1.1286942042447534e-6,905331.7549570808,905321.6448712201
0,1955,1.9422706447932019,2.2451765079201773e-6,6.535809049106308e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.328920710914913e16,6.312379595577906,1.0103294285640798e-5,905331.7549635564,905321.6448906468
0,1956,1.942271879936686,1.964846898016302e-6,6.5401861242396576e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.3530175296058584e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1957,1.942271879936686,1.964846898016302e-6,6.544563199373006e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.3594661575331016e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1958,1.9422706447932019,2.2451765079201773e-6,6.548940274506355e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.343737189994475e16,6.312379595577906,1.0103294285640798e-5,905331.7549635565,905321.6448906469
0,1959,1.942271879936686,1.964846898016302e-6,6.553317349639705e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.372376331838677e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1960,1.9422706447932019,2.2451765079201773e-6,6.5576944247730545e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.3536313316930908e16,6.312379595577906,1.0103294285640798e-5,905331.7549635565,905321.6448906469
0,1961,1.9422706447932019,2.2451765079201773e-6,6.5620714999064026e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.358583347740403e16,6.312379595577906,1.0103294285640798e-5,905331.7549635565,905321.6448906469
0,1962,1.9422737603096996,4.6179519882808505e-7,6.566448575039754e10,-0.0,4.377075133348992e7,2.0213728365909683e10,7.95057567729799e17,6.312389721006523,2.0780783947263827e-6,905331.7549473392,905321.6448419952
0,1963,1.9422724750459723,1.147892492820029e-6,6.570825650173102e10,-0.0,4.377075133348992e7,2.021372836590969e10,1.288649314059562e17,6.31238554389941,5.165516217690131e-6,905331.7549540295,905321.6448620659
0,1964,1.942271879936686,1.964846898016302e-6,6.57520272530645e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.404727094880154e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1965,1.942271879936686,1.964846898016302e-6,6.579579800439798e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.411210155551429e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1966,1.9422733999799258,6.257858385016207e-7,6.583956875573149e10,-0.0,4.377075133348992e7,2.021372836590969e10,4.355138246248151e17,6.3123885499347585,2.8160362732572934e-6,905331.7549492149,905321.6448476221
0,1967,1.942271879936686,1.964846898016302e-6,6.588333950706496e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.424189179793296e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1968,1.9422722952782956,1.0009764132060013e-6,6.592711025839848e10,-0.0,4.377075133348992e7,2.0213728365909676e10,1.7071851799560128e17,6.312384959654461,4.504393859427006e-6,905331.7549549652,905321.6448648731
0,1969,1.9422731596565903,7.631702554798874e-7,6.597088100973195e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.941183601580325e17,6.3123877688839185,3.4342661496594933e-6,905331.754950466,905321.6448513751
0,1970,1.9422715656283276,2.3101078791635134e-6,6.6014651761065445e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.214671936807718e16,6.312382588292064,1.039548545623581e-5,905331.7549587633,905321.6448762672
0,1971,1.9422712965173725,1.3111091259655777e-7,6.6058422512398926e10,-0.0,4.377075133348992e7,2.0213728365909706e10,9.994456105289337e18,6.312381713681461,5.8999910668451e-7,905331.754960164,905321.6448804695
0,1972,1.9422706447932019,2.2451765079201773e-6,6.610219326373241e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.41327296046937e16,6.312379595577906,1.0103294285640798e-5,905331.7549635565,905321.6448906469
0,1973,1.9422720359974375,1.1969126320886742e-6,6.614596401506593e10,-0.0,4.377075133348992e7,2.0213728365909676e10,1.2027676596579362e17,6.312384116991672,5.386106844399034e-6,905331.7549563148,905321.6448689221
0,1974,1.942271879936686,1.964846898016302e-6,6.61897347663994e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.4697511777194584e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1975,1.9422715440135192,1.256878424448865e-6,6.6233505517732895e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.0939257964708565e17,6.312382518043937,5.655952910019893e-6,905331.7549588757,905321.6448766047
0,1976,1.9422717852326128,9.075042643283047e-7,6.627727626906639e10,-0.0,4.377075133348992e7,2.0213728365909687e10,2.1014070158589658e17,6.312383302005991,4.083769189477371e-6,905331.75495762,905321.6448728379
0,1977,1.9422706447932019,2.2451765079201773e-6,6.632104702039986e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.438263543492981e16,6.312379595577906,1.0103294285640798e-5,905331.7549635565,905321.6448906469
0,1978,1.942271879936686,1.964846898016302e-6,6.636481777173335e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.495881118503772e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1979,1.942271879936686,1.964846898016302e-6,6.640858852306685e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.5024243375153816e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1980,1.942271879936686,1.964846898016302e-6,6.645235927440033e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.508971848791194e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1981,1.9422706447932019,2.2451765079201773e-6,6.649613002573381e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.458315202114029e16,6.312379595577906,1.0103294285640798e-5,905331.7549635564,905321.6448906468
0,1982,1.94227015277267,5.922253016795061e-7,6.653990077706731e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.97761992507345e17,6.312377996511177,2.6650138575577776e-6,905331.7549661176,905321.64489833
0,1983,1.9422706447932019,2.2451765079201773e-6,6.65836715284008e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.468360751535238e16,6.312379595577906,1.0103294285640798e-5,905331.7549635565,905321.6448906469
0,1984,1.942271879936686,1.964846898016302e-6,6.662744227973427e10,-0.0,4.377075133348992e7,2.021372836590973e10,4.535204803967277e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1985,1.942271879936686,1.964846898016302e-6,6.6671213031067795e10,-0.0,4.377075133348992e7,2.0213728365909695e10,4.541773767146083e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1986,1.9422712080903524,5.48909950881428e-7,6.6714983782401276e10,-0.0,4.377075133348992e7,2.0213728365909702e10,5.827856040434552e17,6.312381426293645,2.4700947789664262e-6,905331.7549606245,905321.6448818505
0,1987,1.942272054009944,1.0126801845500265e-6,6.675875453373479e10,-0.0,4.377075133348992e7,2.0213728365909683e10,1.7147230871255046e17,6.312384175532318,4.55706083047512e-6,905331.754956221,905321.6448686405
0,1988,1.942271879936686,1.964846898016302e-6,6.680252528506825e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.561506385215424e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1989,1.942271879936686,1.964846898016302e-6,6.684629603640175e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.568092498675701e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,1990,1.942271879936686,1.964846898016302e-6,6.6890066787735245e10,-0.0,4.377075133348992e7,2.0213728365909695e10,4.574682898153497e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1991,1.9422713882403242,1.4537905569056455e-6,6.693383753906874e10,-0.0,4.377075133348992e7,2.0213728365909687e10,8.368359920379227e16,6.312382011781054,6.542057506075405e-6,905331.7549596865,905321.6448790372
0,1992,1.942271879936686,1.964846898016302e-6,6.697760829040221e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.587876552686109e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,1993,1.942271875104751,1.8734400239823996e-6,6.702137904173573e10,-0.0,4.377075133348992e7,2.0213728365909676e10,5.0537550667547944e16,6.3123835940904405,8.430480107920798e-6,905331.7549571523,905321.6448714344
0,1994,1.9422706447932019,2.2451765079201773e-6,6.70651497930692e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.5238460774210556e16,6.312379595577906,1.0103294285640798e-5,905331.7549635565,905321.6448906469
0,1995,1.9422695649527817,1.2283429840038436e-6,6.7108920544402695e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.1789686267041344e17,6.31237608609654,5.527543428017297e-6,905331.7549691773,905321.6449075094
0,1996,1.9422706233111433,7.784867606359149e-7,6.715269129573619e10,-0.0,4.377075133348992e7,2.0213728365909687e10,2.9394239788194477e17,6.312379525761216,3.503190422861617e-6,905331.7549636684,905321.6448909824
0,1997,1.9422706237559244,7.792574295959864e-7,6.719646204706967e10,-0.0,4.377075133348992e7,2.0213728365909695e10,2.937821796792138e17,6.312379527206755,3.506658433181939e-6,905331.754963666,905321.6448909753
0,1998,1.942272503598287,1.140836008701574e-6,6.724023279840317e10,-0.0,4.377075133348992e7,2.021372836590969e10,1.3726603155405427e17,6.312385636694433,5.133762039157083e-6,905331.7549538808,905321.6448616199
0,1999,1.9422705362440185,8.670269962534458e-7,6.728400354973665e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.379939721467041e17,6.31237924279306,3.901621483140506e-6,905331.7549641216,905321.644892342
0,2000,1.9422685029202036,1.686785801351549e-6,6.7327774301070145e10,-0.0,4.377075133348992e7,2.0213728365909695e10,6.2969829130556344e16,6.312372634490662,7.59053610608197e-6,905331.7549747055,905321.6449240939
0,2001,1.9422715440672742,1.2569421393881483e-6,6.737154505240364e10,-0.0,4.377075133348992e7,2.0213728365909687e10,1.1356448044647066e17,6.312382518218641,5.656239627246667e-6,905331.7549588756,905321.6448766039
0,2002,1.9422718753744248,1.959409223196103e-6,6.741531580373714e10,-0.0,4.377075133348992e7,2.021372836590968e10,4.6799693781181176e16,6.312383594966881,8.817341504382463e-6,905331.7549571509,905321.6448714302
0,2003,1.942271879936686,1.964846898016302e-6,6.74590865550706e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.660747838611925e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,2004,1.942271879936686,1.964846898016302e-6,6.75028573064041e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.667398177778265e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,2005,1.942271879936686,1.964846898016302e-6,6.754662805773758e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.674052793779272e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,2006,1.9422712965173725,1.3111091259655777e-7,6.7590398809071075e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.0512152234005705e19,6.312381713681461,5.8999910668451e-7,905331.754960164,905321.6448804695
0,2007,1.9422706447932019,2.2451765079201773e-6,6.763416956040456e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.589931304866664e16,6.312379595577906,1.0103294285640798e-5,905331.7549635565,905321.6448906469
0,2008,1.942271879936686,1.964846898016302e-6,6.767794031173805e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.694042296751957e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,2009,1.9422747741881041,4.837153319783715e-7,6.772171106307155e10,-0.0,4.377075133348992e7,2.02137283659097e10,7.756067049595853e17,6.312393016111338,2.1767189939026716e-6,905331.7549420616,905321.6448261625
0,2010,1.9422701914283946,1.3903049391880738e-7,6.776548181440503e10,-0.0,4.377075133348992e7,2.0213728365909706e10,9.40194011794323e18,6.312378122142283,6.256372226346332e-7,905331.7549659164,905321.6448977265
0,2011,1.9422720490083711,2.10457750732311e-6,6.780925256573854e10,-0.0,4.377075133348992e7,2.0213728365909687e10,4.108881666105249e16,6.312384159277206,9.470598782953995e-6,905331.754956247,905321.6448687187
0,2012,1.942271879936686,1.964846898016302e-6,6.785302331707202e10,-0.0,4.377075133348992e7,2.0213728365909695e10,4.720754806516611e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,2013,1.9422732875730029,6.537152534996191e-7,6.78967940684055e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.270773618597838e17,6.312388184612259,2.9417186407482863e-6,905331.7549498001,905321.6448493776
0,2014,1.9422732414142678,1.3686688648066691e-6,6.7940564819739e10,-0.0,4.377075133348992e7,2.02137283659097e10,9.756666252546459e16,6.3123880345963705,6.159009891630011e-6,905331.7549500404,905321.6448500983
0,2015,1.9422706447932019,2.2451765079201773e-6,6.798433557107248e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.630874228729182e16,6.312379595577906,1.0103294285640798e-5,905331.7549635565,905321.6448906469
0,2016,1.942271879936686,1.964846898016302e-6,6.802810632240596e10,-0.0,4.377075133348992e7,2.0213728365909718e10,4.747535668737155e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,2017,1.942271879936686,1.964846898016302e-6,6.8071877073739456e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.754241559894624e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,2018,1.9422704831380513,1.1870093992252372e-6,6.811564782507295e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.3044964235824498e17,6.312379070198666,5.341542296513568e-6,905331.7549643979,905321.6448931713
0,2019,1.942271879936686,1.964846898016302e-6,6.815941857640645e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.767666148779844e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,2020,1.9422735795605488,1.6481308474391835e-6,6.820318932773993e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.785650356564542e16,6.312389133571783,7.416588813476326e-6,905331.7549482802,905321.6448448178
0,2021,1.942271879936686,1.964846898016302e-6,6.8246960079073425e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.781107809151652e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,2022,1.9422706447932019,2.2451765079201773e-6,6.8290730830406906e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.666870994378988e16,6.312379595577906,1.0103294285640798e-5,905331.7549635565,905321.6448906469
0,2023,1.942271879936686,1.964846898016302e-6,6.83345015817404e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.794566536294811e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,2024,1.9422706447932019,2.2451765079201773e-6,6.83782723330739e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.677185196963003e16,6.312379595577906,1.0103294285640798e-5,905331.7549635565,905321.6448906469
0,2025,1.942271879936686,1.964846898016302e-6,6.8422043084407364e10,-0.0,4.377075133348992e7,2.021372836590972e10,4.8080423255092584e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,2026,1.9422727324986695,1.4841651915829136e-6,6.846581383574089e10,-0.0,4.377075133348992e7,2.0213728365909683e10,8.438592052050507e16,6.3123863806206755,6.678743362123112e-6,905331.7549526894,905321.6448580455
0,2027,1.9422706447932019,2.2451765079201773e-6,6.850958458707437e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.692680997672248e16,6.312379595577906,1.0103294285640798e-5,905331.7549635565,905321.6448906469
0,2028,1.942271879936686,1.964846898016302e-6,6.855335533840785e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.828287990470396e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,2029,1.942271879936686,1.964846898016302e-6,6.859712608974135e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.835045071427299e16,6.31238360979423,8.841811041073358e-6,905331.7549571272,905321.644871359
0,2030,1.942271879936686,1.964846898016302e-6,6.864089684107483e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.841806414399368e16,6.31238360979423,8.841811041073358e-6,905331.754957127,905321.6448713589
0,2031,1.9422699417091336,8.204523521916928e-7,6.8684667592408325e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.780766693775602e17,6.312377310554684,3.692035584862618e-6,905331.7549672162,905321.6449016259
0,2032,1.942270187049846,2.024543207394417e-6,6.87284383437418e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.573231089574035e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2033,1.9422701675554481,9.586807988171888e-7,6.877220909507532e10,-0.0,4.377075133348992e7,2.0213728365909687e10,2.0423712569504778e17,6.3123780445552065,4.31406359467735e-6,905331.7549660407,905321.6448980995
0,2034,1.942274236169554,6.380073462417058e-7,6.88159798464088e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.617813905870085e17,6.3123912675510505,2.871033058087676e-6,905331.7549448623,905321.6448345643
0,2035,1.942270187049846,2.024543207394417e-6,6.885975059774226e10,-0.0,4.377075133348992e7,2.021372836590972e10,4.5923847075668856e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2036,1.942270187049846,2.024543207394417e-6,6.890352134907576e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.598777269843924e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2037,1.9422762782716103,2.555833184413227e-6,6.894729210040926e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.8895826397643864e16,6.312397904382734,1.150124932985952e-5,905331.7549342327,905321.6448026749
0,2038,1.942270187049846,2.024543207394417e-6,6.899106285174274e10,-0.0,4.377075133348992e7,2.0213728365909718e10,4.611574425566981e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2039,1.9422704817825587,4.650762145776931e-7,6.903483360307623e10,-0.0,4.377075133348992e7,2.0213728365909714e10,8.751002282843118e17,6.312379065793316,2.092842965599619e-6,905331.754964405,905321.6448931922
0,2040,1.9422692887942354,1.1223978029940392e-6,6.907860435440973e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.5045780220534192e17,6.312375188581266,5.050790113473176e-6,905331.7549706148,905321.6449118218
0,2041,1.9422754730133835,5.169097320536226e-7,6.912237510574321e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.103636464206243e17,6.312395287293496,2.3260937942413017e-6,905331.7549384242,905321.6448152501
0,2042,1.9422704817825587,4.650762145776931e-7,6.91661458570767e10,-0.0,4.377075133348992e7,2.021372836590971e10,8.787457685039642e17,6.312379065793316,2.092842965599619e-6,905331.754964405,905321.6448931922
0,2043,1.9422691835410204,2.396905565126718e-6,6.92099166084102e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.3129170289098616e16,6.312374846508316,1.0786075043070231e-5,905331.7549711626,905321.6449134655
0,2044,1.942271365980697,4.213324763872479e-6,6.925368735974368e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.0736506240838486e16,6.312381939437265,1.8959961437426155e-5,905331.7549598026,905321.644879385
0,2045,1.9422761467050913,1.84329602573772e-6,6.929745811107718e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.6172359911881784e16,6.3123974767915465,8.29483211581974e-6,905331.7549349172,905321.6448047294
0,2046,1.9422714408594182,1.2786298585282447e-6,6.934122886241068e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.169022030689622e17,6.312382182793109,5.753834363377101e-6,905331.7549594127,905321.6448782156
0,2047,1.942270187049846,2.024543207394417e-6,6.938499961374414e10,-0.0,4.377075133348992e7,2.021372836590972e10,4.6693600339985e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2048,1.9422761730183953,9.634701837075306e-7,6.942877036507764e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.0645886316126678e17,6.312397562309784,4.335615826683888e-6,905331.7549347805,905321.6448043189
0,2049,1.9422708870548577,3.5049231231555697e-6,6.947254111641113e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.5622526607695294e16,6.312380382928287,1.5772154054200065e-5,905331.7549622955,905321.6448868638
0,2050,1.942274236169554,6.380073462417058e-7,6.951631186774463e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.721224276358653e17,6.3123912675510505,2.871033058087676e-6,905331.7549448623,905321.6448345643
0,2051,1.9422734886541944,5.055027437964319e-7,6.956008261907814e10,-0.0,4.377075133348992e7,2.0213728365909683e10,7.531062101494538e17,6.3123888381261315,2.2747623470839436e-6,905331.7549487535,905321.6448462376
0,2052,1.942270187049846,2.024543207394417e-6,6.96038533704116e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.701603338226642e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2053,1.9422700537113242,2.6139064523966246e-7,6.96476241217451e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.82433609664688e18,6.312377674561803,1.176257903578481e-6,905331.7549666333,905321.644899877
0,2054,1.942270187049846,2.024543207394417e-6,6.969139487307857e10,-0.0,4.377075133348992e7,2.0213728365909725e10,4.714528677783545e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2055,1.9422752396783796,1.0103697039740066e-6,6.973516562441206e10,-0.0,4.377075133348992e7,2.021372836590972e10,1.8955149992262298e17,6.312394528954734,4.54666366788303e-6,905331.7549396388,905321.6448188936
0,2056,1.942270187049846,2.024543207394417e-6,6.977893637574554e10,-0.0,4.377075133348992e7,2.021372836590973e10,4.727470021224317e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2057,1.942270187049846,2.024543207394417e-6,6.982270712707906e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.733946693088713e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2058,1.9422730355157787,1.271205771591746e-6,6.986647787841255e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.2023748512479896e17,6.3123873654262805,5.7204259721628566e-6,905331.7549511121,905321.6448533137
0,2059,1.9422741309163387,2.8812960218790513e-6,6.991024862974603e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.3436325662291372e16,6.312390925478101,1.2965832098455731e-5,905331.7549454102,905321.644836208
0,2060,1.942270187049846,2.024543207394417e-6,6.995401938107951e10,-0.0,4.377075133348992e7,2.0213728365909718e10,4.75340070297842e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2061,1.942270187049846,2.024543207394417e-6,6.999779013241301e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.7598933693010776e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2062,1.942270187049846,2.024543207394417e-6,7.00415608837465e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.766390032935828e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2063,1.9422737220244786,5.559862357897619e-7,7.008533163508002e10,-0.0,4.377075133348992e7,2.0213728365909687e10,6.328597971891974e17,6.312389596579555,2.5019380610539285e-6,905331.7549475385,905321.6448425931
0,2064,1.942270187049846,2.024543207394417e-6,7.01291023864135e10,-0.0,4.377075133348992e7,2.0213728365909695e10,4.779395350065164e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2065,1.9422715608410077,6.810243767113862e-7,7.0172873137747e10,-0.0,4.377075133348992e7,2.0213728365909687e10,4.2295364099181984e17,6.312382572733275,3.0646096952012376e-6,905331.7549587882,905321.6448763419
0,2066,1.942270187049846,2.024543207394417e-6,7.021664388908046e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.792416650221861e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2067,1.942270187049846,2.024543207394417e-6,7.026041464041396e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.798933292643922e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2068,1.942270187049846,2.024543207394417e-6,7.030418539174744e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.805453929274622e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2069,1.9422718221372384,1.2728167357410634e-6,7.034795614308093e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.2174356897398195e17,6.312383421946024,5.7276753108347855e-6,905331.754957428,905321.6448722616
0,2070,1.942270187049846,2.024543207394417e-6,7.039172689441441e10,-0.0,4.377075133348992e7,2.0213728365909718e10,4.818507183105383e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2071,1.9422718221372384,1.2728167357410634e-6,7.043549764574791e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.2207401972604341e17,6.312383421946024,5.7276753108347855e-6,905331.754957428,905321.6448722616
0,2072,1.9422703344162024,1.244809710986055e-6,7.04792683970814e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.2780181344000493e17,6.312378586852658,5.601643699437248e-6,905331.754965172,905321.6448954935
0,2073,1.9422750923120233,2.306362075656447e-7,7.05230391484149e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.72799645360462e18,6.312394050014076,1.0378629340454012e-6,905331.7549404057,905321.6448211947
0,2074,1.9422716383574745,1.3960599743729316e-6,7.05668098997484e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.0188479940101936e17,6.312382824661793,6.282269884678193e-6,905331.7549583847,905321.6448751314
0,2075,1.942270187049846,2.024543207394417e-6,7.061058065108186e10,-0.0,4.377075133348992e7,2.0213728365909718e10,4.851210180430074e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2076,1.942270187049846,2.024543207394417e-6,7.065435140241536e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.857762752282499e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2077,1.942270187049846,2.024543207394417e-6,7.069812215374886e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.8643193137440024e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2078,1.942270187049846,2.024543207394417e-6,7.074189290508235e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.870879864307603e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2079,1.9422698096357964,1.5528242486660123e-6,7.078566365641585e10,-0.0,4.377075133348992e7,2.0213728365909695e10,8.290902706647509e16,6.312376881316339,6.9877091189970555e-6,905331.7549679038,905321.6449036886
0,2080,1.942270187049846,2.024543207394417e-6,7.082943440774931e10,-0.0,4.377075133348992e7,2.0213728365909718e10,4.8840129307172344e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2081,1.942273162491918,2.0805572569044334e-6,7.087320515908281e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.630795541689909e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2082,1.942270187049846,2.024543207394417e-6,7.09169759104163e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.897161947471752e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2083,1.9422703344162024,1.244809710986055e-6,7.09607466617498e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.297107037307035e17,6.312378586852658,5.601643699437248e-6,905331.754965172,905321.6448954935
0,2084,1.9422718221372384,1.2728167357410634e-6,7.100451741308328e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.2423179270549078e17,6.312383421946024,5.7276753108347855e-6,905331.754957428,905321.6448722616
0,2085,1.9422694221327574,6.407547591607154e-7,7.104828816441678e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.9086622639593184e17,6.312375621931461,2.8833964162232194e-6,905331.754969921,905321.64490974
0,2086,1.942270187049846,2.024543207394417e-6,7.109205891575026e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.9235078159214184e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2087,1.942270187049846,2.024543207394417e-6,7.113582966708376e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.9301042457232056e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2088,1.9422699414293727,1.3197698105889463e-7,7.117960041841725e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.1617023457313468e19,6.312377309645461,5.938964147650258e-7,905331.7549672178,905321.6449016306
0,2089,1.9422762782716103,2.555833184413227e-6,7.122337116975073e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.1017504490484524e16,6.312397904382734,1.150124932985952e-5,905331.7549342327,905321.6448026749
0,2090,1.942270187049846,2.024543207394417e-6,7.126714192108421e10,-0.0,4.377075133348992e7,2.0213728365909718e10,4.949917437596975e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2091,1.942270187049846,2.024543207394417e-6,7.131091267241771e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.956529800719914e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2092,1.942270187049846,2.024543207394417e-6,7.13546834237512e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.963146145931786e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2093,1.942270187049846,2.024543207394417e-6,7.13984541750847e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.9697664727376344e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2094,1.9422714623478787,2.1003236349114786e-6,7.14422249264182e10,-0.0,4.377075133348992e7,2.021372836590969e10,4.6237690905982824e16,6.312382252630606,9.451456357101654e-6,905331.7549593009,905321.6448778799
0,2095,1.9422703333990872,1.2444087593220472e-6,7.14859956777517e10,-0.0,4.377075133348992e7,2.0213728365909687e10,1.3189263047977262e17,6.312378583547034,5.599839416949212e-6,905331.7549651774,905321.6448955095
0,2096,1.9422692887942354,1.1223978029940394e-6,7.152976642908517e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.6234192197180218e17,6.312375188581266,5.050790113473177e-6,905331.7549706148,905321.6449118218
0,2097,1.942270187049846,2.024543207394417e-6,7.157353718041866e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.99628758602933e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2098,1.9422748326637156,1.557296625441603e-7,7.161730793175215e10,-0.0,4.377075133348992e7,2.02137283659097e10,8.455429076727901e18,6.3123932061570756,7.007834814487213e-7,905331.7549417574,905321.6448252496
0,2099,1.9422704817825587,4.650762145776931e-7,7.166107868308563e10,-0.0,4.377075133348992e7,2.0213728365909706e10,9.493065258176508e17,6.312379065793316,2.092842965599619e-6,905331.754964405,905321.6448931922
0,2100,1.9422692887942354,1.1223978029940392e-6,7.170484943441913e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.632063592740029e17,6.312375188581266,5.050790113473176e-6,905331.7549706148,905321.6449118218
0,2101,1.942274650212954,2.1085642816594413e-6,7.174862018575261e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.630549714573572e16,6.312392613192101,9.488539267467486e-6,905331.7549427073,905321.6448280988
0,2102,1.9422694256323065,2.5870237673305003e-6,7.179239093708612e10,-0.0,4.377075133348992e7,2.0213728365909687e10,3.080211487325944e16,6.312375633304996,1.1641606952987252e-5,905331.7549699026,905321.6449096852
0,2103,1.942272411602664,1.8461172498923852e-6,7.18361616884196e10,-0.0,4.377075133348992e7,2.02137283659097e10,6.056720411221564e16,6.312385337708658,8.307527624515734e-6,905331.7549543597,905321.6448630566
0,2104,1.942270385300445,3.6911043020217203e-6,7.187993243975308e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.5171123663262694e16,6.312378752226446,1.660996935909774e-5,905331.7549649072,905321.6448946989
0,2105,1.9422746263289428,4.7491145254298013e-7,7.19237031910866e10,-0.0,4.377075133348992e7,2.0213728365909687e10,9.176540332607156e17,6.312392535569064,2.1371015364434106e-6,905331.7549428315,905321.6448284717
0,2106,1.9422755481220793,4.360273721111158e-7,7.196747394242009e10,-0.0,4.377075133348992e7,2.021372836590968e10,1.0900595407577774e18,6.312395531396757,1.962123174500021e-6,905331.7549380333,905321.6448140771
0,2107,1.942270187049846,2.024543207394417e-6,7.201124469375354e10,-0.0,4.377075133348992e7,2.0213728365909718e10,5.062868840085087e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2108,1.942273162491918,2.0805572569044334e-6,7.205501544508704e10,-0.0,4.377075133348992e7,2.0213728365909714e10,4.800252319642234e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2109,1.9422712256430767,4.790797269551971e-7,7.209878619642053e10,-0.0,4.377075133348992e7,2.0213728365909706e10,9.065255388774528e17,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2110,1.942270187049846,2.024543207394417e-6,7.214255694775401e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.082920736512795e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2111,1.942274236169554,6.380073462417058e-7,7.218632769908752e10,-0.0,4.377075133348992e7,2.0213728365909695e10,5.124924500917576e17,6.3123912675510505,2.871033058087676e-6,905331.7549448623,905321.6448345643
0,2112,1.9422725354050212,1.0783907088497052e-6,7.2230098450421e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.7962117673161942e17,6.312385740066319,4.852758189823674e-6,905331.7549537153,905321.6448611233
0,2113,1.9422747203817643,2.376379637543968e-7,7.22738692017545e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.7038103163154e18,6.312392841240734,1.0693708368947857e-6,905331.7549423419,905321.6448270031
0,2114,1.942270187049846,2.024543207394417e-6,7.231763995308797e10,-0.0,4.377075133348992e7,2.021372836590972e10,5.109712215645705e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2115,1.942270187049846,2.024543207394417e-6,7.236141070442146e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.116420013881011e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2116,1.942270187049846,2.024543207394417e-6,7.240518145575494e10,-0.0,4.377075133348992e7,2.0213728365909725e10,5.123131782541781e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2117,1.942270187049846,2.024543207394417e-6,7.244895220708844e10,-0.0,4.377075133348992e7,2.0213728365909718e10,5.129847521151661e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2118,1.942270187049846,2.024543207394417e-6,7.249272295842194e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.136567229235055e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2119,1.942270187049846,2.024543207394417e-6,7.253649370975542e10,-0.0,4.377075133348992e7,2.021372836590972e10,5.143290906317128e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2120,1.9422718221372384,1.2728167357410634e-6,7.258026446108891e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.3029601670716918e17,6.312383421946024,5.7276753108347855e-6,905331.754957428,905321.6448722616
0,2121,1.9422704484479285,2.4288074039004348e-8,7.262403521242242e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.58297711802585e20,6.312378957455768,1.0929633317551957e-7,905331.7549645785,905321.644893713
0,2122,1.9422698852883968,3.2866079420817285e-7,7.26678059637559e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.9593015472140805e18,6.31237712718729,1.4789735739367779e-6,905331.7549675099,905321.6449025071
0,2123,1.9422708870548577,3.5049231231555697e-6,7.271157671508939e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.7250694118621454e16,6.312380382928287,1.5772154054200065e-5,905331.7549622955,905321.6448868638
0,2124,1.9422716747708821,2.0525502321494254e-6,7.275534746642288e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.036653325405636e16,6.312382943005367,9.236476044672414e-6,905331.7549581951,905321.6448745627
0,2125,1.942270187049846,2.024543207394417e-6,7.279911821775636e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.183716291285963e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2126,1.9422717484540601,1.6626834839452442e-6,7.284288896908986e10,-0.0,4.377075133348992e7,2.021372836590971e10,7.695581288776218e16,6.3123831824756955,7.482075677753599e-6,905331.7549578116,905321.6448734122
0,2127,1.942270187049846,2.024543207394417e-6,7.288665972042336e10,-0.0,4.377075133348992e7,2.0213728365909702e10,5.197223150194426e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2128,1.942273162491918,2.080557256904434e-6,7.293043047175685e10,-0.0,4.377075133348992e7,2.0213728365909695e10,4.9275448417418296e16,6.312387778098734,9.362507656069952e-6,905331.7549504511,905321.6448513307
0,2129,1.942270187049846,2.024543207394417e-6,7.297420122309032e10,-0.0,4.377075133348992e7,2.021372836590972e10,5.21074586813962e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2130,1.942270187049846,2.024543207394417e-6,7.301797197442381e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.217513173083111e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2131,1.9422697844207328,3.0440049335742193e-6,7.306174272575731e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.310948196545355e16,6.312376799367382,1.3698022201083987e-5,905331.7549680348,905321.6449040822
0,2132,1.942270187049846,2.024543207394417e-6,7.31055134770908e10,-0.0,4.377075133348992e7,2.0213728365909702e10,5.231059672582618e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2133,1.942273757664487,8.4463994831146e-7,7.31492842284243e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.009282761661992e17,6.312389712409583,3.80087976740157e-6,905331.754947353,905321.6448420367
0,2134,1.942270187049846,2.024543207394417e-6,7.319305497975777e10,-0.0,4.377075133348992e7,2.021372836590972e10,5.2446220218017624e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2135,1.9422722642341008,1.0663831420533856e-6,7.32368257310913e10,-0.0,4.377075133348992e7,2.0213728365909683e10,1.8927942737686816e17,6.3123848587608276,4.798724139240235e-6,905331.7549551269,905321.644865358
0,2136,1.942269916932573,1.4960954229621274e-6,7.328059648242477e10,-0.0,4.377075133348992e7,2.021372836590969e10,9.628810282500691e16,6.3123772300308625,6.732429403329574e-6,905331.7549673452,905321.644902013
0,2137,1.942274236169554,6.380073462417058e-7,7.332436723375826e10,-0.0,4.377075133348992e7,2.0213728365909702e10,5.3015239170977485e17,6.3123912675510505,2.871033058087676e-6,905331.7549448623,905321.6448345643
0,2138,1.942270151965441,3.1976443301013362e-6,7.336813798509174e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.113256628929499e16,6.312377993887684,1.4389399485456012e-5,905331.7549661216,905321.6448983427
0,2139,1.9422686151025275,3.4826035607853813e-6,7.341190873642523e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.7838755143456766e16,6.312372999083214,1.5671716023534216e-5,905331.7549741216,905321.644922342
0,2140,1.942271744939692,2.936520132644129e-7,7.345567948775873e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.512270125707538e18,6.312383171053999,1.321434059689858e-6,905331.7549578298,905321.644873467
0,2141,1.9422750151144768,1.7971049565711205e-6,7.349945023909221e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.716525926539515e16,6.31239379912205,8.086972304570043e-6,905331.7549408077,905321.6448224005
0,2142,1.9422710045935423,1.6486799715677402e-6,7.35432209904257e10,-0.0,4.377075133348992e7,2.0213728365909702e10,7.990569638032693e16,6.312380764929013,7.419059872054831e-6,905331.7549616836,905321.6448850281
0,2143,1.942270187049846,2.024543207394417e-6,7.358699174175917e10,-0.0,4.377075133348992e7,2.0213728365909725e10,5.305848634472967e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2144,1.9422732800306024,2.2431410531660354e-7,7.36307624930927e10,-0.0,4.377075133348992e7,2.021372836590969e10,4.327667495323816e18,6.312388160099458,1.009413473924716e-6,905331.7549498392,905321.6448494953
0,2145,1.942270187049846,2.024543207394417e-6,7.367453324442616e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.319498091217254e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2146,1.9422761555535941,1.5500018433347879e-6,7.371830399575967e10,-0.0,4.377075133348992e7,2.021372836590969e10,9.086939548770909e16,6.312397505549181,6.975008295006545e-6,905331.7549348712,905321.6448045913
0,2147,1.94227019998685,1.4623593178037187e-6,7.376207474709315e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.0221880375229715e17,6.312378149957262,6.580616930116734e-6,905331.7549658718,905321.6448975927
0,2148,1.9422736905450506,1.9061426371142527e-6,7.380584549842665e10,-0.0,4.377075133348992e7,2.0213728365909695e10,6.023996672907194e16,6.3123894942714145,8.577641867014137e-6,905331.7549477024,905321.6448430846
0,2149,1.9422683975673607,3.566678189631812e-7,7.384961624976015e10,-0.0,4.377075133348992e7,2.0213728365909687e10,1.7227561133938237e18,6.312372292093922,1.6050051853343154e-6,905331.754975254,905321.6449257392
0,2150,1.9422719572181255,1.1699769772002264e-6,7.389338700109364e10,-0.0,4.377075133348992e7,2.0213728365909683e10,1.6030710321047328e17,6.312383860958908,5.264896397401018e-6,905331.754956725,905321.6448701523
0,2151,1.9422699414293727,1.3197698105889463e-7,7.393715775242711e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.2614393508320598e19,6.312377309645461,5.938964147650258e-7,905331.7549672177,905321.6449016305
0,2152,1.9422697379220408,4.510727022001889e-7,7.39809285037606e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.0812462899525618e18,6.312376648246633,2.02982715990085e-6,905331.754968277,905321.6449048084
0,2153,1.942268390543753,4.26933073447647e-6,7.40246992550941e10,-0.0,4.377075133348992e7,2.021372836590969e10,1.2085168214257012e16,6.312372269267197,1.9211988305144116e-5,905331.7549752904,905321.6449258488
0,2154,1.9422683729712045,4.263568126492685e-6,7.406847000642758e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.2133331843124434e16,6.312372212156415,1.9186056569217083e-5,905331.754975382,905321.6449261232
0,2155,1.942275327389392,3.943122510741304e-6,7.411224075776105e10,-0.0,4.377075133348992e7,2.0213728365909725e10,1.420364306991362e16,6.312394814015524,1.7744051298335867e-5,905331.7549391822,905321.644817524
0,2156,1.9422729736784554,1.2123490507114088e-7,7.415601150909457e10,-0.0,4.377075133348992e7,2.021372836590969e10,1.50445205872837e19,6.3123871644549805,5.45557072820134e-7,905331.754951434,905321.6448542794
0,2157,1.942270187049846,2.024543207394417e-6,7.419978226042804e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.401727047636984e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2158,1.942270187049846,2.024543207394417e-6,7.424355301176152e10,-0.0,4.377075133348992e7,2.0213728365909725e10,5.408605153220888e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2159,1.9422760449514254,2.1348208673672615e-6,7.428732376309503e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.870446256132642e16,6.312397146092133,9.606693903152676e-6,905331.7549354469,905321.6448063183
0,2160,1.9422697379220408,4.510727022001889e-7,7.433109451442853e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.0923213317520844e18,6.312376648246633,2.02982715990085e-6,905331.754968277,905321.6449048084
0,2161,1.9422718975776005,1.8611177361417108e-6,7.437486526576201e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.4246178126618344e16,6.312383667127202,8.375029812637699e-6,905331.7549570354,905321.6448710836
0,2162,1.9422704209302655,1.527652094828592e-6,7.44186360170955e10,-0.0,4.377075133348992e7,2.02137283659097e10,9.547665098073408e16,6.312378868023362,6.874434426728664e-6,905331.7549647219,905321.6448941429
0,2163,1.9422757098590506,6.36857231151201e-7,7.4462406768429e10,-0.0,4.377075133348992e7,2.0213728365909695e10,5.5006327230824954e17,6.312396057041915,2.865857540180404e-6,905331.7549371915,905321.6448115516
0,2164,1.942270187049846,2.024543207394417e-6,7.450617751976247e10,-0.0,4.377075133348992e7,2.0213728365909718e10,5.449956734014052e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2165,1.942273197576323,9.074561341975143e-7,7.454994827109596e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.7161004509959286e17,6.312387892123049,4.083552603888815e-6,905331.7549502687,905321.6448507832
0,2166,1.942274341422769,4.157310714362463e-6,7.459371902242944e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.2957514787332432e16,6.312391609623999,1.8707898214631083e-5,905331.7549443142,905321.6448329204
0,2167,1.942271243185279,1.0747083439826272e-7,7.463748977376295e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.94139824578253e19,6.312381540352157,4.836187547921822e-7,905331.7549604417,905321.6448813024
0,2168,1.9422731754282285,1.5183728876047465e-6,7.468126052509647e10,-0.0,4.377075133348992e7,2.021372836590968e10,9.738404394259493e16,6.312387820141742,6.83267799422136e-6,905331.7549503837,905321.6448511289
0,2169,1.9422696339663377,2.4241549008141324e-6,7.472503127642993e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.825360614678247e16,6.312376310390597,1.0908697053663596e-5,905331.754968818,905321.6449064318
0,2170,1.9422703695006074,7.17085882791358e-8,7.476880202776341e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.377224515273405e19,6.312378700876974,3.226886472561111e-7,905331.7549649894,905321.6448949456
0,2171,1.9422703695006074,7.17085882791358e-8,7.481257277909691e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.3827479497370526e19,6.312378700876974,3.226886472561111e-7,905331.7549649895,905321.6448949457
0,2172,1.9422718221372381,1.2728167357410631e-6,7.48563435304304e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.3928501018067325e17,6.3123834219460235,5.727675310834784e-6,905331.754957428,905321.6448722617
0,2173,1.942270187049846,2.024543207394417e-6,7.490011428176387e10,-0.0,4.377075133348992e7,2.021372836590972e10,5.512250562464805e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2174,1.942272677710061,5.429030636091023e-7,7.494388503309741e10,-0.0,4.377075133348992e7,2.021372836590967e10,7.67511697977848e17,6.312386202557698,2.44306378624096e-6,905331.7549529744,905321.6448589008
0,2175,1.9422712019605737,2.341026541217261e-7,7.49876557844309e10,-0.0,4.377075133348992e7,2.021372836590968e10,4.132977818699961e18,6.312381406371864,1.0534619435477674e-6,905331.7549606563,905321.6448819463
0,2176,1.9422736817885333,1.3078255166848234e-6,7.503142653576436e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.325934042810448e17,6.312389465812734,5.8852148250817055e-6,905331.754947748,905321.6448432214
0,2177,1.942270187049846,2.024543207394417e-6,7.507519728709782e10,-0.0,4.377075133348992e7,2.021372836590973e10,5.540039271664837e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2178,1.942270187049846,2.024543207394417e-6,7.511896803843132e10,-0.0,4.377075133348992e7,2.021372836590972e10,5.5469963057403144e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2179,1.942270187049846,2.024543207394417e-6,7.516273878976482e10,-0.0,4.377075133348992e7,2.0213728365909718e10,5.553957281661501e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2180,1.9422716747708821,2.0525502321494254e-6,7.520650954109831e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.410200121574559e16,6.312382943005367,9.236476044672414e-6,905331.7549581951,905321.6448745627
0,2181,1.9422725800255907,1.25606581044455e-6,7.525028029243181e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.4465053353122163e17,6.312385885083169,5.652296147000475e-6,905331.7549534831,905321.6448604267
0,2182,1.9422708374885032,1.792254343573526e-6,7.52940510437653e10,-0.0,4.377075133348992e7,2.02137283659097e10,7.113594126227481e16,6.3123802218376355,8.065144546080868e-6,905331.7549625534,905321.6448876376
0,2183,1.9422709294575116,2.038519369161809e-6,7.53378217950988e10,-0.0,4.377075133348992e7,2.021372836590969e10,5.505564372804698e16,6.312380520736912,9.173337161228141e-6,905331.7549620747,905321.6448862016
0,2184,1.9422757414327925,1.1965508828401574e-6,7.538159254643227e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.5999705096651366e17,6.312396159656576,5.384478972780708e-6,905331.7549370269,905321.6448110583
0,2185,1.942270187049846,2.024543207394417e-6,7.542536329776576e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.595805891857436e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2186,1.9422759879244482,1.1430038319348676e-6,7.546913404909926e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.7577755384597466e17,6.312396960754457,5.143517243706904e-6,905331.754935744,905321.6448072093
0,2187,1.9422759133700875,1.3498360538173355e-6,7.551290480043274e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.2619391650057765e17,6.312396718452785,6.07426224217801e-6,905331.7549361319,905321.6448083733
0,2188,1.942270187049846,2.024543207394417e-6,7.555667555176622e10,-0.0,4.377075133348992e7,2.021372836590972e10,5.616783377110266e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2189,1.942270187049846,2.024543207394417e-6,7.560044630309972e10,-0.0,4.377075133348992e7,2.0213728365909718e10,5.623783747892797e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2190,1.942270187049846,2.024543207394417e-6,7.564421705443321e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.6307880558167304e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2191,1.9422716572286796,2.639100793502885e-6,7.568798780576671e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.3178101038403436e16,6.312382885993209,1.1875953570762981e-5,905331.7549582864,905321.6448748369
0,2192,1.942270187049846,2.024543207394417e-6,7.57317585571002e10,-0.0,4.377075133348992e7,2.02137283659097e10,5.644808481394949e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2193,1.942273290648498,1.9902190069747042e-6,7.57755293084337e10,-0.0,4.377075133348992e7,2.021372836590969e10,5.84845342656987e16,6.312388194607618,8.95598553138617e-6,905331.7549497839,905321.6448493295
0,2194,1.942270187049846,2.024543207394417e-6,7.581930005976717e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.6588446504638696e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2195,1.942270187049846,2.024543207394417e-6,7.586307081110065e10,-0.0,4.377075133348992e7,2.0213728365909725e10,5.665868637753673e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2196,1.9422694221327574,6.407547591607154e-7,7.590684156243416e10,-0.0,4.377075133348992e7,2.0213728365909702e10,5.663374528584028e17,6.312375621931461,2.8833964162232194e-6,905331.7549699208,905321.6449097398
0,2197,1.9422721168708836,2.8665060098648066e-7,7.595061231376767e10,-0.0,4.377075133348992e7,2.0213728365909683e10,2.8332914343098225e18,6.312384379830371,1.289927704439163e-6,905331.7549558938,905321.644867659
0,2198,1.9422724133524385,3.460006513137993e-6,7.599438306510114e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.947066397353727e16,6.312385343395425,1.557002930912097e-5,905331.7549543506,905321.6448630294
0,2199,1.942273195819139,7.071161440731409e-8,7.603815381643463e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.667564807740491e19,6.312387886412202,3.182022648329134e-7,905331.7549502775,905321.6448508102
0,2200,1.942270241178632,1.2746189260477272e-6,7.608192456776814e10,-0.0,4.377075133348992e7,2.021372836590968e10,1.438295229725578e17,6.3123782838305535,5.735785167214772e-6,905331.7549656575,905321.6448969496
0,2201,1.942270187049846,2.024543207394417e-6,7.612569531910158e10,-0.0,4.377075133348992e7,2.0213728365909733e10,5.708095173629523e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2202,1.9422703344162024,1.244809710986055e-6,7.61694660704351e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.511734576876302e17,6.312378586852658,5.601643699437248e-6,905331.7549651721,905321.6448954936
0,2203,1.9422732479526963,1.7004640696611707e-6,7.62132368217686e10,-0.0,4.377075133348992e7,2.021372836590969e10,8.111148934559565e16,6.312388055846263,7.652088313475269e-6,905331.7549500063,905321.6448499962
0,2204,1.9422723052009276,2.6512991656129763e-6,7.62570075731021e10,-0.0,4.377075133348992e7,2.0213728365909683e10,3.340683074949532e16,6.312384991903015,1.1930846245258393e-5,905331.7549549133,905321.6448647178
0,2205,1.942270187049846,2.024543207394417e-6,7.630077832443556e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.736324845155318e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2206,1.942271134331179,4.771691839921432e-7,7.634454907576907e10,-0.0,4.377075133348992e7,2.0213728365909687e10,1.0338982204175292e18,6.3123811865763315,2.1472613279646445e-6,905331.7549610083,905321.6448830023
0,2207,1.942270187049846,2.024543207394417e-6,7.638831982710255e10,-0.0,4.377075133348992e7,2.0213728365909695e10,5.750463265231718e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2208,1.942270187049846,2.024543207394417e-6,7.643209057843604e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.757538369901887e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2209,1.942270187049846,2.024543207394417e-6,7.647586132976952e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.764617403777421e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2210,1.9422723416330623,1.058920843799618e-6,7.651963208110303e10,-0.0,4.377075133348992e7,2.0213728365909695e10,2.109749450574176e17,6.312385110307453,4.765143797098281e-6,905331.754954724,905321.6448641492
0,2211,1.942270187049846,2.024543207394417e-6,7.656340283243651e10,-0.0,4.377075133348992e7,2.0213728365909702e10,5.7787872575006136e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2212,1.942273162491918,2.0805572569044334e-6,7.660717358376999e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.47852986116651e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2213,1.942274341422769,4.157310714362463e-6,7.665094433510347e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.3738224894825658e16,6.312391609623999,1.8707898214631083e-5,905331.7549443144,905321.6448329205
0,2214,1.942273162491918,2.0805572569044334e-6,7.669471508643697e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.4919693212007224e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2215,1.942270187049846,2.024543207394417e-6,7.673848583777046e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.8071740973638216e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2216,1.942274236169554,6.380073462417058e-7,7.678225658910397e10,-0.0,4.377075133348992e7,2.0213728365909687e10,5.854620240484447e17,6.3123912675510505,2.871033058087676e-6,905331.7549448623,905321.6448345643
0,2217,1.942270187049846,2.024543207394417e-6,7.682602734043744e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.821391076971702e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2218,1.942270187049846,2.024543207394417e-6,7.686979809177092e10,-0.0,4.377075133348992e7,2.021372836590972e10,5.828505455270846e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2219,1.9422723761721767,6.735957681205656e-7,7.691356884310445e10,-0.0,4.377075133348992e7,2.0213728365909683e10,5.2716028403363974e17,6.312385222559574,3.031180956542545e-6,905331.7549545442,905321.6448636098
0,2220,1.94227334494268,1.2772263778915213e-7,7.695733959443791e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.4680314069407476e19,6.31238837106371,5.747518700511846e-7,905331.7549495015,905321.6448484816
0,2221,1.9422737519573436,1.0383767287290147e-6,7.700111034577141e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.223773652615257e17,6.312389693861367,4.672695279280567e-6,905331.7549473827,905321.6448421257
0,2222,1.94227297296737,1.2068850412592498e-7,7.704488109710492e10,-0.0,4.377075133348992e7,2.021372836590968e10,1.6481535832627794e19,6.312387162143953,5.430982685666624e-7,905331.7549514378,905321.6448542905
0,2223,1.9422701633649089,1.779563660481413e-6,7.70886518484384e10,-0.0,4.377075133348992e7,2.021372836590969e10,7.589813285795248e16,6.312378030935954,8.008036472166359e-6,905331.7549660624,905321.6448981648
0,2224,1.942270187049846,2.024543207394417e-6,7.713242259977187e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.871274138499297e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2225,1.9422676748212533,3.435279731181434e-7,7.71761933511054e10,-0.0,4.377075133348992e7,2.0213728365909676e10,2.041691878771379e18,6.312369943169073,1.5458758790316453e-6,905331.7549790159,905321.6449370252
0,2226,1.9422678010731995,1.1504048277490472e-6,7.721996410243886e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.82280675476293e17,6.312370353487898,5.176821724870712e-6,905331.7549783589,905321.6449350539
0,2227,1.942271188801488,6.740131010572878e-7,7.726373485377235e10,-0.0,4.377075133348992e7,2.0213728365909695e10,5.316582998086979e17,6.312381363604836,3.0330589547577953e-6,905331.7549607249,905321.6448821517
0,2228,1.942270187049846,2.024543207394417e-6,7.730750560510583e10,-0.0,4.377075133348992e7,2.0213728365909702e10,5.899865053438423e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2229,1.9422729499587397,1.4626858772193042e-7,7.735127635643935e10,-0.0,4.377075133348992e7,2.0213728365909683e10,1.1316720628098939e19,6.312387087365904,6.582086447486869e-7,905331.7549515575,905321.6448546498
0,2230,1.9422707519591516,7.636028123959868e-7,7.739504710777281e10,-0.0,4.377075133348992e7,2.0213728365909706e10,4.157324225567446e17,6.312379943867242,3.4362126557819402e-6,905331.7549629988,905321.6448889736
0,2231,1.9422703695006074,7.17085882791358e-8,7.743881785910631e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.719896153152063e19,6.312378700876974,3.226886472561111e-7,905331.7549649895,905321.6448949457
0,2232,1.942272052840171,1.5950535906794227e-6,7.74825886104398e10,-0.0,4.377075133348992e7,2.0213728365909695e10,9.551019592831318e16,6.312384171730556,7.177741158057402e-6,905331.7549562273,905321.6448686589
0,2233,1.9422703319446506,1.2424729185426595e-6,7.75263593617733e10,-0.0,4.377075133348992e7,2.0213728365909687e10,1.5759832173510045e17,6.312378578820114,5.591128133441967e-6,905331.7549651848,905321.6448955322
0,2234,1.9422727084362665,5.100485256062009e-7,7.75701301131068e10,-0.0,4.377075133348992e7,2.0213728365909683e10,9.36326397510494e17,6.312386302417866,2.295218365227904e-6,905331.7549528147,905321.6448584212
0,2235,1.942270187049846,2.024543207394417e-6,7.761390086444026e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.950050101792409e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2236,1.942270187049846,2.024543207394417e-6,7.765767161577374e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.957235070888558e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2237,1.942270187049846,2.024543207394417e-6,7.770144236710722e10,-0.0,4.377075133348992e7,2.0213728365909725e10,5.964423957918121e16,6.312378107911999,9.110444433274876e-6,905331.754965939,905321.6448977946
0,2238,1.9422736817885333,1.3078255166848234e-6,7.774521311844073e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.4310223442546155e17,6.312389465812734,5.8852148250817055e-6,905331.754947748,905321.6448432214
0,2239,1.942270187049846,2.024543207394417e-6,7.778898386977422e10,-0.0,4.377075133348992e7,2.0213728365909714e10,5.978813484204103e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2240,1.942270187049846,2.024543207394417e-6,7.783275462110771e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.986014122675367e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2241,1.942270187049846,2.024543207394417e-6,7.787652537244121e10,-0.0,4.377075133348992e7,2.02137283659097e10,5.993218677509732e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2242,1.9422757098590506,6.36857231151201e-7,7.79202961237747e10,-0.0,4.377075133348992e7,2.0213728365909695e10,6.063900941841056e17,6.312396057041915,2.865857540180404e-6,905331.7549371914,905321.6448115514
0,2243,1.9422701703845653,1.804176040698104e-6,7.79640668751082e10,-0.0,4.377075133348992e7,2.0213728365909687e10,7.564846916766187e16,6.312378053749837,8.118792183141468e-6,905331.7549660258,905321.6448980551
0,2244,1.942272264237487,1.0663836379963385e-6,7.80078376264417e10,-0.0,4.377075133348992e7,2.0213728365909683e10,2.1679655486598067e17,6.312384858771833,4.798726370983523e-6,905331.7549551268,905321.6448653577
0,2245,1.942270187049846,2.024543207394417e-6,7.805160837777515e10,-0.0,4.377075133348992e7,2.021372836590972e10,6.022076052666419e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2246,1.9422712256430767,4.790797269551971e-7,7.809537912910866e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.0767265442421459e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2247,1.9422703695006074,7.17085882791358e-8,7.813914988044214e10,-0.0,4.377075133348992e7,2.021372836590971e10,4.811704964123818e19,6.312378700876974,3.226886472561111e-7,905331.7549649894,905321.6448949456
0,2248,1.9422729184071286,1.3191959551773787e-7,7.818292063177563e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.4234515870349152e19,6.312386984823168,5.936381798298204e-7,905331.7549517215,905321.6448551423
0,2249,1.9422689940615228,4.370691898226847e-7,7.822669138310912e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.298316521729278e18,6.312374230699949,1.966811354202081e-6,905331.7549721489,905321.6449164243
0,2250,1.942270187049846,2.024543207394417e-6,7.827046213444258e10,-0.0,4.377075133348992e7,2.0213728365909737e10,6.05823584303684e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2251,1.9422703344162024,1.244809710986055e-6,7.831423288577611e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.604402412818159e17,6.312378586852658,5.601643699437248e-6,905331.754965172,905321.6448954935
0,2252,1.942271754515097,2.853852884201201e-7,7.83580036371096e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.056150273562066e18,6.312383202174065,1.2842337978905404e-6,905331.75495778,905321.6448733174
0,2253,1.942270305476174,3.400365936486444e-7,7.84017743884431e10,-0.0,4.377075133348992e7,2.0213728365909687e10,2.155285670262596e18,6.312378492797566,1.5301646714188998e-6,905331.7549653228,905321.6448959458
0,2254,1.9422687728588257,1.6063353650556234e-6,7.84455451397766e10,-0.0,4.377075133348992e7,2.021372836590968e10,9.669447551071141e16,6.312373511791184,7.228509142750305e-6,905331.7549733003,905321.6449198786
0,2255,1.9422761379367801,2.1365744372484156e-6,7.848931589111006e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.4721205690778104e16,6.3123974482945355,9.61458496761787e-6,905331.754934963,905321.6448048665
0,2256,1.942270187049846,2.024543207394417e-6,7.853308664244353e10,-0.0,4.377075133348992e7,2.021372836590973e10,6.101756699132054e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2257,1.9422681098633847,5.115470168272857e-6,7.857685739377702e10,-0.0,4.377075133348992e7,2.021372836590972e10,9.56874119863703e15,6.3123713570560005,2.3019615757227858e-5,905331.7549767516,905321.6449302321
0,2258,1.9422704120825025,1.3738878219558274e-6,7.862062814511055e10,-0.0,4.377075133348992e7,2.0213728365909687e10,1.3281281177413914e17,6.312378839268133,6.182495198801223e-6,905331.7549647678,905321.6448942809
0,2259,1.942275688806185,5.631008012202215e-7,7.866439889644402e10,-0.0,4.377075133348992e7,2.021372836590971e10,7.91564830325872e17,6.312395988620101,2.5339536054909966e-6,905331.754937301,905321.6448118803
0,2260,1.942269421261575,2.743727896708737e-6,7.870816964777751e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.3380483907063696e16,6.312375619100119,1.2346775535189318e-5,905331.7549699252,905321.6449097532
0,2261,1.9422729002004249,1.592385507743441e-6,7.875194039911101e10,-0.0,4.377075133348992e7,2.02137283659097e10,9.921877551789013e16,6.3123869256513805,7.165734784845485e-6,905331.7549518163,905321.6448554266
0,2262,1.9422727784446305,1.798227016539675e-6,7.87957111504445e10,-0.0,4.377075133348992e7,2.021372836590969e10,7.789624340460142e16,6.31238652994505,8.092021574428536e-6,905331.75495245,905321.6448573279
0,2263,1.9422739800356141,1.7046940210777565e-6,7.883948190177798e10,-0.0,4.377075133348992e7,2.0213728365909702e10,8.678158830097646e16,6.312390435115746,7.671123094849904e-6,905331.7549461955,905321.6448385641
0,2264,1.942270187049846,2.024543207394417e-6,7.888325265311147e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.1600034631754504e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2265,1.9422740537162633,1.3148250273029068e-6,7.892702340444498e10,-0.0,4.377075133348992e7,2.021372836590969e10,1.4622222339105603e17,6.3123906745778555,5.916712622863081e-6,905331.754945812,905321.6448374133
0,2266,1.9422718221372384,1.2728167357410634e-6,7.897079415577846e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.5621814333787203e17,6.312383421946024,5.7276753108347855e-6,905331.754957428,905321.6448722616
0,2267,1.942270187049846,2.024543207394417e-6,7.901456490711192e10,-0.0,4.377075133348992e7,2.021372836590972e10,6.181910477979169e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2268,1.9422707865066249,7.672232892486359e-7,7.905833565844545e10,-0.0,4.377075133348992e7,2.0213728365909687e10,4.309694733393657e17,6.312380056146531,3.4525048016188613e-6,905331.7549628187,905321.6448884337
0,2269,1.9422731899173833,1.3903597585147057e-6,7.910210640977893e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.3138585324349517e17,6.312387867231496,6.256618913316175e-6,905331.7549503082,905321.6448509023
0,2270,1.942270187049846,2.024543207394417e-6,7.914587716111241e10,-0.0,4.377075133348992e7,2.0213728365909702e10,6.203852646930861e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2271,1.942270187049846,2.024543207394417e-6,7.91896479124459e10,-0.0,4.377075133348992e7,2.02137283659097e10,6.211174513532655e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2272,1.942270187049846,2.024543207394417e-6,7.923341866377937e10,-0.0,4.377075133348992e7,2.021372836590972e10,6.218500284654272e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2273,1.942270187049846,2.024543207394417e-6,7.927718941511287e10,-0.0,4.377075133348992e7,2.0213728365909718e10,6.225829959923103e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2274,1.942273162491918,2.0805572569044334e-6,7.932096016644637e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.902055336521015e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2275,1.9422707519591516,7.636028123959868e-7,7.936473091777986e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.38670590979056e17,6.312379943867242,3.4362126557819402e-6,905331.7549629988,905321.6448889736
0,2276,1.9422732677451333,1.438746111216324e-6,7.940850166911336e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.2371314300895933e17,6.312388120171684,6.474357500473457e-6,905331.7549499032,905321.644849687
0,2277,1.942270187049846,2.024543207394417e-6,7.945227242044682e10,-0.0,4.377075133348992e7,2.021372836590972e10,6.255187695038669e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2278,1.9422722642370638,1.0663773960579722e-6,7.949604317178035e10,-0.0,4.377075133348992e7,2.0213728365909687e10,2.257264933342588e17,6.312384858770457,4.798698282260875e-6,905331.7549551267,905321.6448653577
0,2279,1.9422703695006074,7.17085882791358e-8,7.953981392311383e10,-0.0,4.377075133348992e7,2.0213728365909695e10,4.997717162905358e19,6.312378700876974,3.226886472561111e-7,905331.7549649894,905321.6448949456
0,2280,1.9422740914389736,1.6089777730738993e-6,7.958358467444731e10,-0.0,4.377075133348992e7,2.0213728365909702e10,9.938554557468901e16,6.312390797176664,7.240399978832547e-6,905331.7549456157,905321.6448368245
0,2281,1.9422752396783796,1.0103697039740066e-6,7.962735542578078e10,-0.0,4.377075133348992e7,2.021372836590973e10,2.5233160697123123e17,6.312394528954734,4.54666366788303e-6,905331.7549396388,905321.6448188936
0,2282,1.942274341422769,4.157310714362463e-6,7.967112617711427e10,-0.0,4.377075133348992e7,2.021372836590972e10,1.4921619367748542e16,6.312391609623999,1.8707898214631083e-5,905331.7549443144,905321.6448329205
0,2283,1.942270187049846,2.024543207394417e-6,7.971489692844777e10,-0.0,4.377075133348992e7,2.0213728365909714e10,6.29934135914708e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2284,1.942270187049846,2.024543207394417e-6,7.975866767978127e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.30671395560796e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2285,1.942270187049846,2.024543207394417e-6,7.980243843111475e10,-0.0,4.377075133348992e7,2.0213728365909718e10,6.314090451789609e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2286,1.942270187049846,2.024543207394417e-6,7.984620918244826e10,-0.0,4.377075133348992e7,2.02137283659097e10,6.3214708473268616e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2287,1.9422736817885333,1.3078255166848234e-6,7.988997993378174e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.516629998512558e17,6.312389465812734,5.8852148250817055e-6,905331.7549477479,905321.6448432213
0,2288,1.942270187049846,2.024543207394417e-6,7.993375068511523e10,-0.0,4.377075133348992e7,2.02137283659097e10,6.336243335010349e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2289,1.942270930910364,2.0385467197719213e-6,7.997752143644873e10,-0.0,4.377075133348992e7,2.0213728365909695e10,6.2567813327642376e16,6.312380525458683,9.173460238973646e-6,905331.7549620671,905321.6448861789
0,2290,1.942270187049846,2.024543207394417e-6,8.002129218778221e10,-0.0,4.377075133348992e7,2.0213728365909702e10,6.351031415748399e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2291,1.9422715203757894,1.080387265861527e-6,8.00650629391157e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.232776074352721e17,6.312382441221316,4.8617426963768715e-6,905331.7549589986,905321.6448769738
0,2292,1.942273162491918,2.0805572569044334e-6,8.010883369044919e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.027679317206335e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2293,1.942270187049846,2.024543207394417e-6,8.015260444178265e10,-0.0,4.377075133348992e7,2.021372836590973e10,6.37324276748925e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2294,1.942270187049846,2.024543207394417e-6,8.019637519311615e10,-0.0,4.377075133348992e7,2.0213728365909725e10,6.380654344793073e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2295,1.942270187049846,2.024543207394417e-6,8.024014594444965e10,-0.0,4.377075133348992e7,2.0213728365909718e10,6.388069818191352e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2296,1.942270187049846,2.024543207394417e-6,8.028391669578314e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.395489187324533e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2297,1.942270187049846,2.024543207394417e-6,8.032768744711662e10,-0.0,4.377075133348992e7,2.021372836590972e10,6.402912451833619e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2298,1.9422715817883174,2.050799793102237e-6,8.037145819845015e10,-0.0,4.377075133348992e7,2.0213728365909683e10,6.247246007938869e16,6.312382640812031,9.228599068960068e-6,905331.7549586791,905321.6448760144
0,2299,1.942270187049846,2.024543207394417e-6,8.041522894978362e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.41777066554629e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2300,1.9422694221327574,6.407547591607154e-7,8.045899970111711e10,-0.0,4.377075133348992e7,2.0213728365909702e10,6.414420822357261e17,6.312375621931461,2.8833964162232194e-6,905331.7549699207,905321.6449097397
0,2301,1.9422741300303372,1.99844864273799e-7,8.05027704524506e10,-0.0,4.377075133348992e7,2.0213728365909695e10,6.601728556152471e18,6.312390922598596,8.993018892320955e-7,905331.7549454148,905321.6448362219
0,2302,1.9422701890208116,2.0234364388502896e-6,8.05465412037841e10,-0.0,4.377075133348992e7,2.021372836590969e10,6.447134248796864e16,6.312378114317638,9.105463974826304e-6,905331.7549659288,905321.6448977641
0,2303,1.9422676735829776,3.518929508897761e-7,8.05903119551176e10,-0.0,4.377075133348992e7,2.0213728365909683e10,2.1341581258891556e18,6.312369939144677,1.5835182790039924e-6,905331.7549790224,905321.6449370447
0,2304,1.9422736817885333,1.3078255166848234e-6,8.063408270645107e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.546855264728849e17,6.312389465812734,5.8852148250817055e-6,905331.754947748,905321.6448432214
0,2305,1.942270187049846,2.024543207394417e-6,8.067785345778456e10,-0.0,4.377075133348992e7,2.0213728365909702e10,6.462438758541863e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2306,1.9422703344162024,1.244809710986055e-6,8.072162420911806e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.711376387266854e17,6.312378586852658,5.601643699437248e-6,905331.7549651721,905321.6448954936
0,2307,1.9422704817825587,4.650762145776931e-7,8.076539496045154e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.2274500487396744e18,6.312379065793316,2.092842965599619e-6,905331.754964405,905321.6448931922
0,2308,1.9422684045738687,4.220167860095176e-6,8.080916571178503e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.4924264341451486e16,6.312372314865073,1.8990755370428292e-5,905331.7549752174,905321.6449256295
0,2309,1.9422703695006074,7.17085882791358e-8,8.085293646311852e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.1749960428024324e19,6.312378700876974,3.226886472561111e-7,905331.7549649895,905321.6448949457
0,2310,1.9422733028295383,2.611847233923243e-6,8.089670721445201e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.9053188031271736e16,6.312388234195999,1.1753312552654593e-5,905331.7549497206,905321.6448491391
0,2311,1.942271100033436,1.2670155532280417e-6,8.094047796578552e10,-0.0,4.377075133348992e7,2.021372836590968e10,1.6614508463283734e17,6.312381075108667,5.701569989526188e-6,905331.7549611868,905321.644883538
0,2312,1.9422752396783796,1.0103697039740066e-6,8.098424871711897e10,-0.0,4.377075133348992e7,2.021372836590972e10,2.6157112377519654e17,6.312394528954734,4.54666366788303e-6,905331.7549396388,905321.6448188936
0,2313,1.942270187049846,2.024543207394417e-6,8.102801946845245e10,-0.0,4.377075133348992e7,2.021372836590973e10,6.522214164299692e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2314,1.942270187049846,2.024543207394417e-6,8.107179021978596e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.5297035958065064e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2315,1.942270187049846,2.024543207394417e-6,8.111556097111945e10,-0.0,4.377075133348992e7,2.0213728365909718e10,6.5371969163212264e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2316,1.9422712256430767,4.790797269551971e-7,8.115933172245294e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.1687668011977677e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2317,1.9422736817885333,1.3078255166848234e-6,8.120310247378644e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.5701506210190582e17,6.312389465812734,5.8852148250817055e-6,905331.754947748,905321.6448432214
0,2318,1.942267732873812,2.958208770052133e-7,8.124687322511995e10,-0.0,4.377075133348992e7,2.0213728365909683e10,3.072419061722041e18,6.312370131839889,1.33119394652346e-6,905331.7549787138,905321.644936119
0,2319,1.9422703344162024,1.244809710986055e-6,8.129064397645341e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.7371167483438227e17,6.312378586852658,5.601643699437248e-6,905331.7549651721,905321.6448954936
0,2320,1.9422732677451333,1.438746111216324e-6,8.133441472778691e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.3018566258475746e17,6.312388120171684,6.474357500473457e-6,905331.7549499032,905321.644849687
0,2321,1.9422732348535034,3.3896380867858717e-7,8.13781854791204e10,-0.0,4.377075133348992e7,2.0213728365909695e10,2.348124130441746e18,6.312388013273886,1.5253371390536424e-6,905331.7549500745,905321.644850201
0,2322,1.942270187049846,2.024543207394417e-6,8.142195623045387e10,-0.0,4.377075133348992e7,2.0213728365909718e10,6.58975902292922e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2323,1.942272075310561,1.1005070749425246e-6,8.14657269817874e10,-0.0,4.377075133348992e7,2.0213728365909683e10,2.2327164141457328e17,6.312384244759323,4.95228183724136e-6,905331.7549561101,905321.6448683081
0,2324,1.942270187049846,2.024543207394417e-6,8.150949773312085e10,-0.0,4.377075133348992e7,2.021372836590972e10,6.6048117489641864e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2325,1.942270187049846,2.024543207394417e-6,8.155326848445435e10,-0.0,4.377075133348992e7,2.0213728365909714e10,6.612343940472235e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2326,1.942275688806185,5.631008012202215e-7,8.159703923578784e10,-0.0,4.377075133348992e7,2.021372836590971e10,8.557204818941169e17,6.312395988620101,2.5339536054909966e-6,905331.7549373009,905321.6448118802
0,2327,1.9422723765182588,6.730161271854658e-7,8.164080998712135e10,-0.0,4.377075133348992e7,2.0213728365909687e10,5.997187815390483e17,6.312385223684341,3.028572572334596e-6,905331.7549545425,905321.6448636046
0,2328,1.9422725291561673,1.4817536222206576e-6,8.168458073845483e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.2386273455356467e17,6.312385719757544,6.667891299992959e-6,905331.7549537478,905321.644861221
0,2329,1.942272304090212,1.0381247889879214e-6,8.172835148978833e10,-0.0,4.377075133348992e7,2.021372836590969e10,2.526313804247127e17,6.312384988293188,4.671561550445646e-6,905331.7549549192,905321.6448647353
0,2330,1.9422748221354302,5.291628053839385e-7,8.177212224112181e10,-0.0,4.377075133348992e7,2.02137283659097e10,9.734222072240401e17,6.3123931719401485,2.381232624227723e-6,905331.7549418121,905321.6448254139
0,2331,1.942270187049846,2.024543207394417e-6,8.181589299245528e10,-0.0,4.377075133348992e7,2.0213728365909725e10,6.657618666794281e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2332,1.942276132545578,2.073712593922283e-6,8.185966374378879e10,-0.0,4.377075133348992e7,2.0213728365909702e10,6.352851802966342e16,6.312397430773128,9.331706672650274e-6,905331.7549349912,905321.6448049509
0,2333,1.9422682937561608,2.234080153473172e-7,8.19034344951223e10,-0.0,4.377075133348992e7,2.0213728365909683e10,5.479751789047058e18,6.3123719547075225,1.0053360690629274e-6,905331.7549757943,905321.6449273604
0,2334,1.942270187049846,2.024543207394417e-6,8.194720524645575e10,-0.0,4.377075133348992e7,2.021372836590972e10,6.680308457134979e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2335,1.942270187049846,2.024543207394417e-6,8.199097599778926e10,-0.0,4.377075133348992e7,2.02137283659097e10,6.687879485306469e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2336,1.942270187049846,2.024543207394417e-6,8.203474674912273e10,-0.0,4.377075133348992e7,2.0213728365909725e10,6.695454395276394e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2337,1.9422714502069793,1.2658149795523113e-6,8.207851750045624e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.7146876018571613e17,6.3123822131726826,5.696167407985401e-6,905331.7549593641,905321.6448780696
0,2338,1.942270187049846,2.024543207394417e-6,8.212228825178972e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.710615859261916e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2339,1.9422722642384422,1.0663799820058167e-6,8.216605900312323e10,-0.0,4.377075133348992e7,2.021372836590969e10,2.421492990800168e17,6.312384858774937,4.798709919026175e-6,905331.7549551269,905321.6448653579
0,2340,1.9422712256430767,4.790797269551971e-7,8.220982975445671e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.20110783481655e18,6.312381483339999,2.155858771298387e-6,905331.7549605331,905321.6448815766
0,2341,1.9422741274019706,9.24960524669394e-7,8.22536005057902e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.2258286097621357e17,6.3123909140564045,4.1623223610122736e-6,905331.7549454286,905321.644836263
0,2342,1.9422757414327925,1.1965508828401574e-6,8.229737125712367e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.9298126106226912e17,6.312396159656576,5.384478972780708e-6,905331.7549370269,905321.6448110583
0,2343,1.942270187049846,2.024543207394417e-6,8.234114200845715e10,-0.0,4.377075133348992e7,2.0213728365909725e10,6.748587427134021e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2344,1.942270187049846,2.024543207394417e-6,8.238491275979066e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.756193379383451e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2345,1.942270225560157,1.8284949961635595e-6,8.242868351112418e10,-0.0,4.377075133348992e7,2.0213728365909683e10,8.291965964344616e16,6.31237823307051,8.228227482736017e-6,905331.7549657386,905321.6448971934
0,2346,1.942270187049846,2.024543207394417e-6,8.247245426245763e10,-0.0,4.377075133348992e7,2.021372836590972e10,6.77141691988688e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2347,1.94227308682172,2.1940931033661676e-6,8.251622501379114e10,-0.0,4.377075133348992e7,2.0213728365909702e10,5.771807518467202e16,6.31238753217059,9.873418965147755e-6,905331.7549508449,905321.6448525124
0,2348,1.9422720624787504,2.097223333470548e-6,8.255999576512463e10,-0.0,4.377075133348992e7,2.0213728365909695e10,6.324418090781055e16,6.312384203055939,9.437505000617466e-6,905331.754956177,905321.6448685084
0,2349,1.9422736817885333,1.3078255166848234e-6,8.260376651645811e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.6281634878341523e17,6.312389465812734,5.8852148250817055e-6,905331.754947748,905321.6448432214
0,2350,1.9422715607317467,6.810148572460398e-7,8.264753726779161e10,-0.0,4.377075133348992e7,2.02137283659097e10,6.011347603864077e17,6.312382572378176,3.0645668576071793e-6,905331.7549587887,905321.6448763437
0,2351,1.9422742052982311,1.21449500322325e-6,8.269130801912512e10,-0.0,4.377075133348992e7,2.0213728365909676e10,1.8922592717873984e17,6.312391167219252,5.465227514504625e-6,905331.7549450231,905321.6448350466
0,2352,1.9422702306903352,2.0559314678416873e-6,8.27350787704586e10,-0.0,4.377075133348992e7,2.0213728365909687e10,6.610611453609633e16,6.312378249743589,9.251691605287593e-6,905331.7549657119,905321.6448971133
0,2353,1.942270187049846,2.024543207394417e-6,8.277884952179207e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.824821454848052e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2354,1.942270187049846,2.024543207394417e-6,8.282262027312555e10,-0.0,4.377075133348992e7,2.0213728365909718e10,6.83246617996908e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2355,1.942270187049846,2.024543207394417e-6,8.286639102445905e10,-0.0,4.377075133348992e7,2.0213728365909714e10,6.840114780562993e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2356,1.9422733738386995,1.3325949294849142e-6,8.291016177579256e10,-0.0,4.377075133348992e7,2.021372836590969e10,1.5805446814683462e17,6.312388464975773,5.996677182682114e-6,905331.7549493511,905321.6448480305
0,2357,1.9422711905586718,1.6521808496621165e-6,8.295393252712604e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.0293740776048032e17,6.312381369315683,7.434813823479524e-6,905331.7549607155,905321.644882124
0,2358,1.942270187049846,2.024543207394417e-6,8.299770327845952e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.863083831906006e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2359,1.942273162491918,2.0805572569044334e-6,8.304147402979301e10,-0.0,4.377075133348992e7,2.0213728365909702e10,6.50577098444908e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2360,1.9422709225767063,1.928349684637249e-6,8.308524478112651e10,-0.0,4.377075133348992e7,2.02137283659097e10,7.581776000477955e16,6.312380498374296,8.677573580867622e-6,905331.7549621104,905321.6448863088
0,2361,1.9422730782656357,3.398582486520357e-6,8.312901553245999e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.443605095853376e16,6.312387504363316,1.5293621189341608e-5,905331.7549508893,905321.6448526458
0,2362,1.9422727028943296,5.09325437857519e-7,8.31727862837935e10,-0.0,4.377075133348992e7,2.0213728365909687e10,1.0892303743085254e18,6.312386284406571,2.2919644703588357e-6,905331.7549528434,905321.6448585077
0,2363,1.9422752396783796,1.0103697039740066e-6,8.321655703512697e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.770979917053525e17,6.312394528954734,4.54666366788303e-6,905331.7549396388,905321.6448188936
0,2364,1.942270187049846,2.024543207394417e-6,8.326032778646046e10,-0.0,4.377075133348992e7,2.0213728365909702e10,6.9091265282571064e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2365,1.942275327389392,3.943122510741304e-6,8.330409853779395e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.8233903296237964e16,6.312394814015524,1.7744051298335867e-5,905331.7549391822,905321.644817524
0,2366,1.942270187049846,2.024543207394417e-6,8.334786928912744e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.924505074897396e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2367,1.942270187049846,2.024543207394417e-6,8.339164004046092e10,-0.0,4.377075133348992e7,2.0213728365909714e10,6.9322001557360104e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2368,1.942270930910364,2.0385467197719213e-6,8.343541079179443e10,-0.0,4.377075133348992e7,2.0213728365909695e10,6.844881250314963e16,6.312380525458683,9.173460238973646e-6,905331.7549620671,905321.6448861789
0,2369,1.9422754730133835,5.169097320536226e-7,8.347918154312791e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.0657604728814523e18,6.312395287293496,2.3260937942413017e-6,905331.7549384242,905321.6448152501
0,2370,1.9422703344162024,1.2448097109860552e-6,8.352295229446141e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.8397743929770762e17,6.312378586852658,5.601643699437249e-6,905331.7549651721,905321.6448954936
0,2371,1.9422741122647822,1.0315937774211615e-6,8.35667230457949e10,-0.0,4.377075133348992e7,2.021372836590969e10,2.6818486446752954e17,6.312390864860542,4.642171998395227e-6,905331.7549455073,905321.6448364992
0,2372,1.942273162491918,2.0805572569044334e-6,8.361049379712837e10,-0.0,4.377075133348992e7,2.0213728365909714e10,6.600445394692039e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2373,1.9422703695006074,7.17085882791358e-8,8.365426454846187e10,-0.0,4.377075133348992e7,2.021372836590971e10,5.562510519847596e19,6.312378700876974,3.226886472561111e-7,905331.7549649895,905321.6448949457
0,2374,1.9422703695006074,7.17085882791358e-8,8.369803529979536e10,-0.0,4.377075133348992e7,2.0213728365909702e10,5.568665848879115e19,6.312378700876974,3.226886472561111e-7,905331.7549649895,905321.6448949457
0,2375,1.9422718221372384,1.2728167357410634e-6,8.374180605112886e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.7694641686868547e17,6.312383421946024,5.7276753108347855e-6,905331.754957428,905321.6448722616
0,2376,1.9422739800362887,1.7046858599285088e-6,8.378557680246236e10,-0.0,4.377075133348992e7,2.021372836590969e10,9.875623899490944e16,6.312390435117939,7.67108636967829e-6,905331.7549461955,905321.6448385641
0,2377,1.942270187049846,2.024543207394417e-6,8.382934755379582e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.009363829979995e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2378,1.9422722712650438,2.8462872409352913e-6,8.387311830512932e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.5502129572896684e16,6.3123848816113926,1.280829258420881e-5,905331.7549550903,905321.6448652482
0,2379,1.942275168297801,6.326862916512062e-7,8.391688905646281e10,-0.0,4.377075133348992e7,2.0213728365909702e10,7.193063132946482e17,6.312394296967853,2.8470883124304276e-6,905331.7549400103,905321.6448200082
0,2380,1.9422727467007967,9.478697238766973e-7,8.396065980779633e10,-0.0,4.377075133348992e7,2.0213728365909683e10,3.208278011562757e17,6.312386426777589,4.265413757445138e-6,905331.7549526154,905321.6448578236
0,2381,1.9422730889545379,7.319452095470038e-7,8.40044305591298e10,-0.0,4.377075133348992e7,2.021372836590969e10,5.386298784309679e17,6.312387539102248,3.293753442961517e-6,905331.754950834,905321.6448524791
0,2382,1.942270187049846,2.024543207394417e-6,8.404820131046327e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.048090739168447e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2383,1.9422758429377667,3.6954587202281058e-6,8.409197206179678e10,-0.0,4.377075133348992e7,2.021372836590969e10,2.117710491085051e16,6.312396489547742,1.6629564241026477e-5,905331.7549364986,905321.6448094732
0,2384,1.942275092312023,2.3063620756564438e-7,8.413574281313026e10,-0.0,4.377075133348992e7,2.0213728365909702e10,5.442842258794051e18,6.312394050014075,1.0378629340453998e-6,905331.7549404058,905321.6448211949
0,2385,1.9422718221372384,1.2728167357410634e-6,8.417951356446375e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.7890649565763277e17,6.312383421946024,5.7276753108347855e-6,905331.754957428,905321.6448722616
0,2386,1.9422694923015675,1.7054474862531228e-6,8.422328431579724e10,-0.0,4.377075133348992e7,2.0213728365909706e10,9.976036117005174e16,6.312375849980095,7.674513688139053e-6,905331.7549695557,905321.6449086441
0,2387,1.9422703344162024,1.2448097109860552e-6,8.426705506713074e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.8745858994064976e17,6.312378586852658,5.601643699437249e-6,905331.7549651721,905321.6448954936
0,2388,1.942270187049846,2.024543207394417e-6,8.431082581846422e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.094690620600555e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2389,1.9422712256430767,4.790797269551971e-7,8.435459656979771e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.2683758649414902e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2390,1.9422703695006074,7.17085882791358e-8,8.439836732113121e10,-0.0,4.377075133348992e7,2.0213728365909695e10,5.6675703632677814e19,6.312378700876974,3.226886472561111e-7,905331.7549649894,905321.6448949456
0,2391,1.942273162491918,2.0805572569044334e-6,8.444213807246468e10,-0.0,4.377075133348992e7,2.021372836590972e10,6.739929389515662e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2392,1.9422744606806286,8.471761987944428e-7,8.448590882379819e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.0695120575628256e17,6.312391997212043,3.8122928945749924e-6,905331.7549436936,905321.6448310586
0,2393,1.9422704817825587,4.650762145776931e-7,8.452967957513167e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.3518124129712824e18,6.312379065793316,2.092842965599619e-6,905331.754964405,905321.6448931922
0,2394,1.9422681765178265,8.129324256493617e-7,8.457345032646516e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.429251768390068e17,6.312371573682936,3.6581959154221274e-6,905331.7549764045,905321.644929191
0,2395,1.9422678010731995,1.1504048277490472e-6,8.461722107779866e10,-0.0,4.377075133348992e7,2.0213728365909695e10,2.2141761012044477e17,6.312370353487898,5.176821724870712e-6,905331.7549783589,905321.6449350539
0,2396,1.942268200199059,2.381165333628523e-7,8.466099182913214e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.173785912573791e18,6.312371650646941,1.0715244001328353e-6,905331.7549762813,905321.6449288211
0,2397,1.942270187049846,2.024543207394417e-6,8.470476258046562e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.164851282505468e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2398,1.942270187049846,2.024543207394417e-6,8.474853333179912e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.172666224802696e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2399,1.9422716730136977,1.0743824835445968e-6,8.479230408313261e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.549705627352858e17,6.312382937294518,4.834721175950685e-6,905331.7549582045,905321.6448745904
0,2400,1.9422701846337278,6.795631843633813e-7,8.483607483446613e10,-0.0,4.377075133348992e7,2.021372836590968e10,6.38000579034843e17,6.3123781000596155,3.0580343296352155e-6,905331.7549659518,905321.6448978328
0,2401,1.942270187049846,2.024543207394417e-6,8.487984558579958e10,-0.0,4.377075133348992e7,2.0213728365909718e10,7.1961342195282024e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2402,1.94227397652152,2.517349681572302e-7,8.49236163371331e10,-0.0,4.377075133348992e7,2.0213728365909683e10,4.659492060164297e18,6.31239042369494,1.132807356707536e-6,905331.7549462139,905321.6448386192
0,2403,1.942273162491918,2.0805572569044334e-6,8.496738708846657e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.828705141406232e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2404,1.9422729002004249,1.592385507743441e-6,8.501115783980006e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.1670058317820826e17,6.3123869256513805,7.165734784845485e-6,905331.7549518163,905321.6448554266
0,2405,1.9422714502069793,1.2658149795523113e-6,8.505492859113354e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.8488448679849398e17,6.3123822131726826,5.696167407985401e-6,905331.7549593642,905321.6448780698
0,2406,1.942270187049846,2.024543207394417e-6,8.509869934246703e10,-0.0,4.377075133348992e7,2.0213728365909718e10,7.235324751842435e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2407,1.9422725291561673,1.4817536222206576e-6,8.514247009380052e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.3521692299646907e17,6.312385719757544,6.667891299992959e-6,905331.7549537478,905321.644861221
0,2408,1.942269294278026,6.576806004543861e-7,8.518624084513403e10,-0.0,4.377075133348992e7,2.021372836590969e10,6.871058043300961e17,6.312375206403584,2.9595627020447373e-6,905331.7549705862,905321.6449117362
0,2409,1.9422697379220408,4.510727022001889e-7,8.523001159646751e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.462281372471114e18,6.312376648246633,2.02982715990085e-6,905331.754968277,905321.6449048084
0,2410,1.942270187049846,2.024543207394417e-6,8.527378234780098e10,-0.0,4.377075133348992e7,2.0213728365909725e10,7.266746642787157e16,6.312378107911999,9.110444433274876e-6,905331.754965939,905321.6448977946
0,2411,1.942276097829768,2.1327596553609597e-6,8.531755309913449e10,-0.0,4.377075133348992e7,2.0213728365909702e10,6.555111547659446e16,6.312397317946746,9.597418449124319e-6,905331.7549351719,905321.644805493
0,2412,1.942270187049846,2.024543207394417e-6,8.536132385046797e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.28248073663395e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2413,1.942270187049846,2.024543207394417e-6,8.540509460180147e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.290353569596736e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2414,1.942270187049846,2.024543207394417e-6,8.544886535313496e10,-0.0,4.377075133348992e7,2.02137283659097e10,7.298230259518718e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2415,1.9422708519630432,2.085967234012053e-6,8.549263610446846e10,-0.0,4.377075133348992e7,2.0213728365909695e10,6.882169895058339e16,6.31238026887989,9.386852553054237e-6,905331.7549624781,905321.6448874119
0,2416,1.942272691476212,7.974405156930801e-7,8.553640685580196e10,-0.0,4.377075133348992e7,2.0213728365909687e10,4.714245300622605e17,6.312386247297689,3.5884823206188608e-6,905331.7549529029,905321.6448586859
0,2417,1.9422722642376338,1.066380014719193e-6,8.558017760713545e10,-0.0,4.377075133348992e7,2.0213728365909683e10,2.6390822009715123e17,6.31238485877231,4.798710066236368e-6,905331.7549551267,905321.6448653575
0,2418,1.942270187049846,2.024543207394417e-6,8.562394835846892e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.329775582810816e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2419,1.942274236169554,6.380073462417058e-7,8.566771910980241e10,-0.0,4.377075133348992e7,2.02137283659097e10,7.388580491800266e17,6.3123912675510505,2.871033058087676e-6,905331.7549448623,905321.6448345643
0,2420,1.9422754186295919,2.645742034019276e-7,8.571148986113591e10,-0.0,4.377075133348992e7,2.0213728365909695e10,4.3011509885841193e18,6.3123951105461735,1.1905839153086743e-6,905331.7549387072,905321.6448160991
0,2421,1.942273162491918,2.0805572569044334e-6,8.575526061246938e10,-0.0,4.377075133348992e7,2.0213728365909718e10,6.962855449180762e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2422,1.9422712256430767,4.790797269551971e-7,8.579903136380287e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.3146129400879762e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2423,1.9422712256430767,4.790797269551971e-7,8.584280211513635e10,-0.0,4.377075133348992e7,2.021372836590972e10,1.3160257744816236e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2424,1.9422728045894937,4.693305578474358e-7,8.588657286646986e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.3727407839656934e18,6.312386614915854,2.111987510313461e-6,905331.7549523141,905321.6448569198
0,2425,1.942270187049846,2.024543207394417e-6,8.593034361780333e10,-0.0,4.377075133348992e7,2.0213728365909725e10,7.385128322567472e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2426,1.942270187049846,2.024543207394417e-6,8.597411436913683e10,-0.0,4.377075133348992e7,2.0213728365909718e10,7.393051272749786e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2427,1.9422723765182588,6.730161271854658e-7,8.601788512047035e10,-0.0,4.377075133348992e7,2.021372836590968e10,6.697184678529254e17,6.312385223684341,3.028572572334596e-6,905331.7549545425,905321.6448636046
0,2428,1.942270187049846,2.024543207394417e-6,8.606165587180382e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.408908732113866e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2429,1.942270187049846,2.024543207394417e-6,8.610542662313731e10,-0.0,4.377075133348992e7,2.02137283659097e10,7.416843240708261e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2430,1.942269509413736,7.035312800552559e-7,8.614919737447081e10,-0.0,4.377075133348992e7,2.0213728365909695e10,6.148525237413714e17,6.312375905594642,3.1658907602486516e-6,905331.7549694665,905321.6449083767
0,2431,1.942270187049846,2.024543207394417e-6,8.619296812580428e10,-0.0,4.377075133348992e7,2.0213728365909718e10,7.432723814256642e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2432,1.942270187049846,2.024543207394417e-6,8.623673887713776e10,-0.0,4.377075133348992e7,2.0213728365909725e10,7.440669878625904e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2433,1.9422703695006074,7.17085882791358e-8,8.628050962847127e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.937280417639202e19,6.312378700876974,3.226886472561111e-7,905331.7549649894,905321.6448949456
0,2434,1.9422678010731997,1.1504048277490474e-6,8.632428037980476e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.3093619991840323e17,6.312370353487899,5.176821724870713e-6,905331.7549783587,905321.6449350538
0,2435,1.942267816884212,1.1135226491334737e-6,8.636805113113828e10,-0.0,4.377075133348992e7,2.0213728365909676e10,2.4675077534890256e17,6.312370404873689,5.010851921100631e-6,905331.7549782766,905321.644934807
0,2436,1.942270187049846,2.024543207394417e-6,8.641182188247173e10,-0.0,4.377075133348992e7,2.0213728365909718e10,7.47249264660214e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2437,1.9422724519584538,8.471577125160014e-8,8.645559263380525e10,-0.0,4.377075133348992e7,2.021372836590968e10,4.272221373641927e19,6.312385468864974,3.8122097063220066e-7,905331.7549541497,905321.6448624264
0,2438,1.9422703695006074,7.17085882791358e-8,8.649936338513872e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.9690107700806386e19,6.312378700876974,3.226886472561111e-7,905331.7549649894,905321.6448949456
0,2439,1.9422754291578772,9.494666713300267e-7,8.654313413647221e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.408375314738242e17,6.312395144763101,4.27260002098512e-6,905331.7549386525,905321.6448159348
0,2440,1.942270187049846,2.024543207394417e-6,8.658690488780568e10,-0.0,4.377075133348992e7,2.021372836590972e10,7.50437701744362e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2441,1.942270187049846,2.024543207394417e-6,8.663067563913918e10,-0.0,4.377075133348992e7,2.0213728365909718e10,7.512357733432747e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2442,1.942273162491918,2.0805572569044334e-6,8.667444639047267e10,-0.0,4.377075133348992e7,2.021372836590971e10,7.12085863247956e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2443,1.942276128317579,2.1218561906127594e-6,8.671821714180618e10,-0.0,4.377075133348992e7,2.0213728365909687e10,6.853633807886942e16,6.312397417032131,9.548352857757418e-6,905331.754935013,905321.6448050167
0,2444,1.9422758431991833,3.6958944653149516e-6,8.676198789313966e10,-0.0,4.377075133348992e7,2.0213728365909695e10,2.2613848502965476e16,6.3123964903973455,1.6631525093917282e-5,905331.7549364973,905321.6448094692
0,2445,1.9422736817885333,1.3078255166848234e-6,8.680575864447314e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.8079005415171738e17,6.312389465812734,5.8852148250817055e-6,905331.754947748,905321.6448432214
0,2446,1.942270187049846,2.024543207394417e-6,8.684952939580663e10,-0.0,4.377075133348992e7,2.0213728365909718e10,7.552319038667234e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2447,1.9422703344162024,1.2448097109860552e-6,8.689330014714014e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.999808940158694e17,6.312378586852658,5.601643699437249e-6,905331.7549651721,905321.6448954936
0,2448,1.9422692887942354,1.1223978029940394e-6,8.693707089847362e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.462411169244532e17,6.312375188581266,5.050790113473177e-6,905331.7549706148,905321.6449118218
0,2449,1.9422764186092303,7.248237675240903e-6,8.698084164980708e10,-0.0,4.377075133348992e7,2.021372836590972e10,5.910834755472726e15,6.312398360479999,3.261706953858406e-5,905331.7549335021,905321.6448004836
0,2450,1.9422703695006074,7.17085882791358e-8,8.702461240114061e10,-0.0,4.377075133348992e7,2.021372836590969e10,6.04547654933913e19,6.312378700876974,3.226886472561111e-7,905331.7549649894,905321.6448949456
0,2451,1.9422717887951984,1.7600284166480618e-6,8.70683831524741e10,-0.0,4.377075133348992e7,2.0213728365909687e10,1.0045983900291333e17,6.3123833135843945,7.920127874916279e-6,905331.7549576017,905321.6448727823
0,2452,1.942270187049846,2.024543207394417e-6,8.711215390380757e10,-0.0,4.377075133348992e7,2.021372836590971e10,7.600399562838384e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2453,1.9422748683046502,1.8803629731266866e-6,8.715592465514107e10,-0.0,4.377075133348992e7,2.0213728365909702e10,8.819938653731363e16,6.312393321990113,8.461633379070089e-6,905331.754941572,905321.644824693
0,2454,1.9422717238831213,1.6634369491206106e-6,8.719969540647456e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.128221615110948e17,6.312383102620144,7.485466271042748e-6,905331.7549579395,905321.6448737958
0,2455,1.9422712256430767,4.790797269551971e-7,8.724346615780804e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.3615995882998674e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2456,1.942270187049846,2.024543207394417e-6,8.728723690914153e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.632530161370571e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2457,1.9422711151183094,1.0638798492614686e-6,8.733100766047502e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.7669087076543434e17,6.312381124134506,4.787459321676609e-6,905331.7549611083,905321.6448833023
0,2458,1.9422694888020182,1.5223310402380927e-6,8.737477841180852e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.352754213955277e17,6.31237583860656,6.850489681071417e-6,905331.7549695737,905321.6449086986
0,2459,1.9422698080908507,1.8951295432136494e-6,8.741854916314201e10,-0.0,4.377075133348992e7,2.02137283659097e10,8.738082466851066e16,6.312376876295264,8.528082944461423e-6,905331.7549679116,905321.6449037126
0,2460,1.942276140034449,2.133172093807924e-6,8.74623199144755e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.903967452641812e16,6.3123974551119595,9.599274422135658e-6,905331.7549349521,905321.6448048338
0,2461,1.9422676561808108,3.683322546427017e-7,8.7506090665809e10,-0.0,4.377075133348992e7,2.0213728365909683e10,2.3180742226390113e18,6.312369882587635,1.6574951458921577e-6,905331.754979113,905321.6449373165
0,2462,1.942270187049846,2.024543207394417e-6,8.754986141714246e10,-0.0,4.377075133348992e7,2.0213728365909725e10,7.680841387673718e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2463,1.942270187049846,2.024543207394417e-6,8.759363216847597e10,-0.0,4.377075133348992e7,2.0213728365909702e10,7.688906710120266e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2464,1.9422725570163017,9.939103489052165e-7,8.763740291980948e10,-0.0,4.377075133348992e7,2.0213728365909683e10,3.193594706015002e17,6.312385810302981,4.472596570073474e-6,905331.754953603,905321.6448607859
0,2465,1.9422712256430767,4.790797269551971e-7,8.768117367114294e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.3759856706171505e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2466,1.9422711151183094,1.0638798492614686e-6,8.772494442247643e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.7931827052108445e17,6.312381124134506,4.787459321676609e-6,905331.7549611083,905321.6448833023
0,2467,1.9422712256430767,4.790797269551971e-7,8.776871517380992e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.3788711219389926e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2468,1.942273162491918,2.0805572569044334e-6,8.781248592514342e10,-0.0,4.377075133348992e7,2.0213728365909702e10,7.318707850542811e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2469,1.9422711923158558,2.630348598266945e-6,8.785625667647691e10,-0.0,4.377075133348992e7,2.0213728365909695e10,4.583754722054735e16,6.312381375026531,1.1836568692201252e-5,905331.7549607065,905321.6448820968
0,2470,1.9422677901000611,4.023881991716182e-6,8.79000274278104e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.9607015444692716e16,6.312370317825199,1.8107468962722816e-5,905331.754978416,905321.6449352254
0,2471,1.942273162491918,2.0805572569044334e-6,8.794379817914388e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.341694907697458e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2472,1.942273162491918,2.0805572569044334e-6,8.798756893047737e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.34936453303214e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2473,1.942270187049846,2.024543207394417e-6,8.803133968181085e10,-0.0,4.377075133348992e7,2.0213728365909718e10,7.769771227012379e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2474,1.9422741589720076,2.2044760952471816e-6,8.807511043314435e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.560009729018e16,6.312391016659025,9.920142428612317e-6,905331.7549452642,905321.6448357695
0,2475,1.9422742701575713,1.7744490588640337e-6,8.811888118447786e10,-0.0,4.377075133348992e7,2.021372836590969e10,1.0135399720317958e17,6.312391378012107,7.985020764888151e-6,905331.7549446854,905321.6448340336
0,2476,1.942270187049846,2.024543207394417e-6,8.816265193581133e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.794105469736728e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2477,1.9422760774898318,2.1323767468193873e-6,8.820642268714482e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.0330656208466536e16,6.312397251841953,9.595695360687242e-6,905331.7549352779,905321.6448058105
0,2478,1.942270187049846,2.024543207394417e-6,8.825019343847832e10,-0.0,4.377075133348992e7,2.0213728365909702e10,7.810347493324866e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2479,1.9422703344162024,1.244809710986055e-6,8.829396418981181e10,-0.0,4.377075133348992e7,2.0213728365909695e10,2.0680935264788234e17,6.312378586852658,5.601643699437248e-6,905331.754965172,905321.6448954935
0,2480,1.9422747203817643,2.3763796375439658e-7,8.83377349411453e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.680621636683559e18,6.312392841240734,1.0693708368947846e-6,905331.7549423419,905321.6448270031
0,2481,1.9422752396783796,1.0103697039740068e-6,8.838150569247878e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.145705195520553e17,6.312394528954734,4.546663667883031e-6,905331.7549396388,905321.6448188936
0,2482,1.9422747203817643,2.3763796375439658e-7,8.842527644381227e10,-0.0,4.377075133348992e7,2.0213728365909706e10,5.692432532355242e18,6.312392841240734,1.0693708368947846e-6,905331.7549423419,905321.6448270031
0,2483,1.942270187049846,2.024543207394417e-6,8.846904719514574e10,-0.0,4.377075133348992e7,2.0213728365909733e10,7.851019719280445e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2484,1.942269478273733,8.374385723099938e-7,8.851281794647926e10,-0.0,4.377075133348992e7,2.0213728365909695e10,4.5932980056102944e17,6.3123758043896325,3.7684735753949723e-6,905331.7549696285,905321.6449088629
0,2485,1.9422718221372384,1.2728167357410634e-6,8.855658869781273e10,-0.0,4.377075133348992e7,2.021372836590972e10,1.990439175525926e17,6.312383421946024,5.7276753108347855e-6,905331.754957428,905321.6448722616
0,2486,1.9422718975776005,1.8611177361417108e-6,8.860035944914622e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.319290200386981e16,6.312383667127202,8.375029812637699e-6,905331.7549570354,905321.6448710836
0,2487,1.9422717484540601,1.6626834839452442e-6,8.864413020047972e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.1688559137303005e17,6.3123831824756955,7.482075677753599e-6,905331.7549578117,905321.6448734123
0,2488,1.9422700537113242,2.6139064523966246e-7,8.868790095181322e10,-0.0,4.377075133348992e7,2.0213728365909702e10,4.73423074043265e18,6.312377674561803,1.176257903578481e-6,905331.7549666334,905321.6448998771
0,2489,1.94227501555933,3.9147973946791367e-7,8.873167170314671e10,-0.0,4.377075133348992e7,2.0213728365909695e10,2.112807969504705e18,6.312393800567823,1.7616588276056115e-6,905331.7549408055,905321.6448223938
0,2490,1.9422731502064488,4.1749704037150604e-7,8.877544245448021e10,-0.0,4.377075133348992e7,2.0213728365909687e10,1.8596047938494024e18,6.312387738170958,1.8787366816717773e-6,905331.7549505152,905321.6448515228
0,2491,1.942270187049846,2.024543207394417e-6,8.881921320581367e10,-0.0,4.377075133348992e7,2.0213728365909714e10,7.916294792387754e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2492,1.9422761467050913,1.84329602573772e-6,8.886298395714717e10,-0.0,4.377075133348992e7,2.0213728365909706e10,9.559479153124675e16,6.3123974767915465,8.29483211581974e-6,905331.7549349173,905321.6448047295
0,2493,1.942270187049846,2.024543207394417e-6,8.890675470848067e10,-0.0,4.377075133348992e7,2.02137283659097e10,7.932651914837875e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2494,1.9422724064511239,1.155406620124719e-6,8.895052545981416e10,-0.0,4.377075133348992e7,2.0213728365909695e10,2.4380950663307846e17,6.312385320966152,5.199329790561236e-6,905331.7549543865,905321.644863137
0,2495,1.942270187049846,2.024543207394417e-6,8.899429621114763e10,-0.0,4.377075133348992e7,2.0213728365909718e10,7.94902437468428e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2496,1.9422736817885333,1.3078255166848234e-6,8.903806696248112e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.9068461450242762e17,6.312389465812734,5.8852148250817055e-6,905331.754947748,905321.6448432214
0,2497,1.94226972629922,4.508538973192896e-7,8.908183771381464e10,-0.0,4.377075133348992e7,2.021372836590969e10,1.6061669918372751e18,6.312376610472465,2.028842537936803e-6,905331.7549683375,905321.6449049899
0,2498,1.942270187049846,2.024543207394417e-6,8.912560846514812e10,-0.0,4.377075133348992e7,2.02137283659097e10,7.973611817424277e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2499,1.942269067744701,4.720244161850379e-8,8.916937921648161e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.4683407307856865e20,6.312374470170278,2.1241098728326705e-7,905331.7549717653,905321.6449152736
0,2500,1.9422703695006074,7.17085882791358e-8,8.921314996781511e10,-0.0,4.377075133348992e7,2.0213728365909687e10,6.368831555035755e19,6.312378700876974,3.226886472561111e-7,905331.7549649894,905321.6448949456
0,2501,1.942270187049846,2.024543207394417e-6,8.925692071914856e10,-0.0,4.377075133348992e7,2.021372836590973e10,7.99823375737843e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2502,1.9422735870487846,3.2790732903280683e-7,8.930069147048207e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.0520509514387553e18,6.31238915790855,1.4755829806476308e-6,905331.7549482413,905321.6448447008
0,2503,1.942270187049846,2.024543207394417e-6,8.934446222181555e10,-0.0,4.377075133348992e7,2.0213728365909714e10,8.014667545618624e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2504,1.9422730782656357,3.398582486520357e-6,8.938823297314905e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.8470121287176628e16,6.312387504363316,1.5293621189341608e-5,905331.7549508894,905321.6448526459
0,2505,1.9422749098612617,1.7221984115496366e-6,8.943200372448254e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.109848413265591e17,6.312393457049101,7.749892851973365e-6,905331.7549413557,905321.6448240442
0,2506,1.9422752358416786,1.0440617194824454e-6,8.947577447581606e10,-0.0,4.377075133348992e7,2.0213728365909683e10,3.022891272856261e17,6.312394516485456,4.698277737671005e-6,905331.7549396588,905321.6448189537
0,2507,1.9422703344162024,1.244809710986055e-6,8.951954522714952e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.1286954229522086e17,6.312378586852658,5.601643699437248e-6,905331.754965172,905321.6448954935
0,2508,1.9422744642478245,2.1050634035650653e-6,8.956331597848302e10,-0.0,4.377075133348992e7,2.02137283659097e10,7.451323877542538e16,6.312392008805429,9.472785316042794e-6,905331.7549436752,905321.6448310029
0,2509,1.9422736101976066,3.65219618959016e-6,8.960708672981651e10,-0.0,4.377075133348992e7,2.021372836590969e10,2.477990850333974e16,6.312389233142222,1.643488285315572e-5,905331.7549481206,905321.6448443392
0,2510,1.942271445475796,1.2693318292531864e-6,8.965085748115001e10,-0.0,4.377075133348992e7,2.0213728365909687e10,2.053531654387277e17,6.312382197796337,5.711993231639339e-6,905331.7549593886,905321.6448781434
0,2511,1.9422712256430767,4.790797269551971e-7,8.969462823248347e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.443044601300315e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2512,1.942270187049846,2.024543207394417e-6,8.973839898381697e10,-0.0,4.377075133348992e7,2.0213728365909706e10,8.088809232066874e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2513,1.942270187049846,2.024543207394417e-6,8.978216973515045e10,-0.0,4.377075133348992e7,2.0213728365909714e10,8.097066347509237e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2514,1.9422703695006074,7.17085882791358e-8,8.982594048648396e10,-0.0,4.377075133348992e7,2.0213728365909695e10,6.46074069269899e19,6.312378700876974,3.226886472561111e-7,905331.7549649894,905321.6448949456
0,2515,1.9422733028295383,2.611847233923243e-6,8.986971123781743e10,-0.0,4.377075133348992e7,2.0213728365909718e10,4.874967501786995e16,6.312388234195999,1.1753312552654593e-5,905331.7549497206,905321.6448491391
0,2516,1.942270187049846,2.024543207394417e-6,8.991348198915092e10,-0.0,4.377075133348992e7,2.021372836590971e10,8.121860667438293e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2517,1.9422720581785415,2.4389848730429106e-6,8.995725274048444e10,-0.0,4.377075133348992e7,2.021372836590969e10,5.601876648331247e16,6.31238418908026,1.0975431928693098e-5,905331.7549561994,905321.6448685756
0,2518,1.942269106343474,8.304368161212419e-7,9.000102349181792e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.837048489529662e17,6.312374595616291,3.7369656725455887e-6,905331.7549715646,905321.6449146712
0,2519,1.9422741589720076,2.2044760952471816e-6,9.004479424315141e10,-0.0,4.377075133348992e7,2.021372836590969e10,6.871071581706396e16,6.312391016659025,9.920142428612317e-6,905331.7549452642,905321.6448357695
0,2520,1.942267811961072,1.134725462478108e-6,9.008856499448491e10,-0.0,4.377075133348992e7,2.0213728365909687e10,2.5959423626467104e17,6.312370388873484,5.106264581151486e-6,905331.7549783022,905321.644934884
0,2521,1.942274341422769,4.157310714362463e-6,9.013233574581837e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.9359441215809748e16,6.312391609623999,1.8707898214631083e-5,905331.7549443144,905321.6448329205
0,2522,1.942270187049846,2.024543207394417e-6,9.017610649715186e10,-0.0,4.377075133348992e7,2.021372836590972e10,8.171552665352389e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2523,1.942270187049846,2.024543207394417e-6,9.021987724848537e10,-0.0,4.377075133348992e7,2.02137283659097e10,8.179848060282126e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2524,1.9422751484529988,3.395239441636594e-8,9.026364799981885e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.9113802443082334e20,6.312394232472246,1.5278577487364673e-7,905331.7549401138,905321.6448203183
0,2525,1.942270187049846,2.024543207394417e-6,9.030741875115233e10,-0.0,4.377075133348992e7,2.0213728365909718e10,8.196450329512232e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2526,1.942274271253959,1.811108468948625e-6,9.035118950248582e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.0252526740241307e17,6.312391381575367,8.149988110268813e-6,905331.7549446798,905321.6448340164
0,2527,1.942272418853538,1.0512597631108064e-6,9.039496025381935e10,-0.0,4.377075133348992e7,2.0213728365909676e10,3.046066839490542e17,6.312385361273999,4.730668933998628e-6,905331.754954322,905321.6448629433
0,2528,1.9422703695006074,7.17085882791358e-8,9.043873100515282e10,-0.0,4.377075133348992e7,2.02137283659097e10,6.553248016858158e19,6.312378700876974,3.226886472561111e-7,905331.7549649894,905321.6448949456
0,2529,1.942270187049846,2.024543207394417e-6,9.048250175648628e10,-0.0,4.377075133348992e7,2.021372836590972e10,8.229700778346955e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2530,1.9422747203817643,2.3763796375439658e-7,9.05262725078198e10,-0.0,4.377075133348992e7,2.0213728365909702e10,5.979232656998419e18,6.312392841240734,1.0693708368947846e-6,905331.7549423419,905321.6448270031
0,2531,1.9422731577024637,2.23539527302183e-7,9.05700432591533e10,-0.0,4.377075133348992e7,2.021372836590968e10,6.764055333145187e18,6.312387762533007,1.0059278728598234e-6,905331.754950476,905321.6448514056
0,2532,1.9422712256430767,4.790797269551971e-7,9.061381401048677e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.4741398644513224e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2533,1.942271321411798,2.9823254451188896e-6,9.065758476182027e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.807872845201382e16,6.312381794588343,1.3420464503035003e-5,905331.7549600345,905321.644880081
0,2534,1.9422729727055321,1.2110912826448947e-7,9.070135551315376e10,-0.0,4.377075133348992e7,2.021372836590969e10,2.311408661788845e19,6.312387161292979,5.449910771902026e-7,905331.754951439,905321.6448542945
0,2535,1.9422716747708821,2.0525502321494254e-6,9.074512626448724e10,-0.0,4.377075133348992e7,2.0213728365909702e10,8.05528017110805e16,6.312382943005367,9.236476044672414e-6,905331.7549581951,905321.6448745627
0,2536,1.9422729712482356,8.574406672653287e-7,9.078889701582076e10,-0.0,4.377075133348992e7,2.021372836590968e10,4.62059165817689e17,6.312387156556766,3.858483002693979e-6,905331.7549514465,905321.6448543172
0,2537,1.942270481782559,4.65076214577693e-7,9.083266776715422e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.5721527983679404e18,6.3123790657933165,2.0928429655996184e-6,905331.754964405,905321.6448931922
0,2538,1.9422739126012898,1.691197855910985e-6,9.087643851848772e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.1901212180385003e17,6.312390215954192,7.610390351599432e-6,905331.7549465466,905321.6448396172
0,2539,1.9422741888297548,1.9012904495643961e-6,9.092020926982121e10,-0.0,4.377075133348992e7,2.021372836590969e10,9.425836228682682e16,6.3123911136967035,8.555807023039784e-6,905331.7549451087,905321.6448353034
0,2540,1.942270187049846,2.024543207394417e-6,9.096398002115468e10,-0.0,4.377075133348992e7,2.0213728365909714e10,8.321455028572614e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2541,1.942270187049846,2.024543207394417e-6,9.100775077248817e10,-0.0,4.377075133348992e7,2.021372836590971e10,8.329819262644288e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2542,1.9422703695006074,7.17085882791358e-8,9.105152152382169e10,-0.0,4.377075133348992e7,2.0213728365909687e10,6.646352969152346e19,6.312378700876974,3.226886472561111e-7,905331.7549649894,905321.6448949456
0,2543,1.9422718221372384,1.2728167357410634e-6,9.109529227515515e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.111688347511478e17,6.312383421946024,5.7276753108347855e-6,905331.754957428,905321.6448722616
0,2544,1.942274271253959,1.811108468948625e-6,9.113906302648866e10,-0.0,4.377075133348992e7,2.021372836590969e10,1.0440186261676128e17,6.312391381575367,8.149988110268813e-6,905331.7549446798,905321.6448340164
0,2545,1.9422722642375874,1.0663840208995061e-6,9.118283377782216e10,-0.0,4.377075133348992e7,2.0213728365909683e10,3.014430437086019e17,6.312384858772159,4.798728094047778e-6,905331.7549551267,905321.6448653577
0,2546,1.9422703695006074,7.17085882791358e-8,9.122660452915562e10,-0.0,4.377075133348992e7,2.021372836590971e10,6.67306407570398e19,6.312378700876974,3.226886472561111e-7,905331.7549649895,905321.6448949457
0,2547,1.942271708098103,9.871863916232223e-8,9.127037528048912e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.5245542475631178e19,6.312383051318834,4.4423387623045e-7,905331.7549580217,905321.6448740424
0,2548,1.9422741291591548,1.9031282732742231e-6,9.131414603182262e10,-0.0,4.377075133348992e7,2.0213728365909695e10,9.492946611234363e16,6.312390919767253,8.564077229734004e-6,905331.7549454194,905321.6448362353
0,2549,1.942270187049846,2.024543207394417e-6,9.135791678315608e10,-0.0,4.377075133348992e7,2.021372836590972e10,8.396870707202045e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2550,1.9422718149401104,2.639891103612875e-6,9.140168753448961e10,-0.0,4.377075133348992e7,2.0213728365909683e10,4.9434905564570984e16,6.312383398555359,1.1879509966257937e-5,905331.7549574656,905321.6448723739
0,2551,1.9422680197142337,1.0729285183309962e-6,9.14454582858231e10,-0.0,4.377075133348992e7,2.021372836590968e10,2.9956984004033165e17,6.312371064071259,4.828178332489483e-6,905331.7549772207,905321.6449316397
0,2552,1.942269029145928,7.360319328842343e-7,9.148922903715657e10,-0.0,4.377075133348992e7,2.0213728365909702e10,6.37206280126999e17,6.312374344724265,3.3121436979790545e-6,905331.7549719664,905321.6449158767
0,2553,1.9422727528414778,1.7794050005153575e-6,9.153299978849007e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.0913327968953814e17,6.312386446734803,8.007322502319109e-6,905331.7549525835,905321.6448577278
0,2554,1.9422736817885333,1.3078255166848234e-6,9.157677053982355e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.022276015339992e17,6.312389465812734,5.8852148250817055e-6,905331.754947748,905321.6448432214
0,2555,1.942270187049846,2.024543207394417e-6,9.162054129115703e10,-0.0,4.377075133348992e7,2.0213728365909714e10,8.447319739618654e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2556,1.9422710782767203,1.2588132233635592e-6,9.166431204249052e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.1871732880953645e17,6.312381004399341,5.664659505136016e-6,905331.7549613001,905321.6448838776
0,2557,1.9422712256430767,4.790797269551971e-7,9.170808279382402e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.5115506963707218e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2558,1.9422703344162024,1.244809710986055e-6,9.175185354515752e10,-0.0,4.377075133348992e7,2.0213728365909695e10,2.241117634740167e17,6.312378586852658,5.601643699437248e-6,905331.7549651721,905321.6448954936
0,2559,1.9422714502069793,1.2658149795523113e-6,9.1795624296491e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.169512597408839e17,6.3123822131726826,5.696167407985401e-6,905331.754959364,905321.6448780695
0,2560,1.9422747202272297,2.3766591628879916e-7,9.183939504782451e10,-0.0,4.377075133348992e7,2.0213728365909683e10,6.160282735874068e18,6.312392840738497,1.0694966232995962e-6,905331.7549423426,905321.6448270052
0,2561,1.9422715203532395,1.0803875504488985e-6,9.1883165799158e10,-0.0,4.377075133348992e7,2.021372836590968e10,2.984055475114922e17,6.312382441148028,4.8617439770200435e-6,905331.7549589989,905321.6448769742
0,2562,1.9422724186314002,2.0665537445269296e-6,9.192693655049147e10,-0.0,4.377075133348992e7,2.0213728365909702e10,8.164018383610205e16,6.31238536055205,9.299491850371184e-6,905331.7549543232,905321.6448629468
0,2563,1.9422721495466813,2.1267531780572646e-7,9.197070730182498e10,-0.0,4.377075133348992e7,2.021372836590968e10,7.716037267211507e18,6.312384486026714,9.57038930125769e-7,905331.7549557238,905321.6448671486
0,2564,1.9422718221372384,1.2728167357410634e-6,9.201447805315843e10,-0.0,4.377075133348992e7,2.021372836590972e10,2.156391568276755e17,6.312383421946024,5.7276753108347855e-6,905331.754957428,905321.6448722616
0,2565,1.9422712256430767,4.790797269551971e-7,9.205824880449193e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.523612198866968e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2566,1.9422718975776005,1.8611177361417108e-6,9.210201955582542e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.0105847687879808e17,6.312383667127202,8.375029812637699e-6,905331.7549570354,905321.6448710836
0,2567,1.942268320369815,1.9231365679686576e-6,9.214579030715894e10,-0.0,4.377075133348992e7,2.0213728365909687e10,9.47393446788988e16,6.312372041201899,8.654114555858959e-6,905331.7549756558,905321.6449269445
0,2568,1.9422734594348388,1.7514418853797203e-6,9.218956105849242e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.1433761186507749e17,6.3123887431632255,7.881488484208742e-6,905331.7549489054,905321.6448466936
0,2569,1.9422713986013704,2.5374215200838315e-6,9.223333180982591e10,-0.0,4.377075133348992e7,2.0213728365909687e10,5.4528689794092904e16,6.312382045454454,1.1418396840377242e-5,905331.7549596325,905321.6448788755
0,2570,1.942270187049846,2.024543207394417e-6,9.227710256115938e10,-0.0,4.377075133348992e7,2.0213728365909714e10,8.574043634030554e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2571,1.9422723336198757,7.726860657034706e-7,9.23208733124929e10,-0.0,4.377075133348992e7,2.0213728365909676e10,5.892001998601688e17,6.312385084264596,3.4770872956656174e-6,905331.7549547656,905321.6448642743
0,2572,1.9422694747593647,1.1188969248996636e-6,9.236464406382639e10,-0.0,4.377075133348992e7,2.0213728365909687e10,2.81266437340405e17,6.312375792967935,5.0350361620484865e-6,905331.7549696468,905321.644908918
0,2573,1.9422714809021289,1.056677008741461e-6,9.240841481515987e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.156765721955618e17,6.312382312931919,4.755046539336575e-6,905331.7549592042,905321.6448775901
0,2574,1.942270187049846,2.024543207394417e-6,9.245218556649333e10,-0.0,4.377075133348992e7,2.0213728365909718e10,8.607981675212563e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2575,1.942273162491918,2.0805572569044334e-6,9.249595631782683e10,-0.0,4.377075133348992e7,2.0213728365909714e10,8.158764998842363e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2576,1.942269738614205,4.5223198407038856e-7,9.253972706916034e10,-0.0,4.377075133348992e7,2.021372836590969e10,1.728579364094034e18,6.312376650496166,2.0350439283167485e-6,905331.7549682732,905321.6449047974
0,2577,1.9422699423079646,3.571068932435198e-7,9.258349782049382e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.77487408673531e18,6.312377312500885,1.606981019595839e-6,905331.7549672131,905321.6449016167
0,2578,1.9422696576531269,1.531161100938519e-6,9.262726857182732e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.510864855475716e17,6.312376387372662,6.890224954223336e-6,905331.7549686946,905321.6449060616
0,2579,1.942273162491918,2.0805572569044334e-6,9.267103932316078e10,-0.0,4.377075133348992e7,2.0213728365909718e10,8.190972463802822e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2580,1.942270187049846,2.024543207394417e-6,9.271481007449428e10,-0.0,4.377075133348992e7,2.0213728365909714e10,8.659003153370272e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2581,1.9422737519573436,1.038376728729015e-6,9.275858082582777e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.294875909469392e17,6.312389693861367,4.6726952792805675e-6,905331.7549473827,905321.6448421257
0,2582,1.9422681765178265,8.129324256493617e-7,9.280235157716127e10,-0.0,4.377075133348992e7,2.0213728365909702e10,5.381047091509206e17,6.312371573682936,3.6581959154221274e-6,905331.7549764046,905321.6449291911
0,2583,1.9422709881329085,2.985542900864264e-6,9.284612232849477e10,-0.0,4.377075133348992e7,2.0213728365909695e10,3.993517166401497e16,6.312380711431953,1.3434943053889188e-5,905331.7549617693,905321.6448852853
0,2584,1.942270187049846,2.024543207394417e-6,9.288989307982823e10,-0.0,4.377075133348992e7,2.0213728365909718e10,8.693093727786176e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2585,1.942270930910364,2.0385467197719213e-6,9.293366383116174e10,-0.0,4.377075133348992e7,2.02137283659097e10,8.58248730324395e16,6.312380525458683,9.173460238973646e-6,905331.7549620671,905321.6448861789
0,2586,1.942268773011988,1.606669434435228e-6,9.297743458249522e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.3830161869903357e17,6.3123735122889615,7.230012454958526e-6,905331.7549732996,905321.6449198764
0,2587,1.9422741211650223,4.2678934370225635e-7,9.302120533382874e10,-0.0,4.377075133348992e7,2.0213728365909683e10,1.9619086562353167e18,6.312390893786322,1.9205520466601535e-6,905331.7549454609,905321.6448363602
0,2588,1.942270187049846,2.024543207394417e-6,9.306497608516219e10,-0.0,4.377075133348992e7,2.0213728365909725e10,8.727245289275568e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2589,1.9422678052176041,1.1482253462378338e-6,9.310874683649571e10,-0.0,4.377075133348992e7,2.0213728365909687e10,2.7158273711993488e17,6.3123703669572135,5.167014058070253e-6,905331.7549783373,905321.6449349893
0,2590,1.942275688806185,5.631008012202215e-7,9.315251758782918e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.130339853182569e18,6.312395988620101,2.5339536054909966e-6,905331.7549373009,905321.6448118802
0,2591,1.9422703695006074,7.17085882791358e-8,9.319628833916269e10,-0.0,4.377075133348992e7,2.021372836590969e10,6.976918826865346e19,6.312378700876974,3.226886472561111e-7,905331.7549649894,905321.6448949456
0,2592,1.942273162491918,2.080557256904434e-6,9.324005909049617e10,-0.0,4.377075133348992e7,2.02137283659097e10,8.29604559197221e16,6.312387778098734,9.362507656069952e-6,905331.7549504511,905321.6448513307
0,2593,1.9422712256430767,4.790797269551971e-7,9.328382984182965e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.5661707924398633e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2594,1.942270187049846,2.024543207394417e-6,9.332760059316313e10,-0.0,4.377075133348992e7,2.0213728365909718e10,8.778586949806251e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2595,1.9422697379220408,4.510727022001889e-7,9.337137134449663e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.77014729582894e18,6.312376648246633,2.02982715990085e-6,905331.754968277,905321.6449048084
0,2596,1.9422709608860125,1.4913312954608572e-6,9.341514209583015e10,-0.0,4.377075133348992e7,2.0213728365909676e10,1.620980501550609e17,6.312380622879541,6.7109908295738575e-6,905331.7549619112,905321.6448857109
0,2597,1.9422703344162024,1.244809710986055e-6,9.345891284716362e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.3288603722236346e17,6.312378586852658,5.601643699437248e-6,905331.754965172,905321.6448954935
0,2598,1.942270187049846,2.024543207394417e-6,9.350268359849709e10,-0.0,4.377075133348992e7,2.0213728365909725e10,8.812890914188136e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2599,1.9422690107299756,6.574449981996369e-7,9.354645434983061e10,-0.0,4.377075133348992e7,2.0213728365909687e10,8.365203805014957e17,6.312374284872421,2.958502491898366e-6,905331.7549720623,905321.6449161641
0,2600,1.9422745641241592,1.4006765008694416e-7,9.359022510116411e10,-0.0,4.377075133348992e7,2.021372836590968e10,1.8447705282536042e19,6.312392333403517,6.303044253912487e-7,905331.7549431552,905321.6448294431
0,2601,1.942268773011988,1.606669434435228e-6,9.363399585249757e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.4034191853478912e17,6.3123735122889615,7.230012454958526e-6,905331.7549732996,905321.6449198764
0,2602,1.942270187049846,2.024543207394417e-6,9.367776660383107e10,-0.0,4.377075133348992e7,2.02137283659097e10,8.847255814035554e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2603,1.942276137570777,2.1365644687619217e-6,9.372153735516455e10,-0.0,4.377075133348992e7,2.0213728365909706e10,7.951566027179603e16,6.312397447105026,9.614540109428648e-6,905331.7549349649,905321.6448048722
0,2604,1.9422741589720076,2.2044760952471816e-6,9.376530810649805e10,-0.0,4.377075133348992e7,2.0213728365909702e10,7.476453748851056e16,6.312391016659025,9.920142428612317e-6,905331.7549452642,905321.6448357695
0,2605,1.9422718221372384,1.2728167357410634e-6,9.380907885783153e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.2448960060285024e17,6.312383421946024,5.7276753108347855e-6,905331.754957428,905321.6448722616
0,2606,1.942270187049846,2.024543207394417e-6,9.385284960916502e10,-0.0,4.377075133348992e7,2.0213728365909706e10,8.881681634795067e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2607,1.9422710490814628,8.578397293202561e-7,9.389662036049852e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.9517428960066157e17,6.312380909514754,3.860278781941153e-6,905331.7549614519,905321.6448843334
0,2608,1.9422718515219093,8.087559478441058e-7,9.394039111183202e10,-0.0,4.377075133348992e7,2.021372836590969e10,5.576430570211358e17,6.3123835174462055,3.639401765298476e-6,905331.754957275,905321.6448718027
0,2609,1.942270187049846,2.024543207394417e-6,9.398416186316548e10,-0.0,4.377075133348992e7,2.0213728365909718e10,8.90754097100594e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2610,1.942272979374533,2.6945505762006908e-6,9.402793261449901e10,-0.0,4.377075133348992e7,2.021372836590968e10,5.033379557185865e16,6.312387182967233,1.2125477592903108e-5,905331.7549514043,905321.6448541903
0,2611,1.9422712256430767,4.790797269551971e-7,9.407170336583247e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.5938116024506194e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2612,1.942273162491918,2.0805572569044334e-6,9.411547411716595e10,-0.0,4.377075133348992e7,2.0213728365909714e10,8.45888685519563e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2613,1.942270187049846,2.024543207394417e-6,9.415924486849944e10,-0.0,4.377075133348992e7,2.021372836590972e10,8.942073368595218e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2614,1.942270187049846,2.024543207394417e-6,9.420301561983293e10,-0.0,4.377075133348992e7,2.0213728365909718e10,8.950715981256846e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2615,1.9422674316169082,1.1550675072398157e-6,9.424678637116644e10,-0.0,4.377075133348992e7,2.0213728365909695e10,2.7524311826946474e17,6.312369152754951,5.197803782579171e-6,905331.7549802819,905321.6449408231
0,2616,1.9422747203817643,2.3763796375439658e-7,9.429055712249994e10,-0.0,4.377075133348992e7,2.021372836590969e10,6.509065856354264e18,6.312392841240734,1.0693708368947846e-6,905331.7549423419,905321.6448270031
0,2617,1.942270502832785,1.8348438670726134e-6,9.433432787383345e10,-0.0,4.377075133348992e7,2.0213728365909668e10,1.0928761998524664e17,6.312379134206551,8.25679740182676e-6,905331.7549642954,905321.6448928637
0,2618,1.942273162491918,2.0805572569044334e-6,9.43780986251669e10,-0.0,4.377075133348992e7,2.0213728365909706e10,8.508020358779632e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2619,1.942270187049846,2.024543207394417e-6,9.442186937650038e10,-0.0,4.377075133348992e7,2.0213728365909718e10,8.993986113005149e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2620,1.9422718221372384,1.2728167357410634e-6,9.446564012783388e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.2776804106045114e17,6.312383421946024,5.7276753108347855e-6,905331.754957428,905321.6448722616
0,2621,1.9422712256430767,4.790797269551971e-7,9.450941087916739e10,-0.0,4.377075133348992e7,2.0213728365909687e10,1.6092627671420204e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2622,1.942270187049846,2.024543207394417e-6,9.455318163050085e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.019993838818974e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2623,1.942274487143619,8.978428796489796e-7,9.459695238183437e10,-0.0,4.377075133348992e7,2.021372836590969e10,4.590682178094041e17,6.312392083216762,4.040292958420408e-6,905331.754943556,905321.6448306452
0,2624,1.9422730782656357,3.398582486520357e-6,9.464072313316783e10,-0.0,4.377075133348992e7,2.0213728365909714e10,3.207004990887592e16,6.312387504363316,1.5293621189341608e-5,905331.7549508894,905321.6448526459
0,2625,1.9422712256430767,4.790797269551971e-7,9.468449388450133e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.6154622529331794e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2626,1.9422711151183094,1.0638798492614686e-6,9.472826463583482e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.2790206583229357e17,6.312381124134506,4.787459321676609e-6,905331.7549611083,905321.6448833023
0,2627,1.9422694361605919,1.9021312994024011e-6,9.477203538716832e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.0267507648675526e17,6.312375667521923,8.559590847310806e-6,905331.7549698477,905321.6449095203
0,2628,1.9422720230050896,2.073513076350482e-6,9.481580613850182e10,-0.0,4.377075133348992e7,2.021372836590969e10,8.648662388491422e16,6.312384074766541,9.330808843577169e-6,905331.7549563824,905321.6448691246
0,2629,1.942270187049846,2.024543207394417e-6,9.485957688983527e10,-0.0,4.377075133348992e7,2.021372836590973e10,9.080811630178437e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2630,1.9422712256430767,4.790797269551971e-7,9.490334764116878e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.6232268884245012e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2631,1.9422682958136952,6.514297733363962e-8,9.494711839250227e10,-0.0,4.377075133348992e7,2.0213728365909702e10,8.787704375598283e19,6.3123719613945095,2.931433980013783e-7,905331.7549757835,905321.644927328
0,2632,1.942273162491918,2.0805572569044334e-6,9.499088914383575e10,-0.0,4.377075133348992e7,2.021372836590971e10,8.623169388958568e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2633,1.9422760072312442,1.840670367166938e-6,9.503465989516925e10,-0.0,4.377075133348992e7,2.0213728365909706e10,1.1027818728720773e17,6.312397023501544,8.28301665225122e-6,905331.7549356434,905321.6448069076
0,2634,1.9422745747651824,1.0717937305916423e-6,9.507843064650275e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.2556253254915014e17,6.312392367986843,4.823071787662391e-6,905331.7549430998,905321.6448292767
0,2635,1.942270187049846,2.024543207394417e-6,9.512220139783623e10,-0.0,4.377075133348992e7,2.021372836590971e10,9.133089429062699e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2636,1.9422712256430767,4.790797269551971e-7,9.516597214916972e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.6325668526828818e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2637,1.9422704080993807,8.549429627818743e-7,9.520974290050322e10,-0.0,4.377075133348992e7,2.02137283659097e10,5.131292994157775e17,6.312378826322988,3.847243332518434e-6,905331.7549647887,905321.6448943431
0,2638,1.9422742173094636,7.850825963418672e-7,9.525351365183672e10,-0.0,4.377075133348992e7,2.021372836590969e10,6.090945559376328e17,6.312391206255756,3.5328716835384025e-6,905331.7549449606,905321.644834859
0,2639,1.942270187049846,2.024543207394417e-6,9.529728440317018e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.168017302881712e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2640,1.9422712256430767,4.790797269551971e-7,9.534105515450368e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.6388070684175496e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2641,1.942270187049846,2.024543207394417e-6,9.538482590583714e10,-0.0,4.377075133348992e7,2.0213728365909733e10,9.185504036979085e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2642,1.942270187049846,2.024543207394417e-6,9.542859665717065e10,-0.0,4.377075133348992e7,2.021372836590971e10,9.194253102572702e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2643,1.942274474761291,2.3941581522077083e-6,9.547236740850414e10,-0.0,4.377075133348992e7,2.021372836590972e10,6.580791516632697e16,6.312392042974196,1.0773711684934687e-5,905331.7549436204,905321.6448308385
0,2644,1.9422726730081556,1.2543153713973613e-6,9.551613815983765e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.3998458646060864e17,6.3123861872765055,5.644419171288126e-6,905331.7549529991,905321.6448589745
0,2645,1.942272118768269,2.8126534640733204e-7,9.555990891117114e10,-0.0,4.377075133348992e7,2.0213728365909695e10,4.777241582843229e18,6.312384385996874,1.265694058832994e-6,905331.754955884,905321.6448676293
0,2646,1.9422688466951663,1.2168026862310468e-6,9.560367966250462e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.554947307879192e17,6.31237375175929,5.475612088039711e-6,905331.7549729161,905321.6449187257
0,2647,1.9422703695006076,7.170858827913517e-8,9.564745041383812e10,-0.0,4.377075133348992e7,2.0213728365909695e10,7.363636080523873e19,6.312378700876975,3.2268864725610825e-7,905331.7549649894,905321.6448949454
0,2648,1.9422701855517892,2.0180820942689294e-6,9.569122116517162e10,-0.0,4.377075133348992e7,2.021372836590969e10,9.306131526425718e16,6.312378103043315,9.081369424210183e-6,905331.754965947,905321.6448978183
0,2649,1.9422716821747477,1.8816598873797964e-6,9.573499191650511e10,-0.0,4.377075133348992e7,2.0213728365909683e10,1.0714614743428256e17,6.31238296706793,8.467469493209084e-6,905331.7549581567,905321.6448744471
0,2650,1.9422736817885333,1.3078255166848234e-6,9.577876266783858e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.2200919276646998e17,6.312389465812734,5.8852148250817055e-6,905331.754947748,905321.6448432214
0,2651,1.9422698080908507,1.8951295432136494e-6,9.582253341917207e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.0582890726772867e17,6.312376876295264,8.528082944461423e-6,905331.7549679116,905321.6449037126
0,2652,1.9422743732073422,6.36911689586086e-7,9.586630417050557e10,-0.0,4.377075133348992e7,2.0213728365909695e10,9.378535114651181e17,6.312391712923862,2.866102603137387e-6,905331.7549441489,905321.6448324242
0,2653,1.9422720357787977,1.3726461618554174e-6,9.591007492183907e10,-0.0,4.377075133348992e7,2.021372836590969e10,2.0210979866941002e17,6.312384116281093,6.176907728349378e-6,905331.7549563159,905321.6448689252
0,2654,1.942273945822392,7.748220062366536e-7,9.595384567317255e10,-0.0,4.377075133348992e7,2.02137283659097e10,6.349091490078707e17,6.3123903239227745,3.486699028064941e-6,905331.7549463738,905321.6448390984
0,2655,1.9422678010731995,1.1504048277490472e-6,9.599761642450604e10,-0.0,4.377075133348992e7,2.021372836590969e10,2.8828681912480115e17,6.312370353487898,5.176821724870712e-6,905331.754978359,905321.644935054
0,2656,1.9422712256430767,4.790797269551971e-7,9.604138717583952e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.6638764614081994e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2657,1.9422716600711367,3.0747638575253235e-7,9.608515792717302e10,-0.0,4.377075133348992e7,2.0213728365909695e10,4.043183069233535e18,6.3123828952311944,1.3836437358863955e-6,905331.7549582717,905321.6448747925
0,2658,1.9422718221372384,1.2728167357410634e-6,9.612892867850648e10,-0.0,4.377075133348992e7,2.0213728365909718e10,2.3617028441009734e17,6.312383421946024,5.7276753108347855e-6,905331.754957428,905321.6448722616
0,2659,1.942270187049846,2.024543207394417e-6,9.617269942983998e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.343568251960846e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2660,1.942273162491918,2.0805572569044334e-6,9.621647018117348e10,-0.0,4.377075133348992e7,2.0213728365909706e10,8.85558310244826e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2661,1.942270187049846,2.024543207394417e-6,9.626024093250696e10,-0.0,4.377075133348992e7,2.0213728365909718e10,9.361206867938664e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2662,1.9422693800196162,2.0988151125516797e-6,9.630401168384047e10,-0.0,4.377075133348992e7,2.0213728365909695e10,8.718600985812088e16,6.312375485063753,9.444668006482559e-6,905331.7549701398,905321.6449103972
0,2663,1.942270187049846,2.024543207394417e-6,9.634778243517395e10,-0.0,4.377075133348992e7,2.0213728365909702e10,9.378860662848136e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2664,1.942270187049846,2.024543207394417e-6,9.639155318650743e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.387693251882126e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2665,1.942270187049846,2.024543207394417e-6,9.643532393784093e10,-0.0,4.377075133348992e7,2.0213728365909706e10,9.396529635025488e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2666,1.9422722726659802,1.064424714772756e-6,9.647909468917444e10,-0.0,4.377075133348992e7,2.0213728365909687e10,3.4025152181050176e17,6.312384886164436,4.789911216477402e-6,905331.7549550829,905321.6448652262
0,2667,1.9422728958148743,1.445747867405076e-6,9.652286544050792e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.8460907029750374e17,6.312386911398342,6.505865403322842e-6,905331.7549518393,905321.6448554953
0,2668,1.9422717282167525,2.0474433131164695e-6,9.656663619184142e10,-0.0,4.377075133348992e7,2.0213728365909687e10,9.213451509916043e16,6.312383116704446,9.213494909024113e-6,905331.754957917,905321.6448737283
0,2669,1.942275688806185,5.631008012202215e-7,9.661040694317488e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.2192186575182367e18,6.312395988620101,2.5339536054909966e-6,905331.754937301,905321.6448118803
0,2670,1.942273162491918,2.0805572569044334e-6,9.665417769450836e10,-0.0,4.377075133348992e7,2.021372836590972e10,8.939270964940834e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2671,1.9422724186314002,2.0665537445269296e-6,9.669794844584187e10,-0.0,4.377075133348992e7,2.02137283659097e10,9.069333757820912e16,6.31238536055205,9.299491850371184e-6,905331.7549543232,905321.6448629468
0,2672,1.942273162491918,2.0805572569044334e-6,9.674171919717535e10,-0.0,4.377075133348992e7,2.021372836590971e10,8.956051640391549e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2673,1.94227367388491,1.7979008461116869e-6,9.678548994850887e10,-0.0,4.377075133348992e7,2.0213728365909687e10,1.2004702230567008e17,6.3123894401259575,8.09055380750259e-6,905331.754947789,905321.644843345
0,2674,1.942270187049846,2.024543207394417e-6,9.682926069984233e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.476227784142016e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2675,1.9422710391241962,1.4501342049847108e-6,9.687303145117584e10,-0.0,4.377075133348992e7,2.021372836590969e10,1.8487565108026064e17,6.312380877153638,6.5256039224311985e-6,905331.7549615039,905321.644884489
0,2676,1.9422695887985,2.5263845000372224e-7,9.691680220250932e10,-0.0,4.377075133348992e7,2.02137283659097e10,6.096822130591117e18,6.3123761635951245,1.13687302501675e-6,905331.7549690532,905321.644907137
0,2677,1.9422712256430767,4.790797269551971e-7,9.696057295384282e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.6970433642619825e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2678,1.9422713058517753,2.2989028779093698e-6,9.700434370517632e10,-0.0,4.377075133348992e7,2.0213728365909687e10,7.37688779466766e16,6.3123817440182695,1.0345062950592164e-5,905331.7549601153,905321.6448803237
0,2679,1.9422718221372384,1.2728167357410634e-6,9.704811445650978e10,-0.0,4.377075133348992e7,2.0213728365909714e10,2.408731346648651e17,6.312383421946024,5.7276753108347855e-6,905331.754957428,905321.6448722616
0,2680,1.942270187049846,2.024543207394417e-6,9.709188520784328e10,-0.0,4.377075133348992e7,2.0213728365909706e10,9.529530535085763e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2681,1.942273162491918,2.0805572569044334e-6,9.713565595917676e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.031742412210283e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2682,1.9422678010731995,1.1504048277490472e-6,9.717942671051025e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.9568859382171814e17,6.312370353487898,5.176821724870712e-6,905331.754978359,905321.644935054
0,2683,1.9422678010731995,1.1504048277490472e-6,9.722319746184375e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.9596437788782054e17,6.312370353487898,5.176821724870712e-6,905331.754978359,905321.644935054
0,2684,1.9422711151183094,1.0638798492614686e-6,9.726696821317723e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.463860022734241e17,6.312381124134506,4.787459321676609e-6,905331.7549611083,905321.6448833023
0,2685,1.942270187049846,2.024543207394417e-6,9.731073896451073e10,-0.0,4.377075133348992e7,2.0213728365909706e10,9.574053743879331e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2686,1.942271465393523,1.3088942648989404e-6,9.735450971584422e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.2926886846765094e17,6.312382262528949,5.890024192045232e-6,905331.754959285,905321.6448778325
0,2687,1.9422701624789072,1.3015772256714378e-6,9.739828046717772e10,-0.0,4.377075133348992e7,2.0213728365909695e10,2.3206967143427392e17,6.3123780280564485,5.85709751552147e-6,905331.7549660669,905321.6448981784
0,2688,1.9422752396783796,1.0103697039740066e-6,9.744205121851118e10,-0.0,4.377075133348992e7,2.0213728365909718e10,3.8547967693444864e17,6.312394528954734,4.54666366788303e-6,905331.7549396388,905321.6448188936
0,2689,1.942270187049846,2.024543207394417e-6,9.748582196984467e10,-0.0,4.377075133348992e7,2.0213728365909725e10,9.609740528873304e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2690,1.9422699675372608,1.9871927059057483e-6,9.752959272117819e10,-0.0,4.377075133348992e7,2.021372836590969e10,9.98364736157148e16,6.312377394496098,8.942367176575867e-6,905331.7549670818,905321.6449012228
0,2691,1.9422736817885333,1.3078255166848234e-6,9.757336347251167e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.3071340301121056e17,6.312389465812734,5.8852148250817055e-6,905331.754947748,905321.6448432214
0,2692,1.9422741543197697,5.433834094627672e-7,9.761713422384517e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.3377123071461292e18,6.312391001539251,2.445225342582452e-6,905331.7549452883,905321.6448358422
0,2693,1.9422732936610272,1.3016650915237152e-6,9.766090497517865e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.333349455147511e17,6.312388204398339,5.857492911856718e-6,905331.7549497683,905321.6448492823
0,2694,1.942274341422769,4.157310714362463e-6,9.770467572651213e10,-0.0,4.377075133348992e7,2.021372836590971e10,2.28958072435726e16,6.312391609623999,1.8707898214631083e-5,905331.7549443144,905321.6448329205
0,2695,1.9422754291578772,9.494666713300267e-7,9.774844647784564e10,-0.0,4.377075133348992e7,2.021372836590969e10,4.393634290249485e17,6.312395144763101,4.27260002098512e-6,905331.7549386525,905321.6448159348
0,2696,1.9422747487854286,1.3401389016088664e-6,9.779221722917912e10,-0.0,4.377075133348992e7,2.02137283659097e10,2.2074249560847773e17,6.312392933552643,6.030625057239899e-6,905331.7549421941,905321.6448265595
0,2697,1.9422739584327025,1.0012530432264637e-6,9.783598798051262e10,-0.0,4.377075133348992e7,2.021372836590969e10,3.958219720481108e17,6.312390364906283,4.505638694519087e-6,905331.7549463079,905321.6448389014
0,2698,1.9422697983945427,1.8825659087350077e-6,9.787975873184612e10,-0.0,4.377075133348992e7,2.0213728365909687e10,1.1206991299954563e17,6.312376844782264,8.471546589307534e-6,905331.7549679622,905321.6449038639
0,2699,1.9422711151183094,1.0638798492614686e-6,9.792352948317958e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.512415333042492e17,6.312381124134506,4.787459321676609e-6,905331.7549611083,905321.6448833023
0,2700,1.942273162491918,2.0805572569044334e-6,9.796730023451308e10,-0.0,4.377075133348992e7,2.0213728365909702e10,9.192488618252611e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2701,1.942270187049846,2.024543207394417e-6,9.801107098584656e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.717164578441307e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2702,1.9422697471324377,4.023393586746655e-7,9.805484173718007e10,-0.0,4.377075133348992e7,2.021372836590969e10,2.462689344089657e18,6.3123766781804225,1.8105271140359946e-6,905331.7549682292,905321.6449046648
0,2703,1.94227204322781,1.0316698457103683e-7,9.809861248851357e10,-0.0,4.377075133348992e7,2.0213728365909687e10,3.748987624694665e19,6.312384140490383,4.642514305696657e-7,905331.7549562773,905321.644868809
0,2704,1.942270187049846,2.024543207394417e-6,9.814238323984703e10,-0.0,4.377075133348992e7,2.021372836590971e10,9.744105803466562e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2705,1.9422707765152714,1.0943907782390313e-6,9.818615399118053e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.337733443257899e17,6.312380023674632,4.924758502075641e-6,905331.754962871,905321.6448885899
0,2706,1.9422681129180808,3.008930542573929e-7,9.822992474251402e10,-0.0,4.377075133348992e7,2.02137283659097e10,4.419492320436013e18,6.312371366983762,1.354018744158268e-6,905331.7549767355,905321.6449301842
0,2707,1.9422737519573436,1.038376728729015e-6,9.827369549384752e10,-0.0,4.377075133348992e7,2.021372836590969e10,3.714384211838636e17,6.312389693861367,4.6726952792805675e-6,905331.7549473827,905321.6448421257
0,2708,1.9422700536929667,2.613893668310098e-7,9.831746624518102e10,-0.0,4.377075133348992e7,2.0213728365909687e10,5.867062207571423e18,6.312377674502142,1.1762521507395442e-6,905331.7549666333,905321.6448998773
0,2709,1.9422712256430767,4.790797269551971e-7,9.836123699651448e10,-0.0,4.377075133348992e7,2.021372836590971e10,1.7481574637289802e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2710,1.942273192346476,1.8218672963633122e-6,9.840500774784799e10,-0.0,4.377075133348992e7,2.0213728365909687e10,1.209935069393961e17,6.312387875126047,8.198402833634905e-6,905331.7549502957,905321.6448508645
0,2711,1.9422712256430767,4.790797269551971e-7,9.844877849918147e10,-0.0,4.377075133348992e7,2.02137283659097e10,1.751375089079946e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2712,1.9422761228229506,2.1355226665156842e-6,9.849254925051495e10,-0.0,4.377075133348992e7,2.0213728365909706e10,8.822372584501688e16,6.312397399174589,9.60985199932058e-6,905331.7549350417,905321.6448051026
0,2713,1.942270187049846,2.024543207394417e-6,9.853632000184843e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.825133903959608e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2714,1.9422704036248193,1.310272831997377e-6,9.858009075318196e10,-0.0,4.377075133348992e7,2.021372836590968e10,2.347835788385643e17,6.312378811780663,5.896227743988197e-6,905331.754964812,905321.6448944128
0,2715,1.9422752396783796,1.0103697039740066e-6,9.862386150451543e10,-0.0,4.377075133348992e7,2.0213728365909702e10,3.952109549605932e17,6.312394528954734,4.54666366788303e-6,905331.7549396388,905321.6448188936
0,2716,1.9422683955979387,1.1349504757068233e-6,9.866763225584892e10,-0.0,4.377075133348992e7,2.02137283659097e10,3.134974401664066e17,6.312372285693301,5.107277140680705e-6,905331.7549752642,905321.64492577
0,2717,1.9422752396783796,1.0103697039740066e-6,9.871140300718239e10,-0.0,4.377075133348992e7,2.021372836590972e10,3.9593619813316346e17,6.312394528954734,4.54666366788303e-6,905331.7549396388,905321.6448188936
0,2718,1.942270187049846,2.024543207394417e-6,9.875517375851588e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.870281974719397e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2719,1.9422703695006074,7.17085882791358e-8,9.87989445098494e10,-0.0,4.377075133348992e7,2.0213728365909695e10,7.874789188958544e19,6.312378700876974,3.226886472561111e-7,905331.7549649894,905321.6448949456
0,2720,1.9422687238849297,1.3854259200439086e-7,9.884271526118288e10,-0.0,4.377075133348992e7,2.0213728365909702e10,2.1116021193408164e19,6.312373352626022,6.234416640197589e-7,905331.7549735554,905321.6449206435
0,2721,1.9422712256430767,4.790797269551971e-7,9.888648601251636e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.767503762951694e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2722,1.9422689940615228,4.3706918982268494e-7,9.893025676384985e10,-0.0,4.377075133348992e7,2.0213728365909706e10,2.1255561304567068e18,6.312374230699949,1.9668113542020824e-6,905331.754972149,905321.6449164244
0,2723,1.942270187049846,2.024543207394417e-6,9.897402751518333e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.915524628756962e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2724,1.9422759879244482,1.1430038319348676e-6,9.901779826651683e10,-0.0,4.377075133348992e7,2.021372836590971e10,3.113659092476014e17,6.312396960754457,5.143517243706904e-6,905331.7549357438,905321.644807209
0,2725,1.9422747203817643,2.3763796375439658e-7,9.906156901785033e10,-0.0,4.377075133348992e7,2.0213728365909702e10,7.209932998013572e18,6.312392841240734,1.0693708368947846e-6,905331.7549423419,905321.6448270031
0,2726,1.9422712256430767,4.790797269551971e-7,9.910533976918382e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.7755934345340534e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2727,1.942270187049846,2.024543207394417e-6,9.914911052051727e10,-0.0,4.377075133348992e7,2.0213728365909737e10,9.95178683586458e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2728,1.942270187049846,2.024543207394417e-6,9.919288127185078e10,-0.0,4.377075133348992e7,2.0213728365909714e10,9.960861842148531e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2729,1.942270187049846,2.024543207394417e-6,9.923665202318427e10,-0.0,4.377075133348992e7,2.021372836590972e10,9.969940629855882e16,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2730,1.942275092312023,2.3063620756564438e-7,9.928042277451778e10,-0.0,4.377075133348992e7,2.0213728365909702e10,7.689306199398979e18,6.312394050014075,1.0378629340453998e-6,905331.7549404058,905321.6448211949
0,2731,1.942273250968542,1.3962717180051908e-6,9.932419352585129e10,-0.0,4.377075133348992e7,2.021372836590968e10,2.099894683437658e17,6.312388065647761,6.2832227310233584e-6,905331.7549499907,905321.644849949
0,2732,1.9422722641649122,1.0664015151967848e-6,9.936796427718477e10,-0.0,4.377075133348992e7,2.021372836590969e10,3.6032214921530234e17,6.312384858535965,4.798806818385532e-6,905331.7549551271,905321.644865359
0,2733,1.9422756991968573,2.7468810943013784e-7,9.941173502851826e10,-0.0,4.377075133348992e7,2.0213728365909683e10,5.435601630116718e18,6.312396022389786,1.2360964924356202e-6,905331.7549372467,905321.6448117177
0,2734,1.9422762782716103,2.555833184413227e-6,9.945550577985173e10,-0.0,4.377075133348992e7,2.0213728365909706e10,6.2843014781325704e16,6.312397904382734,1.150124932985952e-5,905331.7549342327,905321.6448026749
0,2735,1.9422752822708849,2.2179907214253345e-6,9.949927653118523e10,-0.0,4.377075133348992e7,2.0213728365909702e10,8.352126353790827e16,6.312394667380376,9.980958246414005e-6,905331.7549394171,905321.6448182284
0,2736,1.9422703695006074,7.17085882791358e-8,9.954304728251872e10,-0.0,4.377075133348992e7,2.0213728365909695e10,7.99776154712072e19,6.312378700876974,3.226886472561111e-7,905331.7549649894,905321.6448949456
0,2737,1.9422752396783796,1.0103697039740066e-6,9.958681803385219e10,-0.0,4.377075133348992e7,2.021372836590972e10,4.032220402033535e17,6.312394528954734,4.54666366788303e-6,905331.7549396388,905321.6448188936
0,2738,1.942270187049846,2.024543207394417e-6,9.963058878518568e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.0051819852137549e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2739,1.9422759879244482,1.1430038319348676e-6,9.967435953651918e10,-0.0,4.377075133348992e7,2.0213728365909706e10,3.156437049162532e17,6.312396960754457,5.143517243706904e-6,905331.7549357439,905321.6448072091
0,2740,1.942270187049846,2.024543207394417e-6,9.971813028785266e10,-0.0,4.377075133348992e7,2.0213728365909718e10,1.0070056814647376e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2741,1.9422724010743786,2.531009717820484e-6,9.976190103918617e10,-0.0,4.377075133348992e7,2.0213728365909695e10,6.448990201601875e16,6.31238530349173,1.1389543730192178e-5,905331.7549544147,905321.6448632212
0,2742,1.942270187049846,2.024543207394417e-6,9.980567179051965e10,-0.0,4.377075133348992e7,2.0213728365909702e10,1.0088308893837307e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2743,1.942270187049846,2.024543207394417e-6,9.984944254185313e10,-0.0,4.377075133348992e7,2.0213728365909714e10,1.0097440601722285e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2744,1.9422736440683521,1.0136750164844996e-6,9.989321329318666e10,-0.0,4.377075133348992e7,2.0213728365909676e10,4.031444301719441e17,6.3123893432221445,4.561537574180248e-6,905331.7549479444,905321.6448438106
0,2745,1.9422722642370525,1.0663836928188204e-6,9.993698404452014e10,-0.0,4.377075133348992e7,2.0213728365909687e10,3.646059145624703e17,6.312384858770421,4.798726617684692e-6,905331.7549551267,905321.6448653577
0,2746,1.9422726028319361,1.5001701378339599e-6,9.998075479585362e10,-0.0,4.377075133348992e7,2.0213728365909695e10,1.8440047065872733e17,6.312385959203793,6.750765620252819e-6,905331.7549533643,905321.6448600701
0,2747,1.942273162491918,2.0805572569044334e-6,1.000245255471871e11,-0.0,4.377075133348992e7,2.0213728365909702e10,9.595682706406291e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2748,1.9422718221372384,1.2728167357410634e-6,1.0006829629852058e11,-0.0,4.377075133348992e7,2.0213728365909714e10,2.5662292018347914e17,6.312383421946024,5.7276753108347855e-6,905331.7549574281,905321.6448722617
0,2749,1.9422721585400915,9.12349171560309e-7,1.001120670498541e11,-0.0,4.377075133348992e7,2.021372836590969e10,4.999157439258705e17,6.312384515255298,4.10557127202139e-6,905331.7549556771,905321.6448670084
0,2750,1.9422724186314002,2.0665537445269296e-6,1.0015583780118758e11,-0.0,4.377075133348992e7,2.02137283659097e10,9.752526959789149e16,6.31238536055205,9.299491850371184e-6,905331.7549543232,905321.6448629468
0,2751,1.9422737940704848,1.70119314298338e-6,1.0019960855252106e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.4404384970041814e17,6.312389830729075,7.65536914342521e-6,905331.7549471634,905321.644841468
0,2752,1.9422727958109829,2.7681122890211418e-6,1.0024337930385455e11,-0.0,4.377075133348992e7,2.0213728365909702e10,5.445349599124865e16,6.312386586385695,1.2456505300595137e-5,905331.75495236,905321.6448570568
0,2753,1.9422743965378078,1.5337196612227454e-6,1.0028715005518806e11,-0.0,4.377075133348992e7,2.0213728365909683e10,1.7753836673436387e17,6.312391788747875,6.901738475502354e-6,905331.7549440275,905321.6448320601
0,2754,1.942275346461709,2.059315518044054e-8,1.0033092080652155e11,-0.0,4.377075133348992e7,2.021372836590969e10,9.856647632365704e20,6.312394876000554,9.266919831198243e-8,905331.7549390829,905321.6448172261
0,2755,1.9422699238871703,4.5457358029456496e-7,1.0037469155785504e11,-0.0,4.377075133348992e7,2.0213728365909687e10,2.0246840797552108e18,6.312377252633303,2.0455811113255424e-6,905331.7549673091,905321.6449019043
0,2756,1.942274341422769,4.157310714362463e-6,1.0041846230918849e11,-0.0,4.377075133348992e7,2.021372836590972e10,2.4228756477371332e16,6.312391609623999,1.8707898214631083e-5,905331.7549443144,905321.6448329205
0,2757,1.942264993175462,1.1054513121136422e-6,1.00462233060522e11,-0.0,4.377075133348992e7,2.0213728365909702e10,3.429786675634156e17,6.312361227820252,4.97453090451139e-6,905331.7549929747,905321.6449789016
0,2758,1.9422741590295325,2.2043501890813982e-6,1.0050600381185551e11,-0.0,4.377075133348992e7,2.0213728365909683e10,8.633268213782947e16,6.3123910168459805,9.919575850866292e-6,905331.7549452638,905321.6448357691
0,2759,1.942270187049846,2.024543207394417e-6,1.0054977456318896e11,-0.0,4.377075133348992e7,2.021372836590972e10,1.0244061693799278e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2760,1.9422712180768995,4.7282021726260193e-7,1.0059354531452249e11,-0.0,4.377075133348992e7,2.0213728365909683e10,1.8798530111143094e18,6.312381458749924,2.127690977681709e-6,905331.7549605723,905321.6448816945
0,2761,1.9422747203817643,2.376379637543968e-7,1.0063731606585596e11,-0.0,4.377075133348992e7,2.021372836590971e10,7.448585688864851e18,6.312392841240734,1.0693708368947857e-6,905331.7549423419,905321.6448270031
0,2762,1.9422714502069793,1.2658149795523113e-6,1.0068108681718945e11,-0.0,4.377075133348992e7,2.0213728365909702e10,2.6275700710544298e17,6.3123822131726826,5.696167407985401e-6,905331.754959364,905321.6448780695
0,2763,1.9422752396783796,1.0103697039740068e-6,1.0072485756852293e11,-0.0,4.377075133348992e7,2.0213728365909714e10,4.127843780383174e17,6.312394528954734,4.546663667883031e-6,905331.7549396388,905321.6448188936
0,2764,1.9422703695006074,7.17085882791358e-8,1.0076862831985643e11,-0.0,4.377075133348992e7,2.0213728365909706e10,8.202202084002144e19,6.312378700876974,3.226886472561111e-7,905331.7549649895,905321.6448949457
0,2765,1.9422714741115645,1.6330654950409189e-6,1.0081239907118994e11,-0.0,4.377075133348992e7,2.0213728365909683e10,1.5829031484507306e17,6.312382290862585,7.348794727684135e-6,905331.7549592396,905321.6448776964
0,2766,1.942275766003731,2.1295695502256976e-6,1.008561698225234e11,-0.0,4.377075133348992e7,2.021372836590971e10,9.316792878523274e16,6.312396239512126,9.583062976015639e-6,905331.7549368991,905321.6448106745
0,2767,1.9422703695006074,7.17085882791358e-8,1.0089994057385692e11,-0.0,4.377075133348992e7,2.0213728365909687e10,8.224246395682064e19,6.312378700876974,3.226886472561111e-7,905331.7549649894,905321.6448949456
0,2768,1.9422712256430767,4.790797269551971e-7,1.0094371132519038e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.844212852557581e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2769,1.9422712256430767,4.790797269551971e-7,1.0098748207652388e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.8458611483288246e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2770,1.9422729870402549,2.4221651769627166e-6,1.0103125282785738e11,-0.0,4.377075133348992e7,2.02137283659097e10,7.227613161965003e16,6.312387207880828,1.0899743296332224e-5,905331.7549513644,905321.6448540706
0,2771,1.942272893183266,1.4549674211464485e-6,1.0107502357919089e11,-0.0,4.377075133348992e7,2.021372836590968e10,2.0048573788632858e17,6.312386902845614,6.547353395159018e-6,905331.7549518531,905321.6448555362
0,2772,1.942270187049846,2.024543207394417e-6,1.0111879433052434e11,-0.0,4.377075133348992e7,2.0213728365909718e10,1.0363903081594109e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2773,1.942270187049846,2.024543207394417e-6,1.0116256508185783e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.037314806829462e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2774,1.942270187049846,2.024543207394417e-6,1.0120633583319133e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.0382396828160117e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2775,1.942270187049846,2.024543207394417e-6,1.0125010658452483e11,-0.0,4.377075133348992e7,2.02137283659097e10,1.0391649361012914e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2776,1.9422708519630432,2.085967234012053e-6,1.0129387733585832e11,-0.0,4.377075133348992e7,2.021372836590969e10,9.797387660921293e16,6.31238026887989,9.386852553054237e-6,905331.7549624781,905321.6448874119
0,2777,1.9422715203757894,1.0803872658615273e-6,1.0133764808719182e11,-0.0,4.377075133348992e7,2.0213728365909687e10,3.6555508583289235e17,6.312382441221316,4.861742696376873e-6,905331.7549589988,905321.6448769739
0,2778,1.942273162491918,2.0805572569044334e-6,1.0138141883852528e11,-0.0,4.377075133348992e7,2.021372836590971e10,9.865945224647242e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2779,1.942270187049846,2.024543207394417e-6,1.0142518958985878e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.0428697218752123e17,6.312378107911999,9.110444433274876e-6,905331.754965939,905321.6448977946
0,2780,1.9422729002004249,1.592385507743441e-6,1.0146896034119228e11,-0.0,4.377075133348992e7,2.02137283659097e10,1.6872275313707837e17,6.3123869256513805,7.165734784845485e-6,905331.7549518163,905321.6448554266
0,2781,1.9422678010731995,1.1504048277490472e-6,1.0151273109252577e11,-0.0,4.377075133348992e7,2.021372836590969e10,3.235597099083016e17,6.312370353487898,5.176821724870712e-6,905331.754978359,905321.644935054
0,2782,1.942271225222151,1.566530214668169e-6,1.0155650184385927e11,-0.0,4.377075133348992e7,2.0213728365909687e10,1.7464808718629085e17,6.312381481971991,7.049385966006761e-6,905331.7549605351,905321.6448815828
0,2783,1.9422737940704848,1.70119314298338e-6,1.0160027259519273e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.4822433447823747e17,6.312389830729075,7.65536914342521e-6,905331.7549471634,905321.644841468
0,2784,1.9422703695006074,7.17085882791358e-8,1.0164404334652623e11,-0.0,4.377075133348992e7,2.0213728365909706e10,8.349675483372098e19,6.312378700876974,3.226886472561111e-7,905331.7549649894,905321.6448949456
0,2785,1.9422755621609067,4.2316645849289616e-7,1.0168781409785973e11,-0.0,4.377075133348992e7,2.02137283659097e10,2.3997967944204447e18,6.312395577022947,1.9042490632180327e-6,905331.7549379603,905321.644813858
0,2786,1.942272966186759,1.2212072084006764e-7,1.0173158484919322e11,-0.0,4.377075133348992e7,2.021372836590969e10,2.884051691495564e19,6.312387140106967,5.495432437803044e-7,905331.7549514731,905321.6448543965
0,2787,1.942273162491918,2.0805572569044334e-6,1.0177535560052669e11,-0.0,4.377075133348992e7,2.0213728365909718e10,9.94505170070129e16,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2788,1.942268136161869,9.484696974582047e-7,1.0181912635186021e11,-0.0,4.377075133348992e7,2.021372836590968e10,4.789651506090036e17,6.312371442526074,4.268113638561921e-6,905331.7549766146,905321.6449298211
0,2789,1.942270187049846,2.024543207394417e-6,1.0186289710319366e11,-0.0,4.377075133348992e7,2.0213728365909718e10,1.052158088570285e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2790,1.9422711782729485,1.0881811565899907e-8,1.0190666785452719e11,-0.0,4.377075133348992e7,2.0213728365909683e10,3.6451614888009516e21,6.312381329387082,4.896815204654958e-8,905331.7549607794,905321.644882316
0,2791,1.942270187049846,2.024543207394417e-6,1.0195043860586064e11,-0.0,4.377075133348992e7,2.021372836590972e10,1.0540202868895979e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2792,1.9422686058769465,8.439403375454759e-7,1.0199420935719415e11,-0.0,4.377075133348992e7,2.0213728365909702e10,6.071042723433492e17,6.3123729691000765,3.797731518954641e-6,905331.7549741697,905321.6449224863
0,2793,1.9422718221372384,1.2728167357410634e-6,1.0203798010852763e11,-0.0,4.377075133348992e7,2.021372836590971e10,2.671397724846348e17,6.312383421946024,5.7276753108347855e-6,905331.754957428,905321.6448722616
0,2794,1.942270187049846,2.024543207394417e-6,1.0208175085986113e11,-0.0,4.377075133348992e7,2.0213728365909702e10,1.056816411828471e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2795,1.9422723589760562,8.646556583200665e-8,1.0212552161119463e11,-0.0,4.377075133348992e7,2.02137283659097e10,5.798964264962974e19,6.312385166672183,3.890950462440299e-7,905331.7549546335,905321.6448638781
0,2796,1.9422678010731995,1.1504048277490472e-6,1.0216929236252812e11,-0.0,4.377075133348992e7,2.021372836590969e10,3.278826175642325e17,6.312370353487898,5.176821724870712e-6,905331.7549783587,905321.6449350538
0,2797,1.942272264237451,1.066384035126798e-6,1.0221306311386162e11,-0.0,4.377075133348992e7,2.0213728365909687e10,3.81922556607895e17,6.312384858771716,4.798728158070591e-6,905331.7549551268,905321.6448653578
0,2798,1.9422692887942354,1.1223978029940394e-6,1.0225683386519508e11,-0.0,4.377075133348992e7,2.021372836590971e10,3.4505758067641696e17,6.312375188581266,5.050790113473177e-6,905331.7549706148,905321.6449118218
0,2799,1.942270187049846,2.024543207394417e-6,1.0230060461652856e11,-0.0,4.377075133348992e7,2.0213728365909718e10,1.0614841588005298e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2800,1.942272646694852,3.7448952936717226e-7,1.0234437536786208e11,-0.0,4.377075133348992e7,2.02137283659097e10,3.105063626067969e18,6.3123861017582685,1.6852028821522752e-6,905331.754953136,905321.6448593854
0,2801,1.9422725361700846,2.1031059293909962e-7,1.0238814611919557e11,-0.0,4.377075133348992e7,2.021372836590969e10,9.853933577820221e18,6.312385742552775,9.463976682259483e-7,905331.7549537113,905321.6448611113
0,2802,1.9422712256430767,4.790797269551971e-7,1.0243191687052904e11,-0.0,4.377075133348992e7,2.0213728365909714e10,1.9006328047129288e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2803,1.942270187049846,2.024543207394417e-6,1.0247568762186253e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.0652251400060712e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2804,1.9422718326655242,1.9577092036691615e-6,1.0251945837319603e11,-0.0,4.377075133348992e7,2.0213728365909702e10,1.1401990108920658e17,6.312383456162953,8.809691416511227e-6,905331.7549573733,905321.6448720973
0,2805,1.9422701695588507,1.3456330049665594e-6,1.0256322912452953e11,-0.0,4.377075133348992e7,2.02137283659097e10,2.4154891995621498e17,6.312378051066265,6.055348522349517e-6,905331.7549660304,905321.6448980682
0,2806,1.9422753624886162,6.789039025264927e-8,1.0260699987586302e11,-0.0,4.377075133348992e7,2.021372836590969e10,9.497797505178003e19,6.312394928088002,3.0550675613692174e-7,905331.7549389997,905321.644816976
0,2807,1.942270187049846,2.024543207394417e-6,1.0265077062719649e11,-0.0,4.377075133348992e7,2.0213728365909714e10,1.068972149916891e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2808,1.942270187049846,2.024543207394417e-6,1.0269454137852997e11,-0.0,4.377075133348992e7,2.0213728365909725e10,1.069909844252103e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2809,1.942270187049846,2.024543207394417e-6,1.0273831212986348e11,-0.0,4.377075133348992e7,2.0213728365909702e10,1.070847915296384e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2810,1.9422727311723793,5.378413170497435e-7,1.02782082881197e11,-0.0,4.377075133348992e7,2.0213728365909668e10,1.518637092005536e18,6.312386376310233,2.420285926723846e-6,905331.7549526963,905321.6448580662
0,2811,1.9422760774898318,2.1323767468193873e-6,1.0282585363253046e11,-0.0,4.377075133348992e7,2.0213728365909706e10,9.66973787625606e16,6.312397251841953,9.595695360687242e-6,905331.7549352779,905321.6448058105
0,2812,1.942273162491918,2.0805572569044334e-6,1.0286962438386394e11,-0.0,4.377075133348992e7,2.0213728365909714e10,1.0166308961011662e17,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2813,1.9422740116056514,1.4247425988388197e-6,1.0291339513519743e11,-0.0,4.377075133348992e7,2.021372836590971e10,2.1698500354723235e17,6.312390537718367,6.4113416947746885e-6,905331.7549460314,905321.644838071
0,2814,1.94227266103408,5.313191494843745e-7,1.0295716588653093e11,-0.0,4.377075133348992e7,2.0213728365909702e10,1.5616054351266696e18,6.31238614836076,2.3909361726796853e-6,905331.7549530612,905321.6448591615
0,2815,1.9422744221346835,6.345064681473297e-7,1.0300093663786443e11,-0.0,4.377075133348992e7,2.0213728365909695e10,1.0959473048628897e18,6.312391871937721,2.8552791066629835e-6,905331.7549438945,905321.6448316606
0,2816,1.942273162491918,2.0805572569044334e-6,1.0304470738919789e11,-0.0,4.377075133348992e7,2.021372836590972e10,1.0201917035805234e17,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2817,1.9422683904701006,4.267047600252209e-6,1.030884781405314e11,-0.0,4.377075133348992e7,2.02137283659097e10,2.4275340392284584e16,6.3123722690278266,1.920171420113494e-5,905331.7549752907,905321.6449258499
0,2818,1.942270187049846,2.024543207394417e-6,1.0313224889186488e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.079307503817937e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2819,1.942270187049846,2.024543207394417e-6,1.0317601964319836e11,-0.0,4.377075133348992e7,2.0213728365909718e10,1.0802493410258267e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2820,1.9422728045894937,4.693305578474354e-7,1.0321979039453188e11,-0.0,4.377075133348992e7,2.0213728365909695e10,2.0118661367913357e18,6.312386614915854,2.111987510313459e-6,905331.7549523141,905321.6448569198
0,2821,1.942274120463591,1.4729739063281698e-7,1.0326356114586537e11,-0.0,4.377075133348992e7,2.021372836590969e10,2.044302188277494e19,6.312390891506671,6.628382578476764e-7,905331.7549454644,905321.644836371
0,2822,1.942270187049846,2.024543207394417e-6,1.0330733189719884e11,-0.0,4.377075133348992e7,2.0213728365909714e10,1.0830771117278147e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2823,1.9422740958319338,4.054397144585971e-6,1.0335110264853233e11,-0.0,4.377075133348992e7,2.0213728365909706e10,2.702956161966392e16,6.312390811453785,1.824478715063687e-5,905331.7549455928,905321.6448367559
0,2824,1.9422734879234849,5.053732182808451e-7,1.0339487339986583e11,-0.0,4.377075133348992e7,2.0213728365909702e10,1.7411855376816755e18,6.312388835751326,2.274179482263803e-6,905331.7549487571,905321.6448462487
0,2825,1.9422728045894937,4.693305578474358e-7,1.0343864415119933e11,-0.0,4.377075133348992e7,2.0213728365909695e10,2.0206429359028948e18,6.312386614915854,2.111987510313461e-6,905331.7549523142,905321.6448569199
0,2826,1.9422761239879782,2.1370729341109686e-6,1.034824149025328e11,-0.0,4.377075133348992e7,2.0213728365909702e10,9.754075601494325e16,6.312397402960929,9.61682820349936e-6,905331.7549350355,905321.6448050841
0,2827,1.9422752396783796,1.0103697039740068e-6,1.0352618565386629e11,-0.0,4.377075133348992e7,2.0213728365909714e10,4.3675869732380096e17,6.312394528954734,4.546663667883031e-6,905331.7549396388,905321.6448188936
0,2828,1.9422712256430767,4.790797269551971e-7,1.0356995640519978e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.9443024161898706e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2829,1.9422712256430767,4.790797269551971e-7,1.0361372715653328e11,-0.0,4.377075133348992e7,2.0213728365909702e10,1.9459910938505825e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2830,1.9422679833117222,6.334534035894954e-7,1.0365749790786678e11,-0.0,4.377075133348992e7,2.0213728365909695e10,1.1140481002863329e18,6.312370945763098,2.8505403161527296e-6,905331.7549774102,905321.6449322079
0,2831,1.9422741589720076,2.2044760952471816e-6,1.0370126865920024e11,-0.0,4.377075133348992e7,2.0213728365909718e10,9.206598011528467e16,6.312391016659025,9.920142428612317e-6,905331.7549452642,905321.6448357695
0,2832,1.942275338803679,1.770891566603552e-7,1.0374503941053374e11,-0.0,4.377075133348992e7,2.0213728365909714e10,1.427915574432888e19,6.312394851111957,7.969012049715984e-7,905331.7549391229,905321.6448173459
0,2833,1.942270187049846,2.024543207394417e-6,1.0378881016186723e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.0934745894193987e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2834,1.9422703344162024,1.244809710986055e-6,1.0383258091320073e11,-0.0,4.377075133348992e7,2.0213728365909702e10,2.8948962774640486e17,6.312378586852658,5.601643699437248e-6,905331.754965172,905321.6448954935
0,2835,1.942272168019894,3.0344821699118893e-6,1.0387635166453423e11,-0.0,4.377075133348992e7,2.0213728365909695e10,4.875798339446629e16,6.3123845460646555,1.3655169764603502e-5,905331.7549556276,905321.6448668604
0,2836,1.942270853712818,4.7207797076644504e-7,1.0392012241586772e11,-0.0,4.377075133348992e7,2.0213728365909687e10,2.0163375654382976e18,6.312380274566658,2.124350868449003e-6,905331.7549624689,905321.6448873843
0,2837,1.942270187049846,2.024543207394417e-6,1.0396389316720119e11,-0.0,4.377075133348992e7,2.0213728365909714e10,1.0972667803342302e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2838,1.9422744221346835,6.345064681473297e-7,1.0400766391853468e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.1180717322645432e18,6.312391871937721,2.8552791066629835e-6,905331.7549438943,905321.6448316604
0,2839,1.942270187049846,2.024543207394417e-6,1.0405143466986818e11,-0.0,4.377075133348992e7,2.02137283659097e10,1.0991651332222875e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2840,1.942270151965441,3.1976443301013362e-6,1.0409520542120166e11,-0.0,4.377075133348992e7,2.021372836590971e10,4.409931301796295e16,6.312377993887684,1.4389399485456012e-5,905331.7549661216,905321.6448983427
0,2841,1.9422752396783796,1.0103697039740068e-6,1.0413897617253516e11,-0.0,4.377075133348992e7,2.0213728365909702e10,4.420856550486064e17,6.312394528954734,4.546663667883031e-6,905331.7549396388,905321.6448188936
0,2842,1.9422741589720076,2.2044760952471816e-6,1.0418274692386864e11,-0.0,4.377075133348992e7,2.0213728365909714e10,9.294606512705182e16,6.312391016659025,9.920142428612317e-6,905331.7549452642,905321.6448357695
0,2843,1.9422712256430767,4.790797269551971e-7,1.0422651767520213e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.969703139322834e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2844,1.9422712256430767,4.790797269551971e-7,1.0427028842653563e11,-0.0,4.377075133348992e7,2.02137283659097e10,1.9714018955654484e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2845,1.9422743659937078,8.311902812966082e-7,1.0431405917786913e11,-0.0,4.377075133348992e7,2.0213728365909695e10,6.554869675091992e17,6.312391689479551,3.740356265834737e-6,905331.7549441867,905321.644832537
0,2846,1.942273162491918,2.0805572569044334e-6,1.0435782992920259e11,-0.0,4.377075133348992e7,2.0213728365909718e10,1.0470795412706669e17,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2847,1.942270187049846,2.024543207394417e-6,1.0440160068053609e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.106773591282551e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2848,1.942270187049846,2.024543207394417e-6,1.0444537143186957e11,-0.0,4.377075133348992e7,2.021372836590972e10,1.1077263410058189e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2849,1.9422749660022376,1.918882224698915e-6,1.0448914218320308e11,-0.0,4.377075133348992e7,2.02137283659097e10,1.234137259526111e17,6.312393639507272,8.634970011145118e-6,905331.7549410635,905321.6448231674
0,2850,1.942269280460578,1.2325948381287121e-6,1.0453291293453658e11,-0.0,4.377075133348992e7,2.0213728365909695e10,2.993593051095732e17,6.312375161496878,5.546676771579205e-6,905331.7549706581,905321.644911952
0,2851,1.9422682129164148,9.22571391529154e-7,1.0457668368587007e11,-0.0,4.377075133348992e7,2.0213728365909687e10,5.348187919563941e17,6.312371691978348,4.151571261881193e-6,905331.7549762151,905321.6449286228
0,2852,1.942270187049846,2.024543207394417e-6,1.0462045443720354e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.1115411002377571e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2853,1.942274271253959,1.811108468948625e-6,1.0466422518853703e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.3901559715295712e17,6.312391381575367,8.149988110268813e-6,905331.7549446798,905321.6448340164
0,2854,1.9422747975793104,1.32883078525108e-6,1.0470799593987053e11,-0.0,4.377075133348992e7,2.02137283659097e10,2.5845547967283424e17,6.3123930921327585,5.979738533629859e-6,905331.7549419398,905321.6448257973
0,2855,1.9422725062367565,5.306975226376996e-7,1.0475176669120403e11,-0.0,4.377075133348992e7,2.0213728365909695e10,1.6218230426974374e18,6.312385645269458,2.3881388518696484e-6,905331.754953867,905321.6448615787
0,2856,1.942270187049846,2.024543207394417e-6,1.0479553744253749e11,-0.0,4.377075133348992e7,2.0213728365909718e10,1.1153618752452917e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2857,1.9422757414327925,1.1965508828401574e-6,1.0483930819387099e11,-0.0,4.377075133348992e7,2.021372836590971e10,3.1958006997050336e17,6.312396159656576,5.384478972780708e-6,905331.754937027,905321.6448110584
0,2858,1.942270187049846,2.024543207394417e-6,1.0488307894520448e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.117274518346694e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2859,1.9422712256430767,4.790797269551971e-7,1.0492684969653798e11,-0.0,4.377075133348992e7,2.02137283659097e10,1.9969638239915187e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2860,1.9422739800356141,1.7046940210777565e-6,1.0497062044787148e11,-0.0,4.377075133348992e7,2.021372836590969e10,1.5785724781109782e17,6.312390435115746,7.671123094849904e-6,905331.7549461955,905321.6448385641
0,2861,1.9422739800356141,1.7046940210777565e-6,1.0501439119920497e11,-0.0,4.377075133348992e7,2.0213728365909687e10,1.5799231883733578e17,6.312390435115746,7.671123094849904e-6,905331.7549461955,905321.6448385641
0,2862,1.942270187049846,2.024543207394417e-6,1.0505816195053844e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.1211043151113797e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2863,1.9422725291561673,1.4817536222206576e-6,1.0510193270187193e11,-0.0,4.377075133348992e7,2.0213728365909706e10,2.0946874545342566e17,6.312385719757544,6.667891299992959e-6,905331.754953748,905321.6448612211
0,2864,1.9422709659947688,8.654455970650021e-7,1.0514570345320543e11,-0.0,4.377075133348992e7,2.02137283659097e10,6.145576267216424e17,6.312380639482998,3.894505186792509e-6,905331.7549618846,905321.644885631
0,2865,1.9422724888002099,2.796485008869088e-7,1.0518947420453893e11,-0.0,4.377075133348992e7,2.021372836590969e10,5.890985141288197e18,6.312385588600682,1.2584182539910895e-6,905331.7549539579,905321.6448618511
0,2866,1.9422762782716103,2.555833184413227e-6,1.0523324495587239e11,-0.0,4.377075133348992e7,2.0213728365909718e10,7.058598801948286e16,6.312397904382734,1.150124932985952e-5,905331.7549342327,905321.6448026749
0,2867,1.942270187049846,2.024543207394417e-6,1.0527701570720589e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.1259000170710682e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2868,1.942270187049846,2.024543207394417e-6,1.0532078645853938e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.1268602847732882e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2869,1.942270187049846,2.024543207394417e-6,1.0536455720987285e11,-0.0,4.377075133348992e7,2.021372836590973e10,1.1278209282091307e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2870,1.942270187049846,2.024543207394417e-6,1.0540832796120636e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.1287819473630074e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2871,1.942272646694852,3.7448952936717226e-7,1.0545209871253987e11,-0.0,4.377075133348992e7,2.0213728365909687e10,3.3018286484116593e18,6.3123861017582685,1.6852028821522752e-6,905331.754953136,905321.6448593854
0,2872,1.9422704817825587,4.650762145776931e-7,1.0549586946387334e11,-0.0,4.377075133348992e7,2.021372836590971e10,2.1426695497461445e18,6.312379065793316,2.092842965599619e-6,905331.754964405,905321.6448931922
0,2873,1.9422744221346835,6.345064681473297e-7,1.0553964021520683e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.1521280322945769e18,6.312391871937721,2.8552791066629835e-6,905331.7549438945,905321.6448316606
0,2874,1.9422718396926935,6.862728778325435e-7,1.0558341096654034e11,-0.0,4.377075133348992e7,2.0213728365909683e10,9.857082812878153e17,6.312383479001253,3.0882279502464454e-6,905331.7549573367,905321.6448719875
0,2875,1.9422701863853447,2.8631245722022094e-7,1.0562718171787383e11,-0.0,4.377075133348992e7,2.021372836590969e10,5.668010465042525e18,6.31237810575237,1.2884060574909942e-6,905331.7549659426,905321.6448978053
0,2876,1.9422719958168986,3.86742602697488e-7,1.0567095246920732e11,-0.0,4.377075133348992e7,2.0213728365909687e10,3.1091092777305016e18,6.31238398640492,1.740341712138696e-6,905331.7549565239,905321.6448695493
0,2877,1.9422722730138329,1.3598738353917171e-6,1.0571472322054082e11,-0.0,4.377075133348992e7,2.021372836590968e10,2.5168161898578243e17,6.312384887294957,6.119432259262727e-6,905331.7549550812,905321.6448652208
0,2878,1.9422699654161915,1.9900838994547533e-6,1.057584939718743e11,-0.0,4.377075133348992e7,2.0213728365909687e10,1.1761819487701152e17,6.312377387602623,8.95537754754639e-6,905331.7549670928,905321.6449012558
0,2879,1.942272580025591,1.2560658104445496e-6,1.0580226472320778e11,-0.0,4.377075133348992e7,2.02137283659097e10,2.955023040542803e17,6.31238588508317,5.652296147000473e-6,905331.7549534829,905321.6448604265
0,2880,1.9422698080966332,1.8950697337539538e-6,1.0584603547454129e11,-0.0,4.377075133348992e7,2.0213728365909676e10,1.2992821702927984e17,6.312376876314058,8.527813801892792e-6,905331.7549679119,905321.6449037124
0,2881,1.9422715940589677,1.4702540140657077e-6,1.0588980622587476e11,-0.0,4.377075133348992e7,2.0213728365909702e10,2.160414895219147e17,6.312382680691645,6.616143063295685e-6,905331.7549586153,905321.6448758232
0,2882,1.9422725383629253,1.4335216952440267e-6,1.0593357697720827e11,-0.0,4.377075133348992e7,2.021372836590968e10,2.274475391659644e17,6.312385749679508,6.45084762859812e-6,905331.7549536999,905321.6448610771
0,2883,1.9422716172489936,3.048324134159557e-6,1.0597734772854173e11,-0.0,4.377075133348992e7,2.0213728365909702e10,5.034254849737095e16,6.312382756059229,1.3717458603718007e-5,905331.7549584946,905321.6448754609
0,2884,1.942270187049846,2.024543207394417e-6,1.0602111847987523e11,-0.0,4.377075133348992e7,2.02137283659097e10,1.142275657231778e17,6.312378107911999,9.110444433274876e-6,905331.754965939,905321.6448977946
0,2885,1.9422721862769396,6.307474438943277e-7,1.0606488923120872e11,-0.0,4.377075133348992e7,2.021372836590969e10,1.177826686567381e18,6.312384605400053,2.8383634975244746e-6,905331.7549555325,905321.644866575
0,2886,1.942270187049846,2.024543207394417e-6,1.0610865998254219e11,-0.0,4.377075133348992e7,2.0213728365909714e10,1.1442093388395768e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2887,1.942270187049846,2.024543207394417e-6,1.0615243073387569e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.1451767428354736e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2888,1.942270187049846,2.024543207394417e-6,1.0619620148520918e11,-0.0,4.377075133348992e7,2.0213728365909702e10,1.1461445222724134e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2889,1.9422750151144768,1.7971049565711205e-6,1.0623997223654268e11,-0.0,4.377075133348992e7,2.02137283659097e10,1.4558388173981072e17,6.31239379912205,8.086972304570043e-6,905331.7549408077,905321.6448224005
0,2890,1.9422707361667237,2.637358894961613e-7,1.0628374298787617e11,-0.0,4.377075133348992e7,2.021372836590969e10,6.765318410909991e18,6.312379892541852,1.1868115027327259e-6,905331.7549630806,905321.6448892198
0,2891,1.9422746291563835,7.387793458032439e-7,1.0632751373920967e11,-0.0,4.377075133348992e7,2.0213728365909683e10,8.629061790143406e17,6.3123925447582465,3.324507056114598e-6,905331.7549428167,905321.6448284275
0,2892,1.9422754730133835,5.169097320536226e-7,1.0637128449054314e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.7641269974861706e18,6.312395287293496,2.3260937942413017e-6,905331.7549384242,905321.6448152501
0,2893,1.9422712256430767,4.790797269551971e-7,1.0641505524187663e11,-0.0,4.377075133348992e7,2.0213728365909702e10,2.055463196663765e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2894,1.942270708096236,3.6207779607080075e-7,1.0645882599321013e11,-0.0,4.377075133348992e7,2.02137283659097e10,3.601532735746548e18,6.312379801312767,1.6293500823186034e-6,905331.754963227,905321.6448896583
0,2895,1.942273162491918,2.0805572569044334e-6,1.0650259674454362e11,-0.0,4.377075133348992e7,2.021372836590969e10,1.09168540234879e17,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2896,1.9422716765115597,2.0510546657743655e-6,1.0654636749587712e11,-0.0,4.377075133348992e7,2.0213728365909683e10,1.1242629640074715e17,6.312382948662569,9.229745995984645e-6,905331.7549581861,905321.6448745356
0,2897,1.942270187049846,2.024543207394417e-6,1.0659013824721059e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.1548714295521141e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2898,1.9422754278418415,8.638551128390141e-7,1.0663390899854408e11,-0.0,4.377075133348992e7,2.0213728365909702e10,6.348499893818845e17,6.312395140485985,3.887348007775563e-6,905331.7549386593,905321.6448159552
0,2899,1.9422736116197235,3.654027762098661e-6,1.0667767974987756e11,-0.0,4.377075133348992e7,2.021372836590971e10,3.551193009784147e16,6.312389237764101,1.6443124929443975e-5,905331.7549481131,905321.644844317
0,2900,1.9422724800216993,2.578430232060615e-6,1.0672145050121107e11,-0.0,4.377075133348992e7,2.021372836590969e10,7.1379262613986584e16,6.312385560070522,1.1602936044272768e-5,905331.7549540037,905321.6448619884
0,2901,1.942270187049846,2.024543207394417e-6,1.0676522125254454e11,-0.0,4.377075133348992e7,2.0213728365909714e10,1.1587598132037645e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2902,1.9422744221346835,6.345064681473297e-7,1.0680899200387804e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.1807010520714527e18,6.312391871937721,2.8552791066629835e-6,905331.7549438945,905321.6448316606
0,2903,1.942272453715805,8.934526218200102e-7,1.0685276275521153e11,-0.0,4.377075133348992e7,2.0213728365909702e10,5.959823109048247e17,6.312385474576366,4.020536798190046e-6,905331.7549541404,905321.6448623989
0,2904,1.9422704817825587,4.650762145776931e-7,1.0689653350654503e11,-0.0,4.377075133348992e7,2.0213728365909695e10,2.2013665827774907e18,6.312379065793316,2.092842965599619e-6,905331.754964405,905321.6448931922
0,2905,1.9422741274019706,9.249605246693947e-7,1.0694030425787852e11,-0.0,4.377075133348992e7,2.021372836590969e10,5.5700394085392454e17,6.3123909140564045,4.162322361012276e-6,905331.7549454285,905321.6448362629
0,2906,1.9422722642350012,1.0663840812425577e-6,1.0698407500921202e11,-0.0,4.377075133348992e7,2.0213728365909683e10,4.1941236519438195e17,6.312384858763754,4.798728365591509e-6,905331.7549551268,905321.6448653579
0,2907,1.9422729730120003,1.2071941907044852e-7,1.0702784576054552e11,-0.0,4.377075133348992e7,2.0213728365909676e10,3.2755027702658638e19,6.312387162289001,5.432373858170184e-7,905331.7549514375,905321.6448542895
0,2908,1.9422682502010047,4.230656774451803e-7,1.0707161651187898e11,-0.0,4.377075133348992e7,2.0213728365909702e10,2.669194378427008e18,6.312371813153265,1.9037955485033115e-6,905331.7549760211,905321.6449280406
0,2909,1.942272826465576,9.906155899859454e-8,1.0711538726321248e11,-0.0,4.377075133348992e7,2.0213728365909695e10,4.872466363478626e19,6.312386686013122,4.4577701549367546e-7,905331.7549522002,905321.6448565781
0,2910,1.9422751484529988,3.395239441636594e-8,1.0715915801454596e11,-0.0,4.377075133348992e7,2.0213728365909706e10,4.151275596518139e20,6.312394232472246,1.5278577487364673e-7,905331.7549401138,905321.6448203183
0,2911,1.942271674769393,2.05255057724575e-6,1.0720292876587946e11,-0.0,4.377075133348992e7,2.02137283659097e10,1.1368356827187232e17,6.312382943000528,9.236477597605874e-6,905331.7549581951,905321.6448745627
0,2912,1.942270187049846,2.024543207394417e-6,1.0724669951721294e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.1694838218816165e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2913,1.9422717287153777,1.026524359542668e-6,1.0729047026854643e11,-0.0,4.377075133348992e7,2.0213728365909702e10,4.552736562853922e17,6.312383118324977,4.619359617942005e-6,905331.7549579144,905321.6448737205
0,2914,1.942275357231883,2.317501168139036e-6,1.0733424101987991e11,-0.0,4.377075133348992e7,2.021372836590971e10,8.939920898427214e16,6.3123949110036195,1.0428755256625663e-5,905331.7549390269,905321.6448170578
0,2915,1.9422700399164023,2.7721860446737055e-6,1.0737801177121342e11,-0.0,4.377075133348992e7,2.0213728365909687e10,6.25304061098251e16,6.312377629728307,1.2474837201031675e-5,905331.7549667051,905321.6449000926
0,2916,1.942270187049846,2.024543207394417e-6,1.0742178252254689e11,-0.0,4.377075133348992e7,2.0213728365909714e10,1.1733947144553982e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2917,1.942274271253959,1.811108468948625e-6,1.0746555327388039e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.4674772371617456e17,6.312391381575367,8.149988110268813e-6,905331.7549446798,905321.6448340164
0,2918,1.9422762782716103,2.555833184413227e-6,1.0750932402521387e11,-0.0,4.377075133348992e7,2.0213728365909718e10,7.374917948008856e16,6.312397904382734,1.150124932985952e-5,905331.7549342327,905321.6448026749
0,2919,1.9422738616387316,6.165828300151749e-7,1.0755309477654738e11,-0.0,4.377075133348992e7,2.0213728365909695e10,1.2682389632355323e18,6.312390050325877,2.7746227350682874e-6,905331.7549468118,905321.6448404129
0,2920,1.9422731782695273,2.076218064904291e-6,1.0759686552788087e11,-0.0,4.377075133348992e7,2.0213728365909687e10,1.1194368381573382e17,6.312387829375964,9.34298129206931e-6,905331.754950369,905321.6448510846
0,2921,1.9422683895443211,4.273557655546056e-6,1.0764063627921436e11,-0.0,4.377075133348992e7,2.0213728365909695e10,2.644404016546814e16,6.312372266019044,1.923100944995725e-5,905331.7549752956,905321.6449258644
0,2922,1.942270187049846,2.024543207394417e-6,1.0768440703054784e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.1792723032876318e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2923,1.9422752396783796,1.0103697039740066e-6,1.0772817778188133e11,-0.0,4.377075133348992e7,2.0213728365909702e10,4.738803062841677e17,6.312394528954734,4.54666366788303e-6,905331.7549396388,905321.6448188936
0,2924,1.9422701677430498,9.591309917073885e-7,1.0777194853321483e11,-0.0,4.377075133348992e7,2.0213728365909695e10,5.263012161944609e17,6.312378045164912,4.316089462683248e-6,905331.7549660396,905321.6448980963
0,2925,1.9422701145209529,1.7916190310931258e-6,1.0781571928454832e11,-0.0,4.377075133348992e7,2.0213728365909687e10,1.5095922478594534e17,6.312377872193097,8.062285639919066e-6,905331.7549663167,905321.6448989274
0,2926,1.942270187049846,2.024543207394417e-6,1.0785949003588179e11,-0.0,4.377075133348992e7,2.0213728365909714e10,1.1831981944647696e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2927,1.9422712256430767,4.790797269551971e-7,1.0790326078721529e11,-0.0,4.377075133348992e7,2.0213728365909706e10,2.1147374508161413e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2928,1.942270187049846,2.024543207394417e-6,1.0794703153854877e11,-0.0,4.377075133348992e7,2.0213728365909714e10,1.1851633892925229e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2929,1.942272840549341,2.4493748398161405e-6,1.079908022898823e11,-0.0,4.377075133348992e7,2.021372836590968e10,8.103673679067118e16,6.312386731785359,1.1022186779172633e-5,905331.7549521269,905321.6448563582
0,2930,1.942270187049846,2.024543207394417e-6,1.0803457304121574e11,-0.0,4.377075133348992e7,2.0213728365909718e10,1.1871300834593419e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2931,1.942270187049846,2.024543207394417e-6,1.0807834379254924e11,-0.0,4.377075133348992e7,2.0213728365909714e10,1.1881139927589811e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2932,1.9422697203798382,1.0376232635536493e-6,1.0812211454388274e11,-0.0,4.377075133348992e7,2.0213728365909706e10,4.526811903945445e17,6.312376591234474,4.669304685991422e-6,905331.7549683683,905321.6449050824
0,2933,1.942270187049846,2.024543207394417e-6,1.0816588529521623e11,-0.0,4.377075133348992e7,2.02137283659097e10,1.1900829357190466e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2934,1.9422687694976202,3.4966606277442924e-7,1.0820965604654973e11,-0.0,4.377075133348992e7,2.0213728365909695e10,3.9928562805448673e18,6.312373500867266,1.5734972824849316e-6,905331.754973318,905321.6449199312
0,2935,1.942276137570777,2.1365644687619217e-6,1.0825342679788321e11,-0.0,4.377075133348992e7,2.0213728365909702e10,1.0703302474256386e17,6.312397447105026,9.614540109428648e-6,905331.7549349649,905321.6448048722
0,2936,1.942273162491918,2.0805572569044334e-6,1.0829719754921669e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.1296644316036971e17,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2937,1.942270187049846,2.024543207394417e-6,1.0834096830055019e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.1940253186821755e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2938,1.9422698080908507,1.8951295432136494e-6,1.0838473905188368e11,-0.0,4.377075133348992e7,2.02137283659097e10,1.363793160765798e17,6.312376876295264,8.528082944461423e-6,905331.7549679116,905321.6449037126
0,2939,1.9422721940674974,1.2798184919298154e-6,1.0842850980321718e11,-0.0,4.377075133348992e7,2.0213728365909695e10,2.9928714718537414e17,6.312384630719366,5.7591832136841695e-6,905331.754955492,905321.6448664535
0,2940,1.9422762782716103,2.555833184413227e-6,1.0847228055455066e11,-0.0,4.377075133348992e7,2.0213728365909702e10,7.51066127157783e16,6.312397904382734,1.150124932985952e-5,905331.7549342327,905321.6448026749
0,2941,1.9422723475560297,1.0655793895476793e-6,1.0851605130588416e11,-0.0,4.377075133348992e7,2.0213728365909695e10,4.324438834279447e17,6.3123851295570965,4.795107252964557e-6,905331.7549546931,905321.6448640567
0,2942,1.9422712256430767,4.790797269551971e-7,1.0855982205721764e11,-0.0,4.377075133348992e7,2.0213728365909706e10,2.1411339276415073e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2943,1.9422731782695273,2.076218064904291e-6,1.0860359280855115e11,-0.0,4.377075133348992e7,2.0213728365909683e10,1.140962490986267e17,6.312387829375964,9.34298129206931e-6,905331.754950369,905321.6448510846
0,2944,1.9422703695006074,7.17085882791358e-8,1.0864736355988463e11,-0.0,4.377075133348992e7,2.0213728365909695e10,9.572660837548522e19,6.312378700876974,3.226886472561111e-7,905331.7549649895,905321.6448949457
0,2945,1.942270187049846,2.024543207394417e-6,1.086911343112181e11,-0.0,4.377075133348992e7,2.0213728365909718e10,1.2019280695952566e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2946,1.942270187049846,2.024543207394417e-6,1.0873490506255159e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.2029175992760162e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2947,1.9422694221327574,6.407547591607154e-7,1.0877867581388509e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.2018867290254075e18,6.312375621931461,2.8833964162232194e-6,905331.7549699208,905321.6449097398
0,2948,1.9422712256430767,4.790797269551971e-7,1.0882244656521857e11,-0.0,4.377075133348992e7,2.0213728365909714e10,2.1517346722113167e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2949,1.9422754782824152,1.1215629779273088e-6,1.088662173165521e11,-0.0,4.377075133348992e7,2.0213728365909676e10,3.929288342926411e17,6.31239530441785,5.04703340067289e-6,905331.7549383969,905321.6448151678
0,2950,1.9422754730133835,5.169097320536226e-7,1.0890998806788554e11,-0.0,4.377075133348992e7,2.0213728365909718e10,1.8513502080221233e18,6.312395287293496,2.3260937942413017e-6,905331.7549384242,905321.6448152501
0,2951,1.942270187049846,2.024543207394417e-6,1.0895375881921904e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.2078708660841355e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2952,1.9422712256430767,4.790797269551971e-7,1.0899752957055254e11,-0.0,4.377075133348992e7,2.0213728365909706e10,2.1588152132293496e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2953,1.942273236175096,1.690690508700252e-6,1.0904130032188603e11,-0.0,4.377075133348992e7,2.02137283659097e10,1.734838774553949e17,6.312388017569062,7.608107289151134e-6,905331.7549500677,905321.6448501804
0,2954,1.9422731405567553,2.2168844674582156e-7,1.0908507107321953e11,-0.0,4.377075133348992e7,2.021372836590969e10,1.0098511481633016e19,6.312387706809455,9.97598010356197e-7,905331.7549505654,905321.6448516734
0,2955,1.942270187049846,2.024543207394417e-6,1.09128841824553e11,-0.0,4.377075133348992e7,2.0213728365909718e10,1.2118402207770878e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2956,1.942270187049846,2.024543207394417e-6,1.0917261257588649e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.2128334956184931e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2957,1.9422683905472042,4.269318450443455e-6,1.0921638332722e11,-0.0,4.377075133348992e7,2.0213728365909687e10,2.7295675383080452e16,6.312372269278414,1.9211933026995548e-5,905331.7549752905,905321.6449258487
0,2958,1.9422760891401083,2.1478794227722365e-6,1.0926015407855347e11,-0.0,4.377075133348992e7,2.0213728365909714e10,1.0793111306688186e17,6.312397289705352,9.665457402475064e-6,905331.7549352171,905321.6448056286
0,2959,1.9422751484529988,3.395239441636594e-8,1.0930392482988696e11,-0.0,4.377075133348992e7,2.0213728365909706e10,4.322957685129956e20,6.312394232472246,1.5278577487364673e-7,905331.7549401138,905321.6448203183
0,2960,1.942270187049846,2.024543207394417e-6,1.0934769558122044e11,-0.0,4.377075133348992e7,2.0213728365909718e10,1.2168103392409046e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2961,1.9422758427508673,4.36589155695688e-7,1.0939146633255394e11,-0.0,4.377075133348992e7,2.021372836590971e10,2.6187023466249605e18,6.312396488940319,1.9646512006305957e-6,905331.7549364995,905321.6448094761
0,2962,1.9422717707149904,2.4089302410420436e-6,1.0943523708388744e11,-0.0,4.377075133348992e7,2.0213728365909702e10,8.608717507655461e16,6.312383254823718,1.0840186084689197e-5,905331.7549576957,905321.6448730646
0,2963,1.9422733098582743,1.3008237604960713e-6,1.0947900783522093e11,-0.0,4.377075133348992e7,2.02137283659097e10,2.954640890749477e17,6.312388257039391,5.853706922232321e-6,905331.754949684,905321.6448490294
0,2964,1.942274386612835,9.420669703709913e-7,1.0952277858655443e11,-0.0,4.377075133348992e7,2.021372836590969e10,5.638098213546678e17,6.312391756491714,4.239301366669461e-6,905331.7549440793,905321.6448322152
0,2965,1.9422722741047225,1.0723113177640393e-6,1.0956654933788792e11,-0.0,4.377075133348992e7,2.0213728365909687e10,4.355207198412346e17,6.312384890840348,4.825400929938177e-6,905331.7549550754,905321.6448652038
0,2966,1.9422726361665665,1.0593819972952708e-6,1.0961032008922142e11,-0.0,4.377075133348992e7,2.021372836590968e10,4.465804195411241e17,6.3123860675413415,4.767218987828719e-6,905331.7549531908,905321.6448595498
0,2967,1.942270187049846,2.024543207394417e-6,1.0965409084055489e11,-0.0,4.377075133348992e7,2.0213728365909702e10,1.223784228845284e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2968,1.9422712256430767,4.790797269551971e-7,1.0969786159188838e11,-0.0,4.377075133348992e7,2.02137283659097e10,2.1872443666065198e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2969,1.9422699414293727,1.3197698105889463e-7,1.0974163234322186e11,-0.0,4.377075133348992e7,2.0213728365909706e10,2.8844983836377588e19,6.312377309645461,5.938964147650258e-7,905331.7549672178,905321.6449016306
0,2970,1.942270187049846,2.024543207394417e-6,1.0978540309455534e11,-0.0,4.377075133348992e7,2.0213728365909714e10,1.2267786532731765e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2971,1.942270187049846,2.024543207394417e-6,1.0982917384588884e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.2277775432620203e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2972,1.9422712256430767,4.790797269551971e-7,1.0987294459722234e11,-0.0,4.377075133348992e7,2.0213728365909702e10,2.1943783944023567e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2973,1.9422681098633847,5.115470168272857e-6,1.099167153485558e11,-0.0,4.377075133348992e7,2.0213728365909725e10,1.926234502705644e16,6.3123713570560005,2.3019615757227858e-5,905331.7549767516,905321.6449302321
0,2974,1.942270187049846,2.024543207394417e-6,1.099604860998893e11,-0.0,4.377075133348992e7,2.021372836590972e10,1.230776458576954e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2975,1.9422663145034633,1.184503520444746e-6,1.1000425685122281e11,-0.0,4.377075133348992e7,2.02137283659097e10,3.598433027150788e17,6.312365522136256,5.330265842001357e-6,905331.7549860969,905321.644958268
0,2976,1.942270187049846,2.024543207394417e-6,1.1004802760255629e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.2327776064417678e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2977,1.9422703344162024,1.244809710986055e-6,1.1009179835388979e11,-0.0,4.377075133348992e7,2.0213728365909702e10,3.263513753324642e17,6.312378586852658,5.601643699437248e-6,905331.7549651721,905321.6448954936
0,2978,1.942270187049846,2.024543207394417e-6,1.1013556910522325e11,-0.0,4.377075133348992e7,2.0213728365909725e10,1.234780250971025e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2979,1.9422734817807505,1.3369033265473085e-6,1.1017933985655678e11,-0.0,4.377075133348992e7,2.021372836590969e10,2.8339749306385587e17,6.31238881578744,6.0160649694628884e-6,905331.7549487893,905321.644846345
0,2980,1.9422676537153258,3.706484107942839e-7,1.1022311060789027e11,-0.0,4.377075133348992e7,2.0213728365909683e10,3.689978288930557e18,6.312369874574809,1.6679178485742776e-6,905331.7549791258,905321.6449373546
0,2981,1.9422722726139539,1.087620870722338e-6,1.1026688135922377e11,-0.0,4.377075133348992e7,2.021372836590968e10,4.28889051103736e17,6.31238488599535,4.894293918250521e-6,905331.7549550832,905321.644865227
0,2982,1.9422712256430767,4.790797269551971e-7,1.1031065211055724e11,-0.0,4.377075133348992e7,2.0213728365909702e10,2.2122602409000804e18,6.312381483339999,2.155858771298387e-6,905331.7549605331,905321.6448815766
0,2983,1.9422719028343343,3.884930417446766e-7,1.1035442286189073e11,-0.0,4.377075133348992e7,2.0213728365909695e10,3.3669520680944026e18,6.312383684211587,1.7482186878510447e-6,905331.754957008,905321.6448710014
0,2984,1.9422732326607282,2.6564498850940453e-7,1.1039819361322423e11,-0.0,4.377075133348992e7,2.021372836590969e10,7.206952126895233e18,6.3123880061473665,1.1954024482923204e-6,905331.7549500859,905321.6448502347
0,2985,1.942270187049846,2.024543207394417e-6,1.104419643645577e11,-0.0,4.377075133348992e7,2.0213728365909714e10,1.2418012915025411e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2986,1.9422712256430767,4.790797269551971e-7,1.1048573511589119e11,-0.0,4.377075133348992e7,2.021372836590971e10,2.2194316862607025e18,6.312381483339999,2.155858771298387e-6,905331.754960533,905321.6448815765
0,2987,1.9422742361702405,6.37986787916292e-7,1.105295058672247e11,-0.0,4.377075133348992e7,2.0213728365909687e10,1.2525209755424604e18,6.312391267553282,2.8709405456233137e-6,905331.7549448622,905321.6448345643
0,2988,1.942273162491918,2.0805572569044334e-6,1.1057327661855817e11,-0.0,4.377075133348992e7,2.021372836590971e10,1.178690787922608e17,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2989,1.942270797571842,2.7539415761716665e-7,1.1061704736989168e11,-0.0,4.377075133348992e7,2.021372836590969e10,6.73287406437067e18,6.312380092108487,1.23927370927725e-6,905331.7549627614,905321.6448882613
0,2990,1.9422697371226088,4.504853429663213e-7,1.1066081812122517e11,-0.0,4.377075133348992e7,2.0213728365909683e10,2.5182518184162166e18,6.312376645648478,2.0271840433484457e-6,905331.7549682811,905321.6449048208
0,2991,1.942270187049846,2.024543207394417e-6,1.1070458887255864e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.247833914191091e17,6.312378107911999,9.110444433274876e-6,905331.7549659391,905321.6448977947
0,2992,1.9422729870402549,2.4221651769627166e-6,1.1074835962389214e11,-0.0,4.377075133348992e7,2.0213728365909702e10,8.724762580692656e16,6.312387207880828,1.0899743296332224e-5,905331.7549513644,905321.6448540706
0,2993,1.9422737940704848,1.70119314298338e-6,1.1079213037522563e11,-0.0,4.377075133348992e7,2.0213728365909695e10,1.77012516305363e17,6.312389830729075,7.65536914342521e-6,905331.7549471634,905321.644841468
0,2994,1.9422715545964215,2.4415417608300124e-6,1.1083590112655913e11,-0.0,4.377075133348992e7,2.021372836590969e10,8.600681194889142e16,6.31238255243837,1.0986937923735056e-5,905331.7549588208,905321.6448764396
0,2995,1.9422725510126246,1.73578992234823e-6,1.1087967187789262e11,-0.0,4.377075133348992e7,2.0213728365909683e10,1.703007761811467e17,6.31238579079103,7.811054650567034e-6,905331.7549536339,905321.6448608794
0,2996,1.942274236169554,6.380073462417058e-7,1.1092344262922609e11,-0.0,4.377075133348992e7,2.0213728365909706e10,1.2615638353084767e18,6.3123912675510505,2.871033058087676e-6,905331.7549448623,905321.6448345643
0,2997,1.942273162491918,2.0805572569044334e-6,1.1096721338055957e11,-0.0,4.377075133348992e7,2.0213728365909718e10,1.1872733801146005e17,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,2998,1.942273155817033,2.0850166054195023e-6,1.1101098413189308e11,-0.0,4.377075133348992e7,2.0213728365909695e10,1.1831515365562314e17,6.312387756405357,9.38257472438776e-6,905331.7549504859,905321.6448514351
0,2999,1.942273162491918,2.0805572569044334e-6,1.1105475488322656e11,-0.0,4.377075133348992e7,2.0213728365909702e10,1.1891845174267003e17,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307
0,3000,1.942273162491918,2.0805572569044334e-6,1.1109852563456004e11,-0.0,4.377075133348992e7,2.0213728365909714e10,1.1901406170903133e17,6.312387778098734,9.36250765606995e-6,905331.7549504511,905321.6448513307


==> anc/data/regularized_slice_mu0.csv <==
T,mu,sigma,Delta,p,s,n,e,m,Delta_gap
0,0,92.37588705040932,6.212368406074965e-6,5.463420867919922,-0.0,-0.0,-5.463420867919922,300.22163291383026,2.795565782733734e-5
1,0,92.37588705040932,6.212368406074965e-6,5.463420867919922,9.960155145626809e-125,0.0,-5.463420867919922,300.22163291383026,2.795565782733734e-5
2,0,92.37588705040932,6.212368406074965e-6,5.463420867919922,2.2252428783144073e-59,0.0,-5.463420867919922,300.22163291383026,2.795565782733734e-5
3,0,92.37588705040932,6.212368406074965e-6,5.463420867919922,1.4875284138291201e-37,0.0,-5.463420867919922,300.22163291383026,2.795565782733734e-5
4,0,92.37588705040932,6.212368406074965e-6,5.463420867919922,1.2781220130575436e-26,0.0,-5.463420867919922,300.22163291383026,2.795565782733734e-5
5,0,92.37588705040932,6.212368406074965e-6,5.463420867919922,4.7917076088765264e-20,0.0,-5.463420867919922,300.22163291383026,2.795565782733734e-5
6,0,92.37588705040932,6.212368406074965e-6,5.463420867919922,1.1815328798765539e-15,0.0,-5.463420867919915,300.22163291383026,2.795565782733734e-5
7,0,92.37588705040932,6.212368406074965e-6,5.463420867919922,1.6462829558739806e-12,0.0,-5.463420867908398,300.22163291383026,2.795565782733734e-5
8,0,92.37588705040932,6.212368406074965e-6,5.463420867919922,3.8015907126160005e-10,0.0,-5.463420864878649,300.22163291383026,2.795565782733734e-5
9,0,92.37588705040932,6.212368406074965e-6,5.463420867919922,2.645974816105824e-8,0.0,-5.463420629782188,300.22163291383026,2.795565782733734e-5
10,0,92.37588705040932,6.212368406074965e-6,5.463420867919922,7.948907565260222e-7,0.0,-5.463412919012357,300.22163291383026,2.795565782733734e-5
11,0,92.37588705040932,6.212368406074965e-6,5.4634246826171875,1.2954536314975047e-5,0.0,-5.463282182717723,300.22163291383026,2.795565782733734e-5
12,0,92.37588705040932,6.212368406074965e-6,5.463478088378906,0.00013340131397255122,0.0,-5.461877272611235,300.22163291383026,2.795565782733734e-5
13,0,92.37588705040932,6.212368406074965e-6,5.463909149169922,0.0009647171211698502,0.0,-5.451367826594714,300.22163291383026,2.795565782733734e-5
14,0,92.37588705040932,6.212368406074965e-6,5.466499328613281,0.00528359593240083,0.0,-5.39252898555967,300.22163291383026,2.795565782733734e-5
15,0,92.37588705040932,6.212368406074965e-6,5.478794097900391,0.023163643679861796,0.0,-5.131339442702464,300.22163291383026,2.795565782733734e-5
16,0,92.37588705040932,6.212368406074965e-6,5.5269012451171875,0.0847393775076087,0.0,-4.171071204995449,300.22163291383026,2.795565782733734e-5
17,0,92.37588705040932,6.212368406074965e-6,5.687488555908203,0.2670410305547864,0.0,-1.1477910364768347,300.22163291383026,2.795565782733734e-5
18,0,92.37588705040932,6.212368406074965e-6,6.156990051269531,0.7430783441695913,0.0,7.218420143783112,300.22163291383026,2.795565782733734e-5
19,0,92.37588705040932,6.212368406074965e-6,7.384677886962891,1.861856765626299,0.0,27.99060065993679,300.22163291383026,2.795565782733734e-5
20,0,92.37588705040932,6.212368406074965e-6,10.304439544677734,4.266872408966855,0.0,75.03300863465937,300.22163291383026,2.795565782733734e-5
21,0,92.37588705040932,6.212368406074965e-6,16.706470489501953,9.057948640913331,0.0,173.510450969678,300.22163291383026,2.795565782733734e-5
22,0,92.37587743243341,4.245477845965592e-6,29.793087005615234,17.99757452264752,0.0,366.1535524926302,300.22160165540856,1.9104650306845166e-5
23,0,92.37591632183259,6.146452793272623e-6,54.961997985839844,33.75855358515534,0.0,721.484734472733,300.2217280459559,2.7659037569726803e-5
24,0,92.37587207304855,1.065657134656004e-5,100.85641098022461,60.207671536638905,0.0,1344.127705899109,300.2215842374078,4.795457105952018e-5
25,0,92.37585132676499,9.104746258544507e-6,180.70922470092773,102.71231974752477,0.0,2387.0987689871918,300.2215168119862,4.097135816345028e-5
26,0,92.37578145481967,4.424721037750172e-6,314.0066032409668,168.46471034426142,0.0,4066.0758657098304,300.2212897281639,1.9911244669875776e-5
27,0,92.37571137660275,4.871270773255694e-6,528.4731254577637,266.80368159101994,0.0,6675.226277499774,300.22106197395897,2.1920718479650622e-5
28,0,92.37560832425471,7.859683066163087e-6,862.3787689208984,409.5315025453573,0.0,10604.503302349105,300.22072705382783,3.536857379773389e-5
29,0,92.37549717287109,7.2891502013551725e-6,1367.1504554748535,611.2050244518225,0.0,16357.795253627999,300.2203658118311,3.2801175906098274e-5
30,0,92.37526340415928,9.666089065183096e-6,2110.2642517089844,889.4103524912604,0.0,24572.046323028826,300.2196060635177,4.349740079332393e-5
31,0,92.3749980397146,1.4093556673709972e-5,3178.3851585388184,1264.9727554661793,0.0,36035.77026091274,300.21874362907243,6.342100503169487e-5
32,0,92.37460157569689,1.5788319239609986e-5,4680.716178894043,1762.169885493262,0.0,51708.72015689034,300.2174551210149,7.104743657824494e-5
33,0,92.37409199593479,1.0569154461671333e-5,6752.5128173828125,2408.851529410367,0.0,72739.58765315931,300.21579898678806,4.7561195077521e-5
34,0,92.37342566452693,1.129632611918273e-5,9558.719120025635,3236.5547993468513,0.0,100484.1440577673,300.21363340971254,5.0833467536322285e-5
35,0,92.37251325480304,2.5881989400388124e-5,13297.678901672363,4280.566522224808,0.0,136522.1493761959,300.21066807810985,0.00011646895230174656
36,0,92.37147098308267,1.1722481224358716e-5,18204.881065368652,5579.854368392649,0.0,182669.8761967667,300.2072806950187,5.275116550961422e-5
37,0,92.37010993097854,9.320935635899316e-6,24556.684154510498,7177.1866275057855,0.0,240999.2210632036,300.2028572756803,4.1944210361546925e-5
38,0,92.36846441041453,9.528612623208816e-6,32674.000507354736,9118.892809723953,0.0,313843.92626215547,300.1975093338472,4.287875680443967e-5
39,0,92.36641754885716,2.1997293526661576e-6,42925.882667541504,11454.902475607234,0.0,403815.3138811406,300.19085703378573,9.898782086997709e-6
40,0,92.3639246943168,5.7868784112378606e-6,55732.989990234375,14238.508188862,0.0,513807.3375642457,300.18275525652956,2.6040952850570373e-5
41,0,92.36096674805728,1.5587546547060314e-5,71570.90339279175,17526.196855581107,0.0,647003.1676860336,300.17314193118614,7.014395946177141e-5
42,0,92.35745227541527,5.953013813429903e-6,90973.26258468628,21377.547853963693,0.0,806883.7472817888,300.1617198950996,2.678856216043456e-5
43,0,92.35327165944818,8.45315532425193e-6,114534.70277023315,25855.00908675568,0.0,997230.687960261,300.1481328932066,3.803919895913368e-5
44,0,92.34844929776284,1.3963889007859981e-6,142913.57528686523,31023.44466349401,0.0,1.2221179899068712e6,300.1324602177292,6.283750053536992e-6
45,0,92.34279962882476,7.3841191006755185e-6,176834.436088562,36950.38129818185,0.0,1.4859327223296212e6,300.11409879368045,3.322853595303983e-5
46,0,92.33629364949883,1.2456162059313598e-5,217090.29146194458,43705.22955188267,0.0,1.7933502679246583e6,300.0929543608712,5.6052729266911194e-5
47,0,92.32884697777138,2.0233783561472238e-5,264544.5939064026,51359.337702334255,0.0,2.1493442781033074e6,300.06875267775695,9.105202602662508e-5
48,0,92.32038103151402,5.466748414861093e-6,320132.98263549805,59985.63547190364,0.0,2.5591775200158767e6,300.0412383524206,2.460036786687492e-5
49,0,92.31075665978702,6.616050739426351e-6,384864.76585388184,69658.57115244518,0.0,3.028405220615932e6,300.0099591443078,2.977222832741858e-5
50,0,92.29991432519545,1.0479573673589561e-5,459824.1480140686,80453.4633342488,0.0,3.562849018698371e6,299.9747215568852,4.715808153115303e-5
51,0,92.28771332175909,5.927010042746405e-6,546171.2008132935,92446.73188190926,0.0,4.1686121251640785e6,299.93506829571703,2.6671545192358824e-5
52,0,92.27413544871293,1.6620451665131965e-5,645142.5841903687,105714.9081589221,0.0,4.852032640073581e6,299.89094020831703,7.479203249309384e-5
53,0,92.25893897626749,1.5442680466662684e-5,758052.0245094299,120335.82029899866,0.0,5.619746451337499e6,299.84155167286934,6.949206209998208e-5
54,0,92.24215603710171,8.15521360771502e-6,886290.5541038513,136386.18244687843,0.0,6.478563298027584e6,299.78700712058054,3.669846123471759e-5
55,0,92.22364591676248,5.876009136617519e-6,1.031326524269104e6,153943.35138471576,0.0,7.435557801890263e6,299.72684922947803,2.6442041114778833e-5
56,0,92.20322621254078,7.895458083484215e-6,1.1947054004554749e6,173084.70243403112,0.0,8.498037935850268e6,299.6604851907575,3.5529561375678966e-5
57,0,92.18083070573513,2.6680778365136717e-6,1.3780493490943909e6,193886.41776255265,0.0,9.673476463371111e6,299.58769979363916,1.2006350264311523e-5
58,0,92.15639316844633,8.754989926605635e-6,1.5830566291999817e6,216423.8552275466,0.0,1.0969526973997721e7,299.50827779745055,3.9397454669725354e-5
59,0,92.12969674151785,4.151707607795469e-5,1.8115007983322144e6,240772.64769295248,0.0,1.2394085415551983e7,299.421514409933,0.0001868268423507961
60,0,92.10076273579239,1.6533166094042578e-6,2.0652297512397766e6,267005.4367641743,0.0,1.3955096454610683e7,299.32747889132526,7.43992474231916e-6
61,0,92.06936444998381,1.3974709077781584e-5,2.346164588066101e6,295195.75283577497,0.0,1.566077633491617e7,299.22543446244737,6.288619085001713e-5
62,0,92.03534039861992,5.100030587241233e-6,2.656298350456238e6,325415.4000884904,0.0,1.7519456455030166e7,299.11485629551476,2.2950137642585547e-5
63,0,91.99873307889476,8.242294843372512e-6,2.9976946086158752e6,357732.4730608029,0.0,1.953945119421471e7,298.99588250640795,3.709032679517631e-5
64,0,91.95929766252306,8.781050133641314e-6,3.3724859361228943e6,392216.5462169886,0.0,2.1729373021764375e7,298.86771740319995,3.9514725601385916e-5
65,0,91.91693604231116,2.9409144646010995e-6,3.782872268486023e6,428933.9609589707,0.0,2.4097835193847075e7,298.7300421375113,1.3234115090704947e-5
66,0,91.8715900685693,2.354086111307796e-5,4.23111916601181e6,467948.6324686817,0.0,2.6653490576921184e7,298.58266772285026,0.00010593387500885082
67,0,91.82311432353686,1.8549028826311887e-5,4.719555989078522e6,509323.7187324678,0.0,2.940513316599682e7,298.4251215514948,8.347062971840349e-5
68,0,91.77133390138728,1.674627764198285e-5,5.250573996257782e6,553121.019167198,0.0,3.236165530711168e7,298.25683517950864,7.535824938892282e-5
69,0,91.71622288049568,5.6336909377529255e-6,5.826624379497528e6,599397.988896897,0.0,3.553183685438836e7,298.07772436161093,2.5351609219888165e-5
70,0,91.65755485845573,7.7392559298966e-6,6.450216241737366e6,648213.3349530485,0.0,3.892471720497603e7,297.8870532899811,3.48266516845347e-5
71,0,91.59532119261,9.448222308532858e-6,7.123914531089783e6,699619.9127486502,0.0,4.254909927406438e7,297.6847938759825,4.2517000388397864e-5
72,0,91.52933971497046,7.580922242670698e-6,7.85033793680954e6,753671.5477677363,0.0,4.641401350246747e7,297.470354073654,3.411415009201814e-5
73,0,91.45949485268937,2.6068953674840723e-5,8.63215675863266e6,810418.7708988277,0.0,5.0528413516981766e7,297.2433582712405,0.00011731029153678325
74,0,91.38565086001917,1.562812623073019e-5,9.472090756591797e6,869910.4138541996,0.0,5.490127986861897e7,297.0033652950623,7.032656803828586e-5
75,0,91.30777742122496,1.444469032434089e-6,1.0372906986034393e7,932190.7171686583,0.0,5.954139680161497e7,296.7502766189811,6.5001106459534e-6
76,0,91.22568438040491,1.0606894920879777e-5,1.1337417630371094e7,997305.3656481924,0.0,6.445779015889153e7,296.48347423631594,4.7731027143959e-5
77,0,91.13919290685357,4.6488567781658975e-8,1.2368477833488464e7,1.0652979427734006e6,0.0,6.965946376006338e7,296.2023769472741,2.091985550174654e-7
78,0,91.04834229085151,1.142724773670601e-5,1.3468983538021088e7,1.1362041884140458e6,0.0,7.515494315827449e7,295.9071124452674,5.1422614815177044e-5
79,0,90.95292874369365,1.4079178996311109e-5,1.4641869336864471e7,1.2100639502287107e6,0.0,8.095318273120368e7,295.59701841700434,6.335630548339999e-5
80,0,90.85286790195651,7.130644884299066e-6,1.5890106341846466e7,1.2869118156284555e6,0.0,8.706283890842998e7,295.2718206813587,3.208790197934579e-5
81,0,90.74803213080818,4.515349450295362e-6,1.7216700072410583e7,1.366781489785223e6,0.0,9.349260060019249e7,294.9311044251266,2.031907252632913e-5
82,0,90.63825259882441,8.25087519648168e-6,1.8624688371498108e7,1.4497060376022423e6,0.0,1.0025120671188577e8,294.57432094617934,3.712893838416756e-5
83,0,90.52350784755751,2.0830206831240234e-6,2.011713934811783e7,1.5357117672046025e6,0.0,1.0734693732986417e8,294.2014005045619,9.373593074058105e-6
84,0,90.40363924772217,5.234618072880399e-6,2.1697149352924347e7,1.6248273595517061e6,0.0,1.1478834884941897e8,293.81182755509707,2.3555781327961793e-5
85,0,90.27851058216275,2.3057606167497778e-6,2.3367840988082886e7,1.717078956968525e6,0.0,1.2258387035424173e8,293.40515939202896,1.0375922775374e-5
86,0,90.14801128571636,2.972843544658835e-6,2.513236115252304e7,1.8124899299769688e6,0.0,1.3074177282549629e8,292.98103667857816,1.3377795950964758e-5
87,0,90.01210680720415,6.9106517367268254e-6,2.6993879127635956e7,1.911078746716037e6,0.0,1.3926997183665925e8,292.5393471234135,3.1097932815270716e-5
88,0,89.87058132511635,1.5030861839250048e-5,2.8955584700969696e7,2.0128690293502223e6,0.0,1.4817688988184986e8,292.0793893066281,6.763887827662522e-5
89,0,89.72346006897037,1.471723897500294e-6,3.1020686334064484e7,2.1178729548632684e6,0.0,1.574700066487664e8,291.6012452241537,6.622757538751324e-6
90,0,89.57045747496362,8.852148609385834e-6,3.31924093677063e7,2.2261137908412893e6,0.0,1.6715783180800974e8,291.10398679363175,3.9834668742236255e-5
91,0,89.41160020083439,1.0434393332839402e-5,3.547399427649307e7,2.3375999354180787e6,0.0,1.7724759984655207e8,290.58770065271176,4.695476999777731e-5
92,0,89.24670285386816,1.7488432682247042e-6,3.786869496114349e7,2.4523472270753877e6,0.0,1.8774724992979217e8,290.0517842750715,7.869794707011168e-6
93,0,89.07572191653598,9.449950566831512e-6,4.037977708791733e7,2.5703634542261753e6,0.0,1.9866402415511698e8,289.4960962287419,4.2524777550741805e-5
94,0,88.89847071570901,1.3492571329010801e-5,4.301051646963501e7,2.691661524764809e6,0.0,2.1000566685825703e8,288.9200298260543,6.071657098054861e-5
95,0,88.71486365437903,5.810196602842171e-6,4.57641974912529e7,2.81624806033944e6,0.0,2.2177936824099392e8,288.32330687673186,2.614588471278977e-5
96,0,88.52481495816096,7.461128547499186e-6,4.864411157693863e7,2.9441280232977658e6,0.0,2.3399217865964687e8,287.7056486140231,3.357507846374634e-5
97,0,88.32813969483969,1.0782723435780807e-5,5.165355570112991e7,3.075310109009068e6,0.0,2.466515248727497e8,287.066454008229,4.852225546101363e-5
98,0,88.12482409588586,1.3752106520212775e-5,5.479583093942642e7,3.209792491252526e6,0.0,2.5976383320332116e8,286.405678311629,6.188447934095749e-5
99,0,87.91473557242514,9.266130622736635e-6,5.8074241061035156e7,3.347578136911576e6,0.0,2.733359944932109e8,285.72289061038174,4.1697587802314856e-5
100,0,87.69768703409646,2.0249486409851706e-5,6.149209116038513e7,3.488671950736769e6,0.0,2.8737510391329175e8,285.0174828608135,9.112268884433268e-5
101,0,87.47362029909894,6.814720789263359e-6,6.505268632752991e7,3.6330702051955084e6,0.0,3.0188740439721644e8,284.2892659720716,3.0666243551685114e-5
102,0,87.2424456727037,8.162791798502365e-6,6.875933035456085e7,3.780769479859194e6,0.0,3.168791565910769e8,283.537948436287,3.6732563093260645e-5
103,0,87.00400725935862,2.2660104725980583e-5,7.261532447877121e7,3.9317691030855435e6,0.0,3.3235689313903975e8,282.7630235929155,0.00010197047126691262
104,0,86.75821327499341,1.7937164630272113e-5,7.662396615996552e7,4.0860632718578624e6,0.0,3.4832661411325216e8,281.9641931437286,8.07172408362245e-5
105,0,86.50491583432661,6.963314155207052e-6,8.078854788862991e7,4.243648519544613e6,0.0,3.6479454666355443e8,281.1409764615615,3.1334913698431736e-5
106,0,86.24405414082327,1.8479491469481083e-5,8.511235602660751e7,4.4045145104014985e6,0.0,3.8176618207595134e8,280.2931759576756,8.315771161266488e-5
107,0,85.97544208338178,9.42055390854351e-6,8.959866967675018e7,4.568658022195672e6,0.0,3.992477386981867e8,279.42018677099077,4.239249258844579e-5
108,0,85.69900383501141,4.2157493707974285e-6,9.425075957772064e7,4.736067337547209e6,0.0,4.172445128773779e8,278.52176246378707,1.897087216858843e-5
109,0,85.4146342415036,1.9003412054302037e-5,9.907188702620316e7,4.906731457477654e6,0.0,4.3576184183886117e8,277.5975612848867,8.551535424435917e-5
110,0,85.12217496215945,1.3033805887600214e-5,1.0406530282093048e8,5.080642061662832e6,0.0,4.5480532396198106e8,276.6470686270182,5.8652126494200965e-5
111,0,84.82152167553129,1.1477416028833454e-5,1.0923424622729492e8,5.2577859183648e6,0.0,4.7437999071119785e8,275.6699454454767,5.164837212975054e-5
112,0,84.51261478706252,8.610564522503085e-6,1.1458194396164703e8,5.438145216199967e6,0.0,4.944903202527493e8,274.6659980579532,3.874754035126388e-5
113,0,84.19521282820732,3.8031857496609874e-6,1.201116091907959e8,5.621714725500249e6,0.0,5.1514215479073226e8,273.63444169167377,1.7114335873474445e-5
114,0,83.86922261210161,1.9317804735515785e-5,1.258264405460701e8,5.8084771438858695e6,0.0,5.3633995385691905e8,272.5749734893302,8.693012130982103e-5
115,0,83.53457189675427,1.2322755904276593e-5,1.3172962114886093e8,5.99841224237679e6,0.0,5.5808778672447e8,271.4873586644514,5.5452401569244664e-5
116,0,83.19109157943318,1.5201635105287425e-5,1.3782431764366913e8,6.191506272257479e6,0.0,5.803904099381984e8,270.37104763315784,6.840735797379341e-5
117,0,82.83867464117142,8.861634563981372e-6,1.4411367923918915e8,6.387739505446778e6,0.0,6.032518428980838e8,269.22569258380713,3.987735553791617e-5
118,0,82.47718769314402,5.402062942573886e-6,1.5060083675032043e8,6.587093213359077e6,0.0,6.266761624260507e8,268.0508600027181,2.4309283241582485e-5
119,0,82.1064432967244,9.177698635513014e-6,1.5728890164219284e8,6.789552167123046e6,0.0,6.506678062454497e8,266.8459407143543,4.129964385980857e-5
120,0,81.72638932677403,2.358571795907564e-5,1.6418096507014084e8,6.995088656801105e6,0.0,6.752296737459917e8,265.6107653120156,0.00010613573081584038
121,0,81.33683174264577,1.0460086022816257e-5,1.7128009691444397e8,7.203685829329886e6,0.0,7.003658884344722e8,264.34470316359875,4.707038710267316e-5
122,0,80.93773219197814,7.3633156009878455e-6,1.7858934480358505e8,7.41531220769321e6,0.0,7.260787445349865e8,263.04762962392897,3.31349202044453e-5
123,0,80.52877133202307,5.286194764265322e-6,1.8611173312768936e8,7.629959855516241e6,0.0,7.523733291008083e8,261.71850682907495,2.3787876439193946e-5
124,0,80.10995000080399,4.575005799924207e-6,1.9385026203071594e8,7.847591445308636e6,0.0,7.79251077187555e8,260.35733750261295,2.0587526099658932e-5
125,0,79.68107440692863,8.776474154550049e-6,2.0180790638607025e8,8.068185659540764e6,0.0,8.067153010565252e8,258.96349182251805,3.949413369547522e-5
126,0,79.24199080280108,1.218022764662739e-5,2.0998761474399185e8,8.291716447467696e6,0.0,8.347686576369379e8,257.5364701091035,5.481102440982325e-5
127,0,78.79258233463472,7.91124348267743e-6,2.1839230825076294e8,8.518153060001802e6,0.0,8.634131303694658e8,256.0758925875628,3.5600595672048435e-5
128,0,78.33265740366338,2.6864603453351117e-6,2.270248795330696e8,8.747470403355388e6,0.0,8.9265133209642e8,254.58113656190596,1.2089071554008003e-5
129,0,77.86215780352615,1.1966662013963417e-5,2.358881915442505e8,8.979629430074954e6,0.0,9.224840049354186e8,253.05201286145996,5.384997906283538e-5
130,0,77.38081426831536,1.24896279849402e-5,2.4498507636385727e8,9.214609759522414e6,0.0,9.529141923740566e8,251.48764637202493,5.6203325932230895e-5
131,0,76.88857468702906,1.049347889990652e-5,2.543183339495468e8,9.452368815520033e6,0.0,9.839419808835776e8,249.88786773284446,4.7220655049579336e-5
132,0,76.38517842126494,8.354859344742079e-6,2.6389073083021164e8,9.692882698120665e6,0.0,1.0155697853217161e9,248.25182986911105,3.7596867051339354e-5
133,0,75.87056541533428,2.672428497387718e-6,2.7370499873875046e8,9.93610641487561e6,0.0,1.0477971544397056e9,246.57933759983644,1.202592823824473e-5
134,0,75.34454386201375,1.7103009315424814e-5,2.837638331730118e8,1.0182006236589614e7,0.0,1.0806250025299966e9,244.8697675515447,7.696354191941166e-5
135,0,74.80697027131599,1.0715060191065218e-5,2.9406989188186646e8,1.0430542014900438e7,0.0,1.1140532801296928e9,243.12265338177696,4.821777085979348e-5
136,0,74.2575595727011,9.184675506416881e-6,3.0462579326551056e8,1.0681686195094902e7,0.0,1.1480835292673962e9,241.33706861127857,4.133103977887597e-5
137,0,73.69629486932197,3.337919617994548e-6,3.154341146812935e8,1.0935382386519864e7,0.0,1.1827132722719278e9,239.5129583252964,1.5020638280975466e-5
138,0,73.12299732224504,3.1509229275351914e-6,3.264973906506729e8,1.1191588589048538e7,0.0,1.2179418346380253e9,237.64974129729637,1.4179153173908362e-5
139,0,72.53745710213781,6.130945056970138e-6,3.3781811095129013e8,1.14502641162559e7,0.0,1.2537686012082798e9,235.74673558194786,2.758925275636562e-5
140,0,71.93960246743828,1.0171423086955457e-5,3.493987185890503e8,1.1711352048161736e7,0.0,1.2901905681535928e9,233.8037080191744,4.5771403891299555e-5
141,0,71.32915458507927,1.6405585127389842e-5,3.612416076357231e8,1.1974814783710102e7,0.0,1.3272072768674011e9,231.81975240150763,7.382513307325429e-5
142,0,70.70605939688622,8.438649493251204e-7,3.733491209236717e8,1.2240589246455446e7,0.0,1.3648145520730016e9,229.7946930398802,3.7973922719630416e-6
143,0,70.07003662039673,1.8762241965863976e-5,3.857235475823364e8,1.2508633691048931e7,0.0,1.4030110702376606e9,227.7276190162894,8.443008884638789e-5
144,0,69.42115175425944,3.7545964296560957e-6,3.983671204051666e8,1.2778867786511486e7,0.0,1.4417898408524873e9,225.6187432013432,1.689568393345243e-5
145,0,68.75900708060655,1.508341474205674e-5,4.112820130341568e8,1.305125743712263e7,0.0,1.4811503153486245e9,223.4667730119713,6.787536633925533e-5
146,0,68.08355001654326,1.0635535806112177e-5,4.244703369421501e8,1.3325729782307096e7,0.0,1.5210862112746859e9,221.2715375537656,4.7859911127504794e-5
147,0,67.39478136859586,1.123653893128182e-5,4.379341382062454e8,1.3602203627142893e7,0.0,1.5615897949837599e9,219.03303944793655,5.0564425190768186e-5
148,0,66.69235038716704,5.004271497951691e-6,4.516753940489235e8,1.3880632340260388e7,0.0,1.602658192309614e9,216.75013875829288,2.251922174078261e-5
149,0,65.97642051564381,6.6543132126491585e-6,4.656960091363411e8,1.416091207573431e7,0.0,1.644279890148071e9,214.42336667584237,2.9944409456921212e-5
150,0,65.24668699729813,8.010401559927413e-6,4.7999781160892105e8,1.4442985842535742e7,0.0,1.68645006477144e9,212.05173274121893,3.604680701967336e-5
151,0,64.5030890191183,1.443832773025693e-5,4.945825488413162e8,1.4726767937783103e7,0.0,1.7291594097639322e9,209.6350393121345,6.497247478615619e-5
152,0,63.74565848555711,1.3115473654632188e-5,5.094518829017067e8,1.5012159954293324e7,0.0,1.7723964301508784e9,207.1733900780606,5.901963144584484e-5
153,0,62.97413517807208,1.7227083764205373e-5,5.246073857028389e8,1.5299091528525168e7,0.0,1.816153618161512e9,204.66593932873425,7.752187693892418e-5
154,0,62.188749224578245,1.1183752537503193e-5,5.40050533827961e8,1.558743749893763e7,0.0,1.8604148410084338e9,202.1134349798793,5.032688641876437e-5
155,0,61.38931398621862,9.265101536156956e-6,5.557827030191345e8,1.58771139119376e7,0.0,1.9051699533311934e9,199.5152704552105,4.16929569127063e-5
156,0,60.57603115852211,6.613362492002267e-5,5.71805162318016e8,1.6167993067286287e7,0.0,1.9504017561786447e9,196.87210126519687,0.000297601312140102
157,0,59.74871399687007,9.374135531527054e-6,5.881190678627205e8,1.64599853190535e7,0.0,1.9960986272286792e9,194.18332048982774,4.218360989187174e-5
158,0,58.907683221124316,1.4374816309913411e-5,6.047254563048439e8,1.6752945262382971e7,0.0,2.0422398951516657e9,191.44997046865402,6.468667339461035e-5
159,0,58.05305821703924,6.869219346667482e-6,6.216252379136467e8,1.7046746278711364e7,0.0,2.0888074204014602e9,188.67243920537754,3.091148706000367e-5
160,0,57.184982192574054,3.2750641459729284e-6,6.388191893179817e8,1.7341257053870834e7,0.0,2.1357819393013515e9,185.85119212586568,1.4737788656878178e-5
161,0,56.30367903703387,3.2107389049676976e-6,6.563079459493103e8,1.7636336004922908e7,0.0,2.183142150843278e9,182.98695687036007,1.4448325072354639e-5
162,0,55.40956003276091,9.93426415331777e-6,6.740919942079926e8,1.7931820961315956e7,0.0,2.2308630015251923e9,180.08107010647296,4.4704188689929964e-5
163,0,54.50303688740887,1.663108287674391e-5,6.921716634084511e8,1.82275489138599e7,0.0,2.2789188095507126e9,177.13486988407882,7.483987294534759e-5
164,0,53.58451398741269,3.2594392671107825e-6,7.105471175712051e8,1.8523357132875632e7,0.0,2.3272834522203984e9,174.14967045909125,1.466747670199852e-5
165,0,52.654539406760804,4.665643795372302e-6,7.292183471537285e8,1.8819068628268085e7,0.0,2.3759279765105057e9,171.1272530719726,2.099539707917536e-5
166,0,51.71379892671179,1.9927828796729083e-5,7.481851608344498e8,1.9114493826410815e7,0.0,2.4248208143497458e9,168.06984651181332,8.967522958528088e-5
167,0,50.76298430118074,5.182754573917707e-6,7.67447177490036e8,1.9409444449588016e7,0.0,2.4739300455911627e9,164.9796989788374,2.332239558262968e-5
168,0,49.80303869507786,7.822043907450576e-6,7.870038185326271e8,1.97037107437692e7,0.0,2.523219586420598e9,161.85987575900305,3.519919758352759e-5
169,0,48.834856141235434,2.663878943819178e-6,8.068543008085861e8,1.999709174751508e7,0.0,2.572654204521462e9,158.71328245901515,1.19874552471863e-5
170,0,47.85955204665469,7.737308386508798e-6,8.269976302803497e8,2.0289370599020004e7,0.0,2.622195371553051e9,155.54354415162774,3.481788773928959e-5
171,0,46.87835982808187,1.2667210897662966e-5,8.474325967457619e8,2.058032605988337e7,0.0,2.6718031594942946e9,152.35466944126608,5.700244903948335e-5
172,0,45.892504150840935,7.833577856923554e-6,8.681577698671455e8,2.0869745431961894e7,0.0,2.7214384444303e9,149.15063849023304,3.5251100356155994e-5
173,0,44.90346971725384,1.2470015217867948e-5,8.891714967959404e8,2.1157401462084897e7,0.0,2.771058956144747e9,145.936276581075,5.611506848040577e-5
174,0,43.91297164018254,4.230395174219112e-5,9.104719016824341e8,2.1443057524882335e7,0.0,2.8206201076470923e9,142.71715783059327,0.00019036778283986004
175,0,42.922322951673536,1.106863829799348e-5,9.32056887348175e8,2.1726524118981037e7,0.0,2.8700848334735065e9,139.49754959293898,4.980887234097066e-5
176,0,41.93362532582491,1.6804832504633813e-5,9.539241393562355e8,2.20075566557315e7,0.0,2.9194058320525084e9,136.28428230893095,7.562174627085216e-5
177,0,40.94845817900702,1.951780822006328e-5,9.760711327001076e8,2.2285970046130832e7,0.0,2.9685455654650497e9,133.08248908177282,8.783013699028476e-5
178,0,39.968768134631745,1.2196005840164762e-5,9.984951412117882e8,2.2561563423197005e7,0.0,3.0174631481172786e9,129.89849643755318,5.488202628074143e-5
179,0,38.99658934955574,8.91116125769863e-6,1.0211932497471008e9,2.2834145628989127e7,0.0,3.066118817841953e9,126.73891538605616,4.010022565964383e-5
180,0,38.033807867656485,1.277637353493028e-5,1.0441623690742874e9,2.3103554490794633e7,0.0,3.1144774392687464e9,123.60987556988357,5.749368090718626e-5
181,0,37.08225574545765,2.1767006757898105e-5,1.0673992532886124e9,2.3369648664063122e7,0.0,3.1625071549068127e9,120.51733117273737,9.795153041054147e-5
182,0,36.14385001515449,1.4582569504391027e-6,1.0909005194570007e9,2.3632296941673066e7,0.0,3.210177523927497e9,117.46751254925209,6.562156276975962e-6
183,0,35.220303013721974,2.0004287280026713e-5,1.1146626690840874e9,2.3891399776273813e7,0.0,3.25746348997402e9,114.46598479459641,9.00192927601202e-5
184,0,34.31336815837507,1.0977680453315181e-5,1.1386821109075737e9,2.4146869971913643e7,0.0,3.3043419639245367e9,111.51844651471897,4.9399562039918315e-5
185,0,33.424407139433114,9.608661913339765e-6,1.1629551844515915e9,2.4398662448854662e7,0.0,3.350797368586521e9,108.62932320315763,4.3238978610028945e-5
186,0,32.55522418088965,1.0602192677400583e-5,1.187478183746006e9,2.4646714438465293e7,0.0,3.3968107018085384e9,105.80447858789137,4.770986704830262e-5
187,0,31.706545889473105,1.5256942832714426e-5,1.2122473806074371e9,2.4891048209830113e7,0.0,3.4423786346307936e9,103.04627414078759,6.865624274721491e-5
188,0,30.87953864724914,9.5827545053292e-6,1.23725904692527e9,2.5131664623822145e7,0.0,3.4874939023532934e9,100.3585006035597,4.3122395273981405e-5
189,0,30.075259061996118,2.3077785470062998e-6,1.2625094754562454e9,2.536858035104508e7,0.0,3.5321522108912745e9,97.74459195148738,1.0385003461528349e-5
190,0,29.294131250703686,7.86461252697641e-6,1.2879949987246208e9,2.560185809660836e7,0.0,3.576358039630967e9,95.20592656478698,3.539075637139385e-5
191,0,28.536648401258425,8.15168815305415e-6,1.3137120057310753e9,2.583155950743034e7,0.0,3.62011586018812e9,92.74410730408988,3.6682596688743675e-5
192,0,27.803044177855003,1.0180014150394046e-5,1.3396569562846603e9,2.605776416977829e7,0.0,3.663433764312772e9,90.35989357802876,4.581006367677321e-5
193,0,27.0936175786566,1.0404741150453693e-5,1.3658263928824158e9,2.6280548916512012e7,0.0,3.706319548004402e9,88.05425713063394,4.6821335177041617e-5
194,0,26.40811160021406,4.856166045918987e-6,1.392216950156639e9,2.650002198607335e7,0.0,3.74878731514159e9,85.8263627006957,2.1852747206635443e-5
195,0,25.74652266028334,6.064506557963251e-6,1.4188253619929771e9,2.6716275470831092e7,0.0,3.790848354819086e9,83.67619864592085,2.7290279510834628e-5
196,0,25.10842702322516,1.426330904867723e-5,1.4456484664862213e9,2.6929421982271805e7,0.0,3.832518242039053e9,81.60238782548177,6.418489071904753e-5
197,0,24.49337013210903,3.103011958807036e-6,1.4726832089460716e9,2.7139571876190245e7,0.0,3.8738124506634064e9,79.60345292935435,1.3963553814631663e-5
198,0,23.901055829230508,7.354549858934586e-6,1.49992664318779e9,2.7346823623693243e7,0.0,3.9147444343034725e9,77.67843144499915,3.309547436520564e-5
199,0,23.3307159754469,1.1950298101382167e-5,1.527375931359974e9,2.755129527063867e7,0.0,3.955331827497122e9,75.82482692020243,5.377634145621975e-5
200,0,22.781791402722966,3.1760952032451606e-5,1.5550283425517883e9,2.7753089455291588e7,0.0,3.995589548506529e9,74.04082205884964,0.00014292428414603223
201,0,22.253677592498796,1.358470324156532e-5,1.5828812504183388e9,2.795230647140239e7,0.0,4.035532350333542e9,72.32445217562109,6.113116458704394e-5
202,0,21.745588695256558,9.862011580657311e-6,1.6109321300316925e9,2.814905022248382e7,0.0,4.075176014910039e9,70.67316325958382,4.43790521129579e-5
203,0,21.256882715397655,2.017078063121374e-6,1.6391785541628952e9,2.8343413098425444e7,0.0,4.1145343048174696e9,69.08486882504238,9.076851284046184e-6
204,0,20.786879996059337,1.6890817378674435e-5,1.6676181891505585e9,2.8535484694880564e7,0.0,4.153620688605077e9,67.55735998719284,7.600867820403496e-5
205,0,20.33469306383523,5.08210975414327e-6,1.6962487905073357e9,2.8725358904806547e7,0.0,4.1924497849780064e9,66.08775245746449,2.2869493893644716e-5
206,0,19.899746012543297,1.0005919681385535e-5,1.7250681983804283e9,2.8913111834818676e7,0.0,4.2310328395922194e9,64.67417454076572,4.502663856623491e-5
207,0,19.481284167057332,1.0631893258948733e-5,1.7540743329652748e9,2.9098823104119968e7,0.0,4.2693820495875587e9,63.31417354293633,4.7843519665269295e-5
208,0,19.078567946947892,6.4945461416806086e-6,1.7832651899484215e9,2.9282567603486642e7,0.0,4.3075088715768e9,62.00534582758065,2.922545763756274e-5
209,0,18.690977120554628,2.184982335194821e-6,1.812638836040905e9,2.9464411770282686e7,0.0,4.345423223948176e9,60.74567564180254,9.832420508376695e-6
210,0,18.317739078048366,1.273527230002585e-5,1.8421934046473083e9,2.964442444160019e7,0.0,4.383135728088731e9,59.53265200365719,5.730872535011632e-5
211,0,17.95838618246625,1.698996634692419e-5,1.8719270917032127e9,2.9822659650795992e7,0.0,4.420654094614741e9,58.36475509301531,7.645484856115885e-5
212,0,17.61220556972534,1.0586440761250707e-5,1.901838151703579e9,2.9999177718657635e7,0.0,4.457987524651839e9,57.23966810160736,4.7638983425628184e-5
213,0,17.278575738810066,2.18611461758487e-5,1.9319248939360352e9,3.017403263085366e7,0.0,4.495144056435795e9,56.15537115113271,9.837515779131915e-5
214,0,16.956960147465466,3.8781243665492355e-6,1.962185678927822e9,3.034727275706395e7,0.0,4.532130691083863e9,55.11012047926276,1.745155964947156e-5
215,0,16.646898425064727,4.056644473225487e-6,1.992618915105091e9,3.0518941584192988e7,0.0,4.568953525496401e9,54.102419881460364,1.8254900129514692e-5
216,0,16.34774353370066,1.2254990998954808e-5,2.0232230556680565e9,3.0689086755531125e7,0.0,4.605619683526667e9,53.13016648452714,5.5147459495296635e-5
217,0,16.05899609880587,2.5403923056729996e-6,2.0539965956720428e9,3.0857748749352206e7,0.0,4.642134882937386e9,52.19173732111908,1.1431765375528498e-5
218,0,15.780355192471301,1.6281691317961067e-6,2.084938069309513e9,3.1024959871870056e7,0.0,4.678503182758159e9,51.28615437553173,7.32676109308248e-6
219,0,15.51117545123785,9.148527007181213e-6,2.1160460473860626e9,3.119076182637435e7,0.0,4.71473079258992e9,50.411320216523016,4.1168371532315455e-5
220,0,15.251083870905887,7.84220215783098e-6,2.147319134977211e9,3.1355185950347297e7,0.0,4.750821774099195e9,49.566022580444134,3.528990971023941e-5
221,0,14.999783190635892,2.5239977105630273e-6,2.178755969259014e9,3.1518259995803192e7,0.0,4.786779489813492e9,48.749295369566646,1.1357989697533623e-5
222,0,14.756699207014428,1.2889325141349586e-5,2.210355217500725e9,3.1680018747949723e7,0.0,4.822608944544114e9,47.95927242279689,5.8001963136073136e-5
223,0,14.521648096325343,1.9264803802598003e-5,2.2421155752088966e9,3.184048411260323e7,0.0,4.858312381901624e9,47.19535631305737,8.669161711169101e-5
224,0,14.294190529129988,6.4361356946423264e-6,2.274035764413559e9,3.199968448822934e7,0.0,4.893893560949814e9,46.45611921967246,2.896261062589047e-5
225,0,14.073980984862805,6.519357997730571e-6,2.3061145320852547e9,3.2157644446717348e7,0.0,4.929355468426148e9,45.740438200804114,2.933711098978757e-5
226,0,13.860682856509014,6.265830785572781e-7,2.338350648675457e9,3.2314387344310697e7,0.0,4.964700891138761e9,45.04721928365429,2.8196238535077515e-6
227,0,13.654077369234301,2.9962389485563453e-6,2.3707429067687607e9,3.2469932474476274e7,0.0,4.999931764937353e9,44.37575145001148,1.3483075268503554e-5
228,0,13.453862231429763,3.731142757707793e-6,2.403290119840782e9,3.2624300685258284e7,0.0,5.035050436398107e9,43.72505225214673,1.6790142409685068e-5
229,0,13.259734198207873,8.515971971857304e-6,2.4359911211113586e9,3.277751208247049e7,0.0,5.070059145774384e9,43.094136144175586,3.832187387335787e-5
230,0,13.071573822337982,4.2494815597031443e-5,2.4688447624867744e9,3.2929581368267957e7,0.0,5.104958952214856e9,42.482614922598444,0.0001912266701866415
231,0,12.888816662622045,1.7036411492558134e-6,2.5018499135891037e9,3.3080533985703472e7,0.0,5.139753437108398e9,41.88865415352164,7.66638517165116e-6
232,0,12.711544057342941,1.4221884033070873e-5,2.535005460846016e9,3.323037839688511e7,0.0,5.174442327231329e9,41.31251818636456,6.399847814881893e-5
233,0,12.539415898158518,1.6093748889112883e-5,2.5683103066708374e9,3.3379133250760734e7,0.0,5.209027740756413e9,40.75310166901519,7.242187000100798e-5
234,0,12.372305909963128,8.484563877579756e-6,2.6017633686898956e9,3.352681143509731e7,0.0,5.243510507122875e9,40.20999420738016,3.81805374491089e-5
235,0,12.20983903713154,2.4025888665050457e-7,2.635363579036648e9,3.367343134559985e7,0.0,5.277892787179317e9,39.6819768706775,1.0811649899272705e-6
236,0,12.051913011118753,2.2425847304312006e-6,2.6691098836947365e9,3.381900442283682e7,0.0,5.312175160094752e9,39.168717286135944,1.0091631286940402e-5
237,0,11.898491054289222,1.2892911303823247e-6,2.7030012418955765e9,3.396354038025621e7,0.0,5.346357828225146e9,38.67009592643997,5.801810086720461e-6
238,0,11.74915624789836,1.0853796286587548e-5,2.737036625557865e9,3.41070572719153e7,0.0,5.380443005157977e9,38.18475780566967,4.8842083289643965e-5
239,0,11.603928149645407,7.525577415548189e-6,2.771215018769497e9,3.424956289823766e7,0.0,5.414430513909304e9,37.712766486347576,3.386509836996685e-5
240,0,11.46265992821553,4.770877822781502e-6,2.80553541730867e9,3.4391068616359636e7,0.0,5.448321050617642e9,37.253644766700475,2.146895020251676e-5
241,0,11.325023622845068,1.7551847516625356e-6,2.8399968281995277e9,3.45315893793611e7,0.0,5.482116212226498e9,36.80632677424647,7.89833138248141e-6
242,0,11.191067828994337,7.4449547799625626e-6,2.874598269300312e9,3.4671131750607364e7,0.0,5.51581561434667e9,36.370970444231595,3.350229650983153e-5
243,0,11.060635673366054,8.4556353826205e-6,2.9093387689212074e9,3.4809706550691515e7,0.0,5.549419922896831e9,35.94706593843968,3.805035922179225e-5
244,0,10.933462017866466,8.150489567851842e-6,2.944217365470478e9,3.494732655997043e7,0.0,5.582930315162307e9,35.533751558066015,3.667720305533329e-5
245,0,10.80952782726793,1.2405639768918182e-5,2.9792331071232758e9,3.508399925076105e7,0.0,5.616346709313181e9,35.13096543862077,5.582537896013182e-5
246,0,10.68870823252454,1.1802286149184364e-5,3.0143850515167694e9,3.521973412710684e7,0.0,5.649669543751513e9,34.738301755704754,5.311028767132964e-5
247,0,10.570907021374957,1.2637401603394794e-5,3.0496722654642334e9,3.535453995059856e7,0.0,5.682899102333611e9,34.35544781946861,5.686830721527657e-5
248,0,10.456016207321559,5.746672279502516e-6,3.0850938246895523e9,3.548842556454292e7,0.0,5.716035715317091e9,33.98205267379507,2.5860025257761323e-5
249,0,10.343873032967808,1.028064428792156e-5,3.12064881357959e9,3.562140069874802e7,0.0,5.7490799604086685e9,33.617587357145375,4.626289929564702e-5
250,0,10.234494369365402,1.3804897626026533e-5,3.156336324953148e9,3.575347151668655e7,0.0,5.782031554218491e9,33.262106700437556,6.21220393171194e-5
251,0,10.127643390378257,1.3065474819752131e-5,3.1921554598458595e9,3.5884648851772934e7,0.0,5.814891401949146e9,32.914841018729334,5.879463668888459e-5
252,0,10.023317970676587,7.055797587562679e-6,3.228105327307106e9,3.60149389952415e7,0.0,5.847659299493752e9,32.57578340469891,3.1751089144032056e-5
253,0,9.92148125812528,2.3590852561100693e-5,3.2641850442122917e9,3.6144348834822e7,0.0,5.880335210997675e9,32.244814088907155,0.00010615883652495312
254,0,9.821913477167904,2.3272148529562744e-7,3.3003937350868797e9,3.62728884383519e7,0.0,5.912919928254503e9,31.921218800795685,1.0472466838303235e-6
255,0,9.72467469518525,1.289690909911552e-6,3.336730531938236e9,3.640056274706181e7,0.0,5.945412968562525e9,31.605192759352065,5.803609094601984e-6
256,0,9.629628273427251,2.3750387269922194e-5,3.373194574101967e9,3.652738013118459e7,0.0,5.977814739481289e9,31.296291888638564,0.00010687674271464987
257,0,9.53675035884402,7.896387478990727e-6,3.4097850080961e9,3.665334689278034e7,0.0,6.010125143348448e9,30.994438666243067,3.553374365545827e-5
258,0,9.445847878985429,2.8086541257205805e-6,3.446500987480976e9,3.677847213721161e7,0.0,6.0423448239196205e9,30.699005606702645,1.2638943565742612e-5
259,0,9.356963505771105,8.835844338206129e-6,3.4833416727321625e9,3.6902760868155226e7,0.0,6.074473392120041e9,30.410131393756092,3.976129952192758e-5
260,0,9.270074587160899,1.205933200479841e-5,3.520306231117775e9,3.702621917801505e7,0.0,6.10651075516614e9,30.127742408272923,5.4266994021592846e-5
261,0,9.184988213545942,6.9894297959110976e-6,3.557393836581543e9,3.714885587610298e7,0.0,6.138457547081333e9,29.851211694024315,3.145243408159994e-5
262,0,9.101781037030143,9.019022144541818e-6,3.5946036696358223e9,3.727067528653349e7,0.0,6.170313255435951e9,29.580788370347967,4.058559965043818e-5
263,0,9.020263826092098,2.520996157027956e-6,3.631934917256668e9,3.739168597454116e7,0.0,6.202078494047657e9,29.31585743479932,1.1344482706625802e-5
264,0,8.940540180135141,1.5243364612458135e-5,3.6693867727870636e9,3.75118917725702e7,0.0,6.233752655171469e9,29.05675558543921,6.859514075606161e-5
265,0,8.862363658070329,8.090043082359605e-6,3.706958435843712e9,3.7631301967247814e7,0.0,6.265336585476959e9,28.80268188872857,3.640519387061822e-5
266,0,8.785892083282793,4.240482044898003e-6,3.744649112228115e9,3.7749919489812106e7,0.0,6.296829472061905e9,28.554149270669075,1.9082169202041014e-5
267,0,8.710879927393613,3.0928927804261424e-6,3.7824580138434296e9,3.786775343604213e7,0.0,6.328232153579819e9,28.310359764029243,1.3918017511917641e-5
268,0,8.637480099091635,1.3755553162329587e-5,3.8203843586139984e9,3.798480678668713e7,0.0,6.359543860218151e9,28.071810322047813,6.189998923048314e-5
269,0,8.565499950032494,7.783207700918018e-6,3.858427370409157e9,3.810108768775563e7,0.0,6.390765217597107e9,27.837874837605607,3.502443465413108e-5
270,0,8.494887571939334,4.848066883837449e-6,3.896586278969719e9,3.8216602091081716e7,0.0,6.421896285622345e9,27.608384608802833,2.181630097726852e-5
271,0,8.425770035965034,1.3236073399088694e-5,3.9348603198386993e9,3.833135333008744e7,0.0,6.452936432614996e9,27.38375261688636,5.956233029589912e-5
272,0,8.357914225489846,1.1086904015841035e-5,3.9732487342941017e9,3.8445349912040114e7,0.0,6.483886441780809e9,27.163221232842,4.989106807128466e-5
273,0,8.29142545946621,1.9772708717106255e-6,4.0117507692845497e9,3.855859543038526e7,0.0,6.514745783210627e9,26.94713274326518,8.897718922697815e-6
274,0,8.226143068374249,1.8320719824299505e-6,4.050365677367573e9,3.867109721479676e7,0.0,6.54551495948674e9,26.73496497221631,8.244323920934777e-6
275,0,8.162180071123128,7.932800407323961e-6,4.0890927166505737e9,3.878285872663968e7,0.0,6.576193433175339e9,26.527085231150167,3.5697601832957826e-5
276,0,8.099363879146333,7.585497231210906e-6,4.1279311507330704e9,3.889388734847256e7,0.0,6.606781757445356e9,26.32293260722558,3.413473754044908e-5
277,0,8.03775243874264,1.2484566305937797e-5,4.1668802486515274e9,3.900418725170237e7,0.0,6.637279620070028e9,26.12269542591358,5.6180548376720085e-5
278,0,7.97723190628774,9.188368159526717e-6,4.2059392848265533e9,3.9113764900411464e7,0.0,6.667687357487833e9,25.926003695435153,4.1347656717870225e-5
279,0,7.917832042015393,9.667681936264714e-8,4.2451075390101852e9,3.9222624792458944e7,0.0,6.698004778085859e9,25.732954136550028,4.3504568713191214e-7
280,0,7.859580417533967,8.117560398088587e-7,4.2843842962368965e9,3.933077145348371e7,0.0,6.728231710738543e9,25.54363635698539,3.6529021791398644e-6
281,0,7.802300766583449,1.1784640079162939e-5,4.323768846774326e9,3.9438212018474445e7,0.0,6.758368730416992e9,25.35747749139621,5.3030880356233224e-5
282,0,7.7460902927398125,1.20787247670335e-5,4.363260486076588e9,3.9544950038183525e7,0.0,6.788415424691166e9,25.17479345140439,5.435426145165075e-5
283,0,7.690842329342049,1.8614497684832495e-5,4.402858514738018e9,3.965099165559126e7,0.0,6.818372123794308e9,24.99523757036166,8.376523958174623e-5
284,0,7.636583729256758,1.4437198242521856e-6,4.442562238449368e9,3.9756341280204095e7,0.0,6.848238685128595e9,24.818897120084465,6.496739209134835e-6
285,0,7.58325244975944,2.345030166291291e-6,4.482370967952656e9,3.986100440844651e7,0.0,6.878015288454601e9,24.64557046171818,1.055263574831081e-5
286,0,7.530868429766306,7.256590154177344e-7,4.522284019000801e9,3.996498548911342e7,0.0,6.907701830885637e9,24.475322396740495,3.2654655693798048e-6
287,0,7.479445540884518,2.31746095796315e-6,4.56230071231472e9,4.006828903478724e7,0.0,6.937298240669216e9,24.308198007874683,1.0428574310834176e-5
288,0,7.428790793369718,1.0637862363971004e-5,4.602420373542576e9,4.017092200638408e7,0.0,6.96680516429604e9,24.14357007845158,4.787038063786952e-5
289,0,7.379066043264478,1.4613563439055954e-5,4.642642333221661e9,4.0272887070842005e7,0.0,6.996222030251678e9,23.981964640609554,6.57610354757518e-5
290,0,7.330179899509297,1.9282554288159963e-6,4.682965926737816e9,4.0374189906231076e7,0.0,7.025549146069197e9,23.823084673405212,8.677149429671983e-6
291,0,7.282101406019379,7.281980766554437e-6,4.723390494287861e9,4.047483542895578e7,0.0,7.054786615538271e9,23.66682956956298,3.276891344949497e-5
292,0,7.23479266127352,5.217082622572915e-8,4.763915380842926e9,4.057482859990913e7,0.0,7.08393457033054e9,23.51307614913894,2.3476871801578116e-7
293,0,7.188276107790032,1.140603262165629e-5,4.804539936110077e9,4.067417365989726e7,0.0,7.1129929462398205e9,23.361897350317605,5.132714679745331e-5
294,0,7.142468591304351,4.1836682911719914e-6,4.8452635144979515e9,4.077287602142759e7,0.0,7.14196203580176e9,23.213022921739142,1.882650731027396e-5
295,0,7.097459431259359,1.6434053791400437e-5,4.886085475079105e9,4.08709391276871e7,0.0,7.170841567588589e9,23.066743151592917,7.395324206130197e-5
296,0,7.05311565849123,1.633326997140666e-5,4.927005181556976e9,4.0968368879559316e7,0.0,7.199632006792582e9,22.922625890096498,7.349971487132997e-5
297,0,7.009561358356402,1.838492065707692e-5,4.968022002230473e9,4.106516830605908e7,0.0,7.228332984669073e9,22.781074414658306,8.273214295684614e-5
298,0,6.966659607558639,9.327361620292142e-6,5.009135309959248e9,4.116134327629036e7,0.0,7.256944986375278e9,22.641643724565576,4.197312729131464e-5
299,0,6.924402716450182,2.4162354750224954e-5,5.050344482130585e9,4.125689820305084e7,0.0,7.285468080581615e9,22.50430882846309,0.00010873059637601229
300,0,6.882842438320585,8.577682193725558e-6,5.091648900627777e9,4.1351836847590946e7,0.0,7.3139021536495075e9,22.369237924541903,3.859956987176501e-5
301,0,6.841934873465413,1.6885685401812981e-6,5.133047951794014e9,4.144616397035765e7,0.0,7.342247403283638e9,22.23628833876259,7.5985584308158415e-6
302,0,6.801642015216922,1.1091813402832142e-5,5.174541026402882e9,4.153988423117981e7,0.0,7.370504011413422e9,22.105336549454996,4.991316031274464e-5
303,0,6.761963078099399,4.612632190527798e-6,5.216127519625435e9,4.163300187138652e7,0.0,7.39867204740468e9,21.976380003823046,2.075684485737509e-5
304,0,6.7228954379781465,1.3022733061712147e-6,5.25780683099786e9,4.172552112882201e7,0.0,7.42675159216403e9,21.849410173428975,5.860229877770466e-6
305,0,6.684404479279913,1.2342581344899342e-5,5.299578364390999e9,4.181744654011283e7,0.0,7.454742830343414e9,21.724314557659717,5.554161605204704e-5
306,0,6.646460929318717,9.245191572150027e-6,5.341441527978992e9,4.190878255337352e7,0.0,7.482645933353306e9,21.600998020285832,4.160336207467512e-5
307,0,6.609128759831105,7.629123517668374e-6,5.383395734208008e9,4.199953266299845e7,0.0,7.510460793332518e9,21.47966846945109,3.4331055829507684e-5
308,0,6.572314474075733,9.732108448512575e-6,5.425440399766521e9,4.20897019051092e7,0.0,7.538187787007111e9,21.36002204074613,4.379448801830659e-5
309,0,6.536047726278904,1.369535362736327e-6,5.4675749455547905e9,4.217929406568157e7,0.0,7.565826920740814e9,21.242155110406436,6.162909132313471e-6
310,0,6.500318361825606,4.611634685037071e-6,5.509798796654732e9,4.226831330130119e7,0.0,7.593378326748636e9,21.12603467593322,2.075235608266682e-5
311,0,6.465116288923023,1.9767526193202362e-5,5.552111382300354e9,4.2356763741775304e7,0.0,7.620842141391766e9,21.011627938999826,8.895386786941063e-5
312,0,6.430389623207972,2.8952208624044747e-7,5.594512135848877e9,4.244464988489319e7,0.0,7.648218628237797e9,20.89876627542591,1.3028493880820136e-6
313,0,6.396199878544133,1.266888293688438e-5,5.637000494750069e9,4.2531975128199495e7,0.0,7.675507720376373e9,20.78764960526843,5.700997321597971e-5
314,0,6.362491700212471,2.5398980970340376e-5,5.679575900518349e9,4.2618743949833594e7,0.0,7.702709699729401e9,20.67809802569053,0.00011429541436653169
315,0,6.329248868215766,4.453619142161117e-7,5.722237798704746e9,4.2704960427329354e7,0.0,7.729824735903999e9,20.570058821701238,2.0041286139725026e-6
316,0,6.296452004133785,9.826988676326026e-6,5.76498563886544e9,4.279062863888342e7,0.0,7.756853011021721e9,20.463469013434803,4.422144904346712e-5
317,0,6.26415242614486,1.8035545628755298e-5,5.807818874536297e9,4.287575199608655e7,0.0,7.783794508223141e9,20.358495384970794,8.115995532939884e-5
318,0,6.232264111233736,1.0183467465133748e-5,5.850736963204044e9,4.296033513180438e7,0.0,7.810649608709747e9,20.25485836150964,4.582560359310187e-5
319,0,6.200783786908932,6.504372569758198e-6,5.893739366276604e9,4.3044381895561695e7,0.0,7.8374184584075775e9,20.15254730745403,2.926967656391189e-5
320,0,6.169795262441825,1.196670622495761e-5,5.936825549057083e9,4.3127895348187715e7,0.0,7.864100962362986e9,20.051834602935934,5.385017801230925e-5
321,0,6.139180311529801,6.4752632162502636e-6,5.979994980715309e9,4.321088031269021e7,0.0,7.890697599658249e9,19.952336012471854,2.9138684473126186e-5
322,0,6.109018048574651,8.488600931544262e-6,6.023247134260658e9,4.329333984949755e7,0.0,7.917208297277552e9,19.854308657867616,3.819870419194918e-5
323,0,6.0792594491889,4.892792562637366e-6,6.066581486514389e9,4.3375278116614066e7,0.0,7.943633345151955e9,19.757593209863924,2.2017566531868147e-5
324,0,6.049877061339954,9.164736180659059e-6,6.109997518082699e9,4.345669905145924e7,0.0,7.969972974590094e9,19.66210044935485,4.1241312812965764e-5
325,0,6.020929167356454,1.807374353139657e-5,6.153494713329662e9,4.3537605839137256e7,0.0,7.996227184389946e9,19.568019793908476,8.133184589128456e-5
326,0,5.99227647247809,3.2358470401118845e-6,6.197072560351509e9,4.361800330707456e7,0.0,8.022396517754799e9,19.47489853555379,1.456131168050348e-5
327,0,5.964079312275428,6.979151898196009e-6,6.240730550947155e9,4.3697893741318e7,0.0,8.048480702463831e9,19.38325776489514,3.140618354188204e-5
328,0,5.936220103855412,1.6786509085625406e-5,6.284468180594727e9,4.3777281730101615e7,0.0,8.074480226878603e9,19.29271533753009,7.553929088531433e-5
329,0,5.908704376039517,1.1289144324543791e-5,6.3282849484241295e9,4.385617080450611e7,0.0,8.100395246258381e9,19.20328922212843,5.080114946044706e-5
330,0,5.881547740373863,9.526354911682444e-6,6.372180357189926e9,4.393456439302435e7,0.0,8.126225892508108e9,19.115030156215056,4.2868597102571e-5
331,0,5.854745668096543,1.229511436381947e-5,6.416153913246571e9,4.401246606672063e7,0.0,8.151972354837957e9,19.027923421313766,5.532801463718762e-5
332,0,5.828271315854904,1.1073591283609972e-5,6.460205126522011e9,4.4089879549733184e7,0.0,8.177634883989407e9,18.941881776528437,4.9831160776244875e-5
333,0,5.802154281912162,4.901447543919485e-6,6.504333510492096e9,4.416680809211227e7,0.0,8.203213584181292e9,18.857001416214526,2.2056513947637683e-5
334,0,5.776363398688071,1.2378262259126372e-5,6.548538582154388e9,4.424325540326917e7,0.0,8.228708722537516e9,18.77318104573623,5.570218016606867e-5
335,0,5.75089851539531,7.675911937492477e-6,6.592819862003757e9,4.4319224921708316e7,0.0,8.254120486768528e9,18.690420175034756,3.4541603718716146e-5
336,0,5.7257383199887695,1.3124651039623679e-5,6.637176874006069e9,4.439472022582121e7,0.0,8.279449121869858e9,18.6086495399635,5.9060929678306554e-5
337,0,5.700886136158271,1.123592588821859e-5,6.681609145573753e9,4.4469744678386234e7,0.0,8.304694811042408e9,18.52787994251438,5.0561666496983654e-5
338,0,5.676346802539353,1.1796842490767397e-5,6.726116207540276e9,4.4544301609044254e7,0.0,8.329857736316683e9,18.448127108252898,5.3085791208453285e-5
339,0,5.652121774686242,5.9545834853226304e-6,6.770697594135567e9,4.461839435149108e7,0.0,8.354938091019909e9,18.36939576773029,2.6795625683951837e-5
340,0,5.628145930121668,8.225543123812875e-6,6.815352842961208e9,4.469202671264252e7,0.0,8.379936239337248e9,18.29147427289542,3.7014944057157936e-5
341,0,5.604475176777022,9.012089570228921e-7,6.860081494965698e9,4.476520156832e7,0.0,8.404852239831421e9,18.21454432452532,4.055440306603014e-6
342,0,5.581146266785525,7.774476834872257e-6,6.904883094420219e9,4.483792192548467e7,0.0,8.429686204095539e9,18.138725367052956,3.498514575692516e-5
343,0,5.558041118982559,7.0164441259277545e-6,6.949757188894348e9,4.491019190223172e7,0.0,8.454438633571133e9,18.063633636693318,3.1573998566674895e-5
344,0,5.535191666811718,4.946621726260349e-6,6.994703329231396e9,4.498201448598823e7,0.0,8.479109653948555e9,17.989372917138084,2.225979776817157e-5
345,0,5.512674166295213,1.989005539825879e-6,7.039721069525066e9,4.5053392332391955e7,0.0,8.503699285150158e9,17.91619104045944,8.950524929216455e-6
346,0,5.490349197651275,1.2793753813969888e-5,7.084809967094891e9,4.5124329622895144e7,0.0,8.528208082426828e9,17.843634892366644,5.7571892162864495e-5
347,0,5.46834726357085,1.1861755215851011e-5,7.129969582463432e9,4.5194828585073695e7,0.0,8.55263593655714e9,17.772128606605264,5.337789847132955e-5
348,0,5.446565238649558,8.159326883624404e-6,7.175199479331253e9,4.5264893086054355e7,0.0,8.576983314615662e9,17.701337025611064,3.671697097630982e-5
349,0,5.425048528195203,4.928962796883795e-6,7.220499224554691e9,4.533452591868138e7,0.0,8.601250321065111e9,17.63140771663441,2.2180332585977077e-5
350,0,5.403794823399121,1.775715964871024e-5,7.265868388121738e9,4.540373019224228e7,0.0,8.62543717916306e9,17.562333176047144,7.990721841919608e-5
351,0,5.382751907234265,1.4703374972006595e-5,7.311306543129593e9,4.547250933481446e7,0.0,8.649544233390282e9,17.493943698511362,6.616518737402968e-5
352,0,5.361958752682605,1.9564614454840867e-5,7.356813265760578e9,4.5540866123859316e7,0.0,8.673571609837902e9,17.426365946218464,8.80407650467839e-5
353,0,5.341480488171556,1.229959464145447e-5,7.402388135260273e9,4.560880314743951e7,0.0,8.697519375785873e9,17.35981158655756,5.5348175886545115e-5
354,0,5.321108809967688,6.973004989953155e-6,7.448030733914314e9,4.567632481151389e7,0.0,8.721388249361605e9,17.293603632394987,3.13785224547892e-5
355,0,5.301045687555108,1.241147636424296e-6,7.493740647024517e9,4.574343273934645e7,0.0,8.745177975443474e9,17.228398484554102,5.585164363909332e-6
356,0,5.281166930875171,1.1587445308771597e-5,7.539517462888569e9,4.581013071925825e7,0.0,8.768889073167368e9,17.163792525344306,5.2143503889472186e-5
357,0,5.26150381665806,8.0510944158848e-6,7.5853607727762985e9,4.587642147867975e7,0.0,8.792521695112371e9,17.099887404138695,3.62299248714816e-5
358,0,5.24207985677571,6.5621683775422785e-6,7.631270170907604e9,4.594230778054527e7,0.0,8.816076014527603e9,17.03675953452106,2.9529757698940253e-5
359,0,5.2228391205774045,2.497537453505596e-6,7.677245254430225e9,4.600779288264621e7,0.0,8.839552390439764e9,16.974227141876565,1.1238918540775183e-5
360,0,5.20389406210073,1.5069184886175747e-5,7.723285623398491e9,4.6072878935665905e7,0.0,8.862950793441235e9,16.912655701827372,6.781133198779086e-5
361,0,5.185049454149588,1.0390033236962215e-5,7.769390880750618e9,4.613757004194155e7,0.0,8.886271904390284e9,16.851410725986163,4.6755149566329965e-5
362,0,5.166472071975443,6.28748784430021e-6,7.8155606322873e9,4.620186796785681e7,0.0,8.909515572076864e9,16.79103423392019,2.8293695299350947e-5
363,0,5.1480605983415035,2.2443189693977514e-5,7.861794486649761e9,4.6265776165716596e7,0.0,8.932682261505363e9,16.731196944609888,0.00010099435362289882
364,0,5.129840933666869,7.416183884122879e-6,7.908092055300076e9,4.632929725956262e7,0.0,8.955772147180717e9,16.671983034417323,3.3372827478552955e-5
365,0,5.11188204957479,8.777491039843594e-6,7.954452952497742e9,4.639243359250198e7,0.0,8.978785308765482e9,16.61361666111807,3.949870967929617e-5
366,0,5.094031223329604,4.8063034547175115e-6,8.000876795278473e9,4.6455188855774e7,0.0,9.00172232593481e9,16.555601475821213,2.1628365546228802e-5
367,0,5.076510381861499,2.266537185113826e-5,8.047363203435097e9,4.651756441827391e7,0.0,9.024582938071428e9,16.49865874104987,0.00010199417333012217
368,0,5.059015940661431,1.0020301533478649e-5,8.093911799497402e9,4.657956483658112e7,0.0,9.047368060364449e9,16.441801807149652,4.509135690065392e-5
369,0,5.041733322088156,3.0599507243618117e-6,8.140522208705189e9,4.664119166709598e7,0.0,9.070077516453228e9,16.38563329678651,1.3769778259628153e-5
370,0,5.024697806718645,5.127415545278912e-7,8.187194058995602e9,4.6702447370911315e7,0.0,9.092711468241585e9,16.3302678718356,2.3073369953755104e-6
371,0,5.0078003413092365,1.1798781152279672e-5,8.233926980977837e9,4.676333524748289e7,0.0,9.115270395838314e9,16.27535110925502,5.3094515185258525e-5
372,0,4.991034961951781,1.0805335734446336e-6,8.280720607914627e9,4.682385795416602e7,0.0,9.13775455103513e9,16.220863626343288,4.862401080500851e-6
373,0,4.97451588534649,2.1448697275583818e-5,8.32757457570076e9,4.688401742831244e7,0.0,9.16016392505978e9,16.16717662737609,9.651913774012718e-5
374,0,4.958120400737961,6.704129879038414e-6,8.374488522844925e9,4.6943816976431556e7,0.0,9.182499026340477e9,16.113891302398372,3.0168584455672864e-5
375,0,4.941913928070985,1.0748148533665307e-5,8.42146209044696e9,4.700325878580918e7,0.0,9.204759954231483e9,16.061220266230702,4.836666840149388e-5
376,0,4.925852468110202,1.8327004645748578e-5,8.468494922180851e9,4.706234565908283e7,0.0,9.226947045634293e9,16.009020521358156,8.24715209058686e-5
377,0,4.909955765275513,5.506067632424764e-6,8.515586664273811e9,4.7121080011991784e7,0.0,9.24906050024709e9,15.957356237145419,2.477730434591144e-5
378,0,4.894239990437577,1.6160708994212387e-5,8.562736965485924e9,4.717946426463649e7,0.0,9.271100526546669e9,15.906279968922126,7.272319047395574e-5
379,0,4.878676006903696,8.194548559747536e-6,8.609945477092716e9,4.723750107396693e7,0.0,9.29306742994075e9,15.855697022437012,3.687546851886391e-5
380,0,4.8632553111176575,2.578943135989921e-6,8.657211852863995e9,4.729519295936805e7,0.0,9.314961471695866e9,15.805579761132387,1.1605244111954644e-5
381,0,4.8479851851759515,1.3479499883821834e-5,8.704535749045643e9,4.735254233346818e7,0.0,9.336782880005733e9,15.755951851821843,6.065774947719825e-5
382,0,4.832836936390073,4.1105089026023905e-6,8.751916824340813e9,4.740955178854102e7,0.0,9.358531958881855e9,15.706720043267739,1.8497290061710757e-5
383,0,4.817900274164681,4.107687517536818e-6,8.79935473989011e9,4.746622325061467e7,0.0,9.38020876509531e9,15.658175891035214,1.848459382891568e-5
384,0,4.803089392412556,5.08712777073071e-7,8.846849159253704e9,4.752255958858979e7,0.0,9.401813722764774e9,15.610040525340807,2.2892074968288193e-6
385,0,4.788357916865137,9.203856621055719e-6,8.894399748392452e9,4.757856342928883e7,0.0,9.423347171883747e9,15.562163229811695,4.1417354794750735e-5
386,0,4.7738422786860495,1.6706618351472902e-5,8.942006175649456e9,4.763423640086468e7,0.0,9.444809075084312e9,15.514987405729661,7.517978258162806e-5
387,0,4.759495957730564,4.833296742754595e-6,8.989668111731205e9,4.768958110155939e7,0.0,9.46619977457228e9,15.468361862624334,2.1749835342395676e-5
388,0,4.745223561629343,1.6170489406511224e-5,9.037385229690388e9,4.774460036227793e7,0.0,9.487519710873451e9,15.421976575295366,7.27672023293005e-5
389,0,4.731076430120958,1.0100181166071377e-5,9.085157204906822e9,4.779929621652523e7,0.0,9.508769023321491e9,15.375998397893115,4.5450815247321196e-5
390,0,4.717069767945654,8.563523637730513e-6,9.1329837150694e9,4.785367087505175e7,0.0,9.529947926200783e9,15.330476745823375,3.853585636978731e-5
391,0,4.703238900382116,1.040827190601005e-5,9.180864440159504e9,4.790772642960655e7,0.0,9.551056593816658e9,15.285526426241878,4.683722357704522e-5
392,0,4.689474490730517,1.59440396940865e-6,9.228799062431755e9,4.796146570046899e7,0.0,9.572095492152088e9,15.24079209487418,7.174817862338925e-6
393,0,4.675893108872289,3.1909508352699503e-6,9.276787266398064e9,4.801489032648663e7,0.0,9.593064631911182e9,15.19665260383494,1.4359278758714777e-5
394,0,4.662445598321694,1.6731115970363927e-5,9.32482873880811e9,4.806800278294871e7,0.0,9.613964357673683e9,15.152948194545507,7.529002186663767e-5
395,0,4.649099482316767,8.160828887248745e-6,9.372923168634113e9,4.8120805437953986e7,0.0,9.634794979357712e9,15.109573317529492,3.672372999261935e-5
396,0,4.635888203103964,1.1915289162312296e-5,9.421070247051926e9,4.817330030959502e7,0.0,9.655556675547703e9,15.066636660087884,5.3618801230405333e-5
397,0,4.622800270031733,6.372995470412142e-6,9.469269667425266e9,4.822548962647787e7,0.0,9.676249714286446e9,15.024100877603132,2.867847961685464e-5
398,0,4.609831967174349,1.0523309426313613e-5,9.517521125287754e9,4.8277375560881786e7,0.0,9.696874347943195e9,14.981953893316636,4.735489241841126e-5
399,0,4.596965801745871,3.900348888515037e-5,9.565824318326172e9,4.832896033565209e7,0.0,9.71743085559901e9,14.940138855674082,0.00017551569998317668
400,0,4.58423791357458,7.978452044774507e-6,9.614178946366879e9,4.838024589421177e7,0.0,9.73791941131783e9,14.898773219117386,3.5903034201485284e-5
401,0,4.571569420656424,7.0455461796653084e-6,9.662584711351963e9,4.8431234724351294e7,0.0,9.758340413112907e9,14.857600617133377,3.170495780849389e-5
402,0,4.559062373130506,6.510201516511313e-6,9.711041317330208e9,4.848192841890114e7,0.0,9.77869390706805e9,14.816952712674144,2.929590682430091e-5
403,0,4.546658003689874,1.6665598877151338e-5,9.75954847043697e9,4.853232933488397e7,0.0,9.79898025152127e9,14.77663851199209,7.499519494718102e-5
404,0,4.534409509059143,9.78542917468364e-7,9.808105878879578e9,4.858243927519069e7,0.0,9.819199588297462e9,14.736830904442217,4.403443128607638e-6
405,0,4.5222086374132235,1.529245688263565e-5,9.856713252919193e9,4.8632260794437386e7,0.0,9.83935236882795e9,14.697178071592976,6.881605597186042e-5
406,0,4.510164292899587,1.4875883299483167e-5,9.905370304857136e9,4.868179540142353e7,0.0,9.859438628120815e9,14.658033951923658,6.694147484767425e-5
407,0,4.498199020567553,1.8064142205385957e-6,9.954076749017838e9,4.873104546990347e7,0.0,9.879458757232876e9,14.619146816844546,8.12886399242368e-6
408,0,4.4863417785205835,1.0354218242594423e-5,1.0002832301732697e10,4.8780012856820665e7,0.0,9.899412943850136e9,14.580610780191897,4.65939820916749e-5
409,0,4.474584409096941,1.825707153299593e-5,1.0051636681325607e10,4.882869957786386e7,0.0,9.91930144602071e9,14.54239932956506,8.215682189848168e-5
410,0,4.462923658152114,1.0696581117816825e-5,1.0100489608097103e10,4.8877107610202916e7,0.0,9.939124512086094e9,14.50450188899437,4.813461503017571e-5
411,0,4.451374111003139,1.4318190705851509e-5,1.0149390804307938e10,4.892523883454205e7,0.0,9.958882356688847e9,14.466965860760201,6.443185817633179e-5
412,0,4.439938014085113,9.176836621594927e-6,1.0198339994165462e10,4.897309517396196e7,0.0,9.978575217506866e9,14.429798545776618,4.129576479717717e-5
413,0,4.428554244049933,2.1301517330271115e-6,1.024733690380724e10,4.90206788212861e7,0.0,9.998203449383919e9,14.392801293162282,9.585682798622002e-6
414,0,4.41731149136315,4.934356582814658e-6,1.0296381261286728e10,4.906799127973575e7,0.0,1.0017767128523872e10,14.356262346930237,2.220460462266596e-5
415,0,4.4061844706955835,8.955115622337088e-6,1.0345472796557789e10,4.911503455281025e7,0.0,1.0037266542858467e10,14.320099529760647,4.0298020300516896e-5
416,0,4.395137655723085,4.786080160487302e-6,1.0394611241460468e10,4.916181067184384e7,0.0,1.005670199802657e10,14.284197381100025,2.153736072219286e-5
417,0,4.38412372704876,1.8863039395310838e-6,1.0443796329706139e10,4.920832170161578e7,0.0,1.0076073819867641e10,14.248402112908469,8.488367727889877e-6
418,0,4.3732865682000925,3.735898783545138e-6,1.0493027796862377e10,4.925456885522512e7,0.0,1.0095381984621723e10,14.2131813466503,1.681154452595312e-5
419,0,4.362509973911286,7.943537137303631e-6,1.054230538033928e10,4.930055447219406e7,0.0,1.0114626943510033e10,14.178157415211679,3.574591711786634e-5
420,0,4.351810537578844,1.6512670421847697e-5,1.0591628819374794e10,4.9346280294573404e7,0.0,1.0133808904346035e10,14.143384247131243,7.430701689831463e-5
421,0,4.341195184980774,1.1265001374524079e-5,1.064099785502063e10,4.939174809350821e7,0.0,1.0152928092346325e10,14.108884351187514,5.0692506185358354e-5
422,0,4.330694166023569,1.4363115053428466e-5,1.069041223012741e10,4.94369595278336e7,0.0,1.017198469061837e10,14.0747560395766,6.46340177404281e-5
423,0,4.320238826328284,1.2129039746521224e-5,1.0739871689331898e10,4.9481916663605295e7,0.0,1.0190979059373142e10,14.040776185566923,5.458067885934551e-5
424,0,4.3099334717536735,3.602539562767848e-6,1.0789375979042278e10,4.952662081974747e7,0.0,1.0209911248530647e10,14.007283783199439,1.6211428032455316e-5
425,0,4.299671472480467,1.226711917788289e-5,1.0838924847424053e10,4.9571074192883976e7,0.0,1.0228781684551636e10,13.973932285561519,5.520203630047301e-5
426,0,4.289461091245091,1.6176393514057835e-5,1.0888518044387085e10,4.961527847865294e7,0.0,1.0247590587519066e10,13.940748546546544,7.279377081326026e-5
427,0,4.279391348457143,2.593659751165653e-6,1.0938155321572823e10,4.965923502685689e7,0.0,1.026633803489507e10,13.908021882485713,1.1671468880245439e-5
428,0,4.269408211595337,6.811202050448651e-6,1.0987836432337849e10,4.9702945769657366e7,0.0,1.0285024357075504e10,13.875576687684845,3.065040922701893e-5
429,0,4.259493901667672,1.4189424466123663e-5,1.103756113174345e10,4.974641247293827e7,0.0,1.0303649819147068e10,13.843355180419934,6.385241009755648e-5
430,0,4.249680653452476,7.268201393569734e-6,1.1087329176541378e10,4.9789636684982516e7,0.0,1.0322214598001102e10,13.811462123720545,3.2706906271063804e-5
431,0,4.239873992139117,2.071646087082506e-5,1.1137140325160759e10,4.983262045514008e7,0.0,1.0340719091004616e10,13.77959047445213,9.322407391871277e-5
432,0,4.230221327244003,8.118007260990087e-6,1.118699433769461e10,4.98753648412696e7,0.0,1.0359163273733856e10,13.748219313543009,3.653103267445539e-5
433,0,4.220616781147393,5.742060331326293e-5,1.1236890975885082e10,4.9917871911863424e7,0.0,1.0377547561951778e10,13.717004538729027,0.0002583927149096832
434,0,4.211031073369049,3.920451782444059e-6,1.128683000312104e10,4.99601434094096e7,0.0,1.0395872236562725e10,13.685850988449408,1.7642033020998267e-5
435,0,4.201610310930631,6.368295184961737e-6,1.1336811184405197e10,5.000218036999215e7,0.0,1.041413727654139e10,13.655233510524551,2.8657328332327818e-5
436,0,4.1922215275981305,1.0795776016079162e-5,1.1386834286360657e10,5.0043984924018025e7,0.0,1.0432343140511204e10,13.624719964693924,4.858099207235623e-5
437,0,4.182905983892473,1.138245735504825e-5,1.143689907720961e10,5.0085558498738445e7,0.0,1.045048998673909e10,13.594444447650538,5.1221058097717124e-5
438,0,4.1736908649426905,7.538371507227401e-6,1.1487005326762321e10,5.01269025673612e7,0.0,1.0468577997741882e10,13.564495311063745,3.3922671782523305e-5
439,0,4.164542539699468,1.9131467632452215e-5,1.1537152806404068e10,5.01680188276033e7,0.0,1.048660745891378e10,13.534763254023272,8.609160434603497e-5
440,0,4.155454240661301,1.4704213997140036e-5,1.1587341289084782e10,5.020890885925454e7,0.0,1.0504578608987217e10,13.505226282149229,6.616896298713016e-5
441,0,4.146407022542254,4.563637316427568e-6,1.163757054930471e10,5.024957427594247e7,0.0,1.0522491706385918e10,13.475822823262327,2.0536367923924056e-5
442,0,4.137469021624357,5.867201588641887e-6,1.1687840363103722e10,5.029001634793279e7,0.0,1.0540346862682571e10,13.44677432027916,2.6402407148888493e-5
443,0,4.12856457241662,1.9970938386383585e-5,1.1738150508048584e10,5.033023688119693e7,0.0,1.0558144430321655e10,13.417834860354015,8.986922273872613e-5
444,0,4.119787511058403,5.826219739197332e-6,1.1788500763223427e10,5.037023702866532e7,0.0,1.0575884477503975e10,13.389309410939811,2.6217988826387996e-5
445,0,4.111065051927168,4.601393572771506e-6,1.1838890909213295e10,5.0410018560213804e7,0.0,1.0593567350081848e10,13.360961418763297,2.0706271077471777e-5
446,0,4.102381428495037,1.0841390820356695e-5,1.1889320728097218e10,5.044958301691323e7,0.0,1.0611193297446083e10,13.332739642608871,4.878625869160513e-5
447,0,4.093733051631194,7.92318398753903e-6,1.1939790003434162e10,5.048893188227407e7,0.0,1.0628762547942348e10,13.304632417801379,3.565432794392563e-5
448,0,4.085231947650692,7.719632778080692e-6,1.199029852025241e10,5.052806620460101e7,0.0,1.0646275139408844e10,13.27700382986475,3.473834750136311e-5
449,0,4.076724799259619,7.1425361137414205e-6,1.2040846065037392e10,5.056698799688615e7,0.0,1.0663731545564487e10,13.249355597593762,3.214141251183639e-5
450,0,4.0682865920229405,3.435963410042264e-7,1.2091432425721077e10,5.0605698421302594e7,0.0,1.068113186386509e10,13.221931424074556,1.546183534519019e-6
451,0,4.059982202423085,7.966383571790525e-6,1.2142057391671139e10,5.064419867140047e7,0.0,1.0698476209130474e10,13.194942157875026,3.584872607305736e-5
452,0,4.051656433352777,5.572514890344465e-7,1.2192720753678444e10,5.068249072371743e7,0.0,1.0715765053441833e10,13.167883408396525,2.5076317006550095e-6
453,0,4.043460748474287,4.965495255245672e-6,1.2243422303947433e10,5.0720575438474976e7,0.0,1.0732998369681732e10,13.141247432541432,2.2344728648605525e-5
454,0,4.035304098867324,7.729966745976397e-6,1.2294161836084393e10,5.075845453678246e7,0.0,1.0750176523614845e10,13.114738321318804,3.4784850356893784e-5
455,0,4.027179951386552,1.5781034148911323e-5,1.2344939145087196e10,5.0796129423943676e7,0.0,1.0767299742807175e10,13.088334842006294,7.101465367010095e-5
456,0,4.019129997916089,4.09380666630907e-6,1.2395754027334152e10,5.0833601325002305e7,0.0,1.0784368176866898e10,13.062172493227289,1.8422129998390817e-5
457,0,4.01114757341451,3.8102569381748275e-5,1.2446606280572079e10,5.0870871626342826e7,0.0,1.0801382052666592e10,13.036229613597158,0.00017146156221786724
458,0,4.003214902403187,4.434002910820556e-6,1.2497495703911224e10,5.090794174194518e7,0.0,1.0818341613899666e10,13.010448432810357,1.9953013098692504e-5
459,0,3.9952957028371987,1.0336856511805603e-5,1.2548422097804558e10,5.094481313796928e7,0.0,1.0835247132523342e10,12.984711034220895,4.6515854303125215e-5
460,0,3.9875164771816136,1.9935742760060493e-5,1.2599385264048622e10,5.0981486708744556e7,0.0,1.0852098621973873e10,12.959428550840244,8.971084242027222e-5
461,0,3.9797632325611763,2.079083121189762e-5,1.2650385005765156e10,5.101796416897261e7,0.0,1.0868896476131218e10,12.934230505823823,9.355874045353929e-5
462,0,3.972048386167759,6.982965234832161e-7,1.270142112739502e10,5.1054246785502456e7,0.0,1.0885640887507114e10,12.909157255045217,3.1423343556744726e-6
463,0,3.9644068941953563,1.3806742890541505e-5,1.2752493434685871e10,5.109033573990231e7,0.0,1.0902332012888897e10,12.884322406134908,6.213034300743677e-5
464,0,3.9568420062282534,5.803687546371912e-6,1.280360173468393e10,5.1126232312862724e7,0.0,1.0918970058484375e10,12.859736520241825,2.6116593958673605e-5
465,0,3.9492927792524624,1.062706347460668e-5,1.285474583572229e10,5.116193799004504e7,0.0,1.0935555329648655e10,12.835201532570503,4.782178563573006e-5
466,0,3.9418038523965926,1.3397263512460178e-5,1.2905925547412155e10,5.119745389185302e7,0.0,1.0952087966191353e10,12.810862520288925,6.02876858060708e-5
467,0,3.9343988604734754,1.2900410447685973e-5,1.2957140680632572e10,5.123278120160762e7,0.0,1.0968568140518188e10,12.786796296538796,5.805184701458688e-5
468,0,3.92702280115033,1.2360237507724747e-5,1.300839104752084e10,5.126792135344385e7,0.0,1.0984996145890884e10,12.762824103738573,5.562106878476136e-5
469,0,3.919715174362922,2.1281843140708023e-5,1.3059676461462196e10,5.130287545871881e7,0.0,1.1001372128676926e10,12.739074316679496,9.57682941331861e-5
470,0,3.912413658700178,1.0342522340917905e-5,1.3110996737082535e10,5.133764495367432e7,0.0,1.1017696391144394e10,12.715344390775577,4.654135053413057e-5
471,0,3.9051775050508377,2.0652519508085332e-5,1.3162351690234367e10,5.1372230866982944e7,0.0,1.1033969048114601e10,12.691826891415223,9.2936337786384e-5
472,0,3.8980294939135147,1.7548756510610275e-5,1.3213741137992683e10,5.140663433956179e7,0.0,1.1050190270280483e10,12.668595855218923,7.896940429774624e-5
473,0,3.8909358497252136,1.4297984593625301e-5,1.3265164898641579e10,5.144085668595596e7,0.0,1.106636031381559e10,12.645541511606943,6.434093067131386e-5
474,0,3.8838311362378057,1.2571350154234884e-5,1.3316622791668247e10,5.1474899310299285e7,0.0,1.1082479481413612e10,12.622451192772868,5.657107569405698e-5
475,0,3.876806773134841,1.6121484913445353e-5,1.3368114637749695e10,5.1508763105434135e7,0.0,1.109854783733152e10,12.599622012688233,7.254668211050409e-5
476,0,3.8698253179370057,1.9143204104177247e-5,1.341964025874778e10,5.154244936810865e7,0.0,1.111456564047194e10,12.57693228329527,8.614441846879761e-5
477,0,3.8629050302631973,1.7797031852756495e-5,1.3471199477697906e10,5.157595920866827e7,0.0,1.1130533064836857e10,12.554441348355391,8.008664333740423e-5
478,0,3.856041567833806,1.167049181517027e-5,1.3522792118800396e10,5.1609293800401e7,0.0,1.1146450317791283e10,12.53213509545987,5.2517213168266214e-5
479,0,3.849175821322625,5.992114386703037e-6,1.3574418007411926e10,5.164245447783382e7,0.0,1.1162317687470474e10,12.50982141929853,2.696451474016367e-5
480,0,3.8423949067552154,8.080969124413251e-6,1.3626076970036144e10,5.1675442110551536e7,0.0,1.1178135243028591e10,12.48778344695445,3.636436105985963e-5
481,0,3.8356406799000684,1.0088216240822234e-5,1.3677768834315472e10,5.170825801217379e7,0.0,1.119390326954012e10,12.465832209675222,4.5396973083700054e-5
482,0,3.828944486995969,5.256029348005287e-6,1.3729493429022625e10,5.174090320996082e7,0.0,1.120962191817849e10,12.444069582736898,2.365213206602379e-5
483,0,3.8223569585946424,1.8276892511936982e-7,1.3781250584051037e10,5.177337866581397e7,0.0,1.122529131153711e10,12.422660115432588,8.224601630371642e-7
484,0,3.815700872111025,2.923709815380593e-5,1.383304013040686e10,5.1805686027255155e7,0.0,1.1240911906784634e10,12.40102783436083,0.00013156694169212668
485,0,3.80913954937429,9.920117273803583e-7,1.3884861900202095e10,5.18378258950553e7,0.0,1.1256483658899727e10,12.379703535466444,4.464052773211612e-6
486,0,3.802661529090011,1.731600590246414e-6,1.393671572664206e10,5.1869799396343194e7,0.0,1.1272006779980732e10,12.358649969542535,7.792202656108863e-6
487,0,3.7961553444497067,6.334407185587532e-7,1.3988601444021248e10,5.1901607948046595e7,0.0,1.1287481626677444e10,12.337504869461547,2.8504832335143893e-6
488,0,3.7897780279882163,5.838179567965729e-6,1.4040518887713257e10,5.193325215411855e7,0.0,1.1302908163496597e10,12.316778590961704,2.627180805584578e-5
489,0,3.783365973747956,1.0649552733933004e-5,1.4092467894163097e10,5.19647335681213e7,0.0,1.1318286820648216e10,12.295939414680857,4.792298730269852e-5
490,0,3.7770021881382565,4.510734201212084e-6,1.4144448300878044e10,5.199605300008767e7,0.0,1.1333617669164913e10,12.275257111449333,2.029830390545438e-5
491,0,3.7707433654787774,1.082749411526751e-5,1.4196459946420753e10,5.202721133399716e7,0.0,1.1348900818571854e10,12.254915937806027,4.87237235187038e-5
492,0,3.7644452404524325,4.711357005238864e-6,1.4248502670401253e10,5.205821003486353e7,0.0,1.1364136666751606e10,12.234447031470406,2.120110652357489e-5
493,0,3.7582045105588837,8.32793777399976e-6,1.4300576313467491e10,5.208904985272734e7,0.0,1.1379325263927086e10,12.214164659316372,3.747571998299892e-5
494,0,3.752084233807794,2.4868119176124637e-5,1.435268071729979e10,5.21197316324631e7,0.0,1.1394466709136982e10,12.19427375987533,0.00011190653629256087
495,0,3.7459509231727672,2.499579519539552e-6,1.4404815724601875e10,5.215025677922526e7,0.0,1.1409561381114628e10,12.174340500311494,1.1248107837927984e-5
496,0,3.739822856370756,1.2115892008821016e-5,1.4456981179091843e10,5.218062624926025e7,0.0,1.142460944054124e10,12.154424283204957,5.4521514039694574e-5
497,0,3.7337529264651232,4.693504078886329e-6,1.4509176925496872e10,5.221084089381522e7,0.0,1.1439610998729294e10,12.134697011011651,2.112076835498848e-5
498,0,3.727767747595646,6.135826379427556e-5,1.456140280954177e10,5.2240901633913286e7,0.0,1.1454566204147045e10,12.11524517968585,0.00027611218707424
499,0,3.721779787805347,1.660889246463907e-6,1.4613658677954224e10,5.227080970606477e7,0.0,1.1469475365372097e10,12.095784310367378,7.474001609087582e-6
500,0,3.715812744140632,1.1390724530650764e-5,1.4665944378432312e10,5.2300566022794634e7,0.0,1.1484338632965004e10,12.076391418457053,5.125826038792844e-5
501,0,3.7099596600158975,2.5623607373348456e-5,1.4718259759661537e10,5.233017129713798e7,0.0,1.1499156060204594e10,12.057368895051667,0.00011530623318006805
502,0,3.704054969146494,1.271265007591043e-5,1.4770604671298126e10,5.235962695778426e7,0.0,1.1513928061509571e10,12.038178649726106,5.7206925341596934e-5
503,0,3.6982063132532943,1.0470662176317522e-5,1.4822978963957527e10,5.238893366249306e7,0.0,1.1528654668276482e10,12.019170518073206,4.711797979342885e-5
504,0,3.6924186693268197,5.203614172388793e-6,1.4875382489214104e10,5.241809234988664e7,0.0,1.1543336055128765e10,12.000360675312164,2.341626377574957e-5
505,0,3.6866526406477824,4.095037488702213e-6,1.4927815099590256e10,5.244710407315746e7,0.0,1.155797245735426e10,11.981621082105292,1.842766869915996e-5
506,0,3.680947844777415,1.546893033593788e-5,1.4980276648550514e10,5.247596966117636e7,0.0,1.1572564000004726e10,11.963080495526599,6.961018651172046e-5
507,0,3.6752496786682194,1.940193687841041e-5,1.5032766990493881e10,5.250469019327581e7,0.0,1.1587110937496956e10,11.944561455671714,8.730871595284684e-5
508,0,3.6695834296753818,1.3844174714949808e-5,1.5085285980747421e10,5.253326652350045e7,0.0,1.1601613413190807e10,11.92614614644499,6.229878621727414e-5
509,0,3.6639935753354242,1.0466308448794925e-5,1.5137833475559448e10,5.256169944878858e7,0.0,1.161607154387394e10,11.907979119840128,4.7098388019577164e-5
510,0,3.6584500040024674,5.354203931079438e-6,1.5190409332090721e10,5.258998996084185e7,0.0,1.1630485547938622e10,11.889962513008019,2.409391768985747e-5
511,0,3.6528979982765812,5.654310408722066e-6,1.5243013408410461e10,5.2618139108509764e7,0.0,1.1644855676038029e10,11.871918494398889,2.5444396839249296e-5
512,0,3.6473976045024776,1.9216314570774662e-5,1.529564556348748e10,5.26461476273567e7,0.0,1.165918202171915e10,11.854042214633052,8.647341556848598e-5
513,0,3.6418745984361585,6.730974999036299e-7,1.5348305657185211e10,5.267401660310147e7,0.0,1.1673464860205841e10,11.836092444917515,3.0289387495663345e-6
514,0,3.636488805921015,6.517609223294363e-6,1.5400993550253273e10,5.270174649732987e7,0.0,1.1687704149374279e10,11.8185886192433,2.9329241504824632e-5
515,0,3.6310727476753915,3.7959882597110584e-6,1.5453709104321732e10,5.272933862737377e7,0.0,1.170190028877576e10,11.800986429945022,1.7081947168699763e-5
516,0,3.6256900032541903,8.175595715902845e-6,1.5506452181894562e10,5.275679369549233e7,0.0,1.171605336497948e10,11.783492510576119,3.67901807215628e-5
517,0,3.6203552207938667,3.6195099917383546e-6,1.5559222646343178e10,5.278411252715313e7,0.0,1.1730163530194988e10,11.766154467580067,1.6287794962822595e-5
518,0,3.615012094155362,2.605389380794243e-6,1.5612020361899826e10,5.281129612480342e7,0.0,1.1744231030748344e10,11.748789306004927,1.1724252213574093e-5
519,0,3.6097473542251546,6.304573342351405e-6,1.5664845193651482e10,5.283834511532289e7,0.0,1.1758255921201096e10,11.731678901231753,2.8370580040581322e-5
520,0,3.6045053611084708,1.6678010690399092e-5,1.5717697007532692e10,5.286526048657577e7,0.0,1.1772238445486706e10,11.71464242360253,7.505104810679591e-5
521,0,3.599284988277896,2.021125570673965e-5,1.5770575670320602e10,5.28920430791475e7,0.0,1.1786178773915245e10,11.697676211903161,9.095065068032843e-5
522,0,3.5941370415620026,1.4570444111239311e-5,1.5823481049627884e10,5.291869359613428e7,0.0,1.180007700755421e10,11.680945385076509,6.55669985005769e-5
523,0,3.5889639537196505,8.523221774791104e-6,1.5876413013896446e10,5.294521311014377e7,0.0,1.1813933442708748e10,11.664132849588864,3.835449798655997e-5
524,0,3.5838638032685486,1.0671544439170254e-5,1.5929371432391228e10,5.297160219322057e7,0.0,1.182774811685635e10,11.647557360622782,4.802194997626614e-5
525,0,3.5787598392766267,1.2897104060549669e-5,1.5982356175195251e10,5.299786185172955e7,0.0,1.184152129696276e10,11.630969477649037,5.803696827247351e-5
526,0,3.573720793868887,1.7233993302567113e-6,1.603536711320224e10,5.302399272150842e7,0.0,1.1855253058311188e10,11.614592580073882,7.755296986155201e-6
527,0,3.56865159941304,8.181188060740058e-6,1.608840411811132e10,5.304999584022833e7,0.0,1.1868943689689007e10,11.59811769809238,3.681534627333026e-5
528,0,3.56367913375607,8.681010759126195e-6,1.614146706242109e10,5.3075871689581074e7,0.0,1.188259318967772e10,11.581957184707226,3.906454841606788e-5
529,0,3.558715619337155,1.236031235370312e-5,1.6194555819423187e10,5.3101621276595704e7,0.0,1.1896201835895939e10,11.565825762845755,5.562140559166404e-5
530,0,3.5537680742297892,1.6101344805338064e-5,1.6247670263197357e10,5.312724536757722e7,0.0,1.1909769781618568e10,11.549746241246815,7.245605162402129e-5
531,0,3.54883678395169,1.0389118229365939e-5,1.6300810268604988e10,5.315274473973741e7,0.0,1.1923297188195576e10,11.533719547842992,4.6751032032146724e-5
532,0,3.5439923048829414,4.16430575241912e-6,1.6353975711283386e10,5.3178119994879775e7,0.0,1.1936784125992653e10,11.51797499086956,1.873937588588604e-5
533,0,3.5390839405225107,1.6300745837360964e-5,1.6407166467640236e10,5.320337226422588e7,0.0,1.1950230949192158e10,11.50202280669816,7.335335626812434e-5
534,0,3.5342853652423343,2.0853945990662037e-5,1.6460382414848778e10,5.322850189041311e7,0.0,1.1963637594631824e10,11.486427437037586,9.384275695797917e-5
535,0,3.5294935971567467,1.1202894761887933e-5,1.6513623430840454e10,5.325350987728068e7,0.0,1.1977004353504711e10,11.470854190759427,5.04130264284957e-5
536,0,3.5247152963377006,1.770001048707892e-5,1.6566889394300247e10,5.327839695862425e7,0.0,1.199033137552235e10,11.455324713097527,7.965004719185514e-5
537,0,3.5199474652754477,3.116781098749799e-5,1.6620180184661446e10,5.330316388587135e7,0.0,1.2003618822051468e10,11.439829262145205,0.00014025514944374096
538,0,3.515248850627506,1.5583119887379107e-5,1.6673495682101974e10,5.332781125970962e7,0.0,1.20168667756218e10,11.424558764539395,7.012403949320598e-5
539,0,3.5105830967688876,4.49350354396515e-6,1.6726835767533394e10,5.3352339900545925e7,0.0,1.2030075438860859e10,11.409395064498884,2.0220765947843175e-5
540,0,3.505916119512373,1.8973874470758212e-5,1.6780200322600868e10,5.3376750616641045e7,0.0,1.2043245010385296e10,11.394227388415212,8.538243511841195e-5
541,0,3.5012930313602846,1.2938749341467881e-5,1.6833589229676819e10,5.3401044025774434e7,0.0,1.205637558826715e10,11.379202351920926,5.8224372036605465e-5
542,0,3.496692898720556,7.968898462391849e-6,1.6887002371853806e10,5.3425220894922e7,0.0,1.206946735319392e10,11.364251920841808,3.586004308076332e-5
543,0,3.492070853569135,5.183559296673829e-7,1.694043963294069e10,5.344928204005753e7,0.0,1.208252051481055e10,11.349230274099689,2.332601683503223e-6
544,0,3.487584622292512,1.0071211044571093e-6,1.6993900897456741e10,5.3473227806177676e7,0.0,1.2095535029103912e10,11.334650022450665,4.532044970056992e-6
545,0,3.4829900461300802,1.293557246047133e-6,1.704738605062864e10,5.349705945591607e7,0.0,1.210851135284562e10,11.319717649922762,5.821007607212099e-6
546,0,3.478523076062235,2.581435088438999e-5,1.7100894978380257e10,5.352077714703276e7,0.0,1.2121449343899632e10,11.305199997202264,0.00011616457897975496
547,0,3.474012411407436,6.6006562837450655e-6,1.7154427567334732e10,5.3544381962229885e7,0.0,1.2134349366005016e10,11.290540337074168,2.9702953276852795e-5
548,0,3.469581006445852,1.4653610714789392e-5,1.7207983704802162e10,5.3567874310152374e7,0.0,1.2147211417161339e10,11.27613827094902,6.594124821655226e-5
549,0,3.465132422875656,1.1452228220718702e-5,1.7261563278780296e10,5.3591255090972126e7,0.0,1.2160035766163399e10,11.261680374345882,5.153502699323416e-5
550,0,3.460728339550563,5.757168044864813e-6,1.7315166177946503e10,5.361452484336939e7,0.0,1.2172822485906662e10,11.247367103539329,2.590725620189166e-5
551,0,3.456358216020001,8.622261558881988e-6,1.7368792291653687e10,5.3637684263987765e7,0.0,1.2185571737803574e10,11.233164202065003,3.880017701496895e-5
552,0,3.45198647121463,7.351101092515494e-7,1.7422441509925613e10,5.366073409961806e7,0.0,1.2198283713063557e10,11.218956031447549,3.3079954916319723e-6
553,0,3.4476728430926644,1.1943957597926672e-5,1.747611372345186e10,5.3683674880931035e7,0.0,1.2210958485703003e10,11.20493674005116,5.374780919067002e-5
554,0,3.4433950414680985,1.4454971160732244e-6,1.752980882358291e10,5.37065073160134e7,0.0,1.2223596229488518e10,11.19103388477132,6.50473702232951e-6
555,0,3.4390852639655076,1.5983779528963744e-5,1.7583526702325874e10,5.372923220678217e7,0.0,1.2236197172438229e10,11.1770271078879,7.192700788033685e-5
556,0,3.434831866233517,8.020886132720229e-6,1.7637267252339104e10,5.3751850008343644e7,0.0,1.2248761352299961e10,11.16320356525893,3.609398759724103e-5
557,0,3.430567022119962,9.376203187388098e-6,1.769103036692768e10,5.3774361512649864e7,0.0,1.2261288995618294e10,11.149342821889876,4.219291434324644e-5
558,0,3.4263795716585346,3.386975851593643e-5,1.774481594003887e10,5.37967671667237e7,0.0,1.227378013899295e10,11.135733607890238,0.00015241391332171395
559,0,3.4221959538233433,1.0441031863246339e-5,1.779862386625981e10,5.381906776497205e7,0.0,1.2286235014359566e10,11.122136849925866,4.6984643384608525e-5
560,0,3.4180314414757778,1.1373935228263174e-5,1.785245404080681e10,5.384126390464252e7,0.0,1.2298653745793003e10,11.108602184796277,5.118270852718428e-5
561,0,3.413887237606455,7.554836992840382e-6,1.7906306359527603e10,5.386335620899835e7,0.0,1.2311036473720474e10,11.095133522220978,3.399676646778172e-5
562,0,3.409755796008694,1.1945836164026225e-5,1.7960180718893044e10,5.388534531543299e7,0.0,1.2323383348380295e10,11.081706337028256,5.375626273811801e-5
563,0,3.405654006404805,2.260561240343892e-5,1.8014077015993538e10,5.390723180505549e7,0.0,1.2335694490252705e10,11.068375520815616,0.00010172525581547513
564,0,3.4015701218136685,1.3978976301412538e-5,1.8067995148535606e10,5.392901631538997e7,0.0,1.2347970053344337e10,11.055102895894423,6.290539335635642e-5
565,0,3.3974891977783597,3.6609453263822256e-6,1.8121935014835144e10,5.395069948588256e7,0.0,1.23602101946885e10,11.041839892779668,1.6474253968720015e-5
566,0,3.3934606238104617,7.197934724594186e-6,1.8175896513815544e10,5.397228181701138e7,0.0,1.2372414994612896e10,11.028747027384,3.239070626067384e-5
567,0,3.3894814960251987,1.0558947467799451e-5,1.8229879545001923e10,5.399376391525893e7,0.0,1.238458459494989e10,11.015814862081896,4.751526360509753e-5
568,0,3.385491711025124,1.1917849040814395e-5,1.8283884008517464e10,5.401514650100867e7,0.0,1.2396719204055458e10,11.002848060831653,5.3630320683664776e-5
569,0,3.381481941061596,7.5326179954388756e-6,1.833790980507892e10,5.4036430183810234e7,0.0,1.2408818969509106e10,10.989816308450187,3.389678097947494e-5
570,0,3.377563979353763,2.064695967289934e-5,1.839195683599231e10,5.405761532036884e7,0.0,1.2420883896617931e10,10.97708293289973,9.291131852804703e-5
571,0,3.373589483440372,1.3480001897991922e-5,1.844602500314908e10,5.407870279823159e7,0.0,1.243291429464116e10,10.96416582118121,6.066000854096365e-5
572,0,3.3697131091598758,1.1264436741372646e-5,1.8500114209022385e10,5.4099692879645735e7,0.0,1.2444910118134975e10,10.951567604769597,5.068996533617691e-5
573,0,3.365838874864454,1.5517654211316678e-5,1.8554224356660683e10,5.412058633556262e7,0.0,1.2456871613616695e10,10.938976343309475,6.982944395092505e-5
574,0,3.3619685351243653,1.9284516179707972e-5,1.8608355349686813e10,5.414138373254455e7,0.0,1.2468798912793758e10,10.926397739154186,8.678032280868588e-5
575,0,3.3581418814695594,6.585115630140803e-6,1.8662507092292236e10,5.416208555679582e7,0.0,1.248069210286536e10,10.913961114776068,2.9633020335633614e-5
576,0,3.3542809226510895,4.822921308798595e-6,1.871667948923291e10,5.418269252745989e7,0.0,1.2492551406583984e10,10.90141299861604,2.170314588959368e-5
577,0,3.3505185839275087,6.679954049848558e-6,1.877087244582554e10,5.420320493697227e7,0.0,1.250437680280746e10,10.889185397764404,3.005979322431851e-5
578,0,3.346715611273547,5.610738514204294e-6,1.882508586794478e10,5.422362361821683e7,0.0,1.2516168583384548e10,10.876825736639027,2.5248323313919324e-5
579,0,3.3429231987042076,8.987180655285233e-7,1.8879319662016975e10,5.424394901932903e7,0.0,1.252792682017453e10,10.864500395788674,4.044231294878355e-6
580,0,3.3391980497939455,8.415537616185409e-6,1.893357373501835e10,5.426418157539977e7,0.0,1.253965157871352e10,10.852393661830323,3.786991927283434e-5
581,0,3.335473975785194,6.186653747919553e-6,1.8987847994470345e10,5.42843219603783e7,0.0,1.2551343064509445e10,10.84029042130188,2.783994186563799e-5
582,0,3.3317487311753045,1.969678427382604e-5,1.9042142348435524e10,5.43043707174749e7,0.0,1.2563001409134869e10,10.828183376319739,8.863552923221718e-5
583,0,3.3280532163162686,6.907567241238796e-6,1.9096456705514977e10,5.432432832161931e7,0.0,1.2574626705989082e10,10.816172953027873,3.108405258557458e-5
584,0,3.3243942500287185,1.3594564524363473e-5,1.9150790974842384e10,5.434419529160649e7,0.0,1.2586219075455807e10,10.804281312593336,6.117554035963563e-5
585,0,3.320750748896737,2.7212428458323057e-5,1.9205145066082214e10,5.4363972196545064e7,0.0,1.2597778668896648e10,10.792439933914395,0.00012245592806245376
586,0,3.317104678991277,1.2113869530192e-5,1.925951888942663e10,5.438365959534828e7,0.0,1.2609305633447468e10,10.78059020672165,5.4512412885864e-5
587,0,3.3135058778051443,6.099993666155296e-6,1.9313912355588127e10,5.440325791286627e7,0.0,1.2620800039264374e10,10.768894102866719,2.744997149769883e-5
588,0,3.3098826199688074,5.539291921728695e-6,1.9368325375800034e10,5.442276780350971e7,0.0,1.2632262092663677e10,10.757118514898623,2.4926813647779128e-5
589,0,3.3062978768349014,1.5090701057964007e-6,1.942275786181083e10,5.444218966024902e7,0.0,1.2643691848075844e10,10.74546809971343,6.790815476083803e-6
590,0,3.3027686230646185,8.384814680913177e-6,1.9477209725880928e10,5.446152396135834e7,0.0,1.2655089411320492e10,10.73399802496001,3.77316660641093e-5
591,0,3.2992186216874417,2.13984904627873e-5,1.9531680880778816e10,5.448077135759293e7,0.0,1.2666454991558609e10,10.722460520484185,9.629320708254285e-5
592,0,3.2956789433264198,1.714724115328692e-5,1.9586171239778633e10,5.449993229265685e7,0.0,1.267778867747422e10,10.710956565810864,7.716258518979113e-5
593,0,3.2921932138237087,1.4790806942645285e-5,1.964068071665513e10,5.4519007184249535e7,0.0,1.2689090543604847e10,10.699627944927053,6.655863124190378e-5
594,0,3.288709113734971,1.5196652600968363e-5,1.9695209225680992e10,5.453799662643211e7,0.0,1.2700360770419682e10,10.688304619638656,6.838493670435764e-5
595,0,3.2852130843924217,9.920652126876872e-7,1.974975668162381e10,5.4556901136455946e7,0.0,1.2711599494567478e10,10.67694252427537,4.4642934570945925e-6
596,0,3.281804232510101,3.811584706803206e-6,1.9804322999741226e10,5.457572101978926e7,0.0,1.2722806728053173e10,10.665863755657828,1.7152131180614427e-5
597,0,3.2783652219280124,1.622995515995762e-6,1.9858908095779907e10,5.459445697941416e7,0.0,1.2733982720930344e10,10.65468697126604,7.303479821980929e-6
598,0,3.274935794334695,6.343108512538165e-7,1.9913511885969765e10,5.461310942385481e7,0.0,1.2745127549495415e10,10.643541331587759,2.854398830642174e-6
599,0,3.2715169106359054,1.1545684175186949e-5,1.9968134287021652e10,5.4631678830220245e7,0.0,1.2756241332280273e10,10.632429959566693,5.195557878834127e-5
600,0,3.268137235193576,9.419842347056784e-6,2.0022775216124336e10,5.465016562200703e7,0.0,1.276732415707988e10,10.621446014379123,4.238929056175553e-5
601,0,3.264774609509527,2.8628724437623765e-6,2.0077434590940773e10,5.46685703122603e7,0.0,1.2778376166727669e10,10.610517480905962,1.2882925996930694e-5
602,0,3.261387340264781,5.405095803712179e-6,2.0132112329605057e10,5.468689344537882e7,0.0,1.2789397524512993e10,10.599508855860538,2.4322931116704805e-5
603,0,3.258075645942701,1.0925235533948419e-5,2.0186808350718903e10,5.470513530646758e7,0.0,1.2800388239081047e10,10.588745849313778,4.9163559902767884e-5
604,0,3.2547355999688943,1.1342123841694834e-5,2.02415225733488e10,5.47232965455134e7,0.0,1.2811348540141293e10,10.577890699898907,5.1039557287626755e-5
605,0,3.2514461824347975,1.2355094772542596e-5,2.02962549170226e10,5.474137748043765e7,0.0,1.2822278458642181e10,10.567200092913092,5.5597926476441684e-5
606,0,3.2481924874417354,1.7117181439929574e-5,2.0351005301725914e10,5.475937859489625e7,0.0,1.2833178126781212e10,10.55662558418564,7.702731647968308e-5
607,0,3.2448610595721057,4.4807324376533453e-7,2.0405773647901344e10,5.477730054331328e7,0.0,1.2844047781889816e10,10.545798443609343,2.0163295969440054e-6
608,0,3.24161238025983,1.4582006127115271e-5,2.0460559876440712e10,5.479514349128862e7,0.0,1.2854887366262768e10,10.535240235844446,6.561902757201872e-5
609,0,3.238380237985206,1.1465249907905567e-5,2.0515363908686867e10,5.481290800358396e7,0.0,1.2865697065495766e10,10.52473577345192,5.159362458557505e-5
610,0,3.2351471608560503,1.2357450813148263e-6,2.057018566642759e10,5.483059455490384e7,0.0,1.2876477012063755e10,10.514228272782164,5.560852865916718e-6
611,0,3.2319435078188197,9.180266429931194e-6,2.0625025071893677e10,5.4848203533157356e7,0.0,1.2887227286865467e10,10.503816400411164,4.1311198934690374e-5
612,0,3.2287736770148814,4.481767241592063e-6,2.0679882047755905e10,5.486573536910904e7,0.0,1.2897947998138828e10,10.493514450298365,2.0167952587164285e-5
613,0,3.2255605614125296,4.115624367952153e-6,2.0734756517121643e10,5.488319063153799e7,0.0,1.2908639340011143e10,10.483071824590722,1.852030965578469e-5
614,0,3.222396831497209,9.308505600266054e-7,2.078964840353231e10,5.490056959190695e7,0.0,1.2919301325898556e10,10.47278970236593,4.188827520119724e-6
615,0,3.2192933424680437,3.1888733433606264e-6,2.0844557630960014e10,5.491787266152499e7,0.0,1.2929934055877853e10,10.462703363021141,1.4349930045122819e-5
616,0,3.2161597192252196,7.935204258537748e-6,2.089948412380507e10,5.4935100422055006e7,0.0,1.2940537736180817e10,10.452519087481964,3.5708419163419866e-5
617,0,3.213047973874737,1.6168723470516566e-7,2.0954427806892616e10,5.495225320753482e7,0.0,1.2951112422156368e10,10.442405915092895,7.275925561732455e-7
618,0,3.2099135574390862,5.816691654428677e-6,2.100938860547049e10,5.4969331514250316e7,0.0,1.2961658270336205e10,10.43221906167703,2.6175112444929045e-5
619,0,3.206801622831279,1.0926988161241713e-5,2.106436644520481e10,5.498633568295092e7,0.0,1.297217534254181e10,10.422105274201657,4.917144672558771e-5
620,0,3.2037684337982446,1.3497627847497418e-5,2.111936125217964e10,5.5003266034023784e7,0.0,1.2982663688915104e10,10.412247409844294,6.073932531373838e-5
621,0,3.200707772087539,1.56365514165889e-5,2.1174372952891678e10,5.502012315894371e7,0.0,1.2993123528812366e10,10.402300259284502,7.036448137465005e-5
622,0,3.1976021706007938,3.240559415584876e-6,2.1229401474248657e10,5.5036907495460786e7,0.0,1.3003554987927952e10,10.39220705445258,1.4582517370131942e-5
623,0,3.1946009940215347,2.6657777643789016e-5,2.1284446743567413e10,5.5053619200479366e7,0.0,1.301395801833123e10,10.382453230569988,0.00011995999939705057
624,0,3.191588861335053,5.97777983028791e-6,2.1339508688569588e10,5.5070258870881096e7,0.0,1.3024332846860214e10,10.372663799338921,2.6900009236295597e-5
625,0,3.1885925840998963,3.2009613656867886e-6,2.139458723737847e10,5.508682686307103e7,0.0,1.3034679552040924e10,10.362925898324663,1.4404326145590549e-5
626,0,3.1855936161774663,1.8167819930085122e-5,2.144968231851838e10,5.510332360607992e7,0.0,1.304499825888765e10,10.353179252576766,8.175518968538305e-5
627,0,3.1826717551253214,4.741409518359274e-6,2.150479386091133e10,5.511974936456162e7,0.0,1.30552889906688e10,10.343683204157294,2.1336342832616734e-5
628,0,3.1796926035805972,3.5932235782892147e-7,2.155992179387362e10,5.5136104752380975e7,0.0,1.3065551990621635e10,10.33400096163694,1.6169506102301466e-6
629,0,3.1767532904671305,1.1927022453589453e-5,2.1615066047112526e10,5.5152390000682935e7,0.0,1.307578726331704e10,10.324448194018174,5.367160104115254e-5
630,0,3.1737935979575966,1.3650943919932268e-5,2.167022655072638e10,5.5168605595505826e7,0.0,1.3085994974442291e10,10.31482919336219,6.14292476396952e-5
631,0,3.170905342100773,3.341600700063063e-6,2.172540323519876e10,5.51847517732284e7,0.0,1.3096175133708359e10,10.305442361827511,1.5037203150283784e-5
632,0,3.1679610753415295,1.4507407736917555e-5,2.1780596031398735e10,5.520082912279211e7,0.0,1.310632797420588e10,10.29587349485997,6.5283334816129e-5
633,0,3.1650561853694317,1.1611746675993517e-6,2.183580487057602e10,5.5216837870193325e7,0.0,1.3116453501256355e10,10.286432602450652,5.225286004197083e-6
634,0,3.1621984623559536,1.4869070421474895e-5,2.189102968435971e10,5.523277838112665e7,0.0,1.3126551809274582e10,10.27714500265685,6.691081689663703e-5
635,0,3.1593462053499293,4.319328951538776e-6,2.1946270404755737e10,5.5248651097745255e7,0.0,1.31366230423125e10,10.26787516738727,1.943698028192449e-5
636,0,3.1564878800773757,4.418209493387004e-6,2.2001526964143936e10,5.526445641088574e7,0.0,1.314666731317939e10,10.25858561025147,1.988194272024152e-5
637,0,3.1536382971744583,6.835226788419815e-6,2.2056799295275513e10,5.5280194667012125e7,0.0,1.3156684707611214e10,10.24932446581699,3.075852054788917e-5
638,0,3.1507820132184525,9.92656743539766e-6,2.2112087331270844e10,5.5295866258120954e7,0.0,1.3166675341410324e10,10.24004154295997,4.466955345928947e-5
639,0,3.1480016190221622,6.071588310063714e-6,2.2167391005617516e10,5.531147141961374e7,0.0,1.3176639231515663e10,10.231005261822027,2.732214739528671e-5
640,0,3.145209199533977,4.213947956022146e-6,2.2222710252166435e10,5.5327010652902834e7,0.0,1.3186576565691376e10,10.221929898485424,1.8962765802099657e-5
641,0,3.1423826072517738,1.9303760466111985e-5,2.2278045005131065e10,5.534248435256385e7,0.0,1.3196487464862366e10,10.212743473568265,8.686692209750393e-5
642,0,3.139605287514204,1.7698426388434996e-5,2.233339519908422e10,5.535789274642492e7,0.0,1.3206371944120575e10,10.203717184421162,7.964291874795748e-5
643,0,3.1368713084583177,3.300454904462541e-7,2.2388760768955605e10,5.537323620004049e7,0.0,1.3216230107670433e10,10.194831752489533,1.4852047070081434e-6
644,0,3.1341114868784397,1.2644771066057381e-5,2.244414165002932e10,5.5388515173940316e7,0.0,1.3226062121988243e10,10.18586233235493,5.6901469797258214e-5
645,0,3.131367985130608,1.1472426944770554e-5,2.2499537777942528e10,5.540372995384899e7,0.0,1.323586804229007e10,10.176945951674476,5.1625921251467494e-5
646,0,3.1286549986566485,1.8755683451450456e-5,2.255494908868174e10,5.541888086690233e7,0.0,1.3245647951337166e10,10.168128745634109,8.440057553152705e-5
647,0,3.1259429730676125,7.604033039745883e-6,2.2610375518582275e10,5.543396830494335e7,0.0,1.3255401974716072e10,10.15931466246974,3.4218148678856475e-5
648,0,3.1232050840271306,1.3862130006413523e-5,2.2665817004323875e10,5.544899265274844e7,0.0,1.3265130234657112e10,10.150416523088175,6.237958502886085e-5
649,0,3.1205054036135986,5.174298547003242e-6,2.2721273482929855e10,5.5463954154699475e7,0.0,1.32748327634701e10,10.141642561744195,2.328434346151459e-5
650,0,3.117824649911803,5.058882256134961e-6,2.277674489176449e10,5.5478853180025496e7,0.0,1.3284509675252083e10,10.13293011221336,2.2764970152607325e-5
651,0,3.1151727597095116,1.6107261933850925e-5,2.283223116853077e10,5.549369005141221e7,0.0,1.3294161054938576e10,10.124311469055913,7.248267870232916e-5
652,0,3.1124904183496005,8.600271565035317e-6,2.2887732251268394e10,5.55084651932401e7,0.0,1.3303787054724152e10,10.115593859636201,3.8701222042658925e-5
653,0,3.1098447540865446,2.3000023338243247e-6,2.2943248078351303e10,5.552317883779209e7,0.0,1.3313387702726929e10,10.10699545078127,1.0350010502209461e-5
654,0,3.1072389734045567,6.207431571465458e-6,2.299877858848549e10,5.553783131163636e7,0.0,1.3322963089324692e10,10.09852666356481,2.793344207159456e-5
655,0,3.1046162955078014,1.461716097375318e-5,2.3054323720706566e10,5.555242302811565e7,0.0,1.3332513362709183e10,10.090002960400355,6.577722438188931e-5
656,0,3.102025421121656,4.539396698522574e-6,2.3109883414378693e10,5.55669542415319e7,0.0,1.334203856806623e10,10.081582618645381,2.0427285143351584e-5
657,0,3.099411764332241,9.417726411668076e-6,2.31654576091912e10,5.5581425357016034e7,0.0,1.3351538850368332e10,10.073088234079783,4.237976885250634e-5
658,0,3.0968570521357357,6.588817835703753e-7,2.322104624515686e10,5.559583657664891e7,0.0,1.3361014222278122e10,10.06478541944114,2.964968026066689e-6
659,0,3.0942236135006684,5.09018066445488e-6,2.3276649262610916e10,5.5610188422579e7,0.0,1.3370464907868645e10,10.056226743877172,2.290581299004696e-5
660,0,3.091696324932385,1.4110042258763666e-6,2.333226660220678e10,5.5624480942565545e7,0.0,1.3379890819886482e10,10.048013056030252,6.34951901644365e-6
661,0,3.0890844993133073,4.1404504844133605e-6,2.3387898204915108e10,5.563871473083067e7,0.0,1.3389292232163963e10,10.03952462276825,1.8632027179860122e-5
662,0,3.0865832643347977,2.1186960705521507e-5,2.344354401202369e10,5.565288981801817e7,0.0,1.3398669047504341e10,10.031395609088092,9.534132317484678e-5
663,0,3.084052801211498,1.2900046848174362e-5,2.3499203965131516e10,5.566700671913311e7,0.0,1.3408021489653732e10,10.023171603937367,5.805021081678463e-5
664,0,3.0815604116443645,5.816058277562097e-6,2.3554878006149094e10,5.56810656470587e7,0.0,1.3417349583497887e10,10.015071337844184,2.6172262249029438e-5
665,0,3.0789849887170377,2.1801288050626866e-5,2.3610566077296585e10,5.569506708352035e7,0.0,1.3426653533244446e10,10.006701213330373,9.81057962278209e-5
666,0,3.0765105197669778,8.776168992305662e-6,2.366626812110267e10,5.5709011070972234e7,0.0,1.343593325216484e10,9.998659189242678,3.949276046537548e-5
667,0,3.074043739850554,7.320483561658493e-6,2.372198408039817e10,5.57228980473711e7,0.0,1.3445188917198349e10,9.9906421545143,3.294217602746322e-5
668,0,3.0715756777743266,7.4536583686696245e-6,2.377771389831926e10,5.573672832755269e7,0.0,1.3454420624485939e10,9.982620952766561,3.354146265901331e-5
669,0,3.0691219893349473,7.010176557922798e-6,2.3833457518303055e10,5.575050218949753e7,0.0,1.3463628446470795e10,9.974646465338578,3.154579451065259e-5
670,0,3.066643623364973,7.039737499985044e-6,2.388921488408657e10,5.5764219986474685e7,0.0,1.347281250685147e10,9.966591775936163,3.16788187499327e-5
671,0,3.0641800769449414,6.593721067076758e-6,2.394498593970294e10,5.57778819590415e7,0.0,1.3481972854813904e10,9.95858525007106,2.967174480184541e-5
672,0,3.0617758543517697,6.519697572683614e-7,2.400077062948168e10,5.579148833963378e7,0.0,1.349110953475222e10,9.950771526643251,2.933863907707626e-6
673,0,3.0593332662465142,1.5600319184072564e-5,2.405656889804618e10,5.5805039557499915e7,0.0,1.350022272415126e10,9.942833115301172,7.020143632832654e-5
674,0,3.0568811222091057,7.780058056211514e-6,2.4112380690311073e10,5.581853586274634e7,0.0,1.3509312481179962e10,9.934863647179593,3.501026125295181e-5
675,0,3.05448033326081,3.1034065051151194e-6,2.4168205951481354e10,5.5831977459818244e7,0.0,1.3518378833895958e10,9.927061083097632,1.3965329273018037e-5
676,0,3.0520853764254765,1.245695854922707e-5,2.4224044627049446e10,5.584536469904635e7,0.0,1.352742190950589e10,9.919277473382799,5.605631347152182e-5
677,0,3.0496995840170147,8.365817767312829e-6,2.4279896662794815e10,5.585869786102189e7,0.0,1.3536441789117004e10,9.911523648055297,3.764617995290773e-5
678,0,3.047353622562216,1.2688752347927296e-5,2.433576200478067e10,5.587197718719668e7,0.0,1.354543852813868e10,9.903899273327202,5.709938556567283e-5
679,0,3.0449891669702938,3.725566557826257e-6,2.439164059935315e10,5.588520303910072e7,0.0,1.3554412264196243e10,9.896214792653454,1.6765049510218157e-5
680,0,3.0426146883722955,9.582679626800317e-6,2.44475323931389e10,5.58983756846494e7,0.0,1.3563363072422691e10,9.88849773720996,4.3122058320601425e-5
681,0,3.040302162261066,8.531878479045574e-6,2.45034373330438e10,5.591149530416235e7,0.0,1.357229096909076e10,9.880982027348464,3.839345315570508e-5
682,0,3.0379199884146857,1.7717546490929326e-5,2.455935536625106e10,5.5924562352215044e7,0.0,1.3581196157959602e10,9.873239962347728,7.972895920918197e-5
683,0,3.0356183685859084,7.710312828899252e-6,2.4615286440219673e10,5.5937576900261104e7,0.0,1.359007858265866e10,9.865759697904203,3.469640773004663e-5
684,0,3.033300371609803,6.3175568938388105e-6,2.467123050268122e10,5.595053935197746e7,0.0,1.3598938414071365e10,9.85822620773186,2.8429006022274647e-5
685,0,3.0309898711886896,4.2190202858821e-6,2.4727187501640343e10,5.59634499461935e7,0.0,1.3607775711502205e10,9.850717081363241,1.898559128646945e-5
686,0,3.0286830499939104,2.09214702536209e-5,2.4783157385371277e10,5.597630895732483e7,0.0,1.3616590559353561e10,9.843219912480208,9.414661614129405e-5
687,0,3.026419770261387,5.829167365623694e-6,2.483914010241822e10,5.598911660006597e7,0.0,1.3625383001827103e10,9.835864253349508,2.6231253145306624e-5
688,0,3.0241098822477497,2.2523722297204674e-6,2.4895135601590393e10,5.600187326006163e7,0.0,1.3634153201332008e10,9.828357117305186,1.0135675033742103e-5
689,0,3.0218397439964164,1.390778207320184e-6,2.4951143831963425e10,5.601457908705261e7,0.0,1.3642901159015823e10,9.820979167988353,6.258501932940828e-6
690,0,3.019596070460304,2.0261530711246367e-5,2.500716474287587e10,5.6027234361534014e7,0.0,1.3651626966582603e10,9.813687228995988,9.117688820060865e-5
691,0,3.0173378937764754,1.5287197658602272e-5,2.50631982839291e10,5.603983939835882e7,0.0,1.3660330740336845e10,9.806348154773545,6.879238946371023e-5
692,0,3.0150942509666683,3.4153986481072485e-6,2.5119244404983788e10,5.6052394418680914e7,0.0,1.3669012532743408e10,9.799056315641671,1.5369293916482618e-5
693,0,3.0128547948036486,8.316863446536892e-6,2.5175303056159317e10,5.606489969375575e7,0.0,1.3677672431613419e10,9.791778083111858,3.742588550941601e-5
694,0,3.01057944873397,1.860657941010757e-5,2.5231374187831085e10,5.607735553158212e7,0.0,1.3686310551086906e10,9.784383208385401,8.372960734548407e-5
695,0,3.0084393288675146,2.038253576708282e-5,2.5287457750635178e10,5.60897619650267e7,0.0,1.369492681505838e10,9.777427818819422,9.17214109518727e-5
696,0,3.006241704914654,6.359744396517569e-6,2.534355369545362e10,5.610211949680119e7,0.0,1.3703521474320007e10,9.770285540972626,2.8618849784329062e-5
697,0,3.0040147908785295,7.594588312161664e-6,2.5399661973425247e10,5.611442834118855e7,0.0,1.3712094580383171e10,9.763048070355222,3.417564740472749e-5
698,0,3.0018532921217265,2.7882890774825336e-6,2.545578253593882e10,5.612668862633354e7,0.0,1.372064612524199e10,9.75602319939561,1.2547300848671401e-5
699,0,2.9996664612958712,1.7463444299661846e-5,2.5511915334631813e10,5.613890071687424e7,0.0,1.372917626646328e10,9.748915999211581,7.85854993484783e-5
700,0,2.997490162126847,1.3355958069386463e-5,2.556806032138987e10,5.615106481348057e7,0.0,1.3737685048046532e10,9.741843026912253,6.010181131223908e-5
701,0,2.995315147482245,4.712018239812904e-6,2.562421744834381e10,5.616318117303015e7,0.0,1.3746172553950325e10,9.734774229317296,2.1204082079158068e-5
702,0,2.9931921273276876,4.398078931839439e-6,2.568038666786918e10,5.6175249975029126e7,0.0,1.3754638814601265e10,9.727874413814984,1.9791355193277474e-5
703,0,2.991007949866293,4.801282092374223e-6,2.5736567932584587e10,5.618727160451125e7,0.0,1.3763084005386826e10,9.720775837065451,2.1605769415684005e-5
704,0,2.9888800842896144,1.3848381585801484e-5,2.5792761195349968e10,5.619924615388431e7,0.0,1.3771508096984581e10,9.713860273941247,6.231771713610668e-5
705,0,2.9867980661575215,9.663981812787353e-6,2.5848966409265068e10,5.621117387593575e7,0.0,1.3779911173269638e10,9.707093715011945,4.348791815754309e-5
706,0,2.984667193988175,2.4665908659182723e-5,2.5905183527668312e10,5.622305512677083e7,0.0,1.3788293391831894e10,9.700168380461568,0.00011099658896632225
707,0,2.9825214438287273,6.076048370240797e-6,2.5961412504135612e10,5.6234890099660516e7,0.0,1.3796654796324371e10,9.693194692443363,2.7342217666083586e-5
708,0,2.980445078042691,1.2454215586274811e-5,2.601765329247657e10,5.624667892471399e7,0.0,1.380499538622094e10,9.686446503638745,5.604397013823665e-5
709,0,2.9783083259998095,2.6637466982171176e-7,2.6073905846736458e10,5.6258421996077195e7,0.0,1.3813315348482277e10,9.67950205949938,1.198686014197703e-6
710,0,2.976264805206521,1.2556627029959577e-5,2.6130170121192963e10,5.627011935579409e7,0.0,1.3821614621420837e10,9.672860616921193,5.65048216348181e-5
711,0,2.9741569931031906,1.167774062746027e-5,2.6186446070354362e10,5.628177142841968e7,0.0,1.382989341525203e10,9.66601022758537,5.2549832823571216e-5
712,0,2.9721279702306127,4.494121434075321e-6,2.624273364895913e10,5.6293378267210014e7,0.0,1.3838151677294403e10,9.659415903249492,2.0223546453338945e-5
713,0,2.9700290558280855,7.340484164047173e-6,2.629903281197406e10,5.630494028170621e7,0.0,1.3846389608882462e10,9.652594431441278,3.303217873821228e-5
714,0,2.967993572878354,4.8923300545863566e-6,2.635534351459256e10,5.631645753527554e7,0.0,1.3854607165594177e10,9.64597911185465,2.2015485245638605e-5
715,0,2.9659371655783247,2.5324622231190363e-5,2.6411665712233383e10,5.632793035546929e7,0.0,1.3862804491927155e10,9.639295788129555,0.00011396080004035664
716,0,2.9639284966930135,3.0373050459251566e-6,2.6467999360541084e10,5.633935888252418e7,0.0,1.387098159934623e10,9.632767614252295,1.3667872706663205e-5
717,0,2.9618891230125883,4.810033589031787e-6,2.652434441538082e10,5.635074343329761e7,0.0,1.3879138626293564e10,9.626139649790913,2.164515115064304e-5
718,0,2.959834200120478,7.043106074303834e-6,2.6580700832840195e10,5.636208420986951e7,0.0,1.3887275629846115e10,9.619461150391553,3.1693977334367254e-5
719,0,2.957759712290528,8.104673533959605e-6,2.6637068569225266e10,5.637338143611868e7,0.0,1.3895392683344063e10,9.612719064944216,3.6471030902818224e-5
720,0,2.9558292733074367,1.5011890206372697e-5,2.669344758106762e10,5.6384635134843536e7,0.0,1.390348971601973e10,9.60644513824917,6.755350592867713e-5
721,0,2.953842405420689,1.2259594309185773e-5,2.6749837825105743e10,5.6395845762334235e7,0.0,1.391156696953724e10,9.599987817617238,5.516817439133598e-5
722,0,2.9518908301652864,1.954744643110906e-5,2.6806239258300377e10,5.6407013424655326e7,0.0,1.3919624434300766e10,9.59364519803718,8.796350893999078e-5
723,0,2.9498420213721728,8.896610705268898e-6,2.6862651837828506e10,5.641813849254824e7,0.0,1.3927662292283875e10,9.586986569459562,4.003474817371004e-5
724,0,2.9478677025453965,1.0788070092269952e-5,2.6919075521075775e10,5.64292209756038e7,0.0,1.3935680465261375e10,9.580570033272538,4.8546315415214786e-5
725,0,2.9459117287057244,1.3138264830125923e-5,2.697551026564322e10,5.644026115186552e7,0.0,1.3943679069459282e10,9.574213118293605,5.9122191735566654e-5
726,0,2.943973553288023,1.534134912682672e-7,2.7031956029341873e10,5.6451259232273296e7,0.0,1.3951658173288536e10,9.567914048186076,6.903607107072024e-7
727,0,2.941981573613554,5.5340531050773745e-6,2.7088412770192345e10,5.6462215509276725e7,0.0,1.3959617905051834e10,9.561440114244052,2.4903238972848185e-5
728,0,2.9400403408671134,1.008406055993949e-5,2.714488044642369e10,5.6473130068412244e7,0.0,1.3967558243380424e10,9.555131107818118,4.53782725197277e-5
729,0,2.938116281046809,1.3520530348093071e-5,2.7201359016471985e10,5.648400315541904e7,0.0,1.3975479283828491e10,9.548877913402128,6.084238656641882e-5
730,0,2.936195803692565,1.5250664096574246e-5,2.7257848438978973e10,5.649483499123401e7,0.0,1.3983381104621857e10,9.542636362000836,6.86279884345841e-5
731,0,2.9342813765920797,9.186987150038364e-6,2.7314348672791275e10,5.6505625776883624e7,0.0,1.3991263770110657e10,9.536414473924259,4.134144217517264e-5
732,0,2.932363802159705,7.53860550185316e-6,2.7370859676958595e10,5.651637572558229e7,0.0,1.399912735416764e10,9.530182357019042,3.392372475833922e-5
733,0,2.9304386035609085,1.7655790367360202e-5,2.7427381410732613e10,5.652708504379556e7,0.0,1.4006971926369537e10,9.523925461572952,7.945105665312091e-5
734,0,2.9285610943198916,6.299389897351793e-7,2.748391383356649e10,5.653775386856135e7,0.0,1.4014797505957542e10,9.517823556539648,2.8347254538083066e-6
735,0,2.926630422920172,1.7443698580234257e-5,2.754045690511242e10,5.654838251395776e7,0.0,1.4022604242646538e10,9.51154887449056,7.849664361105416e-5
736,0,2.9247740652121847,5.172284060484672e-6,2.7597010585221657e10,5.655897103278869e7,0.0,1.403039209491082e10,9.5055157119396,2.3275278272181024e-5
737,0,2.9228700651241324,2.5551189567284138e-5,2.7653574833941887e10,5.656951976015382e7,0.0,1.4038161229291481e10,9.49932771165343,0.00011498035305277862
738,0,2.9209626151043055,2.5845404084123835e-6,2.7710149611518356e10,5.658002884121224e7,0.0,1.404591167329628e10,9.493128499088993,1.1630431837855726e-5
739,0,2.919137705044716,1.3324249791418774e-5,2.77667348783901e10,5.659049837366345e7,0.0,1.4053643419747192e10,9.487197541395327,5.995912406138448e-5
740,0,2.9172506253068287,1.179076912409538e-5,2.7823330595189774e10,5.660092871336077e7,0.0,1.4061356652697197e10,9.481064532247194,5.305846105842921e-5
741,0,2.9154366633502873,5.931205348252977e-7,2.78799367227437e10,5.661131990068676e7,0.0,1.4069051323665192e10,9.475169155888434,2.6690424067138396e-6
742,0,2.913574085713525,1.4321137563893735e-5,2.793655322206861e10,5.662167226254853e7,0.0,1.4076727596742393e10,9.469115778568955,6.444511903752181e-5
743,0,2.91172313868595,6.021022513602245e-6,2.7993180054372437e10,5.663198592130782e7,0.0,1.4084385485159271e10,9.463100200729338,2.7094601311210102e-5
744,0,2.909888651345264,1.160960960446683e-5,2.8049817181051613e10,5.664226106026773e7,0.0,1.4092025047787582e10,9.457138116872107,5.224324322010074e-5
745,0,2.908096721036712,1.0373796090607651e-5,2.810646456369104e10,5.665249783824199e7,0.0,1.409964632579924e10,9.451314343369315,4.668208240773443e-5
746,0,2.906271349467853,2.1529334094744224e-5,2.8163122164062416e10,5.666269652542692e7,0.0,1.4107249443906067e10,9.445381885770523,9.6882003426349e-5
747,0,2.9044150488103617,8.997128776784546e-6,2.8219789944123756e10,5.6672857303915426e7,0.0,1.411483446190107e10,9.439348908633676,4.048707949553046e-5
748,0,2.90263755929823,1.8335509612554812e-5,2.827646786601706e10,5.668298023767439e7,0.0,1.412240135176339e10,9.433572067719247,8.250979325649666e-5
749,0,2.9008818215318826,1.6950120834691162e-6,2.8333155892067963e10,5.6693065572589666e7,0.0,1.4129950221801697e10,9.427865919978618,7.627554375611023e-6
750,0,2.8991180442682563,4.2455022715159885e-6,2.838985398478473e10,5.670311352311441e7,0.0,1.4137481157551079e10,9.422133643871833,1.9104760221821948e-5
751,0,2.8972695461238898,1.775095646974756e-5,2.844656210686026e10,5.67131243529613e7,0.0,1.4144994282213676e10,9.416126024902642,7.987930411386401e-5
752,0,2.8954864284797095,2.0134054569687088e-5,2.850328022116143e10,5.672309807917207e7,0.0,1.4152489534375961e10,9.410330892559056,9.06032455635919e-5
753,0,2.8937185347602865,1.2671883930760741e-5,2.856000829073954e10,5.673303493503172e7,0.0,1.4159967015339348e10,9.404585237970931,5.7023477688423335e-5
754,0,2.8919609695227075,6.028210986894558e-6,2.861674627882231e10,5.6742935103592746e7,0.0,1.4167426789286621e10,9.3988731509488,2.7126949441025512e-5
755,0,2.8901661900624442,1.9500401978594928e-7,2.8673494148815132e10,5.6752798812378965e7,0.0,1.4174868954530983e10,9.393040117702943,8.775180890367718e-7
756,0,2.888443999562182,5.094916959200169e-6,2.8730251864299446e10,5.676262611959872e7,0.0,1.418229348211718e10,9.387442998577091,2.292712631640076e-5
757,0,2.8867083217468243,1.9909301553988623e-5,2.8787019389031494e10,5.677241729193673e7,0.0,1.4189700500964615e10,9.38180204567718,8.95918569929488e-5
758,0,2.8849309526499574,3.3108015484145225e-6,2.8843796686943306e10,5.678217253265263e7,0.0,1.4197090092807388e10,9.376025596112362,1.4898606967865351e-5
759,0,2.883173873643039,1.6819406070123222e-5,2.8900583722136894e10,5.67918919483941e7,0.0,1.420446226669423e10,9.370315089339877,7.56873273155545e-5
760,0,2.881450584032346,3.3883174731241805e-6,2.8957380458890007e10,5.680157569663225e7,0.0,1.4211817070550507e10,9.364714398105125,1.5247428629058812e-5
761,0,2.8797969497011993,7.415668957067023e-6,2.901418686164817e10,5.681122391052358e7,0.0,1.421915453426027e10,9.359340086528897,3.3370510306801604e-5
762,0,2.878030371195417,1.0399582553624609e-5,2.9071002895029915e10,5.6820836951313905e7,0.0,1.4226474861871284e10,9.353598706385105,4.679812149131074e-5
763,0,2.8763461484220163,7.782103241001266e-6,2.9127828523820175e10,5.683041478265799e7,0.0,1.423377795534787e10,9.348124982371553,3.50194645845057e-5
764,0,2.874613265919977,1.546164693086438e-5,2.9184663712973587e10,5.683995770914187e7,0.0,1.4241063976810806e10,9.342493114239925,6.957741118888972e-5
765,0,2.872898086967815,4.168926797727679e-6,2.9241508427611732e10,5.684946582801837e7,0.0,1.4248332930822319e10,9.336918782645398,1.8760170589774555e-5
766,0,2.8712112005929873,2.234855631164101e-5,2.929836263302191e10,5.6858939294072196e7,0.0,1.4255584866237389e10,9.331436401927208,0.00010056850340238455
767,0,2.8695285752863455,2.2913199766768505e-6,2.9355226294657692e10,5.686837829695101e7,0.0,1.4262819859103737e10,9.325967869680623,1.0310939895045827e-5
768,0,2.867871789706215,1.624008181322356e-5,2.941209937813491e10,5.687778297816073e7,0.0,1.427003794909253e10,9.3205833165452,7.308036815950603e-5
769,0,2.866175563190252,1.0749780671327064e-5,2.9468981849234238e10,5.6887153567551225e7,0.0,1.4277239244212654e10,9.31507058036832,4.837401302097179e-5
770,0,2.8645422685529427,1.2723080497305944e-5,2.9525873673898247e10,5.689649012189877e7,0.0,1.4284423719963806e10,9.309762372797064,5.725386223787675e-5
771,0,2.8628765751310663,6.730644793936924e-6,2.958277481823076e10,5.6905792899732634e7,0.0,1.4291591507463104e10,9.304348869175966,3.0287901572716158e-5
772,0,2.861198475676319,1.6544260319089482e-5,2.9639685248495834e10,5.691506204033819e7,0.0,1.4298742646645248e10,9.298895045948036,7.444917143590267e-5
773,0,2.859539512383706,5.349095998155584e-7,2.9696604931117874e10,5.692429767061861e7,0.0,1.430587716827031e10,9.293503415247045,2.407093199170013e-6
774,0,2.857913411452942,1.6992676436629328e-5,2.9753533832678818e10,5.693349993492948e7,0.0,1.4312995116956604e10,9.288218587222062,7.646704396483198e-5
775,0,2.856281520376575,1.0676933503879493e-5,2.9810471919919243e10,5.694266902962389e7,0.0,1.4320096578039268e10,9.282914941223869,4.804620076745772e-5
776,0,2.854671176452753,8.813714734712264e-6,2.9867419159735336e10,5.6951805083430275e7,0.0,1.4327181585006554e10,9.277681323471448,3.9661716306205186e-5
777,0,2.852997572450511,6.952349446778111e-6,2.992437551918055e10,5.696090833677494e7,0.0,1.4334250258493576e10,9.27224211046416,3.12855725105015e-5
778,0,2.851390714904494,1.0537500137467598e-5,2.9981340965462242e10,5.69699788137607e7,0.0,1.4341302551643578e10,9.267019823439606,4.741875061860419e-5
779,0,2.849790183865781,1.5425827951501964e-5,3.0038315465942017e10,5.697901672865911e7,0.0,1.4348338565683426e10,9.261818097563788,6.941622578175884e-5
780,0,2.8481694682590826,1.6411619234574237e-5,3.0095298988135094e10,5.698802226050301e7,0.0,1.4355358375057251e10,9.256550771842019,7.385228655558407e-5
781,0,2.846548198468088,1.2682557420136062e-5,3.015229149970864e10,5.699699554148375e7,0.0,1.436236201819017e10,9.251281645021287,5.707150839061228e-5
782,0,2.845006793973276,1.8779907627192172e-6,3.0209292968481018e10,5.700593664317016e7,0.0,1.436934948647805e10,9.246272080413148,8.450958432236477e-6
783,0,2.8433662768191885,2.312169958999799e-5,3.0266303362422226e10,5.701484589238993e7,0.0,1.4376320971319092e10,9.240940399662362,0.00010404764815499096
784,0,2.841800580982332,7.704631017462979e-6,3.0323322649650993e10,5.7023723266868316e7,0.0,1.4383276391573769e10,9.23585188819258,3.4670839578583405e-5
785,0,2.840196660502654,2.7135410343048783e-5,3.0380350798434235e10,5.70325690261664e7,0.0,1.4390215887106392e10,9.230639146633626,0.00012210934654371952
786,0,2.838644109784508,4.496249203997382e-7,3.0437387777189316e10,5.7041383230077356e7,0.0,1.439713944165149e10,9.225593356799651,2.023312141798822e-6
787,0,2.8370262066834204,2.32569730407306e-5,3.049443355447741e10,5.705016613920843e7,0.0,1.440404719707962e10,9.220335171721116,0.0001046563786832877
788,0,2.8355189199461392,1.823463125907865e-5,3.0551488099009277e10,5.705891772819551e7,0.0,1.4410939070808784e10,9.215436489824953,8.205584066585392e-5
789,0,2.8339653980002986,5.091084445157934e-6,3.060855137963907e10,5.706763829462357e7,0.0,1.4417815234818924e10,9.210387543500971,2.2909880003210703e-5
790,0,2.832359235204433,1.7660423045406937e-5,3.066562336536647e10,5.707632798845243e7,0.0,1.4424675745510948e10,9.205167514414407,7.947190370433121e-5
791,0,2.8308093962736316,6.219967371039192e-6,3.0722704025334396e10,5.708498684783893e7,0.0,1.4431520571306198e10,9.200130537889303,2.7989853169676365e-5
792,0,2.829300430855303,2.950895751294147e-6,3.0779793328828842e10,5.709361503059907e7,0.0,1.4438349775405624e10,9.195226400279735,1.3279030880823661e-5
793,0,2.8277089213235542,8.798426150181948e-6,3.0836891245278748e10,5.710221279677438e7,0.0,1.444516350256334e10,9.190053994301552,3.959291767581877e-5
794,0,2.826211160243759,2.3861175116657307e-5,3.0893997744253662e10,5.711078011857808e7,0.0,1.4451961669897331e10,9.185186270792217,0.00010737528802495788
795,0,2.824657169452837,1.9410970695160623e-5,3.095111279546447e10,5.711931727945446e7,0.0,1.4458744441701828e10,9.18013580072172,8.73493681282228e-5
796,0,2.8231469353802705,1.2400899353710512e-5,3.1008236368761276e10,5.712782432352165e7,0.0,1.4465511792761955e10,9.17522753998588,5.5804047091697305e-5
797,0,2.8216204544485546,1.2600588565177262e-5,3.1065368434132965e10,5.7136301446392804e7,0.0,1.4472263818642097e10,9.170266476957803,5.670264854329768e-5
798,0,2.8201365791815474,3.144544897734636e-7,3.1122508961707253e10,5.714474873024535e7,0.0,1.4479000525028542e10,9.165443882340028,1.415045203980586e-6
799,0,2.8186074154083443,9.36576614680995e-6,3.117965792174923e10,5.715316639500999e7,0.0,1.4485722027863747e10,9.160474100077119,4.214594766064478e-5
800,0,2.8170967147176587,1.1461666342051785e-5,3.123681528466018e10,5.7161554516808234e7,0.0,1.4492428328786407e10,9.15556432283239,5.157749853923303e-5
801,0,2.8156287591683125,8.018066625287146e-6,3.129398102097767e10,5.716991320855483e7,0.0,1.4499119459074745e10,9.150793467297015,3.6081299813792156e-5
802,0,2.8140657137102463,1.3738138607832795e-6,3.135115510137442e10,5.7178242733713455e7,0.0,1.4505795571063774e10,9.1457135695583,6.182162373524758e-6
803,0,2.8126294160967964,8.508982618331273e-6,3.1408337496658203e10,5.718654301935567e7,0.0,1.45124565478844e10,9.141045602314588,3.829042178249073e-5
804,0,2.8111311738673543,6.821143167280719e-6,3.1465528177768555e10,5.719481437449391e7,0.0,1.4519102579324547e10,9.136176315068901,3.0695144252763235e-5
805,0,2.809636994365449,6.979770767003013e-6,3.1522727115779327e10,5.720305687009926e7,0.0,1.4525733664650581e10,9.13132023168771,3.140896845151356e-5
806,0,2.808227896968929,6.7334327540358174e-6,3.1579934281895813e10,5.721127056325926e7,0.0,1.4532349792091148e10,9.126740665149018,3.030044739316118e-5
807,0,2.806730753549068,4.534566941435253e-6,3.1637149647456627e10,5.7219455744659476e7,0.0,1.4538951138483574e10,9.12187494903447,2.040555123645864e-5
808,0,2.8052671058891856,7.785882599463737e-6,3.169437318392787e10,5.722761243249744e7,0.0,1.454553766153006e10,9.117118094139853,3.5036471697586814e-5
809,0,2.8037910013922858,1.2379129916785525e-5,3.175160486290776e10,5.723574079852086e7,0.0,1.455210944309562e10,9.112320754524928,5.570608462553486e-5
810,0,2.802357444741988,1.1821710269546704e-5,3.1808844656122932e10,5.724384092130588e7,0.0,1.4558666490134827e10,9.10766169541146,5.3197696212960166e-5
811,0,2.8009175512613473,1.629352857543398e-5,3.1866092535428764e10,5.725191297365722e7,0.0,1.4565208886207245e10,9.102982041599379,7.332087858945291e-5
812,0,2.7994264012934726,6.0170933295477375e-6,3.1923348472809135e10,5.725995712357796e7,0.0,1.4571736711536171e10,9.098135804203785,2.707691998296482e-5
813,0,2.797991679303493,2.1198649264152908e-6,3.1980612440373222e10,5.7267973400036335e7,0.0,1.4578249933856316e10,9.093472957736353,9.539392168868809e-6
814,0,2.7965477161433374,2.1794062015620397e-5,3.2037884410357346e10,5.727596198856746e7,0.0,1.4584748648336563e10,9.088780077465847,9.807327907029179e-5
815,0,2.7950989437193154,2.366731026631763e-6,3.2095164355124702e10,5.728392301036486e7,0.0,1.4591232898322662e10,9.084071567087776,1.0650289619842934e-5
816,0,2.7937309542776463,4.997135921898377e-7,3.215245224716207e10,5.7291856513254315e7,0.0,1.459770266765345e10,9.07962560140235,2.2487111648542696e-6
817,0,2.7923203627050457,2.387529677586042e-6,3.220974805908023e10,5.729976273194243e7,0.0,1.4604158092916733e10,9.075041178791398,1.074388354913719e-5
818,0,2.790853461059375,8.857393709262376e-6,3.22670517636148e10,5.730764180150237e7,0.0,1.4610599230014137e10,9.070273748442968,3.985827169168069e-5
819,0,2.7894820680394465,1.2137710340157093e-5,3.232436333362316e10,5.7315493709110364e7,0.0,1.461702601413823e10,9.0658167211282,5.461969653070692e-5
820,0,2.788069427743767,3.876029174555012e-6,3.2381682742085808e10,5.732331869847181e7,0.0,1.4623438590661072e10,9.061225640167244,1.7442131285497556e-5
821,0,2.786675397350977,4.944506391137138e-6,3.243900996210376e10,5.733111683753496e7,0.0,1.4629836961512436e10,9.056695041390675,2.225027876011712e-5
822,0,2.785272433297411,1.0734044230506501e-5,3.249634496689987e10,5.7338888271188274e7,0.0,1.4636221192016891e10,9.052135408216586,4.8303199037279254e-5
823,0,2.7838670520387643,2.9945227412175868e-6,3.2553687729816925e10,5.734663311345558e7,0.0,1.4642591322557014e10,9.047567919125983,1.347535233547914e-5
824,0,2.7824429818653504,7.0343487794943815e-6,3.2611038224316406e10,5.735435149773764e7,0.0,1.4648947409819405e10,9.042939691062388,3.165456950772472e-5
825,0,2.7810681622146536,7.798472875623907e-6,3.26683964239802e10,5.736204348302082e7,0.0,1.4655289449511978e10,9.038471527197624,3.5093127940307584e-5
826,0,2.779695841936916,8.444354224770856e-6,3.2725762302507187e10,5.736970922826186e7,0.0,1.466161752003711e10,9.034011486294977,3.799959401146885e-5
827,0,2.778338043124225,5.693706508585333e-6,3.278313583371427e10,5.73773488402332e7,0.0,1.4667931657158585e10,9.029598640153731,2.5621679288634e-5
828,0,2.7769404218296714,1.8297226441264629e-6,3.2840516991535194e10,5.7384962482712924e7,0.0,1.4674231944151108e10,9.025056370946432,8.233751898569083e-6
829,0,2.775607083066067,5.083669859400064e-6,3.2897905750020187e10,5.739255018133991e7,0.0,1.46805183503106e10,9.020723019964716,2.2876514367300288e-5
830,0,2.7742522797328877,2.4030105783834355e-5,3.2955302083334496e10,5.7400112125791155e7,0.0,1.4686790981072166e10,9.016319909131886,0.0001081354760272546
831,0,2.77288819942905,5.617059521768886e-6,3.3012705965760345e10,5.740764842009766e7,0.0,1.4693049871340805e10,9.011886648144413,2.5276767847959986e-5
832,0,2.7715359086502946,4.747342278538236e-6,3.307011737169146e10,5.741515916016483e7,0.0,1.4699295049565681e10,9.007491703113457,2.136304025342206e-5
833,0,2.7701506345554954,1.7052959524921363e-5,3.312753627563719e10,5.742264449777997e7,0.0,1.4705526591013527e10,9.002989562305359,7.673831786214613e-5
834,0,2.7688457882966038,6.096560543969454e-6,3.3184962652219925e10,5.743010444878246e7,0.0,1.4711744458064644e10,8.998748811963962,2.743452244786254e-5
835,0,2.7674585237981155,2.9208539829104346e-6,3.324239647617411e10,5.74375392644284e7,0.0,1.4717948809623604e10,8.994240202343875,1.3143842923096956e-5
836,0,2.7661636552433118,1.4107216462888594e-5,3.3299837722346123e10,5.7444948907426916e7,0.0,1.472413956426278e10,8.990031879540764,6.348247408299867e-5
837,0,2.764784849049258,2.5226939007333415e-6,3.3357286365694336e10,5.745233363856147e7,0.0,1.4730316889781616e10,8.985550759410089,1.1352122553300037e-5
838,0,2.763505511240841,6.026912442655408e-6,3.341474238128695e10,5.7459693412874825e7,0.0,1.4736480698702156e10,8.981392911532733,2.7121105991949335e-5
839,0,2.762091479773826,1.923483264221204e-5,3.3472205744301247e10,5.7467028537853524e7,0.0,1.4742631198957863e10,8.976797309264935,8.655674688995418e-5
840,0,2.760860419002465,9.881236434028384e-6,3.3529676430030037e10,5.747433885516674e7,0.0,1.4748768208310028e10,8.97279636175801,4.446556395312773e-5
841,0,2.75949583630192,4.262056358284028e-6,3.3587154413865837e10,5.748162473952739e7,0.0,1.4754891992076698e10,8.96836146798124,1.9179253612278124e-5
842,0,2.7581948132435192,7.420368609969974e-6,3.3644639671315895e10,5.748888613352035e7,0.0,1.4761002453108238e10,8.964133143041437,3.339165874486488e-5
843,0,2.756912473512798,1.7107853765019332e-5,3.370213217799302e10,5.7496123182343364e7,0.0,1.4767099664722435e10,8.959965538916594,7.6985341942587e-5
844,0,2.7555889967295846,8.977628432549345e-6,3.375963190961805e10,5.750333604262102e7,0.0,1.4773183710354088e10,8.95566423937115,4.039932794647205e-5
845,0,2.754282677843743,1.1795547394388706e-6,3.381713884201757e10,5.7510524772063255e7,0.0,1.4779254590375877e10,8.951418702992164,5.3079963274749176e-6
846,0,2.7529857677585587,1.1005105619660283e-5,3.387465295112465e10,5.751768948286791e7,0.0,1.4785312351381607e10,8.947203745215315,4.952297528847127e-5
847,0,2.751704672629906,2.5080118071049706e-5,3.393217421297763e10,5.7524830274936244e7,0.0,1.4791357029893372e10,8.943040186047195,0.00011286053131972368
848,0,2.7504484325570444,9.801294651126669e-6,3.3989702603720604e10,5.7531947245496556e7,0.0,1.4797388660460472e10,8.938957405810394,4.410582593007001e-5
849,0,2.749129842349917,8.708568930992228e-6,3.404723809960031e10,5.753904057014842e7,0.0,1.4803407344455704e10,8.93467198763723,3.9188560189465024e-5
850,0,2.7478898093826682,4.053418263177955e-6,3.4104780676968254e10,5.754611023677535e7,0.0,1.4809413024290794e10,8.930641880493672,1.8240382184300796e-5
851,0,2.7465793405737564,8.732344341666476e-5,3.4162330312273544e10,5.755315647019035e7,0.0,1.4815405843858444e10,8.92638285686471,0.0003929554953749914
852,0,2.745316922889587,4.8795974321525284e-6,3.4219886982090355e10,5.7560179275958486e7,0.0,1.4821385761026276e10,8.922279999391158,2.1958188444686378e-5
853,0,2.744067926267097,4.0002148376933055e-6,3.427745066306076e10,5.756717878423859e7,0.0,1.482735283989476e10,8.918220760368065,1.8000966769619875e-5
854,0,2.742778235419153,8.787814899324786e-6,3.4335021331951485e10,5.7574155140108466e7,0.0,1.4833307157701149e10,8.914029265112248,3.954516704696154e-5
855,0,2.741517703064819,1.1123826116621327e-5,3.4392598965624275e10,5.7581108387671664e7,0.0,1.4839248705835e10,8.90993253496066,5.005721752479597e-5
856,0,2.740280239086659,1.1196350784552223e-5,3.4450183541041664e10,5.758803863217044e7,0.0,1.484517752809623e10,8.905910777031643,5.0383578530485e-5
857,0,2.739046209592881,3.866338992297713e-6,3.450777503526556e10,5.7594945989125185e7,0.0,1.4851093677414726e10,8.901900181176863,1.739852546533971e-5
858,0,2.7377869009488176,2.1512364489467695e-5,3.456537342545766e10,5.760183058062453e7,0.0,1.4856997212718185e10,8.897807428083658,9.680564020260463e-5
859,0,2.736555258943163,2.3708619383444596e-5,3.462297868887859e10,5.76086924628252e7,0.0,1.4862888136688255e10,8.89380459156528,0.00010668878722550068
860,0,2.7353220930592883,3.1717084750804148e-6,3.46805908028877e10,5.7615531757177085e7,0.0,1.4868766508284592e10,8.889796802442687,1.4272688137861866e-5
861,0,2.734072203790185,6.4596050603493715e-6,3.473820974494109e10,5.762234857325888e7,0.0,1.4874632376634796e10,8.885734662318102,2.9068222771572172e-5
862,0,2.7327987432389937,6.8638802819265265e-6,3.479583549259247e10,5.7629143013393685e7,0.0,1.4880485784952888e10,8.881595915526729,3.088746126866937e-5
863,0,2.731587561384973,6.868443581414807e-6,3.4853468023493324e10,5.7635915106131546e7,0.0,1.4886326713098198e10,8.877659574501163,3.090799611636663e-5
864,0,2.7303902401290085,9.567132508936371e-6,3.4911107315389946e10,5.764266498597428e7,0.0,1.4892155232491837e10,8.873768280419277,4.305209629021367e-5
865,0,2.7291615036365124,8.975796920773771e-6,3.496875334612568e10,5.7649392784049004e7,0.0,1.4897971412076706e10,8.869774886818666,4.039108614348197e-5
866,0,2.727937611394924,1.2118869906926205e-5,3.502640609363834e10,5.765609856671978e7,0.0,1.4903775265140984e10,8.865797237033503,5.453491458116792e-5
867,0,2.726724623881745,1.0078319737095477e-5,3.5084065535960815e10,5.766278242374727e7,0.0,1.490956682542807e10,8.86185502761567,4.535243881692965e-5
868,0,2.7255268733810696,1.1326251509735652e-5,3.514173165122004e10,5.766944444578997e7,0.0,1.4915346127725655e10,8.857962338488477,5.0968131793810434e-5
869,0,2.7243159037885785,1.1405178262299809e-6,3.5199404417637115e10,5.767608474853911e7,0.0,1.4921113228843376e10,8.85402668731288,5.132330218034914e-6
870,0,2.7230813535129834,2.4516659930529094e-6,3.525708381352574e10,5.768270343293232e7,0.0,1.4926868173125374e10,8.850014398917196,1.1032496968738092e-5
871,0,2.721901257798031,1.0604309599503148e-5,3.531476981729307e10,5.768930053096157e7,0.0,1.4932610945174461e10,8.8461790878436,4.7719393197764165e-5
872,0,2.720705693752271,1.4093973534773374e-5,3.537246240743798e10,5.7695876188906275e7,0.0,1.4938341629288292e10,8.842293504694881,6.342288090648018e-5
873,0,2.7195074949517775,1.9977654411529322e-5,3.54301615625515e10,5.770243048832286e7,0.0,1.4944060253754356e10,8.838399358593277,8.989944485188195e-5
874,0,2.718310090993972,1.4492339564020629e-5,3.548786726131619e10,5.770896351760795e7,0.0,1.4949766853073158e10,8.83450779573041,6.521552803809283e-5
875,0,2.717141629535506,1.8628118400226823e-5,3.5545579482504745e10,5.771547534578463e7,0.0,1.49554614450568e10,8.830710295990395,8.38265328010207e-5
876,0,2.715991757967592,5.367377622550462e-6,3.560329820498072e10,5.772196607102239e7,0.0,1.4961144073234894e10,8.826973213394675,2.415319930147708e-5
877,0,2.714787880296393,6.126680694482078e-6,3.5661023407697945e10,5.7728435838346705e7,0.0,1.4966814822532112e10,8.823060610963276,2.7570063125169353e-5
878,0,2.713611050257638,2.6143952115587066e-5,3.5718755069697945e10,5.7734884675017215e7,0.0,1.497247367496717e10,8.819235913337323,0.0001176477845201418
879,0,2.7124161452730977,9.698338281703689e-6,3.5776493170114075e10,5.774131270407443e7,0.0,1.497812069676735e10,8.815352472137567,4.36425222676666e-5
880,0,2.7112409824356125,2.650812703230976e-6,3.583423768816531e10,5.774771998505595e7,0.0,1.4983755898683922e10,8.811533192915741,1.1928657164539391e-5
881,0,2.710120146815081,1.5917310800528384e-6,3.589198860316053e10,5.775410657976899e7,0.0,1.4989379293615952e10,8.807890477149012,7.162789860237773e-6
882,0,2.7089568560432813,7.732901352697219e-6,3.594974589449514e10,5.7760472648617335e7,0.0,1.499499098158535e10,8.804109782140664,3.4798056087137486e-5
883,0,2.7078022358387432,5.390806119394409e-6,3.6007509541652275e10,5.776681823986388e7,0.0,1.500059096414753e10,8.800357266475915,2.425862753727484e-5
884,0,2.7066105153852495,8.90590874445818e-6,3.606527952420137e10,5.7773143474208824e7,0.0,1.500617930699923e10,8.79648417500206,4.007658935006181e-5
885,0,2.7054632390547386,2.7806919501216498e-5,3.6123055821797966e10,5.777944837654103e7,0.0,1.501175599144085e10,8.7927555269279,0.00012513113775547424
886,0,2.704358238740043,3.2617347566210597e-6,3.6180838414185074e10,5.778573303423829e7,0.0,1.5017321054150047e10,8.78916427590514,1.4677806404794769e-5
887,0,2.703209888422794,6.409096229106903e-6,3.6238627281187965e10,5.779199759618696e7,0.0,1.5022874586629868e10,8.78543213737408,2.8840933030981064e-5
888,0,2.7020633076454796,1.6530224308142216e-5,3.62964224027188e10,5.779824211335204e7,0.0,1.5028416593937805e10,8.78170574984781,7.438600938663997e-5
889,0,2.7009400261401924,2.7831265859701304e-6,3.635422375877412e10,5.780446665402779e7,0.0,1.5033947096656586e10,8.778055084955625,1.2524069636865587e-5
890,0,2.69977422722772,1.0124603113309538e-5,3.64120313294339e10,5.7810671350602075e7,0.0,1.5039466172601952e10,8.774266238490089,4.556071400989292e-5
891,0,2.698651760710729,2.5824887405878627e-5,3.646984509486144e10,5.781685622305461e7,0.0,1.5044973799880219e10,8.770618222309869,0.00011621199332645382
892,0,2.6975097780064017,8.793048335675735e-6,3.6527665035304924e10,5.7823021400602385e7,0.0,1.5050470054032402e10,8.766906778520806,3.956871751054081e-5
893,0,2.6964500740090465,9.546567226292879e-6,3.658549113109221e10,5.782916689115125e7,0.0,1.5055954902705856e10,8.763462740529402,4.2959552518317956e-5
894,0,2.695283776117008,1.114801622305317e-5,3.6643323362637436e10,5.7835292914991125e7,0.0,1.5061428503364632e10,8.759672272380275,5.0166073003739264e-5
895,0,2.6941765885621316,1.4642531850697638e-6,3.670116171043249e10,5.7841399432566874e7,0.0,1.5066890781714867e10,8.756073912826928,6.589139332813937e-6
896,0,2.6930376320737275,1.7874380054738737e-5,3.675900615505278e10,5.7847486591373965e7,0.0,1.507234183081829e10,8.752372304239614,8.043471024632431e-5
897,0,2.691938036309238,1.80653746855719e-5,3.681685667715531e10,5.785355442051829e7,0.0,1.5077781638049591e10,8.748798618005022,8.129418608507355e-5
898,0,2.690851958483874,4.30554628971791e-6,3.687471325747658e10,5.785960301924954e7,0.0,1.508321025380951e10,8.74526886507259,1.9374958303730594e-5
899,0,2.6897174614722914,5.617606302521505e-6,3.6932575876833305e10,5.7865632512224466e7,0.0,1.5088627751656487e10,8.741581749784947,2.5279228361346773e-5
900,0,2.68864714620804,9.933638307077497e-6,3.6990444516122475e10,5.7871642897803485e7,0.0,1.5094034091900665e10,8.738103225176129,4.4701372381848736e-5
901,0,2.6875749990791302,1.3147143433034358e-5,3.704831915631981e10,5.7877634302799955e7,0.0,1.5099429350502953e10,8.734618747007174,5.916214544865461e-5
902,0,2.686487207300994,9.417558167079676e-6,3.710619977848128e10,5.7883606815819755e7,0.0,1.5104813569388145e10,8.731083423728231,4.237901175185854e-5
903,0,2.6853375701538535,1.694941840568731e-5,3.716408636374073e10,5.7889560548073865e7,0.0,1.5110186811169968e10,8.727347103000024,7.62723828255929e-5
904,0,2.6842812353394514,5.2437607132860276e-6,3.722197889330915e10,5.789549546676562e7,0.0,1.5115549008646973e10,8.723914014853218,2.3596923209787124e-5
905,0,2.683203908697503,2.7035257209595542e-6,3.727987734847627e10,5.790141173106016e7,0.0,1.5120900268133171e10,8.720412703266884,1.2165865744317994e-5
906,0,2.6821194367671763,1.0271504678360799e-5,3.733778171060935e10,5.790730940818664e7,0.0,1.512624061320774e10,8.716888169493323,4.6221771052623595e-5
907,0,2.6810238092763172,4.4647287070098685e-5,3.739569196115105e10,5.7913188577692226e7,0.0,1.5131570078815804e10,8.713327380148032,0.00020091279181544408
908,0,2.679971823206964,1.5290000510592705e-5,3.745360808162547e10,5.791904927727127e7,0.0,1.513688866213684e10,8.709908425422633,6.880500229766717e-5
909,0,2.6788713219731086,1.4413253610026655e-5,3.7511530053626305e10,5.7924891647900656e7,0.0,1.5142196454315392e10,8.706331796412602,6.485964124511995e-5
910,0,2.677790692166679,7.436547043049302e-6,3.756945785882657e10,5.793071571696855e7,0.0,1.5147493443614815e10,8.702819749541707,3.346446169372186e-5
911,0,2.6767556418262735,6.255757654061167e-6,3.762739147897434e10,5.793652154180368e7,0.0,1.515277964560881e10,8.699455835935389,2.815090944327525e-5
912,0,2.6756506993305016,1.7700656756047817e-5,3.768533089589265e10,5.7942309278033555e7,0.0,1.5158055165673958e10,8.69586477282413,7.965295540221518e-5
913,0,2.674622285208753,8.872404700988046e-6,3.7743276091479774e10,5.7948078897836715e7,0.0,1.5163319942245148e10,8.692522426928447,3.9925821154446206e-5
914,0,2.6735427641211604,1.0954596965456753e-5,3.7801227047706894e10,5.79538305642944e7,0.0,1.516857408805819e10,8.689013983393771,4.929568634455539e-5
915,0,2.6724924746391414,9.986519603669142e-6,3.785918374662024e10,5.795956429519996e7,0.0,1.5173817583487724e10,8.685600542577209,4.493933821651114e-5
916,0,2.6714324837210706,2.7244391875180796e-5,3.791714617033853e10,5.7965280190927334e7,0.0,1.5179050484550903e10,8.68215557209348,0.00012259976343831358
917,0,2.670401619917207,2.432562467513666e-5,3.79751143010557e10,5.7970978297622114e7,0.0,1.5184272797863777e10,8.678805264730922,0.00010946531103811497
918,0,2.6693615026992146,8.516549822042141e-6,3.80330881210365e10,5.79766587144088e7,0.0,1.518948457879078e10,8.675424883772447,3.8324474199189634e-5
919,0,2.668325824075458,2.4177511416922925e-5,3.809106761261774e10,5.798232150407332e7,0.0,1.5194685849625648e10,8.672058928245239,0.00010879880137615316
920,0,2.667304907251605,2.7202608862353372e-5,3.814905275821017e10,5.7987966731435455e7,0.0,1.519987663471045e10,8.668740948567716,0.00012241173988059018
921,0,2.6662442553168333,2.3894086161824202e-5,3.820704354029611e10,5.799359450526721e7,0.0,1.5205056999054985e10,8.665293829779708,0.00010752338772820891
922,0,2.6652243772299755,1.2440748064390661e-5,3.826503994142734e10,5.7999204841692455e7,0.0,1.5210226922613106e10,8.66197922599742,5.5983366289757974e-5
923,0,2.6641775135137173,1.0069327179521026e-5,3.8323041944228035e10,5.800479785772541e7,0.0,1.5215386478452522e10,8.658576918919582,4.531197230784462e-5
924,0,2.6631323534818083,5.591900956752882e-6,3.8381049531392525e10,5.801037360422288e7,0.0,1.5220535678909416e10,8.655180148815877,2.516355430538797e-5
925,0,2.6621436132382934,1.1092366813292287e-5,3.843906268568561e10,5.801593211428435e7,0.0,1.522567452002742e10,8.651966743024454,4.991565065981529e-5
926,0,2.6610744709067164,9.839323538374245e-6,3.849708138994236e10,5.802147355018186e7,0.0,1.523080311752604e10,8.648492030446828,4.42769559226841e-5
927,0,2.6600883354499723,1.26883819532575e-5,3.855510562706703e10,5.802699787097165e7,0.0,1.5235921399323685e10,8.64528709021241,5.709771878965875e-5
928,0,2.6590520502042363,1.6458413959474782e-5,3.86131353800328e10,5.803250523545544e7,0.0,1.5241029478469849e10,8.641919163163768,7.406286281763652e-5
929,0,2.658038161344786,2.8343542320508064e-5,3.867117063188197e10,5.8037995663509764e7,0.0,1.52461273395186e10,8.638624024370554,0.0001275459404422863
930,0,2.6570607089655573,8.768601498454487e-6,3.872921136572666e10,5.8043469214213565e7,0.0,1.5251215003491951e10,8.635447304138061,3.945870674304519e-5
931,0,2.6560047087696397,6.086245283309921e-6,3.8787257564744675e10,5.8048926032363676e7,0.0,1.525629257138591e10,8.63201530350133,2.7388103774894645e-5
932,0,2.655045782019511,2.243168932711259e-5,3.884530921218329e10,5.805436606851682e7,0.0,1.5261359963674385e10,8.62889879156341,0.00010094260197200666
933,0,2.6540465748427664,1.4122035311148196e-5,3.890336629135774e10,5.805978948155234e7,0.0,1.5266417294930588e10,8.62565136823899,6.354915890016688e-5
934,0,2.6530552394018363,3.254843684075137e-6,3.896142878564905e10,5.806519630642335e7,0.0,1.5271464564550362e10,8.622429528055967,1.4646796578338117e-5
935,0,2.6520525795780223,2.2143610857172646e-5,3.901949667850574e10,5.8070586622503296e7,0.0,1.5276501813534843e10,8.619170883628573,9.964624885727691e-5
936,0,2.6510235164563896,1.6980888786655157e-5,3.907756995344377e10,5.807596050600379e7,0.0,1.5281529080175774e10,8.615826428483267,7.641399953994821e-5
937,0,2.650058874485783,1.1063487858092858e-5,3.913564859404356e10,5.8081317963154756e7,0.0,1.528654633743245e10,8.612691342078794,4.978569536141786e-5
938,0,2.6490249631702,1.0244818637650255e-5,3.9193732583952255e10,5.808665914754286e7,0.0,1.5291553696442947e10,8.609331130303149,4.6101683869426147e-5
939,0,2.648062776352894,1.1465193446857924e-5,3.925182190688326e10,5.8091984032035366e7,0.0,1.5296551099197945e10,8.606204023146905,5.159337051086066e-5
940,0,2.6470868399844294,1.9600071636816097e-5,3.930991654661366e10,5.8097292737744e7,0.0,1.53015386268657e10,8.603032229949395,8.820032236567243e-5
941,0,2.6460846246915635,2.2268188774932085e-5,3.9368016486986565e10,5.810258533747176e7,0.0,1.5306516315574364e10,8.599775030247581,0.00010020684948719438
942,0,2.6451257381222852,9.825605502833401e-6,3.9426121711910126e10,5.810786185031394e7,0.0,1.5311484151085602e10,8.596658648897428,4.4215224762750305e-5
943,0,2.6441482578487014,1.7179228215861986e-5,3.9484232205354706e10,5.811312238064618e7,0.0,1.5316442199594635e10,8.59348183800828,7.730652697137894e-5
944,0,2.643176499764718,9.682277412992324e-6,3.954234795135669e10,5.811836697643948e7,0.0,1.5321390474402184e10,8.590323624235333,4.357024835846546e-5
945,0,2.64221056094269,4.82273675075362e-5,3.960046893401329e10,5.812359570110834e7,0.0,1.5326329003534088e10,8.587184323063742,0.0002170231537839129
946,0,2.641231314460673,1.3520420709567382e-5,3.965859513749216e10,5.81288086301178e7,0.0,1.5331257826599281e10,8.584001771997187,6.084189319305322e-5
947,0,2.6402383531012585,6.772197050253226e-6,3.9716726546013405e10,5.813400582649789e7,0.0,1.53361769716801e10,8.58077464757909,3.0474886726139516e-5
948,0,2.639343471511442,2.4268404724275827e-6,3.9774863143868065e10,5.8139187281167604e7,0.0,1.5341086398678825e10,8.577866282412186,1.0920782125924122e-5
949,0,2.638340732429156,4.172734040158721e-6,3.98330049154058e10,5.814435318826409e7,0.0,1.534598626025682e10,8.574607380394756,1.8777303180714244e-5
950,0,2.637413399965788,7.270558354324774e-6,3.9891151845039345e10,5.8149503492485106e7,0.0,1.5350876472821503e10,8.571593549888812,3.2717512594461484e-5
951,0,2.63645686804034,4.5966790040777306e-6,3.994930391724339e10,5.815463832225048e7,0.0,1.5355757127216812e10,8.568484821131104,2.0685055518349788e-5
952,0,2.635494939488753,5.571540064544522e-6,4.000746111655378e10,5.8159757723648034e7,0.0,1.5360628236359146e10,8.565358553338447,2.507193029045035e-5
953,0,2.634557475882352,1.4417825616883095e-5,4.0065623427567444e10,5.816486173877667e7,0.0,1.5365489809486725e10,8.562311796617644,6.488021527597393e-5
954,0,2.633623164547398,8.6924556487733e-6,4.012379083494276e10,5.816995044190569e7,0.0,1.5370341886635277e10,8.559275284779044,3.911605041947985e-5
955,0,2.632655963928319,2.1626775480482197e-5,4.018196332339812e10,5.817502391615533e7,0.0,1.5375184516530228e10,8.556131882767037,9.732048966216988e-5
956,0,2.6317181657970083,1.9521312910386612e-5,4.0240140877712585e10,5.8180082182379894e7,0.0,1.5380017688642593e10,8.553084038840277,8.784590809673976e-5
957,0,2.630734403953164,8.950714289746031e-6,4.0298323482724525e10,5.818512534776442e7,0.0,1.5384841475086021e10,8.549886812847783,4.027821430385714e-5
958,0,2.629828636666264,1.4503656443176638e-5,4.0356511123333595e10,5.8190153394155666e7,0.0,1.5389655828267532e10,8.546943069165359,6.526645399429487e-5
959,0,2.6288782908766404,1.1643840852726406e-5,4.041470378449642e10,5.819516645759389e7,0.0,1.539446084833612e10,8.543854445349082,5.2397283837268827e-5
960,0,2.6279772592683113,2.6077052611039875e-5,4.047290145123072e10,5.820016453842419e7,0.0,1.5399256505656502e10,8.540926092622012,0.00011734673674967944
961,0,2.627071521406826,2.2661334687923418e-6,4.0531104108612915e10,5.820514772907533e7,0.0,1.5404042859028473e10,8.537982444572185,1.0197600609565538e-5
962,0,2.6261576464831893,1.856969409441689e-5,4.05893117417762e10,5.821011609004602e7,0.0,1.5408819936848068e10,8.535012351070366,8.3563623424876e-5
963,0,2.6252032927237696,2.198449603793562e-5,4.064752433591515e10,5.82150696993996e7,0.0,1.5413587784606659e10,8.53191070135225,9.893023217071029e-5
964,0,2.6242794289713975,1.1150469688192555e-5,4.070574187627943e10,5.822000857103977e7,0.0,1.5418346386202911e10,8.528908144157041,5.0177113596866496e-5
965,0,2.623418246353033,4.302669292144401e-5,4.076396434817463e10,5.822493274284793e7,0.0,1.5423095748673622e10,8.526109300647358,0.00019362011814649804
966,0,2.6224540751778127,1.7198708355703474e-5,4.082219173697478e10,5.8229842374037445e7,0.0,1.5427835996345398e10,8.52297574432789,7.739418760066563e-5
967,0,2.621544142379916,2.6044680018433297e-5,4.088042402809502e10,5.8234737424901925e7,0.0,1.5432567061785149e10,8.520018462734727,0.00011720106008294984
968,0,2.620652067351636,5.122344935770684e-6,4.093866120701844e10,5.823961797462046e7,0.0,1.543728899241417e10,8.517119218892818,2.3050552210968078e-5
969,0,2.619723145998247,2.7741861723828976e-5,4.099690325928092e10,5.824448411306072e7,0.0,1.5442001846274918e10,8.514100224494303,0.0001248383777572304
970,0,2.618829091148404,4.789116665016024e-6,4.10551501704761e10,5.8249335852642134e7,0.0,1.544670560658677e10,8.511194546232312,2.155102499257211e-5
971,0,2.617887222944001,1.6111232006316145e-5,4.111340192625221e10,5.825417329958222e7,0.0,1.545140034764212e10,8.508133474568004,7.250054402842265e-5
972,0,2.6169840602313466,1.2125073370061745e-5,4.117165851231403e10,5.825899645695538e7,0.0,1.5456086043846596e10,8.505198195751877,5.4562830165277854e-5
973,0,2.616095674725649,1.1272655331129311e-5,4.1229919914421906e10,5.826380539474981e7,0.0,1.5460762734669662e10,8.50231094285836,5.07269489900819e-5
974,0,2.615166435767181,7.346934319141241e-6,4.128818611839112e10,5.826860020165713e7,0.0,1.5465430478022926e10,8.499290916243337,3.306120443613558e-5
975,0,2.6142804164130515,1.6457388277157925e-5,4.134645711009252e10,5.827338088181536e7,0.0,1.5470089249677452e10,8.496411353342417,7.405824724721066e-5
976,0,2.6133874884568264,5.171498385747597e-6,4.140473287545143e10,5.82781475200544e7,0.0,1.5474739104121666e10,8.493509337484685,2.3271742735864187e-5
977,0,2.6125434249457467,7.904402059694116e-6,4.146301340044693e10,5.828290013729458e7,0.0,1.547938003368988e10,8.490766131073677,3.556980926862352e-5
978,0,2.611636973041965,8.137740493463497e-6,4.152129867111381e10,5.828763885422669e7,0.0,1.54840121283199e10,8.487820162386386,3.6619832220585735e-5
979,0,2.61072819527523,1.3744398773052335e-5,4.1579588673539055e10,5.829236368862436e7,0.0,1.5488635377624191e10,8.484866634644497,6.184979447873551e-5
980,0,2.6098589246030066,1.1343012887077286e-5,4.1637883393864815e10,5.8297074669166304e7,0.0,1.5493249781918167e10,8.48204150495977,5.104355799184779e-5
981,0,2.6089664715257257,1.0083688017040182e-5,4.169618281828582e10,5.83017718864853e7,0.0,1.5497855402356262e10,8.479141032458609,4.537659607668082e-5
982,0,2.608098099051063,1.5943243213314973e-5,4.1754486933050186e10,5.830645536556712e7,0.0,1.5502452235936722e10,8.476318821915955,7.174459445991738e-5
983,0,2.6072108754406935,2.1540183474277885e-5,4.181279572445901e10,5.831112518464447e7,0.0,1.5507040332046501e10,8.473435345182255,9.693082563425048e-5
984,0,2.606326981499877,2.8642240093024185e-5,4.187110917886613e10,5.831578138311835e7,0.0,1.5511619702122322e10,8.470562689874601,0.00012889008041860883
985,0,2.605487696619947,1.5715408248462293e-5,4.19294272826787e10,5.832042398903532e7,0.0,1.5516190346521088e10,8.467835014014828,7.071933711808032e-5
986,0,2.604584175993737,1.542794408865289e-6,4.19877500223538e10,5.832505311843855e7,0.0,1.5520752352426613e10,8.464898571979646,6.9425748398938e-6
987,0,2.6037152721893633,4.2699715161603757e-7,4.204607738440223e10,5.832966876503895e7,0.0,1.5525305686691216e10,8.46207463461543,1.921487182272169e-6
988,0,2.6028842104994543,4.5677869059956855e-6,4.21044093553861e10,5.833427097864388e7,0.0,1.5529850371514053e10,8.459373684123227,2.0555041076980585e-5
989,0,2.602031823305466,5.795923888302079e-6,4.2162745921918625e10,5.833885984517128e7,0.0,1.5534386464955772e10,8.456603425742763,2.6081657497359356e-5
990,0,2.6011374111784713,2.3573951279304284e-5,4.2221087070664474e10,5.834343542763322e7,0.0,1.5538914002692413e10,8.453696586330032,0.00010608278075686928
991,0,2.600309550434618,1.183563191875514e-5,4.227943278834006e10,5.83479977137384e7,0.0,1.5543432945974693e10,8.451006038912508,5.326034363439813e-5
992,0,2.599459916018075,7.962649595627536e-6,4.233778306171085e10,5.8352546805430025e7,0.0,1.5547943369275734e10,8.448244727058745,3.583192318032391e-5
993,0,2.598574614083579,2.7653857994525133e-5,4.239613787759368e10,5.835708276099155e7,0.0,1.555244530407093e10,8.445367495771631,0.0001244423609753631
994,0,2.5977075303796537,1.4878396693562834e-5,4.245449722285662e10,5.836160559936244e7,0.0,1.5556938742909645e10,8.442549473733875,6.695278512103275e-5
995,0,2.5968602404711607,1.7917944573966893e-6,4.2512861084415955e10,5.836611536958397e7,0.0,1.5561423708320099e10,8.439795781531272,8.063075058285102e-6
996,0,2.59603683351717,2.705013034492998e-5,4.257122944923802e10,5.837061211902961e7,0.0,1.5565900221315468e10,8.437119708930803,0.0001217255865521849
997,0,2.59521102891535,2.558730133772613e-6,4.262960230434067e10,5.837509591223476e7,0.0,1.5570368320157387e10,8.434435843974887,1.151428560197676e-5
998,0,2.5943028045990393,6.1210230581920655e-6,4.2687979636788124e10,5.837956684404543e7,0.0,1.5574828073569214e10,8.431484114946878,2.7544603761864295e-5
999,0,2.5935193556906047,1.6768104933451156e-5,4.274636143369638e10,5.8384024845086776e7,0.0,1.5579279386545311e10,8.428937905994465,7.54564722005302e-5
1000,0,2.5926366460917745,2.172341270423317e-5,4.2804747682228065e10,5.8388470091867395e7,0.0,1.5583722409639328e10,8.426069099798267,9.775535716904926e-5
1001,0,2.591872234817391,5.1514330485780135e-6,4.286313836959591e10,5.839290250913921e7,0.0,1.5588157042052437e10,8.42358476315652,2.318144871860106e-5
1002,0,2.5910196361336872,1.9904601419762358e-5,4.2921533483060844e10,5.839732226243672e7,0.0,1.559258342390075e10,8.420813817434484,8.957070638893061e-5
1003,0,2.590125337067848,4.5205709351847645e-5,4.297993300992983e10,5.8401729373222865e7,0.0,1.5597001551412704e10,8.417907345470505,0.0002034256920833144
1004,0,2.589334355568074,7.853575550775815e-6,4.303833693756434e10,5.840612380747133e7,0.0,1.5601411365136871e10,8.41533665559624,3.534108997849117e-5
1005,0,2.588515830963925,9.343570397252199e-6,4.309674525336356e10,5.841050568670698e7,0.0,1.5605812961776955e10,8.412676450632755,4.2046066787634895e-5
1006,0,2.5876718548003237,1.9337352769988048e-5,4.315515794478145e10,5.841487505702441e7,0.0,1.5610206362585114e10,8.409933528101051,8.701808746494621e-5
1007,0,2.586869155349519,1.1750284392583743e-5,4.3213574999317345e10,5.841923192813986e7,0.0,1.5614591552319489e10,8.407324754885938,5.2876279766626844e-5
1008,0,2.5859937532297828,4.5185604795050516e-6,4.327199640451719e10,5.842357641077503e7,0.0,1.5618968617544037e10,8.404479697996795,2.0333522157772732e-5
1009,0,2.5852092150956434,1.546011040565176e-5,4.333042214797463e10,5.842790846025011e7,0.0,1.5623337488417725e10,8.401929949060841,6.957049682543293e-5
1010,0,2.584402595038249,1.8123013903303953e-5,4.3388852217328636e10,5.8432228186179616e7,0.0,1.5627698250712776e10,8.39930843387431,8.155356256486779e-5
1011,0,2.583592343384387,4.948855499842253e-6,4.3447286600266075e10,5.843653562452886e7,0.0,1.5632050916132607e10,8.396675115999258,2.2269849749290138e-5
1012,0,2.5827865858412244,1.7481961627596743e-5,4.350572528451829e10,5.8440830816852875e7,0.0,1.5636395502136826e10,8.39405640398398,7.866882732418534e-5
1013,0,2.581942998010856,2.8864141460527293e-5,4.3564168257864334e10,5.844511383239419e7,0.0,1.5640732054350983e10,8.391314743535283,0.00012988863657237282
1014,0,2.5811384772433827,1.568622459904856e-5,4.362261550812863e10,5.844938467428279e7,0.0,1.5645060551594116e10,8.388700051040994,7.058801069571852e-5
1015,0,2.580354629554776,3.086650830534665e-6,4.368106702317962e10,5.8453643398203105e7,0.0,1.5649381025996536e10,8.386152546053022,1.3889928737405993e-5
1016,0,2.579516397637443,7.875695203864164e-6,4.373952279093299e10,5.845789009062901e7,0.0,1.5653693541146088e10,8.383428292321689,3.5440628417388736e-5
1017,0,2.5787124849996417,1.1733341435445771e-5,4.3797982799348236e10,5.846212474781633e7,0.0,1.5657998069180977e10,8.380815576248835,5.280003645950597e-5
1018,0,2.577927682955638,1.716425842604452e-5,4.385644703643057e10,5.846634742299983e7,0.0,1.566229464018325e10,8.378264969605825,7.723916291720034e-5
1019,0,2.5770997875810284,2.7318323629343944e-6,4.391491549022992e10,5.847055819475076e7,0.0,1.5666583310221107e10,8.375574309638342,1.2293245633204775e-5
1020,0,2.5763036155778267,4.185745054088169e-6,4.397338814884009e10,5.847475706661661e7,0.0,1.5670864059108856e10,8.372986750627938,1.883585274339676e-5
1021,0,2.575548904950257,6.061768930462619e-6,4.403186500039955e10,5.847894407761366e7,0.0,1.5675136902843994e10,8.370533941088334,2.7277960187081784e-5
1022,0,2.574762641861795,2.5382797237960553e-6,4.409034603309099e10,5.848311931141285e7,0.0,1.5679401903172943e10,8.367978586050834,1.1422258757082249e-5
1023,0,2.5739417874661283,2.4284297494486795e-5,4.4148831235140915e10,5.848728281332883e7,0.0,1.5683659082894478e10,8.365310809264917,0.00010927933872519058
1024,0,2.5731513642414336,1.0656280021364983e-5,4.420732059481995e10,5.8491434591763504e7,0.0,1.5687908427145882e10,8.36274193378466,4.7953260096142425e-5
1025,0,2.5723808942552657,7.797985021040788e-7,4.4265814100440796e10,5.849557469584416e7,0.0,1.5692149962799469e10,8.360237906329614,3.5090932594683544e-6
1026,0,2.571635556567248,1.487219182472188e-6,4.4324311740359764e10,5.849970316604431e7,0.0,1.5696383708001701e10,8.357815558843555,6.6924863211248464e-6
1027,0,2.5707865495656588,1.0157153788020734e-5,4.438281350298044e10,5.8503820114439964e7,0.0,1.5700609754549408e10,8.355056286088391,4.5707192046093303e-5
1028,0,2.5700261323483122,2.2328239386859572e-5,4.444131937674158e10,5.8507925480687924e7,0.0,1.570482801740561e10,8.352584930132014,0.00010047707724086807
1029,0,2.5692308880378145,9.847214817719496e-6,4.449982935013147e10,5.8512019373522244e7,0.0,1.5709038585222923e10,8.350000386122897,4.431246667973773e-5
1030,0,2.5684482213031976,1.0973669210156967e-5,4.4558343411676956e10,5.851610180999222e7,0.0,1.5713241452615028e10,8.347456719235392,4.938151144570635e-5
1031,0,2.5677203975294263,1.0889535826619223e-5,4.4616861549948105e10,5.8520172809900746e7,0.0,1.5717436617059563e10,8.345091291970636,4.9002911219786505e-5
1032,0,2.5669063470165856,2.7255095279177244e-5,4.46753837535595e10,5.8524232490216464e7,0.0,1.5721624176343887e10,8.342445627803903,0.0001226479287562976
1033,0,2.566131779324488,2.042924106930577e-5,4.473391001116438e10,5.852828082598795e7,0.0,1.572580408208117e10,8.339928282804586,9.193158481187597e-5
1034,0,2.565326588026368,1.185193145016028e-5,4.479244031145886e10,5.853231789598063e7,0.0,1.5729976392985107e10,8.337311411085695,5.333369152572126e-5
1035,0,2.564607084143625,1.4716186572436007e-5,4.48509746431811e10,5.853634368028787e7,0.0,1.5734141065916847e10,8.334973023466782,6.622283957596203e-5
1036,0,2.5638181758186587,1.8494695154205876e-5,4.490951299511022e10,5.854035830195232e7,0.0,1.573829820571238e10,8.332409071410641,8.322612819392644e-5
1037,0,2.563059844432342,7.004316374237263e-6,4.496805535606667e10,5.854436174938516e7,0.0,1.5742447778045738e10,8.329944494405112,3.151942368406768e-5
1038,0,2.562262717218387,9.97052526173492e-7,4.502660171491131e10,5.854835409987125e7,0.0,1.574658984075505e10,8.327353830959758,4.486736367780714e-6
1039,0,2.5615217257668226,1.162885951868503e-5,4.508515206054687e10,5.8552335344414644e7,0.0,1.575072436229995e10,8.324945608742173,5.232986783408264e-5
1040,0,2.560786639123493,9.921210372604294e-6,4.514370638191567e10,5.855630554988815e7,0.0,1.5754851389968002e10,8.322556577151353,4.4645446676719325e-5
1041,0,2.560027757363618,1.1538142626416059e-5,4.520226466800117e10,5.856026477208426e7,0.0,1.5758970959738548e10,8.320090211431758,5.1921641818872266e-5
1042,0,2.5592358575801155,1.748385642930117e-6,4.526082690782684e10,5.8564213055858776e7,0.0,1.5763083096377998e10,8.317516537135376,7.867735393185527e-6
1043,0,2.5584731306424615,3.7284336901520845e-6,4.53193930904558e10,5.8568150408874884e7,0.0,1.5767187786000702e10,8.315037674588,1.677795160568438e-5
1044,0,2.557740661894675,2.7001043120755686e-5,4.537796320499151e10,5.85720768704568e7,0.0,1.5771285047765388e10,8.312657151157694,0.00012150469404340059
1045,0,2.55699185609696,1.816764467796328e-5,4.5436537240577934e10,5.857599250433364e7,0.0,1.5775374926450714e10,8.31022353231512,8.175440105083476e-5
1046,0,2.5562408370350314,1.479025351497354e-6,4.5495115186396935e10,5.857989734261711e7,0.0,1.577945743398056e10,8.307782720363852,6.655614081738093e-6
1047,0,2.555511041631338,2.7385361416998322e-5,4.555369703166975e10,5.858379141252235e7,0.0,1.5783532577241158e10,8.305410885301848,0.00012323412637649245
1048,0,2.554776740498414,6.733923576543455e-6,4.561228276565946e10,5.858767476637618e7,0.0,1.5787600389502777e10,8.303024406619846,3.0302656094445546e-5
1049,0,2.5540235466410435,4.955999246547549e-6,4.567087237766483e10,5.859154745041995e7,0.0,1.5791660897825691e10,8.300576526583392,2.230199660946397e-5
1050,0,2.5532518492808385,1.5261848089087593e-5,4.5729465857024765e10,5.859540950312148e7,0.0,1.5795714121252792e10,8.298068510162725,6.867831640089417e-5
1051,0,2.552513052768992,3.966381336845126e-7,4.578806319311767e10,5.85992609368089e7,0.0,1.5799760051468483e10,8.295667421499225,1.7848716015803068e-6
1052,0,2.551801559893038,1.3470621874414612e-5,4.584666437535905e10,5.86031017928123e7,0.0,1.5803798710679497e10,8.293355069652373,6.0617798434865755e-5
1053,0,2.5510426835874465,2.4545555760702165e-5,4.590526939320322e10,5.86069321472874e7,0.0,1.5807830157890411e10,8.2908887216592,0.00011045500092315974
1054,0,2.5503411734355943,2.9821580811856263e-6,4.596387823614379e10,5.861075198513549e7,0.0,1.581185435618901e10,8.288608813665682,1.3419711365335318e-5
1055,0,2.549563146833032,2.306630880333227e-5,4.602249089370955e10,5.861456141198899e7,0.0,1.5815871395938835e10,8.286080227207353,0.00010379838961499521
1056,0,2.548863302990334,2.3201074496131957e-5,4.60811073554705e10,5.861836038737946e7,0.0,1.5819881213602211e10,8.283805734718586,0.0001044048352325938
1057,0,2.548112682859584,9.008225679896231e-6,4.613972761103185e10,5.862214901391005e7,0.0,1.5823883896671066e10,8.281366219293648,4.053701555953304e-5
1058,0,2.547377815901503,6.165281959333302e-6,4.619835165003661e10,5.862592729541239e7,0.0,1.5827879428509697e10,8.278977901679884,2.774376881699986e-5
1059,0,2.546704947896881,5.595311632869415e-6,4.625697946216571e10,5.862969524598454e7,0.0,1.5831867803331917e10,8.276791080664864,2.517890234791237e-5
1060,0,2.5459306696097075,8.39367637561761e-6,4.6315611037137245e10,5.863345298448251e7,0.0,1.5835849126414215e10,8.274274676231549,3.777154369027924e-5
1061,0,2.545194776475426,9.724322463489088e-6,4.637424636470532e10,5.863720047776969e7,0.0,1.5839823342208313e10,8.271883023545135,4.3759451085700896e-5
1062,0,2.544482397670071,2.2975800163527182e-5,4.6432885434662025e10,5.864093777006812e7,0.0,1.5843790477150314e10,8.26956779242773,0.00010339110073587232
1063,0,2.543793815927968,1.3309725202026446e-5,4.649152823683604e10,5.864466489785211e7,0.0,1.5847750549580757e10,8.267329901765896,5.9893763409119005e-5
1064,0,2.543085178248065,1.306870758283063e-5,4.65501747610908e10,5.864838191929937e7,0.0,1.5851703601043732e10,8.26502682930621,5.8809184122737834e-5
1065,0,2.542379206886568,5.1374226035239e-6,4.660882499732787e10,5.8652088859333e7,0.0,1.585564963786177e10,8.262732422381346,2.311840171585755e-5
1066,0,2.541568406283678,1.514506919075842e-5,4.66674789354825e10,5.865578580705224e7,0.0,1.585958873483519e10,8.260097320421954,6.815281135841289e-5
1067,0,2.54091734338477,9.738231467326663e-6,4.672613656553334e10,5.8659472667780995e7,0.0,1.5863520770988983e10,8.257981366000502,4.3822041602969986e-5
1068,0,2.5401783777918983,4.5165820645731714e-5,4.678479787748153e10,5.866314959941576e7,0.0,1.5867445894694496e10,8.255579727823669,0.0002032461929057927
1069,0,2.5395187359398568,1.381298546401788e-5,4.684346286137973e10,5.866681655528072e7,0.0,1.5871364036215363e10,8.253435891804534,6.215843458808046e-5
1070,0,2.538804626532123,1.9246863893179755e-5,4.690213150730186e10,5.867047363650415e7,0.0,1.5875275283757584e10,8.2511150362294,8.66108875193089e-5
1071,0,2.538131939881497,1.8634094095526521e-6,4.696080380536541e10,5.86741208313684e7,0.0,1.5879179605030151e10,8.248928804614865,8.385342342986934e-6
1072,0,2.537419950532244,4.4794872412073916e-8,4.7019479745721466e10,5.86777582144487e7,0.0,1.5883077060167542e10,8.246614839229792,2.0157692585433262e-7
1073,0,2.5366603162348693,4.042131112796943e-6,4.707815931855504e10,5.868138582464236e7,0.0,1.5886967671286217e10,8.244146027763325,1.8189590007586243e-5
1074,0,2.5359937408125344,1.5733593286160197e-5,4.7136842514087234e10,5.868500362833142e7,0.0,1.5890851382740715e10,8.241979657640737,7.080116978772089e-5
1075,0,2.535283063683663,1.8785518720143557e-5,4.7195529322572945e10,5.8688611726872005e7,0.0,1.589472828381446e10,8.239669956971905,8.4534834240646e-5
1076,0,2.534595375433096,1.4826913772386652e-5,4.72542197343025e10,5.869221012220879e7,0.0,1.589859835719416e10,8.237434970157562,6.672111197573993e-5
1077,0,2.5338682864977944,2.0515048680724846e-5,4.731291373959938e10,5.86957988788501e7,0.0,1.590246165292218e10,8.235071931117831,9.23177190632618e-5
1078,0,2.5332161218751255,1.963578876447783e-5,4.737161132882368e10,5.8699377975851245e7,0.0,1.5906318129143967e10,8.232952396094158,8.836104944015023e-5
1079,0,2.532534974864484,5.507292913202455e-7,4.74303124923671e10,5.870294749739279e7,0.0,1.5910167857319717e10,8.230738668309572,2.4782818109411048e-6
1080,0,2.531813121640889,4.6002234537212416e-5,4.748901722065498e10,5.870650748290884e7,0.0,1.5914010860886559e10,8.228392645332889,0.00020701005541745587
1081,0,2.531114218175814,3.0242190647566947e-6,4.754772550415253e10,5.8710057935580775e7,0.0,1.5917847124210289e10,8.226121209071396,1.3608985791405126e-5
1082,0,2.5304243578004226,5.0979366710279805e-6,4.760643733334929e10,5.871359889571887e7,0.0,1.5921676671818535e10,8.223879162851373,2.2940715019625912e-5
1083,0,2.5297744654387797,1.2530711226602098e-5,4.76651526987747e10,5.8717130382073574e7,0.0,1.5925499505010986e10,8.221767012676034,5.638820051970944e-5
1084,0,2.529052115115344,1.5135348270439719e-5,4.7723871590989944e10,5.8720652481528185e7,0.0,1.592931569898661e10,8.219419374124868,6.810906721697874e-5
1085,0,2.5283618915686814,6.3664639322336125e-6,4.778259400058956e10,5.8724165177413374e7,0.0,1.5933125216903946e10,8.217176147598215,2.8649087695051256e-5
1086,0,2.5276816881733746,1.2062709079330158e-5,4.7841319918200836e10,5.872766851331277e7,0.0,1.5936928087256836e10,8.214965486563468,5.428219085698571e-5
1087,0,2.52700977092248,8.674679758402526e-7,4.79000493344847e10,5.8731162522953704e7,0.0,1.5940724327965973e10,8.21278175549806,3.903605891281137e-6
1088,0,2.5263381223931156,1.786576678086682e-5,4.795878224013372e10,5.87346472428767e7,0.0,1.5944513960116127e10,8.210598897777626,8.03959505139007e-5
1089,0,2.5256690040606955,2.084975630107372e-5,4.801751862587441e10,5.8738122704611756e7,0.0,1.5948296999447792e10,8.20842426319726,9.382390335483173e-5
1090,0,2.524992443913149,1.470166061733058e-5,4.80762584824654e10,5.874158894530225e7,0.0,1.5952073467914047e10,8.206225442717734,6.615747277798761e-5
1091,0,2.5243060920434184,9.775977501125244e-6,4.813500180069712e10,5.8745045998339936e7,0.0,1.5955843383491753e10,8.20399479914111,4.3991898755063596e-5
1092,0,2.5236691511380496,1.2451538218272162e-6,4.819374857139293e10,5.874849386817167e7,0.0,1.5959606732650536e10,8.201924741198662,5.603192198222473e-6
1093,0,2.522989678347554,1.6520231301858646e-5,4.825249878540788e10,5.8751932629896455e7,0.0,1.596336357906894e10,8.19971645462955,7.43410408583639e-5
1094,0,2.5223036446342073,1.673039528557463e-5,4.831125243362951e10,5.875536229852729e7,0.0,1.596711392095935e10,8.197486845061174,7.528677878508583e-5
1095,0,2.52166287840629,2.0514544444738547e-5,4.837000950697649e10,5.8758782881700404e7,0.0,1.5970857748485458e10,8.195404354820443,9.231545000132346e-5
1096,0,2.520943538032943,2.6508114814527417e-5,4.8428769996399506e10,5.876219446863391e7,0.0,1.5974595141223259e10,8.193066498607065,0.00011928651666537338
1097,0,2.5202942631779996,9.007399764667662e-6,4.848753389288237e10,5.876559702174843e7,0.0,1.5978326039975662e10,8.190956355328499,4.053329894100448e-5
1098,0,2.5196391196449364,8.15090698448595e-6,4.854630118743688e10,5.8768990607683875e7,0.0,1.598205049980001e10,8.188827138846044,3.667908143018678e-5
1099,0,2.519009148649735,4.573752073855353e-6,4.860507187110856e10,5.8772375243316196e7,0.0,1.5985768521295944e10,8.186779733111639,2.0581884332349087e-5
1100,0,2.51830090936162,1.3053900029091903e-5,4.8663845934973595e10,5.877575100741346e7,0.0,1.5989480173181213e10,8.184477955425265,5.874255013091356e-5
1101,0,2.5176527051280786,1.8621358660514398e-5,4.872262337013952e10,5.8779117867159046e7,0.0,1.5993185401602592e10,8.182371291666255,8.379611397231479e-5
1102,0,2.5169949457732415,1.9313421454919544e-5,4.87814041677441e10,5.878247588543847e7,0.0,1.5996884258009094e10,8.180233573763035,8.691039654713795e-5
1103,0,2.516334057666609,1.2134843836705822e-5,4.884018831895637e10,5.878582508996289e7,0.0,1.6000576755272705e10,8.178085687416479,5.46067972651762e-5
1104,0,2.515685046751763,6.714508415633924e-6,4.889897581497555e10,5.878916550441684e7,0.0,1.6004262901900642e10,8.17597640194323,3.021528787035266e-5
1105,0,2.515036035826399,1.7808230325759566e-6,4.895776664703156e10,5.8792497164661855e7,0.0,1.6007942719919785e10,8.173867116435797,8.013703646591805e-6
1106,0,2.5144096887527034,5.318131455846892e-6,4.9016560806384575e10,5.879582009067364e7,0.0,1.6011616213900475e10,8.171831488446287,2.3931591551311013e-5
1107,0,2.5137371758021447,1.4567517379545508e-5,4.907535828432511e10,5.879913434391725e7,0.0,1.6015283434391289e10,8.169645821356971,6.555382820795479e-5
1108,0,2.5130803368722985,1.1054855649006434e-5,4.913415907217391e10,5.8802439926275276e7,0.0,1.6018944366139091e10,8.16751109483497,4.9746850420528954e-5
1109,0,2.512461006421324,6.026624128296909e-6,4.9192963161281654e10,5.880573685781535e7,0.0,1.6022599014035568e10,8.165498270869303,2.711980857733609e-5
1110,0,2.511803878256818,1.8454877915935475e-5,4.925177054302822e10,5.880902520239416e7,0.0,1.6026247431629295e10,8.163362604334658,8.304695062170964e-5
1111,0,2.5111453210591765,4.543295135613079e-6,4.9310581208824425e10,5.8812304973173566e7,0.0,1.6029889616371407e10,8.161222293442323,2.0444828110258856e-5
1112,0,2.5104848324060827,1.0645463378367026e-5,4.9369395150109e10,5.881557619989278e7,0.0,1.6033525584171776e10,8.159075705319768,4.790458520265162e-5
1113,0,2.509916201779402,2.0739443950312797e-5,4.9428212358351906e10,5.881883886986216e7,0.0,1.603715530380468e10,8.157227655783057,9.332749777640759e-5
1114,0,2.5092317960244612,2.4104326667995224e-5,4.948703282505204e10,5.882209310555811e7,0.0,1.6040778894539696e10,8.1550033370795,0.00010846947000597851
1115,0,2.5085996556972683,4.490743941998332e-5,4.9545856541735054e10,5.8825338860724896e7,0.0,1.6044396287973206e10,8.152948881016123,0.00020208347738992494
1116,0,2.507976560824982,1.847429489143515e-5,4.960468349996157e10,5.882857618379472e7,0.0,1.6048007521153336e10,8.150923822681193,8.313432701145818e-5
1117,0,2.5073255231036162,2.8185700038374506e-5,4.966351369131339e10,5.883180512014935e7,0.0,1.6051612627893433e10,8.148807950086752,0.00012683565017268528
1118,0,2.5067272705082164,6.252535100059742e-6,4.9722347107407326e10,5.8835025662626415e7,0.0,1.6055211583409004e10,8.146863629151703,2.8136407950268838e-5
1119,0,2.5060979037758497,1.942311954206133e-5,4.978118373988534e10,5.8838237877211615e7,0.0,1.6058804444714462e10,8.144818187271511,8.740403793927598e-5
1120,0,2.5054189949678336,1.815495655410615e-5,4.9840023580420784e10,5.884144180050681e7,0.0,1.6062391236146843e10,8.14261173364546,8.169730449347767e-5
1121,0,2.504775029507517,6.912037259443338e-6,4.9898866620713005e10,5.884463742348087e7,0.0,1.6065971931009048e10,8.140518845899429,3.110416766749502e-5
1122,0,2.504164766784852,1.2413324137372506e-5,4.995771285249113e10,5.8847824775059894e7,0.0,1.6069546545126076e10,8.138535492050769,5.5859958618176275e-5
1123,0,2.5035347404297545,2.091448806762486e-5,5.0016562267511635e10,5.8851003907019004e7,0.0,1.607311512007071e10,8.136487906396702,9.411519630431187e-5
1124,0,2.5029391982948965,8.522474807814984e-6,5.007541485756046e10,5.88541748235404e7,0.0,1.6076677644098946e10,8.134552394458414,3.8351136635167427e-5
1125,0,2.5023141207180606,3.996865055477805e-6,5.013427061445002e10,5.885733758069579e7,0.0,1.6080234163832748e10,8.132520892333696,1.7985892749650123e-5
1126,0,2.5016761701716126,1.0700482547365553e-5,5.019312953002149e10,5.886049219893605e7,0.0,1.6083784685980507e10,8.13044755305774,4.815217146314499e-5
1127,0,2.5010560864000535,1.1239563895759641e-5,5.025199159614347e10,5.886363869250765e7,0.0,1.6087329210312645e10,8.128432280800174,5.0578037530918385e-5
1128,0,2.50043237396946,2.0805983020816265e-5,5.031085680471227e10,5.8866777098400004e7,0.0,1.6090867762282928e10,8.126405215400744,9.36269235936732e-5
1129,0,2.499778693497567,9.60768064750539e-6,5.036972514765194e10,5.886990745551923e7,0.0,1.6094400369629272e10,8.124280753867092,4.3234562913774255e-5
1130,0,2.499215966367312,5.184999849746491e-6,5.0428596616914314e10,5.887302973866711e7,0.0,1.6097926987779518e10,8.122451890693764,2.333249932385921e-5
1131,0,2.4985725060686965,7.867071253650493e-6,5.0487471204477135e10,5.887614404966183e7,0.0,1.6101447715690392e10,8.120360644723263,3.540182064142722e-5
1132,0,2.4979729748708897,1.9231014648068978e-5,5.054634890234623e10,5.887925036153426e7,0.0,1.6104962506910553e10,8.11841216833039,8.65395659163104e-5
1133,0,2.497364621574854,1.35990176284434e-5,5.0605229702555e10,5.8882348724158034e7,0.0,1.6108471401916054e10,8.116435020118276,6.11955793279953e-5
1134,0,2.496760992280306,1.3745786259677928e-5,5.066411359716271e10,5.8885439158570774e7,0.0,1.6111974408656548e10,8.114473224910995,6.185603816855068e-5
1135,0,2.496155273143505,4.159062802555624e-5,5.072300057825503e10,5.8888521694492295e7,0.0,1.6115471544993729e10,8.112504637716391,0.0001871578261150031
1136,0,2.4955137756368604,1.1281833840914857e-5,5.078189063794935e10,5.8891596373035096e7,0.0,1.611896284181852e10,8.110419770819796,5.0768252284116855e-5
1137,0,2.4948920373124546,1.542985839558808e-5,5.084078376838116e10,5.889466319689162e7,0.0,1.612244828648462e10,8.108399121265478,6.943436278014636e-5
1138,0,2.4942977571233125,1.4491108471903491e-5,5.0899679961718956e10,5.8897722189267404e7,0.0,1.612592788966735e10,8.106467710650765,6.520998812356571e-5
1139,0,2.4936749817535606,4.23835462282085e-8,5.095857921015514e10,5.890077340042586e7,0.0,1.6129401692929909e10,8.104443690699071,1.9072595802693826e-7
1140,0,2.493119394294225,4.9556963772207085e-6,5.1017481505909065e10,5.890381681579839e7,0.0,1.6132869664101097e10,8.10263803145623,2.230063369749319e-5
1141,0,2.492520597692659,5.574973212296719e-6,5.107638684122599e10,5.890685250856223e7,0.0,1.613633187104351e10,8.100691942501143,2.5087379455335235e-5
1142,0,2.491870574614209,5.295448463893404e-6,5.113529520837762e10,5.8909880508018106e7,0.0,1.613978833177906e10,8.09857936749618,2.3829518087520318e-5
1143,0,2.4912509362277833,1.3738786055483843e-6,5.119420659966059e10,5.891290080540498e7,0.0,1.6143239020917305e10,8.096565542740295,6.182453724967729e-6
1144,0,2.490679491712572,5.9697939901876e-7,5.125312100739954e10,5.891591341906736e7,0.0,1.614668394401352e10,8.09470834806586,2.68640729558442e-6
1145,0,2.490099175929157,2.3274709768067448e-5,5.131203842394169e10,5.891891839886209e7,0.0,1.615012314275541e10,8.09282232176976,0.00010473619395630351
1146,0,2.4894983169596356,1.3286441104570779e-5,5.1370958841663155e10,5.892191577525656e7,0.0,1.615355663678086e10,8.090869530118816,5.9788984970568504e-5
1147,0,2.488925837192238,7.384990788179835e-6,5.1429882252963036e10,5.892490555312862e7,0.0,1.6156984416475494e10,8.089008970874772,3.323245854680926e-5
1148,0,2.4883306552002886,4.402935230296556e-6,5.148880865026742e10,5.8927887779323034e7,0.0,1.6160406520395424e10,8.087074629400938,1.9813208536334503e-5
1149,0,2.4877162082544793,1.623453358376957e-5,5.154773802602694e10,5.89308624776085e7,0.0,1.6163822960745232e10,8.085077676827058,7.305540112696306e-5
1150,0,2.487143769082921,4.523493517094579e-5,5.160667037271632e10,5.893382964751212e7,0.0,1.6167233721922623e10,8.083217249519492,0.00020355720826925605
1151,0,2.4865432694809817,8.481283997288647e-6,5.166560568284138e10,5.893678934338803e7,0.0,1.6170638851398247e10,8.08126562581319,3.816577798779891e-5
1152,0,2.4859697384321198,1.3516171826932766e-5,5.172454394892324e10,5.893974156722889e7,0.0,1.6174038336524445e10,8.079401649904389,6.0822773221197446e-5
1153,0,2.4853686583235364,2.0509931787218716e-5,5.1783485163515205e10,5.894268636657883e7,0.0,1.6177432217150185e10,8.077448139551493,9.229469304248422e-5
1154,0,2.484803040829191,1.9542551118502394e-6,5.184242931919294e10,5.894562374000648e7,0.0,1.6180820476774536e10,8.07560988269487,8.794148003326077e-6
1155,0,2.4841832896620906,1.1064979406949504e-5,5.190137640855717e10,5.894855374929313e7,0.0,1.6184203171876404e10,8.073595691401794,4.979240733127277e-5
1156,0,2.483633560836517,1.1774534505182288e-6,5.196032642423267e10,5.895147636760032e7,0.0,1.6187580256713295e10,8.07180907271868,5.29854052733203e-6
1157,0,2.483026983562299,8.50085156708924e-6,5.201927935886973e10,5.8954391671805196e7,0.0,1.6190951805408882e10,8.069837696577471,3.825383205190158e-5
1158,0,2.4824411311889936,2.757662754293566e-5,5.207823520514141e10,5.895729965421235e7,0.0,1.6194317794436485e10,8.067933676364229,0.00012409482394321047
1159,0,2.4818502196001435,1.952548782530039e-5,5.213719395574763e10,5.896020034969309e7,0.0,1.6197678249546661e10,8.066013213700467,8.786469521385176e-5
1160,0,2.4812779007358308,9.340392257903285e-6,5.219615560341007e10,5.89630937726854e7,0.0,1.6201033172904991e10,8.06415317739145,4.203176516056478e-5
1161,0,2.480712216489625,6.0587843031534305e-6,5.225512014087534e10,5.8965979952162884e7,0.0,1.6204382583585762e10,8.06231470359128,2.7264529364190437e-5
1162,0,2.4801198265438704,1.5284095390699637e-5,5.231408756091401e10,5.8968858925690465e7,0.0,1.6207726510738312e10,8.06038943626758,6.877842925814837e-5
1163,0,2.4795664009172285,5.278860206667235e-6,5.237305785632119e10,5.897173069029857e7,0.0,1.6211064936496048e10,8.058590802980993,2.375487093000256e-5
1164,0,2.479001226280713,2.8957469743497166e-6,5.243203101991473e10,5.897459529044365e7,0.0,1.6214397898161682e10,8.056753985412318,1.3030861384573725e-5
1165,0,2.4783906832742044,1.7169788232962446e-5,5.249100704453683e10,5.897745276339221e7,0.0,1.6217725424815094e10,8.054769720641165,7.726404704833101e-5
1166,0,2.4778579720595264,9.544345208278848e-6,5.254998592305349e10,5.898030308268749e7,0.0,1.622104747136013e10,8.05303840919346,4.294955343725482e-5
1167,0,2.4772320162118033,2.4399696931909354e-5,5.260896764835288e10,5.8983146341133066e7,0.0,1.6224364131749413e10,8.051004052688361,0.00010979863619359209
1168,0,2.476701580355606,1.8481868370001653e-5,5.266795221334966e10,5.898598248570008e7,0.0,1.6227675329948036e10,8.04928013615572,8.316840766500744e-5
1169,0,2.476141732924117,1.586473438819347e-5,5.272693961097782e10,5.898881159019388e7,0.0,1.6230981137958824e10,8.04746063200338,7.139130474687061e-5
1170,0,2.475553791613325,1.2086080531575893e-5,5.278592983419718e10,5.899163367718908e7,0.0,1.6234281568114037e10,8.045549822743306,5.438736239209152e-5
1171,0,2.475007558988425,1.0306312539405671e-5,5.284492287598992e10,5.8994448741687186e7,0.0,1.623757660052578e10,8.043774566712381,4.637840642732552e-5
1172,0,2.4744331954075878,1.3668499923236155e-5,5.290391872936129e10,5.899725683473926e7,0.0,1.6240866280953117e10,8.04190788507466,6.15082496545627e-5
1173,0,2.473883040663004,1.6695563052060436e-5,5.2962917387339485e10,5.900005795824587e7,0.0,1.624415059768293e10,8.040119882154762,7.513003373427196e-5
1174,0,2.473315085924315,2.3059567669958536e-5,5.302191884297561e10,5.900285215182183e7,0.0,1.6247429583263222e10,8.038274029254024,0.00010376805451481341
1175,0,2.4727381746025525,2.360663987205358e-5,5.308092308934374e10,5.900563943460875e7,0.0,1.625070324632154e10,8.036399067458296,0.00010622987942424111
1176,0,2.4721658982202195,1.1103584824825874e-5,5.3139930119540474e10,5.9008419823795326e7,0.0,1.6253971593242836e10,8.034539169215714,4.996613171171643e-5
1177,0,2.471647438779012,2.1517161999440315e-5,5.31989399266842e10,5.9011193322395004e7,0.0,1.6257234613774727e10,8.03285417603179,9.682722899748142e-5
1178,0,2.471061229198685,3.3596325050178066e-5,5.3257952503916695e10,5.901396000110847e7,0.0,1.6260492377389076e10,8.030948994895727,0.0001511834627258013
1179,0,2.4705031666377053,1.202133442429476e-5,5.33169678444033e10,5.901671984421066e7,0.0,1.6263744851921074e10,8.029135291572542,5.409600490932642e-5
1180,0,2.4699556859552727,2.219229076633189e-5,5.337598594132806e10,5.901947288094337e7,0.0,1.6266992058185127e10,8.027355979354637,9.98653084484935e-5
1181,0,2.469389404742662,2.1382674163378246e-6,5.343500678790092e10,5.902221914506191e7,0.0,1.6270234022417198e10,8.025515565413652,9.62220337352021e-6
1182,0,2.4688333002055325,9.190225099708904e-6,5.3494030377351524e10,5.902495864720106e7,0.0,1.627347074364013e10,8.023708225667981,4.135601294869007e-5
1183,0,2.4683266142023164,1.2153470079726003e-5,5.3553056702932915e10,5.902769139396299e7,0.0,1.6276702216125298e10,8.022061496157528,5.4690615358767014e-5
1184,0,2.4677405775239674,1.4116515052592371e-5,5.361208575791973e10,5.90304174577875e7,0.0,1.627992851210067e10,8.020156876952894,6.352431773666567e-5
1185,0,2.4671838321465858,1.0930950190418676e-5,5.3671117535608055e10,5.903313681782717e7,0.0,1.6283149593517143e10,8.018347454476404,4.918927585688404e-5
1186,0,2.4666637005115004,1.6897780953373243e-5,5.373015202931617e10,5.903584949300347e7,0.0,1.6286365469385948e10,8.016657026662376,7.604001429017959e-5
1187,0,2.466091021342918,8.977931485021351e-6,5.3789189232383995e10,5.9038555539756484e7,0.0,1.6289576193306953e10,8.014795819364483,4.040069168259608e-5
1188,0,2.465582041799178,7.794942941119487e-8,5.384822913817278e10,5.90412549343134e7,0.0,1.6292781723791542e10,8.013141635847328,3.507724323503769e-7
1189,0,2.465007881098381,5.525652664033209e-6,5.39072717400655e10,5.904394774828717e7,0.0,1.6295982132647942e10,8.011275613569738,2.4865436988149442e-5
1190,0,2.464501137512015,3.2206076153243335e-6,5.396631703146616e10,5.9046633951537326e7,0.0,1.6299177370863258e10,8.00962869691405,1.44927342689595e-5
1191,0,2.4639679769473677,1.4781647588391067e-5,5.4025365005800575e10,5.904931360177631e7,0.0,1.6302367493915016e10,8.007895925078945,6.65174141477598e-5
1192,0,2.4633857424682937,1.2542664250103641e-5,5.408441565651667e10,5.9051986728891164e7,0.0,1.6305552524321602e10,8.006003663021954,5.6441989125466385e-5
1193,0,2.4628174414162913,3.1562135614643383e-6,5.414346897708076e10,5.9054653329614975e7,0.0,1.630873244514991e10,8.004156684602947,1.4202961026589522e-5
1194,0,2.462330564236161,1.9668940111877697e-5,5.4202524960983055e10,5.9057313399051346e7,0.0,1.6311907237484245e10,8.002574333767523,8.851023050344964e-5
1195,0,2.4617607125978536,2.0073392942077106e-5,5.4261583601733574e10,5.905996702142439e7,0.0,1.6315076988868568e10,8.000722315943024,9.033026823934698e-5
1196,0,2.4612509891014285,1.2447249916357206e-5,5.4320644892863335e10,5.906261416258792e7,0.0,1.631824164559182e10,7.999065714579642,5.6012624623607427e-5
1197,0,2.460706396897952,1.2449478260734281e-5,5.437970882792394e10,5.906525487977943e7,0.0,1.6321401263172035e10,7.9972957899183434,5.6022652173304266e-5
1198,0,2.4601848832642386,1.0496552646011015e-5,5.443877540048794e10,5.9067889171498016e7,0.0,1.6324555826966682e10,7.995600870608776,4.7234486907049567e-5
1199,0,2.4596652833800148,1.5187467354738082e-5,5.449784460414852e10,5.907051706646986e7,0.0,1.6327705358548851e10,7.993912170985048,6.834360309632137e-5
1200,0,2.459135745030112,6.793039574473636e-6,5.45569164325201e10,5.9073138589737765e7,0.0,1.6330849875165215e10,7.992191171347864,3.056867808513136e-5
1201,0,2.458547727495529,1.0871722011807083e-5,5.461599087923687e10,5.9075753780160256e7,0.0,1.6333989410735603e10,7.990280114360469,4.8922749053131875e-5
1202,0,2.4580733633957395,2.5306878887243478e-5,5.467506793795229e10,5.907836259274532e7,0.0,1.633712389852758e10,7.988738431036153,0.00011388095499259565
1203,0,2.4574906493416453,1.9480846374445027e-6,5.4734147602344e10,5.908096513200148e7,0.0,1.6340253451453773e10,7.986844610360347,8.766380868500262e-6
1204,0,2.4569620799786356,1.2171698645306595e-5,5.4793229866104744e10,5.908356135654889e7,0.0,1.6343378007180122e10,7.985126759930566,5.4772643903879675e-5
1205,0,2.4564353083764603,1.1680212571918425e-5,5.485231472295121e10,5.90861513063569e7,0.0,1.6346497601208855e10,7.983414752223496,5.256095657363291e-5
1206,0,2.4559484732043364,4.634118477161997e-6,5.491140216661878e10,5.908873498712555e7,0.0,1.6349612227854637e10,7.9818325379140935,2.0853533147228986e-5
1207,0,2.4553789511789925,1.0541028483634918e-5,5.4970492190862816e10,5.909131246495759e7,0.0,1.6352721954340996e10,7.979981591331725,4.743462817635713e-5
1208,0,2.4548872483336766,8.273001930250712e-6,5.502958478945933e10,5.909388369939896e7,0.0,1.635582671941462e10,7.978383557084449,3.72285086861282e-5
1209,0,2.454384789528553,9.86394668298432e-6,5.50886799562029e10,5.909644874356379e7,0.0,1.6358926574765724e10,7.976750565967797,4.438776007342944e-5
1210,0,2.453848813090704,9.781990435227261e-6,5.5147777684909615e10,5.909900762566375e7,0.0,1.6362021542143517e10,7.975008642544788,4.4018956958522676e-5
1211,0,2.453295052103119,5.595311632869415e-6,5.520687796941363e10,5.910156035941747e7,0.0,1.636511162584092e10,7.9732089193351365,2.517890234791237e-5
1212,0,2.4528062338366814,1.6854813712663397e-5,5.526598080356933e10,5.910410693357378e7,0.0,1.6368196799922096e10,7.971620259969215,7.584666170698529e-5
1213,0,2.452264182794732,1.8261948432518604e-5,5.532508618125114e10,5.910664741166747e7,0.0,1.637127712910151e10,7.969858594082878,8.217876794633372e-5
1214,0,2.4517143965653254,1.0159776222762318e-5,5.538419409635186e10,5.9109181796139725e7,0.0,1.6374352604161766e10,7.968071788837308,4.571899300243043e-5
1215,0,2.4512615315057893,8.769609155800939e-7,5.544330454278585e10,5.911171006757762e7,0.0,1.6377423189320961e10,7.966599977393815,3.946324120110423e-6
1216,0,2.4507076526532137,2.245056654182065e-5,5.550241751448319e10,5.911423231858605e7,0.0,1.6380488984917442e10,7.964799871122945,0.00010102754943819292
1217,0,2.450172416053017,1.1830672766000028e-5,5.556153300539649e10,5.91167485240201e7,0.0,1.638354994833596e10,7.963060352172306,5.3238027447000125e-5
1218,0,2.4497184741630695,1.4850759847584438e-5,5.562065100949651e10,5.911925867996604e7,0.0,1.6386606062702126e10,7.961585041029976,6.682841931412997e-5
1219,0,2.4492076731028583,6.372884553258046e-6,5.567977152077221e10,5.9121762856405415e7,0.0,1.6389657401185997e10,7.959924937584289,2.8677980489661206e-5
1220,0,2.44867687362489,1.8081360335320262e-5,5.573889453323226e10,5.9124261058670506e7,0.0,1.6392703958345757e10,7.958199839280892,8.136612150894118e-5
1221,0,2.448166883659822,1.3495254538857526e-5,5.5798020040904594e10,5.9126753290670455e7,0.0,1.6395745727004036e10,7.956542371894421,6.072864542485887e-5
1222,0,2.447649389909285,1.4283552815602674e-5,5.585714803783518e10,5.912923958161698e7,0.0,1.6398782730900764e10,7.9548605172051765,6.427598767021203e-5
1223,0,2.4471726722820772,1.3565136503509989e-5,5.591627851808932e10,5.913171993262298e7,0.0,1.6401814959508583e10,7.9533111849167515,6.104311426579495e-5
1224,0,2.4466238659309685,2.080187684838815e-6,5.5975411475751625e10,5.913419440355532e7,0.0,1.640484247420008e10,7.951527564275647,9.360844581774667e-6
1225,0,2.446143684324336,1.747467051049778e-5,5.603454690492365e10,5.913666296170606e7,0.0,1.6407865223166267e10,7.949966974054092,7.863601729724001e-5
1226,0,2.4456771640164825,9.03846804511943e-7,5.60936847997266e10,5.9139125645686656e7,0.0,1.6410883241885246e10,7.948450783053568,4.0673106203037435e-6
1227,0,2.4451463126313824,1.9975749239509177e-5,5.615282515430152e10,5.914158250223865e7,0.0,1.6413896575945305e10,7.946725516051993,8.98908715777913e-5
1228,0,2.4446417881517344,9.51135574689399e-7,5.621196796280535e10,5.914403351683008e7,0.0,1.6416905195861992e10,7.945085811493136,4.280110086102296e-6
1229,0,2.4441070766589443,7.835432766042927e-6,5.6271113219414406e10,5.914647872822793e7,0.0,1.641990913757772e10,7.943347999141569,3.525944744719317e-5
1230,0,2.4436052284379906,1.7689751529104125e-5,5.6330260918323204e10,5.9148918131890595e7,0.0,1.642290838390223e10,7.941716992423469,7.960388188096856e-5
1231,0,2.4431374925024913,2.643775214050681e-5,5.638941105374474e10,5.9151351745601214e7,0.0,1.6425902945090355e10,7.940196850633097,0.00011896988463228064
1232,0,2.4426130240455866,1.0395515868538707e-6,5.6448563619911446e10,5.915377962014972e7,0.0,1.6428892872112999e10,7.938492328148156,4.677982140842418e-6
1233,0,2.442114049716371,2.5157260693131622e-5,5.650771861106997e10,5.915620174397766e7,0.0,1.6431878139254478e10,7.936870661578206,0.0001132076731190923
1234,0,2.4416068349722124,3.5311764788881206e-6,5.656687602148962e10,5.91586181471649e7,0.0,1.643485877211187e10,7.93522221365969,1.5890294154996543e-5
1235,0,2.44111118308342,1.7271317452188795e-6,5.662603584545397e10,5.916102884051033e7,0.0,1.6437834772576286e10,7.933611345021115,7.772092853484958e-6
1236,0,2.4405776175179312,0.00019814818358554476,5.668519807723405e10,5.916343385949512e7,0.0,1.6440806173101921e10,7.9318772569332765,0.0008916668261349514
1237,0,2.4401067228703983,9.123894146756406e-6,5.67443627112472e10,5.916583318600421e7,0.0,1.6443772939840004e10,7.930346849328794,4.105752366040383e-5
1238,0,2.4396309861764474,1.431217156596526e-5,5.680352974173553e10,5.916822686181677e7,0.0,1.6446735113193642e10,7.928800705073454,6.440477204684367e-5
1239,0,2.4391317881937864,4.0776868797734456e-6,5.6862699163086815e10,5.917061491114582e7,0.0,1.6449692711822853e10,7.927178311629806,1.8349590958980505e-5
1240,0,2.438643120089427,5.2534000838933e-6,5.692187096967483e10,5.917299733945641e7,0.0,1.6452645731251122e10,7.925590140290638,2.364030037751985e-5
1241,0,2.438183806764645,5.190725528791962e-6,5.698104515589048e10,5.917537415759184e7,0.0,1.6455594173680992e10,7.924097371985096,2.3358264879563828e-5
1242,0,2.437670519715773,9.157297771206219e-6,5.704022171614277e10,5.917774541242042e7,0.0,1.6458538086083397e10,7.9224291890762615,4.1207839970427984e-5
1243,0,2.4371926385230385,1.5320095221316166e-5,5.7099400644857155e10,5.918011108970177e7,0.0,1.6461477439642143e10,7.920876075199875,6.894042849592275e-5
1244,0,2.4367170976405768,6.662837162607627e-6,5.715858193647732e10,5.91824712184048e7,0.0,1.6464412259218254e10,7.919330567331874,2.998276723173432e-5
1245,0,2.4361910206400954,8.772236406717759e-7,5.7217765585463524e10,5.918482583430354e7,0.0,1.6467342578244392e10,7.91762081708031,3.947506383022992e-6
1246,0,2.4357163973217553,9.855411284481752e-6,5.72769515862936e10,5.918717491871223e7,0.0,1.6470268362421837e10,7.916078291295705,4.4349350780167884e-5
1247,0,2.4352491055578067,1.4772759260262003e-5,5.7336139933462166e10,5.918951850423625e7,0.0,1.6473189641320442e10,7.914559593062872,6.647741667117901e-5
1248,0,2.43476780179269,2.2883329426071075e-5,5.739533062148101e10,5.919185661535388e7,0.0,1.6476106434480629e10,7.912995355826242,0.00010297498241731984
1249,0,2.4342091010924314,4.39618896530547e-6,5.74545236448783e10,5.9194189291079655e7,0.0,1.6479018779680183e10,7.911179578550402,1.9782850343874614e-5
1250,0,2.433821503726747,3.840298165425082e-5,5.751371899820167e10,5.919651646168855e7,0.0,1.648192657890902e10,7.909919887111927,0.0001728134174441287
1251,0,2.433301329936567,1.5779979627691954e-5,5.757291667601403e10,5.91988382497912e7,0.0,1.6484829974474754e10,7.908229322293844,7.100990832461379e-5
1252,0,2.432806462658929,1.916718579708654e-5,5.763211667289176e10,5.92011546171547e7,0.0,1.6487728907785927e10,7.90662100364152,8.625233608688943e-5
1253,0,2.4323180999652534,2.3914592099605336e-5,5.769131898343258e10,5.920346558702192e7,0.0,1.6490623397105888e10,7.905033824887074,0.00010761566444822401
1254,0,2.4318803139533838,1.1502862406351233e-5,5.775052360225034e10,5.920577116080116e7,0.0,1.649351343339431e10,7.903611020348498,5.176288082858055e-5
1255,0,2.431403882638078,1.0701140057967073e-6,5.780973052397283e10,5.920807138592076e7,0.0,1.649639906535772e10,7.902062618573754,4.815513026085183e-6
1256,0,2.4309565127147774,1.9617018960027544e-5,5.7868939743245476e10,5.921036625549504e7,0.0,1.6499280273656303e10,7.900608666323027,8.827658532012395e-5
1257,0,2.430401363505357,1.890276321914186e-6,5.792815125473263e10,5.9212655833049804e7,0.0,1.6502157127410973e10,7.898804431392411,8.506243448613837e-6
1258,0,2.429995838820099,4.39469651775104e-6,5.7987365053112236e10,5.9214940046436965e7,0.0,1.6505029525305473e10,7.897486476165322,1.977613432987968e-5
1259,0,2.4295001602297273,4.25641098651397e-5,5.804658113307777e10,5.9217218994370736e7,0.0,1.6507897580834984e10,7.895875520746614,0.00019153849439312864
1260,0,2.429027598279651,1.4757799593922982e-5,5.810579948934463e10,5.921949265420459e7,0.0,1.6510761254953163e10,7.894339694408867,6.641009817265342e-5
1261,0,2.4285092408128475,1.095912700765922e-5,5.81650201166361e10,5.922176106569031e7,0.0,1.6513620587199379e10,7.892655032641755,4.931607153446649e-5
1262,0,2.4280861573412955,1.0889129713059775e-5,5.822424300969886e10,5.9224024196797684e7,0.0,1.6516475526659813e10,7.8912800113592105,4.900108370876899e-5
1263,0,2.4276265037955342,3.2245650024576022e-6,5.828346816329107e10,5.922628210861098e7,0.0,1.6519326139884605e10,7.889786137335486,1.451054251105921e-5
1264,0,2.427144935014783,1.5703499153890688e-5,5.834269557218926e10,5.922853481209127e7,0.0,1.6522172430294106e10,7.888221038798045,7.06657461925081e-5
1265,0,2.4266457433064983,2.0481458750332138e-5,5.840192523118502e10,5.923078232168663e7,0.0,1.6525014405748573e10,7.88659866574612,9.216656437649462e-5
1266,0,2.426236019161223,2.384454169002126e-6,5.846115713508703e10,5.923302461700356e7,0.0,1.6527852030039482e10,7.885267062273975,1.0730043760509567e-5
1267,0,2.4257661731953295,1.0149394585406979e-5,5.852039127871816e10,5.923526176455995e7,0.0,1.6530685376979286e10,7.88374006288482,4.5672275634331405e-5
1268,0,2.425237358138205,2.5382797237960553e-6,5.857962765691805e10,5.923749377962351e7,0.0,1.6533514455644554e10,7.882021413949166,1.1422258757082249e-5
1269,0,2.4247978507760597,1.518269543665518e-5,5.863886626454214e10,5.9239720627868176e7,0.0,1.6536339212222572e10,7.880593015022194,6.832212946494831e-5
1270,0,2.4243895477814332,5.240373023962519e-6,5.869810709646015e10,5.924194234462096e7,0.0,1.6539159681208458e10,7.879266030289658,2.3581678607831336e-5
1271,0,2.4239036346867535,6.069550982368277e-6,5.8757350147560646e10,5.924415898203213e7,0.0,1.6541975918602196e10,7.877686812731949,2.7312979420657246e-5
1272,0,2.4234448045955164,8.201180780820216e-6,5.881659541274384e10,5.924637052042211e7,0.0,1.6544787889233086e10,7.876195614935428,3.6905313513690974e-5
1273,0,2.4229717452426764,2.4982999463629696e-5,5.887584288692765e10,5.924857698911829e7,0.0,1.6547595620219933e10,7.874658172038698,0.00011242349758633363
1274,0,2.422495995196168,1.906025807393852e-5,5.893509256504566e10,5.925077839965215e7,0.0,1.6550399116111183e10,7.873111984387546,8.577116133272333e-5
1275,0,2.4220315612885446,1.6856730853651025e-5,5.899434444204569e10,5.925297476270047e7,0.0,1.6553198380397408e10,7.8716025741877695,7.585528884142961e-5
1276,0,2.421586793232624,1.0195187747155665e-5,5.905359851289152e10,5.925516609079645e7,0.0,1.6555993418964745e10,7.870157078006028,4.587834486220049e-5
1277,0,2.421087867137539,1.3812760853104677e-5,5.911285477256147e10,5.9257352423726924e7,0.0,1.6558784272537819e10,7.868535568197002,6.215742383897105e-5
1278,0,2.4207273242830034,1.230801444274121e-5,5.917211321604975e10,5.925953371273706e7,0.0,1.6561570868828209e10,7.867363803919761,5.538606499233545e-5
1279,0,2.4201741271614496,1.335564167509462e-6,5.923137383836829e10,5.926171008275525e7,0.0,1.656435335747567e10,7.865565913274711,6.010038753792579e-6
1280,0,2.4197566183983925,2.590325478257771e-5,5.929063663453811e10,5.926388144002179e7,0.0,1.6567131608689781e10,7.864209009794775,0.0001165646465215997
1281,0,2.4192919800158386,1.5549422459876228e-5,5.93499015996003e10,5.926604786007978e7,0.0,1.6569905709161888e10,7.862698935051475,6.997240106944302e-5
1282,0,2.4188354140364066,1.668285999078395e-5,5.940916872860844e10,5.926820933962156e7,0.0,1.65726756447864e10,7.861215095618322,7.507286995852777e-5
1283,0,2.4184048047252826,1.0783917931134201e-5,5.946843801663241e10,5.927036588767563e7,0.0,1.6575441417255424e10,7.859815615357169,4.852763069010391e-5
1284,0,2.4179744967327865,1.5909472925179635e-7,5.95277094587559e10,5.927251752754427e7,0.0,1.6578203046610939e10,7.858417114381556,7.159262816330836e-7
1285,0,2.41746546101869,1.1350279872923696e-5,5.9586983050078545e10,5.927466429990499e7,0.0,1.658096057529937e10,7.856762748310742,5.1076259428156634e-5
1286,0,2.417006119963233,9.3644046851582e-6,5.9646258785713585e10,5.9276806177348614e7,0.0,1.6583713958356728e10,7.855269889880507,4.2139821083211904e-5
1287,0,2.416588031102468,1.3858376362807512e-5,5.970553666079026e10,5.927894317738805e7,0.0,1.6586463208508156e10,7.853911101083021,6.23626936326338e-5
1288,0,2.416136121255156,1.284019986935725e-5,5.976481667045071e10,5.9281075339182615e7,0.0,1.6589208366416496e10,7.852442394079257,5.778089941210762e-5
1289,0,2.4156982282405446,1.5980083158909086e-5,5.982409880985308e10,5.928320266167198e7,0.0,1.6591949421042107e10,7.85101924178177,7.191037421509089e-5
1290,0,2.4152211502526733,1.861592738600093e-5,5.9883383074169395e10,5.928532517667368e7,0.0,1.6594686403739647e10,7.849468738321188,8.377167323700418e-5
1291,0,2.414822988569517,2.33699760570083e-5,5.994266945858683e10,5.928744286027342e7,0.0,1.6597419274026161e10,7.8481747128509305,0.00010516489225653736
1292,0,2.414322952402607,2.0884269375187614e-5,6.000195795830625e10,5.928955578554202e7,0.0,1.6600148116614037e10,7.846549595308472,9.397921218834426e-5
1293,0,2.4139256364693766,8.050587328001235e-6,6.006124856854403e10,5.929166390052523e7,0.0,1.660287285483509e10,7.845258318525474,3.622764297600556e-5
1294,0,2.4134705479877843,1.726460292936216e-5,6.012054128452853e10,5.929376727147812e7,0.0,1.6605593564764153e10,7.843779280960299,7.769071318212972e-5
1295,0,2.413026364953468,7.802064259765373e-6,6.017983610150497e10,5.929586589042261e7,0.0,1.6608310226592323e10,7.84233568609877,3.510928916894418e-5
1296,0,2.412600684367302,9.896687180488417e-6,6.0239133014731026e10,5.929795976912186e7,0.0,1.661102284605091e10,7.840952224193731,4.453509231219788e-5
1297,0,2.4121248860496927,5.381582211944069e-6,6.029843201947971e10,5.930004894377572e7,0.0,1.661373146059739e10,7.839405879661501,2.4217119953748312e-5
1298,0,2.4116817951224503,7.863163815624574e-6,6.035773311103742e10,5.9302133401837215e7,0.0,1.661643604454728e10,7.837965834147964,3.5384237170310584e-5
1299,0,2.411283223265017,8.528124523177194e-6,6.0417036284705025e10,5.9304213153611206e7,0.0,1.661913660183593e10,7.836670475611306,3.837656035429737e-5
1300,0,2.4108537391644447,9.461848660574645e-6,6.047634153579679e10,5.930628823724797e7,0.0,1.6621833172625572e10,7.835274652284445,4.2578318972585905e-5
1301,0,2.410367985928213,1.378979826865967e-5,6.053564885964204e10,5.9308358674713865e7,0.0,1.6624525776160698e10,7.833695954266693,6.205409220896851e-5
1302,0,2.409927280111806,4.78859071999238e-7,6.059495825158294e10,5.9310424447534844e7,0.0,1.662721437910743e10,7.8322636603633695,2.1548658239965712e-6
1303,0,2.4094803999730274,1.7650182653650148e-5,6.065426970697538e10,5.931248558589105e7,0.0,1.6629899011440666e10,7.830811299912339,7.942582194142567e-5
1304,0,2.409080245809516,8.656587347624645e-6,6.071358322119137e10,5.931454208675926e7,0.0,1.663257965994271e10,7.829510798880928,3.89546430643109e-5
1305,0,2.4086203895562828,3.893786707287461e-6,6.077289878961271e10,5.931659399765652e7,0.0,1.6635256377329048e10,7.828016266057919,1.7522040182793575e-5
1306,0,2.408215146412101,1.2035743819360789e-5,6.083221640763833e10,5.931864129600371e7,0.0,1.6637929124942513e10,7.826699225839328,5.416084718712355e-5
1307,0,2.4077922091367743,1.3114327885532795e-5,6.089153607067902e10,5.9320684018342756e7,0.0,1.664059794129496e10,7.825324679694516,5.901447548489758e-5
1308,0,2.4074532677866785,4.965287570257715e-5,6.095085777415403e10,5.932272214615962e7,0.0,1.6643262793022758e10,7.824223120306705,0.00022343794066159717
1309,0,2.406932309254769,2.125970118707632e-5,6.101018151351923e10,5.932475577683383e7,0.0,1.6645923798356255e10,7.822530005078,9.566865534184343e-5
1310,0,2.4064806443093953,1.6768104933451156e-5,6.106950728420959e10,5.932678484458696e7,0.0,1.6648580862199333e10,7.821062094005535,7.54564722005302e-5
1311,0,2.406067219156631,5.244143212956853e-6,6.1128835081695915e10,5.932880937269342e7,0.0,1.6651234005905159e10,7.8197184622590505,2.359864445830584e-5
1312,0,2.4056705233852096,9.853038601903563e-6,6.1188164901456245e10,5.9330829381323405e7,0.0,1.6653883246840065e10,7.818429201001932,4.4338673708566034e-5
1313,0,2.4051622020460606,1.6407310172716905e-5,6.124749673898426e10,5.933284492395901e7,0.0,1.6656528646173912e10,7.816777156649697,7.383289577722607e-5
1314,0,2.4047892187473905,2.9435171982616914e-6,6.130683058978539e10,5.9334855936618164e7,0.0,1.665917011093087e10,7.815564960929019,1.3245827392177612e-5
1315,0,2.404360370381343,2.141501914160182e-6,6.136616644937705e10,5.9336862492320634e7,0.0,1.666180772802459e10,7.814171203739365,9.63675861372082e-6
1316,0,2.4039191053974722,1.1118730456241566e-5,6.1425504313291756e10,5.933886459064271e7,0.0,1.6664441487994057e10,7.812737092541784,5.0034287053087045e-5
1317,0,2.4034602607722055,5.110212933701064e-6,6.148484417707438e10,5.934086224630056e7,0.0,1.666707140130346e10,7.811245847509668,2.2995958201654787e-5
1318,0,2.4030763494620255,8.104081302938437e-6,6.154418603628417e10,5.9342855443664536e7,0.0,1.666969743846569e10,7.809998135751583,3.646836586322297e-5
1319,0,2.4026699799062676,2.3528223159985373e-5,6.160352988649067e10,5.934484422603446e7,0.0,1.667231964764878e10,7.80867743469537,0.00010587700421993418
1320,0,2.402197309586228,2.273406514885501e-5,6.1662875723279594e10,5.93468286199144e7,0.0,1.6674938055007408e10,7.807141256155241,0.00010230329316984754
1321,0,2.4018421316818017,1.0745506701992369e-5,6.172222354224781e10,5.934880858143408e7,0.0,1.6677552593826607e10,7.805986927965856,4.835478015896566e-5
1322,0,2.401353663143426,1.3237034938440306e-6,6.1781573339005684e10,5.935078420091898e7,0.0,1.6680163374609215e10,7.804399405216134,5.956665722298138e-6
1323,0,2.4009942307628176,1.7020984020010843e-6,6.184092510917539e10,5.935275541033718e7,0.0,1.6682770298700691e10,7.803231249979158,7.65944280900488e-6
1324,0,2.4005504207649073,2.0396262927657727e-5,6.19002788483935e10,5.935472228821026e7,0.0,1.6685373461196877e10,7.801788867485949,9.178318317445977e-5
1325,0,2.400121917180892,1.9957156901229123e-5,6.1959634552308464e10,5.9356684816607505e7,0.0,1.668797282969648e10,7.800396230837899,8.980720605553105e-5
1326,0,2.3997031171960224,2.460558803107915e-5,6.201899221658141e10,5.935864300997402e7,0.0,1.6690568414644127e10,7.799035130887073,0.00011072514613985618
1327,0,2.3993001589689493,7.447570502125411e-6,6.207835183688723e10,5.936059687911018e7,0.0,1.6693160221691978e10,7.797725516649085,3.351406725956435e-5
1328,0,2.3989062758650785,7.999950823123214e-6,6.213771340891119e10,5.936254643871875e7,0.0,1.6695748261707314e10,7.796445396561506,3.5999778704054464e-5
1329,0,2.3984784881819525,1.4225220898445023e-5,6.219707692835395e10,5.936449171447179e7,0.0,1.6698332560179054e10,7.795055086591345,6.40134940430026e-5
1330,0,2.3980423714808907,2.5825700585985212e-5,6.2256442390926506e10,5.9366432711066484e7,0.0,1.6700913114791924e10,7.793637707312895,0.00011621565263693345
1331,0,2.3976531947030155,8.995443444959061e-6,6.231580979235384e10,5.936836942419251e7,0.0,1.6703489911246391e10,7.7923728827848,4.0479495502315777e-5
1332,0,2.3971921714313416,4.410425977652288e-6,6.237517912837232e10,5.937030190235131e7,0.0,1.6706063005559624e10,7.79087455715186,1.9846916899435296e-5
1333,0,2.3967988088754524,1.8355286117821557e-5,6.2434550394730965e10,5.937223011561608e7,0.0,1.6708632349385277e10,7.78959612884522,8.2598787530197e-5
1334,0,2.396398174029255,3.5603112956208993e-6,6.249392358719192e10,5.937415409906524e7,0.0,1.6711197980961113e10,7.788294065595079,1.6021400830294047e-5
1335,0,2.3959962342368346,4.782426577157328e-6,6.2553298701528496e10,5.9376073863187514e7,0.0,1.6713759905826836e10,7.786987761269712,2.1520919597207977e-5
1336,0,2.395596482186209,3.808459756338145e-6,6.2612675733526955e10,5.9377989419184245e7,0.0,1.6716318130503197e10,7.785688567105179,1.7138068903521653e-5
1337,0,2.395151072473196,1.8186317207902203e-5,6.2672054678986244e10,5.9379900793651566e7,0.0,1.6718872682125893e10,7.784240985537887,8.183842743555991e-5
1338,0,2.3947222891964617,1.3447344604511358e-7,6.273143553371653e10,5.938180797999701e7,0.0,1.6721423543519463e10,7.7828474398885,6.051305072030111e-7
1339,0,2.3943073800572368,8.237669301136563e-6,6.2790818293540504e10,5.9383710991192654e7,0.0,1.6723970723666466e10,7.781498985186019,3.7069511855114534e-5
1340,0,2.3939605692627737,7.352319092435167e-7,6.2850202954293434e10,5.938560982311742e7,0.0,1.6726514208683907e10,7.780371850104014,3.308543591595825e-6
1341,0,2.393550985178888,1.1540277967125867e-5,6.290958951182174e10,5.938750452699138e7,0.0,1.672905405887371e10,7.779040701831386,5.19312508520664e-5
1342,0,2.393116309893146,1.6925508943055334e-5,6.296897796198475e10,5.938939510348037e7,0.0,1.6731590266885902e10,7.777628007152724,7.6164790243749e-5
1343,0,2.3926904664108872,2.0145583749631157e-5,6.302836830065276e10,5.9391281554399006e7,0.0,1.6734122826905098e10,7.776244015835384,9.065512687334021e-5
1344,0,2.392302955587759,2.917784013112268e-5,6.308776052370919e10,5.939316388289879e7,0.0,1.6736651734906792e10,7.774984605660217,0.00013130028059005205
1345,0,2.391877294733857,7.0902852079002265e-6,6.314715462704911e10,5.939504212359382e7,0.0,1.6739177029184578e10,7.773601207885035,3.190628343555102e-5
1346,0,2.391518951764737,1.1614467123610694e-5,6.3206550606578224e10,5.939691625700553e7,0.0,1.674169867535122e10,7.772436593235395,5.2265102056248125e-5
1347,0,2.3911312785769328,1.2480367674427839e-5,6.326594845821494e10,5.939878632359556e7,0.0,1.6744216719668282e10,7.771176655375031,5.6161654534925276e-5
1348,0,2.390681785349498,1.4914755045558614e-5,6.3325348177890114e10,5.9400652344653435e7,0.0,1.674673118270272e10,7.7697158023858695,6.711639770501376e-5
1349,0,2.390275583248248,2.1627231628795762e-5,6.3384749761544685e10,5.94025143007964e7,0.0,1.6749242030229652e10,7.768395645556805,9.732254232958093e-5
1350,0,2.389886890110083,1.1728105559064006e-5,6.34441532051332e10,5.940437221132847e7,0.0,1.6751749280160225e10,7.7671323928577705,5.277647501578803e-5
1351,0,2.389498934362018,2.0086772671262798e-5,6.35035585046197e10,5.940622609281488e7,0.0,1.6754252946773201e10,7.765871536676559,9.039047702068259e-5
1352,0,2.3890661654528538,4.4568830935176607e-5,6.356296565597991e10,5.940807597019195e7,0.0,1.6756753055719597e10,7.7644650377217745,0.00020055973920829473
1353,0,2.388726011473814,1.0863211972189646e-6,6.3622374655207085e10,5.940992181466737e7,0.0,1.6759249560037865e10,7.763359537289896,4.888445387485341e-6
1354,0,2.3882753695009304,4.0057251258218685e-6,6.368178549829589e10,5.941176369726111e7,0.0,1.6761742547795647e10,7.761894950878024,1.8025763066198408e-5
1355,0,2.3878882777643646,1.2097887001988328e-5,6.374119818125927e10,5.941360157844505e7,0.0,1.6764231957533775e10,7.760636902734185,5.4440491508947475e-5
1356,0,2.3875418543989966,1.6014322866908515e-5,6.3800612700119576e10,5.941543547638544e7,0.0,1.6766717805859077e10,7.759511026796739,7.206445290108832e-5
1357,0,2.3871005049142893,6.172014698990758e-6,6.3860029050912254e10,5.941726544197288e7,0.0,1.6769200153844948e10,7.75807664097144,2.777406614545841e-5
1358,0,2.3866557903987777,1.6855528039982914e-5,6.3919447229679665e10,5.9419091459791414e7,0.0,1.677167897271708e10,7.756631318796027,7.584987617992311e-5
1359,0,2.3863455857725215,2.256673702460965e-5,6.397886723248318e10,5.9420913501118496e7,0.0,1.6774154215536858e10,7.755623153760695,0.00010155031661074343
1360,0,2.385944944340867,7.925838820699305e-6,6.403828905538773e10,5.942273164254876e7,0.0,1.6776625978478584e10,7.754321069107818,3.566627469314687e-5
1361,0,2.3855509138421724,2.3089410974286295e-5,6.4097712694472206e10,5.942454586709355e7,0.0,1.6779094230642113e10,7.75304046998706,0.00010390234938428833
1362,0,2.385164796227268,1.3857893280705413e-5,6.4157138145828545e10,5.9426356185551874e7,0.0,1.6781558978893105e10,7.751785587738621,6.236051976317436e-5
1363,0,2.384774763800459,1.9134015675048577e-5,6.421656540555732e10,5.942816261247037e7,0.0,1.67840202352398e10,7.750517982351492,8.61030705377186e-5
1364,0,2.3843534625770983,2.326297383092868e-5,6.427599446977172e10,5.9429965166804105e7,0.0,1.6786478017749077e10,7.74914875337557,0.00010468338223917906
1365,0,2.3839897513232517,1.724879130066137e-5,6.43354253345955e10,5.9431763834020354e7,0.0,1.6788932298842293e10,7.747966691800568,7.761956085297617e-5
1366,0,2.3835759690886427,2.044855746388685e-5,6.439485799616305e10,5.9433558656098075e7,0.0,1.6791383128066917e10,7.746621899538089,9.201850858749083e-5
1367,0,2.383234372795852,1.7265657906162524e-5,6.445429245061999e10,5.943534960891401e7,0.0,1.6793830464765465e10,7.745511711586518,7.769546057773136e-5
1368,0,2.382816574130512,1.7725256348910534e-5,6.451372869412435e10,5.943713674594052e7,0.0,1.6796274374322289e10,7.744153865924164,7.97636535700974e-5
1369,0,2.382436575900029,6.987768399302485e-6,6.457316672284246e10,5.943892004540964e7,0.0,1.6798714819323341e10,7.742918871675095,3.1444957796861184e-5
1370,0,2.3820080965458166,1.3443828301151761e-5,6.463260653295269e10,5.944069954282754e7,0.0,1.6801151840721031e10,7.741526313773904,6.0497227355182925e-5
1371,0,2.381664469261313,2.1987801651635053e-6,6.469204812064553e10,5.9442475210987896e7,0.0,1.6803585393618874e10,7.740409525099268,9.894510743235774e-6
1372,0,2.381275139423746,6.640345200037423e-6,6.475149148212e10,5.944424709788943e7,0.0,1.6806015536184303e10,7.739144203127174,2.9881553400168404e-5
1373,0,2.3808440738024528,6.60096911953012e-6,6.48109366135872e10,5.944601521308454e7,0.0,1.6808442273977882e10,7.737743239857972,2.970436103788554e-5
1374,0,2.3805009837006166,8.969358576360609e-6,6.487038351126972e10,5.944777953046823e7,0.0,1.6810865563593636e10,7.736628197027004,4.036211359362274e-5
1375,0,2.380139725839901,1.5251782396585867e-5,6.492983217139825e10,5.944954009084868e7,0.0,1.6813285453518684e10,7.735454108979678,6.86330207846364e-5
1376,0,2.379714806024812,9.625446454331055e-6,6.4989282590217476e10,5.945129691767784e7,0.0,1.681570196850724e10,7.734073119580639,4.3314509044489746e-5
1377,0,2.3793237980037727,1.0273700419727305e-5,6.5048734763979576e10,5.945304999394502e7,0.0,1.6818115077682716e10,7.732802343512262,4.623165188877287e-5
1378,0,2.3789691124153642,2.5773573463006016e-5,6.510818868894907e10,5.9454799329569235e7,0.0,1.6820524787197334e10,7.731649615349934,0.00011598108058352707
1379,0,2.378573718504081,1.3606163431989504e-5,6.516764436140142e10,5.945654495676829e7,0.0,1.6822931133982048e10,7.730364585138263,6.122773544395277e-5
1380,0,2.378178254944651,1.1710980592716247e-5,6.522710177762061e10,5.94582868745609e7,0.0,1.682533410927343e10,7.729079328570116,5.269941266722311e-5
1381,0,2.3778276906836426,1.876770132111516e-5,6.528656093390304e10,5.946002508078748e7,0.0,1.6827733702664467e10,7.727939994721838,8.445465594501822e-5
1382,0,2.377451865918915,2.0468582266203184e-5,6.534602182655433e10,5.9461759605542734e7,0.0,1.6830129948305733e10,7.7267185642364735,9.210862019791433e-5
1383,0,2.3770674676269543,1.5165951406090339e-5,6.540548445189135e10,5.946349045450102e7,0.0,1.6832522846683556e10,7.7254692697876015,6.824678132740652e-5
1384,0,2.376675771468256,6.525546849378561e-6,6.546494880624055e10,5.946521763762836e7,0.0,1.6834912404237099e10,7.724196257271832,2.9364960822203523e-5
1385,0,2.3763140197339787,1.110409390733813e-5,6.552441488593914e10,5.946694115484085e7,0.0,1.6837298613515434e10,7.723020564135431,4.996842258302159e-5
1386,0,2.375955696514961,4.764080914321234e-6,6.558388268733445e10,5.946866102381123e7,0.0,1.6839681491667915e10,7.721856013673624,2.143836411444555e-5
1387,0,2.3755662968653275,1.6625707508488574e-5,6.5643352206784035e10,5.9470377264348276e7,0.0,1.6842061058867027e10,7.7205904648123145,7.481568378819858e-5
1388,0,2.3751901418380865,2.0853026570621935e-5,6.570282344065592e10,5.947208987431634e7,0.0,1.6844437304895164e10,7.7193679609737815,9.383861956779871e-5
1389,0,2.374807540345122,2.133710308566128e-5,6.576229638532819e10,5.947379886933641e7,0.0,1.6846810244180077e10,7.718124506121647,9.601696388547576e-5
1390,0,2.374443307348696,2.461876995996093e-5,6.582177103718874e10,5.947550425266218e7,0.0,1.6849179874011696e10,7.716940748883262,0.00011078446481982418
1391,0,2.374057165294757,1.8306253273703277e-5,6.5881247392636314e10,5.947720604551332e7,0.0,1.6851546216672707e10,7.715685787207961,8.237813973166475e-5
1392,0,2.3737247041641174,1.1552741726983395e-5,6.594072544807859e10,5.9478904237088166e7,0.0,1.6853909249948143e10,7.714605288533382,5.198733777142528e-5
1393,0,2.373355036300308,8.02342398989464e-6,6.6000205199934395e10,5.9480598862466834e7,0.0,1.685626901548191e10,7.713403867976002,3.610540795452588e-5
1394,0,2.3729382922964923,1.1331164877975697e-5,6.605968664463206e10,5.9482289934290774e7,0.0,1.685862552376928e10,7.7120494499636,5.0990241950890636e-5
1395,0,2.372589922516033,8.19877995673901e-6,6.611916977860967e10,5.948397743079031e7,0.0,1.6860978737342812e10,7.7109172481771076,3.689450980532555e-5
1396,0,2.3721944390147667,9.447491150615939e-6,6.617865459831536e10,5.948566139357822e7,0.0,1.6863328707119835e10,7.709631926797992,4.2513710177771724e-5
1397,0,2.3718062430520708,6.129284675360225e-6,6.623814110020721e10,5.948734181760075e7,0.0,1.6865675418981041e10,7.70837028991923,2.758178103912101e-5
1398,0,2.3714061319462214,2.50210782937188e-6,6.629762928075265e10,5.948901871794951e7,0.0,1.6868018886940773e10,7.70706992882522,1.125948523217346e-5
1399,0,2.371123115089161,1.7846909368512964e-5,6.635711913643305e10,5.949069206926416e7,0.0,1.6870359068467506e10,7.706150124039774,8.031109215830834e-5
1400,0,2.3707103984303233,3.268084599328258e-6,6.641661066373177e10,5.949236194861024e7,0.0,1.6872696064322563e10,7.70480879489855,1.4706380696977162e-5
1401,0,2.3703508719648574,1.4422837273819766e-5,6.647610385914779e10,5.94940283158829e7,0.0,1.6875029811404152e10,7.703640333885787,6.490276773218895e-5
1402,0,2.370027128991743,1.9133244782865155e-5,6.65355987191881e10,5.949569118557683e7,0.0,1.6877360322990608e10,7.702588169223165,8.60996015228932e-5
1403,0,2.369681322695864,8.715968323080858e-6,6.659509524036944e10,5.949735058307526e7,0.0,1.6879687627685158e10,7.701464298761558,3.922185745386386e-5
1404,0,2.3692629611376876,8.311458369270053e-6,6.665459341921906e10,5.949900653164313e7,0.0,1.6882011751207893e10,7.700104623697484,3.740156266171524e-5
1405,0,2.36891748561734,2.1401046318425543e-5,6.67140932522716e10,5.9500659001530185e7,0.0,1.6884332644878319e10,7.698981828256354,9.630470843291494e-5
1406,0,2.368553163842355,1.9415978769699027e-5,6.6773594736073784e10,5.950230802712844e7,0.0,1.688665035006881e10,7.697797782487655,8.737190446364562e-5
1407,0,2.3681769025097705,1.3779374608779982e-5,6.6833097867180534e10,5.950395361609616e7,0.0,1.688896487066677e10,7.696574933156755,6.200718573950992e-5
1408,0,2.367849794357407,2.9399008198982557e-5,6.689260264215574e10,5.9505595761508286e7,0.0,1.6891276190047935e10,7.695511831661573,0.0001322955368954215
1409,0,2.3674483088158045,8.753855862131399e-6,6.695210905757603e10,5.9507234506047204e7,0.0,1.689358436144448e10,7.694207003651364,3.9392351379591295e-5
1410,0,2.367062085829562,2.1251627667639994e-6,6.70116171100223e10,5.9508869835047804e7,0.0,1.6895889357395103e10,7.692951778946076,9.563232450437997e-6
1411,0,2.36675097033553,1.3035236432493158e-5,6.707112679608993e10,5.951050174193072e7,0.0,1.689819116177433e10,7.691940653590472,5.865856394621921e-5
1412,0,2.3663733320285973,2.628369177970491e-5,6.713063811237949e10,5.951213027399461e7,0.0,1.6900489834500893e10,7.690713329092941,0.0001182766130086721
1413,0,2.3660788087022917,3.9306270074757066e-5,6.7190151055502525e10,5.9513755400597416e7,0.0,1.6902785325541618e10,7.689756128282448,0.0001768782153364068
1414,0,2.3656866518011883,8.37228191585826e-6,6.724966562208552e10,5.951537717928462e7,0.0,1.6905077709422935e10,7.688481618353862,3.767526862136217e-5
1415,0,2.3652793409702397,3.4878034846919093e-6,6.730918180875272e10,5.951699559728939e7,0.0,1.6907366961411766e10,7.687157858153279,1.569511568111359e-5
1416,0,2.364967289308935,9.463521691233101e-6,6.736869961214651e10,5.951861063453321e7,0.0,1.6909653046352516e10,7.686143690254039,4.2585847610548955e-5
1417,0,2.364600583116881,1.729989820575817e-5,6.742821902891541e10,5.952022234008656e7,0.0,1.6911936026987236e10,7.6849518951298625,7.784954192591176e-5
1418,0,2.3642646025868865,4.903808432599188e-6,6.748774005571789e10,5.952183070047414e7,0.0,1.6914215877554451e10,7.683859958407381,2.2067137946696347e-5
1419,0,2.3638602582748742,4.749016164679043e-6,6.754726268922143e10,5.952343575107381e7,0.0,1.69164926415523e10,7.682545839393342,2.1370572741055693e-5
1420,0,2.363593677160142,5.354646562594212e-6,6.760678692610087e10,5.952503744654046e7,0.0,1.691876624798658e10,7.681679450770462,2.4095909531673954e-5
1421,0,2.3631809135108246,4.3155651145987406e-5,6.766631276304508e10,5.952663587094017e7,0.0,1.6921036809560905e10,7.68033796891018,0.00019420043015694333
1422,0,2.362813999253461,8.107484348651717e-6,6.772584019674853e10,5.952823098264526e7,0.0,1.6923304260573036e10,7.679145497573748,3.6483679568932725e-5
1423,0,2.3624567127539158,1.6413049640950916e-5,6.778536922391189e10,5.952982280025625e7,0.0,1.692556862085276e10,7.677984316450226,7.385872338427912e-5
1424,0,2.3620880245369458,9.621429232303802e-6,6.784489984124987e10,5.9531411338301085e7,0.0,1.6927829904490868e10,7.6767860797450735,4.329643154536711e-5
1425,0,2.3617663143130407,5.095386428649595e-6,6.790443204548438e10,5.9532996590449594e7,0.0,1.6930088095906288e10,7.675740521517382,2.292923892892318e-5
1426,0,2.3614256145662864,1.1147622431956217e-5,6.796396583334545e10,5.953457858294576e7,0.0,1.6932343225935204e10,7.674633247340431,5.0164300943802975e-5
1427,0,2.361091293141107,2.3517363153313653e-5,6.802350120157252e10,5.9536157318053976e7,0.0,1.6934595291290504e10,7.673546702708598,0.00010582813418991144
1428,0,2.3606829571845216,1.0357813705896834e-5,6.808303814691602e10,5.953773282561767e7,0.0,1.6936844328066017e10,7.672219610849695,4.6610161676535755e-5
1429,0,2.3603707958806064,1.0182263583513596e-5,6.814257666613177e10,5.9539305070102364e7,0.0,1.6939090279044518e10,7.6712050866119705,4.582018612581118e-5
1430,0,2.360007331443562,2.043452498654008e-5,6.8202116755985985e10,5.954087409876824e7,0.0,1.6941333205252602e10,7.670023827191576,9.195536243943037e-5
1431,0,2.3596574634243597,1.3297752526064688e-5,6.826165841325454e10,5.954243990350376e7,0.0,1.694357308865934e10,7.668886756129169,5.9839886367291095e-5
1432,0,2.35930923255311,1.2815028797852346e-5,6.832120163472065e10,5.954400249618341e7,0.0,1.6945809939813988e10,7.667755005797608,5.7667629590335556e-5
1433,0,2.358957623440432,1.817477255139366e-5,6.8380746417176994e10,5.954556188683708e7,0.0,1.6948043766660545e10,7.666612276181404,8.178647648127146e-5
1434,0,2.3586033124815895,1.0964058923951248e-5,6.844029275742521e10,5.954711808398693e7,0.0,1.6950274575012047e10,7.665460765565166,4.9338265157780614e-5
1435,0,2.358283867108562,9.189327307271289e-6,6.8499840652275e10,5.954867108661157e7,0.0,1.6952502357012596e10,7.664422568102826,4.13519728827208e-5
1436,0,2.3579423731517775,1.657999383256059e-5,6.8559390098544945e10,5.9550220918051764e7,0.0,1.6954727139777382e10,7.663312712743277,7.460997224652266e-5
1437,0,2.3575678634565334,3.1223637688704287e-6,6.861894109306284e10,5.955176758971517e7,0.0,1.6956948933357857e10,7.662095556233734,1.4050636959916929e-5
1438,0,2.357224812291501,5.9242500542566745e-5,6.8678493632661125e10,5.955331109359233e7,0.0,1.6959167719924644e10,7.660980639947379,0.00026659125244155035
1439,0,2.3569111362684563,1.1122734598856265e-5,6.873804771419287e10,5.9554851438809745e7,0.0,1.6961383506254349e10,7.659961192872483,5.0052305694853194e-5
1440,0,2.356555199883584,8.648944039423012e-6,6.87976033345029e10,5.955638865226593e7,0.0,1.696359632476004e10,7.658804399621649,3.8920248177403555e-5
1441,0,2.3561879329358684,7.270353617118419e-6,6.885716049045514e10,5.9557922734503955e7,0.0,1.6965806169965057e10,7.657610782041572,3.2716591277032886e-5
1442,0,2.355892339060923,1.2779904539850229e-5,6.891671917891962e10,5.955945367279434e7,0.0,1.6968013017249817e10,7.656650101948,5.750957042932603e-5
1443,0,2.355510053699737,4.170980775919375e-5,6.897627939677408e10,5.9560981516020186e7,0.0,1.6970216930843048e10,7.655407674524145,0.00018769413491637188
1444,0,2.3552504693755685,2.0243641696282566e-6,6.90358411409071e10,5.95625062192096e7,0.0,1.6972417839631546e10,7.654564025470598,9.109638763327155e-6
1445,0,2.3548480538482615,2.1938203127236378e-5,6.909540440821472e10,5.956402785835771e7,0.0,1.6974615847112167e10,7.65325617500685,9.87219140725637e-5
1446,0,2.3544795722553977,8.161957130159436e-7,6.915496919559775e10,5.956554639680929e7,0.0,1.6976810894188477e10,7.652058609830043,3.6728807085717463e-6
1447,0,2.354169576239284,1.7756976183669337e-5,6.921453549996915e10,5.956706183671149e7,0.0,1.697900297775238e10,7.651051122777673,7.990639282651202e-5
1448,0,2.353836905603326,7.08745531607935e-6,6.92741033182497e10,5.9568574206961304e7,0.0,1.6981192133430267e10,7.6499699432108095,3.1893548922357073e-5
1449,0,2.353472864917247,7.261092995092255e-6,6.933367264736761e10,5.957008351800186e7,0.0,1.6983378370217087e10,7.648786810981053,3.267491847791515e-5
1450,0,2.353156199526448,1.2134730851195985e-5,6.939324348425974e10,5.957158975818256e7,0.0,1.698556166510498e10,7.647757648460956,5.460628883038193e-5
1451,0,2.352781499224833,5.05385301791117e-6,6.945281582587122e10,5.95730929623197e7,0.0,1.6987742062454666e10,7.646539872480707,2.2742338580600263e-5
1452,0,2.352482271866209,2.1738164456497344e-5,6.951238966915552e10,5.957459310496649e7,0.0,1.6989919519255829e10,7.6455673835651785,9.782174005423805e-5
1453,0,2.352114592270506,9.743636812220569e-6,6.957196501107413e10,5.9576090230507635e7,0.0,1.699209409385347e10,7.644372424879144,4.384636565499256e-5
1454,0,2.351835838310179,2.3271217422848878e-5,6.963154184859586e10,5.957758430754514e7,0.0,1.6994265734574783e10,7.643466474508082,0.00010472047840281995
1455,0,2.351454120710287,1.687826364094036e-5,6.969112017870026e10,5.957907539232462e7,0.0,1.6996434517132065e10,7.642225892308433,7.595218638423162e-5
1456,0,2.351182210101731,6.563954011662432e-6,6.975069999837076e10,5.9580563439625815e7,0.0,1.6998600369724426e10,7.641342182830625,2.9537793052480943e-5
1457,0,2.350815485748549,1.2487235374392114e-5,6.981028130460394e10,5.958204850869929e7,0.0,1.7000763372570923e10,7.640150328682783,5.619255918476451e-5
1458,0,2.3504517188224465,1.0608183165838891e-5,6.986986409439957e10,5.958353058309936e7,0.0,1.7002923495759293e10,7.638968086172952,4.773682424627501e-5
1459,0,2.350121881899852,1.6400350525941354e-5,6.992944836476825e10,5.958500966312245e7,0.0,1.7005080733727402e10,7.6378961161745185,7.380157736673609e-5
1460,0,2.34980678214693,1.3887248643429384e-5,6.998903411272821e10,5.958648576154971e7,0.0,1.7007235099134369e10,7.636872041977522,6.249261889543223e-5
1461,0,2.349439301388483,7.1414035263117626e-6,7.004862133530481e10,5.958795890299946e7,0.0,1.7009386621977402e10,7.63567772951257,3.213631586840293e-5
1462,0,2.3491163522152423,1.2201300995773323e-5,7.010821002953256e10,5.958942907132414e7,0.0,1.7011535272743332e10,7.634628144699537,5.4905854480979954e-5
1463,0,2.348823113522597,1.2629257316376652e-5,7.016780019245282e10,5.959089627813468e7,0.0,1.7013681062458221e10,7.633675118948441,5.6831657923694934e-5
1464,0,2.3484964958049264,6.000180716947412e-6,7.022739182111542e10,5.9592360546917945e7,0.0,1.7015824019572449e10,7.63261361136601,2.7000813226263354e-5
1465,0,2.3481356581327315,1.7939729233307222e-5,7.028698491257745e10,5.9593821885687985e7,0.0,1.7017964149955444e10,7.631440888931378,8.07287815498825e-5
1466,0,2.3478036891533094,2.638811994648549e-5,7.034657946390439e10,5.959528028668543e7,0.0,1.702010143637645e10,7.6303619897482555,0.0001187465397591847
1467,0,2.347510862171842,8.759371034200436e-6,7.04061754721702e10,5.9596735755206265e7,0.0,1.7022235880717392e10,7.629410302058487,3.941716965390196e-5
1468,0,2.347092773668944,5.28347366213211e-6,7.046577293445316e10,5.959818833943366e7,0.0,1.7024367547835464e10,7.628051514424068,2.3775631479594495e-5
1469,0,2.3468266199341925,2.674843358396739e-5,7.05253718478465e10,5.959963797899674e7,0.0,1.7026496343299713e10,7.627186514786126,0.00012036795112785326
1470,0,2.3464794517096346,1.2900843641139303e-6,7.058497220944324e10,5.9601084738814905e7,0.0,1.702862235661467e10,7.626058218056312,5.8053796385126866e-6
1471,0,2.3461560182130365,3.3993516479480235e-7,7.064457401634787e10,5.960252860087802e7,0.0,1.7030745555543701e10,7.625007059192368,1.5297082415766106e-6
1472,0,2.345843042972034,2.2272859192484784e-5,7.070417726567218e10,5.960396957611657e7,0.0,1.7032865950371414e10,7.62398988965911,0.00010022786636618153
1473,0,2.345522047899184,8.643515534756396e-6,7.076378195453647e10,5.960540767668504e7,0.0,1.7034983553220596e10,7.622946655672348,3.8895819906403784e-5
1474,0,2.345182567237523,9.547219098654525e-6,7.082338808006671e10,5.960684291273575e7,0.0,1.7037098373305786e10,7.62184334352195,4.296248594394536e-5
1475,0,2.344904656329029,1.0805597654706123e-5,7.08829956393981e10,5.960827527237718e7,0.0,1.703921038735823e10,7.620940133069344,4.862518944617755e-5
1476,0,2.344533726627029,1.574015263505757e-5,7.094260462967297e10,5.9609704800761014e7,0.0,1.704131965625029e10,7.619734611537844,7.083068685775906e-5
1477,0,2.3442084310527225,1.5413877239189855e-5,7.100221504804092e10,5.961113147172095e7,0.0,1.7043426135690918e10,7.618677400921348,6.936244757635435e-5
1478,0,2.3438762702377,7.170881386187045e-6,7.106182689165921e10,5.961255530552506e7,0.0,1.704552984990683e10,7.617597878272525,3.22689662378417e-5
1479,0,2.343605353995479,6.852226158635122e-6,7.112144015769302e10,5.961397629319514e7,0.0,1.7047630779942596e10,7.616717400485307,3.083501771385805e-5
1480,0,2.343194812888992,3.884826805489183e-5,7.118105484331122e10,5.961539449073289e7,0.0,1.7049729002973465e10,7.615383141889224,0.00017481720624701325
1481,0,2.3429240952751944,1.2854108131732378e-5,7.124067094570233e10,5.9616809838094935e7,0.0,1.7051824424516266e10,7.614503309644382,5.78434865927957e-5
1482,0,2.342602615693252,4.011501370193571e-6,7.13002884620452e10,5.961822238870064e7,0.0,1.7053917118009155e10,7.613458501003068,1.805175616587107e-5
1483,0,2.342273400811547,7.159425298525202e-6,7.135990738953662e10,5.961963213955062e7,0.0,1.7056007073416946e10,7.612388552637528,3.221741384336341e-5
1484,0,2.3420025872000565,4.055022816373821e-5,7.141952772537802e10,5.962103908213662e7,0.0,1.7058094272512726e10,7.611508408400184,0.00018247602673682195
1485,0,2.34165590870691,1.2016245535650949e-5,7.147914946678223e10,5.9622443256028906e7,0.0,1.70601787684207e10,7.610381703297458,5.407310491042927e-5
1486,0,2.34135486378686,1.5179427081513097e-5,7.153877261096185e10,5.9623844639402114e7,0.0,1.7062260523189682e10,7.6094033073072955,6.830742186680894e-5
1487,0,2.3410046857438433,1.1829400275109592e-5,7.159839715514227e10,5.962524326223645e7,0.0,1.706433957580333e10,7.6082652286674906,5.323230123799316e-5
1488,0,2.340717039400386,1.842885576197606e-5,7.165802309655475e10,5.962663910511719e7,0.0,1.706641589185962e10,7.607330378051254,8.292985092889227e-5
1489,0,2.3403923740749084,1.9977944297311367e-5,7.17176504324378e10,5.962803219906814e7,0.0,1.7068489511974655e10,7.6062752157434526,8.990074933790115e-5
1490,0,2.340109596713475,1.0767226484631465e-5,7.177727916003683e10,5.96294225325077e7,0.0,1.7070560413399643e10,7.605356189318794,4.845251918084159e-5
1491,0,2.3397313062720153,5.7264965598324835e-6,7.183690927660565e10,5.963081014531233e7,0.0,1.7072628650055038e10,7.6041267453840495,2.5769234519246176e-5
1492,0,2.339470807963809,3.5294222908710537e-6,7.189654077940344e10,5.9632194993974365e7,0.0,1.7074694151606308e10,7.60328012588238,1.5882400308919742e-5
1493,0,2.3391044236231258,8.176252888125735e-6,7.195617366569803e10,5.963357713873853e7,0.0,1.7076757002438599e10,7.602089376775159,3.6793137996565806e-5
1494,0,2.3387914448390004,1.6431916363468524e-5,7.20158079327634e10,5.963495654895894e7,0.0,1.7078817151381256e10,7.6010721957267515,7.394362363560836e-5
1495,0,2.338480437403102,1.293044450001446e-5,7.207544357788165e10,5.963633324394278e7,0.0,1.7080874621812805e10,7.600061421560081,5.818700025006507e-5
1496,0,2.338155341000647,1.4848711722414976e-6,7.2135080598341e10,5.9637707234563455e7,0.0,1.7082929424565918e10,7.599004858252102,6.681920275086739e-6
1497,0,2.3378378563808218,1.940778633668927e-5,7.219471899143701e10,5.963907852275834e7,0.0,1.7084981557132233e10,7.597973033237671,8.733503851510172e-5
1498,0,2.337537088197667,1.661144673653636e-5,7.225435875447348e10,5.964044711343319e7,0.0,1.7087031021449432e10,7.596995536642418,7.475151031441363e-5
1499,0,2.3372512047175396,1.5189823255434831e-5,7.231399988475949e10,5.9641813014050566e7,0.0,1.7089077823302307e10,7.596066415332004,6.835420464945674e-5
1500,0,2.336957965010447,8.43845984177527e-6,7.237364237961154e10,5.964317623683258e7,0.0,1.709112197563733e10,7.595113386283953,3.7973069287988714e-5
1501,0,2.3366650001403544,2.491982237806667e-5,7.243328623635287e10,5.964453678695556e7,0.0,1.7093163480867416e10,7.5941612504561515,0.00011213920070130001
1502,0,2.336300013814558,1.898479562845168e-5,7.249293145231717e10,5.964589468826841e7,0.0,1.7095202369461975e10,7.5929750448973135,8.543158032803255e-5
1503,0,2.335983180872355,1.308741982741779e-5,7.25525780248392e10,5.9647249919570945e7,0.0,1.7097238604275925e10,7.591945337835154,5.8893389223380055e-5
1504,0,2.3357087147208846,2.6317234354533703e-6,7.26122259512645e10,5.964860248916345e7,0.0,1.7099272192437332e10,7.591053322842875,1.1842755459540166e-5
1505,0,2.3353597987250962,2.031631347976237e-5,7.267187522894412e10,5.964995243116006e7,0.0,1.7101303179951767e10,7.589919345856563,9.142341065893067e-5
1506,0,2.335066266011393,1.64564407834078e-5,7.273152585523749e10,5.965129972216725e7,0.0,1.710333152634639e10,7.588965364537028,7.40539835253351e-5
1507,0,2.3347745101433226,6.8194029503310105e-6,7.27911778275091e10,5.9652644381518856e7,0.0,1.710535725543982e10,7.5880171579657985,3.068731327648955e-5
1508,0,2.334464688626146,1.291177633333529e-5,7.285083114313077e10,5.96539864206298e7,0.0,1.710738037917897e10,7.587010238034974,5.8102993500008804e-5
1509,0,2.3341768947114745,1.3877468845402419e-5,7.291048579948148e10,5.965532583699534e7,0.0,1.7109400888544495e10,7.586074907812292,6.244860980431088e-5
1510,0,2.3338218185998825,1.534223308330418e-5,7.297014179394748e10,5.965666265804852e7,0.0,1.711141881970578e10,7.584920910449618,6.904004887486881e-5
1511,0,2.333531167306464,1.526169128585053e-5,7.30297991239208e10,5.965799686007586e7,0.0,1.7113434131653824e10,7.583976293746008,6.867761078632739e-5
1512,0,2.3332063826451597,2.5931508000454073e-5,7.308945778679968e10,5.965932847258123e7,0.0,1.7115446863743134e10,7.582920743596769,0.00011669178600204333
1513,0,2.332935872966866,9.944696638120032e-6,7.31491177799921e10,5.96606574818916e7,0.0,1.7117456990109894e10,7.582041587142314,4.4751134871540144e-5
1514,0,2.3326343770939113,1.0953211309616684e-5,7.320877910090854e10,5.9661983914336964e7,0.0,1.7119464545397629e10,7.5810617255552115,4.928945089327508e-5
1515,0,2.3322609440928703,3.4437524472075154e-6,7.326844174696817e10,5.966330778594677e7,0.0,1.7121469548741196e10,7.579848068301828,1.549688601243382e-5
1516,0,2.3320327806650796,1.458511860397138e-6,7.332810571559933e10,5.96646290535197e7,0.0,1.712347192953653e10,7.5791065371615085,6.563303371787121e-6
1517,0,2.331680821531677,6.085419204282516e-5,7.3387771004229e10,5.96659477853852e7,0.0,1.7125471786200348e10,7.57796266997795,0.0002738438641927132
1518,0,2.331414059866514,1.1490475052111648e-5,7.34474376103063e10,5.966726394026754e7,0.0,1.7127469051019821e10,7.577095694566171,5.170713773450242e-5
1519,0,2.331047129302715,4.197158161134418e-6,7.350710553126672e10,5.966857756712245e7,0.0,1.7129463793192276e10,7.575903170233824,1.888721172510488e-5
1520,0,2.3307748859180504,2.6878439057173575e-6,7.356677476456833e10,5.9669888628011435e7,0.0,1.7131455950009048e10,7.575018379233664,1.2095297575728109e-5
1521,0,2.3306910592979193,1.7193999610753963e-6,7.36264453076531e10,5.967119710823328e7,0.0,1.7133445493969711e10,7.574745942718238,7.737299824839283e-6
1522,0,2.330198562360567,1.6840613328183984e-5,7.368611715802985e10,5.9672503150153555e7,0.0,1.713543263650386e10,7.573145327671844,7.578275997682793e-5
1523,0,2.3299278313250253,1.1391155770201777e-5,7.374579031312756e10,5.9673806616828576e7,0.0,1.7137417164302353e10,7.572265451806333,5.1260200965908e-5
1524,0,2.329598380082793,2.432562467513666e-5,7.380546477043942e10,5.967510757849591e7,0.0,1.7139399179188354e10,7.571194735269078,0.00010946531103811497
1525,0,2.3292722042691887,1.4436137755424738e-5,7.386514052744977e10,5.967640602752545e7,0.0,1.7141378664526535e10,7.570134663874863,6.496261989941132e-5
1526,0,2.328987118749151,2.65074315590752e-5,7.39248175816496e10,5.9677701961808935e7,0.0,1.7143355612070831e10,7.569208135934741,0.0001192834420158384
1527,0,2.3286611544873077,2.0598277879813054e-5,7.398449593053702e10,5.967899540629039e7,0.0,1.7145330054868408e10,7.56814875208375,9.269225045915874e-5
1528,0,2.3283877107884665,1.1350381685704125e-5,7.404417557161664e10,5.968028634627983e7,0.0,1.7147301965498947e10,7.567260060062516,5.107671758566856e-5
1529,0,2.3281282566076973,3.4575679702109063e-6,7.410385650239746e10,5.968157479686652e7,0.0,1.7149271362011444e10,7.566416833975016,1.555905586594908e-5
1530,0,2.3278128050853835,2.207180461177849e-5,7.4163538720397e10,5.9682860780137874e7,0.0,1.7151238273213943e10,7.565391616527497,9.93231207530032e-5
1531,0,2.3275266586503744,9.319952641639873e-6,7.42232222231388e10,5.968414428323392e7,0.0,1.715320267449234e10,7.564461640613717,4.193978688737943e-5
1532,0,2.327215975740198,1.73690096563206e-5,7.428290700815173e10,5.968542532455493e7,0.0,1.7155164589066422e10,7.563451921155643,7.81605434534427e-5
1533,0,2.326903302867277,1.4628633132035551e-5,7.43425930729719e10,5.968670390532407e7,0.0,1.7157124013889908e10,7.562435734318651,6.582884909415998e-5
1534,0,2.326589398733305,1.3655327759307112e-6,7.440228041514114e10,5.968798003164043e7,0.0,1.7159080953395279e10,7.561415545883241,6.1448974916882004e-6
1535,0,2.3263306329852886,1.75956309189651e-5,7.446196903220776e10,5.9689253697177805e7,0.0,1.7161035392960175e10,7.560574557202188,7.918033913534295e-5
1536,0,2.32603646671579,1.354998713424399e-5,7.45216589217266e10,5.969052492838896e7,0.0,1.7162987368278854e10,7.559618516826317,6.097494210409796e-5
1537,0,2.325747948523624,1.5571976354378236e-5,7.4581350081258e10,5.9691793722319625e7,0.0,1.7164936869947266e10,7.558680832701778,7.007389359470206e-5
1538,0,2.3254302687469584,1.619028115040777e-5,7.464104250836942e10,5.969306009289982e7,0.0,1.7166883914510513e10,7.5576483734276145,7.285626517683497e-5
1539,0,2.325128007489717,1.7474646347603873e-5,7.47007362006336e10,5.969432403638419e7,0.0,1.7168828491361664e10,7.556666024341581,7.863590856421743e-5
1540,0,2.324836534410997,2.056521827942248e-5,7.476043115562994e10,5.9695585559965305e7,0.0,1.7170770606716629e10,7.555718736835741,9.254348225740117e-5
1541,0,2.3245734447018394,4.397416395462983e-7,7.482012737094446e10,5.969684466589348e7,0.0,1.7172710259197388e10,7.554863695280978,1.9788373779583424e-6
1542,0,2.3242403190645478,2.2842114999477303e-5,7.487982484416742e10,5.969810138205143e7,0.0,1.7174647486955887e10,7.55378103695978,0.00010278951749764786
1543,0,2.3239576003079954,1.749914938975472e-5,7.493952357289816e10,5.969935568789753e7,0.0,1.7176582253527725e10,7.552862201000985,7.874617225389624e-5
1544,0,2.3237021424250797,2.0079770953862486e-5,7.499922355473923e10,5.9700607594652615e7,0.0,1.7178514571404404e10,7.552031962881509,9.035896929238119e-5
1545,0,2.323352825042442,9.594425629977366e-6,7.505892478730084e10,5.970185713504412e7,0.0,1.718044448634233e10,7.550896681387936,4.3174915334898145e-5
1546,0,2.323110094643091,2.0868911453142402e-5,7.511862726819946e10,5.970310427098596e7,0.0,1.7182371934744827e10,7.550107807590045,9.391010153914081e-5
1547,0,2.3227845472178585,6.697403789779344e-6,7.517833099505627e10,5.9704349050146915e7,0.0,1.7184296985520996e10,7.54904977845804,3.0138317054007047e-5
1548,0,2.3224995046466694,1.2870280559129643e-5,7.523803596549933e10,5.970559145143225e7,0.0,1.7186219601317795e10,7.548123390101676,5.7916262516083394e-5
1549,0,2.3222286605158056,1.3300929059822941e-5,7.529774217716272e10,5.970683148661458e7,0.0,1.7188139795603256e10,7.547243146676368,5.9854180769203236e-5
1550,0,2.3219521418261677,7.866776854603685e-6,7.535744962768619e10,5.970806916601001e7,0.0,1.719005757962932e10,7.546344460935045,3.5400495845716584e-5
1551,0,2.3216107226720437,7.617103146895232e-6,7.541715831471494e10,5.970930450847762e7,0.0,1.7191972977933853e10,7.545234848684142,3.4276964161028545e-5
1552,0,2.321426420061421,8.903908153001794e-6,7.547686823590134e10,5.9710537471511036e7,0.0,1.719388591988379e10,7.544635865199618,4.006758668850807e-5
1553,0,2.321044879466658,1.015263908055175e-5,7.553657938890488e10,5.971176813825603e7,0.0,1.7195796529806732e10,7.543395858266638,4.568687586248288e-5
1554,0,2.320743167120357,3.6181301474869088e-6,7.559629177138602e10,5.971299645422245e7,0.0,1.7197704718475662e10,7.542415293141159,1.628158566369109e-5
1555,0,2.3204619313634693,5.401794409998217e-6,7.565600538101633e10,5.9714222438228555e7,0.0,1.7199610510429077e10,7.5415012769312755,2.4308074844991978e-5
1556,0,2.320253049168314,5.71912145441722e-6,7.571572021547043e10,5.971544608490295e7,0.0,1.7201513892638565e10,7.540822409797021,2.573604654487749e-5
1557,0,2.319952090661473,2.034025861630262e-6,7.577543627242963e10,5.97166674357207e7,0.0,1.7203414924987503e10,7.539844294649787,9.153116377336179e-6
1558,0,2.319678631559147,2.844378001243264e-6,7.58351535495802e10,5.971788647057547e7,0.0,1.720531357157637e10,7.538955552567227,1.2799701005594688e-5
1559,0,2.319361688645875,1.8827506628696367e-5,7.589487204461588e10,5.9719103210604206e7,0.0,1.720720986071608e10,7.537925488099095,8.472377982913365e-5
1560,0,2.3190625945862595,2.800838484307011e-6,7.595459175523508e10,5.972031764832964e7,0.0,1.7209103776159164e10,7.536953432405343,1.260377317938155e-5
1561,0,2.3188369144217744,5.4906371664831255e-6,7.601431267914111e10,5.972152977757023e7,0.0,1.7210995303646027e10,7.536219971870767,2.4707867249174065e-5
1562,0,2.31852815279653,1.4980630179628474e-5,7.607403481404596e10,5.972273963776228e7,0.0,1.7212884500138718e10,7.535216496588722,6.741283580832813e-5
1563,0,2.3182113001180715,4.995868507828849e-6,7.613375815766415e10,5.9723947218462974e7,0.0,1.7214771344793472e10,7.534186725383733,2.248140828522982e-5
1564,0,2.317904089672247,5.236267334396416e-5,7.619348270771466e10,5.972515252157058e7,0.0,1.721665583602173e10,7.5331882914348025,0.00023563203004783873
1565,0,2.3176278030324102,2.9268861005959934e-6,7.625320846193283e10,5.972635554822823e7,0.0,1.7218537971044342e10,7.532290359855333,1.317098745268197e-5
1566,0,2.317380762264952,1.9861825163891567e-5,7.631293541804395e10,5.9727556304491416e7,0.0,1.722041775478961e10,7.531487477361094,8.937821323751205e-5
1567,0,2.3170977025482484,1.012158776003691e-5,7.637266357378925e10,5.972875480996772e7,0.0,1.7222295213430176e10,7.530567533281808,4.5547144920166094e-5
1568,0,2.316817661847095,1.5443197495801364e-5,7.643239292691232e10,5.9729951061940745e7,0.0,1.722417033821077e10,7.529657401003059,6.949438873110614e-5
1569,0,2.3165234247490427,2.8074714539805257e-5,7.649212347516312e10,5.973114506969473e7,0.0,1.7226043139187912e10,7.5287011304343885,0.00012633621542912365
1570,0,2.3162510545711936,1.5139213219717007e-5,7.655185521629834e10,5.97323368311529e7,0.0,1.722791360861171e10,7.52781592735638,6.812645948872653e-5
1571,0,2.3159636336446225,1.727166495207877e-5,7.661158814807758e10,5.973352635975308e7,0.0,1.7229781763094513e10,7.526881809345023,7.772249228435446e-5
1572,0,2.3156846965895337,1.034870164498547e-5,7.667132226826837e10,5.973471365605934e7,0.0,1.7231647599056915e10,7.525975263915985,4.656915740243461e-5
1573,0,2.3154557372932514,2.0150836475829603e-6,7.673105757464197e10,5.973589871684427e7,0.0,1.723351110695407e10,7.525231146203067,9.067876414123321e-6
1574,0,2.3151248576980032,2.396441609708866e-6,7.679079406497757e10,5.973708157979191e7,0.0,1.72353723416149e10,7.52415578751851,1.0783987243689896e-5
1575,0,2.314833115675218,2.235815763113047e-6,7.685053173705695e10,5.973826222055094e7,0.0,1.723723126031079e10,7.523207625944458,1.0061170934008712e-5
1576,0,2.314577578457512,2.1221662634518523e-5,7.691027058866968e10,5.973944064527075e7,0.0,1.7239087868277023e10,7.522377129986914,9.549748185533335e-5
1577,0,2.314364137780255,2.4884710756012396e-5,7.697001061760858e10,5.974061685822204e7,0.0,1.724094216780757e10,7.521683447785829,0.00011198119840205578
1578,0,2.3140234125145707,1.129041818037635e-5,7.702975182167749e10,5.974179090051536e7,0.0,1.7242794219335754e10,7.520576090672355,5.080688181169357e-5
1579,0,2.31381380140882,1.8040864361523745e-5,7.708949419867578e10,5.974296272323545e7,0.0,1.724464394131299e10,7.519894854578665,8.118388962685685e-5
1580,0,2.3134489084678425,1.6993171181978184e-5,7.714923774641953e10,5.97441323919732e7,0.0,1.7246491432898132e10,7.5187089525204875,7.646927031890183e-5
1581,0,2.313177096946946,7.946044380813255e-7,7.720898246272162e10,5.9745299860005066e7,0.0,1.7248336615946396e10,7.517825565077574,3.575719971365965e-6
1582,0,2.3129169533336507,2.200465077173419e-5,7.726872834540366e10,5.974646514983028e7,0.0,1.7250179521627853e10,7.516980098334365,9.902092847280386e-5
1583,0,2.312642328446442,2.233666348494534e-5,7.732847539229318e10,5.974762827229901e7,0.0,1.725202016275615e10,7.516087567450937,0.00010051498568225403
1584,0,2.3124006554632155,1.710900812978977e-5,7.73882236012222e10,5.97487892228705e7,0.0,1.7253858527804672e10,7.51530213025545,7.699053658405397e-5
1585,0,2.3120796601341977,1.4894433503442883e-5,7.744797297002832e10,5.9749948030300654e7,0.0,1.7255694657998215e10,7.514258895436143,6.702495076549297e-5
1586,0,2.3118254475221507,1.707481071339112e-5,7.75077234965545e10,5.9751104669466965e7,0.0,1.7257528509220108e10,7.5134327044469895,7.683664821026004e-5
1587,0,2.3115470036845545,1.3589669443869745e-5,7.756747517864893e10,5.9752259164642416e7,0.0,1.7259360115638596e10,7.512527761974802,6.115351249741385e-5
1588,0,2.311303437846644,1.4967977363777862e-5,7.762722801416495e10,5.975341150884422e7,0.0,1.726118946187967e10,7.511736173001593,6.735589813700038e-5
1589,0,2.311022140271423,1.2832415709540523e-5,7.768698200096173e10,5.975456172242261e7,0.0,1.726301657596779e10,7.5108219558821245,5.7745870692932355e-5
1590,0,2.310734408682179,9.70656778981338e-6,7.774673713690302e10,5.975570980413717e7,0.0,1.726484145167508e10,7.509886828217081,4.367955505416021e-5
1591,0,2.3104563764554813,6.55820136180596e-6,7.780649341985834e10,5.975685575589859e7,0.0,1.726666408777632e10,7.508983223480314,2.951190612812682e-5
1592,0,2.310178209908104,8.614165504239324e-6,7.786625084770212e10,5.9757999584976755e7,0.0,1.726848449158087e10,7.508079182201337,3.876374476907696e-5
1593,0,2.3099855151801147,1.1503238668719717e-5,7.792600941831326e10,5.9759141278951965e7,0.0,1.727030263905722e10,7.507452924335373,5.176457400923873e-5
1594,0,2.3096437244265147,2.2753136101061333e-6,7.798576912958035e10,5.976028089135654e7,0.0,1.7272118611241974e10,7.506342104386173,1.02389112454776e-5
1595,0,2.3093572584567936,2.3128203266997716e-6,7.804552997938959e10,5.976141838525035e7,0.0,1.7273932345084732e10,7.505411089984579,1.0407691470148972e-5
1596,0,2.309102669467422,1.97269219227858e-5,7.810529196563809e10,5.9762553770660095e7,0.0,1.727574385233542e10,7.504583675769122,8.87711486525361e-5
1597,0,2.308823063160751,1.761903261421338e-5,7.81650550862262e10,5.976368706442357e7,0.0,1.727755315565825e10,7.503674955272441,7.928564676396022e-5
1598,0,2.308574697324385,2.5192383155570042e-5,7.822481933905984e10,5.976481826014577e7,0.0,1.727936024065309e10,7.502867766304251,0.00011336572420006519
1599,0,2.308325976412796,7.255113230297816e-6,7.828458472204993e10,5.976594736943137e7,0.0,1.7281165121670837e10,7.502059423341587,3.264800953634017e-5
1600,0,2.308016232236667,1.2644350143642402e-5,7.834435123311166e10,5.976707440976809e7,0.0,1.7282967822517273e10,7.501052754769168,5.689957564639081e-5
1601,0,2.3077661543653685,2.8124614582125673e-5,7.840411887016641e10,5.9768199361598566e7,0.0,1.72847683077529e10,7.500240001687447,0.00012656076561956553
1602,0,2.3074629081343314,5.433215703565253e-6,7.84638876311409e10,5.976932225301378e7,0.0,1.728656661818718e10,7.4992544514365775,2.4449470666043638e-5
1603,0,2.3072370976286702,8.539225652359761e-6,7.852365751396661e10,5.977044306248245e7,0.0,1.728836271519275e10,7.498520567293179,3.8426515435618924e-5
1604,0,2.3069965171315543,5.177202268225045e-6,7.858342851657828e10,5.977156181382985e7,0.0,1.7290156632804794e10,7.497738680677552,2.3297410207012703e-5
1605,0,2.306725063618847,5.150394689068527e-6,7.864320063691821e10,5.97726785153379e7,0.0,1.7291948380199112e10,7.496856456761254,2.3176776100808372e-5
1606,0,2.3064647033554655,9.777851596282083e-6,7.870297387293246e10,5.977379316349909e7,0.0,1.7293737947647064e10,7.496010285905263,4.4000332183269375e-5
1607,0,2.3061403516501287,3.122370275843167e-5,7.876274822257153e10,5.977490577850239e7,0.0,1.729552536348181e10,7.494956142862918,0.00014050666241294252
1608,0,2.3058813382955847,1.2288863233567149e-5,7.88225236837945e10,5.977601633916607e7,0.0,1.729731058958455e10,7.49411434946065,5.529988455105217e-5
1609,0,2.305678927466561,1.4398778016566638e-6,7.888230025456003e10,5.977712485227288e7,0.0,1.729909363274704e10,7.493456514266322,6.479450107454987e-6
1610,0,2.305362375304597,7.39386818542076e-6,7.894207793283539e10,5.9778231357206404e7,0.0,1.7300874552266922e10,7.49242771973994,3.327240683439342e-5
1611,0,2.3051144283049023,1.3079906741597647e-5,7.900185671659134e10,5.9779335822060786e7,0.0,1.730265329274858e10,7.491621891990933,5.885958033718941e-5
1612,0,2.304825757243043,5.3668247792515444e-6,7.906163660380402e10,5.978043827377302e7,0.0,1.7304429893518097e10,7.49068371103989,2.415071150663195e-5
1613,0,2.3045839386908105,8.956136575366536e-6,7.912141759245514e10,5.9781538699653335e7,0.0,1.7306204330085693e10,7.489897800745134,4.030261458914941e-5
1614,0,2.304323214265187,1.0266487888349607e-5,7.91811996805299e10,5.978263711780525e7,0.0,1.7307976627607773e10,7.489050446361858,4.619919549757323e-5
1615,0,2.304058076487901,1.3065470613304875e-5,7.924098286601944e10,5.978373353019353e7,0.0,1.730974678524312e10,7.488188748585678,5.879461775987194e-5
1616,0,2.3037947236238336,1.5949915822210947e-5,7.930076714691946e10,5.97848279404409e7,0.0,1.731151480483304e10,7.4873328517774596,7.177462119994926e-5
1617,0,2.303475766288045,3.194095245362405e-5,7.936055252122827e10,5.978592036484842e7,0.0,1.731328070873163e10,7.486296240436147,0.00014373428604130822
1618,0,2.3033030481509735,8.255499743814454e-7,7.942033898695825e10,5.978701076798996e7,0.0,1.7315044435649506e10,7.485734906490664,3.7149748847165043e-6
1619,0,2.303019442216578,2.201773184928868e-5,7.948012654211234e10,5.9788099205966584e7,0.0,1.7316806072347565e10,7.484813187203878,9.907979332179906e-5
1620,0,2.302738813231137,1.4474886521065322e-5,7.953991518470847e10,5.978918566086901e7,0.0,1.7318565585899338e10,7.483901143001194,6.513698934479395e-5
1621,0,2.302576307763973,6.897457944354812e-6,7.959970491276428e10,5.9790270114638716e7,0.0,1.732032294306508e10,7.483373000232913,3.1038560749596655e-5
1622,0,2.302220836106708,1.1683165593301403e-6,7.965949572431024e10,5.979135263380481e7,0.0,1.732207824772116e10,7.482217717346801,5.2574245169856315e-6
1623,0,2.3019921579215463,4.56243079156593e-5,7.971928761736829e10,5.9792433159684524e7,0.0,1.7323831400799698e10,7.4814745132450255,0.00020530938562046686
1624,0,2.3017338414479003,4.305196806697609e-5,7.977908058997787e10,5.9793511728049606e7,0.0,1.732558245637468e10,7.4806349847056754,0.0001937338563013924
1625,0,2.3014745239044943,3.9771789004383606e-5,7.98388746401763e10,5.979458833795756e7,0.0,1.732733140900473e10,7.479792202689606,0.00017897305051972623
1626,0,2.3011939754325637,1.331275255900266e-5,7.989866976600797e10,5.9795662998116076e7,0.0,1.7329078268928772e10,7.478880420155832,5.990738651551197e-5
1627,0,2.300956382187263,1.6640251655986038e-5,7.995846596551917e10,5.979673570057631e7,0.0,1.7330823019318497e10,7.478108242108605,7.488113245193717e-5
1628,0,2.3007020772929394,2.320509788722447e-5,8.001826323676382e10,5.979780646179648e7,0.0,1.7332565683040848e10,7.477281751202053,0.00010442294049251011
1629,0,2.3004390914499915,2.1969808832178472e-5,8.007806157780045e10,5.979887528486431e7,0.0,1.7334306261243515e10,7.476427047212472,9.886413974480313e-5
1630,0,2.3001785017908167,4.012658654950485e-5,8.013786098668985e10,5.979994217226418e7,0.0,1.733604475410077e10,7.475580130820155,0.00018056963947277183
1631,0,2.2999449739662543,1.6559740793287148e-5,8.019766146150204e10,5.980100712381694e7,0.0,1.7337781157443375e10,7.474821165390327,7.451883356979216e-5
1632,0,2.2996464959335325,1.5200848916707699e-5,8.025746300030612e10,5.980207016217751e7,0.0,1.733951550436757e10,7.473851111783981,6.840382012518464e-5
1633,0,2.2993947279334135,8.203514754612229e-6,8.031726560117929e10,5.980313127010494e7,0.0,1.734124776290207e10,7.473032865783594,3.691581639575503e-5
1634,0,2.2991788491351044,4.4839718513323135e-5,8.037706926220038e10,5.980419045435435e7,0.0,1.734297794021463e10,7.472331259689089,0.0002017787333099541
1635,0,2.2988809045498324,2.689091581964398e-6,8.043687398146045e10,5.980524774253074e7,0.0,1.7344706077577316e10,7.471362939786955,1.210091211883979e-5
1636,0,2.2986482214079382,6.493252507178138e-6,8.049667975704462e10,5.98063031104838e7,0.0,1.734643213170688e10,7.470606719575799,2.921963628230162e-5
1637,0,2.298426532513888,2.1215089476278592e-6,8.055648658704834e10,5.9807356573376544e7,0.0,1.734815612356906e10,7.469886230670136,9.546790264325367e-6
1638,0,2.2981140848335917,1.3754982446601005e-5,8.061629446957245e10,5.980840815551891e7,0.0,1.7349878089167526e10,7.468870775709173,6.189742100970452e-5
1639,0,2.2978737619272414,1.704476986782999e-5,8.067610340271982e10,5.980945782981104e7,0.0,1.735159798034047e10,7.468089726263535,7.670146440523495e-5
1640,0,2.2976574129686402,2.6177257884119065e-6,8.07359133845989e10,5.9810505610154904e7,0.0,1.735331581605513e10,7.467386592148081,1.177976604785358e-5
1641,0,2.2974503864510822,5.643125433607565e-7,8.079572441332083e10,5.981155150391387e7,0.0,1.7355031604601837e10,7.466713755966017,2.5394064451234044e-6
1642,0,2.297136399051997,6.216637093492405e-6,8.085553648700867e10,5.981259553804566e7,0.0,1.735674538646231e10,7.46569329691899,2.7974866920715824e-5
1643,0,2.2968522975034036,1.1403882910543395e-5,8.09153496037782e10,5.981363769056893e7,0.0,1.7358457121826553e10,7.464769966886061,5.1317473097445276e-5
1644,0,2.2966532315128623,1.137204675139003e-5,8.097516376175793e10,5.981467795535951e7,0.0,1.7360166796853104e10,7.464123002416803,5.1174210381255136e-5
1645,0,2.296338282728021,3.6831518606672553e-6,8.103497895907916e10,5.981571637558065e7,0.0,1.7361874478751007e10,7.463099418866069,1.657418337300265e-5
1646,0,2.2961469684258216,2.730575382525746e-6,8.109479519387662e10,5.98167529095889e7,0.0,1.7363580095306717e10,7.4624776473839205,1.2287589221365858e-5
1647,0,2.2958733489807943,9.16346641163801e-6,8.115461246429034e10,5.981778760141259e7,0.0,1.736528371523619e10,7.461588384187581,4.123559885237105e-5
1648,0,2.2956420335783836,5.783123406488677e-6,8.121443076846387e10,5.981882043153935e7,0.0,1.7366985302712982e10,7.460836609129746,2.6024055329199047e-5
1649,0,2.2953239255510858,3.2496550653071665e-5,8.127425010454495e10,5.98198514291061e7,0.0,1.736868490205101e10,7.459802758041029,0.0001462344779388225
1650,0,2.295102964320226,2.9267892204920543e-5,8.133407047068985e10,5.9820880563297436e7,0.0,1.7370382458750916e10,7.459084634040734,0.00013170551492214244
1651,0,2.294856269003745,1.2339192961174916e-5,8.13938918650538e10,5.9821907862014756e7,0.0,1.7372078015132553e10,7.458282874262171,5.552636832528712e-5
1652,0,2.294598028608917,1.3429790958419119e-5,8.145371428579767e10,5.982293332690296e7,0.0,1.7373771570246033e10,7.457443592978981,6.0434059312886035e-5
1653,0,2.2943914494188435,6.196276761682995e-6,8.151353773108871e10,5.98239569502788e7,0.0,1.7375463107722153e10,7.456772210611241,2.7883245427573478e-5
1654,0,2.294134996862092,1.5714867581673175e-6,8.157336219909705e10,5.982497875582265e7,0.0,1.7377152663033615e10,7.455938739801799,7.071690411752929e-6
1655,0,2.293861323908081,2.6928443709772765e-5,8.163318768799677e10,5.982599874162842e7,0.0,1.737884022939827e10,7.455049302701263,0.00012117799669397744
1656,0,2.2936472882135472,2.57059609567456e-5,8.16930141959682e10,5.98270168974288e7,0.0,1.7380525786173904e10,7.454353686694029,0.0001156768243053552
1657,0,2.2933786272950027,1.9159401649926355e-5,8.175284172119467e10,5.982803324920689e7,0.0,1.738220937274115e10,7.453480538708759,8.62173074246686e-5
1658,0,2.293150650918693,1.8734872841930095e-5,8.181267026186282e10,5.982904778319055e7,0.0,1.73838909626671e10,7.452739615485752,8.430692778868543e-5
1659,0,2.2929220308492706,2.2158478074629784e-7,8.187249981616525e10,5.983006051149355e7,0.0,1.7385570572402542e10,7.451996600260129,9.971315133583403e-7
1660,0,2.292618778117327,6.427438013378861e-6,8.19323303822985e10,5.983107145233707e7,0.0,1.738724822858104e10,7.451011028881313,2.8923471060204875e-5
1661,0,2.292433002950779,5.475710134206224e-6,8.199216195846216e10,5.983208057373193e7,0.0,1.7388923874506577e10,7.450407259590032,2.464069560392801e-5
1662,0,2.2921549116613593,2.1159119838243257e-5,8.205199454286221e10,5.9833087919473335e7,0.0,1.7390597579302475e10,7.4495034628994174,9.521603927209465e-5
1663,0,2.2919286131716987,3.621972397283013e-6,8.2111828133707e10,5.9834093466646515e7,0.0,1.7392269301326157e10,7.448767992808021,1.629887578777356e-5
1664,0,2.291641722344984,1.0598029431374556e-5,8.217166272920966e10,5.983509724059392e7,0.0,1.7393939079138626e10,7.447835597621198,4.76911324411855e-5
1665,0,2.291440606625055,2.4609316585433305e-5,8.223149832758722e10,5.9836099218045555e7,0.0,1.7395606870458633e10,7.447181971531429,0.00011074192463444987
1666,0,2.2911951408170657,1.579086971770227e-5,8.229133492706271e10,5.983709942760989e7,0.0,1.7397272719335358e10,7.446384207655464,7.105891372966022e-5
1667,0,2.290965192490286,6.553337602466236e-6,8.235117252586066e10,5.983809786224332e7,0.0,1.7398936610498947e10,7.445636875593429,2.9490019211098062e-5
1668,0,2.2906658082575992,7.3119905998897394e-6,8.241101112221204e10,5.98390945419838e7,0.0,1.740059857381694e10,7.444663876837198,3.290395769950383e-5
1669,0,2.2904784101184825,7.561886027573905e-6,8.247085071434964e10,5.984008943711073e7,0.0,1.740225855618817e10,7.444054832885068,3.4028487124082574e-5
1670,0,2.2901752259611228,3.936856464784033e-7,8.25306913005133e10,5.984108259426013e7,0.0,1.7403916631901108e10,7.443069484373649,1.771585409152815e-6
1671,0,2.2899851488359237,2.553010517347687e-5,8.259053287894382e10,5.984207397491253e7,0.0,1.7405572733135025e10,7.442451733716752,0.00011488547328064591
1672,0,2.2897385834748203,5.1700896238626726e-6,8.26503754478899e10,5.984306361476656e7,0.0,1.74072269159998e10,7.441650396293166,2.3265403307382027e-5
1673,0,2.289511945937382,3.6135802305992115e-7,8.271021900560004e10,5.9844051503713556e7,0.0,1.7408879160112747e10,7.440913824296491,1.6261111037696452e-6
1674,0,2.289222284400055,1.4555574566366136e-5,8.277006355033078e10,5.9845037661229774e7,0.0,1.7410529494567856e10,7.439972424300179,6.550008554864761e-5
1675,0,2.288991903515168,8.220371279954453e-6,8.282990908033987e10,5.9846022068724126e7,0.0,1.741217788477304e10,7.439223686424295,3.699167075979504e-5
1676,0,2.288769597762243,1.6668782517881287e-6,8.288975559389041e10,5.9847004739771314e7,0.0,1.741382434996631e10,7.43850119272729,7.500952133046579e-6
1677,0,2.2884965389288157,1.5377373295932806e-5,8.294960308924954e10,5.984798568929253e7,0.0,1.741546891169403e10,7.437613751518651,6.919817983169763e-5
1678,0,2.288234677979145,1.8656817079798493e-5,8.300945156468793e10,5.984896490988054e7,0.0,1.7417111554091614e10,7.436762703432221,8.395567685909322e-5
1679,0,2.2880779305026278,9.238791661592138e-6,8.306930101848145e10,5.9849942388290696e7,0.0,1.7418752251458633e10,7.4362532741335405,4.157456247716462e-5
1680,0,2.2877636253894056,3.2170069003689683e-6,8.312915144890976e10,5.9850918176911235e7,0.0,1.7420391088301117e10,7.435231782515568,1.4476531051660357e-5
1681,0,2.2875635811482,1.3156288012572404e-5,8.318900285425446e10,5.9851892229734175e7,0.0,1.7422027983928696e10,7.4345816387316495,5.9203296056575816e-5
1682,0,2.2873007642665355,1.1168709472708649e-5,8.324885523280347e10,5.985286458330391e7,0.0,1.742366299631372e10,7.433727483866241,5.025919262718892e-5
1683,0,2.287034600580827,2.3829699569155594e-6,8.330870858284744e10,5.9853835230681516e7,0.0,1.742529611038954e10,7.432862451887688,1.0723364806120017e-5
1684,0,2.2868058696222415,1.2701360785821736e-5,8.336856290268243e10,5.985480416838264e7,0.0,1.742692731687393e10,7.432119076272285,5.715612353619781e-5
1685,0,2.2865928215883646,1.2444928487759244e-5,8.342841819060721e10,5.985577140437204e7,0.0,1.7428556625759674e10,7.431426670162185,5.6002178194916596e-5
1686,0,2.286357799542997,9.892653229828796e-6,8.348827444492444e10,5.985673694948503e7,0.0,1.743018405190732e10,7.43066284851474,4.451693953422958e-5
1687,0,2.2860642953977717,2.2972738847215624e-5,8.35481316639396e10,5.985770081430112e7,0.0,1.7431809609786377e10,7.429708960042758,0.0001033773248124703
1688,0,2.285890413319151,1.8901093449152917e-5,8.360798984596869e10,5.985866297029853e7,0.0,1.7433433247895233e10,7.429143843287241,8.505492052118813e-5
1689,0,2.285695487725228,8.258870263622153e-6,8.366784898932123e10,5.985962344704639e7,0.0,1.7435055012740128e10,7.42851033510699,3.716491618629969e-5
1690,0,2.285392103486519,2.1231692854895012e-5,8.372770909231885e10,5.986058226430699e7,0.0,1.743667493435997e10,7.427524336331188,9.554261784702756e-5
1691,0,2.2851609973518103,3.2916771507629505e-5,8.37875701532829e10,5.986153939313513e7,0.0,1.7438292960508606e10,7.426773241393383,0.00014812547178433277
1692,0,2.284953958930907,1.983001619884628e-5,8.384743217054172e10,5.986249484619613e7,0.0,1.7439909109222137e10,7.426100366525447,8.923507289480825e-5
1693,0,2.284708997665535,1.9479649554066114e-5,8.390729514242392e10,5.986344863859133e7,0.0,1.7441523402711197e10,7.425304242412988,8.765842299329751e-5
1694,0,2.2844481419116174,6.0020001970140235e-6,8.396715906726456e10,5.9864400770179614e7,0.0,1.744313583741971e10,7.424456461212756,2.7009000886563106e-5
1695,0,2.284243599474508,1.1662458846095625e-5,8.402702394340198e10,5.986535123177727e7,0.0,1.7444746394460495e10,7.423791698292151,5.248106480743031e-5
1696,0,2.2839842697883395,9.724479692774235e-6,8.40868897691777e10,5.986630004727949e7,0.0,1.7446355111008316e10,7.422948876812104,4.376015861748406e-5
1697,0,2.283790372695985,1.9910875319606447e-5,8.414675654293802e10,5.986724719884774e7,0.0,1.744796195350659e10,7.422318711261951,8.959893893822901e-5
1698,0,2.283568266994611,1.5855148108201433e-5,8.420662426303256e10,5.9868192707173556e7,0.0,1.744956695374814e10,7.421596867732486,7.134816648690645e-5
1699,0,2.28332616126687,9.001925402873923e-6,8.426649292781537e10,5.986913657457248e7,0.0,1.745117011238327e10,7.420810024117327,4.050866431293265e-5
1700,0,2.283094904662276,9.029372391555768e-6,8.432636253564285e10,5.98700787992984e7,0.0,1.745277142316443e10,7.420058440152397,4.0632175762000955e-5
1701,0,2.2828491074560766,1.6414150327020982e-5,8.438623308487671e10,5.9871019389690265e7,0.0,1.7454370896986435e10,7.419259599232249,7.386367647159442e-5
1702,0,2.2826144814927534,1.67746013663983e-5,8.444610457388159e10,5.987195834491646e7,0.0,1.745596852916623e10,7.418497064851448,7.548570614879235e-5
1703,0,2.282344879375585,2.3245724937837053e-5,8.450597700102563e10,5.9872895676989876e7,0.0,1.7457564336888123e10,7.417620857970651,0.00010460576222026674
1704,0,2.282123880845263,9.790076744772835e-6,8.456585036468301e10,5.987383137473402e7,0.0,1.7459158297863754e10,7.416902612747104,4.405534535147776e-5
1705,0,2.2819245342866497,2.332548673500412e-5,8.462572466322787e10,5.9874765446725264e7,0.0,1.7460750423438705e10,7.416254736431611,0.00010496469030751854
1706,0,2.2816792109448585,9.733882980839104e-6,8.468559989504184e10,5.98756979087423e7,0.0,1.7462340737272522e10,7.41545743557079,4.3802473413775966e-5
1707,0,2.2815208871671047,1.5930953424003746e-5,8.47454760585051e10,5.987662874084743e7,0.0,1.7463929202121475e10,7.41494288329309,7.168929040801686e-5
1708,0,2.2812016761284486,7.348887932079329e-6,8.480535315201163e10,5.987755799080159e7,0.0,1.746551589627748e10,7.4139054474174575,3.306999569435698e-5
1709,0,2.2809808413402166,1.671235524344783e-5,8.486523117394647e10,5.9878485616244465e7,0.0,1.7467100744215317e10,7.413187734355704,7.520559859551523e-5
1710,0,2.2807381275426897,1.0837937190866231e-5,8.492511012270645e10,5.987941164221935e7,0.0,1.7468683785488632e10,7.412398914513742,4.877071735889804e-5
1711,0,2.280416653766963,5.616974533495522e-5,8.498498999668271e10,5.9880336082446896e7,0.0,1.7470265040383926e10,7.41135412474263,0.0002527638540072985
1712,0,2.280272689392833,2.853746614017716e-6,8.504487079429913e10,5.9881258895293206e7,0.0,1.747184443444284e10,7.4108862405267075,1.2841859763079722e-5
1713,0,2.280068545114526,1.2118695683627223e-5,8.510475251393997e10,5.988218012645118e7,0.0,1.74734220426709e10,7.410222771622209,5.4534130576322504e-5
1714,0,2.2798130110900754,2.2127800913818163e-7,8.516463515402106e10,5.9883099777980894e7,0.0,1.74749978654382e10,7.4093922860427455,9.957510411218173e-7
1715,0,2.2796275007770737,1.8031714595301285e-5,8.522451871295651e10,5.988401783212675e7,0.0,1.747657186914087e10,7.40878937752549,8.114271567885578e-5
1716,0,2.279412857340226,1.1572967500844689e-5,8.528440318916241e10,5.988493430998389e7,0.0,1.7478144086769928e10,7.408091786355735,5.20783537538011e-5
1717,0,2.2792143324631056,1.9724909290363968e-6,8.534428858105856e10,5.988584920720879e7,0.0,1.7479714507718933e10,7.407446580505093,8.876209180663786e-6
1718,0,2.2789571031482247,1.237325842418091e-5,8.540417488707117e10,5.98867625405326e7,0.0,1.7481283157563828e10,7.40661058523173,5.56796629088141e-5
1719,0,2.2787587743768603,1.7672297081716692e-5,8.546406210562439e10,5.988767429292594e7,0.0,1.74828500039153e10,7.405966016724796,7.952533686772512e-5
1720,0,2.2784998471746776,3.621491418837053e-5,8.552395023515234e10,5.98885844889058e7,0.0,1.748441508576564e10,7.405124503317702,0.00016296711384766738
1721,0,2.2782808485211525,1.4540350062958174e-5,8.558383927408926e10,5.9889493114454694e7,0.0,1.7485978375887268e10,7.404412757693746,6.543157528331178e-5
1722,0,2.2779983146698637,1.659079550120346e-5,8.564372922087186e10,5.989040019120807e7,0.0,1.7487539908388443e10,7.403494522677057,7.465857975541557e-5
1723,0,2.2777708283025158,7.426124812137669e-6,8.570362007394312e10,5.989130570202515e7,0.0,1.7489099650646225e10,7.402755191983176,3.341756165461951e-5
1724,0,2.277545907696927,1.0500086865983249e-5,8.576351183174799e10,5.9892209659616955e7,0.0,1.749065762143164e10,7.4020242000150125,4.725039089692462e-5
1725,0,2.2773698668088724,3.070539202748579e-5,8.582340449273514e10,5.989311205947335e7,0.0,1.74922138098564e10,7.401452067128836,0.00013817426412368605
1726,0,2.277177807770326,6.767955231801182e-7,8.588329805535791e10,5.989401291641322e7,0.0,1.7493768238371307e10,7.40082787525356,3.0455798543105317e-6
1727,0,2.2768742591508255,1.2503009025777168e-5,8.59431925180727e10,5.989491225048915e7,0.0,1.749532093852208e10,7.399841342240183,5.6263540615997254e-5
1728,0,2.276699749579565,2.335308658091284e-5,8.600308787933725e10,5.989581002349681e7,0.0,1.749687184126523e10,7.399274186133586,0.00010508888961410778
1729,0,2.2764366826827667,1.5941273884823026e-6,8.606298413761636e10,5.989670627663607e7,0.0,1.749842101468741e10,7.398419218718992,7.173573248170362e-6
1730,0,2.2762449637037734,1.3316050318318284e-5,8.612288129137494e10,5.989760098572273e7,0.0,1.7499968413925385e10,7.397796132037263,5.992222643243228e-5
1731,0,2.2759632817907534,7.044814685830403e-6,8.618277933908347e10,5.989849418209945e7,0.0,1.7501514090130676e10,7.396880665819948,3.170166608623681e-5
1732,0,2.275789111776187,9.61618514582624e-6,8.624267827921658e10,5.989938583515824e7,0.0,1.750305798727748e10,7.396314613272608,4.327283315621808e-5
1733,0,2.2755902729550765,3.3159453245446002e-6,8.630257811024933e10,5.990027597116461e7,0.0,1.750460014777893e10,7.395668387103999,1.4921753960450701e-5
1734,0,2.27535761355646,2.5789056719016656e-6,8.636247883066348e10,5.990116459512182e7,0.0,1.7506140577277756e10,7.394912244058495,1.1605075523557495e-5
1735,0,2.2751902642744755,3.7595775596699355e-5,8.642238043893884e10,5.99020516934317e7,0.0,1.7507679249165146e10,7.394368358892045,0.0001691809901851471
1736,0,2.274912643549413,3.1334948510652882e-6,8.64822829335727e10,5.990293729965994e7,0.0,1.7509216218636963e10,7.393466091535592,1.4100726829793797e-5
1737,0,2.2746249037390447,4.951962063515225e-6,8.654218631304501e10,5.990382140000707e7,0.0,1.7510751458767273e10,7.3925309371518955,2.2283829285818513e-5
1738,0,2.2744514647980023,1.5485339627696604e-5,8.660209057585544e10,5.9904703976600274e7,0.0,1.7512284935475845e10,7.391967260593508,6.968402832463472e-5
1739,0,2.27418673170424,4.691626325659115e-6,8.666199572049869e10,5.990558506802107e7,0.0,1.7513816712789948e10,7.39110687803878,2.1112318465466018e-5
1740,0,2.2740524256407255,2.0890915521931674e-6,8.672190174547736e10,5.990646463978135e7,0.0,1.7515346727742188e10,7.390670383332358,9.400911984869254e-6
1741,0,2.27377761230614,5.158520039599823e-6,8.678180864929602e10,5.99073427414991e7,0.0,1.7516875063653915e10,7.389777239994955,2.3213340178199204e-5
1742,0,2.273550013215808,1.9293329177244578e-5,8.684171643046042e10,5.990821934451394e7,0.0,1.751840166768286e10,7.389037542951376,8.68199812976006e-5
1743,0,2.2733607640521942,7.142287010625248e-6,8.69016250874833e10,5.990909445372215e7,0.0,1.75199265453544e10,7.388422483169631,3.2140291547813615e-5
1744,0,2.2731169414737953,7.135086097009857e-6,8.696153461887802e10,5.99099680882707e7,0.0,1.7521449727066086e10,7.387630059789835,3.210788743654436e-5
1745,0,2.272880275735945,2.1919551296156747e-5,8.702144502316196e10,5.991084024100173e7,0.0,1.7522971197386063e10,7.386860896141821,9.863798083270536e-5
1746,0,2.2726801702510593,1.3916466697017071e-5,8.708135629885788e10,5.991171091027296e7,0.0,1.7524490950478714e10,7.386210553315943,6.262410013657682e-5
1747,0,2.272457745208072,9.063932742789382e-6,8.714126844448856e10,5.9912580109387025e7,0.0,1.752600900661058e10,7.385487671926233,4.078769734255222e-5
1748,0,2.2722429278486804,1.9023917774196875e-5,8.720118145858176e10,5.991344783658821e7,0.0,1.752752535977443e10,7.384789515508212,8.560762998388594e-5
1749,0,2.2720231056222957,2.0578717808611424e-5,8.726109533966907e10,5.991431409731308e7,0.0,1.752904001653151e10,7.384075093272461,9.260423013875141e-5
1750,0,2.2718038154608315,1.4906275959458704e-5,8.732101008628467e10,5.991517889392026e7,0.0,1.753055297807579e10,7.3833624002477025,6.707824181756417e-5
1751,0,2.2716314348269977,6.21275114003339e-5,8.738092569696243e10,5.991604222189022e7,0.0,1.7532064233567337e10,7.382802163187742,0.00027957380130150256
1752,0,2.2713544224900866,1.529897147106718e-6,8.744084217025348e10,5.991690411000119e7,0.0,1.7533573830468613e10,7.381901873092781,6.884537161980231e-6
1753,0,2.271189224854215,1.37992242105478e-5,8.750075950469171e10,5.9917764525117524e7,0.0,1.753508170783931e10,7.3813649807761985,6.20965089474651e-5
1754,0,2.2709724142545364,1.469653009955607e-6,8.756067769882825e10,5.9918623497969605e7,0.0,1.7536587916610443e10,7.380660346327243,6.613438544800232e-6
1755,0,2.270706467838579,2.5394601070594103e-6,8.762059675121335e10,5.991948103135989e7,0.0,1.7538092458823257e10,7.379796020475382,1.1427570481767346e-5
1756,0,2.2704835750494166,1.1389085456503523e-5,8.768051666040079e10,5.9920337113077454e7,0.0,1.7539595310163223e10,7.379071618910604,5.125088455426585e-5
1757,0,2.2703260112985024,2.625256840715906e-5,8.774043742494785e10,5.992119174265786e7,0.0,1.7541096466902023e10,7.378559536720132,0.00011813655783221577
1758,0,2.2700933497789153,3.1658329955663866e-5,8.780035904341525e10,5.9922044946795546e7,0.0,1.7542595973051315e10,7.3778033867814745,0.0001424624848004874
1759,0,2.269840511845123,1.9581509449473344e-6,8.786028151436679e10,5.9922896719504185e7,0.0,1.7544093815241074e10,7.37698166349665,8.811679252263005e-6
1760,0,2.269666927027316,2.7313103387549553e-5,8.792020483636777e10,5.992374704742417e7,0.0,1.754558996709877e10,7.376417512838778,0.000122908965243973
1761,0,2.2694297307510576,2.068589083456529e-5,8.798012900798975e10,5.992459595755151e7,0.0,1.754708447325847e10,7.375646624940937,9.30865087555438e-5
1762,0,2.2692555185256262,3.758550851884479e-6,8.804005402780493e10,5.9925443432011284e7,0.0,1.7548577299398956e10,7.375080435208285,1.6913478833480156e-5
1763,0,2.269024811850498,2.8323390643070212e-5,8.809997989438968e10,5.9926289493835665e7,0.0,1.75500684832426e10,7.3743306385141185,0.00012745525789381595
1764,0,2.268806470958773,1.0288221534704434e-5,8.81599066063247e10,5.992713413475173e7,0.0,1.755155800737735e10,7.373621030616012,4.629699690616995e-5
1765,0,2.26856257606474,1.104672434426579e-5,8.821983416219101e10,5.992797736420094e7,0.0,1.7553045885623657e10,7.372828372210405,4.9710259549196056e-5
1766,0,2.268350476512714,8.258190731441628e-6,8.827976256057544e10,5.992881917584124e7,0.0,1.755453210396019e10,7.3721390486663205,3.7161858291487326e-5
1767,0,2.268193851827922,3.003868044304525e-7,8.833969180006631e10,5.992965956892537e7,0.0,1.7556016658224823e10,7.371630018440747,1.3517406199370363e-6
1768,0,2.2679501714934514,1.237261354949254e-5,8.83996218792569e10,5.993049857011806e7,0.0,1.7557499592711838e10,7.370838057353717,5.567676097271643e-5
1769,0,2.267707282126943,1.774614918592654e-5,8.845955279674094e10,5.993133616802691e7,0.0,1.7558980884498672e10,7.370048666912564,7.985767133666943e-5
1770,0,2.2675590615634476,4.6699249915960195e-6,8.851948455111783e10,5.993217235032905e7,0.0,1.7560460508964584e10,7.369566950081205,2.1014662462182088e-5
1771,0,2.2672899863936724,1.92578800368437e-5,8.857941714098914e10,5.993300715559193e7,0.0,1.7561938531564163e10,7.368692455779435,8.666046016579665e-5
1772,0,2.2671431962098207,4.308879508196917e-6,8.863935056495847e10,5.993384054695073e7,0.0,1.756341488423822e10,7.368215387681918,1.9389957786886125e-5
1773,0,2.2669184096833743,1.3646587953664024e-5,8.869928482163498e10,5.993467256038924e7,0.0,1.756488962793515e10,7.367484831470967,6.140964579148811e-5
1774,0,2.2666674384319325,7.028958704413668e-6,8.875921990962881e10,5.993550319046292e7,0.0,1.7566362750252396e10,7.36666917490378,3.1630314169861506e-5
1775,0,2.266491051196244,1.474495952891175e-6,8.881915582755283e10,5.99363324237559e7,0.0,1.756783422461389e10,7.366095916387793,6.635231788010287e-6
1776,0,2.266298546806726,3.270430360835519e-5,8.887909257402359e10,5.993716027818711e7,0.0,1.7569304080036713e10,7.36547027712186,0.00014716936623759835
1777,0,2.2660721946094715,3.432287818849744e-5,8.893903014766406e10,5.9937986759695545e7,0.0,1.7570772324314926e10,7.364734632480783,0.00015445295184823848
1778,0,2.2658521141089416,8.029186329694404e-6,8.89989685470961e10,5.993881186477391e7,0.0,1.757223894847191e10,7.36401937085406,3.613133848362482e-5
1779,0,2.265642544354857,1.315420906677911e-5,8.905890777094403e10,5.993963559577613e7,0.0,1.757370395394171e10,7.363338269153285,5.9193940800505995e-5
1780,0,2.265431621563838,2.566039839113632e-6,8.911884781783823e10,5.99404579576674e7,0.0,1.7575167346809753e10,7.362652770082474,1.1547179276011343e-5
1781,0,2.265258548851432,1.98822816748212e-5,8.917878868640906e10,5.9941278947106935e7,0.0,1.7576629118388397e10,7.362090283767154,8.94702675366954e-5
1782,0,2.264970518127318,1.7395807463488344e-5,8.923873037529575e10,5.9942098591904156e7,0.0,1.7578089315477463e10,7.361154183913783,7.828113358569755e-5
1783,0,2.2647930711831266,1.9507634066190382e-5,8.929867288313318e10,5.9942916858478285e7,0.0,1.75795478755336e10,7.360577481345161,8.778435329785672e-5
1784,0,2.264551923764462,2.8292168138266405e-5,8.93586162085625e10,5.994373377807856e7,0.0,1.7581004851529663e10,7.359793752234501,0.00012731475662219882
1785,0,2.2643507868475665,1.3721196854388218e-5,8.941856035022998e10,5.9944549336905025e7,0.0,1.7582460216145493e10,7.359140057254591,6.174538584474698e-5
1786,0,2.2641397519827446,4.980779628405152e-6,8.947850530678088e10,5.99453635460148e7,0.0,1.758391398640155e10,7.3584541939439205,2.2413508327823184e-5
1787,0,2.2639860033953587,5.717500799740094e-5,8.953845107686295e10,5.994617639754893e7,0.0,1.758536614555699e10,7.357954511034916,0.00025728753598830423
1788,0,2.26370468696364,7.114021694620831e-6,8.959839765913766e10,5.9946987924259886e7,0.0,1.758681674943901e10,7.35704023263183,3.201309762579374e-5
1789,0,2.263539733128236,2.2159321323197978e-5,8.965834505225354e10,5.994779808981551e7,0.0,1.7588265730426407e10,7.3565041326667675,9.97169459543909e-5
1790,0,2.2632026923638193,1.8429157023547305e-5,8.971829325486511e10,5.994860694354903e7,0.0,1.7589713174087646e10,7.355408750182413,8.293120660596287e-5
1791,0,2.263156894581238,1.5908114145979368e-6,8.977824226565375e10,5.994941441399399e7,0.0,1.7591158949809494e10,7.355259907389023,7.158651365690716e-6
1792,0,2.26287482345961,3.3930991012454115e-5,8.983819208326389e10,5.995022058875302e7,0.0,1.7592603211781525e10,7.354343176243733,0.00015268945955604352
1793,0,2.262708428084626,1.6890099490768362e-5,8.989814270637378e10,5.995102541430399e7,0.0,1.7594045861473267e10,7.3538023912750345,7.600544770845763e-5
1794,0,2.262494098757288,5.033844993465597e-6,8.995809413365005e10,5.9951828919776715e7,0.0,1.7595486948429367e10,7.3531058209611855,2.2652302470595187e-5
1795,0,2.2623111174075907,7.931348485271106e-6,9.00180463637677e10,5.995263109539784e7,0.0,1.759692645247142e10,7.35251113157467,3.5691068183719976e-5
1796,0,2.262105337403256,1.649952629209639e-5,9.007799939540314e10,5.99534319527191e7,0.0,1.759836439168036e10,7.351842346560582,7.424786831443375e-5
1797,0,2.2618819781970423,2.5292294135170756e-5,9.013795322723584e10,5.995423149378974e7,0.0,1.7599800767104324e10,7.351116429140387,0.0001138153236082684
1798,0,2.2617055282817153,6.599318904704221e-6,9.0197907857949e10,5.995502971122796e7,0.0,1.7601235562838867e10,7.350542966915575,2.9696935071168995e-5
1799,0,2.2614616398005047,2.7647303546207702e-5,9.025786328622626e10,5.995582662610384e7,0.0,1.7602668814134552e10,7.34975032935164,0.00012441286595793466
1800,0,2.261273493088123,2.2668313007123686e-5,9.031781951075769e10,5.995662222170288e7,0.0,1.7604100488307495e10,7.3491388525364,0.00010200740853205659
1801,0,2.2610400201214387,1.6038759256487012e-5,9.037777653023257e10,5.9957416516936906e7,0.0,1.7605530616770798e10,7.348380065394676,7.217441665419155e-5
1802,0,2.260853438690293,1.1946791899336562e-5,9.043773434334604e10,5.995820950003592e7,0.0,1.760695917571869e10,7.347773675743452,5.376056354701453e-5
1803,0,2.2606778015403055,1.888692055207475e-5,9.049769294879367e10,5.995900117955652e7,0.0,1.760838617794673e10,7.3472028550059925,8.499114248433637e-5
1804,0,2.2604087310775824,1.6808990707772864e-5,9.055765234527444e10,5.9959791574827984e7,0.0,1.760981165571524e10,7.346328376002143,7.564045818497789e-5
1805,0,2.2602219952813836,4.060083131696146e-6,9.06176125314935e10,5.996058066090247e7,0.0,1.7611235561435455e10,7.345721484664496,1.8270374092632657e-5
1806,0,2.260057336427983,9.136956484703807e-6,9.067757350615417e10,5.996136845014328e7,0.0,1.761265791480458e10,7.345186343390945,4.111630418116713e-5
1807,0,2.2599071636241543,4.068049729966106e-6,9.073753526796301e10,5.9962154946572684e7,0.0,1.761407872049382e10,7.344698281778502,1.8306223784847475e-5
1808,0,2.2596906311725404,3.7846706646416095e-6,9.079749781563373e10,5.996294016571518e7,0.0,1.7615498003979324e10,7.3439945513107565,1.7031017990887243e-5
1809,0,2.2594390499735635,1.2244619691716141e-5,9.085746114787854e10,5.996372410541797e7,0.0,1.7616915758822556e10,7.343176912414082,5.5100788612722634e-5
1810,0,2.2592456532657597,1.587692109830674e-5,9.091742526341351e10,5.996450675383363e7,0.0,1.761833196102536e10,7.342548373113718,7.144614494238033e-5
1811,0,2.25902980894963,1.6263031078544987e-5,9.097739016095819e10,5.996528812640932e7,0.0,1.7619746635969086e10,7.341846879086297,7.318363985345244e-5
1812,0,2.2588849510739055,7.1038453777205746e-6,9.10373558392345e10,5.996606821129247e7,0.0,1.7621159759627457e10,7.341376090990193,3.1967304199742586e-5
1813,0,2.2586213376752458,1.4496443045963758e-7,9.109732229696786e10,5.9966847040943116e7,0.0,1.762257138826201e10,7.340519347444548,6.523399370683691e-7
1814,0,2.258416555274484,7.647397370150189e-6,9.115728953288492e10,5.996762459033981e7,0.0,1.76239814739915e10,7.339853804642074,3.441328816567585e-5
1815,0,2.2582488714748465,2.3554121818536444e-5,9.121725754571631e10,5.996840086565835e7,0.0,1.7625390025453598e10,7.339308832293251,0.000105993548183414
1816,0,2.25805205066,2.7596930953943666e-5,9.127722633419507e10,5.9969175879980914e7,0.0,1.7626797063850266e10,7.338669164644999,0.0001241861892927465
1817,0,2.2578676799549826,9.450667944499447e-6,9.133719589705746e10,5.9969949629563585e7,0.0,1.7628202579859573e10,7.338069959853693,4.252800575024751e-5
1818,0,2.2576785498374186,1.3854512722205614e-5,9.139716623304086e10,5.997072211981969e7,0.0,1.7629606580791336e10,7.33745528697161,6.234530724992526e-5
1819,0,2.2574118160906966,1.1386902653703901e-5,9.145713734088763e10,5.997149336477575e7,0.0,1.763100908963945e10,7.336588402294764,5.1241061941667554e-5
1820,0,2.2572373185448216,1.4177149756183782e-5,9.151710921934167e10,5.997226334078397e7,0.0,1.7632410060885147e10,7.33602128527067,6.379717390282702e-5
1821,0,2.257032820813215,1.1749490096246706e-5,9.157708186714893e10,5.997303206952891e7,0.0,1.763380953146321e10,7.335356667642948,5.287270543311018e-5
1822,0,2.2568979641437794,1.834215558083052e-5,9.163705528305832e10,5.99737995382904e7,0.0,1.7635207475706787e10,7.334918383467283,8.253970011373735e-5
1823,0,2.256704146793644,6.658244427082405e-6,9.169702946582382e10,5.997456576966511e7,0.0,1.7636603932275665e10,7.334288477079343,2.9962099921870822e-5
1824,0,2.2564105655819864,1.7139928885079314e-6,9.175700441419946e10,5.997533077260492e7,0.0,1.7637998915031906e10,7.333334338141456,7.712967998285691e-6
1825,0,2.2562863064703627,4.1551389262650673e-7,9.181698012694266e10,5.997609450827449e7,0.0,1.763939235065828e10,7.332930496028679,1.8698125168192803e-6
1826,0,2.2560808408839126,2.7897927562747782e-5,9.187695660281235e10,5.997685701799864e7,0.0,1.7640784312053177e10,7.3322627328727155,0.00012554067403236502
1827,0,2.2558390444759127,1.8857689893223006e-5,9.193693384057336e10,5.9977618297502555e7,0.0,1.7642174788963806e10,7.331476894546716,8.485960451950353e-5
1828,0,2.2556870589023004,9.584905027587576e-7,9.199691183899011e10,5.9978378330057666e7,0.0,1.76435637483553e10,7.3309829414324765,4.313207262414409e-6
1829,0,2.255444227873612,3.7245723846918155e-6,9.205689059683054e10,5.997913714607332e7,0.0,1.764495124333757e10,7.330193740589239,1.676057573111317e-5
1830,0,2.255267930856777,1.7070560559440118e-5,9.211687011286584e10,5.997989472403718e7,0.0,1.7646337232122192e10,7.329620775284525,7.681752251748053e-5
1831,0,2.2550381691182624,2.1014665049445824e-5,9.217685038586877e10,5.9980651084985726e7,0.0,1.764772175074008e10,7.3288740496343525,9.456599272250621e-5
1832,0,2.254861794566191,2.4296365980398804e-5,9.223683141461691e10,5.998140621519141e7,0.0,1.7649104771613754e10,7.328300832340121,0.00010933364691179462
1833,0,2.2546744842216695,2.544505312536416e-5,9.229681319788773e10,5.998216012712708e7,0.0,1.7650486315136215e10,7.327692073720426,0.00011450273906413871
1834,0,2.254504936864027,3.408071622473807e-5,9.235679573446237e10,5.998291281902874e7,0.0,1.7651866375636337e10,7.327141044808088,0.00015336322301132133
1835,0,2.2542933454062304,2.090029097987639e-5,9.241677902312665e10,5.998366430262599e7,0.0,1.7653244972192047e10,7.326453372570249,9.405130940944376e-5
1836,0,2.2541078735616775,1.6877901959956587e-5,9.24767630626651e10,5.9984414570130564e7,0.0,1.765462208809462e10,7.325850589075452,7.595055881980464e-5
1837,0,2.25390655728819,1.154760505404917e-5,9.253674785186746e10,5.998516363052977e7,0.0,1.7655997737415726e10,7.325196311186618,5.196422274322127e-5
1838,0,2.2536892985373904,3.387607862123665e-5,9.25967333895246e10,5.998591148642041e7,0.0,1.7657371922516113e10,7.324490220246519,0.00015244235379556492
1839,0,2.2535057477117046,1.715838354676702e-5,9.26567196744335e10,5.9986658132850066e7,0.0,1.765874463187776e10,7.3238936800630405,7.721272596045159e-5
1840,0,2.2532580847912955,1.6063807060984203e-5,9.271670670538718e10,5.9987403587225184e7,0.0,1.7660115895107162e10,7.32308877557171,7.228713177442891e-5
1841,0,2.2531297723917434,1.8181984908771653e-5,9.277669448119e10,5.998814782433272e7,0.0,1.766148566340654e10,7.322671760273166,8.181893208947244e-5
1842,0,2.2529082332014605,5.136438729826109e-6,9.283668300064001e10,5.998889087891337e7,0.0,1.766285399831842e10,7.321951757904746,2.3113974284217492e-5
1843,0,2.2527623435867214,5.936367636216744e-5,9.289667226254019e10,5.998963272798971e7,0.0,1.766422085514485e10,7.3214776166568445,0.0002671365436297535
1844,0,2.2525572500739086,1.938823227212033e-5,9.295666226570633e10,5.999037339447734e7,0.0,1.7665586273709885e10,7.320811062740203,8.724704522454149e-5
1845,0,2.252293476313721,5.4952616217462946e-5,9.301665300893625e10,5.9991112880808145e7,0.0,1.7666950256154785e10,7.319953798019593,0.00024728677297858326
1846,0,2.2521830614741107,4.313157841329129e-6,9.307664449105533e10,5.9991851157600276e7,0.0,1.7668312745874786e10,7.31959494979086,1.9409210285981082e-5
1847,0,2.2519421241999167,2.0901115984107987e-5,9.313663671086758e10,5.999258827010391e7,0.0,1.7669673824014343e10,7.3188119036497294,9.405502192848594e-5
1848,0,2.2517755262843426,2.3011667909945965e-5,9.319662966719452e10,5.999332419003612e7,0.0,1.7671033435992233e10,7.318270460424113,0.00010355250559475684
1849,0,2.2515788421578606,2.3128465111571517e-5,9.325662335885544e10,5.999405893560062e7,0.0,1.7672391613070114e10,7.317631237013047,0.00010407809300207183
1850,0,2.251420358316035,1.26525381588527e-5,9.331661778467276e10,5.999479249906843e7,0.0,1.7673748338603836e10,7.317116164527114,5.693642171483715e-5
1851,0,2.2511801087865773,1.9278195602545622e-5,9.337661294347147e10,5.9995524900898896e7,0.0,1.7675103648092392e10,7.316335353556376,8.67518802114553e-5
1852,0,2.250990326123361,1.4787345338496127e-5,9.343660883407901e10,5.9996256123796135e7,0.0,1.7676457507191437e10,7.315718559900923,6.654305402323257e-5
1853,0,2.2508391139792296,1.6417467788215623e-5,9.349660545532458e10,5.999698617204953e7,0.0,1.76778099214832e10,7.315227120432496,7.38786050469703e-5
1854,0,2.2506089177267166,1.420413715112756e-6,9.35566028060415e10,5.9997715065677695e7,0.0,1.7679160925724945e10,7.314478982611829,6.391861718007402e-6
1855,0,2.250413871207126,2.3581949642720312e-5,9.361660088506311e10,5.999844279012829e7,0.0,1.7680510490624863e10,7.3138450814231595,0.0001061187733922414
1856,0,2.2502385603974995,1.2419433973676064e-5,9.367659969122849e10,5.999916935018001e7,0.0,1.7681858622705612e10,7.313275321291873,5.588745288154229e-5
1857,0,2.2500502425632876,2.0705717839103466e-5,9.373659922337589e10,5.9999894753167585e7,0.0,1.7683205333256317e10,7.312663288330684,9.31757302759656e-5
1858,0,2.2498199854698244,6.608614342151764e-6,9.379659948034769e10,6.0000619005831845e7,0.0,1.7684550632487885e10,7.311914952776929,2.9738764539682938e-5
1859,0,2.2496889415702253,1.0905971055630292e-5,9.385660046098996e10,6.0001342089688264e7,0.0,1.7685894483740524e10,7.3114890601032325,4.9076869750336316e-5
1860,0,2.2494827427624102,2.1406156152314892e-5,9.391660216414798e10,6.000206403303468e7,0.0,1.7687236937296524e10,7.310818913977833,9.632770268541702e-5
1861,0,2.2492647266358636,1.1667851245511507e-5,9.397660458867212e10,6.000278482890714e7,0.0,1.7688577977924072e10,7.310110361566557,5.250533060480178e-5
1862,0,2.2491003214118175,2.8820915851879292e-5,9.403660773341415e10,6.000350447006936e7,0.0,1.7689917589854996e10,7.309576044588407,0.0001296941213334568
1863,0,2.248901803255253,1.0108414457810078e-5,9.409661159722928e10,6.000422297190997e7,0.0,1.7691255799438995e10,7.308930860579572,4.548786506014535e-5
1864,0,2.248684964888305,1.4123854068182062e-5,9.415661617897238e10,6.00049403345027e7,0.0,1.769259260454065e10,7.308226135886992,6.355734330681928e-5
1865,0,2.248546958410569,9.734494480339445e-6,9.421662147750552e10,6.000565654595393e7,0.0,1.7693927980698547e10,7.3077776148343485,4.38052251615275e-5
1866,0,2.248330124979066,4.1850724638581305e-6,9.427662749168777e10,6.00063716318804e7,0.0,1.7695261973401062e10,7.307072906181964,1.8832826087361587e-5
1867,0,2.2481903511737573,1.0979793405446747e-5,9.43366342203841e10,6.0007085571755044e7,0.0,1.769659454208258e10,7.306618641314711,4.940907032451036e-5
1868,0,2.247941188066485,3.736507096441244e-5,9.439664166245978e10,6.000779839535023e7,0.0,1.769792574005446e10,7.305808861216076,0.00016814281933985598
1869,0,2.2478099250220933,4.794531697743798e-6,9.445664981678769e10,6.000851007170456e7,0.0,1.7699255507228134e10,7.305382256321804,2.157539263984709e-5
1870,0,2.247629480093635,1.2818324378605084e-5,9.45166586822344e10,6.00092206277022e7,0.0,1.770058389156871e10,7.304795810304314,5.768245970372288e-5
1871,0,2.247447579928126,8.377532944914279e-6,9.457666825767554e10,6.000993005871691e7,0.0,1.7701910882183792e10,7.3042046347664105,3.7698898252114255e-5
1872,0,2.2472466956458934,4.1349241639343504e-5,9.463667854198569e10,6.001063836967393e7,0.0,1.7703236486043915e10,7.303551760849153,0.00018607158737704577
1873,0,2.247032064915559,1.4009883878590701e-5,9.469668953404666e10,6.0011345562161304e7,0.0,1.7704560703881454e10,7.302854210975567,6.304447745365815e-5
1874,0,2.246822626122915,1.6880281864944946e-6,9.475670123273529e10,6.0012051635768235e7,0.0,1.770588353269438e10,7.302173534899474,7.596126839225226e-6
1875,0,2.2466834127718016,1.590008914756358e-5,9.481671363693631e10,6.001275658338479e7,0.0,1.770720495691017e10,7.301721091508355,7.15504011640361e-5
1876,0,2.246445065132586,1.2252922023447965e-5,9.487672674553421e10,6.001346043199921e7,0.0,1.77085250248963e10,7.300946461680905,5.5138149105515843e-5
1877,0,2.246250005617356,2.1694751760836795e-5,9.49367405574173e10,6.001416316322559e7,0.0,1.7709843699957138e10,7.3003125182564075,9.762638292376558e-5
1878,0,2.246296146850767,6.20541833882271e-5,9.49967550714613e10,6.001486475071888e7,0.0,1.771116093038875e10,7.300462477264993,0.00027924382524702196
1879,0,2.2459103355716046,3.2918724639507957e-6,9.505677028660397e10,6.001556529441601e7,0.0,1.7712476901603714e10,7.299208590607715,1.481342608777858e-5
1880,0,2.245766234831093,8.418999047285491e-6,9.511678620169272e10,6.001626469896482e7,0.0,1.7713791432361145e10,7.2987402632010525,3.788549571278471e-5
1881,0,2.245613541032837,2.3644465468208864e-5,9.517680281563959e10,6.001696300296596e7,0.0,1.7715104592939377e10,7.29824400835672,0.00010640009460693989
1882,0,2.2453864463495306,2.664998579920974e-5,9.523682012734729e10,6.0017660218219884e7,0.0,1.771641640334253e10,7.2975059506359745,0.00011992493609644383
1883,0,2.245233168612634,2.079829489076701e-6,9.529683813571445e10,6.0018356325620785e7,0.0,1.771772682542949e10,7.297007797991061,9.359232700845155e-6
1884,0,2.2449977193758697,1.584124641540452e-5,9.53568568396463e10,6.0019051349962875e7,0.0,1.771903590368376e10,7.296242587971577,7.128560886932034e-5
1885,0,2.2448207630363397,1.583196222632033e-5,9.5416876238048e10,6.0019745273259565e7,0.0,1.772034360204628e10,7.295667479868104,7.124383001844148e-5
1886,0,2.244626104751405,2.7646893000721207e-5,9.547689632982819e10,6.0020438108769596e7,0.0,1.7721649943311264e10,7.295034840442066,0.00012441101850324543
1887,0,2.24443832761635,3.246730009376364e-5,9.553691711389822e10,6.002112985523224e7,0.0,1.772295492292502e10,7.294424564753138,0.00014610285042193638
1888,0,2.244251846275822,5.283131185085388e-6,9.559693858917215e10,6.002182051572177e7,0.0,1.7724258544510544e10,7.293818500396422,2.3774090332884246e-5
1889,0,2.244065001908046,6.997587534460226e-6,9.56569607545632e10,6.002251009274055e7,0.0,1.7725560810623703e10,7.29321125620115,3.1489143905071015e-5
1890,0,2.2439148988743205,1.82042207278188e-5,9.571698360898987e10,6.002319858323934e7,0.0,1.772686171333249e10,7.292723421341542,8.191899327518459e-5
1891,0,2.2437260852154424,1.1568601197692319e-5,9.57770071513722e10,6.0023886000269145e7,0.0,1.7728161275136765e10,7.292109776950188,5.2058705389615434e-5
1892,0,2.2435146001756614,3.376560256895811e-6,9.583703138063171e10,6.002457234376865e7,0.0,1.7729459493778564e10,7.2914224505708995,1.5194521156031149e-5
1893,0,2.2433538201890846,1.8237688117206385e-5,9.589705629569324e10,6.002525760550748e7,0.0,1.7730756351532425e10,7.290899915614525,8.206959652742873e-5
1894,0,2.243159536418526,5.652800859734519e-6,9.595708189548334e10,6.002594179973631e7,0.0,1.773205187321724e10,7.290268493360209,2.5437603868805336e-5
1895,0,2.2430093914772424,9.122122418853129e-6,9.601710817893063e10,6.0026624917624414e7,0.0,1.7733346039967636e10,7.289780522301038,4.104955088483908e-5
1896,0,2.24282866916546,8.70577345046808e-6,9.60771351449661e10,6.002730697203208e7,0.0,1.773463887400673e10,7.289193174787746,3.917598052710636e-5
1897,0,2.2426476078430184,4.535935645666456e-5,9.613716279252136e10,6.002798796087095e7,0.0,1.773593036925084e10,7.28860472548981,0.0002041171040549905
1898,0,2.2424027008852345,1.5218542811501479e-6,9.619719112053598e10,6.002866789535603e7,0.0,1.7737220544849762e10,7.287808777877013,6.848344265175665e-6
1899,0,2.2422449240836313,2.2291950627084667e-5,9.62572201279448e10,6.002934675628405e7,0.0,1.7738509362238617e10,7.287296003271802,0.000100313777821881
1900,0,2.242128704222516,7.332048671537805e-7,9.631724981368793e10,6.003002455234314e7,0.0,1.7739796835764038e10,7.286918288723177,3.2994219021920124e-6
1901,0,2.241924014821935,6.808480099276815e-6,9.637728017670795e10,6.0030701304119416e7,0.0,1.7741083002423065e10,7.286253048171288,3.0638160446745666e-5
1902,0,2.24176340260471,3.0095834934185106e-6,9.64373112159479e10,6.003137699505338e7,0.0,1.774236782864363e10,7.285731058465308,1.3543125720383298e-5
1903,0,2.2415186258626107,1.990227332271388e-6,9.649734293035547e10,6.003205164542858e7,0.0,1.7743651350895126e10,7.284935534053485,8.956022995221247e-6
1904,0,2.241331312819252,6.256831578621558e-6,9.65573753188786e10,6.003272523743935e7,0.0,1.7744933533205917e10,7.284326766662569,2.815574210379701e-5
1905,0,2.2411659369209653,5.1017348570575605e-6,9.661740838046918e10,6.003339777828233e7,0.0,1.774621438715866e10,7.283789294993137,2.2957806856759022e-5
1906,0,2.2410281373174614,3.5868267028060785e-5,9.667744211407834e10,6.003406926934216e7,0.0,1.7747493913287827e10,7.283341446281749,0.00016140720162627353
1907,0,2.240848809695432,2.3993187734369648e-5,9.673747651866354e10,6.003473972249172e7,0.0,1.774877213212816e10,7.282758631510155,0.00010796934480466341
1908,0,2.2407090032983636,4.607345996365808e-5,9.679751159317792e10,6.003540912850446e7,0.0,1.775004902400859e10,7.282304260719682,0.00020733056983646136
1909,0,2.240482022982601,1.3815352130686076e-5,9.685754733658899e10,6.003607750729121e7,0.0,1.775132462482994e10,7.281566574693453,6.216908458808734e-5
1910,0,2.240311034190263,1.3044426760852601e-5,9.691758374785034e10,6.0036744840929255e7,0.0,1.775259889832454e10,7.281010861118354,5.8699920423836704e-5
1911,0,2.240099807504514,1.8817388047376316e-5,9.697762082592844e10,6.003741114502963e7,0.0,1.7753871872223175e10,7.2803243743896715,8.467824621319342e-5
1912,0,2.2399162901159198,2.5759566118666033e-5,9.703765856978918e10,6.003807641222367e7,0.0,1.775514353038246e10,7.27972794287674,0.00011591804753399715
1913,0,2.239727337343025,8.139823450381556e-6,9.709769697840128e10,6.003874064927323e7,0.0,1.7756413883658417e10,7.279113846364831,3.6629205526717e-5
1914,0,2.2395908180092583,1.7540889652556402e-5,9.715773605073447e10,6.003940385023952e7,0.0,1.7757682918623978e10,7.2786701585300895,7.893400343650381e-5
1915,0,2.2394344234555645,1.000120565575191e-5,9.721777578576044e10,6.004006602732243e7,0.0,1.775895065656201e10,7.278161876230585,4.5005425450883596e-5
1916,0,2.239218672109229,1.4505246029250518e-5,9.727781618245386e10,6.004072718811063e7,0.0,1.776021710996611e10,7.277460684354994,6.527360713162733e-5
1917,0,2.239064624543345,1.9287538168599738e-5,9.733785723979129e10,6.004138731787994e7,0.0,1.776148224858455e10,7.276960029765871,8.679392175869882e-5
1918,0,2.2388594119793104,3.7591520954671775e-6,9.739789895675146e10,6.004204643440835e7,0.0,1.7762746104443756e10,7.276293088932759,1.69161844296023e-5
1919,0,2.238718094004488,1.7030482399149616e-5,9.745794133231467e10,6.004270452383317e7,0.0,1.776400864892119e10,7.275833805514587,7.663717079617327e-5
1920,0,2.2385308418308645,1.952790106030111e-5,9.751798436546396e10,6.004336160346737e7,0.0,1.776526991319339e10,7.27522523595031,8.7875554771355e-5
1921,0,2.23834719253642,2.898064567063985e-5,9.75780280551838e10,6.004401766852936e7,0.0,1.7766529886061096e10,7.274628375743364,0.00013041290551787932
1922,0,2.23820190374561,1.3459791272651955e-5,9.763807240046213e10,6.004467271630263e7,0.0,1.776778856027153e10,7.274156187173233,6.05690607269338e-5
1923,0,2.2379814942083636,1.1710824631472327e-5,9.769811740028714e10,6.004532676452584e7,0.0,1.776904596789604e10,7.273439856177181,5.2698710841625473e-5
1924,0,2.2377889962315023,2.518772272108727e-5,9.775816305364908e10,6.004597980104286e7,0.0,1.777030208355739e10,7.272814237752383,0.00011334475224489271
1925,0,2.237629694778958,7.140877323064121e-6,9.781820935954385e10,6.00466318272032e7,0.0,1.777155690782231e10,7.272296508031614,3.2133947953788544e-5
1926,0,2.237478675452065,1.5910466533486378e-5,9.787825631696405e10,6.004728284850402e7,0.0,1.77728104492547e10,7.271805695219211,7.15970994006887e-5
1927,0,2.2373223105955815,8.878280691682061e-6,9.793830392490778e10,6.0047932868872836e7,0.0,1.7774062713410187e10,7.27129750943564,3.9952263112569275e-5
1928,0,2.2371144111040673,2.0552794566461308e-5,9.799835218237424e10,6.004858189668888e7,0.0,1.7775313714441925e10,7.270621836088218,9.248757554907588e-5
1929,0,2.2369577302942627,1.4967077575697013e-5,9.805840108836542e10,6.004922991989688e7,0.0,1.777656342711566e10,7.270112623456354,6.735184909063656e-5
1930,0,2.2368416061145258,9.610689996719657e-6,9.811845064188254e10,6.004987694201615e7,0.0,1.7777811856208633e10,7.269735219872208,4.3248104985238456e-5
1931,0,2.23658377195553,1.3436059009830359e-5,9.817850084193555e10,6.005052299000845e7,0.0,1.7779059051770767e10,7.268897258855473,6.0462265544236615e-5
1932,0,2.2364510585989668,2.3478377133789863e-5,9.823855168752753e10,6.005116802940823e7,0.0,1.778030494528917e10,7.268465940446642,0.00010565269710205438
1933,0,2.2362150908014145,6.4685781307471935e-6,9.829860317766986e10,6.005181209343804e7,0.0,1.778154959894586e10,7.267699045104597,2.910860158836237e-5
1934,0,2.2360769704036145,2.0731013743724436e-5,9.83586553113742e10,6.0052455156673655e7,0.0,1.7782792961632645e10,7.267250153811747,9.328956184675996e-5
1935,0,2.2360030888940177,2.9772299852126594e-6,9.841870808765027e10,6.00530972257435e7,0.0,1.7784035044163406e10,7.267010038905557,1.3397534933456967e-5
1936,0,2.235730590614709,8.21923877151326e-6,9.84787615055235e10,6.005373833841222e7,0.0,1.7785275917642548e10,7.266124419497804,3.698657447180967e-5
1937,0,2.2355572787654108,1.9155726285136065e-5,9.853881556400131e10,6.005437845615737e7,0.0,1.7786515505575516e10,7.2655611559875855,8.62007682831123e-5
1938,0,2.235363164703439,1.84526195234902e-6,9.859887026210715e10,6.0055017597293556e7,0.0,1.778775384144777e10,7.264930285286177,8.30367878557059e-6
1939,0,2.235219556028926,2.665816621372219e-5,9.865892559886197e10,6.005565575414225e7,0.0,1.7788990908419846e10,7.264463557094009,0.00011996174796174985
1940,0,2.2350652797092003,3.6920522140215795e-5,9.871898157328925e10,6.0056292936990775e7,0.0,1.7790226724472855e10,7.263962159054901,0.00016614234963097108
1941,0,2.234858351466559,4.245373254302409e-6,9.877903818441672e10,6.005692915349131e7,0.0,1.779146130250992e10,7.263289642266317,1.910417964436084e-5
1942,0,2.234743728253198,2.8523832814708605e-5,9.883909543126776e10,6.00575643860223e7,0.0,1.7792694606387543e10,7.262917116822894,0.00012835724766618872
1943,0,2.2345389378595293,1.704640815192171e-5,9.889915331287619e10,6.005819866120944e7,0.0,1.779392668585376e10,7.26225154804347,7.67088366836477e-5
1944,0,2.234338993503415,1.3958905438760105e-5,9.895921182827036e10,6.005883196817672e7,0.0,1.779515751786519e10,7.261601728886098,6.281507447442047e-5
1945,0,2.2341606629938644,4.695334614591984e-6,9.901927097648471e10,6.0059464306630924e7,0.0,1.779638709991243e10,7.2610221547300595,2.1129005765663927e-5
1946,0,2.2340322146004663,8.886971089576423e-6,9.907933075655478e10,6.006009567473731e7,0.0,1.7797615426484024e10,7.260604697451516,3.9991369903093904e-5
1947,0,2.2338704922026933,2.0526271943585583e-5,9.9139391167517e10,6.006072608563714e7,0.0,1.7798842521218506e10,7.260079099658753,9.236822374613513e-5
1948,0,2.2337176013465383,1.147911497506593e-5,9.919945220841144e10,6.0061355535613775e7,0.0,1.7800068374964203e10,7.259582204376249,5.165601738779668e-5
1949,0,2.233495803092908,5.277037697565268e-6,9.925951387828012e10,6.0061984037030265e7,0.0,1.780129300989186e10,7.258861360051951,2.3746669639043705e-5
1950,0,2.233324503442649,3.842358493912068e-6,9.931957617616443e10,6.0062611575809106e7,0.0,1.780251639666333e10,7.258304636188609,1.7290613222604306e-5
1951,0,2.233176440233307,1.673751886064473e-5,9.937963910111008e10,6.006323815754965e7,0.0,1.7803738544269287e10,7.257823430758248,7.531883487290128e-5
1952,0,2.233033717850913,4.000133402487505e-6,9.943970265216412e10,6.006386378657934e7,0.0,1.7804959459238754e10,7.257359583015468,1.800060031119377e-5
1953,0,2.232795048122342,3.6943337110573182e-6,9.949976682837598e10,6.006448847833733e7,0.0,1.7806179169816833e10,7.256583906397611,1.6624501699757932e-5
1954,0,2.232601949534393,1.4756570219986997e-5,9.955983162879495e10,6.006511221583705e7,0.0,1.7807397640950638e10,7.255956335986777,6.640456598994149e-5
1955,0,2.2324574831274506,1.0927948816991107e-5,9.961989705247696e10,6.006573500060338e7,0.0,1.7808614873702652e10,7.255486820164214,4.917576967645998e-5
1956,0,2.2322975730185477,1.0896293302288529e-5,9.9679963098474e10,6.006635684308666e7,0.0,1.78098308866035e10,7.25496711231028,4.903331986029838e-5
1957,0,2.2322161073535427,9.012867855373585e-6,9.974002976584161e10,6.006697773270996e7,0.0,1.7811045657071777e10,7.254702348899014,4.0557905349181134e-5
1958,0,2.232012300052328,8.575371540101018e-6,9.980009705364285e10,6.006759769805098e7,0.0,1.7812259239140976e10,7.254039975170066,3.858917193045458e-5
1959,0,2.231779596767475,5.49340347182764e-6,9.986016496093369e10,6.006821672856271e7,0.0,1.7813471610320663e10,7.253283689494293,2.472031562322438e-5
1960,0,2.2316611178464045,1.1462832052666627e-5,9.992023348677847e10,6.0068834807169445e7,0.0,1.7814682735273636e10,7.2528986330008145,5.158274423699982e-5
1961,0,2.2314940835374277,3.197939313293041e-5,9.998030263023978e10,6.006945195733593e7,0.0,1.7815892658095978e10,7.2523557714966405,0.00014390726909818685
1962,0,2.2313029254393966,2.1423270532838767e-5,1.0004037239038599e11,6.007006817769237e7,0.0,1.7817101374246445e10,7.251734507678039,9.640471739777445e-5
1963,0,2.23110347985806,2.9709736732552727e-5,1.001004427662821e11,6.007068346801245e7,0.0,1.7818308881426346e10,7.251086309538695,0.00013369381529648727
1964,0,2.2310015477288005,4.410684038169688e-6,1.0016051375700168e11,6.007129781621281e7,0.0,1.7819515154040283e10,7.250755030118602,1.9848078171763595e-5
1965,0,2.2308063488943475,6.219530590101385e-5,1.0022058536161026e11,6.00719112493269e7,0.0,1.7820720243317093e10,7.250120633906629,0.00027987887655456234
1966,0,2.230679014200974,7.939556338598663e-6,1.0028065757919083e11,6.007252374797658e7,0.0,1.782192410933113e10,7.249706796153165,3.5728003523693985e-5
1967,0,2.230448764683051,3.64879778005367e-5,1.0034073040880984e11,6.0073135336490266e7,0.0,1.7823126798066513e10,7.248958485219916,0.00016419590010241514
1968,0,2.2303295491279242,1.5020745815247372e-5,1.0040080384954977e11,6.007374598858822e7,0.0,1.782432825599185e10,7.248571034665754,6.759335616861317e-5
1969,0,2.230132549704119,2.506039658789483e-5,1.0046087790048666e11,6.007435573092532e7,0.0,1.782552853370529e10,7.247930786538387,0.00011277178464552673
1970,0,2.2299421691225456,1.5187713420600213e-5,1.0052095256070276e11,6.007496455425399e7,0.0,1.7826727611177597e10,7.247312049648273,6.834471039270096e-5
1971,0,2.2298318668503914,2.2655115520242575e-5,1.0058102782928076e11,6.0075572450801484e7,0.0,1.7827925471248962e10,7.2469535672637715,0.00010194801984109159
1972,0,2.229633715011767,8.517542634339792e-6,1.0064110370530585e11,6.007617944438548e7,0.0,1.782912215902231e10,7.246309573788242,3.8328941854529064e-5
1973,0,2.229486208115608,1.2690133814899363e-5,1.007011801878631e11,6.007678551871267e7,0.0,1.783031764055699e10,7.245830176375726,5.710560216704713e-5
1974,0,2.2293188469162075,1.7049352644057936e-5,1.007612572760415e11,6.007739068482388e7,0.0,1.7831511935800827e10,7.245286252477674,7.672208689826071e-5
1975,0,2.2291341787849697,2.0186815794354107e-5,1.0082133496893103e11,6.0077994944197714e7,0.0,1.783270504585945e10,7.244686081051151,9.084067107459348e-5
1976,0,2.229017074301555,8.658386836890575e-6,1.008814132656236e11,6.007859828759493e7,0.0,1.7833896950663986e10,7.244305491480054,3.8962740766007586e-5
1977,0,2.2288375704883525,1.5023197609931316e-5,1.0094149216521338e11,6.007920073375135e7,0.0,1.783508768541304e10,7.243722104087146,6.760438924469092e-5
1978,0,2.2286740636440165,1.115205399698782e-5,1.0100157166679535e11,6.007980227426436e7,0.0,1.7836277231699554e10,7.243190706843054,5.018424298644519e-5
1979,0,2.228485274667631,1.2709521323706063e-5,1.0106165176946707e11,6.008040291629715e7,0.0,1.7837465601884995e10,7.2425771426698,5.7192845956677285e-5
1980,0,2.2283517359109757,1.594644295110914e-6,1.0112173247232715e11,6.008100265119866e7,0.0,1.7838652777046204e10,7.242143141710671,7.1758993279991135e-6
1981,0,2.228193595026327,4.00251372806304e-6,1.0118181377447693e11,6.0081601491121836e7,0.0,1.7839838779435425e10,7.241629183835562,1.8011311776283678e-5
1982,0,2.228017547832293,1.0206011136090765e-5,1.0124189567501938e11,6.008219943697818e7,0.0,1.784102360907138e10,7.241057030454953,4.592705011240844e-5
1983,0,2.227864629089572,1.9142845278916076e-5,1.0130197817305789e11,6.008279648524233e7,0.0,1.7842207257177643e10,7.240560044541109,8.614280375512234e-5
1984,0,2.227635946548081,1.3861965757949735e-5,1.0136206126770023e11,6.008339265046451e7,0.0,1.7843389750821365e10,7.239816826281263,6.23788459107738e-5
1985,0,2.2274869759850233,1.3679849022507629e-5,1.0142214495805383e11,6.008398791434526e7,0.0,1.784457105192151e10,7.239332671951326,6.155932060128433e-5
1986,0,2.2273796708411853,8.338149266151618e-6,1.0148222924322769e11,6.0084582283586875e7,0.0,1.7845751171975845e10,7.238983930233852,3.752167169768228e-5
1987,0,2.227193183398698,1.0027752269936574e-5,1.0154231412233499e11,6.0085175775517486e7,0.0,1.7846930143618256e10,7.238377846045769,4.512488521471458e-5
1988,0,2.226989924434928,3.357120081748377e-5,1.0160239959448657e11,6.008576838384594e7,0.0,1.784810795259915e10,7.237717254413515,0.00015107040367867697
1989,0,2.2268790409325616,3.08420658623465e-7,1.0166248565880118e11,6.008636009631207e7,0.0,1.784928457276352e10,7.2373568830308255,1.3878929638055926e-6
1990,0,2.2266312885773143,2.0196899743751828e-5,1.0172257231439108e11,6.008695094410097e7,0.0,1.7850460064369843e10,7.236551687876272,9.088604884688323e-5
1991,0,2.2265076431618134,8.476862850415046e-5,1.0178265956037448e11,6.008754089547677e7,0.0,1.7851634362519775e10,7.2361498402758935,0.00038145882826867705
1992,0,2.22635654934331,1.9431675784928326e-5,1.0184274739588507e11,6.008812997162654e7,0.0,1.7852807507595e10,7.235658785365757,8.744254103217747e-5
1993,0,2.226215059283531,7.82601681231787e-6,1.0190283582002893e11,6.008871816954211e7,0.0,1.78539794918685e10,7.235198942671476,3.521707565543042e-5
1994,0,2.2261702436476014,1.2072595779955009e-5,1.0196292483192886e11,6.008930547984505e7,0.0,1.7855150294882156e10,7.235053291854705,5.432668100979754e-5
1995,0,2.2259072975807337,2.9804593645044175e-6,1.0202301443072974e11,6.008989194445923e7,0.0,1.785631999846643e10,7.234198717137384,1.3412067140269879e-5
1996,0,2.2257218095945364,1.6221346882144827e-5,1.0208310461554007e11,6.009047752736023e7,0.0,1.7857488529070953e10,7.233595881182243,7.299606096965172e-5
1997,0,2.2255385041263076,8.853925927823636e-6,1.02143195385495e11,6.0091062239883214e7,0.0,1.785865590755179e10,7.2330001384105,3.984266667520636e-5
1998,0,2.2253865046144528,2.936475375106551e-5,1.0220328673972461e11,6.009164608004454e7,0.0,1.7859822128204376e10,7.232506139996971,0.0001321413918797948
1999,0,2.2252101733558916,8.322803248465849e-6,1.0226337867736304e11,6.009222905663726e7,0.0,1.7860987206854843e10,7.231933063406648,3.745261461809632e-5
2000,0,2.225037354387645,1.5596555085872765e-5,1.0232347119754266e11,6.009281116782872e7,0.0,1.7862151138114777e10,7.231371401759846,7.018449788642744e-5


==> anc/data/regularized_slice_mu450.csv <==
T,mu,sigma,Delta,p,s,n,e,m,Delta_gap
0,450,4.253225208131298,37.437158432513584,2.0519475281061783e9,-0.0,1.9868848644915853e7,6.889034362105956e9,13.822981926426717,168.46721294631112
1,450,4.25295327052077,37.437134996894834,2.0520147761263657e9,136068.87779026848,1.9870102434292708e7,6.889667388183144e9,13.822098129192502,168.46710748602675
2,450,4.253106234397881,37.437151273268235,2.052217411970993e9,269902.7542577653,1.9870053514947556e7,6.889846475263924e9,13.822595261793115,168.46718072970705
3,450,4.252917122856401,37.43713417240906,2.052554803622841e9,404891.83311488654,1.9871551479194634e7,6.89085803751409e9,13.821980649283303,168.46710377584077
4,450,4.252630308677422,37.43713182079081,2.0530272150366783e9,539941.7595244531,1.987365430110656e7,6.892276987499372e9,13.821048503201622,168.46709319355864
5,450,4.252309562808421,37.43715091879447,2.0536347117142525e9,675065.4217797498,1.987635768839101e7,6.894101575170601e9,13.820006079127367,168.46717913457513
6,450,4.251903746357883,37.43712354042776,2.0543773765928993e9,810281.234847512,1.9879661452773664e7,6.896331964564334e9,13.818687175663118,168.46705593192493
7,450,4.251466273109996,37.43714928190305,2.055255311036995e9,945607.6190556708,1.9883566068692338e7,6.898968673207946e9,13.817265387607486,168.4671717685637
8,450,4.250910536975794,37.437152021060086,2.056268634849865e9,1.081063056352127e6,1.9888071625418596e7,6.902012101039321e9,13.81545924517133,168.4671840947704
9,450,4.25028796967382,37.43715418693075,2.0574174864275742e9,1.2166663750603467e6,1.9893177812675536e7,6.905462526651959e9,13.813435901439913,168.46719384118836
10,450,4.249584269459407,37.43714373359727,2.058702023767334e9,1.352438403330537e6,1.9898884538021527e7,6.909320402375659e9,13.811148875743074,168.4671468011877
11,450,4.248846449085186,37.43714480637962,2.0601224284258537e9,1.4884065248986871e6,1.9905191215158727e7,6.913586090169458e9,13.808750959526856,168.46715162870828
12,450,4.247996168398847,37.43712038728713,2.061678916168335e9,1.6246136375944344e6,1.991209735351065e7,6.918260256562591e9,13.805987547296255,168.46704174279208
13,450,4.247098698819889,37.43706835568773,2.06337175858778e9,1.7611308508778925e6,1.991960046406897e7,6.923343151304669e9,13.80307077116464,168.4668076005948
14,450,4.246148650830969,37.43692175571433,2.0652013184897423e9,1.8980717686211814e6,1.9927696749159165e7,6.928835223392578e9,13.79998311520065,168.46614790071447
15,450,4.245107817188934,37.43662995744583,2.0671680987736626e9,2.0356046883082965e6,1.993638114144837e7,6.934737485202728e9,13.796600405864037,168.46483480850623
16,450,4.243986326310827,37.436080134152775,2.069272801255371e9,2.173959851522139e6,1.9945645391312312e7,6.941050982459523e9,13.792955560510187,168.4623606036875
17,450,4.242804994195451,37.435101723561246,2.071516389603531e9,2.3134303091407507e6,1.995547830149373e7,6.94777716132404e9,13.789116231135216,168.45795775602562
18,450,4.241535360272543,37.433517515004645,2.0739001498580933e9,2.4543663392091678e6,1.996586678659234e7,6.954918498214225e9,13.784989920885765,168.45082881752091
19,450,4.240230495988705,37.43107140434843,2.0764257427064285e9,2.5971647810219554e6,1.9976793909881625e7,6.96247764757972e9,13.78074911196329,168.43982131956793
20,450,4.238951116160557,37.42742154344504,2.079095243314785e9,2.7422553693503593e6,1.9988239709992833e7,6.970457733568997e9,13.77659112752181,168.4233969455027
21,450,4.237486413114441,37.42228978615991,2.081911166453823e9,2.8900850756778587e6,2.000018570350157e7,6.97886418671112e9,13.771830842621933,168.4003040377196
22,450,4.23602420357534,37.41527621920599,2.0848764764752655e9,3.041103639758597e6,2.0012606632081397e7,6.987700788036052e9,13.767078661619855,168.36874298642698
23,450,4.2345560905090665,37.40598625703829,2.0879945831455688e9,3.195750104781259e6,2.002547793713872e7,6.996972740976825e9,13.762307294154466,168.32693815667233
24,450,4.233032280882895,37.39401718364843,2.0912693252745132e9,3.354441605408148e6,2.0038774379835375e7,7.0066857441812e9,13.75735491286941,168.27307732641793
25,450,4.231442557969311,37.37888880080182,2.0947049446028976e9,3.517566115516055e6,2.0052468837687027e7,7.016845185244165e9,13.75218831340026,168.20499960360817
26,450,4.229871608556103,37.36019006454605,2.0983060525277367e9,3.685474398011824e6,2.006653350213607e7,7.027456357781802e9,13.747082727807333,168.12085529045723
27,450,4.228276396445056,37.33748813296338,2.1020775921207352e9,3.8584777451446047e6,2.0080941432059385e7,7.038524951424892e9,13.74189828844643,168.0186965983352
28,450,4.2266915775080705,37.310311573290036,2.106024797604477e9,4.036847377185651e6,2.009566460148101e7,7.050055999623176e9,13.736747626901229,167.89640207980517
29,450,4.225044846237051,37.27822419408347,2.1101531530794868e9,4.220812870199693e6,2.011067667362417e7,7.062054923287181e9,13.731395750270416,167.75200887337562
30,450,4.223433079864228,37.240814310448044,2.114468351910675e9,4.4105630345845735e6,2.012595035529885e7,7.074526199011346e9,13.72615750955874,167.5836643970162
31,450,4.221851481437671,37.197677621743395,2.1189762578172455e9,4.606248692537475e6,2.0141460072610114e7,7.087474484325967e9,13.72101731467243,167.3895492978453
32,450,4.220200017094497,37.148370896686416,2.1236828683858185e9,4.807988280119484e6,2.0157181612865835e7,7.100904482367632e9,13.715650055557115,167.16766903508886
33,450,4.218646867062398,37.09253304399776,2.1285942814606094e9,5.01586424280745e6,2.0173089822480332e7,7.114819658668186e9,13.710602317952794,166.91639869798993
34,450,4.2170837504899925,37.02971847917034,2.1337166646452904e9,5.229936617741771e6,2.0189162500163637e7,7.129224305431567e9,13.705522189092475,166.63373315626654
35,450,4.215569521243614,36.959649681094405,2.1390562279921494e9,5.450228537158473e6,2.020537845879196e7,7.144122077264779e9,13.700600944041746,166.3184235649248
36,450,4.214051018644552,36.88189688782485,2.144619199830021e9,5.676752552952748e6,2.0221717366030335e7,7.159516706789928e9,13.695665810594795,165.96853599521182
37,450,4.212604874928431,36.79615274477757,2.1504118055971565e9,5.909492493062334e6,2.0238159937372513e7,7.175411388463781e9,13.6909658435174,165.5826873514991
38,450,4.211181405957207,36.702031020560284,2.1564402494928284e9,6.148423375891557e6,2.0254688654345706e7,7.191809733246618e9,13.686339569360923,165.15913959252129
39,450,4.209819200788228,36.599244482547554,2.1627106987296104e9,6.393496575030304e6,2.027128724889946e7,7.208714929701329e9,13.681912402561743,164.69660017146398
40,450,4.208493431745229,36.48743841188009,2.1692292701506195e9,6.644658939792612e6,2.028794072941883e7,7.226130415679558e9,13.677603653171992,164.1934728534604
41,450,4.207238357095789,36.36631606406165,2.176002018976097e9,6.901840931733161e6,2.0304635255208988e7,7.244059324069006e9,13.673524660561313,163.64842228827743
42,450,4.205980432214475,36.23557001042333,2.183034929447693e9,7.164965785088877e6,2.0321359151756763e7,7.262505251816583e9,13.669436404697045,163.06006504690498
43,450,4.204820115489335,36.09481845888914,2.1903339071487923e9,7.433960868912601e6,2.0338099649623923e7,7.281471252545215e9,13.665665375340339,162.4266830650011
44,450,4.203698809571753,35.94381809596449,2.1979047728047485e9,7.708728395106521e6,2.0354847790423024e7,7.3009607822703e9,13.662021131108197,161.7471814318402
45,450,4.202678941686291,35.78222869496791,2.2057532573643684e9,7.989179734818208e6,2.037159378358706e7,7.320977033316628e9,13.658706560480447,161.0200291273556
46,450,4.201676967879698,35.60969901944884,2.2138849982023582e9,8.275225229472924e6,2.0388330271955997e7,7.341523984733595e9,13.655450145609018,160.24364558751978
47,450,4.2007984815882615,35.42595496101584,2.2223055362859955e9,8.566758660833994e6,2.0405049665346548e7,7.36260447017915e9,13.65259506516185,159.4167973245713
48,450,4.199951049250245,35.23063476352895,2.231020314171673e9,8.86368615468057e6,2.04217466423078e7,7.384222610291505e9,13.649840910063297,158.53785643588026
49,450,4.199159028756771,35.023395174673,2.240034674712494e9,9.165908329389691e6,2.0438415839024737e7,7.406381960988733e9,13.647266843459505,157.6052782860285
50,450,4.1984715571039395,34.803896445489464,2.2493538603705864e9,9.4733224925368e6,2.0455052575740017e7,7.429085923339261e9,13.645032560587804,156.61753400470258
51,450,4.197862653058685,34.571789257663596,2.258983013042904e9,9.785824954888018e6,2.047165368103043e7,7.452338216120079e9,13.643053622440727,155.57305165948617
52,450,4.197318008115422,34.326667184007576,2.26892717432024e9,1.0103321338602314e7,2.0488216321464036e7,7.476142879945897e9,13.641283526375123,154.4700023280341
53,450,4.196795553766857,34.06814590972746,2.2791912861105385e9,1.0425709683523575e7,2.050473884470324e7,7.500503807232668e9,13.639585549742286,153.3066565937736
54,450,4.196394725498138,33.7957778825217,2.2897801915652275e9,1.0752898757478153e7,2.052121859807759e7,7.525424710473509e9,13.638282857868948,152.08100047134764
55,450,4.196108585787252,33.50919848991538,2.300698636259453e9,1.1084773627542853e7,2.053765510797208e7,7.550908711842841e9,13.63735290380857,150.7913932046192
56,450,4.195831438955725,33.20786111199546,2.311951269574566e9,1.1421257493916303e7,2.0554048491005648e7,7.576960971037289e9,13.636452176606106,149.43537500397957
57,450,4.195644412623442,32.89127979632154,2.323542646257309e9,1.176225387388182e7,2.0570398053980533e7,7.603584948845196e9,13.635844341026186,148.01075908344694
58,450,4.195583321033994,32.559014288326125,2.3354772281126366e9,1.210764687923061e7,2.0586704328661658e7,7.630783238780485e9,13.635645793360482,146.51556429746756
59,450,4.195594655446262,32.21036896929796,2.3477593857959213e9,1.2457377762150383e7,2.060296802627881e7,7.658561513996415e9,13.635682630200353,144.94666036184083
60,450,4.195632392594863,31.84475980018486,2.3603934007064667e9,1.2811350119619241e7,2.061919089988367e7,7.686923511418339e9,13.635805275933304,143.30141910083188
61,450,4.19579135017777,31.461577366937085,2.373383466931286e9,1.3169461931755545e7,2.0635373738411535e7,7.715871893190993e9,13.636321888077752,141.5770981512169
62,450,4.196025883910052,31.06001193473047,2.3867336932416687e9,1.3531651862006195e7,2.0651518337841876e7,7.745411974231559e9,13.63708412270767,139.77005370628711
63,450,4.1963402713236935,30.639302470309495,2.400448105119236e9,1.3897829722516183e7,2.0667626745062154e7,7.775547202677252e9,13.638105881802003,137.87686111639272
64,450,4.196707051591096,30.198622224855384,2.414530646804207e9,1.4267904177602364e7,2.068370152294823e7,7.80628090588905e9,13.639297917671062,135.89380001184924
65,450,4.197170296241236,29.736996687854152,2.4289851833493996e9,1.4641803006102648e7,2.069974450310766e7,7.837617038445719e9,13.640803462784017,133.8164850953437
66,450,4.1976712473969595,29.25334375737626,2.4438155026767464e9,1.5019458437495986e7,2.0715758639834676e7,7.869560142123593e9,13.642431554040119,131.64004690819317
67,450,4.198320924366158,28.74654559081185,2.459025317625454e9,1.5400781609593375e7,2.0731745661106337e7,7.902112597715153e9,13.644543004190012,129.3594551586533
68,450,4.19898501895754,28.215246541105024,2.474618267984722e9,1.5785715016772421e7,2.074770941128694e7,7.935279588234924e9,13.646701311612006,126.9686094349726
69,450,4.199791087859701,27.658023063093175,2.490597922510151e9,1.6174176611982275e7,2.0763651609854188e7,7.96906348815101e9,13.649321035544029,124.46110378391928
70,450,4.200615772895032,27.073168877057988,2.5069677809142876e9,1.6566113379679285e7,2.0779576169001147e7,8.0034694317137785e9,13.652001261908856,121.82925994676094
71,450,4.201552759441186,26.458856256740752,2.5237312758300095e9,1.6961443799592506e7,2.0795485259338744e7,8.038499600643494e9,13.655046468183855,119.06485315533338
72,450,4.202540786355513,25.812893542565114,2.5408917747448654e9,1.736011462566823e7,2.0811382333406024e7,8.0741585283359585e9,13.658257555655418,116.15802094154301
73,450,4.203588190622868,25.132855373800616,2.5584525819010315e9,1.7762045924841344e7,2.0827270405121397e7,8.110448452917016e9,13.66166161952432,113.09784918210278
74,450,4.204742881087694,24.41575966057826,2.5764169401605377e9,1.816720153007549e7,2.0843151851657502e7,8.147374306310925e9,13.665414363535005,109.87091847260217
75,450,4.205957556256558,23.658227733545974,2.5947880328342667e9,1.857551332001178e7,2.085903015983981e7,8.184939038094531e9,13.669362057833814,106.46202480095688
76,450,4.207254248072959,22.856245491512894,2.613568985473381e9,1.898691067283779e7,2.0874908146410655e7,8.223144891547086e9,13.673576306237118,102.85310471180802
77,450,4.2086366594319715,22.004822178670175,2.6327628676195374e9,1.9401361257874325e7,2.0890788598211657e7,8.261996818432032e9,13.678069143153907,99.02169980401578
78,450,4.210083365108183,21.097986317386038,2.6523726945178375e9,1.981879740146231e7,2.0906674677277494e7,8.301497107571095e9,13.682770936601594,94.94093842823717
79,450,4.211623053426834,20.128217320882026,2.6724014287880363e9,2.023916451196425e7,2.0922568969378453e7,8.341648603877442e9,13.68777492363721,90.57697794396911
80,450,4.213199162514936,19.085814492221488,2.6928519820547333e9,2.06624284185563e7,2.0938474750481766e7,8.382455929146565e9,13.692897278173543,85.8861652149967
81,450,4.214828254698285,17.958212866936098,2.7137272165373306e9,2.108851259041372e7,2.0954394682973597e7,8.423919910624299e9,13.698191827769428,80.81195790121244
82,450,4.216624332870534,16.727938298339563,2.735029946597889e9,2.151741522938306e7,2.097033026984377e7,8.466046723641218e9,13.704029081829237,75.27572234252803
83,450,4.2183816860219965,15.37053083293643,2.756762940249775e9,2.1949046803940147e7,2.0986286140464667e7,8.508836707686357e9,13.709740479571488,69.16738874821394
84,450,4.220237079647887,13.848576814834086,2.7789289206207466e9,2.238336856894611e7,2.100226352771676e7,8.552292626643268e9,13.715770508855634,62.31859566675339
85,450,4.222169556132597,12.09990953123432,2.801530567381119e9,2.282036756749276e7,2.1018265049890872e7,8.59641994830666e9,13.72205105743094,54.44959289055444
86,450,4.22421342555625,10.006529034013624,2.824570518127968e9,2.3259972703178763e7,2.10342928008634e7,8.641218894733934e9,13.72869363305781,45.02938065306131
87,450,4.226247378785822,7.276539935434947,2.8480513697288322e9,2.370215983467943e7,2.1050350194140505e7,8.686694123251505e9,13.735303981053923,32.744429709457265
88,450,4.228436318681098,2.204434309307919,2.87197567962751e9,2.414688643328373e7,2.106643791092236e7,8.732847386416521e9,13.742418035713568,9.919954391885636
89,450,4.2299972486719515,7.460736291153847e-6,2.896205863269451e9,2.4282162580855906e7,2.108231367055361e7,8.751947758175848e9,13.747491058183842,3.357331331019231e-5
90,450,4.231635609633908,4.4392362128425206e-5,2.9205376569211845e9,2.4381117895534664e7,2.1097764860760935e7,8.767757141019356e9,13.7528157313102,0.00019976562957791343
91,450,4.233273920602567,1.6939190941448086e-5,2.944967496013611e9,2.447826404352368e7,2.1112805216653995e7,8.783316879441341e9,13.758140241958344,7.622635923651639e-5
92,450,4.234913960405013,4.764777530398903e-5,2.9694936027779465e9,2.4573663498898663e7,2.1127442492135026e7,8.798632560581491e9,13.763470371316291,0.00021441498886795064
93,450,4.236634438850406,2.3018488596584065e-5,2.9941142611073e9,2.4667377175455976e7,2.1141683535565563e7,8.81370940721461e9,13.76906192626382,0.0001035831986846283
94,450,4.238375339715315,1.3934105435665575e-5,3.0188278149584503e9,2.4759464309810303e7,2.115553625308618e7,8.8285531440525e9,13.774719854074775,6.270347446049509e-5
95,450,4.2401413983140195,3.0792524863858944e-5,3.0436326667888184e9,2.4849982637055993e7,2.11690077503304e7,8.84316917138018e9,13.780459544520564,0.00013856636188736525
96,450,4.241900424604624,0.00010668535760653686,3.0685272760264435e9,2.4938988352452997e7,2.118210525643895e7,8.85756297120657e9,13.786176379965028,0.00048008410922941586
97,450,4.243715851649412,9.770273882492297e-5,3.093510157575836e9,2.5026536242974088e7,2.119483494016598e7,8.87173958106734e9,13.79207651786059,0.0004396623247121534
98,450,4.245545403268621,7.086007485836718e-6,3.1185798803521767e9,2.511267957005161e7,2.1207203712530755e7,8.88570438815172e9,13.798022560623018,3.188703368626523e-5
99,450,4.2474258330975365,1.1381412343649383e-5,3.1437350658503914e9,2.5197470239116352e7,2.1219217581594225e7,8.899462399539528e9,13.804133957566993,5.1216355546422225e-5
100,450,4.249288117757642,5.49535283048705e-6,3.1689743867481155e9,2.5280958690495048e7,2.123088328890572e7,8.913018962308964e9,13.810186382712336,2.4729087737191725e-5
101,450,4.251164547159499,4.9340791612043425e-6,3.194296565534012e9,2.5363194087960247e7,2.124220648786983e7,8.926378956891397e9,13.816284778268372,2.220335622541954e-5
102,450,4.2530297505188095,2.8019420501407787e-5,3.2197003731697083e9,2.5444224226615313e7,2.125319314545887e7,8.939547413401546e9,13.82234668918613,0.00012608739225633504
103,450,4.2549317936851025,1.5460454637519815e-5,3.2451846277803154e9,2.5524095663819253e7,2.1263848404830273e7,8.952529007766691e9,13.828528329476583,6.957204586883917e-5
104,450,4.256833142583636,3.708264129619705e-6,3.2707481933729324e9,2.5602853623118065e7,2.127417796712264e7,8.965328668636534e9,13.834707713396817,1.6687188583288672e-5
105,450,4.258742453334056,1.9171038117616387e-8,3.29638997858424e9,2.568054212509177e7,2.128418695415009e7,8.977951073917936e9,13.840912973335683,8.626967152927374e-8
106,450,4.260679903216592,4.392842371858728e-5,3.322108935454773e9,2.5757203987449873e7,2.1293880216666766e7,8.990400784714958e9,13.847209685453924,0.00019767790673364276
107,450,4.26262124157976,1.746722056557065e-5,3.347904058230545e9,2.583288080722758e7,2.1303262812760495e7,9.002682453885029e9,13.85351903513422,7.860249254506793e-5
108,450,4.264499685168981,1.0362398740483645e-5,3.373774382189659e9,2.5907612988115173e7,2.131233998668032e7,9.014800814532925e9,13.859623976799188,4.66307943321764e-5
109,450,4.26643501549719,2.0449712314203044e-5,3.3997189824964294e9,2.5981439946882684e7,2.1321115253458127e7,9.026759835769941e9,13.865913800365867,9.202370541391369e-5
110,450,4.268367166473577,3.4547690938818807e-6,3.4257369730786858e9,2.6054399848491754e7,2.132959348411531e7,9.038564078107298e9,13.872193291039125,1.5546460922468463e-5
111,450,4.2702640692249,3.5252319347018766e-6,3.451827505530895e9,2.6126529794836216e7,2.1337779155785907e7,9.050217921799582e9,13.878358224980923,1.5863543706158445e-5
112,450,4.272162794498071,7.854892606410196e-6,3.477989768039974e9,2.6197865880321085e7,2.134567602463608e7,9.061725421642223e9,13.88452908211873,3.534701672884588e-5
113,450,4.27404341861034,2.3074498881990937e-5,3.5042229843358192e9,2.6268443116051253e7,2.1353288175641313e7,9.073090766816563e9,13.890641110483605,0.00010383524496895922
114,450,4.27594398087218,1.3013308726843222e-5,3.5305264126636353e9,2.633829554207326e7,2.1360619080858715e7,9.084317865519138e9,13.896817937834584,5.85598892707945e-5
115,450,4.2778142528956185,4.941374120479014e-6,3.5568993447796173e9,2.6407456136469696e7,2.136767279846398e7,9.095410870223188e9,13.90289632191076,2.2236183542155563e-5
116,450,4.279623110233821,8.929700964067791e-6,3.5833411049678993e9,2.647595692090568e7,2.1374453095201023e7,9.10637379069762e9,13.908775108259919,4.018365433830506e-5
117,450,4.281496886404394,1.3118544709601974e-5,3.6098510490781593e9,2.6543829085111275e7,2.1380962347993866e7,9.117210010477098e9,13.914864880814282,5.903345119320888e-5
118,450,4.283282603865578,2.2333174169333555e-5,3.6364285635882874e9,2.6611102678207655e7,2.1387205057614442e7,9.127923828366714e9,13.920668462563128,0.000100499283762001
119,450,4.285075439713443,9.723662886912924e-6,3.663073064681328e9,2.66778070264528e7,2.13931836185437e7,9.13851859981122e9,13.926495179068691,4.375648299110816e-5
120,450,4.286843730899558,1.5642231222708783e-5,3.6897839973483963e9,2.6743970471730463e7,2.1398901328498065e7,9.14899805708339e9,13.932242125423564,7.039004050218953e-5
121,450,4.288618674589444,1.4207511525337951e-5,3.7165608345086594e9,2.6809620532160975e7,2.1404360879994422e7,9.159365645880308e9,13.938010692415695,6.393380186402078e-5
122,450,4.290390520086181,1.0761316179845083e-5,3.7434030761485825e9,2.687478384529723e7,2.1409565186637804e7,9.169624886964691e9,13.943769190280086,4.8425922809302874e-5
123,450,4.292063911905052,8.516821235417097e-6,3.7703102484836845e9,2.693948615804631e7,2.1414517725228876e7,9.179779525309006e9,13.949207713691418,3.832569555937694e-5
124,450,4.293733611320292,1.1720431842880861e-5,3.7972819031312714e9,2.7003752538220547e7,2.1419220395252157e7,9.189832589471548e9,13.954634236790948,5.274194329296388e-5
125,450,4.295451804357859,2.0562381108660266e-5,3.8243176163104897e9,2.706760722611589e7,2.1423675347035382e7,9.199787193119919e9,13.960218364163042,9.25307149889712e-5
126,450,4.297026764362556,1.6793495893265876e-5,3.851416988059536e9,2.7131073521735776e7,2.1427886514228642e7,9.20964720708206e9,13.965336984178307,7.557073151969644e-5
127,450,4.298607853543225,1.085622677726448e-5,3.8785796414577675e9,2.719417419566555e7,2.1431855125456735e7,9.219415287847288e9,13.970475524015482,4.885302049769016e-5
128,450,4.30015675312437,1.51357589472669e-5,3.905805221884739e9,2.7256931149996422e7,2.1435583771240015e7,9.22909466237281e9,13.975509447654204,6.811091526270105e-5
129,450,4.301709052946249,8.211130370165696e-6,3.9330933962826614e9,2.7319365609450586e7,2.143907440398376e7,9.238688249129156e9,13.98055442207531,3.695008666574563e-5
130,450,4.303191509636441,8.038091872952964e-6,3.9604438524392548e9,2.7381498022149906e7,2.1442329722462032e7,9.248199265548147e9,13.985372406318431,3.617141342828834e-5
131,450,4.3046768044566095,1.1104532206466269e-5,3.987856298288929e9,2.744334823457776e7,2.1445351258786455e7,9.257630386894663e9,13.99019961448398,4.997039492909821e-5
132,450,4.306112430888915,3.680372571309744e-5,4.0153304612270393e9,2.750493534046038e7,2.144814141632558e7,9.266984641060242e9,13.994865400388974,0.00016561676570893847
133,450,4.307526630457281,9.123886088341143e-6,4.0428660874439583e9,2.756627782168523e7,2.1450701932569686e7,9.276264732496536e9,13.999461548986163,4.105748739753514e-5
134,450,4.308881252086675,1.1542166825446488e-5,4.0704629412693787e9,2.7627393477054037e7,2.145303497529427e7,9.285473523538284e9,14.003864069281693,5.19397507145092e-5
135,450,4.310232195557397,9.199894515721577e-6,4.0981208045379333e9,2.768829952817348e7,2.1455141963982083e7,9.294613515557423e9,14.00825463556154,4.1399525320747095e-5
136,450,4.31149390768931,1.5549642487357272e-6,4.1258394759656906e9,2.7749012505157188e7,2.1457025297243115e7,9.303687608495089e9,14.012355199990257,6.997339119310772e-6
137,450,4.312734177658739,4.612758565926628e-6,4.153618770542801e9,2.7809548420402132e7,2.1458686203598324e7,9.312698154671537e9,14.016386077390901,2.0757413546669827e-5
138,450,4.313949773056995,2.5188096684427164e-6,4.181458518941349e9,2.7869922661840636e7,2.1460126382117163e7,9.321647680345383e9,14.020336762435235,1.1334643507992224e-5
139,450,4.315167655508763,4.283537581198631e-6,4.2093585669360504e9,2.7930150060265247e7,2.146134726953896e7,9.330538562733353e9,14.024294880403477,1.927591911539384e-5
140,450,4.3162694690724415,1.5590020551522782e-5,4.2373187748408585e9,2.7990244821433805e7,2.1462351293739587e7,9.33937358234269e9,14.027875774485434,7.015509248185252e-5
141,450,4.317371281585261,1.1609386693391057e-5,4.2653390169570312e9,2.805022071717621e7,2.1463139168729298e7,9.348154730092999e9,14.031456665152099,5.2242240120259755e-5
142,450,4.31842142530079,4.115134883387619e-6,4.2934191810373154e9,2.811009091096143e7,2.146371276421916e7,9.35688447221783e9,14.034869632227567,1.8518106975244284e-5
143,450,4.319455432736216,3.238037357875326e-5,4.32155916776086e9,2.81698680874592e7,2.1464073296189945e7,9.36556495203128e9,14.038230156392704,0.00014571168110438966
144,450,4.320376168272922,1.2897112133679724e-5,4.349758890226063e9,2.8229564373963706e7,2.1464222872554738e7,9.374198672274342e9,14.041222546886997,5.803700460155876e-5
145,450,4.321278619750108,1.1808454865284144e-5,4.378018273446136e9,2.828919148305364e7,2.14641622264921e7,9.382787493518085e9,14.04415551418785,5.313804689377865e-5
146,450,4.322159820841547,1.3047435482636902e-5,4.406337253870472e9,2.8348760607640542e7,2.1463892747525707e7,9.391333531231615e9,14.047019417735028,5.871345967186606e-5
147,450,4.322991455202537,1.4629053527628888e-5,4.434715778908604e9,2.840828246581909e7,2.146341596901512e7,9.399838929623608e9,14.049722229408246,6.583074087433e-5
148,450,4.323754565308328,1.0880668366506675e-5,4.463153806470345e9,2.846776732598768e7,2.1462733329337306e7,9.408305755977621e9,14.052202337252067,4.896300764928004e-5
149,450,4.324485528799985,9.059412646747348e-6,4.491651304516766e9,2.8527225031134434e7,2.1461845864383504e7,9.416735864094841e9,14.054577968599952,4.0767356910363065e-5
150,450,4.325221476589263,1.2348689128220333e-5,4.520208250623314e9,2.8586664990487132e7,2.1460754586455677e7,9.42513106185481e9,14.056969798915105,5.55691010769915e-5
151,450,4.3258098752237935,7.826123642932538e-6,4.548824631555546e9,2.8646096143042866e7,2.1459461760166943e7,9.433493678119053e9,14.05888209447733,3.521755639319642e-5
152,450,4.326440010309328,9.939856068654374e-6,4.577500442852207e9,2.870552711001186e7,2.1457967332428988e7,9.44182497746264e9,14.060930033505317,4.4729352308944684e-5
153,450,4.326974291788519,7.145460793450773e-6,4.606235688425167e9,2.876496603102667e7,2.145627342201694e7,9.450127154229538e9,14.062666448312685,3.215457357052848e-5
154,450,4.327429315869018,5.195015758380217e-6,4.635030380165005e9,2.8824420699203517e7,2.145438109496348e7,9.458401900245903e9,14.064145276574306,2.3377570912710977e-5
155,450,4.327919510882388,6.348879119155932e-6,4.663884537561436e9,2.888389854695351e7,2.145229076248017e7,9.466650580332436e9,14.065738410367759,2.8569956036201692e-5
156,450,4.328312220628525,2.7292282980556897e-5,4.692798187329586e9,2.8943406593914766e7,2.145000444616229e7,9.474875242094147e9,14.067014717042705,0.00012281527341250604
157,450,4.328662554389972,1.714688160317805e-5,4.721771363052223e9,2.90029515393962e7,2.144752291838001e7,9.483077341903984e9,14.068153301767408,7.716096721430122e-5
158,450,4.328961634754821,2.002555008212602e-5,4.750804104826195e9,2.9062539725242484e7,2.1444847358669255e7,9.491258483163282e9,14.069125312953167,9.01149753695671e-5
159,450,4.329230869985363,1.8160553144206358e-5,4.779896458923458e9,2.9122177160738423e7,2.1441978739427432e7,9.499420142376295e9,14.07000032745243,8.172248914892861e-5
160,450,4.3294348596878125,1.511307434520423e-5,4.809048477458801e9,2.9181869522790387e7,2.143891838734209e7,9.507563920491602e9,14.07066329398539,6.800883455341904e-5
161,450,4.329567399446093,7.580494588327194e-6,4.838260218068321e9,2.924162217554456e7,2.143566742931034e7,9.515691295384007e9,14.071094048199802,3.4112225647472375e-5
162,450,4.329679998238462,1.535528603017252e-5,4.8675317435968895e9,2.9301440177550122e7,2.1432226618675046e7,9.523803543570002e9,14.071459994275003,6.909878713577634e-5
163,450,4.329747029042069,7.226790493996367e-6,4.89686312179488e9,2.936132828329447e7,2.1428597191554446e7,9.53190212458162e9,14.071677844386725,3.252055722298365e-5
164,450,4.329747810385572,3.158559652836901e-5,4.926254425022942e9,2.9421290959140245e7,2.1424780342545394e7,9.539988446421486e9,14.07168038375311,0.00014213518437766054
165,450,4.329693774771901,1.2278826436351597e-5,4.955705729968086e9,2.948133239069248e7,2.1420777057905115e7,9.548063790553474e9,14.071504768008676,5.525471896358219e-5
166,450,4.329582480400126,1.6063154055851597e-5,4.985217117363121e9,2.9541456490213696e7,2.14165884054182e7,9.556129442450542e9,14.07114306130041,7.228419325133219e-5
167,450,4.329448144120652,6.932432775998273e-6,5.014788671721184e9,2.9601666902807977e7,2.141221522278872e7,9.564186551302673e9,14.070706468392117,3.119594749199223e-5
168,450,4.329243996557912,7.826082399187357e-6,5.0444204810724945e9,2.9661967021359716e7,2.14076588420943e7,9.572236457458372e9,14.070042988813213,3.5217370796343105e-5
169,450,4.329002084464711,7.378102602855949e-6,5.074112636713173e9,2.9722359985059667e7,2.140292010736625e7,9.580280249076723e9,14.06925677451031,3.320146171285177e-5
170,450,4.328685104438161,1.3488185406280908e-5,5.10386523295924e9,2.978284869851446e7,2.139800028225795e7,9.588319172804296e9,14.068226589424025,6.0696834328264086e-5
171,450,4.3283664959855965,7.643467481584714e-6,5.13367836691058e9,2.984343581912264e7,2.139289995858138e7,9.596354139521011e9,14.06719111195319,3.4395603667131214e-5
172,450,4.32796465122048,1.574324147594116e-5,5.163552138219452e9,2.9904123798881255e7,2.138762066092833e7,9.604386452605871e9,14.06588511646656,7.084458664173522e-5
173,450,4.327523650875229,2.0126622524564968e-5,5.193486648869717e9,2.996491485345553e7,2.1382163155864663e7,9.612417040917189e9,14.064451865344493,9.056980136054236e-5
174,450,4.327004737158945,1.1936202332655122e-5,5.223482002960949e9,3.002581100080983e7,2.1376528703446876e7,9.620447027731056e9,14.062765395766572,5.371291049694805e-5
175,450,4.326477867508192,1.662298555115283e-5,5.253538306499611e9,3.008681403190109e7,2.1370717920186583e7,9.628477213167042e9,14.061053069401623,7.480343498018774e-5
176,450,4.3258576329477485,6.1881854085937675e-6,5.283655667198715e9,3.0147925573351372e7,2.1364732337891083e7,9.636508785762114e9,14.059037307080182,2.7846834338671954e-5
177,450,4.325231405216714,1.633867570403208e-5,5.313834194281967e9,3.020914701997244e7,2.1358572474953823e7,9.644542441982376e9,14.05700206695432,7.352404066814436e-5
178,450,4.324503280013358,1.2362383132249913e-5,5.34407399829668e9,3.027047962843211e7,2.1352239918813266e7,9.652579339030205e9,14.054635660043415,5.563072409512461e-5
179,450,4.323643200137635,1.753635449386337e-5,5.374375190927692e9,3.0331924463799994e7,2.1345735867436163e7,9.66062042843878e9,14.051840400447315,7.891359522238517e-5
180,450,4.322943225163632,2.607697620996517e-6,5.404737884838894e9,3.039348231330254e7,2.133905967872798e7,9.668665786983154e9,14.049565481781805,1.1734639294484327e-5
181,450,4.322147350443588,3.414962294099092e-6,5.435162193470551e9,3.0455153968525257e7,2.133221385778179e7,9.676716910834328e9,14.046978888941661,1.5367330323445914e-5
182,450,4.321238589347118,1.2770140914351098e-5,5.465648230908512e9,3.051693999148831e7,2.1325199530287065e7,9.68477463617154e9,14.044025415378133,5.746563411457994e-5
183,450,4.320302661818942,2.063293356232036e-5,5.4961961117102165e9,3.0578840750140145e7,2.1318017245543256e7,9.692839506059895e9,14.04098365091156,9.284820103044162e-5
184,450,4.319307679539188,6.464265486064158e-5,5.526805950754871e9,3.0640856505035456e7,2.1310668221415065e7,9.700912345808432e9,14.03774995850236,0.0002908919468728871
185,450,4.318243441025015,2.1103423182775678e-5,5.557477863103024e9,3.0702987366043422e7,2.1303153553509627e7,9.70899389869434e9,14.034291183331298,9.496540432249055e-5
186,450,4.317154499522811,7.359972812956406e-6,5.588211963842026e9,3.076523328041585e7,2.1295474036498908e7,9.717084742739832e9,14.030752123449137,3.311987765830383e-5
187,450,4.31599852978211,1.0672429662706871e-5,5.619008367963505e9,3.0827594099751774e7,2.1287630949156918e7,9.72518565581069e9,14.026995221791857,4.802593348218092e-5
188,450,4.314848641504296,5.479493621722564e-7,5.649867190226608e9,3.0890069493770648e7,2.1279624938280545e7,9.73329709682852e9,14.023258084888964,2.465772129775154e-6
189,450,4.313580683877767,5.267944520763457e-6,5.680788545032505e9,3.0952659104291365e7,2.1271457731149826e7,9.741420004695984e9,14.019137222602742,2.3705750343435555e-5
190,450,4.312330045901828,1.7727490198542282e-5,5.711772546303814e9,3.1015362326171674e7,2.126312964394022e7,9.749554635441904e9,14.015072649180942,7.977370589344027e-5
191,450,4.311003767817251,2.557104043828548e-6,5.742819307369019e9,3.1078178555851042e7,2.1254642235414945e7,9.757701802735256e9,14.010762245406067,1.1506968197228467e-5
192,450,4.3096469923432235,4.498076902223827e-5,5.773928940848679e9,3.1141107008870885e7,2.1245996320059564e7,9.765861948881334e9,14.006352725115477,0.00020241346060007222
193,450,4.308203006066111,1.335285356674279e-5,5.805101558554359e9,3.1204146852551863e7,2.1237193259981014e7,9.774035750979605e9,14.00165976971486,6.008784105034255e-5
194,450,4.306701620685007,1.5242670205962072e-6,5.836337271375755e9,3.1267297105357267e7,2.122823395760541e7,9.78222364798599e9,13.996780267226272,6.859201592682932e-6
195,450,4.305191383874924,1.0730015441274155e-5,5.86763618919178e9,3.133055667546005e7,2.1219119223739956e7,9.790426013205912e9,13.991871997593503,4.82850694857337e-5
196,450,4.303670180567502,2.2985679284839855e-5,5.898998420771812e9,3.139392440794125e7,2.120985014148698e7,9.798643326853813e9,13.986928086844381,0.00010343555678177935
197,450,4.302036809212099,1.1501529068072634e-5,5.930424073687195e9,3.1457399125736725e7,2.1200428309037235e7,9.806876293149696e9,13.981619629939322,5.175688080632685e-5
198,450,4.300412116776515,2.9224136220066046e-5,5.9619132542223015e9,3.1520979423319273e7,2.1190854173079304e7,9.8151250494806e9,13.976339379523674,0.0001315086129902972
199,450,4.298708283728239,1.2603265126514412e-5,5.993466067296478e9,3.158466395209651e7,2.118112926451727e7,9.823390228203499e9,13.970801922116776,5.6714693069314856e-5
200,450,4.296977867095112,1.4763716118793273e-6,6.025082616380459e9,3.164845119206222e7,2.11712543928148e7,9.831672098798647e9,13.965178068059114,6.643672253456973e-6
201,450,4.295168965468748,4.337423107087434e-6,6.056763003425045e9,3.1712339623188414e7,2.1161230904244915e7,9.839971167746037e9,13.959299137773431,1.9518403981893455e-5
202,450,4.2933792452834485,3.2526551780666683e-6,6.088507328787796e9,3.177632754639537e7,2.1151059390040804e7,9.84828756110243e9,13.953482547171207,1.4636948301300007e-5
203,450,4.291483536209887,1.8101031473217663e-5,6.120315691165535e9,3.1840413361571647e7,2.114074156849701e7,9.856621927057163e9,13.947321492682132,8.145464162947948e-5
204,450,4.289583632774474,1.8302157595694946e-5,6.152188187529324e9,3.19045952348466e7,2.113027801863681e7,9.864974348765947e9,13.941146806517041,8.235970918062726e-5
205,450,4.287619880101807,1.0041470007521747e-5,6.184124913062939e9,3.1968871395798378e7,2.111967013074333e7,9.873345281910227e9,13.934764610330872,4.518661503384786e-5
206,450,4.285649081427765,2.3177474464305178e-5,6.216125961104176e9,3.2033239925173864e7,2.110891871893165e7,9.881734887000883e9,13.928359514640237,0.0001042986350893733
207,450,4.283587798205211,7.774493856014159e-6,6.248191423090904e9,3.209769896425597e7,2.109802529024839e7,9.890143643121857e9,13.921660344166936,3.4985222352063714e-5
208,450,4.2815509943935535,1.124951681441902e-5,6.280321388506252e9,3.2162246438475184e7,2.1086990382043984e7,9.898571542616379e9,13.91504073177905,5.062282566488559e-5
209,450,4.279397135316248,1.4915508778075987e-5,6.3125159448317795e9,3.2226880442444447e7,2.107581578344497e7,9.907019170189346e9,13.908040689777806,6.711978950134194e-5
210,450,4.2772466411038605,7.1686400636106705e-6,6.344775177498959e9,3.2291598800827295e7,2.1064502013896197e7,9.91548647692806e9,13.901051583587547,3.225888028624802e-5
211,450,4.2750386630021,3.920901416447917e-6,6.377099169845757e9,3.2356399452707075e7,2.1053050471936803e7,9.923973827046997e9,13.893875654756824,1.7644056374015627e-5
212,450,4.272839047788713,4.664043088484083e-6,6.409488003075756e9,3.2421280183716424e7,2.104146195089086e7,9.932481273773012e9,13.886726905313317,2.0988193898178373e-5
213,450,4.270547663596712,2.7246700695562204e-5,6.441941756218441e9,3.2486238894323878e7,2.1029738034430552e7,9.941009243766293e9,13.879279906689316,0.00012261015313002992
214,450,4.268220839996275,1.844219526605205e-6,6.474460506094547e9,3.2551273306279585e7,2.1017879564266946e7,9.94955778536941e9,13.871717729987893,8.298987869723422e-6
215,450,4.265901937115247,4.970348135784715e-7,6.507044327279655e9,3.2616381117631245e7,2.1005887450104464e7,9.958126965558071e9,13.864181295624553,2.2366566611031215e-6
216,450,4.263488920511904,1.8538703009984608e-6,6.53969329207489e9,3.2681560137519427e7,2.099376327995925e7,9.96671717361097e9,13.856338991663687,8.342416354493074e-6
217,450,4.261054314782342,6.249946149711205e-6,6.57240747047654e9,3.2746807977462627e7,2.098150782931811e7,9.975328383826e9,13.848426523042612,2.8124757673700422e-5
218,450,4.258592313227119,1.4045106867011407e-6,6.605186930149399e9,3.281212229854449e7,2.0969122240531962e7,9.983960739172684e9,13.840425017988137,6.320298090155133e-6
219,450,4.256131154487774,1.6848605829081643e-6,6.638031736401333e9,3.2877500702914607e7,2.0956607501533017e7,9.992614293226824e9,13.832426252085265,7.581872623086739e-6
220,450,4.253602128246401,2.046321423784629e-6,6.670941952160393e9,3.2942940871282607e7,2.094396504167247e7,1.0001289308274391e10,13.824206916800803,9.208446407030831e-6
221,450,4.251044660119064,7.861211722562725e-7,6.703917637954117e9,3.3008440352953468e7,2.0931195798199106e7,1.0009985789238197e10,13.815895145386957,3.537545275153226e-6
222,450,4.248431624661485,1.7249763282651273e-6,6.736958851890644e9,3.3073996748917706e7,2.091830100991185e7,1.001870388082942e10,13.807402780149827,7.762393477193073e-6
223,450,4.245789395372791,5.090667166186575e-6,6.770065649640617e9,3.31396075867252e7,2.09052816758393e7,1.0027443596326788e10,13.79881553496157,2.2908002247839588e-5
224,450,4.24306482495331,1.8951116934299607e-5,6.803238084422321e9,3.3205270466434322e7,2.0892139148435522e7,1.0036205116854952e10,13.789960681098256,8.528002620434823e-5
225,450,4.240420593516134,1.252950419718818e-8,6.836476206989754e9,3.3270982734913252e7,2.0878873829261873e7,1.0044988131533571e10,13.781366928927437,5.638276888734681e-8
226,450,4.237684623580332,1.0577725848860404e-6,6.869780065616421e9,3.3336742100993376e7,2.086548759438326e7,1.0053793066680548e10,13.77247502663608,4.759976631987182e-6
227,450,4.234902452822043,1.1245264485473404e-5,6.903149706089264e9,3.3402546022117138e7,2.085198135980819e7,1.0062619852845013e10,13.763432971671639,5.060369018463032e-5
228,450,4.232084871040939,1.2448213715496174e-5,6.936585171697628e9,3.346839198579866e7,2.083835619546179e7,1.0071468489022272e10,13.754275830883053,5.601696171973278e-5
229,450,4.229249015524896,9.216136612596277e-6,6.970086503226608e9,3.3534277464908782e7,2.0824613144791905e7,1.008033895139386e10,13.745059300455914,4.147261475668325e-5
230,450,4.226421525828491,4.48306378101628e-6,7.003653738950844e9,3.360019991491176e7,2.0810753212040592e7,1.008923118689713e10,13.735869958942596,2.017378701457326e-5
231,450,4.223485445093875,4.259793888444297e-6,7.037286914631168e9,3.366615696014405e7,2.0796778009864256e7,1.0098145447601023e10,13.726327696555092,1.9169072497999336e-5
232,450,4.2205881757873716,1.986068512559386e-6,7.070986063509644e9,3.373214590500844e7,2.0782688028378747e7,1.0107081399222752e10,13.716911571308957,8.937308306517238e-6
233,450,4.217605819488613,1.1281028384360972e-5,7.104751216309879e9,3.379816438091243e7,2.0768484903644245e7,1.0116039291082626e10,13.707218913337991,5.0764627729624374e-5
234,450,4.214635402816754,1.0374651822603196e-5,7.138582401235188e9,3.386420974951253e7,2.0754169341882735e7,1.0125018883997974e10,13.69756505915445,4.668593320171438e-5
235,450,4.211606233057667,1.3452696056570677e-5,7.172479643969837e9,3.393027958078803e7,2.0739742749104343e7,1.0134020294612305e10,13.687720257437418,6.053713225456805e-5
236,450,4.2085909651591775,5.268134976559827e-6,7.206442967680973e9,3.399637126782426e7,2.072520593562831e7,1.0143043322558292e10,13.677920636767327,2.3706607394519222e-5
237,450,4.205524758006259,5.011341493217896e-6,7.240472393021503e9,3.406248238091803e7,2.071056027729315e7,1.0152088056037989e10,13.667955463520343,2.2551036719480532e-5
238,450,4.2024219203998925,5.189713756702404e-6,7.274567938134296e9,3.4128610395255975e7,2.0695806821554594e7,1.0161154405636192e10,13.65787124129965,2.3353711905160817e-5
239,450,4.199288680752138,1.8547743881888214e-5,7.308729618657185e9,3.419475280161032e7,2.0680946648026828e7,1.0170242292539755e10,13.64768821244445,8.346484746849696e-5
240,450,4.196120385953741,2.0577409398408433e-5,7.3429574477295685e9,3.426090711154589e7,2.066598087854204e7,1.0179351654385363e10,13.637391254349657,9.259834229283795e-5
241,450,4.192956927976809,8.171362296784926e-6,7.377251435999195e9,3.43270707848672e7,2.0650910455522195e7,1.0188482328138786e10,13.627110015924629,3.6771130335532166e-5
242,450,4.189754373187686,1.4072912034034189e-5,7.41161159162973e9,3.4393241401143774e7,2.063573665407949e7,1.0197634321782835e10,13.616701712859978,6.332810415315385e-5
243,450,4.186522922645852,2.0455004587262597e-5,7.446037920310818e9,3.44594164777139e7,2.0620460530386683e7,1.0206807522447666e10,13.60619949859902,9.204752064268169e-5
244,450,4.183266472818245,1.0787351240008382e-5,7.480530425267361e9,3.452559355031096e7,2.060508316382566e7,1.0216001824730062e10,13.595616036659296,4.854308058003772e-5
245,450,4.179974795055497,1.6470727914484097e-5,7.515089107269344e9,3.4591770185049884e7,2.058960568641193e7,1.0225217146953245e10,13.584918083930365,7.411827561517844e-5
246,450,4.176667224894818,5.479356616196066e-6,7.549713964644676e9,3.465794391904655e7,2.057402911271637e7,1.0234453340163141e10,13.574168480908156,2.4657104772882296e-5
247,450,4.173366134231358,1.2568976242767526e-5,7.584404993290009e9,3.472411229680343e7,2.0558354444820177e7,1.0243710244189518e10,13.563439936251914,5.6560393092453865e-5
248,450,4.17001912468889,1.2465652298940079e-5,7.619162186684402e9,3.479027298098631e7,2.0542582968542136e7,1.0252987848444164e10,13.552562155238894,5.6095435345230355e-5
249,450,4.166651673432543,7.3533083868409615e-6,7.6539855359025955e9,3.485642353925624e7,2.0526715667394727e7,1.0262285975699835e10,13.541617938655765,3.308988774078433e-5
250,450,4.1632323391426675,5.774631982005562e-6,7.688875029629044e9,3.492256163452036e7,2.051075373812723e7,1.02716045611583e10,13.53050510221367,2.598584391902503e-5
251,450,4.159817963675044,9.292436371380252e-6,7.723830654172943e9,3.498868481829237e7,2.0494698041751225e7,1.0280943354006495e10,13.519408381943894,4.181596367121113e-5
252,450,4.156410238865936,1.0872626974616444e-5,7.75885239348357e9,3.505479073585808e7,2.0478549645985495e7,1.0290302212646141e10,13.508333276314293,4.8926821385774e-5
253,450,4.152919532858636,2.5725320892936343e-6,7.793940229166206e9,3.5120877182759225e7,2.046230995217639e7,1.0299681176551252e10,13.496988481790567,1.1576394401821354e-5
254,450,4.149478791189868,1.920031684876709e-6,7.829094140498642e9,3.5186941645971656e7,2.0445979534169473e7,1.0309079827954422e10,13.485806071367069,8.640142581945191e-6
255,450,4.145962623229861,1.3315112049580515e-5,7.86431410444812e9,3.52529820087713e7,2.042955991546404e7,1.031849826974738e10,13.47437852549705,5.9918004223112316e-5
256,450,4.142449895400072,4.907788743870631e-6,7.899600095689205e9,3.531899587128622e7,2.04130518650966e7,1.0327936186653538e10,13.462962160050235,2.2085049347417838e-5
257,450,4.138881847366333,7.5093035481845795e-6,7.934952086620884e9,3.538498105612205e7,2.0396456650660973e7,1.033739353759992e10,13.451366003940583,3.379186596683061e-5
258,450,4.13534194015378,4.79242018231119e-7,7.970370047386589e9,3.545093519117933e7,2.0379775022165935e7,1.0346869991912348e10,13.439861305499786,2.1565890820400357e-6
259,450,4.1317665084494655,8.579898303219801e-6,8.00585394589072e9,3.5516856144599766e7,2.036300825594274e7,1.0356365510734852e10,13.428241152460762,3.8609542364489104e-5
260,450,4.128187479051628,4.515627090055596e-6,8.041403747820072e9,3.558274165966821e7,2.034615728112492e7,1.0365879860199875e10,13.416609306917792,2.0320321905250182e-5
261,450,4.1245744130903415,4.74906429165508e-6,8.077019416661823e9,3.56485895944612e7,2.032922324445437e7,1.0375412927497015e10,13.40486684254361,2.137078931244786e-5
262,450,4.120961647737154,1.2939748670477819e-5,8.112700913724346e9,3.571439772776867e7,2.0312207059948046e7,1.0384964467927666e10,13.39312535514575,5.8228869017150184e-5
263,450,4.11729494347615,4.770875089140552e-6,8.148448198157211e9,3.5780163995707735e7,2.0295109947379414e7,1.039453440903466e10,13.381208566297488,2.1468937901132482e-5
264,450,4.113650006535043,1.127319273308539e-5,8.184261226971542e9,3.584588615325e7,2.0277932669949677e7,1.0404122418963814e10,13.369362521238891,5.0729367298884255e-5
265,450,4.11000896735764,7.363511200600328e-6,8.220139955060917e9,3.5911562121272825e7,2.026067631329358e7,1.0413728348058493e10,13.35752914391233,3.3135800402701475e-5
266,450,4.106286724961422,1.5641014908727513e-5,8.256084335223015e9,3.5977189948955506e7,2.024334218573572e7,1.0423352174780226e10,13.345431856124623,7.038456708927381e-5
267,450,4.102596646599992,1.4815333298310663e-5,8.292094318179897e9,3.604276739382309e7,2.0225930912937228e7,1.043299348679262e10,13.333439101449976,6.666899984239798e-5
268,450,4.098884077115709,2.9577141737985964e-6,8.328169852600681e9,3.610829250021889e7,2.0208443690010644e7,1.044265219796277e10,13.321373250626056,1.3309713782093684e-5
269,450,4.095114072211348,7.1285193297116844e-6,8.3643108851225815e9,3.6173763304420605e7,2.0190881636988986e7,1.0452328180411606e10,13.30912073468688,3.207833698370258e-5
270,450,4.091379720742265,1.4132957308663147e-5,8.400517360373249e9,3.623917765918419e7,2.017324544150059e7,1.0462021056281748e10,13.29698409241236,6.359830788898416e-5
271,450,4.087630600749402,1.059909386184909e-5,8.436789220993004e9,3.63045336694605e7,2.0155536267264653e7,1.0471730723699884e10,13.284799452435557,4.769592237832091e-5
272,450,4.083839395779502,1.6640400989029365e-5,8.4731264076568985e9,3.636982942648314e7,2.0137755193258576e7,1.0481457033312874e10,13.272478036283381,7.488180445063214e-5
273,450,4.080027824006503,4.903636893201579e-6,8.509528859097553e9,3.643506296462603e7,2.0119903131654825e7,1.0491199739490023e10,13.260090428021137,2.2066366019407107e-5
274,450,4.076250594623709,1.5481027424870774e-5,8.545996512127495e9,3.650023228615624e7,2.0101980884690218e7,1.0500958532389912e10,13.247814432527056,6.966462341191849e-5
275,450,4.072421940325659,4.719454748779248e-6,8.58252930166209e9,3.656533564633353e7,2.0083989705697525e7,1.0510733368643517e10,13.235371306058394,2.1237546369506618e-5
276,450,4.068600772812127,1.001905896806524e-5,8.619127160742111e9,3.66303710860902e7,2.0065930373696145e7,1.0520523927182049e10,13.222952511639413,4.508576535629358e-5
277,450,4.06476191853057,3.907557591275684e-6,8.655790020557274e9,3.669533680757074e7,2.0047803934311025e7,1.0530330045579782e10,13.210476235224352,1.758400916074058e-5
278,450,4.060935320853013,1.9337619281296404e-5,8.69251781046849e9,3.676023094468932e7,2.0029611252041284e7,1.0540151455573717e10,13.198039792772294,8.701928676583382e-5
279,450,4.0570682201298,6.291599920465205e-6,8.729310458032204e9,3.682505179226091e7,2.001135344787148e7,1.0549988043550755e10,13.18547171542185,2.831219964209342e-5
280,450,4.053181688539047,4.849146524727593e-6,8.766167889021698e9,3.6889797545500234e7,1.9993031403268326e7,1.0559839555189114e10,13.172840487751902,2.182115936127417e-5
281,450,4.049313166394817,1.34796426191474e-5,8.803090027452126e9,3.69544663947296e7,1.9974645945346355e7,1.0569705704872751e10,13.160267790783154,6.06583917861633e-5
282,450,4.0454248848080905,1.657672006195616e-5,8.840076795602814e9,3.701905667995583e7,1.9956198130218264e7,1.057958634674295e10,13.147630875626295,7.459524027880271e-5
283,450,4.041513960653226,1.8595581917208587e-5,8.877128114040699e9,3.708356670611219e7,1.9937688898971852e7,1.0589481268326384e10,13.134920372122986,8.368011862743864e-5
284,450,4.037622133425675,1.746472016250604e-5,8.914243901643932e9,3.7147994725461654e7,1.9919119051416297e7,1.0599390173524513e10,13.122271933633442,7.859124073127718e-5
285,450,4.033698710459771,1.9213748539161773e-5,8.951424075624413e9,3.721233917063472e7,1.990048966422388e7,1.0609312936907227e10,13.109520808994256,8.646186842622798e-5
286,450,4.029791828388008,9.763646420126175e-6,8.98866855155212e9,3.727659832920844e7,1.9881801508076612e7,1.061924924923597e10,13.096823442261027,4.393640889056779e-5
287,450,4.025842727090369,1.1047889044901098e-5,9.025977243377419e9,3.734077069484655e7,1.9863055670562036e7,1.0629198997796457e10,13.0839888630437,4.971550070205494e-5
288,450,4.021921410178278,2.8907700158724292e-5,9.06335006345454e9,3.7404854563583516e7,1.984425284762907e7,1.0639161832290594e10,13.071244583079404,0.00013008465071425931
289,450,4.017940965865755,4.523061173539091e-6,9.100786922566822e9,3.746884852467656e7,1.9825394197008215e7,1.0649137689718401e10,13.058308139063703,2.035377528092591e-5
290,450,4.014008133341999,1.3108846390307813e-5,9.138287729945366e9,3.7532750856360815e7,1.9806480297532357e7,1.0659126152288832e10,13.045526433361498,5.898980875638516e-5
291,450,4.010012956374542,2.5952136445463203e-6,9.175852393296856e9,3.759656023483055e7,1.9787512360520683e7,1.0669127197273142e10,13.03254210821726,1.1678461400458441e-5
292,450,4.006056501319537,1.786085646153686e-5,9.213480818824097e9,3.766027499341673e7,1.976849097358239e7,1.0679140417365664e10,13.019683629288496,8.037385407691586e-5
293,450,4.002104828530426,1.1142904859819136e-5,9.251172911249935e9,3.7723893722630955e7,1.9749417113748513e7,1.0689165650667765e10,13.006840692723884,5.014307186918611e-5
294,450,3.9980892592495385,1.8252319433820934e-6,9.288928573839687e9,3.778741509741807e7,1.9730291849000286e7,1.0699202796851355e10,12.993790092561,8.21354374521942e-6
295,450,3.994141549219528,6.606663604085891e-6,9.32674770842434e9,3.78508374646112e7,1.9711115668063693e7,1.0709251394264627e10,12.980960034963466,2.972998621838651e-5
296,450,3.990115974033564,1.5523616047509264e-5,9.364630215423588e9,3.7914159680232145e7,1.969188984547405e7,1.071931148038845e10,12.967876915609082,6.985627221379169e-5
297,450,3.9861359628177997,1.82655485573488e-5,9.402575993868023e9,3.797738015031461e7,1.9672614885637887e7,1.0729382609312466e10,12.954941879157849,8.21949685080696e-5
298,450,3.982143025508961,2.8342201324395733e-6,9.440584941422356e9,3.804049762329318e7,1.9653291802269664e7,1.073946466134036e10,12.941964832904123,1.275399059597808e-5
299,450,3.9780967896801065,7.889069740241866e-6,9.478656954407211e9,3.8103510838884905e7,1.9633921549018648e7,1.0749557483477766e10,12.928814566460346,3.55008138310884e-5
300,450,3.9740954463697613,9.338402453391587e-6,9.516791927822308e9,3.8166418313631594e7,1.961450468995128e7,1.0759660676745245e10,12.915810200701724,4.202281104026214e-5
301,450,3.9700691499949725,8.972790045478577e-6,9.554989755368267e9,3.8229218883995645e7,1.9595042249127153e7,1.0769774140821642e10,12.902724737483661,4.03775552046536e-5
302,450,3.9660408501588353,5.372001750811751e-6,9.5932503294691e9,3.829191124409504e7,1.9575534987988863e7,1.077989761084259e10,12.889632763016214,2.417400787865288e-5
303,450,3.96205616530947,2.7155208601721895e-6,9.631573541294346e9,3.83544940692477e7,1.9555983602496296e7,1.079003078281104e10,12.876682537255778,1.2219843870774853e-5
304,450,3.957998528051164,1.0864692111380763e-5,9.669959280780544e9,3.841696634639574e7,1.9536389220636755e7,1.08001736378103e10,12.863495216166283,4.889111450121343e-5
305,450,3.9539651506302516,2.270372200254521e-7,9.708407436653755e9,3.847932670240872e7,1.951675238704501e7,1.0810325781751162e10,12.850386739548318,1.0216674901145344e-6
306,450,3.949920559087264,6.630957577320913e-6,9.74691789645057e9,3.8541574022900335e7,1.949707399828571e7,1.0820487053785503e10,12.837241817033608,2.983930909794411e-5
307,450,3.945912523172784,1.5293762703478056e-5,9.785490546540623e9,3.860370706565259e7,1.9477354723599643e7,1.0830657148234562e10,12.824215700311548,6.882193216565125e-5
308,450,3.941857001784647,7.2466037796958685e-6,9.824125272146946e9,3.866572484678888e7,1.9457595574120965e7,1.0840835989018465e10,12.811035255800101,3.260971700863141e-5
309,450,3.937842695635821,8.09804849169482e-6,9.862821957367847e9,3.8727626092836924e7,1.943779710065796e7,1.0851023200614843e10,12.797988760816418,3.644121821262669e-5
310,450,3.9337974611854265,4.165994720100111e-6,9.901580485198269e9,3.878940984114797e7,1.9417960269235715e7,1.086121868671367e10,12.784841748852637,1.87469762404505e-5
311,450,3.9297472783036653,7.10179446650487e-6,9.940400737550201e9,3.88510749731557e7,1.9398085783458393e7,1.08714221816575e10,12.771678654486912,3.1958075099271916e-5
312,450,3.9256896969278685,7.839680336071703e-6,9.979282595274002e9,3.89126204423215e7,1.937817441518593e7,1.0881633469563974e10,12.758491515015573,3.5278561512322665e-5
313,450,3.9216632314569564,2.351605288038964e-5,1.0018225938178604e10,3.897404514839979e7,1.9358226826371215e7,1.0891852265137577e10,12.745405502235108,0.00010582223796175337
314,450,3.917630322127599,6.6614275089360575e-6,1.005723064505346e10,3.903534814948851e7,1.933824386708293e7,1.0902078414073252e10,12.732298546914697,2.997642379021226e-5
315,450,3.913542338652093,1.3471336196321359e-5,1.0096296593686668e10,3.909652854447043e7,1.9318226406800695e7,1.0912311780881828e10,12.719012600619303,6.0621012883446115e-5
316,450,3.90948433560577,1.4483400293864059e-7,1.013542366088668e10,3.915758520927587e7,1.9298174973521117e7,1.0922552003328999e10,12.705824090718751,6.517530132238826e-7
317,450,3.90543515914573,2.286946462393591e-8,1.0174611722502266e10,3.92185172327596e7,1.927809035716944e7,1.0932798901008774e10,12.692664267223623,1.029125908077116e-7
318,450,3.9013833436105423,5.95266979011317e-6,1.0213860653442135e10,3.927932370607889e7,1.925797331664189e7,1.0943052277579802e10,12.679495866734262,2.6787014055509265e-5
319,450,3.897331733461152,4.565942206442419e-6,1.0253170327694786e10,3.934000371397294e7,1.9237824569290612e7,1.0953311913243357e10,12.666328133748744,2.0546739928990884e-5
320,450,3.893309419059304,2.009712872540941e-5,1.0292540618347775e10,3.940055631262895e7,1.921764476306982e7,1.0963577545074907e10,12.653255611942738,9.043707926434234e-5
321,450,3.8892717226292213,9.72549755017503e-6,1.0331971397607948e10,3.946098071237996e7,1.9197434719664417e7,1.0973849034915007e10,12.640133098544968,4.3764738975787636e-5
322,450,3.8852197961139634,7.88288844109637e-6,1.0371462536819351e10,3.952127605901485e7,1.9177195142376106e7,1.0984126168252678e10,12.626964337370381,3.547299798493367e-5
323,450,3.881134795800788,2.283945912113887e-6,1.0411013906483295e10,3.9581441553926975e7,1.9156926776333272e7,1.099440876478509e10,12.61368808635256,1.0277756604512491e-5
324,450,3.877124538567433,1.5205021901013027e-5,1.0450625376276806e10,3.9641476184961475e7,1.913663005996124e7,1.100469643463327e10,12.600654750344157,6.842259855455862e-5
325,450,3.8730566527310257,1.1907250754816454e-5,1.0490296815071892e10,3.970137939905172e7,1.9116305997074667e7,1.1014989188303518e10,12.587434121375834,5.358262839667404e-5
326,450,3.8690216317172985,1.4402549304126655e-5,1.0530028090952847e10,3.976115025271489e7,1.9095955057002418e7,1.1025286667083294e10,12.57432030308122,6.481147186856995e-5
327,450,3.864986871226848,6.650108540244906e-6,1.0569819071235996e10,3.982078804661627e7,1.907557799446112e7,1.1035588717515028e10,12.561207331487257,2.9925488431102078e-5
328,450,3.860919863520089,1.6689512871861586e-5,1.0609669622486675e10,3.988029209947025e7,1.9055175556247517e7,1.104589518645095e10,12.54798955644029,7.510280792337714e-5
329,450,3.8569034130914517,7.137813710862521e-6,1.064957961053851e10,3.9939661535741895e7,1.903474821697371e7,1.1056205732358744e10,12.534936092547218,3.2120161698881346e-5
330,450,3.852854969914018,1.2879557250659174e-5,1.068954890050953e10,3.9998895801830746e7,1.9014296827194594e7,1.1066520286332184e10,12.52177865222056,5.795800762796628e-5
331,450,3.8488357965064743,7.086311819006277e-6,1.072957735682148e10,4.0057994096979775e7,1.8993821901171796e7,1.1076838544806133e10,12.508716338646042,3.188840318552825e-5
332,450,3.844804496585618,6.394877632220214e-6,1.0769664843216099e10,4.011695582681996e7,1.8973324182047643e7,1.1087160373209566e10,12.495614613903259,2.8776949344990962e-5
333,450,3.8407572827864835,1.8648828794765038e-5,1.0809811222772915e10,4.017578034492689e7,1.89528043207582e7,1.109748557642893e10,12.482461169056071,8.391972957644267e-5
334,450,3.836715895407457,9.230981537877714e-6,1.0850016357926548e10,4.023446697477774e7,1.8932262905557998e7,1.1107813919150318e10,12.469326660074236,4.153941692044971e-5
335,450,3.8327248190635728,1.122722783479524e-5,1.0890280110482796e10,4.029301501463004e7,1.8911700469946507e7,1.1118145130894196e10,12.45635566195661,5.0522525256578577e-5
336,450,3.82867694420941,3.487672354349214e-6,1.0930602341636143e10,4.035142405909845e7,1.8891117877194006e7,1.112847918695824e10,12.443200068680582,1.5694525594571462e-5
337,450,3.8246493864303135,4.761721157139909e-6,1.097098291198576e10,4.040969337932077e7,1.887051557689595e7,1.1138815766448517e10,12.430110505898519,2.142774520712959e-5
338,450,3.820664653666052,1.3675040873965122e-5,1.1011421681552563e10,4.0467822363404684e7,1.8849894135688502e7,1.1149154638338047e10,12.417160124414668,6.153768393284305e-5
339,450,3.816635122054408,6.975676131972669e-6,1.1051918509794533e10,4.052581061892284e7,1.8829254353282824e7,1.1159495748997581e10,12.404064146676827,3.139054259387701e-5
340,450,3.812650493631266,5.071590227516756e-6,1.109247325562328e10,4.058365744190524e7,1.8808596639102586e7,1.1169838762220665e10,12.391114104301614,2.2822156023825403e-5
341,450,3.808642142017978,1.0228650329754604e-5,1.1133085777419632e10,4.064136243650243e7,1.8787921738995004e7,1.1180183595975449e10,12.378086961558429,4.602892648389572e-5
342,450,3.804635360278775,8.289503362663916e-6,1.1173755933049515e10,4.0698925048946284e7,1.8767230190837868e7,1.1190530019567156e10,12.365064920906018,3.7302765131987624e-5
343,450,3.8006290106340037,2.569867787079183e-6,1.1214483579879059e10,4.075634478964456e7,1.8746522583928417e7,1.1200877845736814e10,12.352044284560511,1.1564405041856324e-5
344,450,3.7966568600492696,6.762075729686845e-6,1.1255268574790222e10,4.081362111970624e7,1.872579942902888e7,1.1211226833451721e10,12.339134795160126,3.0429340783590803e-5
345,450,3.792685062034277,2.6996306781157386e-5,1.1296110774195087e10,4.087075364015162e7,1.870506137367327e7,1.1221576849810192e10,12.3262264516114,0.00012148338051520824
346,450,3.7886925771606306,1.2001340657666337e-5,1.1337010034053337e10,4.092774194316135e7,1.8684309031758074e7,1.1231927742571625e10,12.313250875772049,5.400603295949852e-5
347,450,3.784715630950035,8.421183075577043e-6,1.137796620988247e10,4.098458552978015e7,1.8663542893145505e7,1.124227927086672e10,12.300325800587615,3.7895323840096695e-5
348,450,3.7807172678946497,1.298674701383229e-5,1.1418979156776424e10,4.104128405068711e7,1.8642763593435124e7,1.1252631309908495e10,12.287331120657612,5.84403615622453e-5
349,450,3.776776957694478,1.015194727220503e-5,1.1460048729418568e10,4.1097836955863e7,1.862197152493312e7,1.1262983554397524e10,12.274525112507053,4.568376272492264e-5
350,450,3.772780819103336,1.1655717897740558e-5,1.1501174782095234e10,4.115424406640723e7,1.8601167468205556e7,1.1273336001839798e10,12.261537662085841,5.245073053983251e-5
351,450,3.7688364435843704,6.952031694348274e-6,1.1542357168711052e10,4.121050480847936e7,1.8580351749264784e7,1.1283688306234358e10,12.248718441649205,3.1284142624567234e-5
352,450,3.7649187021746795,6.614838238716558e-6,1.1583595742801231e10,4.126661886704907e7,1.8559524958330482e7,1.1294040329648756e10,12.235985782067708,2.9766772074224512e-5
353,450,3.7609418518225155,1.1191177130364001e-5,1.1624890357547215e10,4.1322586052423865e7,1.8538687799039386e7,1.1304392028526134e10,12.223061018423175,5.0360297086638004e-5
354,450,3.7569602973268346,1.4501023674284852e-5,1.1666240865787628e10,4.137840592974196e7,1.851784069003698e7,1.1314743143857666e10,12.210120966312212,6.525460653428183e-5
355,450,3.753018875015233,1.030444212274384e-5,1.1707647120035034e10,4.143407809515149e7,1.8496984066098478e7,1.1325093433488062e10,12.197311343799507,4.636998955234728e-5
356,450,3.7491517626697117,8.761954793908358e-6,1.174910897248616e10,4.148960217763846e7,1.847611837965691e7,1.1335442673598742e10,12.184743228676563,3.942879657258761e-5
357,450,3.745231228036621,5.2636146369161585e-6,1.1790626275034851e10,4.1544978117352955e7,1.8455244392196283e7,1.134579088934848e10,12.172001491119019,2.3686265866122713e-5
358,450,3.7413063404265348,1.22595008069451e-5,1.1832198879287357e10,4.160020554135963e7,1.8434362514750555e7,1.135613783615714e10,12.159245606386238,5.516775363125295e-5
359,450,3.737362487942998,1.0118308421149663e-5,1.1873826636573212e10,4.165528420659904e7,1.8413473277031254e7,1.1366483368259909e10,12.146428085814744,4.5532387895173485e-5
360,450,3.7334687835671936,1.4072813641928528e-5,1.1915509397957832e10,4.1710213728405304e7,1.839257704427909e7,1.137682721419367e10,12.133773546593378,6.332766138867837e-5
361,450,3.72955520210257,1.4101936268356985e-5,1.1957247014255192e10,4.176499399031231e7,1.8371674442056116e7,1.1387169315172804e10,12.121054406833354,6.345871320760643e-5
362,450,3.7256643900305613,1.5709445475367567e-6,1.199903933604015e10,4.18196246806999e7,1.8350765876668703e7,1.139750944287413e10,12.108409267599324,7.069250463915405e-6
363,450,3.7217576044502456,2.4061226448116035e-5,1.2040886213658997e10,4.1874105649427705e7,1.8329851902889214e7,1.1407847493383408e10,12.095712214463298,0.00010827551901652216
364,450,3.7179109260776526,2.756288935954615e-6,1.2082787497244968e10,4.192843654728636e7,1.8308932856327362e7,1.141818319131458e10,12.083210509752371,1.2403300211795767e-5
365,450,3.7140116225041693,2.0598884438449705e-9,1.2124743036724174e10,4.198261738314546e7,1.828800941831301e7,1.1428516546364773e10,12.07053777313855,9.269497997302367e-9
366,450,3.7101724979294732,8.566205256676021e-6,1.2166752681832405e10,4.203664776355718e7,1.826708184797631e7,1.143884723121886e10,12.058060618270789,3.8547923655042095e-5
367,450,3.7062893933050867,6.943215538076242e-6,1.2208816282123825e10,4.209052770410534e7,1.824615079878119e7,1.1449175244734371e10,12.045440528241532,3.124446992134309e-5
368,450,3.7024369073239454,2.0370482231552023e-5,1.2250933686982368e10,4.214425690390466e7,1.822521659193725e7,1.145950032002631e10,12.032919948802823,9.16671700419841e-5
369,450,3.698589127750588,1.7277108084190473e-5,1.2293104745633926e10,4.2197835257151954e7,1.8204279727535184e7,1.1469822341645977e10,12.020414665189412,7.774698637885713e-5
370,450,3.694721802363718,7.847044013381543e-6,1.2335329307155449e10,4.225126266565767e7,1.8183340696790893e7,1.148014119269379e10,12.007845857682083,3.5311698060216945e-5
371,450,3.690928407968309,1.278966032081108e-5,1.2377607220487293e10,4.230453882683551e7,1.816239977634243e7,1.1490456583622776e10,11.995517325897003,5.755347144364986e-5
372,450,3.687075438416844,1.1023217055566858e-5,1.241993833444257e10,4.235766386309497e7,1.814145764222943e7,1.1500768561632004e10,11.982995174854743,4.960447675005086e-5
373,450,3.683246881133124,1.896150983858591e-6,1.24623224977183e10,4.2410637510041386e7,1.812051457902487e7,1.151107685408833e10,11.970552363682652,8.53267942736366e-6
374,450,3.679433801606622,9.77922615991167e-6,1.2504759558905376e10,4.24634596831469e7,1.809957103204569e7,1.1521381327012123e10,11.95815985522152,4.400651771960251e-5
375,450,3.675628544161653,1.817246726903976e-6,1.2547249366498905e10,4.251613030552874e7,1.8078627439384922e7,1.1531681845797586e10,11.945792768525372,8.177610271067892e-6
376,450,3.671836076887924,1.0801832588752669e-5,1.2589791768907608e10,4.2568649287187666e7,1.805768421249282e7,1.1541978258696724e10,11.933467249885753,4.860824664938701e-5
377,450,3.6680586446545105,1.798833331143751e-5,1.2632386614464191e10,4.262101655283118e7,1.8036741763114993e7,1.155227041935491e10,11.92119059512716,8.09474999014688e-5
378,450,3.66425474104157,1.118606086177032e-5,1.2675033751435043e10,4.2673232116132125e7,1.801580057293892e7,1.1562558246285414e10,11.908827908385103,5.033727387796644e-5
379,450,3.6604976834678236,1.1547208969916664e-5,1.2717733028029102e10,4.272529579181741e7,1.799486092339152e7,1.157284149259588e10,11.896617471270426,5.196244036462499e-5
380,450,3.656714944232693,4.553925225983524e-6,1.2760484292407753e10,4.2777207668476656e7,1.7973923339419894e7,1.158312012435233e10,11.884323568756251,2.0492663516925858e-5
381,450,3.652956339727307,1.4086360842879841e-5,1.2803287392693867e10,4.2828967622050725e7,1.795298813429081e7,1.1593393931738323e10,11.872108104113748,6.338862379295929e-5
382,450,3.6491885609716763,8.600492110433233e-7,1.2846142176981266e10,4.288057568804593e7,1.7932055756844793e7,1.1603662826432434e10,11.859862823157949,3.870221449694955e-6
383,450,3.645452516498822,1.506689662267302e-5,1.288904849334296e10,4.293203177663543e7,1.7911126527749084e7,1.1613926614595497e10,11.847720678621172,6.780103480202859e-5
384,450,3.641722042078043,1.7197133781093887e-5,1.2932006189840694e10,4.2983335927967615e7,1.7890200874952063e7,1.1624185200227299e10,11.835596636753639,7.738710201492249e-5
385,450,3.638029528471363,3.685957037813381e-6,1.297501511453284e10,4.303448808512893e7,1.7869279125576273e7,1.1634438404751122e10,11.82359596753193,1.6586806670160215e-5
386,450,3.634301745632343,3.287956796785285e-6,1.3018075115483898e10,4.308548838993472e7,1.784836177490462e7,1.1644686201737982e10,11.811480673305116,1.4795805585533783e-5
387,450,3.6305431483105313,9.257154013299004e-6,1.3061186040771816e10,4.313633685234101e7,1.7827449185964197e7,1.1654928454768042e10,11.799265232009226,4.165719305984552e-5
388,450,3.6268214392867,7.43201926410586e-7,1.3104347738496872e10,4.3187033377002575e7,1.7806541616443e7,1.1665164939179476e10,11.787169677681774,3.344408668847637e-6
389,450,3.623148253688806,1.2897962624858726e-5,1.3147560056790268e10,4.323757797771374e7,1.7785639411687773e7,1.1675395511799875e10,11.77523182448862,5.804083181186427e-5
390,450,3.619485984870789,3.2921064401928227e-6,1.3190822843820763e10,4.3287970764478385e7,1.7764742991241183e7,1.168562010038434e10,11.763329450830064,1.4814478980867702e-5
391,450,3.6157767091807376,2.02372348475921e-5,1.3234135947803696e10,4.333821189112261e7,1.7743852801053163e7,1.1695838662099167e10,11.751274304837397,9.106755681416445e-5
392,450,3.6121054904972665,1.4570176260723239e-5,1.3277499217008842e10,4.338830126322048e7,1.7722969057177514e7,1.1706050953903467e10,11.739342844116116,6.556579317325457e-5
393,450,3.608441273512585,1.1703240502539819e-5,1.3320912499766842e10,4.343823900180528e7,1.7702092155300952e7,1.1716256897828062e10,11.727434138915902,5.2664582261429185e-5
394,450,3.6047389200928617,3.213480885155828e-5,1.3364375644476627e10,4.348802526015221e7,1.768122250768319e7,1.172645643648078e10,11.715401490301801,0.00014460663983201227
395,450,3.601156356935776,2.2606224095854388e-5,1.3407888499617775e10,4.353765983705831e7,1.76603602089231e7,1.1736649230035656e10,11.703758160041271,0.00010172800843134475
396,450,3.5975058938819724,5.120743232202296e-6,1.3451450913747978e10,4.358714315419625e7,1.7639505883280493e7,1.1746835422789957e10,11.69189415511641,2.3043344544910332e-5
397,450,3.593844829435664,1.080095011384008e-5,1.3495062735518215e10,4.363647520372313e7,1.7618659772274e7,1.1757014817883167e10,11.679995695665909,4.860427551228036e-5
398,450,3.590231451235697,8.070748123596705e-6,1.3538723813678001e10,4.3685655983505845e7,1.7597822114085298e7,1.1767187219095709e10,11.668252216516015,3.631836655618517e-5
399,450,3.5865842759288054,7.205657779785213e-6,1.358243399707994e10,4.3734685746205315e7,1.7576993354828954e7,1.1777352625329008e10,11.656398896768618,3.242546000903346e-5
400,450,3.583041928652751,1.5700273463536973e-5,1.362619313469014e10,4.378356436129243e7,1.7556173605511338e7,1.1787510732306934e10,11.64488626812144,7.065123058591638e-5
401,450,3.579423665394888,1.4993228278470383e-5,1.3670001075590744e10,4.383229226997495e7,1.753536345183047e7,1.179766167799292e10,11.633126912533385,6.746952725311672e-5
402,450,3.575813516450924,1.6362840165127374e-6,1.3713857668989342e10,4.388086945138779e7,1.751456307898753e7,1.1807805236012941e10,11.621393928465503,7.363278074307318e-6
403,450,3.572242611525149,3.3015483147109514e-6,1.3757762764224682e10,4.3929295984971635e7,1.7493772748888407e7,1.181794125471867e10,11.609788487456735,1.4856967416199281e-5
404,450,3.5687090220708186,1.8464054237637972e-6,1.380171621077237e10,4.397757201483716e7,1.7472992768942073e7,1.1828069629245775e10,11.598304321730161,8.308824406937088e-6
405,450,3.5651829172304565,1.8956222669341827e-6,1.3845717858251362e10,4.402569774019365e7,1.745222348319691e7,1.1838190293965675e10,11.586844480998984,8.530300201203822e-6
406,450,3.561568132971092,1.7818011541152756e-5,1.3889767556433205e10,4.407367348225289e7,1.7431465326545123e7,1.1848303274306774e10,11.57509643215605,8.01810519351874e-5
407,450,3.557982462655617,4.948678478361446e-6,1.3933865155239761e10,4.412149919264946e7,1.7410718420644023e7,1.1858408305458378e10,11.563443003630756,2.2269053152626506e-5
408,450,3.554469079645637,9.261766879754135e-6,1.3978010504758293e10,4.416917496045398e7,1.738998299372336e7,1.186850522628244e10,11.55202450884832,4.167795095889361e-5
409,450,3.5509229326252942,4.3107086736392936e-6,1.4022203455241413e10,4.421670113956454e7,1.7369259481619276e7,1.1878594077569155e10,11.540499531032207,1.939818903137682e-5
410,450,3.547427452390589,9.077550512424405e-6,1.4066443857115765e10,4.426407775994686e7,1.734854804793905e7,1.188867464603502e10,11.529139220269414,4.084897730590982e-5
411,450,3.54394452034412,1.1183155203611794e-7,1.4110731560985306e10,4.431130506941896e7,1.7327849025529314e7,1.1898746884034079e10,11.51781969111839,5.032419841625307e-7
412,450,3.540398998625757,4.027587608985972e-6,1.4155066417638748e10,4.435838338509934e7,1.7307162793972068e7,1.1908810794309608e10,11.50629674553371,1.8124144240436874e-5
413,450,3.536877227582514,3.700436455145173e-6,1.4199448278052818e10,4.440531274850277e7,1.7286489503686164e7,1.19188661637376e10,11.49485098964317,1.6651964048153278e-5
414,450,3.5334493379620797,1.1783065814823229e-6,1.4243876993400864e10,4.4452093235336356e7,1.7265829326723035e7,1.1928912803053755e10,11.483710348376759,5.302379616670453e-6
415,450,3.5299620119268154,1.5216042127830925e-5,1.428835241505275e10,4.449872531352314e7,1.7245182739336226e7,1.1938950822760658e10,11.47237653876215,6.847218957523916e-5
416,450,3.526480459858467,1.0038613984220644e-5,1.4332874394585342e10,4.454520907705761e7,1.7224549912589982e7,1.1948980042136114e10,11.461061494540019,4.51737629289929e-5
417,450,3.5230316817156773,1.191248348509158e-5,1.4377442783783997e10,4.459154469140443e7,1.7203931067884482e7,1.1959000333079668e10,11.449852965575952,5.360617568291211e-5
418,450,3.5195748915564327,1.5375002808959426e-5,1.4422057434648659e10,4.463773244377762e7,1.7183326515186995e7,1.1969011658684536e10,11.438618397558406,6.918751264031742e-5
419,450,3.5161574384953047,5.6115138501455775e-6,1.4466718199398895e10,4.468377247423325e7,1.716273644220006e7,1.1979013866294863e10,11.42751167510974,2.52518123256551e-5
420,450,3.5126994935279376,9.462830861006744e-6,1.4511424930477165e10,4.4729665146108635e7,1.7142161203682702e7,1.198900697254568e10,11.416273353965797,4.2582738874530346e-5
421,450,3.5093055219600893,1.332520368262785e-5,1.455617748055529e10,4.4775410510792196e7,1.7121600905415613e7,1.1998990751925251e10,11.40524294637029,5.996341657182533e-5
422,450,3.5058558863165006,6.83015992762083e-6,1.4600975702537361e10,4.482100900839629e7,1.7101055947299402e7,1.2008965275290606e10,11.394031630528627,3.0735719674293734e-5
423,450,3.5024573759018685,4.029549939806379e-7,1.4645819449565285e10,4.486646069558781e7,1.7080526426939406e7,1.201893031679109e10,11.382986471681072,1.8132974729128705e-6
424,450,3.499099462519653,5.539360582544443e-6,1.4690708575021965e10,4.491176583439638e7,1.706001259422566e7,1.2028885806163647e10,11.372073253188873,2.4927122621449995e-5
425,450,3.495661367908177,1.1149879989180711e-5,1.4735642932536087e10,4.495692487842679e7,1.7039514837833058e7,1.2038831817820175e10,11.360899445701575,5.01744599513132e-5
426,450,3.492338075616783,1.1430394103624508e-6,1.4780622375987656e10,4.500193774781787e7,1.7019033134720776e7,1.2048768015207106e10,11.350098745754545,5.143677346631029e-6
427,450,3.488959213586887,1.3567002800634644e-5,1.4825646759508514e10,4.504680498827212e7,1.6998567930500984e7,1.2058694539209124e10,11.339117444157383,6.10515126028559e-5
428,450,3.4856189990472126,1.6968592565086427e-7,1.4870715937489914e10,4.509152669970659e7,1.6978119327212676e7,1.2068611187230213e10,11.328261746903442,7.635866654288892e-7
429,450,3.482269862187911,1.9699855723975812e-5,1.4915829764584267e10,4.513610322648017e7,1.695768760540406e7,1.2078517942007553e10,11.31737705211071,8.864935075789115e-5
430,450,3.4789193700368264,8.750834393916884e-6,1.4960988095710686e10,4.5180534823174044e7,1.6937272972131375e7,1.2088414715713272e10,11.306487952619685,3.937875477262598e-5
431,450,3.475557360864323,2.6744972946336765e-6,1.5006190786055977e10,4.5224821777971745e7,1.6916875653809983e7,1.2098301444464336e10,11.29556142280905,1.2035237825851544e-5
432,450,3.472266370299014,1.0334069017115671e-5,1.5051437691080872e10,4.52689642267758e7,1.6896495758732926e7,1.2108177946316093e10,11.284865703471795,4.650331057702052e-5
433,450,3.468923783095181,1.339334461771674e-5,1.509672866652266e10,4.5312962654082105e7,1.6876133647461392e7,1.2118044304052519e10,11.274002295059338,6.027005077972533e-5
434,450,3.4656216747129003,9.01110749258055e-6,1.5142063568398506e10,4.5356817186909996e7,1.6855789411122233e7,1.2127900325725437e10,11.263270442816927,4.0549983716612475e-5
435,450,3.4623428689667612,1.7681800672839088e-5,1.5187442253008621e10,4.540052813933321e7,1.683546327369062e7,1.2137745960762104e10,11.252614324141973,7.95681030277759e-5
436,450,3.459038052904437,2.6717216070698546e-5,1.523286457694033e10,4.544409588211743e7,1.681515549476891e7,1.2147581200308878e10,11.24187367193942,0.00012022747231814346
437,450,3.455797395302342,2.216802221189848e-7,1.5278330397071655e10,4.548752055638565e7,1.6794866161747687e7,1.2157405858855333e10,11.23134153473261,9.975609995354316e-7
438,450,3.452493615792675,7.296618061605753e-6,1.5323839570572075e10,4.553080266891934e7,1.6774595622214831e7,1.216722002841127e10,11.220604251326193,3.283478127722589e-5
439,450,3.4492717016975902,6.384241570470128e-7,1.5369391954908386e10,4.557394227631262e7,1.6754343893202305e7,1.2177023456333889e10,11.210133030517168,2.8729087067115577e-6
440,450,3.4460032065694595,1.006783634948695e-5,1.54149874078469e10,4.5616939892729074e7,1.673411131683029e7,1.2186816237527523e10,11.199510421350743,4.5305263572691275e-5
441,450,3.442756569345913,8.120083375397213e-6,1.5460625787455612e10,4.5659795708252214e7,1.6713897997158995e7,1.2196598218605162e10,11.188958850374217,3.654037518928746e-5
442,450,3.4395153126160465,8.457065656420314e-6,1.5506306952107841e10,4.57025100567599e7,1.6693704136862013e7,1.220636935456794e10,11.17842476600215,3.805679545389141e-5
443,450,3.43630383357799,7.319769732929728e-6,1.555203076048513e10,4.57450832074083e7,1.6673529887917452e7,1.22161295499596e10,11.167987459128467,3.2938963798183774e-5
444,450,3.433095902827047,1.2223567091015214e-5,1.5597797071579391e10,4.5787515515586786e7,1.665337545895086e7,1.2225878773869028e10,11.157561684187904,5.500605190956846e-5
445,450,3.4298682013004917,1.4107259544027945e-5,1.5643605744696243e10,4.5829807334240064e7,1.6633241051948693e7,1.2235616992417496e10,11.147071654226599,6.348266794812575e-5
446,450,3.4266877955148742,1.0357395427582072e-5,1.5689456639457443e10,4.587195887062042e7,1.6613126762205804e7,1.2245344059831877e10,11.13673533542334,4.6608279424119325e-5
447,450,3.4235095269462823,1.2194271939458892e-5,1.5735349615802818e10,4.591397051874157e7,1.6593032811998155e7,1.2255059971473835e10,11.126405962575417,5.4874223727565015e-5
448,450,3.4203138983447205,8.15260405259699e-6,1.5781284533993874e10,4.5955842632658996e7,1.6572959390854299e7,1.2264764691321789e10,11.116020169620342,3.6686718236686455e-5
449,450,3.4171261232152492,1.8209338248059703e-5,1.5827261254614914e10,4.599757549579598e7,1.6552906634955147e7,1.2274458128727299e10,11.10565990044956,8.194202211626866e-5
450,450,3.4140164850272527,4.867429154689629e-6,1.587327963857782e10,4.6039169321004905e7,1.6532874628166774e7,1.2284140138549435e10,11.095553576338572,2.190343119610333e-5
451,450,3.4108292530488495,6.875130096516829e-6,1.5919339547120377e10,4.608062469080066e7,1.6512863705360912e7,1.2293810855843132e10,11.08519507240876,3.093808543432573e-5
452,450,3.407708778373774,1.864878388538327e-5,1.5965440841812225e10,4.6121941702289544e7,1.6492873862763235e7,1.2303470045866106e10,11.075053529714765,8.391952748422471e-5
453,450,3.4045657780171927,3.4220706642013737e-6,1.6011583384555809e10,4.616312083393785e7,1.6472905355076233e7,1.2313117763002346e10,11.064838778555876,1.5399317988906182e-5
454,450,3.4014821681308702,1.9258571792732382e-5,1.6057767037586914e10,4.620416228919428e7,1.6452958244915828e7,1.232275385191941e10,11.054817046425327,8.666357306729572e-5
455,450,3.398320595586141,1.3659910618232796e-5,1.6103991663480568e10,4.624506662736613e7,1.6433032833356781e7,1.2332378426981575e10,11.044541935654959,6.146959778204758e-5
456,450,3.395222908578551,1.4787005120057636e-5,1.6150257125148216e10,4.628583395968774e7,1.6413129113391265e7,1.2341991261495464e10,11.034474452880291,6.654152304025936e-5
457,450,3.3921310481868128,5.478703986012447e-6,1.6196563285843567e10,4.632646472147834e7,1.6393247294447804e7,1.2351592374373549e10,11.024425906607142,2.465416793705601e-5
458,450,3.3890212209199593,1.2110072119819737e-5,1.624291000916204e10,4.636695929438806e7,1.6373387545561163e7,1.2361181743170218e10,11.014318967989867,5.4495324539188816e-5
459,450,3.3859845744383525,1.2954473382485905e-5,1.6289297159045029e10,4.640731787813118e7,1.635354991048448e7,1.23707592067352e10,11.004449866924645,5.829513022118657e-5
460,450,3.3829112049906715,5.081222089472993e-6,1.6335724599779e10,4.644754099559694e7,1.633373464587286e7,1.2380324848838379e10,10.994461416219682,2.286549940262847e-5
461,450,3.379817607504343,4.5696186390387084e-8,1.638219219599871e10,4.648762896905024e7,1.6313941870400693e7,1.2389878600413765e10,10.984407224389114,2.0563283875674188e-7
462,450,3.376800661336433,3.4484634505961217e-6,1.6428699812689468e10,4.652758199511005e7,1.6294171616700554e7,1.2399420296566626e10,10.974602149343408,1.5518085527682548e-5
463,450,3.3737412982378667,2.6069311986898214e-6,1.6475247315187042e10,4.656740061513066e7,1.627442414249508e7,1.2408950033741241e10,10.964659219273067,1.1731190394104196e-5
464,450,3.370728701531992,8.042706607785943e-6,1.6521834569180695e10,4.6607085041469924e7,1.6254699484782217e7,1.241846765821335e10,10.954868279978974,3.6192179735036745e-5
465,450,3.367708355125088,1.3125524784042726e-5,1.6568461440714119e10,4.664663571571577e7,1.6234997828568991e7,1.2427973189949762e10,10.945052154156535,5.906486152819227e-5
466,450,3.3646725437342395,2.0619229586064935e-5,1.6615127796187164e10,4.668605300657389e7,1.6215319307532981e7,1.2437466593266111e10,10.935185767136279,9.278653313729221e-5
467,450,3.361678816789578,1.492693505862619e-5,1.6661833502357208e10,4.672533718158512e7,1.6195663986550665e7,1.244694775539084e10,10.92545615456613,6.717120776381785e-5
468,450,3.3586691944794325,6.167719822900569e-6,1.670857842634008e10,4.67644886914297e7,1.6176032046845611e7,1.2456416702329544e10,10.915674882058156,2.775473920305256e-5
469,450,3.3556674255500014,1.7618681615580445e-5,1.6755362435611603e10,4.680350785955601e7,1.6156423583884316e7,1.246587336326811e10,10.905919133037505,7.9284067270112e-5
470,450,3.3526980620513234,9.683188096949822e-6,1.680218539801036e10,4.684239500974184e7,1.613683869082131e7,1.2475317667437897e10,10.8962687016668,4.35743464362742e-5
471,450,3.349698175834696,2.0819133135535628e-5,1.6849047181735619e10,4.688115060353279e7,1.6117277546590053e7,1.2484749648493853e10,10.886519071462763,9.368609910991033e-5
472,450,3.3467444773909625,7.96280195088702e-6,1.6895947655353424e10,4.69197748858542e7,1.6097740188238686e7,1.2494169175477165e10,10.876919551520627,3.583260877899159e-5
473,450,3.343791663280032,1.8551722699832601e-6,1.6942886687792023e10,4.69582682929699e7,1.607822677288649e7,1.2503576262581657e10,10.867322905660105,8.34827521492467e-6
474,450,3.340847972514159,2.2409780688140146e-6,1.698986414834745e10,4.699663117879955e7,1.6058737402183447e7,1.2512970861386086e10,10.857755910671017,1.0084401309663066e-5
475,450,3.3379418808649035,1.4054259014961712e-5,1.7036879906682785e10,4.7034863867176585e7,1.6039272156273488e7,1.2522352900549164e10,10.848311112810936,6.32441655673277e-5
476,450,3.335007996871331,1.2064608895811374e-5,1.7083933832829376e10,4.707296682795375e7,1.6019831205107301e7,1.2531722419574892e10,10.838775989831825,5.429074003115118e-5
477,450,3.332056254828271,2.5626291834668358e-5,1.7131025797187164e10,4.7110940415280305e7,1.6000414642641427e7,1.2541079370090185e10,10.82918282819188,0.00011531831325600761
478,450,3.329156214692998,6.44056273196858e-6,1.7178155670529083e10,4.714878489288385e7,1.5981022503918305e7,1.2550423635032635e10,10.819757697752243,2.898253229385861e-5
479,450,3.3262898434155517,1.0118191137616084e-5,1.7225323323995674e10,4.7186500660398066e7,1.5961654907230128e7,1.2559755200588556e10,10.810441991100543,4.553186011927238e-5
480,450,3.323393471020938,1.1265808325638949e-5,1.7272528629101303e10,4.722408818779614e7,1.5942312012008732e7,1.2569074106444775e10,10.801028780818049,5.069613746537527e-5
481,450,3.3204974940681447,1.2348348149560096e-5,1.7319771457733246e10,4.7261547801627174e7,1.5922993885687076e7,1.257838028340861e10,10.79161685572147,5.556756667302043e-5
482,450,3.31761529020521,5.82700843984249e-6,1.736705168215236e10,4.729887985550259e7,1.5903700610520236e7,1.2587673682933996e10,10.782249693166932,2.6221537979291207e-5
483,450,3.314786250290851,8.674416121311201e-6,1.7414369174993774e10,4.733608466446008e7,1.588443224294152e7,1.259695422726413e10,10.773055313445266,3.9034872545900406e-5
484,450,3.311913179358377,9.366618608428606e-6,1.7461723809267998e10,4.7373162751635626e7,1.586518896540154e7,1.2606221996954336e10,10.763717832914725,4.214978373792873e-5
485,450,3.309078087824721,5.9085390952135636e-6,1.7509115458361023e10,4.741011436870788e7,1.5845970790946074e7,1.2615476866388033e10,10.754503785430343,2.6588425928461036e-5
486,450,3.3062332597428963,5.231195796285074e-6,1.755654399603575e10,4.744693996470075e7,1.5826777851855036e7,1.2624718860143581e10,10.745258094164413,2.354038108328283e-5
487,450,3.3033721884639777,6.43707094275664e-6,1.7604009296431793e10,4.74836399265936e7,1.580761024005877e7,1.2633947955845737e10,10.735959612507928,2.896681924240488e-5
488,450,3.3005835242257127,1.684744564135754e-5,1.7651511234066795e10,4.752021449895762e7,1.5788467959082242e7,1.2643164023011532e10,10.726896453733566,7.581350538610893e-5
489,450,3.297746994760002,9.09840518654309e-6,1.7699049683836655e10,4.755666424107476e7,1.5769351201619864e7,1.2652367170777843e10,10.717677732970007,4.094282333944391e-5
490,450,3.294946506542363,1.9751482106852847e-5,1.774662452101525e10,4.759298940589599e7,1.575025997254973e7,1.2661557275521166e10,10.70857614626268,8.888166948083781e-5
491,450,3.29212575920417,4.0280415166196737e-7,1.7794235621256836e10,4.7629190457081854e7,1.5731194402301602e7,1.2670734374206074e10,10.699408717413553,1.8126186824788532e-6
492,450,3.289383412443226,1.878619315526242e-6,1.7841882860594414e10,4.766526762733301e7,1.5712154480569296e7,1.2679898328309608e10,10.690496090440485,8.45378691986809e-6
493,450,3.286617461197721,1.8180400880973835e-5,1.7889566115440857e10,4.770122144905895e7,1.5693140375130564e7,1.268904922775396e10,10.681506748892593,8.181180396438226e-5
494,450,3.2838036279615004,1.6349056222865477e-5,1.7937285262591263e10,4.773705233851513e7,1.5674152181744669e7,1.2698187074420313e10,10.672361790874877,7.357075300289465e-5
495,450,3.2810407863935604,5.98996967788798e-6,1.7985040179219215e10,4.7772760529878005e7,1.5655189886183068e7,1.2707311731852777e10,10.663382555779071,2.695486355049591e-5
496,450,3.2782908343237955,1.3962761603081991e-5,1.803283074288035e10,4.7808346461010166e7,1.5636253593974957e7,1.2716423219069424e10,10.654445211552336,6.283242721386896e-5
497,450,3.27551568707851,2.133612412791308e-5,1.8080656831511696e10,4.7843810569524154e7,1.561734340839502e7,1.2725521555319569e10,10.645425983005158,9.601255857560886e-5
498,450,3.272911136354921,5.440812098100878e-5,1.8128518323428528e10,4.787915294925793e7,1.5598459228674898e7,1.2734606498205626e10,10.636961193153493,0.0002448365444145395
499,450,3.2700706243214297,9.74093352327024e-6,1.817641509734423e10,4.791437457960514e7,1.5579601473197922e7,1.2743678480817799e10,10.627729529044647,4.383420085471608e-5
500,450,3.2673787854411565,8.024184694616077e-6,1.8224347032327812e10,4.794947527787558e7,1.5560769875869144e7,1.2752737050751093e10,10.618981052683758,3.6108831125772345e-5
501,450,3.2646585938736763,4.312924059397816e-6,1.827231400784926e10,4.798445568604672e7,1.5541964653175058e7,1.2761782384788925e10,10.610140430089448,1.940815826729017e-5
502,450,3.2619822270410315,3.869052001559403e-7,1.832031590375531e10,4.801931608113735e7,1.55231858063973e7,1.2770814381854424e10,10.601442237883353,1.7410734007017314e-6
503,450,3.25925884803541,2.504055497676294e-9,1.8368352600277245e10,4.805405697799265e7,1.550443347369447e7,1.2779833122815569e10,10.592591256115082,1.1268249739543323e-8
504,450,3.256538304072161,4.501301562789134e-7,1.8416423978026398e10,4.808867868646966e7,1.5485707672565896e7,1.2788838532608965e10,10.583749488234524,2.0255857032551103e-6
505,450,3.2539189485790083,3.590735976888304e-7,1.8464529917998e10,4.812318144699371e7,1.546700837964149e7,1.2797830483572493e10,10.575236582881777,1.6158311895997368e-6
506,450,3.251221224436005,7.404249069205282e-6,1.851267030157141e10,4.815756590224649e7,1.5448335801836772e7,1.280680915579186e10,10.566468979417017,3.331912081142377e-5
507,450,3.2485343186142837,5.487417612703299e-6,1.8560845010506264e10,4.8191832305729896e7,1.5429689920362616e7,1.2815774432661972e10,10.557736535496423,2.4693379257164846e-5
508,450,3.245864225445861,8.232581008800477e-6,1.860905392694616e10,4.822598103157052e7,1.5411070784741621e7,1.2824726290225393e10,10.549058732699049,3.7046614539602146e-5
509,450,3.243285574507514,6.4742228197967044e-6,1.865729693341719e10,4.826001235557806e7,1.5392478387344796e7,1.28336646298772e10,10.54067811714942,2.913400268908517e-5
510,450,3.2406115445983312,1.4729124186950437e-5,1.8705573912829628e10,4.829392692826579e7,1.5373912932356734e7,1.2842589640146452e10,10.531987519944577,6.628105884127697e-5
511,450,3.2379722381608715,9.721954203989122e-6,1.8753884748473717e10,4.832772494554796e7,1.5355374363994233e7,1.2851501162498695e10,10.523409774022833,4.374879391795105e-5
512,450,3.235348633165642,1.1880568495228894e-5,1.880222932402353e10,4.836140681715452e7,1.5336862746967947e7,1.2860399202495161e10,10.514883057788335,5.346255822853002e-5
513,450,3.2327243308550404,1.2074643906737764e-5,1.8850607523535698e10,4.839497294870901e7,1.5318378142292969e7,1.2869283763183859e10,10.506354075278882,5.433589758031994e-5
514,450,3.230145243078546,2.668898928179231e-7,1.889901923144874e10,4.842842365718699e7,1.529992055998586e7,1.2878154780339012e10,10.497972040005275,1.2010045176806539e-6
515,450,3.227527453124968,1.760057923619676e-5,1.8947464332583252e10,4.8461759443496786e7,1.528149011208228e7,1.288701233125462e10,10.489464222656146,7.920260656288543e-5
516,450,3.2249311553296325,1.241580165485534e-5,1.89959427121419e10,4.849498060402325e7,1.5263086794795169e7,1.2895856337191921e10,10.481026254821305,5.587110744684903e-5
517,450,3.222363560073831,7.521301687051559e-6,1.904445425570862e10,4.8528087510261625e7,1.5244710645501724e7,1.2904686777572416e10,10.472681570239951,3.3845857591732016e-5
518,450,3.2197808755920354,1.7936402329028246e-5,1.909299884924884e10,4.8561080605159916e7,1.5226361740136188e7,1.291350368728528e10,10.464287845674114,8.071381048062711e-5
519,450,3.217189300025098,1.1889848386858332e-5,1.9141576379109665e10,4.85939602608249e7,1.5208040114063494e7,1.292230704758703e10,10.455865225081569,5.350431774086249e-5
520,450,3.214670669265628,2.6593017445454906e-6,1.9190186732018654e10,4.862672674346561e7,1.5189745743358385e7,1.2931096759094734e10,10.447679675113292,1.1966857850454708e-5
521,450,3.212076516882232,2.3160983576589467e-5,1.9238829795083458e10,4.8659380641135626e7,1.5171478780540466e7,1.2939872970191414e10,10.439248679867253,0.0001042244260946526
522,450,3.2095681898501396,1.315505122527396e-5,1.928750545579393e10,4.869192210871272e7,1.5153239138651293e7,1.294863549734719e10,10.431096617012953,5.919773051373282e-5
523,450,3.2070077158901986,1.1039576619786655e-5,1.9336213602017464e10,4.8724351718204476e7,1.5135026958938152e7,1.2957384478125647e10,10.422775076643145,4.967809478903995e-5
524,450,3.204511796573428,6.6181110460672085e-6,1.938495412200261e10,4.875666968687475e7,1.511684218736263e7,1.2966119778232943e10,10.414663338863642,2.978149970730244e-5
525,450,3.201992073386836,5.630460676473922e-7,1.9433726904376846e10,4.878887651638181e7,1.5098684924385296e7,1.2974841482696985e10,10.406474238507217,2.533707304413265e-6
526,450,3.199448227519021,6.131133021034657e-6,1.9482531838146385e10,4.8820972585527614e7,1.5080555202301139e7,1.2983549582876654e10,10.398206739436818,2.7590098594655957e-5
527,450,3.196980586064094,6.1559109398034995e-6,1.9531368812696114e10,4.8852958134313226e7,1.5062452977584485e7,1.2992243963999975e10,10.390186904708306,2.7701599229115748e-5
528,450,3.1944737075064893,6.0988077380062095e-6,1.958023771778916e10,4.888483369959869e7,1.5044378366537783e7,1.3000924740540953e10,10.38203954939609,2.7444634821027943e-5
529,450,3.1919915833411765,1.3605729095442741e-5,1.962913844356565e10,4.8916599570749916e7,1.5026331350779016e7,1.300959183721161e10,10.373972645858824,6.122578092949233e-5
530,450,3.1895058649004167,9.051256864869156e-6,1.967807088054389e10,4.894825616358256e7,1.500831197935355e7,1.3018245276863964e10,10.365894060926355,4.07306558919112e-5
531,450,3.1870595289119206,1.6778833730135556e-5,1.9727034919617523e10,4.897980379591246e7,1.4990320247949557e7,1.3026885007589294e10,10.357943468963741,7.550475178561e-5
532,450,3.184563573966029,6.730052961386075e-6,1.9776030452058914e10,4.901124296499565e7,1.4972356247392364e7,1.3035511116645334e10,10.349831615389595,3.0285238326237338e-5
533,450,3.182106821818564,1.1426945919448817e-5,1.982505736951307e10,4.904257392532965e7,1.495441993811308e7,1.304412350483852e10,10.341847170910333,5.1421256637519674e-5
534,450,3.1796598992907517,4.683403763323674e-6,1.9874115564002403e10,4.907379709192053e7,1.493651136553001e7,1.3052722197571665e10,10.333894672694942,2.1075316934956534e-5
535,450,3.177189623881162,1.904501153698196e-5,1.9923204927923073e10,4.910491288401347e7,1.4918630576353746e7,1.3061307224383316e10,10.325866277613777,8.570255191641882e-5
536,450,3.1747571800830485,8.64542231018492e-6,1.997232535404654e10,4.9135921592822455e7,1.4900777548893504e7,1.3069878516708372e10,10.317960835269908,3.8904400395832137e-5
537,450,3.1723533107405206,2.0227351434108642e-5,2.0021476735516342e10,4.9166823604403734e7,1.4882952311081644e7,1.3078436080035202e10,10.310148259906692,9.102308145348889e-5
538,450,3.169917539251879,1.1035549291493751e-5,2.0070658965850754e10,4.9197619372772925e7,1.4865154925725121e7,1.3086979973277386e10,10.302232002568607,4.965997181172188e-5
539,450,3.167532973462513,7.4174176669800085e-6,2.0119871938939034e10,4.9228309158609584e7,1.4847385353497736e7,1.3095510106625513e10,10.294482163753166,3.337837950141004e-5
540,450,3.1650648458796224,1.3901261668447518e-5,2.0169115549043015e10,4.925889351368277e7,1.4829643706782397e7,1.3104026616397758e10,10.286460749108773,6.255567750801383e-5
541,450,3.1626593207227667,6.852046026739611e-6,2.0218389690796494e10,4.928937261357952e7,1.4811929900813786e7,1.3112529348516228e10,10.278642792348991,3.083420712032825e-5
542,450,3.160329648685569,5.1272285107231e-6,2.026769425920375e10,4.931974681156661e7,1.479424394343025e7,1.312101828720897e10,10.2710713582281,2.307252829825395e-5
543,450,3.157922699867521,1.1565581837454791e-5,2.031702914963726e10,4.935001668083217e7,1.4776585955692144e7,1.3129493588116072e10,10.263248774569442,5.204511826854656e-5
544,450,3.15554810955541,9.218377058704645e-6,2.0366394257841217e10,4.938018244475803e7,1.4758955876599617e7,1.3137955136576979e10,10.255531356055084,4.14826967641709e-5
545,450,3.153211697047894,1.0496198137102675e-5,2.041578947992743e10,4.941024446430385e7,1.4741353716163693e7,1.314640292539183e10,10.247938015405655,4.7232891616962036e-5
546,450,3.1508198704356305,1.254521172899467e-5,2.0465214712376343e10,4.944020323058917e7,1.4723779550673112e7,1.3154837049328241e10,10.240164578915799,5.645345278047602e-5
547,450,3.1484991382795213,5.990171249747878e-6,2.0514669852035393e10,4.9470058944066785e7,1.4706233306528334e7,1.316325737830689e10,10.232622199408445,2.695577062386545e-5
548,450,3.1461478434910175,7.848186311894267e-6,2.056415479611904e10,4.949981210476554e7,1.4688715063394822e7,1.3171664015820147e10,10.224980491345807,3.53168384035242e-5
549,450,3.1437742940189137,3.889776457832034e-6,2.061366944220748e10,4.9529463067132294e7,1.4671224825646522e7,1.3180056953189081e10,10.21726645556147,1.7503994060244152e-5
550,450,3.1414767807221766,1.2824703534343451e-5,2.0663213688246452e10,4.9559012067756414e7,1.4653762537421675e7,1.3188436090859331e10,10.209799537347074,5.771116590454553e-5
551,450,3.1391526149295954,1.2046345903332818e-5,2.0712787432546387e10,4.958845960496902e7,1.4636328275606574e7,1.31968015338145e10,10.202245998521185,5.420855656499768e-5
552,450,3.1368047039441453,1.956097681496405e-5,2.0762390573781136e10,4.961780603816235e7,1.4618922045776626e7,1.3205153279883963e10,10.194615287818472,8.802439566733822e-5
553,450,3.1344857320450386,9.103043977776171e-7,2.0812023010988518e10,4.9647051661620274e7,1.4601543820308153e7,1.3213491277026161e10,10.187078629146376,4.096369789999277e-6
554,450,3.1322314300351506,1.9387762994892144e-5,2.086168464356756e10,4.967619679140017e7,1.4584193582460484e7,1.3221815490975355e10,10.17975214761424,8.724493347701465e-5
555,450,3.1299086860439944,1.451176318600228e-5,2.0911375371280373e10,4.9705241960648805e7,1.4566871424121069e7,1.3230126057734196e10,10.172203229642982,6.530293433701026e-5
556,450,3.12760380769964,1.1937232194843272e-6,2.096109509424846e10,4.973418741824158e7,1.4549577293813173e7,1.3238422892509789e10,10.16471237502383,5.371754487679473e-6
557,450,3.1253440301727613,1.8251978353187037e-5,2.10108437129541e10,4.976303348903273e7,1.4532311178141247e7,1.324670597060069e10,10.157368098061474,8.213390258934167e-5
558,450,3.1230847364646106,6.0189748244086905e-6,2.1060621128239265e10,4.979178058928516e7,1.451507310898505e7,1.3254975339625124e10,10.150025393509985,2.7085386709839107e-5
559,450,3.1208141125157116,8.396851805939076e-6,2.1110427241303596e10,4.9820429092080586e7,1.4497863096165668e7,1.3263231014444004e10,10.142645865676062,3.778583312672584e-5
560,450,3.118512861584183,3.517375534625722e-6,2.1160261953704895e10,4.9848979379073754e7,1.448068115333643e7,1.32714730175778e10,10.135166800148594,1.5828189905815748e-5
561,450,3.1162963056489734,5.33614752844247e-6,2.1210125167358124e10,4.98774316599746e7,1.4463527208839899e7,1.3279701237865582e10,10.127962993359164,2.4012663877991114e-5
562,450,3.1140679769919393,5.972365417241526e-6,2.1260016784533363e10,4.99057864132907e7,1.4446401323774774e7,1.328791577543466e10,10.120720925223802,2.687564437758687e-5
563,450,3.1118002207618076,2.7004551204745653e-5,2.130993670785691e10,4.993404402859447e7,1.4429303514655083e7,1.3296116661836563e10,10.113350717475875,0.00012152048042135544
564,450,3.1095640941303015,9.091662391429167e-6,2.135988484030979e10,4.996220476986477e7,1.4412233736011531e7,1.3304303831099125e10,10.10608330592348,4.091248076143125e-5
565,450,3.1073719390913395,9.568848025706678e-6,2.1409861085224617e10,4.999026897492167e7,1.4395191978623152e7,1.3312477275986547e10,10.098958802046853,4.305981611568005e-5
566,450,3.105102798229237,1.7504338376668482e-5,2.145986534628897e10,5.0018237148107745e7,1.4378178314247575e7,1.3320637120951422e10,10.09158409424502,7.876952269500817e-5
567,450,3.1029143994202433,9.576332449717784e-6,2.150989752754138e10,5.004610944268012e7,1.4361192642939689e7,1.3328783215781107e10,10.084471798115791,4.309349602373003e-5
568,450,3.100701096028277,1.657671378708578e-5,2.155995753337066e10,5.007388634174865e7,1.434423502545884e7,1.333691567019905e10,10.0772785620919,7.4595212041886e-5
569,450,3.0985140157444873,1.3080792275247527e-5,2.1610045268517136e10,5.0101568131019376e7,1.4327305426180834e7,1.3345034439814266e10,10.070170551169584,5.886356523861387e-5
570,450,3.0963378671766195,6.157017056751535e-7,2.1660160638069427e10,5.0129155178461395e7,1.4310403849269588e7,1.3353139545824883e10,10.063098068324013,2.7706576755381906e-6
571,450,3.0941208613634297,4.532077698172349e-6,2.171030354746499e10,5.0156647896224014e7,1.4293530319857098e7,1.3361231045214617e10,10.055892799431147,2.039434964177557e-5
572,450,3.09198527266836,1.68358546566022e-5,2.1760473902488052e10,5.018404647968783e7,1.4276684758454854e7,1.336930882519807e10,10.04895213617217,7.57613459547099e-5
573,450,3.089797393424463,5.719767484060195e-6,2.181067160927134e10,5.021135144060491e7,1.4259867237679187e7,1.3377373023150908e10,10.041841528629504,2.573895367827088e-5
574,450,3.087628156049387,1.981731515174681e-6,2.1860896574290794e10,5.023856303637264e7,1.4243077707614047e7,1.3385423577013422e10,10.034791507160508,8.917791818286065e-6
575,450,3.0854317148591877,5.891134516794461e-6,2.19111487043684e10,5.0265681667708986e7,1.4226316186917242e7,1.3393460538677025e10,10.02765307329236,2.6510105325575073e-5
576,450,3.0832813794618854,1.200820842878203e-5,2.196142790667038e10,5.029270758792104e7,1.4209582623703362e7,1.340148384463865e10,10.020664483251128,5.4036937929519135e-5
577,450,3.0811597653992315,1.6338982600810903e-5,2.201173408870552e10,5.031964116108973e7,1.4192877018911237e7,1.3409493519753311e10,10.013769237547503,7.352542170364906e-5
578,450,3.0790672846957747,1.8215793428311144e-5,2.20620671583238e10,5.034648272847295e7,1.417619936242974e7,1.341748957182695e10,10.006968675261268,8.197107042740015e-5
579,450,3.076917130276442,1.4787316273134898e-6,2.211242702371901e10,5.0373232736486584e7,1.4159549693672623e7,1.3425472092859404e10,9.999980673398436,6.654292322910704e-6
580,450,3.0747288071933,1.305459496601935e-5,2.216281359342118e10,5.0399891500612564e7,1.4142927989761034e7,1.343344107232657e10,9.992868623378225,5.874567734708708e-5
581,450,3.072665256660688,2.901938738055637e-6,2.2213226776303642e10,5.0426459162007615e7,1.4126334145873705e7,1.3441396362465948e10,9.986162084147235,1.3058724321250367e-5
582,450,3.070546989700231,1.3966592450063639e-5,2.2263666481574684e10,5.045293627627145e7,1.410976825229055e7,1.3449338144746046e10,9.97927771652575,6.284966602528638e-5
583,450,3.06844941714005,3.985971144988831e-6,2.231413261878218e10,5.0479323088917874e7,1.4093230253164386e7,1.3457266355980913e10,9.972460605705162,1.793687015244974e-5
584,450,3.0663536792973316,1.1237595201607498e-5,2.2364625097809395e10,5.050561995867487e7,1.4076720145793868e7,1.3465181023663969e10,9.965649457716328,5.056917840723374e-5
585,450,3.0642324713401328,1.4969843440439112e-5,2.241514382887578e10,5.0531827253226444e7,1.4060237931459542e7,1.3473082183418486e10,9.95875553185543,6.7364295481976e-5
586,450,3.0621258682480423,1.9471998596642948e-5,2.246568872253437e10,5.055794525839733e7,1.4043783573197994e7,1.3480969806825565e10,9.951909071806138,8.762399368489326e-5
587,450,3.0600932651511017,1.089379086576664e-5,2.25162596896735e10,5.0583974236459754e7,1.4027357023271488e7,1.3488843847600546e10,9.945303111741081,4.902205889594988e-5
588,450,3.058018426386446,5.5340531050773745e-6,2.2566856641511955e10,5.060991465846006e7,1.4010958330703367e7,1.3496704426479074e10,9.938559885755948,2.4903238972848185e-5
589,450,3.055933200222302,1.4689115469465608e-5,2.2617479489601448e10,5.063576681730343e7,1.3994587461694492e7,1.3504551523552794e10,9.931782900722482,6.610101961259524e-5
590,450,3.053872694881146,1.4329177958842532e-5,2.266812814582422e10,5.066153100142598e7,1.3978244380506163e7,1.3512385116244883e10,9.925086258363725,6.448130081479139e-5
591,450,3.0518242563057947,9.641598057018308e-6,2.2718802522392174e10,5.068720755513634e7,1.3961929077187091e7,1.3520205227427591e10,9.918428832993833,4.3387191256582386e-5
592,450,3.049761335700111,4.544676993567531e-6,2.2769502531845833e10,5.0712796838004924e7,1.3945641548676698e7,1.3528011893157597e10,9.91172434102536,2.045104647105389e-5
593,450,3.0477425389948087,1.2508011270462478e-5,2.2820228087053406e10,5.0738299108165234e7,1.3929381745399717e7,1.353580506951845e10,9.905163251733129,5.628605071708115e-5
594,450,3.0456530775254707,3.0486582129340967e-6,2.2870979101209938e10,5.076371482688653e7,1.3913149710665092e7,1.354358487575995e10,9.89837250195778,1.3718961958203435e-5
595,450,3.0436603612980413,1.898487667439941e-5,2.292175548783718e10,5.0789044122829884e7,1.3896945335905656e7,1.3551351166404146e10,9.891896174218633,8.543194503479734e-5
596,450,3.0416665513042145,2.5606814114176313e-5,2.2972557160779663e10,5.0814287435296506e7,1.3880768654346844e7,1.3559104045113134e10,9.885416291738697,0.00011523066351379341
597,450,3.0396138491852396,1.3880128974125619e-5,2.302338403420835e10,5.0839445154856704e7,1.3864619676667256e7,1.3566843577741365e10,9.878745009852029,6.246058038356529e-5
598,450,3.0376088738012736,1.1287576987548467e-5,2.307423602261445e10,5.086451747935805e7,1.3848498326207642e7,1.3574569676835104e10,9.87222883985414,5.07940964439681e-5
599,450,3.0356183685859084,7.710312828899252e-6,2.3125113040812477e10,5.088950476901704e7,1.3832404600018766e7,1.3582282385837175e10,9.865759697904203,3.469640773004663e-5
600,450,3.0336038880116347,1.382262083521324e-5,2.3176015003937363e10,5.091440738868488e7,1.3816338497092424e7,1.3589981752965158e10,9.859212636037812,6.220179375845958e-5
601,450,3.0316354131197945,1.2334594100181506e-5,2.322694182744423e10,5.093922557667776e7,1.3800299959485415e7,1.3597667725907543e10,9.852815092639332,5.550567345081678e-5
602,450,3.0296476570508566,1.4393115280744717e-5,2.327789342710672e10,5.096395972679503e7,1.3784288999220433e7,1.3605340378073084e10,9.846354885415284,6.476901876335123e-5
603,450,3.02763976577357,3.5480452152195086e-6,2.33288697190166e10,5.098861015712099e7,1.3768305594228711e7,1.3612999723130276e10,9.839829238764104,1.596620346848779e-5
604,450,3.0256804451035064,1.7139794580151024e-5,2.337987061958171e10,5.1013177105038464e7,1.375234968651243e7,1.3620645710792116e10,9.833461446586396,7.712907561067961e-5
605,450,3.0236910406913244,5.3961520835865695e-6,2.3430896045526886e10,5.103766097609477e7,1.3736421293214925e7,1.3628278426957165e10,9.826995882246804,2.4282684376139563e-5
606,450,3.0217615338428567,5.320946268848065e-7,2.348194591389093e10,5.1062061981698915e7,1.3720520345033854e7,1.3635897802283846e10,9.820724984989285,2.3944258209816294e-6
607,450,3.0197803108791117,9.562938789526437e-6,2.353302014202661e10,5.1086380562533185e7,1.370464687463083e7,1.3643503953014904e10,9.814286010357113,4.303322455286897e-5
608,450,3.017864758183169,1.0947023016821822e-6,2.3584118647599663e10,5.111061689720736e7,1.3688800798463857e7,1.3651096785211143e10,9.808060464095298,4.92616035756982e-6
609,450,3.015877960201635,3.3988608642954166e-5,2.3635241348586983e10,5.113477145246331e7,1.3672982160574602e7,1.365867643822174e10,9.801603370655313,0.00015294873889329375
610,450,3.013946531535216,5.2673983639422994e-6,2.3686388163279045e10,5.115884439494824e7,1.3657190872496717e7,1.36662428102629e10,9.795326227489452,2.3703292637740347e-5
611,450,3.0119928448795075,1.9281805711424127e-5,2.3737559010271004e10,5.118283612175973e7,1.3641426947521681e7,1.3673795986508947e10,9.788976745858399,8.676812570140857e-5
612,450,3.010108102589607,1.540345938926338e-6,2.3788753808472008e10,5.1206746838400416e7,1.3625690314794973e7,1.3681335898286785e10,9.782851333416222,6.931556725168521e-6
613,450,3.008155089385175,5.415512597823496e-7,2.3839972477094925e10,5.123057700643964e7,1.360998101581239e7,1.368886268496815e10,9.77650404050182,2.4369806690205734e-6
614,450,3.0062531801110097,1.5442550005431016e-5,2.3891214935661766e10,5.125432679795781e7,1.359429896537591e7,1.3696376252703487e10,9.770322835360782,6.949147502443957e-5
615,450,3.004349665675258,1.498040543183865e-5,2.3942481103999504e10,5.1277996577317886e7,1.3578644162531579e7,1.3703876664190205e10,9.764136413444588,6.741182444327393e-5
616,450,3.0024457622547915,1.4845398192266795e-5,2.3993770902239815e10,5.130158664727349e7,1.3563016579460613e7,1.3711363933237932e10,9.757948727328072,6.680429186520058e-5
617,450,3.0005805596730393,1.8175846533685647e-6,2.4045084250817863e10,5.1325097267515145e7,1.3547416169804603e7,1.371883803965105e10,9.751886818937377,8.179130940158541e-6
618,450,2.998664124263896,7.0081507383742275e-6,2.4096421070472237e10,5.134852884007172e7,1.3531842948986685e7,1.3726299079736097e10,9.74565840385766,3.1536678322684024e-5
619,450,2.9967738508641855,1.7515519428454307e-5,2.4147781282241867e10,5.1371881580065556e7,1.3516296851574438e7,1.3733746999027206e10,9.739515015308603,7.881983742804438e-5
620,450,2.994904423945526,5.4638849940052015e-6,2.4199164807467743e10,5.139515579361594e7,1.3500777851727197e7,1.3741181817851377e10,9.73343937782296,2.4587482473023407e-5
621,450,2.9930288218153587,1.1467816565390206e-5,2.4250571567789307e10,5.1418351809641674e7,1.3485285933491645e7,1.3748603576069414e10,9.727343670899916,5.1605174544255925e-5
622,450,2.9911561556790485,9.446574227170781e-6,2.430200148514537e10,5.1441469916109614e7,1.3469821063384242e7,1.3756012281197718e10,9.721257505956908,4.2509584022268516e-5
623,450,2.9892610689684096,2.8406055145799303e-6,2.4353454481771828e10,5.146451043779548e7,1.3454383223823808e7,1.3763407971695473e10,9.71509847414733,1.2782724815609686e-5
624,450,2.9874228700382335,1.3648984297745526e-5,2.44049304802014e10,5.148747358388902e7,1.3438972347952738e7,1.377079059272408e10,9.70912432762426,6.142042933985487e-5
625,450,2.9855562176235466,1.0875244996461086e-5,2.4456429403262268e10,5.1510359742770664e7,1.3423588445644844e7,1.3778160236509579e10,9.703057707276527,4.893860248407489e-5
626,450,2.983707098332929,7.589470355104377e-6,2.450795117407711e10,5.15331691581763e7,1.3408231465132955e7,1.3785516878251083e10,9.697048069582019,3.41526165979697e-5
627,450,2.9818686841074147,6.722663895106229e-6,2.455949571606211e10,5.155590213056755e7,1.339290137902052e7,1.3792860540362976e10,9.691073223349097,3.025198752797803e-5
628,450,2.98004348675179,2.3784211654272885e-5,2.4611062952925613e10,5.1578558949214205e7,1.3377598155297106e7,1.3800191237064606e10,9.685141331943319,0.00010702895244422798
629,450,2.97818796831832,3.371766395275644e-6,2.4662652808668457e10,5.160113995208701e7,1.336232178266845e7,1.3807509023395073e10,9.67911089703454,1.5172948778740397e-5
630,450,2.9764085127379643,2.763977354373892e-6,2.4714265207580757e10,5.162364531429473e7,1.3347072181229943e7,1.3814813821978397e10,9.673327666398384,1.2437898094682515e-5
631,450,2.9745744314368845,7.814706816176853e-6,2.4765900074242447e10,5.1646075465631045e7,1.3331849378689155e7,1.3822105764980864e10,9.667366902169874,3.516618067279584e-5
632,450,2.972745858357923,2.503083608888096e-6,2.4817557333521904e10,5.166843062908374e7,1.3316653315674853e7,1.3829384816112701e10,9.66142403966325,1.1263876239996432e-5
633,450,2.97092554452854,2.551358341870702e-5,2.4869236910574448e10,5.1690711088575274e7,1.3301483958713485e7,1.383665098991477e10,9.655508019717754,0.00011481112538418159
634,450,2.9691188611534645,5.581143975780245e-6,2.492093873084371e10,5.171291712424806e7,1.3286341272929601e7,1.3843904298747879e10,9.64963629874876,2.5115147891011103e-5
635,450,2.967342931872314,1.9362723952132815e-5,2.4972662720055885e10,5.173504900278169e7,1.3271225218026394e7,1.3851144744822365e10,9.64386452858502,8.713225778459767e-5
636,450,2.965558425703109,8.500382604522544e-6,2.5024408804223465e10,5.1757107049927235e7,1.3256135778512973e7,1.3858372379861095e10,9.638064883535105,3.825172172035145e-5
637,450,2.9637737294068223,1.126635894320091e-5,2.507617690964116e10,5.1779091539505236e7,1.3241072917373741e7,1.3865587213841862e10,9.632264620572172,5.06986152444041e-5
638,450,2.9619761671341367,8.194315244978989e-6,2.512796696288681e10,5.1801002766655505e7,1.322603660663392e7,1.3872789275224667e10,9.626422543185944,3.687441860240545e-5
639,450,2.9602139549412714,2.1085625668590402e-5,2.5179778890818916e10,5.182284096121983e7,1.321102679146233e7,1.3879978539558603e10,9.620695353559132,9.488531550865681e-5
640,450,2.9584145510467605,2.3092537471555707e-5,2.523161262057689e10,5.184460647944967e7,1.319604346953256e7,1.3887155087560549e10,9.614847290901972,0.00010391641862200068
641,450,2.956686929323622,6.125128088618759e-7,2.5283468079579826e10,5.186629948551377e7,1.3181086559369426e7,1.389431884235074e10,9.609232520301772,2.7563076398784414e-6
642,450,2.95490026067629,1.0612202253873493e-5,2.533534519552314e10,5.188792039453287e7,1.3166156083174285e7,1.3901469935195389e10,9.603425847197943,4.775491014243072e-5
643,450,2.9531460552359907,1.3074984992311744e-5,2.5387243896381454e10,5.190946938726822e7,1.3151251966791572e7,1.390860830468822e10,9.59772467951697,5.883743246540285e-5
644,450,2.9514096421952,2.4416934721934597e-5,2.543916411040464e10,5.193094675494021e7,1.3136374181777995e7,1.3915733981576954e10,9.5920813371344,0.00010987620624870569
645,450,2.949635921657096,7.403017246242205e-6,2.5491105766118935e10,5.195235282961294e7,1.3121522716512443e7,1.392284703141201e10,9.586316745385563,3.331357760808992e-5
646,450,2.9479266196716445,1.3397299339542798e-5,2.55430687923235e10,5.197368777929229e7,1.3106697492529891e7,1.392994738473777e10,9.580761513932845,6.028784702794259e-5
647,450,2.9461679228675695,1.0756953124683999e-5,2.559505311809131e10,5.199495199480659e7,1.3091898522532199e7,1.3937035157688044e10,9.575045749319601,4.8406289061077995e-5
648,450,2.944468423704755,6.262067696639895e-6,2.564705867276789e10,5.201614563549048e7,1.3077125725084122e7,1.3944110275317793e10,9.569522377040453,2.8179304634879526e-5
649,450,2.942716452932169,1.9316083751275137e-5,2.5699085385969193e10,5.203726908736703e7,1.3062379111141711e7,1.395117285174578e10,9.563828472029549,8.692237688073812e-5
650,450,2.9410570750159692,3.334265990140306e-6,2.575113318758245e10,5.205832247084855e7,1.3047658584127719e7,1.3958222781326582e10,9.5584354938019,1.5004196955631377e-5
651,450,2.9392909712210127,1.121863211733451e-5,2.580320200776426e10,5.207930625941502e7,1.3032964190591104e7,1.3965260252880919e10,9.552695656468291,5.048384452800529e-5
652,450,2.93757313099474,2.8981210880463237e-5,2.5855291776937164e10,5.2100220561659165e7,1.3018295829726754e7,1.397228515264165e10,9.547112675732905,0.00013041544896208457
653,450,2.9358966471409667,8.840090307236058e-6,2.59074024257949e10,5.212106565168563e7,1.3003653467959892e7,1.3979297505337769e10,9.541664103208142,3.978040638256226e-5
654,450,2.9341999836865207,8.652006323994765e-6,2.5959533885293503e10,5.2141841858079456e7,1.2989037093754603e7,1.3986297382080032e10,9.536149946981192,3.8934028457976444e-5
655,450,2.9324884852592232,1.0554380228830484e-5,2.601168608665674e10,5.216254944000386e7,1.2974446667809509e7,1.3993284797060066e10,9.530587577092476,4.749471102973718e-5
656,450,2.930823004736797,6.122256154821211e-6,2.6063858961371765e10,5.2183188599515915e7,1.295988212825356e7,1.4000259717624777e10,9.52517476539459,2.755015269669545e-5
657,450,2.929131828512418,2.0313092727777815e-5,2.611605244118927e10,5.220375967209874e7,1.2945343466818685e7,1.4007222223448013e10,9.51967844266536,9.140891727500017e-5
658,450,2.9274622559781496,4.035035096713185e-6,2.616826645812278e10,5.222426287170175e7,1.2930830626881735e7,1.4014172293553751e10,9.514252331928986,1.8157657935209334e-5
659,450,2.9257791877839514,8.792745163351684e-6,2.6220500944446022e10,5.2244698494532734e7,1.2916343584856022e7,1.402110997663626e10,9.508782360297841,3.956735323508258e-5
660,450,2.924110866821067,9.533975597894942e-6,2.627275583269387e10,5.226506677199168e7,1.2901882291590434e7,1.4028035268036327e10,9.503360317168468,4.290289019052724e-5
661,450,2.922437302785408,1.503044870010059e-5,2.63250310556603e10,5.2285367983000435e7,1.2887446717045823e7,1.403494820377361e10,9.497921234052576,6.763701915045266e-5
662,450,2.9207683825212465,1.152131045607449e-5,2.6377326546397926e10,5.230560237550727e7,1.2873036819125758e7,1.4041848794794481e10,9.492497243194052,5.184589705233521e-5
663,450,2.9191249047462113,1.5139960293472296e-5,2.64296422382163e10,5.232577018571793e7,1.2858652551371044e7,1.4048737043031658e10,9.487155940425186,6.812982132062533e-5
664,450,2.917489549872805,6.506480561413452e-7,2.648197806468203e10,5.234587168690852e7,1.2844293882194582e7,1.4055612982412786e10,9.481841037086616,2.9279162526360536e-6
665,450,2.9158210245213905,6.391022581077321e-6,2.653433395961676e10,5.236590717496757e7,1.2829960789064338e7,1.4062476666815624e10,9.47641832969452,2.8759601614847946e-5
666,450,2.914167861923084,6.2043383302901045e-6,2.6586709857096565e10,5.238587685565718e7,1.2815653214262754e7,1.4069328075189358e10,9.471045551250024,2.791952248630547e-5
667,450,2.9125369545430035,5.437051525659237e-6,2.663910569145144e10,5.2405780975279704e7,1.2801371116303954e7,1.4076167221396906e10,9.465745102264762,2.4466731865466565e-5
668,450,2.9109385749617296,4.0554611715863664e-6,2.669152139726345e10,5.242561977591045e7,1.2787114452312464e7,1.408299411658534e10,9.460550368625622,1.824957527213865e-5
669,450,2.9093217674869005,4.387838535936661e-6,2.674395690936669e10,5.2445393558836564e7,1.2772883202738822e7,1.4089808822727442e10,9.455295744332426,1.9745273411714975e-5
670,450,2.9076510943783234,1.378881715917088e-6,2.679641216284607e10,5.246510260871976e7,1.2758677341663577e7,1.409661138874478e10,9.449866056729551,6.204967721626896e-6
671,450,2.9060569279132062,1.287007590465919e-5,2.6848887093035202e10,5.248474704699887e7,1.2744496779997282e7,1.4103401726499823e10,9.444685015717921,5.791534157096635e-5
672,450,2.9044150488103617,8.997128776784546e-6,2.6901381635517143e10,5.250432724341591e7,1.273034152540267e7,1.4110179958489552e10,9.439348908633676,4.048707949553046e-5
673,450,2.9028141477192007,1.2925475467731595e-5,2.6953895726122856e10,5.252384335865715e7,1.271621150464903e7,1.4116946031345474e10,9.434145980087402,5.816463960479218e-5
674,450,2.9012366568774755,9.722577593965047e-6,2.700642930092981e10,5.254329565631402e7,1.2702106684694793e7,1.41236999795385e10,9.429019134851796,4.375159917284271e-5
675,450,2.8996357706071345,7.95695095154314e-6,2.7058982296261e10,5.256268442715199e7,1.2688027043154987e7,1.4130441861486341e10,9.423816254473188,3.580627928194413e-5
676,450,2.898041576724922,8.163686069290188e-6,2.7111554648684845e10,5.2582009886344e7,1.2673972528718377e7,1.4137171672406965e10,9.418635124355998,3.6736587311805846e-5
677,450,2.896475385973075,2.56497738797528e-6,2.7164146295013336e10,5.260127225684218e7,1.2659943093392575e7,1.414388941489548e10,9.413545004412494,1.154239824588876e-5
678,450,2.8948834867473168,1.8918637305104236e-5,2.7216757172301804e10,5.262047183291908e7,1.2645938716792837e7,1.4150595152974112e10,9.40837133192878,8.513386787296906e-5
679,450,2.8933103277410375,5.297363428254098e-6,2.7269387217847786e10,5.263960881334191e7,1.2631959342151867e7,1.415728887037971e10,9.40325856515837,2.3838135427143442e-5
680,450,2.8917000829178914,1.2462256317451181e-5,2.7322036369189125e10,5.265868349221793e7,1.2618004949432168e7,1.4163970632763542e10,9.398025269483147,5.6080153428530316e-5
681,450,2.8901519956483237,9.895446330265498e-6,2.7374704564104713e10,5.2677696014293e7,1.2604075461852578e7,1.4170640379462482e10,9.392993985857052,4.452950848619474e-5
682,450,2.8885715546230966,1.3548913715841215e-5,2.7427391740612e10,5.269664670865969e7,1.2590170873185737e7,1.4177298207627491e10,9.387857552525064,6.097011172128547e-5
683,450,2.8870272772083645,9.903412724564936e-6,2.748009783696733e10,5.2715535747845784e7,1.2576291117839849e7,1.4183944081839272e10,9.382838650927184,4.456535726054221e-5
684,450,2.8854503041672963,2.2022985699497732e-5,2.753282279166378e10,5.273436343418612e7,1.2562436179790279e7,1.4190578078225151e10,9.377713488543712,9.91034356477398e-5
685,450,2.8839259168462403,1.0137296423892717e-5,2.758556654343203e10,5.275312992281288e7,1.2548605987480108e7,1.4197200148060843e10,9.372759229750281,4.5617833907517225e-5
686,450,2.8823783989442493,1.0453112003634343e-5,2.76383290312369e10,5.2771835520475544e7,1.253480052700399e7,1.4203810372961123e10,9.36772979656881,4.7039004016354545e-5
687,450,2.8807859490187444,6.144307721545755e-6,2.769111019427845e10,5.279048048161982e7,1.2521019764829902e7,1.4210408790767824e10,9.36255433431092,2.76493847469559e-5
688,450,2.879283844884573,1.7836089564959856e-5,2.7743909971990723e10,5.280906491218037e7,1.2507263611842586e7,1.4216995312918535e10,9.357672495874862,8.026240304231935e-5
689,450,2.8777787348011827,2.077336462236179e-5,2.779672830403952e10,5.282758913240278e7,1.2493532059896203e7,1.4223570035139288e10,9.352780888103844,9.348014080062805e-5
690,450,2.8761978596010183,4.00330625718523e-6,2.7849565130324646e10,5.284605344156456e7,1.2479825093013931e7,1.4230133036211174e10,9.34764304370331,1.8014878157333533e-5
691,450,2.8746976376278157,2.012993811037478e-5,2.790242039097357e10,5.286445792384346e7,1.2466142614939762e7,1.4236684211125153e10,9.3427673222904,9.05847214966865e-5
692,450,2.873155472905842,1.3373909424433013e-5,2.7955294026346687e10,5.288280292325518e7,1.2452484626970613e7,1.4243223678682674e10,9.337755286943986,6.018259240994856e-5
693,450,2.871642301068241,1.2204153267986878e-5,2.8008185977031937e10,5.2901088602345854e7,1.2438851062810116e7,1.4249751402658289e10,9.332837478471783,5.491868970594095e-5
694,450,2.87015946188258,1.1652767498315786e-5,2.8061096183845795e10,5.29193151877698e7,1.2425241880423008e7,1.42562674026568e10,9.328018251118385,5.2437453742421036e-5
695,450,2.8686261272714946,7.824437936626225e-6,2.811402458783264e10,5.2937482981142834e7,1.2411657065838879e7,1.4262771763689125e10,9.323034913632357,3.520997071481801e-5
696,450,2.8671456457400795,2.1463672689597812e-6,2.81669711302621e10,5.295559211285794e7,1.2398096541769506e7,1.4269264424083303e10,9.318223348655259,9.658652710319016e-6
697,450,2.865609954812086,1.451738093760993e-6,2.821993575263037e10,5.2973642907555275e7,1.2384560303221269e7,1.4275745490385225e10,9.313232353139279,6.532821421924469e-6
698,450,2.8641438107785833,9.381681616459601e-6,2.827291839665764e10,5.299163547462629e7,1.2371048265810955e7,1.4282214884246437e10,9.308467385030395,4.221756727406821e-5
699,450,2.8626214639250724,2.7896791910207025e-6,2.8325919004288017e10,5.300957015274409e7,1.235756043013813e7,1.4288672726042261e10,9.303519757756485,1.2553556359593161e-5
700,450,2.8611320879450055,1.0663517110483939e-6,2.8378937517688347e10,5.302744708251338e7,1.2344096723973894e7,1.4295118965859266e10,9.298679285821269,4.7985826997177725e-6
701,450,2.859656501276603,6.802797115498804e-6,2.8431973879247566e10,5.304526650304987e7,1.2330657111709312e7,1.4301553639659586e10,9.29388362914896,3.061258701974462e-5
702,450,2.8582148222132115,8.587713076785991e-6,2.8485028031575317e10,5.306302861672896e7,1.2317241544502735e7,1.4307976752394646e10,9.289198172192938,3.864470884553696e-5
703,450,2.8567353930675248,1.476273351560392e-5,2.853809991750181e10,5.3080733708372824e7,1.2303850003961986e7,1.4314388381267178e10,9.284390027469456,6.643230082021764e-5
704,450,2.855266033288964,2.547319993639885e-5,2.8591189480075996e10,5.309838195331334e7,1.2290482431844577e7,1.4320788509386654e10,9.279614608189133,0.00011462939971379482
705,450,2.853798976160019,2.766915167518036e-5,2.8644296662566086e10,5.311597357654274e7,1.2277138788376035e7,1.4327177163665762e10,9.274846672520061,0.00012451118253831162
706,450,2.8522992825435436,2.753332177291186e-7,2.869742140845765e10,5.313350882656457e7,1.2263819042579154e7,1.4333554392257559e10,9.269972668266517,1.2389994797810337e-6
707,450,2.850898362920567,1.1927930746946647e-5,2.8750563661451103e10,5.315098780138388e7,1.225052310904919e7,1.433992011319944e10,9.265419679491842,5.367568836125991e-5
708,450,2.8494335473787133,9.183238516459469e-6,2.8803723365465637e10,5.3168410862624295e7,1.2237250998451022e7,1.4346274474575321e10,9.260659028980818,4.132457332406761e-5
709,450,2.847953324970855,1.4884534674585587e-5,2.885690046463298e10,5.31857781810055e7,1.22240026523094e7,1.4352617459239151e10,9.25584830615528,6.698040603563514e-5
710,450,2.846489769249593,1.7018139277166777e-6,2.891009490329991e10,5.320308994142296e7,1.2210778017648315e7,1.4358949063052132e10,9.251091750061176,7.65816267472505e-6
711,450,2.845066932024751,2.1257074084173044e-5,2.8963306626026176e10,5.322034633531247e7,1.2197577044191658e7,1.4365269288267235e10,9.24646752908044,9.56568333787787e-5
712,450,2.843676072016711,1.5269072771495473e-5,2.9016535577583946e10,5.323754758255018e7,1.218439969221651e7,1.4371578162689217e10,9.241947234054312,6.871082747172963e-5
713,450,2.8422072206570954,6.530218139948196e-6,2.906978170295794e10,5.325469399170507e7,1.2171245954095013e7,1.4377875792470533e10,9.23717346713556,2.9385981629766883e-5
714,450,2.840838499210756,1.2414666213267367e-5,2.91230449473395e10,5.3271785615126744e7,1.2158115730387352e7,1.4384162060535301e10,9.232725122434957,5.586599795970315e-5
715,450,2.8393569565890626,3.4639719891146198e-6,2.9176325256137383e10,5.328882285040628e7,1.2145009045847768e7,1.4390437152534603e10,9.227910108914454,1.558787395101579e-5
716,450,2.8379399264880893,1.967718683128228e-5,2.922962257496016e10,5.330580574940582e7,1.2131925801544156e7,1.439670095230928e10,9.22330476108629,8.854734074077025e-5
717,450,2.8365280998250846,6.047690258852156e-6,2.928293684963111e10,5.332273457216896e7,1.2118865973433208e7,1.440295352665898e10,9.218716324431526,2.7214606164834704e-5
718,450,2.8350564340992817,8.206157235790545e-6,2.9336268026177254e10,5.333960958243346e7,1.2105829538925914e7,1.4409194946526632e10,9.213933410822666,3.6927707561057455e-5
719,450,2.833656204611663,2.0181763644155915e-6,2.9389616050834763e10,5.335643087116156e7,1.2092816414174855e7,1.441542513190908e10,9.209382664987904,9.081793639870162e-6
720,450,2.832266099596418,1.2088473456656201e-5,2.9442980870043053e10,5.3373198697307006e7,1.2079826575472195e7,1.4421644150980478e10,9.204864823688359,5.4398130554952906e-5
721,450,2.8308535731661104,6.937337860515869e-6,2.9496362430446968e10,5.338991329349658e7,1.2066859989925727e7,1.442785204963064e10,9.20027411278986,3.121802037232141e-5
722,450,2.8294712459012903,1.0256352690148074e-5,2.954976067889589e10,5.340657481741684e7,1.2053916598356215e7,1.4434048808539366e10,9.195781549179193,4.615358710566633e-5
723,450,2.8280876677288056,1.5729128021543803e-5,2.960317556244137e10,5.342318349908062e7,1.2040996367487252e7,1.4440234472763184e10,9.191284920118619,7.078107609694712e-5
724,450,2.826704186854756,1.155358212777055e-5,2.965660702833795e10,5.343973953911667e7,1.2028099253895806e7,1.4446409062235634e10,9.186788607277958,5.199111957496748e-5
725,450,2.8253089635906927,1.5543248850089647e-5,2.971005502404087e10,5.345624314870035e7,1.2015225218140973e7,1.445257260693032e10,9.182254131669751,6.994461982540341e-5
726,450,2.8238798174578443,1.9906952362092056e-5,2.9763519497205757e10,5.347269454697989e7,1.2002374223826477e7,1.4458725144623556e10,9.177609406737995,8.958128562941425e-5
727,450,2.8225540342761706,1.1275759714615696e-5,2.9817000395691635e10,5.348909381541723e7,1.1989546186532019e7,1.44648665920561e10,9.173300611397554,5.074091871577063e-5
728,450,2.8211960852213074,2.1916091307735107e-6,2.9870497667550316e10,5.350544126906663e7,1.197674110410788e7,1.4470997073178738e10,9.168887276969249,9.862241088480798e-6
729,450,2.819808970731754,9.509663373000188e-6,2.992401126103598e10,5.352173710290201e7,1.1963958932459457e7,1.447711660658634e10,9.164379154878201,4.2793485178500845e-5
730,450,2.818471032868891,7.5249351198479475e-6,2.9977541124599022e10,5.3537981446972415e7,1.1951199605134303e7,1.4483225154001278e10,9.160030856823896,3.3862208039315764e-5
731,450,2.817063764999883,6.58359871980041e-6,3.0031087206886948e10,5.355417459833803e7,1.1938463114235867e7,1.4489322825904293e10,9.155457236249621,2.9626194239101844e-5
732,450,2.8157097395119735,8.268833437149667e-6,3.0084649456742294e10,5.35703166480308e7,1.192574938031393e7,1.4495409550757524e10,9.151056653413914,3.72097504671735e-5
733,450,2.8143519031724673,1.3507229726685e-6,3.0138227823202812e10,5.358640783911359e7,1.1913058377168218e7,1.4501485392593153e10,9.146643685310519,6.07825337700825e-6
734,450,2.812991126581971,4.7601090219281245e-6,3.0191822255500298e10,5.3602448364547275e7,1.1900390061404657e7,1.4507550371709496e10,9.142221161391406,2.142049059867656e-5
735,450,2.811667958804649,1.1549784682075848e-5,3.024543270306047e10,5.361843838311115e7,1.1887744378084369e7,1.4513604478664188e10,9.13792086611511,5.1974031069341314e-5
736,450,2.8103059518332514,5.14292780770878e-6,3.0299059115500656e10,5.363437815135321e7,1.1875121306358188e7,1.4519647791756495e10,9.133494343458066,2.314317513468951e-5
737,450,2.809002720824017,6.869696980178058e-6,3.0352701442630714e10,5.3650267778612874e7,1.1862520774779001e7,1.4525680258857529e10,9.129258842678055,3.091363641080126e-5
738,450,2.8076587819835335,1.6356725302833774e-5,3.0406359634451096e10,5.366610753895082e7,1.1849942769014431e7,1.4531701975351103e10,9.124891041446483,7.360526386275199e-5
739,450,2.8063339311535334,1.414814274824927e-5,3.0460033641152733e10,5.3681897572045e7,1.183738722866462e7,1.4537712917487602e10,9.120585276248983,6.366664236712172e-5
740,450,2.805008917863649,3.0039006168047777e-5,3.0513723413115234e10,5.369763808302576e7,1.182485411615086e7,1.4543713120591717e10,9.116278983056858,0.000135175527756215
741,450,2.803666317013446,2.605957475030826e-6,3.0567428900909393e10,5.371332927458661e7,1.1812343393291589e7,1.4549702618540503e10,9.111915530293698,1.1726808637638718e-5
742,450,2.8023534086391857,2.5115620841731356e-5,3.0621150055289253e10,5.372897129491727e7,1.179985500351927e7,1.4555681397123032e10,9.107648578077354,0.0001130202937877911
743,450,2.800991613767288,7.1211168038154415e-6,3.067488682720073e10,5.374456439581215e7,1.1787388925961534e7,1.4561649535570385e10,9.103222744743686,3.204502561716949e-5
744,450,2.7997085600920744,2.7758858948456755e-5,3.0728639167772743e10,5.376010865767289e7,1.1774945081503537e7,1.456760696021248e10,9.099052820299242,0.0001249148652680554
745,450,2.798419192122788,1.6427561063524915e-6,3.0782407028322166e10,5.377560433606996e7,1.1762523451085823e7,1.457355375503857e10,9.09486237439906,7.392402478586212e-6
746,450,2.797094834582249,9.088258336689692e-6,3.083619036034855e10,5.3791051638895206e7,1.1750123999575349e7,1.457948996207618e10,9.09055821239231,4.089716251510361e-5
747,450,2.7957619449854016,1.5068230973268315e-5,3.0889989115536522e10,5.380645072791554e7,1.17377466764245e7,1.458541558260741e10,9.086226321202556,6.780703937970742e-5
748,450,2.7944530333480815,1.593786235931649e-5,3.094380324575428e10,5.382180175939378e7,1.1725391429539545e7,1.4591330613565065e10,9.081972358381265,7.17203806169242e-5
749,450,2.7932086684110202,6.064235181513222e-7,3.0997632703052666e10,5.383710488251022e7,1.1713058204760378e7,1.4597235046089664e10,9.077928172335815,2.72890583168095e-6
750,450,2.7918933869623217,1.5126439912103995e-5,3.1051477439662964e10,5.385236038918265e7,1.1700746996391546e7,1.4603129000600218e10,9.073653507627546,6.806897960446798e-5
751,450,2.7906373620905622,1.5020251814823471e-5,3.110533740799843e10,5.386756835399419e7,1.1688457725601017e7,1.460901240237167e10,9.069571426794328,6.759113316670562e-5
752,450,2.789304008830105,8.709458845171034e-6,3.1159212560653557e10,5.388272906775053e7,1.167619038672e7,1.4614885372318838e10,9.065238028697841,3.919256480326965e-5
753,450,2.7880465777845003,1.000828416376949e-5,3.121310285040023e10,5.389784258534617e7,1.1663944894949868e7,1.4620747819092873e10,9.061151377799625,4.5037278736962706e-5
754,450,2.7867674377495764,3.3547880562423416e-7,3.126700823019075e10,5.391290916429477e7,1.1651721233899126e7,1.4626599834942114e10,9.056994172686123,1.5096546253090537e-6
755,450,2.785505689891331,2.5336776781209602e-6,3.1320928653154633e10,5.3927928950688414e7,1.1639519350005863e7,1.4632441412117758e10,9.052893492146826,1.1401549551544321e-5
756,450,2.7841937389033196,3.2374108458518153e-6,3.1374864072599594e10,5.394290217579124e7,1.162733921847769e7,1.4638272620613544e10,9.048629651435789,1.4568348806333169e-5
757,450,2.782948105022485,8.857464988368258e-6,3.1428814442008972e10,5.395782892223111e7,1.1615180765122373e7,1.4644093396425047e10,9.044581341323077,3.985859244765716e-5
758,450,2.781693556598671,1.4130980890536549e-5,3.1482779715042336e10,5.397270942593362e7,1.1603043967229774e7,1.4649903815068752e10,9.04050405894568,6.358941400741447e-5
759,450,2.7803958139854545,5.199411229003109e-6,3.1536759845535034e10,5.398754388891475e7,1.1590928790955113e7,1.4655703922081062e10,9.036286395452727,2.339735053051399e-5
760,450,2.7791501230857296,9.223077224548848e-6,3.159075478749569e10,5.400233240921301e7,1.1578835168166209e7,1.4661493669180988e10,9.03223790002862,4.1503847510469816e-5
761,450,2.777923851632639,5.172827656108048e-6,3.1644764495107056e10,5.40170751862995e7,1.1566763064748492e7,1.4667273100803684e10,9.028252517806077,2.3277724452486215e-5
762,450,2.776625302893721,1.1582675762580874e-5,3.169878892272544e10,5.403177246545605e7,1.1554712461940318e7,1.4673042303825216e10,9.024032234404594,5.212204093161393e-5
763,450,2.7754247841850064,2.078580630859861e-5,3.175282802487828e10,5.404642428363199e7,1.154268327231119e7,1.4678801176072964e10,9.020130548601271,9.353612838869374e-5
764,450,2.7741306847578056,2.2121938237959493e-5,3.1806881756266006e10,5.4061030963524066e7,1.1530675503158176e7,1.4684549876287558e10,9.015924725462868,9.954872207081772e-5
765,450,2.772889136459503,4.210416207447998e-6,3.186095007175892e10,5.407559256016423e7,1.1518689073638365e7,1.469028831990398e10,9.011889693493385,1.894687293351599e-5
766,450,2.7716482640890243,1.594644295110914e-6,3.191503292639691e10,5.409010928427327e7,1.1506723954562496e7,1.469601656490953e10,9.00785685828933,7.1758993279991135e-6
767,450,2.770396969794258,1.574717197705411e-5,3.196913027538984e10,5.410458131357911e7,1.1494780106092073e7,1.4701734639866776e10,9.003790151831339,7.086227389674349e-5
768,450,2.7692039841255696,1.4241892195010486e-5,3.2023242074117844e10,5.411900876267592e7,1.148285746795318e7,1.4707442516196196e10,8.9999129484081,6.408851487754719e-5
769,450,2.7679532554649042,6.578167393259116e-6,3.2077368278126152e10,5.41333918899544e7,1.1470956027260631e7,1.4713140297516071e10,8.995848080260938,2.960175326966602e-5
770,450,2.7667576602972357,1.75053754170873e-5,3.2131508843129265e10,5.4147730774277814e7,1.1459075712590149e7,1.4718827923730219e10,8.991962395966016,7.877418937689284e-5
771,450,2.7655367824356194,6.81504219311041e-6,3.218566372500801e10,5.4162025644578405e7,1.1447216501871422e7,1.4724505472804077e10,8.987994542915763,3.0667689868996845e-5
772,450,2.764328279598203,7.373746222227862e-7,3.223983287980857e10,5.417627663713074e7,1.1435378343008287e7,1.4730172938410088e10,8.98406690869416,3.3181858000025377e-6
773,450,2.76310103236821,9.411865618293158e-6,3.229401626374302e10,5.419048394090972e7,1.1423561201344714e7,1.4735830363185314e10,8.980078355196683,4.235339528231921e-5
774,450,2.761901891429072,3.600503109399064e-6,3.2348213833187553e10,5.420464768389788e7,1.1411765022645103e7,1.4741477734339703e10,8.976181147144484,1.620226399229579e-5
775,450,2.760616032884819,2.280534009457824e-5,3.240242554468129e10,5.421876811804672e7,1.139998979315659e7,1.474711515372539e10,8.972002106875662,0.00010262403042560209
776,450,2.7594634325639635,2.4759946295915825e-5,3.245665135493112e10,5.423284523695358e7,1.1388235415652815e7,1.475274248598862e10,8.968256155832881,0.00011141975833162121
777,450,2.7582465799884273,1.056078726283105e-5,3.2510891220800064e10,5.424687935466368e7,1.137650189697231e7,1.4758359891411152e10,8.964301384962388,4.752354268273973e-5
778,450,2.7570643639583876,4.501375572196764e-5,3.2565145099314957e10,5.4260870556786194e7,1.1364789170257712e7,1.476396732048067e10,8.96045918286476,0.00020256190074885438
779,450,2.755833141395435,1.4167248506335994e-5,3.2619412947668625e10,5.427481906805744e7,1.1353097213839501e7,1.4769564852575897e10,8.956457709535163,6.375261827851197e-5
780,450,2.7546824945022785,1.6784926456708815e-5,3.2673694723207687e10,5.428872494981947e7,1.1341425953662835e7,1.4775152416799772e10,8.952718107132405,7.553216905518967e-5
781,450,2.7534666907489713,5.825605928905242e-7,3.2727990383441788e10,5.430258847253705e7,1.1329775383225013e7,1.4780730136060905e10,8.948766744934156,2.621522668007359e-6
782,450,2.752290198658861,1.3015777414249197e-5,3.2782299886039413e10,5.4316409715594925e7,1.1318145434836408e7,1.47862979572322e10,8.944943145641298,5.8570998364121385e-5
783,450,2.7511274961604872,9.651351117585805e-6,3.283662318882775e10,5.433018885662196e7,1.130653607264342e7,1.479185591859678e10,8.941164362521583,4.343108002913612e-5
784,450,2.7499386640224888,1.70888162075028e-5,3.2890960249791405e10,5.434392608326965e7,1.1294947264205888e7,1.4797404068384645e10,8.937300658073088,7.68996729337626e-5
785,450,2.748721487943758,1.347338081925109e-5,3.2945311027072227e10,5.435762155390977e7,1.12833789679374e7,1.4802942428318771e10,8.933344835817213,6.063021368662991e-5
786,450,2.7476238698823323,4.7120886575990895e-6,3.2999675478969345e10,5.437127531359336e7,1.1271831106417382e7,1.480847091540286e10,8.92977757711758,2.1204398959195903e-5
787,450,2.7464024786529047,1.916421937608881e-5,3.3054053563936996e10,5.43848877006555e7,1.1260303695930948e7,1.4813989719647808e10,8.92580805562194,8.623898719239964e-5
788,450,2.7452278204198763,1.4564905644887105e-6,3.3108445240584656e10,5.43984587419775e7,1.1248796653791657e7,1.4819498742299858e10,8.921990416364599,6.554207540199197e-6
789,450,2.744061345079192,2.0046155076586247e-6,3.3162850467676216e10,5.441198862077386e7,1.1237309947359262e7,1.4824998030426025e10,8.918199371507374,9.020769784463811e-6
790,450,2.7429023634334246,1.6524896386954646e-5,3.321726920413002e10,5.442547749119978e7,1.1225843534988908e7,1.483048760466281e10,8.91443268115863,7.436203374129591e-5
791,450,2.741761726457497,8.632924419452181e-6,3.327170140901808e10,5.443892549820154e7,1.1214397372372117e7,1.4835967477626795e10,8.910725610986866,3.884815988753482e-5
792,450,2.74058825153337,3.887918749390096e-6,3.3326147041563858e10,5.4452332832099505e7,1.1202971429777524e7,1.4841437704858831e10,8.906911817483453,1.749563437225543e-5
793,450,2.739435779173295,1.7987725649176722e-5,3.3380606061143616e10,5.4465699604640074e7,1.1191565652895529e7,1.4846898269138948e10,8.903166282313208,8.094476542129525e-5
794,450,2.7383173275452224,6.041909378612376e-6,3.3435078427285553e10,5.447902595738836e7,1.1180179997117585e7,1.4852349181583712e10,8.899531314521973,2.718859220375569e-5
795,450,2.737131726656588,2.7449609577567813e-6,3.348956409966729e10,5.449231211537214e7,1.1168814444309646e7,1.4857790531992907e10,8.895678111633911,1.2352324309905516e-5
796,450,2.7360208573355447,1.1715149449378903e-5,3.354406303811773e10,5.4505558123919055e7,1.115746892009071e7,1.4863222242562654e10,8.89206778634052,5.2718172522205065e-5
797,450,2.73486544081943,1.4984952550867181e-5,3.3598575202614685e10,5.451876421994116e7,1.1146143410507217e7,1.486864441540667e10,8.888312682663148,6.743228647890231e-5
798,450,2.733722270946465,9.725313958930393e-6,3.365310055328515e10,5.453193051027559e7,1.1134837861017695e7,1.4874057031372734e10,8.884597380576011,4.376391281518677e-5
799,450,2.7326150166585146,1.5654258602532112e-5,3.3707639050404053e10,5.454505712566266e7,1.11235522248639e7,1.4879460094189167e10,8.880998804140173,7.04441637113945e-5
800,450,2.7314890391415045,1.3974608316535964e-5,3.3762190654394547e10,5.455814425335986e7,1.1112286473177487e7,1.4884853661223211e10,8.87733937720989,6.288573742441184e-5
801,450,2.730355742182777,3.083012955741593e-6,3.3816755325826584e10,5.457119203171011e7,1.1101040562033687e7,1.489023774448837e10,8.873656162094026,1.3873558300837169e-5
802,450,2.7292164913158845,1.650043380324595e-5,3.3871333025416e10,5.458420060579095e7,1.1089814449857216e7,1.4895612362864092e10,8.869953596776625,7.425195211460678e-5
803,450,2.728116533401644,2.1711022719195228e-5,3.3925923714024826e10,5.45971700883583e7,1.1078608085286265e7,1.4900977505305706e10,8.866378733555344,9.769960223637852e-5
804,450,2.7269494545988877,1.3724273560458689e-5,3.3980527352661453e10,5.4610100701245226e7,1.1067421451053983e7,1.4906333264114002e10,8.862585727446385,6.17592310220641e-5
805,450,2.725885065285107,1.5382255851736915e-5,3.4035143902476402e10,5.462299246619699e7,1.1056254468091339e7,1.4911679543453281e10,8.859126462176597,6.922015133281612e-5
806,450,2.7247577284987865,3.2063666533313495e-6,3.4089773324766975e10,5.463584564633868e7,1.1045107132355906e7,1.4917016475742157e10,8.855462617621056,1.4428649939991073e-5
807,450,2.72359714707358,6.908832901206252e-6,3.414441558097132e10,5.4648660363172926e7,1.1033979396141354e7,1.4922344060372839e10,8.851690727989133,3.1089748055428135e-5
808,450,2.7225362845020467,1.1235438758916416e-5,3.419907063267224e10,5.4661436663957134e7,1.1022871189152721e7,1.4927662226923847e10,8.848242924631652,5.055947441512387e-5
809,450,2.7214017207461194,1.3186181174101863e-5,3.4253738441594e10,5.467417481478788e7,1.1011782508804107e7,1.4932971112531237e10,8.844555592424888,5.9337815283458384e-5
810,450,2.7202733787990114,2.041511474071278e-5,3.4308418969601913e10,5.468687489972469e7,1.100071329662139e7,1.4938270682654713e10,8.840888481096787,9.186801633320751e-5
811,450,2.7191949971692413,8.796695429622026e-6,3.436311217870462e10,5.469953702844176e7,1.0989663502324153e7,1.4943560927407509e10,8.837383740800034,3.9585129433299115e-5
812,450,2.7181006572786917,8.390803859087415e-6,3.441781803104801e10,5.471216138802684e7,1.0978633099624319e7,1.494884191086073e10,8.833827136155747,3.7758617365893365e-5
813,450,2.7170350627822497,5.828762892123862e-6,3.4472536488919914e10,5.472474808633283e7,1.0967622038160209e7,1.4954113622440771e10,8.830363954042312,2.622943301455738e-5
814,450,2.7158927727248017,5.967137612666873e-6,3.452726751474676e10,5.473729733687582e7,1.0956630300115887e7,1.495937615252231e10,8.826651511355605,2.6852119257000928e-5
815,450,2.714822702345383,5.1638668277370625e-6,3.458201107109447e10,5.474980917281617e7,1.0945657812800048e7,1.496462942051073e10,8.823173782622495,2.323740072481678e-5
816,450,2.7137657185993715,1.1443662690836104e-5,3.46367671206656e10,5.476228377384947e7,1.0934704548542853e7,1.4969873485639847e10,8.819738585447958,5.149648210876247e-5
817,450,2.712661471285263,1.2922176310679878e-5,3.469153562630166e10,5.4774721319589965e7,1.0923770479806608e7,1.4975108407716318e10,8.816149781677105,5.814979339805945e-5
818,450,2.7116065478925933,2.1575572743681715e-6,3.4746316550980354e10,5.4787121878905684e7,1.09128555456008e7,1.4980334141484852e10,8.812721280650928,9.709007734656772e-6
819,450,2.710524772252682,2.4951143642246154e-6,3.480110985781611e10,5.479948564130158e7,1.0901959721842967e7,1.4985550757239216e10,8.809205509821217,1.122801463901077e-5
820,450,2.709420372842403,1.1202638059839426e-5,3.48559155100588e10,5.481181273923933e7,1.0891082967325373e7,1.4990758271413864e10,8.80561621173781,5.041187126927742e-5
821,450,2.708377482830197,2.2289949342779725e-5,3.491073347109385e10,5.4824103249095455e7,1.0880225224129077e7,1.4995956647271606e10,8.802226819198141,0.00010030477204250876
822,450,2.707303758890069,1.1831608488301754e-5,3.496556370444214e10,5.4836357369606316e7,1.0869386471584486e7,1.500114596558727e10,8.798737216392725,5.324223819735789e-5
823,450,2.7062423059321787,7.172626992794223e-6,3.5020406173757065e10,5.484857520464084e7,1.0858566660556179e7,1.5006326216912626e10,8.795287494279581,3.2276821467574004e-5
824,450,2.7051386990952935,5.123646203100685e-6,3.5075260842826675e10,5.486075692513115e7,1.0847765762364056e7,1.5011497456545218e10,8.791700772059704,2.305640791395308e-5
825,450,2.7040802378203983,1.4607808535432865e-5,3.5130127675571884e10,5.4872902603454955e7,1.083698371888321e7,1.5016659645775896e10,8.788260772916294,6.573513840944789e-5
826,450,2.703063630802583,5.9061476150867875e-6,3.518500663604625e10,5.4885012374256775e7,1.0826220490998253e7,1.5021812806039057e10,8.784956800108395,2.6577664267890544e-5
827,450,2.7019998298973764,4.045646277157922e-6,3.5239897688434845e10,5.489708643045977e7,1.081547605727189e7,1.5026957015327732e10,8.781499447166473,1.8205408247210647e-5
828,450,2.700946624839532,4.182800574598078e-6,3.529480079705424e10,5.490912486336455e7,1.0804750365989806e7,1.5032092254507019e10,8.77807653072848,1.882260258569135e-5
829,450,2.6998906141627788,1.5927022144701652e-5,3.5349715926351845e10,5.4921127812711686e7,1.0794043380198842e7,1.5037218551475626e10,8.774644496029032,7.167159965115744e-5
830,450,2.6988212491979304,1.010802420420287e-5,3.5404643040905754e10,5.493309541567485e7,1.0783355062388284e7,1.5042335932179098e10,8.771169059893275,4.5486108918912915e-5
831,450,2.697797389101355,1.9927964929333797e-5,3.545958210542299e10,5.494502776160266e7,1.0772685361014944e7,1.504744437692555e10,8.767841514579404,8.967584218200209e-5
832,450,2.6967534322787183,1.3319296719910279e-5,3.551453308474094e10,5.495692502414623e7,1.0762034249898078e7,1.5052543947802858e10,8.764448654905834,5.993683523959625e-5
833,450,2.695662351805841,5.718642325902579e-6,3.556949594382374e10,5.4968787349905305e7,1.0751401694969168e7,1.5057634681383503e10,8.760902643368983,2.5733890466561604e-5
834,450,2.6946660110628806,2.139536766043726e-5,3.562447064776657e10,5.498061477061964e7,1.0740787628288362e7,1.506271650365997e10,8.757664535954362,9.627915447196767e-5
835,450,2.6935757990601914,2.1459048085148424e-5,3.567945716178816e10,5.4992407541242056e7,1.0730192048399063e7,1.5067789556928535e10,8.754121346945622,9.656571638316791e-5
836,450,2.6926171878388,9.199910358137497e-6,3.5734455451240616e10,5.5004165636381686e7,1.0719614870949106e7,1.5072853712701572e10,8.7510058604761,4.139959661161874e-5
837,450,2.691539392714505,3.491614636086382e-6,3.578946548159451e10,5.501588935130944e7,1.0709056106750073e7,1.5077909153489025e10,8.747503026322141,1.571226586238872e-5
838,450,2.690528770640932,5.812122445714163e-6,3.584448721845263e10,5.502757868633901e7,1.0698515679574052e7,1.5082955776507786e10,8.74421850458303,2.6154551005713733e-5
839,450,2.689508941615047,1.1931646853646782e-5,3.589952062754043e10,5.503923381805246e7,1.0687993565524431e7,1.5087993650291582e10,8.740904060248901,5.369241084141052e-5
840,450,2.688483726458141,8.723800730262021e-6,3.595456567470933e10,5.505085486854954e7,1.0677489724816324e7,1.5093022791039629e10,8.737572110988959,3.9257103286179096e-5
841,450,2.687430200774466,4.842962823881081e-6,3.600962232593425e10,5.5062441977245174e7,1.0667004122970354e7,1.5098043232265598e10,8.734148152517013,2.1793332707464863e-5
842,450,2.686487207300994,9.417558167079676e-6,3.606469054731666e10,5.5073995175405346e7,1.0656536693987545e7,1.5103054902669037e10,8.731083423728231,4.237901175185854e-5
843,450,2.6854419084480474,1.1905777394308203e-5,3.611977030507773e10,5.508551472778321e7,1.0646087440602304e7,1.5108057958714556e10,8.727686202456153,5.3575998274386916e-5
844,450,2.684464983651492,2.0953997989375805e-6,3.61748615655636e10,5.5097000643630244e7,1.0635656290824508e7,1.5113052308531353e10,8.724511196867349,9.429299095219112e-6
845,450,2.6834433315127177,1.0261259805938172e-5,3.622996429524285e10,5.51084531200413e7,1.0625243227911485e7,1.5118038043752216e10,8.721190827416333,4.6175669126721774e-5
846,450,2.6824528392779445,5.590744753591892e-6,3.628507846070522e10,5.511987222843701e7,1.0614848198568223e7,1.5123015133908184e10,8.71797172765332,2.5158351391163514e-5
847,450,2.681436103471614,1.2057979344060055e-5,3.6340204028662704e10,5.513125812780288e7,1.0604471175290747e7,1.512798363446717e10,8.714667336282746,5.4260907048270246e-5
848,450,2.6804162566556453,1.5066819472747683e-5,3.639534096594735e10,5.514261092345725e7,1.059411211512161e7,1.5132943548949125e10,8.711352834130848,6.780068762736458e-5
849,450,2.6794176758622665,1.3781966808235069e-5,3.645048923951197e10,5.515393071953245e7,1.0583770974995729e7,1.5137894880119156e10,8.708107446552367,6.201885063705781e-5
850,450,2.6784207190982894,2.186931419956295e-5,3.65056488164289e10,5.516521764855869e7,1.0573447720319057e7,1.5142837658989561e10,8.704867337069441,9.841191389803328e-5
851,450,2.6775153772108222,3.070469839983048e-5,3.656081966388783e10,5.5176471770979896e7,1.0563142295814607e7,1.514777184633263e10,8.701924975935173,0.00013817114279923715
852,450,2.676411559678627,1.2098573353713782e-6,3.661600174920796e10,5.518769339453401e7,1.055285471801442e7,1.5152697646041502e10,8.698337568955537,5.444358009171202e-6
853,450,2.675441162668408,2.024419604751415e-5,3.66711950398098e10,5.5198882421042934e7,1.0542584886148816e7,1.5157614864106789e10,8.695183778672325,9.109888221381368e-5
854,450,2.674441517560428,8.898433317972021e-6,3.672639950324371e10,5.521003907408285e7,1.053233279278074e7,1.5162523622774374e10,8.69193493207139,4.0042949930874094e-5
855,450,2.6735011767002677,7.410329904977697e-6,3.678161510717381e10,5.5221163413432084e7,1.052209838334606e7,1.5167423883816341e10,8.68887882427587,3.334648457239964e-5
856,450,2.6724924746391414,9.986519603669142e-6,3.683684181938219e10,5.523225563836015e7,1.0511881643690776e7,1.5172315746714949e10,8.685600542577209,4.493933821651114e-5
857,450,2.6715104836928134,9.51226445532194e-6,3.689207960776614e10,5.524331580356069e7,1.0501682518220156e7,1.5177199169084438e10,8.682409072001644,4.280519004894873e-5
858,450,2.670521457582457,2.0420950862520826e-6,3.694732844033984e10,5.5254344046521306e7,1.0491500975385439e7,1.5182074190498886e10,8.679194737142986,9.189427888134372e-6
859,450,2.66958491365581,1.5240566452190407e-6,3.700258828523259e10,5.5265340444276795e7,1.0481336966496894e7,1.518694079132478e10,8.676150969381382,6.858254903485683e-6
860,450,2.668585940133486,1.1490475052111648e-5,3.705785911068881e10,5.527630518529613e7,1.0471190474997817e7,1.519179906241488e10,8.672904305433828,5.170713773450242e-5
861,450,2.6676507775865543,7.611236653992659e-7,3.711314088506719e10,5.5287238303002045e7,1.0461061440140273e7,1.519664894188069e10,8.669865027156302,3.4250564942966966e-6
862,450,2.666649657065562,2.622824007847413e-5,3.71684335768406e10,5.5298139994117126e7,1.0450949848079821e7,1.5201490529724283e10,8.666611385463076,0.00011802708035313358
863,450,2.6656743075959364,6.715463866380222e-7,3.7223737154596436e10,5.530901031338527e7,1.044085564460821e7,1.5206323785928743e10,8.663441499686794,3.0219587398711e-6
864,450,2.664707584559719,4.993521688714808e-6,3.7279051587033066e10,5.5319849384640835e7,1.0430778795461899e7,1.521114873925447e10,8.660299649819086,2.2470847599216637e-5
865,450,2.6637644268643923,1.4481053896980844e-5,3.733437684296323e10,5.533065731084862e7,1.0420719260634178e7,1.521596539820621e10,8.657234387309275,6.51647425364138e-5
866,450,2.662782950060147,1.2442805528534162e-5,3.738971289131111e10,5.53414342431209e7,1.0410677013991157e7,1.522077381952761e10,8.654044587695477,5.599262487840373e-5
867,450,2.661843211931602,2.006571692958481e-5,3.744505970111322e10,5.535218024229517e7,1.0400652003966914e7,1.52255739707418e10,8.650990438777706,9.029572618313164e-5
868,450,2.660897870008867,7.376623964008844e-6,3.750041724151693e10,5.536289544931999e7,1.0390644201935511e7,1.52303658993638e10,8.647918077528818,3.31948078380398e-5
869,450,2.6599150038120425,4.6783540330608275e-7,3.75557854817795e10,5.53735799947536e7,1.0380653576489046e7,1.5235149643081448e10,8.644723762389138,2.1052593148773724e-6
870,450,2.659021240707092,1.3538774993882008e-5,3.761116439127044e10,5.5384233909201324e7,1.0370680068188451e7,1.5239925140419514e10,8.641819032298049,6.0924487472469036e-5
871,450,2.658068226112349,6.4455878980296255e-6,3.7666553939467735e10,5.539485739539183e7,1.0360723666408492e7,1.524469250180237e10,8.638721734865134,2.9005145541133315e-5
872,450,2.657136855458191,8.982162042342479e-7,3.7721954095958694e10,5.540545051179992e7,1.035078431999162e7,1.5249451694327063e10,8.63569478023912,4.041972919054115e-6
873,450,2.6561363124406636,2.0717517958041e-5,3.777736483044001e10,5.541601342377758e7,1.0340862008085258e7,1.5254202792156181e10,8.632443015432157,9.322883081118449e-5
874,450,2.655152175187083,3.8530508286171994e-5,3.783278611271531e10,5.542654618616309e7,1.0330956678935891e7,1.5258945759512384e10,8.629244569358018,0.00017338728728777397
875,450,2.6542715194496003,1.7204565255890536e-5,3.788821791270498e10,5.54370488528649e7,1.0321068280805435e7,1.5263680559914257e10,8.6263824382112,7.742054365150741e-5
876,450,2.6533531749111923,8.094425182819664e-6,3.794366020042235e10,5.544752161901192e7,1.0311196801753817e7,1.5268407298621317e10,8.623397818461374,3.642491332268849e-5
877,450,2.6524042644335566,8.777025967687813e-6,3.799911294599757e10,5.5457964587003656e7,1.0301342203986794e7,1.52731259885987e10,8.620313859409059,3.949661685459516e-5
878,450,2.6515095960972843,4.0484639695304026e-5,3.805457611966478e10,5.546837781096846e7,1.0291504436437372e7,1.5277836594762342e10,8.617406187316174,0.00018218087862886811
879,450,2.6505810543786943,2.2938900419600117e-5,3.811004969176813e10,5.547876145135857e7,1.0281683477946606e7,1.528253918905203e10,8.614388426730756,0.00010322505188820053
880,450,2.6496138700444822,2.743360276979967e-5,3.816553363275143e10,5.5489115616595596e7,1.027187929298338e7,1.528723379169522e10,8.611245077644567,0.00012345121246409851
881,450,2.6487131625603504,1.8459785317226363e-5,3.82210279131692e10,5.549944034735337e7,1.026209182736986e7,1.5291920355165558e10,8.608317778321139,8.306903392751863e-5
882,450,2.6478244315009394,7.208371218148102e-6,3.827653250367729e10,5.5509735781945504e7,1.025232105432308e7,1.5296598930444029e10,8.605429402378054,3.243767048166646e-5
883,450,2.646886539557754,1.780017475849771e-5,3.8332047375038284e10,5.552000206202592e7,1.0242566948127236e7,1.5301269572387863e10,8.602381253562701,8.01007864132397e-5
884,450,2.6460043094990353,1.4452938484899036e-5,3.838757249811771e10,5.553023922751287e7,1.0232829455030616e7,1.5305932233767454e10,8.599514005871864,6.503822318204566e-5
885,450,2.645052191168357,6.6326022816198815e-6,3.844310784388701e10,5.554044745833341e7,1.0223108560282353e7,1.531058700886512e10,8.59641962129716,2.9846710267289467e-5
886,450,2.644147287470596,4.410280016686752e-6,3.849865338341728e10,5.555062678629526e7,1.0213404208301893e7,1.531523384297617e10,8.593478684279438,1.9846260075090383e-5
887,450,2.6431980978014034,1.6956753578156736e-5,3.855420908788484e10,5.5560777369535476e7,1.0203716378643552e7,1.5319872809282726e10,8.590393817854562,7.630539110170531e-5
888,450,2.64234269055021,1.1407384377049024e-5,3.8609774928568634e10,5.5570899226751804e7,1.0194045012559956e7,1.5324503840438951e10,8.587613744288182,5.1333229696720606e-5
889,450,2.6414254866677487,6.09652196834759e-6,3.866535087684875e10,5.558099255378023e7,1.0184390100340158e7,1.5329127048614946e10,8.584632831670183,2.7434348857564156e-5
890,450,2.640486431532575,7.338809415391445e-6,3.872093690420662e10,5.559105742773826e7,1.0174751599708233e7,1.5333742426349136e10,8.58158090248087,3.30246423692615e-5
891,450,2.639595290914227,9.904899944741807e-6,3.877653298222564e10,5.5601093907637626e7,1.0165129463641217e7,1.5338349948118032e10,8.578684695471237,4.457204975133813e-5
892,450,2.6387303240909663,1.7113581463057415e-6,3.883213908258932e10,5.5611102107197285e7,1.0155523660351768e7,1.534294964418896e10,8.57587355329564,7.701111658375837e-6
893,450,2.6378329482734193,1.3117175474891551e-5,3.888775517708196e10,5.562108216162577e7,1.0145934164098633e7,1.534754156709424e10,8.572957081888612,5.902728963701198e-5
894,450,2.6369281144214662,2.798254282443402e-5,3.894338123758729e10,5.563103415563208e7,1.0136360935472861e7,1.5352125718510578e10,8.570016371869766,0.0001259214427099531
895,450,2.636008469768317,1.3717500960186424e-5,3.8999017236089966e10,5.564095819285805e7,1.0126803940437684e7,1.5356702119714949e10,8.56702752674703,6.172875432083891e-5
896,450,2.6351368673636784,8.513684081452866e-6,3.905466314467148e10,5.565085433481784e7,1.0117263133649366e7,1.5361270749467524e10,8.564194818931954,3.8311578366537896e-5
897,450,2.6342263292922317,7.619615014303749e-6,3.911031893551331e10,5.566072273170528e7,1.0107738494140713e7,1.5365831677189646e10,8.561235570199752,3.428826756436687e-5
898,450,2.6333749627818044,1.3888716929644218e-5,3.9165984580895096e10,5.5670563423443474e7,1.0098229971072186e7,1.537038486033963e10,8.558468629040863,6.249922618339898e-5
899,450,2.6324771728274383,2.2111935465307653e-5,3.922166005319465e10,5.5680376570236035e7,1.0088737546526834e7,1.5374930379384623e10,8.555550811689175,9.950370959388444e-5
900,450,2.6315916316710446,2.0098645702959494e-5,3.927734532488702e10,5.569016223463742e7,1.0079261176199527e7,1.5379468215576447e10,8.552672802930894,9.044390566331773e-5
901,450,2.630723942752744,6.901117267643642e-6,3.9333040368544235e10,5.5699920510275625e7,1.0069800824429093e7,1.5383998382207195e10,8.549852813946417,3.105502770439639e-5
902,450,2.6298589311826386,2.1271050282045678e-5,3.938874515683429e10,5.5709651502595104e7,1.006035645893409e7,1.5388520905026833e10,8.547041526343575,9.571972626920555e-5
903,450,2.6289784001081937,7.710991045406512e-6,3.944445966252388e10,5.571935531834214e7,1.0050928047950529e7,1.539303581151681e10,8.54417980035163,3.4699459704329305e-5
904,450,2.6280600267430603,1.3384893307405443e-5,3.950018385847276e10,5.572903206619259e7,1.0041515560398133e7,1.53975431315445e10,8.541195086914946,6.0232019883324495e-5
905,450,2.6272166631064975,1.9023069681267657e-5,3.9555917717637535e10,5.5738681775525e7,1.0032118943989886e7,1.5402042814008041e10,8.538454155096117,8.560381356570446e-5
906,450,2.626336872927112,1.5771213527165928e-5,3.961166121307025e10,5.5748304606347255e7,1.0022738181858424e7,1.5406534942116655e10,8.535594837013114,7.097046087224668e-5
907,450,2.6254807387420334,1.8160997524552247e-5,3.966741431791674e10,5.575790061816939e7,1.0013373230213605e7,1.5411019496359016e10,8.532812400911608,8.172448886048511e-5
908,450,2.624614944264497,8.503654831626406e-6,3.972317700541825e10,5.576746992451548e7,1.0004024059986785e7,1.5415496513035854e10,8.529998568859614,3.826644674231883e-5
909,450,2.623712693304105,3.6181933343870654e-6,3.977894924890874e10,5.577701263459769e7,9.994690641101763e6,1.5419966024436354e10,8.527066253238342,1.6281870004741794e-5
910,450,2.6228717652208515,6.5062324187958875e-6,3.983473102181703e10,5.578652878523156e7,9.985372924252976e6,1.542442798865753e10,8.524333236967767,2.9278045884581494e-5
911,450,2.6220014542474894,1.0859712121238929e-5,3.989052229766394e10,5.579601852185746e7,9.976070889430534e6,1.5428882475991947e10,8.521504726304341,4.886870454557518e-5
912,450,2.6212039995211094,3.842479019633416e-6,3.994632305006352e10,5.580548187821954e7,9.966784486898107e6,1.5433329441976845e10,8.518912998443605,1.729115558835037e-5
913,450,2.6202559053229297,5.672791271393862e-6,4.000213325272335e10,5.5814919074995026e7,9.957513717028474e6,1.5437769035409922e10,8.515831692299521,2.552756072127238e-5
914,450,2.6194113762157523,1.1579752159818213e-5,4.005795287944183e10,5.582433005800163e7,9.9482585069779e6,1.544220112171171e10,8.513086972701196,5.210888471918196e-5
915,450,2.6186351810979356,8.820304391754519e-6,4.011378190410887e10,5.583371493920445e7,9.939018828472238e6,1.5446625738075706e10,8.51056433856829,3.9691369762895334e-5
916,450,2.617751755832635,1.2068671512710516e-5,4.016962030070677e10,5.584307391003875e7,9.929794674495492e6,1.545104300441169e10,8.507693206456063,5.430902180719732e-5
917,450,2.6169441467136956,3.2124760075191716e-5,4.0225468043305885e10,5.585240695672115e7,9.92058598360956e6,1.545545282863171e10,8.50506847681951,0.00014456142033836272
918,450,2.616031237721873,5.334061478318164e-6,4.0281325106073784e10,5.58617142727221e7,9.911392749614473e6,1.5459855333611616e10,8.502101522596087,2.4003276652431738e-5
919,450,2.615205246047556,1.5248500570927415e-5,4.0337191463259964e10,5.587099583875038e7,9.902214910024486e6,1.5464250422062654e10,8.499417049654557,6.861825256917337e-5
920,450,2.6143568203473464,1.3739860582340224e-5,4.0393067089208824e10,5.588025180657883e7,9.893052447891127e6,1.5468638174394705e10,8.496659666128876,6.182937262053101e-5
921,450,2.613509177038803,6.674226175784614e-6,4.044895195835296e10,5.5889482252294034e7,9.88390532636759e6,1.5473018592875265e10,8.49390482537611,3.0034017791030765e-5
922,450,2.6127124598211697,4.969198423770971e-6,4.050484604521412e10,5.5898687236557156e7,9.874773504724236e6,1.5477391664017485e10,8.491315494418801,2.236139290696937e-5
923,450,2.611846531291728,1.5891066689921463e-5,4.05607493244028e10,5.590786691561893e7,9.865656967611188e6,1.5481757474138506e10,8.488501226698116,7.150980010464658e-5
924,450,2.6110460335035386,8.97357783058439e-6,4.0616661770617714e10,5.591702130188915e7,9.856555661919057e6,1.548611596019144e10,8.4858996088865,4.038110023762975e-5
925,450,2.6101719790716116,1.383116666930917e-5,4.067258335864593e10,5.592615056123277e7,9.847469575118966e6,1.549046721929792e10,8.483058931982738,6.224025001189126e-5
926,450,2.6093669193404967,7.505022915910153e-6,4.07285140633619e10,5.593525470121358e7,9.838398653208269e6,1.5494811183905596e10,8.480442487856614,3.377260312159569e-5
927,450,2.6085118961151883,2.1381385054697333e-6,4.078445385972714e10,5.594433387551482e7,9.829342880745945e6,1.5499147939210773e10,8.477663662374361,9.6216232746138e-6
928,450,2.6076783375468517,2.5784918317173222e-6,4.084040272279054e10,5.595338813097392e7,9.820302214402521e6,1.5503477459234392e10,8.474954597027269,1.160321324272795e-5
929,450,2.606883690106854,1.6925508943055334e-5,4.089636062768755e10,5.596241754437867e7,9.811276618893325e6,1.5507799749542227e10,8.472371992847275,7.6164790243749e-5
930,450,2.606069905626036,1.7102771104060555e-6,4.095232754963988e10,5.597142223409303e7,9.802266069964074e6,1.5512114859550476e10,8.469727193284617,7.69624699682725e-6
931,450,2.605236879014099,2.10418040254845e-5,4.100830346395432e10,5.5980402285818614e7,9.793270534963777e6,1.5516422804876507e10,8.467019856795822,9.468811811468025e-5
932,450,2.6044031251091826,2.4727002794433517e-5,4.106428834602443e10,5.598935777462895e7,9.784289978635186e6,1.552072359031559e10,8.464310156604844,0.00011127151257495083
933,450,2.603625010507642,2.4635003039619185e-5,4.1120282171328415e10,5.5998288754475646e7,9.775324360401208e6,1.552501719877791e10,8.461781284149836,0.00011085751367828633
934,450,2.6028078285686584,4.410425977652288e-6,4.117628491542988e10,5.600719536229488e7,9.766373661444964e6,1.5529303700603779e10,8.45912544284814,1.9846916899435296e-5
935,450,2.6019474073458237,1.5211153924499232e-6,4.123229655397527e10,5.6016077684575e7,9.757437849952312e6,1.5533583113580889e10,8.456329073873928,6.8450192660246545e-6
936,450,2.601192074500144,7.2421841840683565e-6,4.1288317062696625e10,5.6024935723911814e7,9.748516872523986e6,1.5537855367520628e10,8.453874242125469,3.2589828828307604e-5
937,450,2.6003881362601167,1.4926740780740744e-5,4.134434641740964e10,5.603376964831542e7,9.739610718840392e6,1.5542120566540089e10,8.451261442845379,6.717033351333335e-5
938,450,2.5995744803176004,6.60654175738129e-6,4.140038459401395e10,5.6042579519718334e7,9.730719351208873e6,1.5546378703525843e10,8.448617061032202,2.9729437908215806e-5
939,450,2.59871563571546,1.0117348930027692e-5,4.145643156849098e10,5.605136544037443e7,9.721842742533436e6,1.5550629814160652e10,8.445825816075246,4.5528070185124614e-5
940,450,2.5979222064584224,1.5118002707231737e-5,4.151248731690595e10,5.606012743266702e7,9.712980845252626e6,1.5554873850164722e10,8.443247170989872,6.803101218254282e-5
941,450,2.597132612839388,1.609842382238602e-5,4.156855181540632e10,5.60688656125082e7,9.704133636129295e6,1.555911086222208e10,8.44068099172801,7.24429072007371e-5
942,450,2.596390599895548,8.488448094978729e-6,4.1624625040220665e10,5.60775800382007e7,9.695301077219082e6,1.5563340840512983e10,8.438269449660531,3.819801642740428e-5
943,450,2.59555145926853,8.683748980747863e-6,4.1680706967663666e10,5.6086270869712e7,9.686483156886535e6,1.5567563883073696e10,8.435542242622722,3.907687041336538e-5
944,450,2.5947508362189975,2.0153997796423795e-5,4.1736797574124794e10,5.609493811490535e7,9.67767982451663e6,1.557177992737834e10,8.432940217711742,9.069299008390708e-5
945,450,2.593932780843369,5.244143212956853e-6,4.179289683607993e10,5.610358188499247e7,9.668891056232506e6,1.5575989020542582e10,8.43028153774095,2.359864445830584e-5
946,450,2.5931731181707502,2.010288195766763e-5,4.184900473008275e10,5.611220221985215e7,9.66011681001094e6,1.5580191134402308e10,8.427812634054938,9.046296880950433e-5
947,450,2.59233403858534,6.722001326196769e-6,4.190512123277009e10,5.612079927386371e7,9.651357073312163e6,1.5584386362569317e10,8.425085625402355,3.0249005967885462e-5
948,450,2.5915852294312582,1.7757854596567313e-5,4.196124632085641e10,5.612937303601191e7,9.642611791415418e6,1.558857462341982e10,8.42265199565159,7.991034568455291e-5
949,450,2.590782508546546,1.7243645967973675e-5,4.20173799711378e10,5.613792366324191e7,9.633880952710928e6,1.5592756013998688e10,8.420043152776275,7.759640685588154e-5
950,450,2.5900247833734547,4.0041890805753155e-5,4.2073522160487595e10,5.6146451182046816e7,9.62516451240805e6,1.55969304930405e10,8.417580545963727,0.0001801885086258892
951,450,2.5891954979964056,6.599268326329399e-6,4.21296728658641e10,5.615495573359585e7,9.616462455115505e6,1.560109814158753e10,8.414885368488319,2.9696707468482297e-5
952,450,2.5884469303120072,2.674278174019662e-5,4.218583206429573e10,5.616343731557064e7,9.607774729046056e6,1.5605258888198242e10,8.412452523514023,0.00012034251783088479
953,450,2.587619536599973,1.3622561603698902e-5,4.224199973289679e10,5.617189609114476e7,9.599101324675297e6,1.5609412838068056e10,8.409763493949912,6.130152721664506e-5
954,450,2.586856840300887,1.9525168271750104e-5,4.229817584885646e10,5.61803320622921e7,9.590442191650769e6,1.5613559924813051e10,8.407284730977883,8.786325722287547e-5
955,450,2.5860743635306234,8.050587328001235e-6,4.235436038944266e10,5.61887453515684e7,9.581797310400834e6,1.5617700210985544e10,8.404741681474526,3.622764297600556e-5
956,450,2.585339727138972,1.6337026155721635e-5,4.241055333200049e10,5.6197136000772536e7,9.573166641020192e6,1.562183367319714e10,8.402354113201659,7.351661770074736e-5
957,450,2.5845751471609817,8.362948926532443e-6,4.246675465395336e10,5.6205504128091656e7,9.564550163095098e6,1.562596037002315e10,8.399869228273191,3.7633270169395994e-5
958,450,2.5837525083333297,1.00306069809597e-5,4.252296433280098e10,5.621384982503003e7,9.555947849576538e6,1.5630080331887232e10,8.397195652083322,4.513773141431865e-5
959,450,2.5830137039945846,3.238193974075543e-8,4.257918234611987e10,5.6222173093665585e7,9.547359651004963e6,1.5634193493657654e10,8.3947945379824,1.4571872883339942e-7
960,450,2.582274071972007,1.7346101582660367e-5,4.2635408671562004e10,5.623047405472537e7,9.538785548027614e6,1.5638299917586777e10,8.392390733909023,7.805745712197165e-5
961,450,2.581471340025403,2.8613103645103166e-5,4.269164328685804e10,5.623875281660963e7,9.530225518285016e6,1.5642399653132072e10,8.38978185508256,0.00012875896640296425
962,450,2.5807080199841614,1.5549422459876228e-5,4.274788616981233e10,5.624700940139582e7,9.521679517844083e6,1.5646492657360281e10,8.387301064948524,6.997240106944302e-5
963,450,2.579952294370749,1.5556690264095785e-5,4.280413729830442e10,5.625524390105344e7,9.51314752051412e6,1.5650578962641403e10,8.384844956704935,7.000510618843103e-5
964,450,2.5791471565502593,2.5356055514680342e-6,4.2860396650290054e10,5.626345642018083e7,9.504629503393674e6,1.565465861529142e10,8.382228258788343,1.1410224981606154e-5
965,450,2.578413206767376,1.0195187747155665e-5,4.291666420380012e10,5.6271646970945254e7,9.496125420558145e6,1.5658731562413221e10,8.379842921993973,4.587834486220049e-5
966,450,2.577675307917144,2.7412955652394988e-5,4.297293993693832e10,5.627981566678661e7,9.487635251615936e6,1.5662797860404722e10,8.377444750730717,0.00012335830043577745
967,450,2.576926033049049,8.559451021752928e-6,4.30292238278857e10,5.628796258564522e7,9.47915896740923e6,1.566685752776739e10,8.37500960740941,3.851752959788818e-5
968,450,2.5761713141769684,1.4579152721433397e-5,4.30855158548938e10,5.6296087798262976e7,9.470696537123393e6,1.5670910575530287e10,8.372556771075148,6.560618724645029e-5
969,450,2.575390288488122,6.1268272555231595e-6,4.3141815996290474e10,5.6304191388868816e7,9.462247933449158e6,1.5674957029575527e10,8.370018437586396,2.7570722649854218e-5
970,450,2.57462306015711,1.372746323852203e-5,4.319812423047503e10,5.631227341007226e7,9.45381312133982e6,1.5678996881897978e10,8.367524945510606,6.177358457334914e-5
971,450,2.573904128068774,1.5437223945868883e-5,4.325444053592194e10,5.632033391721757e7,9.445392066593625e6,1.5683030127663443e10,8.365188416223516,6.946750775640997e-5
972,450,2.5731861224951524,1.6771874052801117e-5,4.331076489117616e10,5.632837300728513e7,9.43698474550484e6,1.5687056807382162e10,8.362854898109246,7.547343323760503e-5
973,450,2.5724025007451257,1.5288606342672706e-5,4.33670972748581e10,5.6336390786547646e7,9.428591136783428e6,1.56910769720053e10,8.360308127421659,6.879872854202718e-5
974,450,2.571662441668699,1.2986293127875692e-5,4.3423437665657234e10,5.634438727137153e7,9.420211196976086e6,1.5695090575297876e10,8.35790293542327,5.8438319075440615e-5
975,450,2.570916806935511,1.04312791892186e-5,4.3479786042336845e10,5.635236255861579e7,9.411844902742807e6,1.569909765854781e10,8.355479622540411,4.6940756351483703e-5
976,450,2.5701474925906553,1.4786797906757299e-5,4.353614238373115e10,5.636031672894032e7,9.403492226851316e6,1.5703098245797699e10,8.35297935091963,6.654059058040784e-5
977,450,2.569480276591716,1.7655996873422453e-6,4.359250666874639e10,5.636824978990683e7,9.395153124158882e6,1.570709228186408e10,8.350810898923077,7.945198593040104e-6
978,450,2.5687303831087673,3.471969141688458e-6,4.364887887636011e10,5.6376161905989915e7,9.386827588409897e6,1.5711079882482483e10,8.348373745103494,1.562386113759806e-5
979,450,2.567965010339039,4.2748136802828185e-5,4.370525898561818e10,5.638405311376077e7,9.37851558188964e6,1.5715061024603954e10,8.345886283601876,0.00019236661561272683
980,450,2.5672642372474024,1.265003892780836e-5,4.376164697564213e10,5.639192344329695e7,9.370217065462425e6,1.5719035678246971e10,8.343608771054058,5.692517517513762e-5
981,450,2.5665065728950154,1.1611618324844364e-5,4.381804282561827e10,5.639977302583341e7,9.361932025021935e6,1.5723003923984175e10,8.3411463619088,5.225228246179964e-5
982,450,2.5657601257819973,1.9050407030762884e-5,4.38744465148049e10,5.6407601896917954e7,9.3536604230521e6,1.5726965738341974e10,8.338720408791492,8.572683163843298e-5
983,450,2.5650125639558725,3.3530096063202897e-7,4.393085802253103e10,5.6415410132286616e7,9.345402232059734e6,1.5730921141933594e10,8.336290832856585,1.5088543228441303e-6
984,450,2.564306716959481,1.2782978617176255e-5,4.3987277328193954e10,5.6423197779835984e7,9.337157417865273e6,1.5734870125204031e10,8.333996830118313,5.752340377729315e-5
985,450,2.5635589328587107,1.6143730428186398e-5,4.404370441126024e10,5.643096495032327e7,9.328925961816676e6,1.5738812747625687e10,8.33156653179081,7.264678692683879e-5
986,450,2.562891606209294,4.05451945262314e-6,4.410013925126576e10,5.6438711651524186e7,9.320707820199689e6,1.5742748956226944e10,8.329397720180205,1.824533753680413e-5
987,450,2.56211447575073,1.0488650678486255e-5,4.415658182781528e10,5.644643804647659e7,9.312502987375299e6,1.5746678868375998e10,8.326872046189873,4.719892805318815e-5
988,450,2.561397934943705,1.436155015302476e-5,4.421303212058033e10,5.645414411869151e7,9.304311413989717e6,1.5750602404982256e10,8.32454328856704,6.462697568861142e-5
989,450,2.5606410645950533,5.4058031551562635e-5,4.426949010929909e10,5.6461829986106016e7,9.29613308363207e6,1.5754519634594194e10,8.322083459933923,0.00024326114198203186
990,450,2.559980380082296,2.2314717624372093e-5,4.4325955773787964e10,5.646949564892073e7,9.287967951346729e6,1.575843049674959e10,8.31993623526746,0.00010041622930967442
991,450,2.559233515509951,2.516366369570422e-5,4.4382429093914825e10,5.647714126453319e7,9.27981601055484e6,1.5762335103987242e10,8.31750892540734,0.00011323648663066899
992,450,2.5585543212152464,8.230750861128178e-6,4.443891004962592e10,5.6484766824220665e7,9.271677214418193e6,1.5766233386489162e10,8.31530154394955,3.70383788750768e-5
993,450,2.5577956123590084,2.879256903690064e-6,4.449539862093034e10,5.649237246717782e7,9.263551552148055e6,1.577012543744386e10,8.312835740166777,1.2956656066605288e-5
994,450,2.557067153144613,2.566946052484642e-5,4.455189478790442e10,5.649995820603497e7,9.255438982379409e6,1.5774011210965082e10,8.310468247719992,0.0001155125723618089
995,450,2.556410984282884,5.7241465763469e-6,4.4608398530694145e10,5.6507524086650304e7,9.247339471968116e6,1.5777890697908564e10,8.308335698919374,2.575865959356105e-5
996,450,2.555704198280997,1.6356280372498144e-5,4.466490982950576e10,5.651507023519455e7,9.239253007312087e6,1.5781763978038448e10,8.30603864441324,7.360326167624165e-5
997,450,2.5549936505078654,4.611975742196961e-5,4.472142866461454e10,5.652259669451273e7,9.231179554777358e6,1.5785631039464462e10,8.303729364150563,0.00020753890839886324
998,450,2.5542802736202894,1.0846740783665432e-5,4.47779550163658e10,5.65301035296696e7,9.223119086235885e6,1.578949189505061e10,8.301410889265942,4.881033352649444e-5
999,450,2.553579606823888,1.8453248687128054e-5,4.4834488865161026e10,5.653759079839247e7,9.215071571923016e6,1.5793346549798409e10,8.299133722177636,8.303961909207624e-5
1000,450,2.552888637127392,6.8895094475357466e-6,4.489103019147384e10,5.654505856718669e7,9.207036984319406e6,1.5797195018656586e10,8.296888070664025,3.100279251391086e-5
1001,450,2.5521754621493558,7.2404540943996065e-6,4.494757897584042e10,5.655250691624232e7,9.19901529931658e6,1.58010373320106e10,8.294570251985407,3.258204342479823e-5
1002,450,2.5514795730347877,2.983569149857257e-6,4.500413519886169e10,5.655993589096354e7,9.191006484574387e6,1.5804873481942255e10,8.29230861236306,1.3426061174357656e-5
1003,450,2.5507372170669083,5.977848482885406e-7,4.506069884120303e10,5.656734558631862e7,9.183010519771647e6,1.5808703515771784e10,8.289895955467452,2.6900318172984328e-6
1004,450,2.5500619020833666,7.683979327540585e-6,4.5117269883594505e10,5.657473601166719e7,9.175027364197213e6,1.58125273860081e10,8.287701181770942,3.4577906973932634e-5
1005,450,2.5493923870663986,4.357515093894593e-6,4.517384830682889e10,5.658210726028889e7,9.167056997380191e6,1.5816345138582531e10,8.285525257965796,1.9608817922525668e-5
1006,450,2.5486841983251844,1.6166081574786606e-5,4.523043409176363e10,5.658945941696975e7,9.159099396915153e6,1.582015681031975e10,8.28322364455685,7.274736708653973e-5
1007,450,2.547972014731687,1.9235886373314415e-5,4.528702721931906e10,5.659679252828947e7,9.151154531387901e6,1.582396239579299e10,8.280909047877984,8.656148867991487e-5
1008,450,2.5472752922689796,2.3039734196483863e-5,4.534362767047871e10,5.660410664796002e7,9.143222371225035e6,1.5827761897716259e10,8.278644699874183,0.00010367880388417738
1009,450,2.5465637821916007,8.219092125061334e-6,4.5400235426289154e10,5.661140185316204e7,9.13530289257024e6,1.5831555345207954e10,8.276332292122703,3.6985914562776e-5
1010,450,2.5459191740602845,1.593434121768822e-5,4.545685046785995e10,5.6618678167570174e7,9.127396058959156e6,1.5835342707917545e10,8.274237315695924,7.170453547959699e-5
1011,450,2.545194776475426,9.724322463489088e-6,4.551347277636131e10,5.6625935723143995e7,9.119501859796934e6,1.5839124076645887e10,8.271883023545135,4.3759451085700896e-5
1012,450,2.544524251044297,1.5086501337024938e-5,4.557010233302801e10,5.663317451845593e7,9.111620252907887e6,1.5842899393457941e10,8.269703815893966,6.788925601661222e-5
1013,450,2.5438567798529004,2.723476769506128e-5,4.56267391191546e10,5.664039463941511e7,9.103751216991875e6,1.5846668698219242e10,8.267534534521927,0.00012255645462777576
1014,450,2.5432136987425733,1.7123768739857326e-5,4.568338311609895e10,5.6647596137504004e7,9.095894722699411e6,1.5850431992544844e10,8.265444520913363,7.705695932935797e-5
1015,450,2.5425242286058465,8.004657521321068e-6,4.574003430527987e10,5.665477910737081e7,9.088050751014166e6,1.5854189326657875e10,8.263203742969,3.6020958845944806e-5
1016,450,2.541790163220215,2.3024268677396265e-5,4.5796692668175896e10,5.666194360909988e7,9.080219274845796e6,1.5857940712350187e10,8.260818030465698,0.00010360920904828319
1017,450,2.5411488361058545,1.3851486561494708e-6,4.585335818632948e10,5.666908963902413e7,9.072400252191942e6,1.5861686090044434e10,8.258733717344027,6.233168952672619e-6
1018,450,2.5404569831485473,1.4941097376652834e-5,4.5910030841340164e10,5.667621732497546e7,9.06459367221187e6,1.5865425547980198e10,8.256485195232779,6.723493819493775e-5
1019,450,2.5397549592573387,3.999744306870667e-5,4.596671061486936e10,5.668332670831646e7,9.056799503768701e6,1.5869159077601028e10,8.25420361758635,0.00017998849380918003
1020,450,2.5391061591302924,2.050750717746963e-5,4.6023397488643105e10,5.66904178195791e7,9.049017713318622e6,1.5872886658320963e10,8.25209501717345,9.228378229861334e-5
1021,450,2.538431304179741,1.3947455359542005e-5,4.60800914444396e10,5.669749075564603e7,9.04124828304427e6,1.5876608344444918e10,8.249901738584159,6.276354911793902e-5
1022,450,2.5378047711308995,7.1897712720370155e-6,4.613679246410142e10,5.670454554155031e7,9.033491178358316e6,1.588032410962424e10,8.247865506175424,3.235397072416657e-5
1023,450,2.5370873795408198,4.580664839208548e-7,4.61935005295309e10,5.671158230132008e7,9.025746388016753e6,1.5884034039327082e10,8.245533983507665,2.0612991776438466e-6
1024,450,2.536423817049949,2.650687672112184e-5,4.6250215622687164e10,5.671860102696129e7,9.01801386993353e6,1.5887738070391285e10,8.243377405412335,0.00011928094524504829
1025,450,2.5357685240084296,1.4584990400537401e-5,4.630693772559173e10,5.6725601798588604e7,9.010293602802975e6,1.5891436239222933e10,8.241247703027396,6.56324568024183e-5
1026,450,2.5351050924133287,1.3734257201136746e-5,4.636366682032178e10,5.67325846824955e7,9.002585562187014e6,1.5895128566902758e10,8.239091550343318,6.180415740511536e-5
1027,450,2.534417958200822,7.794942941119487e-8,4.64204028890148e10,5.673954974430289e7,8.994889723598924e6,1.5898815074003786e10,8.236858364152672,3.507724323503769e-7
1028,450,2.5337619505513223,1.4247381219245625e-7,4.64771459138664e10,5.674649701702997e7,8.987206055065013e6,1.5902495744419668e10,8.234726339291797,6.411321548660531e-7
1029,450,2.533111141782498,6.429614632587517e-6,4.6533895877130135e10,5.6753426570667714e7,8.979534533356415e6,1.5906170604097332e10,8.232611210793118,2.8933265846643828e-5
1030,450,2.5324293242647773,9.62880710955738e-6,4.659065276111722e10,5.676033847959605e7,8.971875136367109e6,1.5909839684231913e10,8.230395303860526,4.332963199300821e-5
1031,450,2.5317763424417996,3.6206603984886843e-6,4.664741654819771e10,5.676723277398959e7,8.964227831823692e6,1.5913502966106222e10,8.228273112935849,1.629297179319908e-5
1032,450,2.531114218175814,3.0242190647566947e-6,4.67041872207977e10,5.677410952858627e7,8.956592597931242e6,1.591716048177239e10,8.226121209071396,1.3608985791405126e-5
1033,450,2.5304967800383444,3.6431213072396496e-6,4.676096476140167e10,5.678096877600797e7,8.94896940323232e6,1.5920812215669106e10,8.22411453512462,1.6394045882578423e-5
1034,450,2.5298623503972917,1.738093327391388e-5,4.681774915254961e10,5.6787810601286255e7,8.941358228537658e6,1.5924458212022327e10,8.222052638791197,7.821419973261245e-5
1035,450,2.52918686697081,1.2365566103691994e-5,4.687454037684103e10,5.6794635071976274e7,8.933759050701873e6,1.5928098495470263e10,8.219857317655132,5.564504746661397e-5
1036,450,2.528550080807992,9.152060520073446e-6,4.693133841692882e10,5.680144220836559e7,8.926171835764522e6,1.593173303703197e10,8.217787762625974,4.118427234033051e-5
1037,450,2.5278920078825196,7.225719645398421e-6,4.6988143255524536e10,5.6808232093892686e7,8.91859656448238e6,1.593536187985925e10,8.21564902561819,3.251573840429289e-5
1038,450,2.5272532935340726,9.206195272046247e-6,4.70449548753946e10,5.68150047662189e7,8.911033207147108e6,1.5938985015156818e10,8.213573203985735,4.142787872420811e-5
1039,450,2.5265887014592847,1.1421287852864115e-5,4.7101773259362465e10,5.682176030156498e7,8.90348174305638e6,1.5942602478338917e10,8.211413279742676,5.139579533788852e-5
1040,450,2.5259030839012313,2.5233575909111572e-5,4.715859839030545e10,5.682849875329071e7,8.895942146341365e6,1.5946214278970505e10,8.209185022679002,0.00011355109159100207
1041,450,2.5253045558553904,1.1110480106824028e-5,4.721543025116003e10,5.683522012826742e7,8.888414380567018e6,1.5949820373621521e10,8.20723980653002,4.9997160480708125e-5
1042,450,2.5246581905382603,2.327810333277794e-6,4.727226882491347e10,5.684192454225911e7,8.880898434442937e6,1.5953420843619852e10,8.205139119249345,1.0475146499750072e-5
1043,450,2.5240356837663604,2.2805821353055755e-6,4.732911409461047e10,5.68486120180876e7,8.873394275424719e6,1.5957015664196022e10,8.20311597224067,1.026261960887509e-5
1044,450,2.5233743654826193,1.067721939085331e-6,4.7385966043351166e10,5.685528263850162e7,8.865901884830227e6,1.596060487941813e10,8.200966687818513,4.804748725883989e-6
1045,450,2.5226906569911582,2.4937554013004792e-5,4.7442824654287895e10,5.6861936450637154e7,8.85842123591319e6,1.5964188492788864e10,8.198744635221264,0.00011221899305852157
1046,450,2.5220860411740462,1.1364813281483643e-5,4.7499689910631836e10,5.686857346369089e7,8.850952293374717e6,1.5967766464407463e10,8.19677963381565,5.1141659766676395e-5
1047,450,2.521427720673741,1.2602416276513706e-6,4.755656179564306e10,5.6875193790855385e7,8.843495045803517e6,1.5971338873994114e10,8.194640092189658,5.671087324431168e-6
1048,450,2.520833849950571,1.0907833091391983e-5,4.761344029263916e10,5.688179743361929e7,8.836049456370885e6,1.5974905673160751e10,8.192710012339356,4.9085248911263923e-5
1049,450,2.520205554155261,1.1157329950300943e-5,4.767032538499036e10,5.6888384489522696e7,8.828615510281878e6,1.5978466924145796e10,8.190668051004598,5.020798477635424e-5
1050,450,2.519496993165392,1.394241739383073e-5,4.7727217056120056e10,5.6894955032193735e7,8.82119318736572e6,1.5982022661997938e10,8.188365227787523,6.274087827223829e-5
1051,450,2.5189054646673297,1.3477507378109599e-5,4.77841152895083e10,5.6901509027888395e7,8.81378244313717e6,1.5985572798214127e10,8.186442760168822,6.0648783201493195e-5
1052,450,2.5182789944720194,1.9750253288319808e-5,4.784102006868285e10,5.690804659674684e7,8.806383268236136e6,1.5989117421801079e10,8.184406732034063,8.887613979743914e-5
1053,450,2.5176380988519145,5.117184816161302e-7,4.789793137722872e10,5.691456778257114e7,8.798995636031618e6,1.5992656534032915e10,8.182323821268723,2.302733167272586e-6
1054,450,2.517010323739411,8.547501358258103e-6,4.795484919878176e10,5.6921072625948705e7,8.791619519278564e6,1.5996190132643524e10,8.180283552153085,3.846375611216146e-5
1055,450,2.5164283735824426,1.1959745781428555e-5,4.8011773517031364e10,5.692756116509839e7,8.784254890312597e6,1.5999718212788107e10,8.178392214142939,5.3818856016428496e-5
1056,450,2.5157553501709504,4.174673624457448e-6,4.806870431571864e10,5.693403351211905e7,8.776901738288837e6,1.6003240855309048e10,8.176204888055588,1.8786031310058515e-5
1057,450,2.5151480419479224,1.599641516731448e-5,4.8125641578637474e10,5.6940489650607295e7,8.769560023391124e6,1.6006757992580442e10,8.174231136330748,7.198386825291517e-5
1058,450,2.5145606321451996,6.944100166203504e-6,4.818258528963327e10,5.694692965250853e7,8.762229725902481e6,1.6010269659376865e10,8.172322054471898,3.124845074791577e-5
1059,450,2.5139012604916955,1.3300693534640251e-5,4.8239535432603325e10,5.695335360939931e7,8.754910830614064e6,1.6013775913526878e10,8.17017909659801,5.985312090588113e-5
1060,450,2.5133101341096484,1.0999809375134006e-5,4.829649199149661e10,5.695976151187719e7,8.747603299651332e6,1.6017276695936308e10,8.168257935856357,4.949914218810303e-5
1061,450,2.512676288929247,2.241208032471853e-5,4.835345495031311e10,5.6966153459351435e7,8.740307119768718e6,1.6020772073954685e10,8.166197939020053,0.00010085436146123339
1062,450,2.512065652610243,1.3486704510512482e-5,4.841042429310512e10,5.697252947436469e7,8.733022260510782e6,1.6024262025900034e10,8.16421337098329,6.069017029730617e-5
1063,450,2.5114385248644293,1.1727099205553065e-5,4.846740000397441e10,5.697888962496311e7,8.725748701762041e6,1.6027746583154293e10,8.162175205809396,5.2771946424988794e-5
1064,450,2.5108313451017814,1.6378642521103215e-5,4.852438206707444e10,5.698523394614164e7,8.718486416083723e6,1.6031225738857937e10,8.160201871580789,7.370389134496447e-5
1065,450,2.5102075037499607,1.2822432712583653e-5,4.8581370466609245e10,5.6991562504162855e7,8.711235383154914e6,1.6034699522743908e10,8.158174387187373,5.770094720662644e-5
1066,450,2.5096052370106334,2.2530378586099742e-5,4.863836518683286e10,5.699787533292202e7,8.703995575500574e6,1.603816792703727e10,8.156217020284558,0.00010138670363744884
1067,450,2.508978758931355,2.339270544260419e-5,4.869536621205015e10,5.7004172502168305e7,8.696766973773561e6,1.6041630985961538e10,8.154180966526903,0.00010526717449171885
1068,450,2.508393739125727,1.9479397258964637e-5,4.875237352661585e10,5.701045403374643e7,8.689549548015242e6,1.604508867803219e10,8.152279652158613,8.765728766534087e-5
1069,450,2.5077516899578995,6.194840193529672e-5,4.880938711493099e10,5.701672001945323e7,8.68234328399199e6,1.6048541063660906e10,8.150192992363174,0.0002787678087088352
1070,450,2.507198503830165,1.5534430646724218e-5,4.886640696145847e10,5.702297044666217e7,8.675148144269014e6,1.6051988081391111e10,8.148395137448036,6.990493791025898e-5
1071,450,2.5065196347911236,3.8537089320556106e-5,4.892343305069181e10,5.702920545601992e7,8.667964125676528e6,1.6055429849259966e10,8.146188813071152,0.00017341690194250248
1072,450,2.5060205019311965,2.7751190387448332e-5,4.898046536718954e10,5.703542496698589e7,8.660791175889494e6,1.6058866226569607e10,8.144566631276389,0.0001248803567435175
1073,450,2.505357579946676,1.15993847360496e-5,4.9037503895553764e10,5.704162917427438e7,8.653629303926282e6,1.6062297395209469e10,8.142412134826698,5.21972313122232e-5
1074,450,2.504788213803181,2.937879116238218e-5,4.909454862043084e10,5.704781801764702e7,8.64647846221141e6,1.6065723238517199e10,8.140561694860338,0.0001322045602307198
1075,450,2.5041765623885297,2.584024223861725e-5,4.91515995265243e10,5.705399160319102e7,8.639338640226286e6,1.6069143835007874e10,8.138573827762722,0.00011628109007377763
1076,450,2.503565990210708,2.074769123217024e-5,4.920865659858074e10,5.706014996099655e7,8.63220981067315e6,1.6072559174254463e10,8.136589468184802,9.336461054476608e-5
1077,450,2.502961902112148,3.5470984419028184e-5,4.926571982139571e10,5.706629313704418e7,8.625091949882356e6,1.6075969264647926e10,8.134626181864482,0.00015961942988562683
1078,450,2.5023482440669897,9.013879359288934e-6,4.932278917981614e10,5.707242118614484e7,8.61798503623391e6,1.607937412515326e10,8.132631793217717,4.0562457116800205e-5
1079,450,2.501736532554733,1.34302337375658e-5,4.9379864658731865e10,5.707853415134021e7,8.610889045600876e6,1.6082773761084618e10,8.130643730802882,6.04360518190461e-5
1080,450,2.501120715830409,9.903294591717682e-6,4.943694624308404e10,5.708463208286493e7,8.603803955542585e6,1.6086168186404251e10,8.12864232644883,4.456482566272957e-5
1081,450,2.5005756517981226,1.7091160960575058e-5,4.949403391786204e10,5.709071499701474e7,8.596729736237314e6,1.6089557375217688e10,8.126870868343898,7.691022432258776e-5
1082,450,2.49999465753259,1.74924860973924e-5,4.955112766809939e10,5.7096782985697486e7,8.589666374622565e6,1.6092941391005447e10,8.124982636980919,7.87161874382658e-5
1083,450,2.499390431700494,1.480718266341774e-5,4.960822747887949e10,5.71028360907193e7,8.582613846679002e6,1.6096320238375057e10,8.123018903026605,6.663232198537983e-5
1084,450,2.498816779631886,1.144196655572527e-5,4.966533333533175e10,5.710887433669476e7,8.575572124712417e6,1.6099693901765959e10,8.12115453380363,5.148884950076371e-5
1085,450,2.498179292403527,1.3897069679469354e-6,4.972244522263271e10,5.711489780958917e7,8.568541194599569e6,1.6103062438341343e10,8.119082700311463,6.253681355761209e-6
1086,450,2.497619953099435,1.0885076632355384e-5,4.977956312600631e10,5.712090649720703e7,8.561521020768128e6,1.6106425789306183e10,8.117264847573164,4.898284484559923e-5
1087,450,2.4969924022406897,1.4190184173257236e-5,4.983668703072091e10,5.7126900506561056e7,8.554511593885358e6,1.6109784037159369e10,8.115225307282241,6.385582877965756e-5
1088,450,2.4964652595702455,2.091448806762486e-5,4.989381692209499e10,5.713287981433307e7,8.54751287615931e6,1.6113137110171072e10,8.113512093603298,9.411519630431187e-5
1089,450,2.495884709459256,1.5263342698079718e-5,4.995095278548939e10,5.713884453008592e7,8.540524858979745e6,1.6116485094315063e10,8.111625305742582,6.868504214135873e-5
1090,450,2.4952713164228433,1.2727596928968632e-5,5.0008094606312874e10,5.7144794691193916e7,8.533547518019965e6,1.6119827990197477e10,8.10963177837424,5.7274186180358844e-5
1091,450,2.494700881971074,1.3105533940738212e-5,5.006524237001971e10,5.715073031228916e7,8.526580824095702e6,1.6123165771530832e10,8.10777786640599,5.8974902733321954e-5
1092,450,2.494131986758044,1.7127384725035277e-5,5.01223960621097e10,5.7156651455989555e7,8.519624758592509e6,1.6126498469197515e10,8.105928956963643,7.707323126265875e-5
1093,450,2.493551192056009,1.2899792306786395e-5,5.0179555668128685e10,5.71625581731991e7,8.512679300424248e6,1.6129826100368845e10,8.10404137418203,5.804906538053878e-5
1094,450,2.4929351255642,4.07372850563803e-7,5.023672117366711e10,5.7168450518659964e7,8.505744429425687e6,1.6133148686988453e10,8.10203915808365,1.8331778275371136e-6
1095,450,2.4923704076267104,3.6010386622042923e-6,5.029389256436138e10,5.717432850213292e7,8.498820115748439e6,1.6136466197560965e10,8.100203824786808,1.6204673979919315e-5
1096,450,2.4917631812522414,5.892982884336817e-6,5.035106982589132e10,5.718019220674639e7,8.491906345578838e6,1.6139778688213205e10,8.098230339069785,2.6518422979515677e-5
1097,450,2.4912355469917995,7.234362275482242e-6,5.04082529439851e10,5.7186041627649575e7,8.485003086097673e6,1.614308611029044e10,8.096515527723348,3.255463023967009e-5
1098,450,2.490667706632741,2.0742319540828502e-5,5.0465441904410515e10,5.7191876858057365e7,8.47811032584595e6,1.614638853236715e10,8.094670046556407,9.334043793372826e-5
1099,450,2.490112120145877,3.990460586322797e-5,5.052263669298278e10,5.719769792109382e7,8.471228038255978e6,1.6149685939514523e10,8.092864390474102,0.00017957072638452587
1100,450,2.489511653799945,1.3343777025776049e-5,5.057983729556431e10,5.720350488405817e7,8.46435620641082e6,1.615297836978455e10,8.090912874849822,6.004699661599222e-5
1101,450,2.4889657905573603,2.686193954964944e-6,5.063704369805494e10,5.7209297750878595e7,8.457494799787411e6,1.6156265785566727e10,8.08913881931142,1.2087872797342247e-5
1102,450,2.4884068885848016,2.215433833906849e-5,5.069425588640266e10,5.721507659275473e7,8.450643802489042e6,1.6159548229933126e10,8.087322387900606,9.969452252580821e-5
1103,450,2.4878245327830557,3.7960110111645573e-6,5.0751473846600395e10,5.722084145757642e7,8.443803193663811e6,1.6162825718255108e10,8.08542973154493,1.7082049550240508e-5
1104,450,2.487263816321268,2.5503690971706572e-5,5.080869756468079e10,5.722659237081368e7,8.436972947721051e6,1.6166098239171982e10,8.083607403044121,0.00011476660937267957
1105,450,2.4866695399547742,2.353446547091742e-5,5.086592702672407e10,5.723232939798945e7,8.430153047782464e6,1.6169365829556383e10,8.081676004853016,0.00010590509461912839
1106,450,2.4860972214924066,1.2103856916481637e-5,5.0923162218851265e10,5.72380525601315e7,8.423343467484511e6,1.6172628473022205e10,8.079815969850321,5.4467356124167365e-5
1107,450,2.4855501881213558,1.2025940016778536e-5,5.098040312722707e10,5.724376189904985e7,8.416544185028128e6,1.6175886178283768e10,8.078038111394406,5.411673007550341e-5
1108,450,2.484970770437844,9.940255142892873e-7,5.103764973805941e10,5.724945748065682e7,8.409755183867259e6,1.6179138983248613e10,8.076155003922992,4.473114814301793e-6
1109,450,2.484413605746824,1.3906845895875208e-5,5.109490203759901e10,5.725513932596598e7,8.402976437911298e6,1.6182386871957346e10,8.074344218677178,6.258080653143844e-5
1110,450,2.483849468707521,1.632015074443105e-5,5.115216001213946e10,5.726080748921286e7,8.39620792827967e6,1.6185629868612669e10,8.072510773299443,7.344067834993973e-5
1111,450,2.4832721992080096,6.382567185880816e-5,5.120942364801342e10,5.726646201526952e7,8.389449634167628e6,1.6188867986326445e10,8.070634647426031,0.00028721552336463674
1112,450,2.4827592246610513,1.8839409252957573e-5,5.1266692931609184e10,5.72721029158291e7,8.3827015277724825e6,1.6192101198290396e10,8.068967480148416,8.477734163830908e-5
1113,450,2.4822028808094547,6.603190214338195e-7,5.132396784933764e10,5.727773027559618e7,8.37596359697132e6,1.6195329566038004e10,8.067159362630727,2.9714355964521877e-6
1114,450,2.4816326176728336,8.400946766223133e-6,5.1381248387664085e10,5.728334412487159e7,8.369235818101467e6,1.6198553085588524e10,8.065306007436709,3.78042604480041e-5
1115,450,2.4810945353326703,1.3477507378109599e-5,5.14385345330933e10,5.728894448734001e7,8.362518166187349e6,1.6201771745075117e10,8.063557239831178,6.0648783201493195e-5
1116,450,2.480477728723768,2.987187123792978e-5,5.149582627217039e10,5.729453144822273e7,8.355810629435494e6,1.6204985607292145e10,8.061552618352247,0.00013442342057068402
1117,450,2.479934921074941,1.089156697220428e-5,5.155312359148673e10,5.730010498908814e7,8.3491131740863165e6,1.6208194609663565e10,8.059788493493558,4.901205137491926e-5
1118,450,2.4794143084295404,4.784461650836347e-6,5.1610426477669044e10,5.730566517168766e7,8.342425783527321e6,1.6211398786865059e10,8.058096502396006,2.153007742876356e-5
1119,450,2.4788675218618392,2.130845481823629e-5,5.166773491738731e10,5.7311212056138806e7,8.33574844086629e6,1.6214598171821844e10,8.056319446050978,9.58880466820633e-5
1120,450,2.47830009034534,9.95740133402645e-6,5.172504889735465e10,5.731674568128694e7,8.329081124774278e6,1.6217792771835148e10,8.054475293622355,4.4808306003119025e-5
1121,450,2.4777586893332764,1.421248931299246e-5,5.178236840432316e10,5.732226606984466e7,8.322423810594722e6,1.6220982574740334e10,8.052715740333149,6.395620190846607e-5
1122,450,2.4772630379240015,1.0572862601199162e-5,5.183969342508622e10,5.732777325495953e7,8.315776475974448e6,1.6224167581166872e10,8.051104873253005,4.757788170539623e-5
1123,450,2.4767080544454574,5.479704491412329e-7,5.189702394647883e10,5.733326731802978e7,8.309139108836242e6,1.6227347850644926e10,8.049301176947736,2.4658670211355482e-6
1124,450,2.47615369602923,1.2675565025321855e-5,5.195435995537495e10,5.733874827619496e7,8.302511683597992e6,1.6230523364687288e10,8.047499512094998,5.704004261394835e-5
1125,450,2.475605573940599,1.3108998641681024e-5,5.201170143868993e10,5.734421616758717e7,8.295894179202387e6,1.623369413048671e10,8.045718115306947,5.899049388756461e-5
1126,450,2.4750262164740047,2.001813550200904e-6,5.2069048383379036e10,5.734967104680868e7,8.289286578142823e6,1.6236860175491808e10,8.043835203540516,9.008160975904067e-6
1127,450,2.4745031309901764,1.2213691773441115e-5,5.212640077643781e10,5.735511292012936e7,8.282688852817974e6,1.6240021468316061e10,8.042135175718073,5.496161298048502e-5
1128,450,2.473980159754764,9.821820548414073e-6,5.218375860490136e10,5.7360541849082224e7,8.276100987345986e6,1.624317804516908e10,8.040435519202983,4.419819246786333e-5
1129,450,2.473387250430492,3.291148296002966e-6,5.224112185584458e10,5.736595790023182e7,8.26952296696419e6,1.624632994865103e10,8.0385085638991,1.4810167332013346e-5
1130,450,2.4729080474815968,5.889644617645962e-6,5.229849051638337e10,5.737136104270633e7,8.262954756537738e6,1.6249477102316769e10,8.03695115431519,2.6503400779406827e-5
1131,450,2.472345488480565,1.4865371256458926e-5,5.23558645736708e10,5.7376751391441375e7,8.256396351613464e6,1.6252619608275452e10,8.035122837561836,6.689417065406517e-5
1132,450,2.4718315328554517,7.756052870074026e-6,5.2413244014900764e10,5.7382128935204186e7,8.249847721352654e6,1.6255757414359068e10,8.033452481780218,3.490223791533312e-5
1133,450,2.4712572385973384,1.2810795361917204e-5,5.247062882730604e10,5.738749375469781e7,8.243308854258838e6,1.6258890581183056e10,8.03158602544135,5.764857912862742e-5
1134,450,2.4707328254753476,2.3884805107066143e-6,5.2528018998158806e10,5.739284584688351e7,8.23677972139019e6,1.6262019066832685e10,8.02988168279488,1.0748162298179764e-5
1135,450,2.4702284421924765,1.271707182972509e-5,5.258541451476913e10,5.739818526202247e7,8.230260305040206e6,1.6265142894894474e10,8.028242437125549,5.722682323376291e-5
1136,450,2.4696766744332095,2.0318344616354622e-5,5.264281536448698e10,5.740351206438607e7,8.223750590492678e6,1.6268262106377306e10,8.02644919190793,9.14325507735958e-5
1137,450,2.469125112142011,4.322352996077861e-6,5.270022153470066e10,5.740882627443412e7,8.217250553965171e6,1.627137668861526e10,8.024656614461534,1.9450588482350373e-5
1138,450,2.4686229183985327,8.303298770745426e-6,5.2757633012836494e10,5.741412791201424e7,8.210760171641003e6,1.6274486628274157e10,8.023024484795231,3.736484446835442e-5
1139,450,2.4681142985050757,4.1545409414089907e-7,5.28150497863592e10,5.7419417036519215e7,8.204279428016383e6,1.6277591960843555e10,8.021371470141496,1.8695434236340458e-6
1140,450,2.4675706757352227,9.62880710955738e-6,5.287247184277262e10,5.742469369681665e7,8.197808305462785e6,1.628069270905662e10,8.019604696139474,4.332963199300821e-5
1141,450,2.467036857118903,6.40855136612925e-6,5.292989916961744e10,5.74299579139959e7,8.191346780657926e6,1.628378886154795e10,8.017869785636435,2.8838481147581627e-5
1142,450,2.4665108179060224,1.4582926639833405e-5,5.2987331754472786e10,5.743520972668356e7,8.184894834005148e6,1.628688042870215e10,8.016160158194573,6.562316987925032e-5
1143,450,2.4659767927890837,1.2565308549608578e-5,5.3044769584955894e10,5.744044917850613e7,8.178452447019528e6,1.6289967427235394e10,8.014424576564522,5.65438884732386e-5
1144,450,2.4654667147393523,1.6634583149460758e-5,5.3102212648721e10,5.744567629508613e7,8.172019597564017e6,1.6293049851761345e10,8.012766822902895,7.485562417257341e-5
1145,450,2.464936419995749,1.3936281308458282e-5,5.315966093346055e10,5.745089113038012e7,8.165596269443097e6,1.6296127732074078e10,8.011043364986184,6.271326588806227e-5
1146,450,2.464388638140922,4.868488340217109e-6,5.321711442690377e10,5.7456093720630184e7,8.1591824428671e6,1.6299201076228619e10,8.009263073957996,2.190819753097699e-5
1147,450,2.46386596787797,4.8195253354657575e-6,5.327457311681724e10,5.74612840871256e7,8.152778095038997e6,1.6302269873883371e10,8.007564395603403,2.168786400959591e-5
1148,450,2.4633573319190596,1.7025292009018034e-5,5.333203699100483e10,5.74664622710508e7,8.1463832073498415e6,1.630533413946892e10,8.005911328736943,7.661381404058115e-5
1149,450,2.462867388841636,1.7622611975971758e-6,5.3389506037307365e10,5.747162830759601e7,8.139997760028851e6,1.6308393880133436e10,8.004319013735318,7.930175389187291e-6
1150,450,2.4623517487740947,2.8129359062156745e-5,5.344698024360157e10,5.747678224997278e7,8.133621737088302e6,1.631144912555687e10,8.002643183515808,0.00012658211577970535
1151,450,2.461778395210251,1.636990328179877e-5,5.350445959780349e10,5.748192414657794e7,8.127255121613193e6,1.6314499899633652e10,8.000779784433316,7.366456476809446e-5
1152,450,2.461326773090521,3.940288227893829e-6,5.356194408786256e10,5.748705396763404e7,8.120897880706484e6,1.6317546129169771e10,7.999312012544193,1.773129702552223e-5
1153,450,2.4608016296004944,2.7019309623455e-5,5.361943370176591e10,5.749217182158708e7,8.11455000994494e6,1.6320587912999218e10,7.997605296201607,0.0001215868933055475
1154,450,2.460231582153631,2.367147057424912e-6,5.367692842753835e10,5.7497277734007575e7,8.108211487942786e6,1.6323625247080639e10,7.9957526419993,1.0652161758412104e-5
1155,450,2.459719674439324,2.6120929693063122e-5,5.373442825323759e10,5.750237170310462e7,8.101882287796003e6,1.6326658093356453e10,7.994088941927804,0.00011754418361878405
1156,450,2.4592362013475473,2.108525432981123e-5,5.3791933166961494e10,5.750745377582402e7,8.095562392670245e6,1.6329686474592678e10,7.992517654379529,9.488364448415054e-5
1157,450,2.458740460641881,1.5066182979875387e-5,5.3849443156840096e10,5.751252400292661e7,8.089251786575566e6,1.6332710418504995e10,7.990906497086113,6.779782340943924e-5
1158,450,2.4582302551286377,1.7730675859556344e-5,5.3906958211041176e10,5.751758242089005e7,8.082950450668238e6,1.633572993515021e10,7.989248329168072,7.978804136800355e-5
1159,450,2.4577239324830247,1.199645723098941e-5,5.396447831776798e10,5.752262905857163e7,8.076658364622916e6,1.6338745025196852e10,7.98760278056983,5.3984057539452346e-5
1160,450,2.457212642007274,1.8675524527944631e-6,5.402200346525889e10,5.7527663954637505e7,8.070375510190482e6,1.6341755701706337e10,7.985941086523641,8.403986037575084e-6
1161,450,2.4566860518707285,4.6029133475844475e-5,5.4079533641786064e10,5.753268714814121e7,8.064101869270644e6,1.6344761978377676e10,7.984229668579868,0.00020713110064130014
1162,450,2.456181932268359,1.5834218660484844e-5,5.4137068835663445e10,5.7537698660546266e7,8.05783742025551e6,1.6347763847006298e10,7.9825912798721665,7.12539839721818e-5
1163,450,2.455713487597797,1.3549369126009125e-5,5.4194609035230125e10,5.754269852216992e7,8.051582143418477e6,1.6350761310591805e10,7.981068834692841,6.0972161067041064e-5
1164,450,2.455182439161078,1.0747258897145229e-5,5.425215422886855e10,5.75476868035146e7,8.045336027264003e6,1.635375442269124e10,7.979342927273503,4.836266503715353e-5
1165,450,2.4546518595329117,9.916159984021261e-6,5.4309704404991234e10,5.7552663516518325e7,8.039099048465919e6,1.635674316356228e10,7.977618543481963,4.4622719928095675e-5
1166,450,2.4541315418664458,1.4142180963183648e-5,5.436725955204713e10,5.755762869233197e7,8.032871187678796e6,1.635972753766741e10,7.975927511065949,6.363981433432642e-5
1167,450,2.4536445669826,1.7940909609936995e-5,5.442481965852064e10,5.7562582357227944e7,8.026652424643505e6,1.6362707543453949e10,7.9743448426934505,8.073409324471648e-5
1168,450,2.453199571024152,5.119338293863018e-6,5.4482384712928795e10,5.756752454259275e7,8.020442740211964e6,1.6365683185914919e10,7.972898605828494,2.3037022322383582e-5
1169,450,2.452684232703902,8.874467265079788e-6,5.453995470382502e10,5.757245532304775e7,8.014242124042487e6,1.636865452463692e10,7.9712237562876815,3.993510269285905e-5
1170,450,2.452145274513085,1.245393152471408e-5,5.4597529619794975e10,5.7577374715931915e7,8.008050554272544e6,1.6371621547268011e10,7.969472142167526,5.6042691861213356e-5
1171,450,2.4516376515054974,1.0566535324940673e-5,5.465510944945942e10,5.758228273563316e7,8.001868008527377e6,1.637458423780433e10,7.967822367392866,4.754940896223303e-5
1172,450,2.451139366606456,1.2555922495952054e-6,5.471269418147353e10,5.758717942398147e7,7.99569447004469e6,1.6377542614952866e10,7.966202941470981,5.6501651231784245e-6
1173,450,2.4506534430551086,3.081532152782174e-7,5.477028380452567e10,5.759206481372702e7,7.989529920298397e6,1.63804966861104e10,7.964623689929103,1.3866894687519782e-6
1174,450,2.450174683031857,8.805889444019055e-6,5.482787830733796e10,5.759693894042628e7,7.983374341396704e6,1.6383446462351013e10,7.963067719853535,3.962650249808575e-5
1175,450,2.4496588265644057,2.9821580811856263e-6,5.488547767866642e10,5.760180185335851e7,7.9772277182720015e6,1.6386391972252224e10,7.9613911863343185,1.3419711365335318e-5
1176,450,2.449195746397929,4.638001960002858e-6,5.494308190730067e10,5.760665355407641e7,7.97109002633553e6,1.6389333184144178e10,7.959886175793269,2.087100882001286e-5
1177,450,2.4486834051682105,4.90416722354059e-6,5.500069098206353e10,5.7611494112073764e7,7.964961254713231e6,1.6392270152468245e10,7.958221066796684,2.2068752505932654e-5
1178,450,2.448181693171328,1.1659594730095701e-5,5.505830489181078e10,5.7616323539330184e7,7.958841381051392e6,1.63952028589933e10,7.956590502806815,5.2468176285430657e-5
1179,450,2.4477183290393296,1.1845067106032448e-5,5.5115923625432274e10,5.7621141859183244e7,7.952730385353272e6,1.6398131299953741e10,7.955084569377822,5.3302801977146014e-5
1180,450,2.4472393112510584,3.405221324470631e-6,5.517354717184994e10,5.7625949123665035e7,7.946628253434478e6,1.6401055508120321e10,7.95352776156594,1.532349596011784e-5
1181,450,2.4467481507191615,1.5261848089087593e-5,5.523117552001891e10,5.763074536436422e7,7.94053496708034e6,1.6403975490481388e10,7.951931489837275,6.867831640089417e-5
1182,450,2.446260898263058,4.970882922727959e-6,5.528880865892759e10,5.763553060836303e7,7.93445050724513e6,1.6406891248417826e10,7.950347919354938,2.2368973152275817e-5
1183,450,2.445748950936607,2.0182807899615796e-5,5.534644657759612e10,5.764030489829471e7,7.928374858055187e6,1.6409802803211351e10,7.948684090543972,9.082263554827108e-5
1184,450,2.445250873961739,3.9075844023989115e-6,5.5404089265078285e10,5.764506825313612e7,7.92230799898387e6,1.6412710146177622e10,7.947065340375652,1.75841298107951e-5
1185,450,2.444764976433787,9.238374059417076e-6,5.546173671045925e10,5.764982070588195e7,7.916249912371096e6,1.6415613286577858e10,7.945486173409807,4.157268326737684e-5
1186,450,2.444281365017976,9.311947415158173e-6,5.551938890285729e10,5.765456229226448e7,7.910200581167034e6,1.6418512237293545e10,7.943914436308422,4.190376336821178e-5
1187,450,2.443810874610274,2.0716415275290334e-5,5.557704583142231e10,5.7659293040669024e7,7.904159986926144e6,1.6421407001968586e10,7.942385342483391,9.32238687388065e-5
1188,450,2.4433434256252577,6.8456930609056554e-6,5.56347074853373e10,5.7664012986652344e7,7.898128112694853e6,1.6424297593518364e10,7.940866133282087,3.080561877407545e-5
1189,450,2.442870321840119,5.9166209454841745e-6,5.569237385381571e10,5.766872216515377e7,7.8921049414604325e6,1.6427184024209318e10,7.939328545980387,2.6624794254678785e-5
1190,450,2.44233890529632,1.0248506138427205e-5,5.575004492610406e10,5.767342062619114e7,7.886090459260652e6,1.6430066325730694e10,7.93760144221304,4.611827762292242e-5
1191,450,2.4418395730420355,1.3744658946102106e-5,5.580772069147979e10,5.767810837012841e7,7.880084642357633e6,1.6432944466404083e10,7.935978612386616,6.185096525745948e-5
1192,450,2.441413319967077,1.0606273372043562e-5,5.5865401139254326e10,5.768278541446109e7,7.87408747048907e6,1.6435818436503384e10,7.934593289893001,4.772823017419603e-5
1193,450,2.440953274377761,2.6326817710309314e-6,5.592308625876626e10,5.768745182757942e7,7.868098933522536e6,1.643868829162113e10,7.933098141727723,1.1847067969639191e-5
1194,450,2.44047336371201,6.122896178961668e-7,5.598077603938941e10,5.769210763599311e7,7.862119013097145e6,1.6441554033880081e10,7.931538432064033,2.7553032805327504e-6
1195,450,2.4399968602057553,7.39517618772445e-6,5.603847047052709e10,5.769675286292456e7,7.856147690271682e6,1.644441566129002e10,7.929989795668705,3.327829284476003e-5
1196,450,2.4395190501094675,5.081317161724497e-6,5.6096169541614525e10,5.7701387541126594e7,7.850184948052667e6,1.6447273184196585e10,7.928436912855769,2.2865927227760235e-5
1197,450,2.4390441778303558,1.4536729707248508e-5,5.615387324211741e10,5.770601170016626e7,7.844230768882362e6,1.6450126608978668e10,7.926893577948656,6.541528368261829e-5
1198,450,2.438559881521554,2.9502513802293073e-5,5.6211581561532814e10,5.77106253751813e7,7.838285136363401e6,1.645297594929791e10,7.925319614945051,0.00013276131211031883
1199,450,2.4380700705012615,1.5232650879215548e-5,5.626929448938969e10,5.7715228595624186e7,7.832348033041885e6,1.6455821211632559e10,7.9237277291291,6.854692895646997e-5
1200,450,2.437649720438272,1.646729234305866e-6,5.632701201524471e10,5.771982136665494e7,7.826419436759567e6,1.6458662371283024e10,7.922361591424385,7.410281554376397e-6
1201,450,2.437092440477673,6.974619880750765e-6,5.638473412868888e10,5.772440378911467e7,7.82049934420509e6,1.6461499526930124e10,7.920550431552437,3.1385789463378444e-5
1202,450,2.436646540403715,1.832059567979938e-5,5.644246081934138e10,5.772897580899878e7,7.814587721738253e6,1.646433257785737e10,7.919101256312074,8.24426805590972e-5
1203,450,2.4361575298098916,1.5763249432865223e-5,5.6500192076851814e10,5.773353750919122e7,7.808684562640375e6,1.6467161599893393e10,7.917511971882147,7.09346224478935e-5
1204,450,2.4357049094634027,1.2819990474949305e-5,5.655792789090191e10,5.773808889299273e7,7.80278984465208e6,1.6469986566354765e10,7.916040955756059,5.7689957137271874e-5
1205,450,2.4352491055578067,1.4772759260262003e-5,5.661566825120138e10,5.774263000397647e7,7.796903553465245e6,1.6472807502649624e10,7.914559593062872,6.647741667117901e-5
1206,450,2.43476780179269,2.2883329426071075e-5,5.667341314749099e10,5.7747160879704535e7,7.791025673650703e6,1.6475624426575502e10,7.912995355826242,0.00010297498241731984
1207,450,2.434293051399763,4.6048441800561335e-5,5.673116256954095e10,5.775168153928594e7,7.785156186236361e6,1.6478437332183552e10,7.9114524170492295,0.000207217988102526
1208,450,2.4338447361713733,1.8109890203135692e-5,5.678891650715606e10,5.7756192005884096e7,7.779295073109531e6,1.6481246218851215e10,7.909995392556963,8.149450591411062e-5
1209,450,2.4333914046547287,1.4740455703880079e-5,5.684667495016224e10,5.7760692319819435e7,7.773442319564375e6,1.6484051108303427e10,7.908522065127868,6.633205066746035e-5
1210,450,2.4329611252459165,5.1247454643799095e-6,5.690443788842074e10,5.7765182501305334e7,7.767597907037288e6,1.6486851996325495e10,7.907123657049229,2.3061354589709593e-5
1211,450,2.432467820219549,9.46878424387676e-6,5.696220531182241e10,5.7769662608678766e7,7.761761824441957e6,1.6489648928286455e10,7.905520415713535,4.260952909744542e-5
1212,450,2.4320232575070793,8.773193127808998e-6,5.7019977210285286e10,5.7774132633939214e7,7.755934047850989e6,1.649244186358198e10,7.904075586898007,3.947936907514049e-5
1213,450,2.4315412898530404,1.154568110364046e-5,5.707775357375875e10,5.777859263518726e7,7.750114566248087e6,1.6495230847535036e10,7.902509192022381,5.195556496638207e-5
1214,450,2.431105797013033,4.6079671284227075e-7,5.713553439222013e10,5.778304261365772e7,7.744303357634611e6,1.6498015851695913e10,7.901093840292357,2.0735852077902184e-6
1215,450,2.4306100633697127,1.3086573592689665e-5,5.719331965567678e10,5.778748263398133e7,7.738500412369011e6,1.6500796930176598e10,7.899482705951566,5.8889581167103494e-5
1216,450,2.430140806497117,1.526593114142827e-5,5.725110935416433e10,5.779191269629988e7,7.732705708367156e6,1.6503574053301544e10,7.89795762111563,6.869669013642721e-5
1217,450,2.4297193387731886,1.8508046016330049e-6,5.730890347774854e10,5.7796332822497785e7,7.726919227827914e6,1.6506347219753817e10,7.896587851012863,8.328620707348522e-6
1218,450,2.4292637136457422,4.442673119831042e-5,5.736670201652091e10,5.7800743068540476e7,7.721140959597177e6,1.6509116472780117e10,7.895107069348662,0.0001999202903923969
1219,450,2.4287765049899197,1.8133595671432357e-5,5.742450496060888e10,5.780514346222048e7,7.715370887124748e6,1.651188181904402e10,7.893523641217239,8.16011805214456e-5
1220,450,2.4283667508157456,1.8418535746578257e-6,5.748231230015926e10,5.78095339961496e7,7.709608987137655e6,1.6514643219355186e10,7.892191940151173,8.288341085960216e-6
1221,450,2.4278982928099873,1.1176642295218642e-5,5.754012402535354e10,5.781391474374375e7,7.703855252011641e6,1.6517400740162815e10,7.8906694516324585,5.029489032848389e-5
1222,450,2.4274470287482854,1.3035668185112925e-5,5.759794012639951e10,5.781828570837354e7,7.698109660669736e6,1.6520154356534328e10,7.889202843431928,5.8660506833008164e-5
1223,450,2.4269700105324135,3.263215428805921e-5,5.765576059353347e10,5.782264693244636e7,7.692372199616986e6,1.6522904094676071e10,7.887652534230344,0.00014684469429626645
1224,450,2.4264962165962327,7.167053248324784e-6,5.771358541702184e10,5.7826998434629604e7,7.686642850846305e6,1.6525649949845627e10,7.886112703937757,3.225173961746153e-5
1225,450,2.42603269084546,1.1365034993104928e-6,5.77714145871558e10,5.783134024072284e7,7.6809215977844e6,1.6528391926732662e10,7.8846062452477454,5.1142657468972175e-6
1226,450,2.4256056544500604,1.1017093816304002e-5,5.782924809425753e10,5.7835672370183595e7,7.675208422701242e6,1.6531130021803122e10,7.883218376962696,4.957692217336801e-5
1227,450,2.4251470858244755,7.136348785824476e-6,5.788708592867533e10,5.783999487313495e7,7.669503313806064e6,1.6533864271873976e10,7.881728028929546,3.211356953621014e-5
1228,450,2.4247211228865,2.59471565020597e-5,5.794492808078597e10,5.7844307756464794e7,7.663806251073959e6,1.6536594657136076e10,7.880343649381125,0.00011676220425926864
1229,450,2.4242751321030003,2.877614615459656e-5,5.800277454099459e10,5.784861106502635e7,7.65811722181299e6,1.6539321207738644e10,7.8788941793347504,0.00012949265769568452
1230,450,2.4238109618526638,1.1949703231262099e-5,5.806062529973382e10,5.785290482579836e7,7.652436209961137e6,1.6542043930480673e10,7.877385626021157,5.3773664540679444e-5
1231,450,2.4233430542124985,1.3467897836960674e-5,5.811848034746194e10,5.785718906158951e7,7.646763198717683e6,1.65447628267777e10,7.87586492619062,6.060554026632303e-5
1232,450,2.4228896873581163,4.0622338541296266e-6,5.817633967466752e10,5.786146379390253e7,7.641098171092829e6,1.6547477896412176e10,7.874391483913878,1.828005234358332e-5
1233,450,2.42248586848441,1.2127594335331615e-5,5.823420327186558e10,5.786572903878327e7,7.635441109117355e6,1.6550189132056995e10,7.873079072574333,5.457417450899227e-5
1234,450,2.4220562351130024,4.39001727947641e-5,5.829207112959524e10,5.7869984847817674e7,7.629792001653723e6,1.6552896573355953e10,7.871682764117258,0.00019755077757643846
1235,450,2.421602575316203,1.325516009129113e-5,5.834994323843073e10,5.787423124752257e7,7.624150832834696e6,1.655560022703525e10,7.87020836977766,5.964822041081008e-5
1236,450,2.421144516455527,5.451621951868546e-5,5.8407819588961464e10,5.7878468258592635e7,7.618517585743013e6,1.6558300092243391e10,7.868719678480463,0.00024532298783408457
1237,450,2.4206534704973954,4.6499841936054054e-5,5.846570017181603e10,5.788269591713223e7,7.612892246447976e6,1.6560996188578125e10,7.867123779116535,0.00020924928871224324
1238,450,2.420292887265839,2.855862298423162e-6,5.852358497764651e10,5.788691419760703e7,7.60727478937244e6,1.6563688454208603e10,7.865951883613977,1.2851380342904228e-5
1239,450,2.419806724639788,3.716004330289735e-5,5.8581473997122e10,5.7891123208820224e7,7.601665214498368e6,1.656637700513052e10,7.864371855079312,0.00016722019486303807
1240,450,2.4193667506572276,2.5844200696178987e-6,5.8639367220952614e10,5.7895322922421575e7,7.596063495828605e6,1.656906177597301e10,7.86294193963599,1.1629890313280544e-5
1241,450,2.418933625069079,6.526022640174212e-6,5.869726463986521e10,5.789951337758721e7,7.590469620237533e6,1.6571742790827402e10,7.8615342814745075,2.9367101880783952e-5
1242,450,2.4185422561140673,4.517006311349769e-6,5.875516624461747e10,5.790369458969936e7,7.58488357014687e6,1.6574420042355223e10,7.860262332370718,2.0326528401073962e-5
1243,450,2.4180913544273457,1.82061378640741e-5,5.881307202599261e10,5.7907866617381506e7,7.579305336209846e6,1.6577093580707035e10,7.858796901888874,8.192762038833346e-5
1244,450,2.4176698871162716,8.122052979619987e-7,5.887098197480036e10,5.791202945862271e7,7.573734897667601e6,1.6579763375676716e10,7.857427133127882,3.654923840828994e-6
1245,450,2.41721438550657,1.56020510357624e-5,5.8928896081876335e10,5.791618315976768e7,7.568172242954067e6,1.6582429461363762e10,7.855946752896353,7.02092296609308e-5
1246,450,2.4167992062154973,1.0234751332438563e-5,5.898681433808236e10,5.79203277233707e7,7.562617352292595e6,1.6585091813769209e10,7.854597420200366,4.6056380995973534e-5
1247,450,2.4163410853899894,9.737380571472887e-6,5.904473673430688e10,5.7924463201796226e7,7.5570702153537795e6,1.6587750475242216e10,7.853108527517465,4.381821257162799e-5
1248,450,2.4158925330786296,3.1854193885294535e-5,5.91026632614625e10,5.792858960436382e7,7.551530813747867e6,1.6590405430970087e10,7.851650732505546,0.0001433438724838254
1249,450,2.4154805076663544,2.389860505669361e-5,5.916059391049137e10,5.793270694844824e7,7.545999130663566e6,1.659305667691908e10,7.850311649915652,0.00010754372275512125
1250,450,2.415049881957854,7.464159864661868e-6,5.92185286723579e10,5.793681527717548e7,7.540475154184129e6,1.65957042434943e10,7.848912116363026,3.3588719390978405e-5
1251,450,2.4146263806272126,1.3641398703398422e-5,5.9276467538053e10,5.794091460811343e7,7.534958867639744e6,1.6598348127134792e10,7.847535737038441,6.13862941652929e-5
1252,450,2.4142046873088105,1.8153091732142634e-5,5.933441049859403e10,5.7945004968513325e7,7.529450256234186e6,1.6600988337290041e10,7.846165233753634,8.168891279464185e-5
1253,450,2.4137135085576285,6.456802561061181e-6,5.939235754502398e10,5.794908640615675e7,7.523949309068244e6,1.6603624910971144e10,7.844568902812292,2.9055611524775316e-5
1254,450,2.413321974642523,1.1839176916911276e-5,5.945030866841091e10,5.795315889354216e7,7.518456001193468e6,1.6606257784628027e10,7.843296417588199,5.327629612610074e-5
1255,450,2.412868786095249,2.0416041358828352e-5,5.95082638598469e10,5.795722250640329e7,7.512970327049863e6,1.660888703286167e10,7.841823554809559,9.187218611472758e-5
1256,450,2.4124106837441732,1.63406825466339e-5,5.956622311045115e10,5.796127725221703e7,7.5074922683464745e6,1.6611512639089355e10,7.840334722168563,7.353307145985255e-5
1257,450,2.412018062418098,1.4423424559262266e-5,5.96241864113695e10,5.796532313424226e7,7.502021806068903e6,1.661413458110403e10,7.839058702858819,6.49054105166802e-5
1258,450,2.4115530696879928,2.674278174019662e-5,5.968215375376656e10,5.796936022039078e7,7.496558933325595e6,1.6616752923481556e10,7.837547476485977,0.00012034251783088479
1259,450,2.411185026289989,1.533113371343653e-5,5.974012512884191e10,5.797338848307846e7,7.491103625456268e6,1.661936760280918e10,7.8363513354424645,6.899010171046438e-5
1260,450,2.4107799687143645,5.070369383686213e-6,5.9798100527809654e10,5.797740798875393e7,7.485655875391551e6,1.6621978681946499e10,7.835034898321685,2.2816662226587958e-5
1261,450,2.4103474550034623,1.0165033440215354e-5,5.985607994191491e10,5.79814187592066e7,7.480215667780255e6,1.6624586163945732e10,7.833629228761252,4.5742650480969094e-5
1262,450,2.4099014372852707,1.5967272146005795e-5,5.991406336242597e10,5.798542081480446e7,7.474782987060388e6,1.662719005003442e10,7.83217967117713,7.185272465702608e-5
1263,450,2.4094759824038414,1.4354466304933311e-5,5.9972050780636375e10,5.7989414169666626e7,7.469357816563642e6,1.6629790333106218e10,7.830796942812484,6.45950983721999e-5
1264,450,2.4090560864867667,9.236473978990745e-7,6.003004218786376e10,5.7993398852973744e7,7.463940142473793e6,1.6632387026408258e10,7.829432281081992,4.156413290545835e-6
1265,450,2.4086767024117353,8.929264842416629e-6,6.0088037575449715e10,5.799737487846452e7,7.458529948160138e6,1.6634980122479961e10,7.828199282838139,4.018169179087483e-5
1266,450,2.408215146412101,1.2035743819360789e-5,6.0146036934761345e10,5.800134230815532e7,7.453127225990894e6,1.663756967905919e10,7.826699225839328,5.416084718712355e-5
1267,450,2.407837259469625,1.2589409343011226e-5,6.020404025718937e10,5.800530111548818e7,7.447731951970351e6,1.6640155634520805e10,7.825471093276281,5.665234204355052e-5
1268,450,2.407404888568339,5.816750581699726e-6,6.026204753414927e10,5.800925136698187e7,7.442344119394498e6,1.6642738052911263e10,7.824065887847102,2.6175377617648765e-5
1269,450,2.4069632425506686,7.2664383150289336e-6,6.032005875707983e10,5.801319307289543e7,7.436963711189729e6,1.6645316922459854e10,7.822630538289673,3.26989724176302e-5
1270,450,2.406541152193748,1.2953867860932e-5,6.0378073917444695e10,5.8017126248478174e7,7.43159071126235e6,1.664789223819064e10,7.821258744629681,5.8292405374194e-5
1271,450,2.4061486049851286,1.0494989706510971e-5,6.0436093006731575e10,5.80210509146802e7,7.426225104625408e6,1.6650464002908392e10,7.8199829662016676,4.722745367929937e-5
1272,450,2.4057104817104196,6.607355593324371e-6,6.0494116016451256e10,5.802496711821946e7,7.420866881091676e6,1.6653032254415152e10,7.818559065558864,2.973310016995967e-5
1273,450,2.405314765956995,1.403240846370446e-5,6.055214293813935e10,5.80288748561635e7,7.4155160213681795e6,1.6655596963372463e10,7.817272989360234,6.314583808667007e-5
1274,450,2.404922971599362,1.2873186569284378e-5,6.061017376335441e10,5.803277416393091e7,7.410172513282764e6,1.6658158152470812e10,7.815999657697926,5.79293395617797e-5
1275,450,2.404503496856236,2.4414157008489923e-5,6.066820848367922e10,5.8036665074707165e7,7.404836344294795e6,1.6660715841505068e10,7.814636364782768,0.00010986370653820465
1276,450,2.4040785379992466,5.09573214547282e-6,6.072624709072077e10,5.804054760531071e7,7.399507498901094e6,1.6663270028161186e10,7.813255248497551,2.293079465462769e-5
1277,450,2.4036774815244106,9.941518854500453e-6,6.078428957610729e10,5.804442177035554e7,7.394185961247184e6,1.666582070719796e10,7.811951814954335,4.473683484525204e-5
1278,450,2.403257543508558,1.0587780427118165e-5,6.0842335931492836e10,5.804828760613305e7,7.388871719506874e6,1.6668367902923304e10,7.810587016402814,4.7645011922031744e-5
1279,450,2.4028272836653213,2.2795335469560918e-5,6.090038614855337e10,5.805214513335954e7,7.383564759041674e6,1.6670911618582235e10,7.8091886719122945,0.00010257900961302413
1280,450,2.40240409711562,1.4797179611392153e-5,6.095844021898928e10,5.805599437003989e7,7.378265064766833e6,1.6673451853806856e10,7.807813315625766,6.658730825126469e-5
1281,450,2.4019906505690063,1.0856060600472617e-6,6.101649813452334e10,5.80598353385403e7,7.37297262244672e6,1.6675988614247807e10,7.80646961434927,4.8852272702126776e-6
1282,450,2.401594254171383,3.1842470326060024e-6,6.1074559886901665e10,5.806366805976577e7,7.367687417627288e6,1.6678521903650335e10,7.805181326056994,1.432911164672701e-5
1283,450,2.4012045791642764,1.824394682697905e-5,6.113262546789283e10,5.806749255981959e7,7.36240943685277e6,1.6681051732939451e10,7.803914882283898,8.209776072140573e-5
1284,450,2.4008358477462144,2.3537248254879017e-6,6.119069486928922e10,5.8071308857393496e7,7.357138665361381e6,1.668357810301665e10,7.802716505175197,1.0591761714695558e-5
1285,450,2.4004187087947186,1.4463727545654947e-6,6.124876808290652e10,5.807511699598853e7,7.351875092963103e6,1.668610104877214e10,7.801360803582836,6.508677395544726e-6
1286,450,2.4000021715012556,2.6305509126967053e-5,6.1306845100581245e10,5.807891698374619e7,7.346618703063856e6,1.66886205568951e10,7.800007057379081,0.00011837479107135174
1287,450,2.399602043969927,1.3875278477237796e-5,6.136492591417518e10,5.8082708838667e7,7.341369480919632e6,1.6691136627603083e10,7.798706642902263,6.243875314757008e-5
1288,450,2.399194007550703,9.998899882734946e-6,6.14230105155707e10,5.808649259058498e7,7.336127413987736e6,1.6693649277397226e10,7.7973805245397845,4.499504947230726e-5
1289,450,2.398751602937976,2.6815258322432367e-6,6.148109889667353e10,5.809026826984642e7,7.330892489861095e6,1.6696158523595993e10,7.795942709548422,1.2066866245094565e-5
1290,450,2.3983626298889735,7.069402337273045e-6,6.153919104941212e10,5.8094035872944616e7,7.325664690030889e6,1.669866433720034e10,7.7946785471391635,3.1812310517728704e-5
1291,450,2.397966307666877,1.7892789327011993e-5,6.159728696573658e10,5.809779544024915e7,7.320444004007122e6,1.6701166749428274e10,7.793390499917351,8.051755197155397e-5
1292,450,2.397590449624917,1.066054101783731e-5,6.165538663762055e10,5.8101546985871665e7,7.3152304165778775e6,1.6703665755585678e10,7.79216896128098,4.79724345802679e-5
1293,450,2.3971517225967327,2.9899152811929675e-6,6.171349005705941e10,5.810529055655788e7,7.310023918490516e6,1.6706161395890656e10,7.790743098439381,1.3454618765368354e-5
1294,450,2.396749902571467,1.2956199760771892e-5,6.1771597216069756e10,5.810902614510595e7,7.30482449076564e6,1.6708653636541887e10,7.789437183357268,5.830289892347351e-5
1295,450,2.396379573989506,2.127912915095287e-6,6.182970810669195e10,5.811275377523387e7,7.299632120075895e6,1.6711142486270077e10,7.788233615465895,9.575608117928791e-6
1296,450,2.395978667671341,9.851253502501933e-6,6.1887822720987206e10,5.8116473487146296e7,7.294446796116048e6,1.6713627976606615e10,7.7869306699318575,4.43306407612587e-5
1297,450,2.395596482186209,3.808459756338145e-6,6.194594105103907e10,5.812018528833772e7,7.289268502713815e6,1.6716110094156176e10,7.785688567105179,1.7138068903521653e-5
1298,450,2.395152893507796,1.532365568715499e-5,6.200406308895342e10,5.812388922405717e7,7.284097230557657e6,1.6718588877623726e10,7.784246903900337,6.895645059219746e-5
1299,450,2.3948014158947446,4.715125764942485e-6,6.206218882685723e10,5.812758527131159e7,7.27893295807496e6,1.6721064271710247e10,7.78310460165792,2.1218065942241182e-5
1300,450,2.394345942671605,3.492204685817679e-6,6.212031825689973e10,5.813127350894747e7,7.273775682094599e6,1.6723536361674557e10,7.781624313682717,1.5714921086179556e-5
1301,450,2.3940012173007714,5.733772189653319e-6,6.217845137125173e10,5.81349538961323e7,7.268625377934255e6,1.6726005067686802e10,7.780503956227507,2.5801974853439935e-5
1302,450,2.393573969590464,4.248071040002799e-5,6.223658816210403e10,5.8138626510595396e7,7.263482042297652e6,1.6728470473725128e10,7.779115401169007,0.00019116319680012595
1303,450,2.3932316640759903,8.33829252133711e-6,6.229472862167402e10,5.81422913252601e7,7.258345653083476e6,1.6730932519027464e10,7.778002908246968,3.752231634601699e-5
1304,450,2.3927850210671493,1.9728158973997267e-5,6.235287274219439e10,5.8145948416353315e7,7.253216206795524e6,1.6733391285788324e10,7.776551318468235,8.87767153829877e-5
1305,450,2.3924318896484387,7.746052508028622e-7,6.241102051592223e10,5.814959774800639e7,7.248093679857729e6,1.6735846701162075e10,7.775403641357426,3.48572362861288e-6
1306,450,2.3920096579519976,2.2737598332600584e-5,6.246917193513554e10,5.815323938846583e7,7.242978067418511e6,1.6738298836539173e10,7.774031388343992,0.00010231919249670263
1307,450,2.391603968743775,6.50176702654548e-6,6.252732699213424e10,5.8156873334214866e7,7.237869351801254e6,1.6740747663995157e10,7.772712898417268,2.925795161945466e-5
1308,450,2.3912463215915243,5.284916461012479e-6,6.258548567923812e10,5.8160499597365476e7,7.2327675181825105e6,1.6743193177298058e10,7.771550545172454,2.3782124074556155e-5
1309,450,2.390859928712655,9.699264787998985e-7,6.264364798878889e10,5.816411822106679e7,7.2276725573329255e6,1.6745635413387348e10,7.770294768316129,4.364669154599543e-6
1310,450,2.3904489073282553,1.7618820471465568e-5,6.2701813913149315e10,5.816772922509809e7,7.222584455882516e6,1.6748074376876312e10,7.76895894881683,7.928469212159506e-5
1311,450,2.3900913507751618,1.934635555045361e-5,6.275998344470251e10,5.817133260802622e7,7.217503196722378e6,1.6750510042944939e10,7.767796890019276,8.705859997704124e-5
1312,450,2.389653531953928,3.3003295700079205e-6,6.2818156575854225e10,5.817492842895121e7,7.212428773587905e6,1.6752942471044329e10,7.766373978850266,1.4851483065035642e-5
1313,450,2.389323706979127,3.009433020118024e-6,6.2876333299027885e10,5.817851665489526e7,7.207361163839951e6,1.6755371592577564e10,7.765302047682162,1.3542448590531109e-5
1314,450,2.388929958556767,1.374295766154443e-5,6.2934513606670845e10,5.8182097355643496e7,7.202300363197391e6,1.6757797482083532e10,7.764022365309493,6.184330947694994e-5
1315,450,2.3885169472131524,1.4675998412649882e-5,6.299269749124975e10,5.818567053906971e7,7.197246356387565e6,1.6760220128001335e10,7.762680078442745,6.604199285692447e-5
1316,450,2.3881427078187434,1.654139087176043e-5,6.3050884945251076e10,5.818923620926065e7,7.192199127515667e6,1.6762639513517982e10,7.761463800410916,7.443625892292194e-5
1317,450,2.3877745298612956,7.265672839096293e-6,6.31090759611833e10,5.8192794396044165e7,7.187158665307919e6,1.6765055657795431e10,7.760267222049211,3.269552777593332e-5
1318,450,2.387396953569964,1.353620365485142e-5,6.3167270531574425e10,5.819634512424349e7,7.182124957640435e6,1.6767468573116686e10,7.759040099102384,6.091291644683139e-5
1319,450,2.387010928377021,1.5208891375628752e-5,6.322546864897375e10,5.819988841395255e7,7.177097991591404e6,1.6769878265245802e10,7.757785517225319,6.844001119032939e-5
1320,450,2.386561728634626,1.722295058392831e-5,6.328367030595022e10,5.820342430090196e7,7.172077757050114e6,1.6772284761912916e10,7.756325618062534,7.750327762767739e-5
1321,450,2.3862411526768614,4.782304190653619e-6,6.334187549509298e10,5.8206952751235954e7,7.167064231629273e6,1.6774687993522884e10,7.755283746199799,2.1520368857941286e-5
1322,450,2.385864100133471,1.9317089865467096e-6,6.34000842090115e10,5.821047383733924e7,7.162057411793966e6,1.6777088039258266e10,7.754058325433781,8.692690439460193e-6
1323,450,2.3854787973836213,3.9266365885026744e-5,6.3458296440334526e10,5.821398756570391e7,7.157057282383669e6,1.677948488616441e10,7.752806091496769,0.00017669864648262035
1324,450,2.3850753842255052,1.6175794072550986e-5,6.3516512181715675e10,5.821749395912238e7,7.152063831164092e6,1.6781878544186203e10,7.751494998732892,7.279107332647944e-5
1325,450,2.3846817149798394,9.674602505949093e-6,6.357473142582073e10,5.822099302974541e7,7.14707704406489e6,1.6784269008421127e10,7.750215573684478,4.3535711276770916e-5
1326,450,2.384294430916933,1.7051204852625013e-5,6.36329541653404e10,5.822448479842959e7,7.142096908595642e6,1.6786656286245274e10,7.748956900480032,7.673042183681256e-5
1327,450,2.383904325274351,1.1272655331129311e-5,6.3691180392984856e10,5.822796928759203e7,7.137123412581647e6,1.6789040387311514e10,7.74768905714164,5.07269489900819e-5
1328,450,2.3835508392142284,1.4925136539445383e-5,6.374941010148339e10,5.8231446506011546e7,7.13215654148916e6,1.6791421302170069e10,7.746540227446243,6.716311442750422e-5
1329,450,2.3831797160667874,2.7604458567864754e-5,6.380764328358445e10,5.823491648853971e7,7.127196285414496e6,1.6793799058121346e10,7.745334077217059,0.0001242200635553914
1330,450,2.382816574130512,1.7725256348910534e-5,6.386587993205825e10,5.823837924767968e7,7.122242630561727e6,1.6796173651108498e10,7.744153865924164,7.97636535700974e-5
1331,450,2.382436575900029,6.987768399302485e-6,6.392412003969253e10,5.824183480991038e7,7.117295565632386e6,1.6798545096832754e10,7.742918871675095,3.1444957796861184e-5
1332,450,2.3820593541271435,3.775868518740566e-6,6.398236359929496e10,5.8245283189285554e7,7.112355077186455e6,1.6800913393567303e10,7.7416929009132165,1.6991408334332547e-5
1333,450,2.381683257459577,8.194736411733239e-6,6.4040610603693214e10,5.824872440571459e7,7.107421152853589e6,1.6803278547908451e10,7.740470586743625,3.6876313852799575e-5
1334,450,2.381312436386499,2.2150358221617594e-5,6.409886104573391e10,5.8252158477437414e7,7.102493780011567e6,1.68056405641728e10,7.739265418256121,9.967661199727917e-5
1335,450,2.380947955818111,2.4868304653535844e-5,6.4157114918283775e10,5.825558542348792e7,7.097572946218161e6,1.6807999447870766e10,7.73808085640886,0.0001119073709409113
1336,450,2.3805639737515385,5.591457230502694e-6,6.421537221422904e10,5.825900527024743e7,7.092658640355782e6,1.6810355214981627e10,7.7368329146925,2.5161557537262125e-5
1337,450,2.3801625667548594,2.2417571416966098e-5,6.427363292647282e10,5.826241803631475e7,7.0877508499839995e6,1.681270787057281e10,7.735528341953293,0.00010087907137634744
1338,450,2.379831224485141,1.0113121938104541e-5,6.43318970479401e10,5.8265823716778494e7,7.082849558600545e6,1.6815057386479765e10,7.734451479576708,4.5509048721470435e-5
1339,450,2.3794734907666677,7.456506834202514e-7,6.439016457157343e10,5.8269222357235335e7,7.077954758562636e6,1.6817403806117872e10,7.73328884499167,3.3554280753911314e-6
1340,450,2.3790647290671014,8.609925141983554e-6,6.4448435490336006e10,5.8272613983402215e7,7.073066438789228e6,1.6819747144878119e10,7.73196036946808,3.8744663138925994e-5
1341,450,2.3786909428951004,2.7876162626894185e-5,6.450670979720681e10,5.8275998590651415e7,7.068184582953156e6,1.6822087375185663e10,7.730745564409077,0.00012544273182102383
1342,450,2.378289620785172,2.4240290432464562e-5,6.456498748518725e10,5.827937621496724e7,7.063309181843669e6,1.682442452712844e10,7.729441267551809,0.00010908130694609053
1343,450,2.3779669766594225,7.107398015446242e-6,6.462326854729688e10,5.828274684618856e7,7.058440218260264e6,1.6826758565351465e10,7.728392674143123,3.198329106950809e-5
1344,450,2.3775958096871923,1.5560469998732174e-5,6.468155297657133e10,5.828611053778142e7,7.053577686106902e6,1.6829089544955008e10,7.727186381483375,7.002211499429478e-5
1345,450,2.3772343179668622,2.638982670277734e-6,6.473984076606811e10,5.828946729256853e7,7.048721570520142e6,1.6831417449170626e10,7.7260115333923025,1.1875422016249804e-5
1346,450,2.376858384825363,1.807265507625111e-5,6.479813190886167e10,5.829281713573855e7,7.04387186056216e6,1.6833742293095387e10,7.7247897506824295,8.132694784312999e-5
1347,450,2.3765016225169147,2.3962058638804518e-5,6.485642639804571e10,5.829616007674074e7,7.03902854260375e6,1.6836064069495762e10,7.723630273179973,0.00010782926387462033
1348,450,2.376093165350743,2.3094237022736053e-6,6.49147242267333e10,5.8299496153280444e7,7.034191607950769e6,1.6838382811466587e10,7.722302787389914,1.0392406660231224e-5
1349,450,2.375764378565945,1.2846215326489663e-5,6.497302538805384e10,5.830282534826262e7,7.0293610384587515e6,1.6840698474058872e10,7.721234230339322,5.780796896920348e-5
1350,450,2.3753915294291406,1.736944692931619e-5,6.50313298751567e10,5.830614771354691e7,7.024536827958498e6,1.6843011110712954e10,7.7200224706447065,7.816251118192286e-5
1351,450,2.375026860860082,1.427777749574144e-5,6.508963768120962e10,5.8309463253341295e7,7.019718962071973e6,1.6845320706986855e10,7.718837297795266,6.424999873083648e-5
1352,450,2.3746257948145453,9.180745269565804e-6,6.514794879939762e10,5.831277199791468e7,7.0149074309641e6,1.6847627285716873e10,7.7175338331472725,4.131335371304612e-5
1353,450,2.374311089016886,1.8519469989264348e-5,6.5206263222925514e10,5.831607393247063e7,7.010102217061543e6,1.6849930805384932e10,7.716511039304879,8.333761495168956e-5
1354,450,2.373946639565853,5.294569710434516e-6,6.526458094501516e10,5.8319369111758016e7,7.005303314828192e6,1.6852231323977884e10,7.715326578589021,2.382556369695532e-5
1355,450,2.373602447022283,9.327203831066555e-6,6.532290195890609e10,5.832265753506813e7,7.000510709199392e6,1.6854528820250956e10,7.71420795282242,4.19724172397995e-5
1356,450,2.373238208706911,2.7537428284429843e-5,6.538122625785696e10,5.8325939231233664e7,6.99572439023985e6,1.6856823315303818e10,7.713024178297461,0.0001239184272799343
1357,450,2.372877664644399,1.4876033761712648e-5,6.543955383514529e10,5.832921421186812e7,6.990944345086694e6,1.6859114805648762e10,7.711852410094297,6.694215192770692e-5
1358,450,2.372528160640012,1.245932823246143e-6,6.5497884684063774e10,5.8332482492933996e7,6.986170561664968e6,1.6861403294089834e10,7.710716522080038,5.606697704607644e-6
1359,450,2.372184894900724,8.205071074907089e-6,6.5556218797924644e10,5.833574409358027e7,6.981403028485087e6,1.6863688788069227e10,7.709600908427353,3.69228198370819e-5
1360,450,2.371759821949489,1.664389528077681e-5,6.561455617005993e10,5.833899905501585e7,6.976641737876604e6,1.6865971326806091e10,7.708219421335839,7.489752876349565e-5
1361,450,2.3713836921915052,1.0855267701281868e-5,6.567289679381478e10,5.834224736018586e7,6.971886672211397e6,1.68682508658933e10,7.706996999622392,4.8848704655768405e-5
1362,450,2.3710154736539844,5.7501019026240385e-6,6.573124066255579e10,5.834548903770584e7,6.967137821735806e6,1.6870527426580666e10,7.705800289375449,2.5875458561808173e-5
1363,450,2.3706846107792847,1.571333581348866e-5,6.578958776966642e10,5.834872409742039e7,6.96239517351631e6,1.68728010031999e10,7.7047249850326756,7.071001116069897e-5
1364,450,2.3703715708244166,2.8613733125126828e-6,6.58479381085467e10,5.835195256210366e7,6.957658716870455e6,1.6875071608754402e10,7.703707605179354,1.2876179906307073e-5
1365,450,2.370015270879464,8.911455572607752e-6,6.590629167261515e10,5.835517446540583e7,6.952928443007321e6,1.6877339272017105e10,7.702549630358258,4.010155007673488e-5
1366,450,2.3696490641397077,2.0336476504179135e-5,6.596464845530753e10,5.835838981594536e7,6.948204338892128e6,1.6879603985775284e10,7.70135945845405,9.151414426880611e-5
1367,450,2.3692629611376876,8.311458369270053e-6,6.60230084500776e10,5.8361598633738235e7,6.943486393474945e6,1.6881865759306286e10,7.700104623697484,3.740156266171524e-5
1368,450,2.368990543438244,9.44127556579133e-5,6.6081371650386055e10,5.836480090101175e7,6.938774589302125e6,1.6884124547383978e10,7.699219266174293,0.0004248574004606098
1369,450,2.368575763354696,7.2999244553617615e-6,6.613973804974799e10,5.836799670235192e7,6.934068926402072e6,1.6886380452652714e10,7.697871230902763,3.284966004912793e-5
1370,450,2.368239218702955,1.313471470809624e-5,6.6198107641641304e10,5.837118599704108e7,6.929369383486815e6,1.6888633396874037e10,7.696777460784603,5.910621618643308e-5
1371,450,2.3678113935812326,2.158162940357755e-5,6.625648041959698e10,5.837436884668269e7,6.924675956728708e6,1.6890883449732912e10,7.695387029139006,9.711733231609898e-5
1372,450,2.3675215452640446,5.061924913549176e-6,6.6314856377157524e10,5.837754520841622e7,6.919988624568429e6,1.6893130529845322e10,7.694445022108145,2.2778662110971293e-5
1373,450,2.3671502102180515,1.4262002824755315e-5,6.637323550787568e10,5.838071515669821e7,6.915307385426122e6,1.6895374725712729e10,7.693238183208667,6.417901271139892e-5
1374,450,2.3668283667491274,4.20841956261242e-6,6.6431617805326775e10,5.838387867433627e7,6.910632222184155e6,1.6897615993194136e10,7.692192191934664,1.893788803175589e-5
1375,450,2.3664465663954033,7.501338147211656e-6,6.6490003263101265e10,5.838703580680193e7,6.905963128397815e6,1.6899854379030413e10,7.690951340785061,3.375602166245245e-5
1376,450,2.366087963064844,1.0407826291844446e-5,6.654839187480628e10,5.8390186549335085e7,6.901300089137058e6,1.6902089857190464e10,7.689785879960743,4.683521831330001e-5
1377,450,2.3657417451538967,1.4991318158824596e-5,6.660678363406661e10,5.839333092161054e7,6.896643093653074e6,1.690432243713498e10,7.688660671750164,6.746093171471068e-5
1378,450,2.365436249291894,1.0979257081961125e-5,6.666517853452343e10,5.8396468933096476e7,6.891992129505232e6,1.6906552113560871e10,7.687667810198656,4.940665686882506e-5
1379,450,2.365055364579419,4.042366620859994e-5,6.672357656983366e10,5.839960063059477e7,6.887347190598968e6,1.6908778935526058e10,7.686429934883112,0.00018190649793869973
1380,450,2.364713574128535,2.149568560538828e-5,6.678197773367506e10,5.8402726001148544e7,6.882708260771367e6,1.691100286525705e10,7.685319115917739,9.673058522424727e-5
1381,450,2.364342337757818,1.782638665048797e-5,6.684038201973579e10,5.840584507909984e7,6.878075331888232e6,1.6913223933850796e10,7.684112597712908,8.021873992719586e-5
1382,450,2.3640049218014036,2.864607059716029e-5,6.6898789421724815e10,5.840895786470582e7,6.8734483900960935e6,1.6915442122841879e10,7.683015995854562,0.0001289073176872213
1383,450,2.363684814950979,1.2742447989023964e-5,6.695719993336767e10,5.841206437877123e7,6.868827425045236e6,1.6917657443743294e10,7.681975648590681,5.734101595060784e-5
1384,450,2.3633168672110605,2.0627143248574953e-5,6.701561354840356e10,5.841516465450748e7,6.864212428506223e6,1.6919869926262592e10,7.680779818435947,9.282214461858729e-5
1385,450,2.362968881757565,2.2481071526581076e-7,6.707403026059139e10,5.841825869089968e7,6.85960338652013e6,1.6922079550238724e10,7.679648865712087,1.0116482186961484e-6
1386,450,2.362644102726597,1.632922447614149e-5,6.713245006370396e10,5.84213465035039e7,6.855000287955825e6,1.6924286319732565e10,7.67859333386144,7.348151014263671e-5
1387,450,2.362257893276839,7.239212522769378e-6,6.7190872951531654e10,5.8424428130288206e7,6.8504031254797885e6,1.6926490271643997e10,7.677338153149727,3.25764563524622e-5
1388,450,2.3619448955732585,1.3943864083931778e-5,6.724929891788204e10,5.8427503553083e7,6.845811882363523e6,1.6928691360860758e10,7.67632091061309,6.2747388377693e-5
1389,450,2.361598108722995,7.271408547976366e-6,6.730772795657658e10,5.843057281544421e7,6.841226552277848e6,1.6930889632600464e10,7.675193853349733,3.2721338465893646e-5
1390,450,2.3612322732446556,5.019429210717519e-6,6.736616006145408e10,5.8433635929738976e7,6.836647123689139e6,1.6933085086543207e10,7.674004888045131,2.2587431448228834e-5
1391,450,2.3609052779100104,7.0283274155591435e-6,6.7424595226370674e10,5.843669289734043e7,6.832073583259419e6,1.693527770629661e10,7.672942153207534,3.1627473370016146e-5
1392,450,2.360655900630639,7.744899557238227e-6,6.7483033445195e10,5.843974372450353e7,6.827505918508522e6,1.6937467482642746e10,7.672131677049577,3.485204800757202e-5
1393,450,2.360215054985253,2.502046601726704e-5,6.7541474711818214e10,5.844278849549554e7,6.8229441300326865e6,1.6939654520921791e10,7.670698928702072,0.00011259209707770168
1394,450,2.359880651834657,1.0641699772551139e-5,6.7599919020141e10,5.8445827150680825e7,6.818388194395603e6,1.6941838715386095e10,7.669612118462635,4.7887648976480124e-5
1395,450,2.3595916876086607,7.824800263983578e-8,6.765836636408204e10,5.844885972148714e7,6.813838103428669e6,1.6944020093935427e10,7.668672984728147,3.52116011879261e-7
1396,450,2.3592529475747535,3.740166135940415e-6,6.771681673757656e10,5.84518862478342e7,6.809293850404599e6,1.6946198697082056e10,7.6675720796179485,1.6830747611731867e-5
1397,450,2.358898583025889,1.4299568238840266e-5,6.7775270134575386e10,5.845490673686192e7,6.804755423155587e6,1.6948374517240732e10,7.666420394834139,6.43480570747812e-5
1398,450,2.3585939857959852,1.4900977044263186e-5,6.783372654904455e10,5.845792118785001e7,6.80022280824276e6,1.6950547535279013e10,7.665430453836952,6.705439669918434e-5
1399,450,2.358196125950697,1.6457921219958926e-5,6.789218597496761e10,5.846092965248071e7,6.795696000986281e6,1.6952717809296724e10,7.664137409339765,7.406064548981517e-5
1400,450,2.357860154237396,1.4560655928419486e-5,6.79506484063413e10,5.8463932107380375e7,6.791174984244321e6,1.6954885286901163e10,7.663045501271537,6.552295167788769e-5
1401,450,2.3575349696803025,1.6982534093878954e-5,6.800911383717947e10,5.846692858101381e7,6.786659749538309e6,1.6957049992113123e10,7.661988651460983,7.642140342245529e-5
1402,450,2.357205160068097,9.80123777105657e-6,6.806758226151118e10,5.846991909279571e7,6.782150286913763e6,1.6959211935699594e10,7.6609167702213155,4.4105569969754566e-5
1403,450,2.356856766223588,1.2241140456836774e-5,6.8126053673380745e10,5.847290366170641e7,6.77764658637484e6,1.6961371127862032e10,7.659784490226661,5.5085132055765484e-5
1404,450,2.3565497607189894,4.410976170410308e-5,6.818452806684725e10,5.847588228821629e7,6.773148634888915e6,1.696352755150843e10,7.658786722336716,0.00019849392766846385
1405,450,2.3561879329358684,7.270353617118419e-6,6.824300543599033e10,5.847885501173384e7,6.768656425911422e6,1.6965681247155844e10,7.657610782041572,3.2716591277032886e-5
1406,450,2.355887912653506,1.1724726820788733e-5,6.8301485774896416e10,5.8481821818543285e7,6.764169944127461e6,1.6967832176832798e10,7.656635716123895,5.27612706935493e-5
1407,450,2.355555349366271,6.4856392638507065e-6,6.8359969077673546e10,5.848478274744682e7,6.7596891829526685e6,1.6969980380312824e10,7.65555488544038,2.918537668732818e-5
1408,450,2.355214184583583,2.258249707240423e-5,6.841845533844254e10,5.8487737807726204e7,6.755214130945583e6,1.6972125853761473e10,7.654446099896644,0.00010162123682581903
1409,450,2.354893112687049,2.4931767405256267e-5,6.847694455134057e10,5.84906870074717e7,6.750744776503033e6,1.697426859161343e10,7.65340261623291,0.0001121929533236532
1410,450,2.3545450022973466,1.752904547019929e-5,6.8535436710520164e10,5.8493630373518586e7,6.746281111149779e6,1.6976408616158445e10,7.652271257466377,7.88807046158968e-5
1411,450,2.354196482241329,1.5786774240744705e-5,6.8593931810147316e10,5.849656791437166e7,6.741823123414844e6,1.6978545922567785e10,7.6511385672843195,7.104048408335117e-5
1412,450,2.353897973923583,9.414519350617323e-6,6.865242984440472e10,5.849949963265784e7,6.737370800894052e6,1.6980680497310472e10,7.6501684152516445,4.2365337077777954e-5
1413,450,2.3535670000171867,1.2280534643416274e-5,6.871093080748908e10,5.8502425563755274e7,6.732924136611874e6,1.6982812375572458e10,7.649092750055857,5.5262405895373234e-5
1414,450,2.353219743161993,1.6541175672735164e-5,6.876943469361295e10,5.8505345718617424e7,6.728483119596926e6,1.6984941556330702e10,7.647964165276477,7.443529052730824e-5
1415,450,2.352870069364355,1.4429725785580771e-5,6.882794149700317e10,5.8508260108741775e7,6.7240477390006995e6,1.6987068039416754e10,7.646827725434154,6.493376603511347e-5
1416,450,2.3525884115048172,1.5770754203225934e-5,6.888645121190198e10,5.851116873172676e7,6.719617981725082e6,1.6989191803999401e10,7.645912337390656,7.09683939145167e-5
1417,450,2.3522312929969935,1.1391429048046575e-5,6.894496383256647e10,5.851407163760289e7,6.715193843316125e6,1.699131290740908e10,7.644751702240229,5.126143071620959e-5
1418,450,2.351931629133235,5.917465016480605e-5,6.900347935326474e10,5.85169688085684e7,6.710775308210417e6,1.699343130597995e10,7.643777794683013,0.00026628592574162724
1419,450,2.351638828081164,2.2983254581276924e-5,6.906199776829077e10,5.851986027176981e7,6.706362368256698e6,1.6995547023066101e10,7.642826191263783,0.00010342464561574616
1420,450,2.3512574439124325,1.8434360506969227e-5,6.91205190719411e10,5.852274606517367e7,6.701955017100371e6,1.6997660098300682e10,7.641586692715405,8.295462228136152e-5
1421,450,2.3509160289100204,1.1211085221729533e-5,6.917904325853052e10,5.852562617202572e7,6.697553239453095e6,1.6999770489671923e10,7.640477093957566,5.04498834977829e-5
1422,450,2.3506258184850983,7.299179336395234e-6,6.923757032239062e10,5.852850060422898e7,6.6931570247579515e6,1.7001878197964062e10,7.63953391007657,3.284630701377855e-5
1423,450,2.3502782452895405,2.462019140306304e-5,6.929610025786597e10,5.853136940274579e7,6.688766367237357e6,1.7003983267498098e10,7.638404297191006,0.00011079086131378368
1424,450,2.3499705500709807,2.1346287919665752e-5,6.935463305931686e10,5.853423255844102e7,6.684381252953164e6,1.7006085667732077e10,7.637404287730687,9.605829563849588e-5
1425,450,2.349619798759008,1.251913324323839e-5,6.941316872111707e10,5.853709010589341e7,6.680001675140028e6,1.7008185433594065e10,7.636264345966776,5.633609959457275e-5
1426,450,2.3493437792488354,1.6450644890086963e-5,6.947170723765405e10,5.853994203098934e7,6.675627619116273e6,1.7010282527139067e10,7.635367282558715,7.402790200539133e-5
1427,450,2.3489764835436104,1.6980888786655157e-5,6.953024860333228e10,5.8542788388255045e7,6.671259081424424e6,1.7012377013348663e10,7.634173571516734,7.641399953994821e-5
1428,450,2.348684963232722,1.0198089315460734e-5,6.95887928125676e10,5.854562915163914e7,6.666896045503014e6,1.7014468836449455e10,7.633226130506347,4.5891401919573305e-5
1429,450,2.3483802077859375,1.0469344481567333e-5,6.964733985979141e10,5.8548464356926665e7,6.66253850489719e6,1.7016558033460526e10,7.632235675304297,4.7112050167053e-5
1430,450,2.3480210480494987,1.1635299947035382e-5,6.970588973945068e10,5.855129402823468e7,6.658186451275432e6,1.7018644623998856e10,7.631068406160871,5.235884976165922e-5
1431,450,2.3476812735553687,1.0518694759813207e-5,6.97644424460039e10,5.855411816197726e7,6.653839871832558e6,1.7020728586110205e10,7.629964139054948,4.7334126419159434e-5
1432,450,2.3473512354502652,1.1337512153541951e-5,6.982299797392569e10,5.855693677463017e7,6.64949875705728e6,1.7022809928020487e10,7.628891515213362,5.101880469093878e-5
1433,450,2.3470781420743148,1.9678487931690247e-5,6.988155631770435e10,5.855974986899794e7,6.645163095250101e6,1.7024888637432247e10,7.628003961741523,8.855319569260611e-5
1434,450,2.3467531246594344,9.034289414684704e-6,6.99401174718424e10,5.8562557485222705e7,6.640832880796564e6,1.7026964758325403e10,7.626947655143162,4.065430236608117e-5
1435,450,2.346397621400304,5.073969155368341e-6,6.999868143085535e10,5.856535963214385e7,6.636508103030859e6,1.7029038287634958e10,7.625792269550988,2.2832861199157534e-5
1436,450,2.3461025035037832,1.4825758722358806e-5,7.005724818927414e10,5.856815630203037e7,6.632188748638161e6,1.703110919732864e10,7.624833136387296,6.671591425061463e-5
1437,450,2.3457999017097073,9.156361303608307e-7,7.011581774164285e10,5.8570947525025405e7,6.627874810466691e6,1.703317751652866e10,7.623849680556549,4.120362586623738e-6
1438,450,2.345447096754887,5.4115489381556525e-6,7.017439008251938e10,5.857373332515856e7,6.623566280398507e6,1.7035243265237953e10,7.622703064453383,2.4351970221700436e-5
1439,450,2.3451724172164536,5.658281787224162e-6,7.023296520647601e10,5.857651368574548e7,6.619263143767358e6,1.7037306402007032e10,7.621810355953475,2.546226804250873e-5
1440,450,2.344821778645045,1.821782744082512e-5,7.029154310809839e10,5.857928865719206e7,6.614965396773422e6,1.703936698680622e10,7.620670780596396,8.198022348371303e-5
1441,450,2.344534438092669,1.3997031166335105e-6,7.035012378198651e10,5.858205822019969e7,6.610673024392239e6,1.704142497429775e10,7.619736923801175,6.2986640248507975e-6
1442,450,2.3442015727256607,1.1682065048534973e-5,7.040870722275302e10,5.858482241426987e7,6.606386021115467e6,1.7043480408126091e10,7.618655111358397,5.256929271840738e-5
1443,450,2.343888478352281,1.607882184090359e-5,7.046729342502536e10,5.858758123760444e7,6.602104374803749e6,1.7045533269499533e10,7.617637554644913,7.235469828406615e-5
1444,450,2.343605353995479,6.852226158635122e-6,7.052588238344391e10,5.8590334701440044e7,6.597828075450388e6,1.7047583559388191e10,7.616717400485307,3.083501771385805e-5
1445,450,2.343194812888992,3.884826805489183e-5,7.058447409266083e10,5.859308285644635e7,6.593557119416206e6,1.7049631338641438e10,7.615383141889224,0.00017481720624701325
1446,450,2.3429240952751944,1.2854108131732378e-5,7.064306854735114e10,5.859582565319631e7,6.589291486997124e6,1.7051676516319437e10,7.614503309644382,5.78434865927957e-5
1447,450,2.3426525316353723,7.0636218894026825e-6,7.070166574218881e10,5.8598563138353884e7,6.585031173968609e6,1.7053719147295135e10,7.61362072781496,3.178629850231207e-5
1448,450,2.342321382747257,3.0272762549188315e-5,7.076026567187033e10,5.8601295339146465e7,6.580776173001835e6,1.7055759257064571e10,7.612544493928586,0.00013622743147134742
1449,450,2.341969928997611,2.123662566688722e-6,7.081886833110544e10,5.860402225972989e7,6.576526473092566e6,1.7057796836134834e10,7.611402269242236,9.55648155009925e-6
1450,450,2.3417343025892605,1.1000656230941708e-5,7.087747371461465e10,5.860674388162069e7,6.572282059643899e6,1.7059831840575106e10,7.610636483415097,4.9502953039237685e-5
1451,450,2.341405210941727,9.795542684432057e-6,7.093608181713385e10,5.8609460267135754e7,6.568042931031334e6,1.7061864349444233e10,7.609566935560613,4.4079942079944257e-5
1452,450,2.341075853099432,1.9901929246390893e-5,7.09946926334101e10,5.8612171407738e7,6.563809074306013e6,1.7063894334063194e10,7.608496522573154,8.955868160875902e-5
1453,450,2.340782945553066,2.5820230362683105e-5,7.105330615820535e10,5.861487730812352e7,6.559580478671683e6,1.7065921785900381e10,7.6075445730474645,0.00011619103663207397
1454,450,2.340462234932183,1.532908297985358e-5,7.111192238629544e10,5.8617577996476255e7,6.555357137114184e6,1.7067946732282423e10,7.606502263529595,6.898087340934111e-5
1455,450,2.340118899676625,2.4472420908416836e-5,7.117054131246655e10,5.862027348473176e7,6.551139040047761e6,1.7069969175839653e10,7.605386423949032,0.00011012589408787576
1456,450,2.339867480618855,3.0417453069642164e-5,7.12291629315209e10,5.862296375942839e7,6.546926173865816e6,1.707198908044645e10,7.604569312011279,0.00013687853881338974
1457,450,2.3395448598329667,2.4858843293618094e-5,7.128778723827347e10,5.862564887151673e7,6.542718535263651e6,1.707400650839504e10,7.6035207944571415,0.00011186479482128142
1458,450,2.33923183690996,1.2733913771934002e-5,7.134641422755054e10,5.86283288152844e7,6.538516111925794e6,1.7076021435500732e10,7.6025034699573695,5.730261197370301e-5
1459,450,2.3388945009326694,1.4126324697771864e-5,7.140504389419196e10,5.863100361157608e7,6.534318895797768e6,1.7078033878206545e10,7.601407128031175,6.356846113997339e-5
1460,450,2.3386311518454583,1.2728794920313646e-6,7.146367623305176e10,5.863367325065918e7,6.530126873987995e6,1.7080043806205242e10,7.60055124349774,5.727957714141141e-6
1461,450,2.338278355429366,1.5013595280888303e-5,7.152231123899579e10,5.863633778317163e7,6.525940043232752e6,1.708205128167271e10,7.599404655145439,6.756117876399736e-5
1462,450,2.338008390973961,7.6142543060098156e-6,7.158094890690372e10,5.863899718228478e7,6.521758387981268e6,1.7084056248188204e10,7.5985272706653735,3.426414437704417e-5
1463,450,2.3376842341004123,1.7876751640999444e-5,7.163958923166684e10,5.864165149239596e7,6.517581904026209e6,1.7086058758520245e10,7.59747376082634,8.04453823844975e-5
1464,450,2.337379447482397,2.6614693978466164e-5,7.169823220819022e10,5.8644300709383555e7,6.513410579482258e6,1.708805879111432e10,7.5964832043177895,0.00011976612290309774
1465,450,2.3371067754735817,1.0608356648234007e-5,7.175687783139206e10,5.864694484311178e7,6.50924440471399e6,1.7090056345888004e10,7.595597020289141,4.7737604917053034e-5
1466,450,2.336757638080062,4.2964481034024615e-6,7.18155260962024e10,5.864958393117534e7,6.505083374503406e6,1.7092051465427198e10,7.594462323760202,1.9334016465311077e-5
1467,450,2.336480802612863,2.862841842343755e-5,7.187417699756326e10,5.865221795220362e7,6.500927474321717e6,1.7094044101764215e10,7.593562608491805,0.00012882788290546898
1468,450,2.336179754396211,1.934296505456956e-5,7.193283053043231e10,5.86548469409305e7,6.496776698549772e6,1.7096034293201065e10,7.592584201787686,8.704334274556302e-5
1469,450,2.3358740779676244,3.2403035211681086e-5,7.199148668977588e10,5.865747090548047e7,6.492631037382376e6,1.7098022037196993e10,7.5915907533947795,0.0001458136584525649
1470,450,2.335552388031804,2.2901245845141638e-5,7.205014547057706e10,5.866008986101005e7,6.488490482152743e6,1.7100007342076462e10,7.590545261103363,0.00010305560630313737
1471,450,2.335265106305777,2.0058763829711168e-5,7.210880686782776e10,5.8662703808579914e7,6.484355021996442e6,1.7101990194491692e10,7.589611595493776,9.026443723370026e-5
1472,450,2.33495720284461,1.8657422688028724e-5,7.216747087653442e10,5.866531277320167e7,6.480224649855114e6,1.7103970618053225e10,7.588610909244983,8.395840209612926e-5
1473,450,2.3346393533499112,1.1631589447391733e-5,7.222613749171567e10,5.866791676489217e7,6.476099356329732e6,1.7105948613318869e10,7.587577898387211,5.2342152513262796e-5
1474,450,2.3343271400608314,3.2454851198071566e-5,7.228480670840118e10,5.867051579253346e7,6.471979131870009e6,1.710792417913464e10,7.586563205197702,0.00014604683039132205
1475,450,2.3340664275390814,1.1560623127349068e-5,7.234347852163751e10,5.8673109858146206e7,6.467863965874443e6,1.7109897303771643e10,7.585715889502015,5.2022804073070805e-5
1476,450,2.333786856243289,2.3239432539234883e-5,7.240215292647668e10,5.8675698989996314e7,6.463753851896531e6,1.7111868016111313e10,7.584807282790689,0.00010457744642655697
1477,450,2.3334535045550107,2.6126172517959567e-5,7.246082991798907e10,5.8678283208239906e7,6.459648782235116e6,1.711383633258707e10,7.583723889803784,0.00011756777633081805
1478,450,2.3331700355648963,1.7314865004003366e-5,7.251950949125427e10,5.868086250176426e7,6.455548744304877e6,1.7115802221290497e10,7.582802615585913,7.791689251801515e-5
1479,450,2.332876491989616,4.196369575826253e-6,7.257819164136469e10,5.868343689631871e7,6.451453731336974e6,1.7117765707392334e10,7.581848598966252,1.888366309121814e-5
1480,450,2.3325761965253937,3.104756923200114e-5,7.263687636342422e10,5.8686006403339624e7,6.447363734339538e6,1.7119726793971209e10,7.58087263870753,0.00013971406154400512
1481,450,2.3322505840366494,4.34228271668502e-5,7.269556365255075e10,5.8688571039136216e7,6.443278745109714e6,1.712168549170936e10,7.579814398119111,0.0001954027222508259
1482,450,2.331964465203284,1.0070529079753143e-5,7.275425350387567e10,5.869113080129594e7,6.439198752539116e6,1.7123641782287516e10,7.578884511910673,4.5317380858889145e-5
1483,450,2.3316557576468075,2.043957362207749e-5,7.28129459125358e10,5.86936857158119e7,6.435123749992776e6,1.7125595691509995e10,7.577881212352125,9.19780812993487e-5
1484,450,2.3314105314176388,1.3060572188638986e-5,7.287164087368658e10,5.8696235775494084e7,6.431053725670323e6,1.7127547193698282e10,7.577084227107326,5.8772574848875436e-5
1485,450,2.3310967369398163,5.650481736535484e-6,7.293033838249371e10,5.869878102184406e7,6.42698867540765e6,1.712949633887816e10,7.576064395054403,2.542716781440968e-5
1486,450,2.3307959115179298,2.6543510230542244e-5,7.298903843413281e10,5.870132144861784e7,6.422928587603577e6,1.71314431029349e10,7.575086712433272,0.0001194457960374401
1487,450,2.3304210912866035,1.247674463833448e-5,7.304774102379333e10,5.8703857087095305e7,6.418873456540535e6,1.7133387520160618e10,7.573868546681461,5.614535087250516e-5
1488,450,2.330219326191681,4.347579793950729e-6,7.310644614667981e10,5.870638789425705e7,6.414823264941981e6,1.7135329509198563e10,7.573212810122962,1.956410907277828e-5
1489,450,2.3299278313250253,1.1391155770201777e-5,7.316515379800092e10,5.8708913940385535e7,6.410778013220333e6,1.713726916518229e10,7.572265451806333,5.1260200965908e-5
1490,450,2.3296213094370324,2.653233118332654e-5,7.322386397298285e10,5.871143522068501e7,6.40673769010679e6,1.713920646638587e10,7.571269255670355,0.00011939549032496943
1491,450,2.329324460495654,1.698510663727948e-5,7.328257666686322e10,5.871395174147003e7,6.402702286092126e6,1.7141141408410051e10,7.570304496610875,7.643297986775766e-5
1492,450,2.3290428294450147,9.024050424466523e-6,7.334129187488931e10,5.8716463513278626e7,6.398671792350583e6,1.7143073993480156e10,7.5693891956962975,4.0608226910099354e-5
1493,450,2.3286979863468473,7.778237868794058e-7,7.340000959232162e10,5.871897056513947e7,6.394646202952238e6,1.7145004252760117e10,7.568268455627254,3.500207040957326e-6
1494,450,2.328445349401802,1.8204678115862905e-5,7.345872981443216e10,5.872147287445049e7,6.390625503974619e6,1.714693213678545e10,7.567447385555857,8.192105152138307e-5
1495,450,2.328125347344675,1.0879642951100443e-5,7.351745253650436e10,5.87239704880375e7,6.386609692297974e6,1.7148857704645782e10,7.566407378870193,4.8958393279951995e-5
1496,450,2.32781146325795,6.964452030633339e-7,7.357617775383298e10,5.872646340131295e7,6.382598756846993e6,1.7150780935112335e10,7.5653872555883375,3.1340034137850026e-6
1497,450,2.327562542157874,2.054484961733216e-5,7.363490546172586e10,5.872895161295205e7,6.378592687083088e6,1.7152701812050747e10,7.56457826201309,9.245182327799473e-5
1498,450,2.327270987367928,1.1451268560058736e-5,7.369363565550049e10,5.873143515812425e7,6.374591478143212e6,1.715462037653409e10,7.563630708945765,5.153070852026431e-5
1499,450,2.3269754739215003,2.0283406670928983e-5,7.37523683304863e10,5.873391403983882e7,6.370595120206834e6,1.7156536619325176e10,7.562670290244876,9.127533001918042e-5
1500,450,2.3266174042721977,3.0644618428610215e-5,7.381110348202283e10,5.873638828236653e7,6.366603606765859e6,1.7158450564571598e10,7.561506563884643,0.00013790078292874597
1501,450,2.326377060158231,5.76311227445947e-6,7.38698411054704e10,5.8738857857758276e7,6.362616923269675e6,1.7160362154496134e10,7.560725445514251,2.5934005235067614e-5
1502,450,2.326107146357426,1.3398800357208862e-5,7.392858119618549e10,5.874132280961363e7,6.358635066246094e6,1.716227144366493e10,7.559848225661635,6.029460160743988e-5
1503,450,2.32583706598812,1.826050154685177e-5,7.39873237495459e10,5.874378314287837e7,6.354658026274424e6,1.7164178426023777e10,7.558970464461389,8.217225696083297e-5
1504,450,2.325555612355817,1.694904748628101e-5,7.404606876093896e10,5.874623887132269e7,6.35068579532012e6,1.716608310942442e10,7.558055740156406,7.627071368826455e-5
1505,450,2.325205899071274,2.7189316723408297e-5,7.410481622576163e10,5.8748690018582836e7,6.346718366890209e6,1.716798551730613e10,7.55691917198164,0.00012235192525533733
1506,450,2.3249908832273976,2.0849804016509488e-5,7.416356613942673e10,5.875113655188102e7,6.342755725832307e6,1.7169885584330639e10,7.556220370489042,9.38241180742927e-5
1507,450,2.3246980745416113,6.458195203840056e-6,7.422231849735245e10,5.875357852855755e7,6.338797870889625e6,1.7171783387084108e10,7.555268742260236,2.906187841728025e-5
1508,450,2.3243486836156584,8.112674160010158e-6,7.428107329497015e10,5.875601595515964e7,6.334844793006856e6,1.7173678922263668e10,7.55413322175089,3.650703372004571e-5
1509,450,2.3240996350212253,1.1381137723365242e-5,7.433983052772568e10,5.875844880893099e7,6.330896478656157e6,1.7175572140346458e10,7.553323813818983,5.121511975514359e-5
1510,450,2.323824844921357,2.2869913720025004e-5,7.439859019107083e10,5.876087712827036e7,6.326952923728758e6,1.7177463088295357e10,7.55243074599441,0.00010291461174011252
1511,450,2.3234828654260613,8.113143766586006e-6,7.445735228047168e10,5.8763300933177456e7,6.323014121307322e6,1.7179351784147758e10,7.551319312634699,3.650914694963703e-5
1512,450,2.32325873463547,1.5401959479133254e-5,7.45161167914071e10,5.87657201948776e7,6.3190800570228435e6,1.718123816890811e10,7.550590887565277,6.930881765609964e-5
1513,450,2.32297562628734,9.681572529340876e-6,7.457488371936172e10,5.8768134962470874e7,6.315150728467312e6,1.7183122306666996e10,7.549670785433854,4.356707638203394e-5
1514,450,2.3226745237395523,1.6253799646648304e-5,7.463365305983508e10,5.877054523811831e7,6.311226126059603e6,1.7185004187402863e10,7.5486922021535445,7.314209840991737e-5
1515,450,2.32232387058378,2.715803536545991e-5,7.46924248083342e10,5.8772951039528266e7,6.307306242622186e6,1.7186883825731102e10,7.547552579397285,0.0001222111591445696
1516,450,2.322146787088276,1.0751337856440557e-5,7.475119896038806e10,5.8775352329876706e7,6.303391062667802e6,1.7188761149905544e10,7.546977058036897,4.838102035398251e-5
1517,450,2.3218231982816224,1.662646031874715e-5,7.480997551151959e10,5.877774918857185e7,6.299480588495108e6,1.71906362723667e10,7.545925394415272,7.481907143436217e-5
1518,450,2.321581706738258,9.55189010698465e-6,7.486875445727386e10,5.878014157759838e7,6.295574804484789e6,1.719250911953863e10,7.545140546899338,4.298350548143093e-5
1519,450,2.321263204620748,4.2212926800178074e-6,7.49275357932045e10,5.8782529541753635e7,6.291673707684745e6,1.7194379749177402e10,7.544105415017431,1.8995817060080133e-5
1520,450,2.3209857092650052,2.2586494906218224e-5,7.498631951487454e10,5.878491306667023e7,6.287777286138891e6,1.7196248125226704e10,7.543203555111267,0.00010163922707798201
1521,450,2.320655622133593,6.537890229196819e-6,7.504510561785898e10,5.878729218303892e7,6.283885534783487e6,1.719811428319578e10,7.542130771934177,2.9420506031385685e-5
1522,450,2.3204013241519044,2.6392194371060995e-6,7.510389409774564e10,5.878966687431657e7,6.279998441384091e6,1.719997818358703e10,7.541304303493689,1.1876487466977448e-5
1523,450,2.320142171108298,1.5730380797121524e-5,7.51626849501282e10,5.879203716836138e7,6.276116000489929e6,1.7201839857506645e10,7.540462056101968,7.078671358704686e-5
1524,450,2.3198123994048014,3.3327493973445144e-6,7.52214781706131e10,5.879440308976054e7,6.272238206168719e6,1.7203699330957886e10,7.539390298065605,1.4997372288050315e-5
1525,450,2.3196361644763277,1.9373995376881226e-5,7.528027375482123e10,5.879676460172823e7,6.268365043188462e6,1.7205556532249138e10,7.538817534548065,8.718297919596552e-5
1526,450,2.3193169599646204,7.042820501082514e-6,7.533907169837915e10,5.879912177758233e7,6.264496513061747e6,1.720741156508927e10,7.537780119885016,3.169269225487131e-5
1527,450,2.3190513652349507,1.5030279427563631e-5,7.53978719969245e10,5.8801474586349905e7,6.260632601487829e6,1.7209264367101334e10,7.53691693701359,6.763625742403634e-5
1528,450,2.3187944458483685,1.0494482626854928e-5,7.545667464610776e10,5.880382304808303e7,6.256773301935268e6,1.7211114957233982e10,7.5360819490071975,4.722517182084718e-5
1529,450,2.318492947642387,9.344549610268427e-6,7.551547964158945e10,5.8806167184501484e7,6.252918608143379e6,1.721296335717784e10,7.535102079837757,4.205047324620792e-5
1530,450,2.3181594034813013,4.8090925410804175e-6,7.557428697903821e10,5.880850700342301e7,6.249068511765991e6,1.7214809566493702e10,7.53401806131423,2.164091643486188e-5
1531,450,2.317915968919987,1.3668500111752024e-5,7.563309665413776e10,5.881084248966468e7,6.245223001003156e6,1.7216653547990284e10,7.533226898989958,6.150825050288411e-5
1532,450,2.3176278030324102,2.9268861005959934e-6,7.569190866257718e10,5.881317368195922e7,6.241382072232607e6,1.7218495350689014e10,7.532290359855333,1.317098745268197e-5
1533,450,2.317354841696103,3.776004436670255e-6,7.575072300005914e10,5.881550057812948e7,6.2375457156664105e6,1.7220334958263233e10,7.531403235512334,1.6992019965016147e-5
1534,450,2.3170977025482484,1.012158776003691e-5,7.580953966229578e10,5.881782318842119e7,6.23371392341797e6,1.722217237428041e10,7.530567533281808,4.5547144920166094e-5
1535,450,2.316817661847095,1.5443197495801364e-5,7.586835864500916e10,5.882014153125557e7,6.229886688855098e6,1.722400761545295e10,7.529657401003059,6.949438873110614e-5
1536,450,2.3165253253033558,3.864089807015247e-6,7.592717994393262e10,5.882245561470578e7,6.226064003805144e6,1.7225840681967777e10,7.528707307235906,1.7388404131568613e-5
1537,450,2.3162729991967246,1.2649677818776794e-5,7.59860035548093e10,5.882476543815144e7,6.222245858809381e6,1.7227671560093693e10,7.527887247389355,5.6923550184495575e-5
1538,450,2.316027381214716,5.281619606722909e-6,7.604482947339221e10,5.8827071018783964e7,6.218432247114962e6,1.722950026469926e10,7.527088988947827,2.3767288230253092e-5
1539,450,2.3156980106395606,5.314900970443404e-6,7.61036576954448e10,5.882937238558737e7,6.21462316376074e6,1.72313268296665e10,7.526018534578572,2.3917054366995316e-5
1540,450,2.3154322841535073,1.224329081983555e-5,7.616248821674158e10,5.883166951813165e7,6.210818596375515e6,1.7233151209550148e10,7.525154923498899,5.509480868925998e-5
1541,450,2.3151540597058897,9.129106958827293e-6,7.622132103306595e10,5.8833962442374684e7,6.207018539586709e6,1.7234973433447456e10,7.524250694044142,4.108098131472282e-5
1542,450,2.3148724557060296,2.2246643127665777e-7,7.62801561402121e10,5.883625116654167e7,6.20322298537619e6,1.7236793502014454e10,7.5233354810445965,1.00109894074496e-6
1543,450,2.3146155798715866,2.447456912690882e-7,7.633899353398471e10,5.883853569491847e7,6.199431925157389e6,1.7238611409595314e10,7.522500634582657,1.1013556107108968e-6
1544,450,2.3143346099368056,9.96051389845487e-6,7.639783321019702e10,5.884081604764869e7,6.195645352743368e6,1.7240427176107075e10,7.521587482294619,4.4822312543046916e-5
1545,450,2.3140760232730067,1.7658123240560375e-6,7.645667516467462e10,5.884309222517567e7,6.191863259014711e6,1.7242240789778408e10,7.520747075637272,7.946155458252169e-6
1546,450,2.3138144728190277,1.8522538292709e-5,7.65155193932507e10,5.884536424272944e7,6.188085637089552e6,1.7244052262699318e10,7.51989703666184,8.33514223171905e-5
1547,450,2.313580668760836,1.0415264832086546e-5,7.657436589177017e10,5.884763210397365e7,6.184312478375612e6,1.724586158834608e10,7.519137173472717,4.686869174438946e-5
1548,450,2.313297214611745,1.7221805158368353e-5,7.663321465608716e10,5.884989583474319e7,6.180543777617115e6,1.724766879602299e10,7.518215947488172,7.749812321265759e-5
1549,450,2.3129834944865806,1.325530136631059e-5,7.669206568206552e10,5.885215544094163e7,6.17677952659669e6,1.7249473882921574e10,7.517196357081387,5.9648856148397655e-5
1550,450,2.312767256550221,1.7845808416017128e-5,7.675091896558041e10,5.8854410906301126e7,6.173019713811273e6,1.7251276810401398e10,7.516493583788218,8.030613787207708e-5
1551,450,2.312468372218724,8.308069314705291e-6,7.680977450251508e10,5.88566622775468e7,6.169264337182481e6,1.7253077641692123e10,7.515522209710852,3.738631191617381e-5
1552,450,2.312244096264931,2.534352638861037e-8,7.686863228876294e10,5.885890953235973e7,6.165513384349332e6,1.725487632841655e10,7.514793312861025,1.1404586874874667e-7
1553,450,2.3119563967024335,1.7823850541331954e-5,7.692749232022827e10,5.8861152708717346e7,6.161766851963509e6,1.725667291979334e10,7.513858289282909,8.020732743599379e-5
1554,450,2.3116601103382717,5.890976781608437e-6,7.698635459282452e10,5.8863391805180155e7,6.158024730820333e6,1.725846740129458e10,7.512895358599383,2.6509395517237966e-5
1555,450,2.3113976254001907,9.009940523607707e-6,7.704521910247433e10,5.886562682286771e7,6.154287012120879e6,1.726025976253934e10,7.5120422825506195,4.054473235623468e-5
1556,450,2.311124636295115,3.3205759384369316e-6,7.710408584511093e10,5.88678577805089e7,6.150553689707243e6,1.7262050021729176e10,7.511155067959124,1.4942591722966192e-5
1557,450,2.3108543584627195,5.679021349347391e-6,7.716295481667679e10,5.887008468509987e7,6.146824755695947e6,1.7263838178086887e10,7.510276665003838,2.5555596072063258e-5
1558,450,2.31063391172167,6.884400552603642e-6,7.722182601312424e10,5.88723075367592e7,6.143100201204454e6,1.7265624219688595e10,7.509560213095427,3.097980248671639e-5
1559,450,2.3103680030093283,8.561931849671023e-6,7.728069943041522e10,5.887452636441572e7,6.139380021647236e6,1.726740818145015e10,7.5086960097803175,3.85286933235196e-5
1560,450,2.310050069606215,2.087539099360214e-7,7.733957506452109e10,5.887674117895669e7,6.135664209777478e6,1.7269190069051216e10,7.5076627262201985,9.393925947120962e-7
1561,450,2.309814414528632,2.5327136490782554e-5,7.739845291142291e10,5.887895196283158e7,6.13195275415634e6,1.7270969841927544e10,7.506896847218054,0.00011397211420852149
1562,450,2.309534221964464,6.294168743231632e-6,7.745733296711206e10,5.8881158751183644e7,6.128245651175114e6,1.7272747545265587e10,7.505986221384507,2.8323759344542343e-5
1563,450,2.3093091966168817,1.5496745025267433e-5,7.751621522758743e10,5.888336153344032e7,6.124542890473372e6,1.727452314989281e10,7.505254889004865,6.973535261370345e-5
1564,450,2.309051985071502,4.293825378698379e-6,7.757509968885974e10,5.888556033667597e7,6.120844467283322e6,1.7276296687978973e10,7.504418951482381,1.9322214204142707e-5
1565,450,2.30872743386431,7.553492236467285e-6,7.763398634694772e10,5.888775517737573e7,6.117150375286118e6,1.7278068174524048e10,7.503364160059007,3.399071506410278e-5
1566,450,2.308504765599981,6.802144584802661e-6,7.769287519788031e10,5.88899460310172e7,6.113460602127061e6,1.7279837557649803e10,7.502640488199938,3.060965063161197e-5
1567,450,2.3082124982829844,1.8816924030773396e-5,7.775176623769455e10,5.8892132941392384e7,6.109775145561951e6,1.7281604896970196e10,7.5016906194196995,8.467615813848028e-5
1568,450,2.3079547374760168,6.123978425254251e-6,7.781065946243933e10,5.889431589702141e7,6.106093995205154e6,1.728337016193256e10,7.5008528967970545,2.7557902913644128e-5
1569,450,2.3076929392865466,6.839540090508578e-6,7.78695548681702e10,5.889649491497167e7,6.102417144904505e6,1.728513336862739e10,7.5000020526812765,3.07779304072886e-5
1570,450,2.307434174520523,1.1748702037239767e-5,7.792845245095367e10,5.889867000315249e7,6.098744587176384e6,1.72868945182251e10,7.4991610671917,5.286915916757895e-5
1571,450,2.30721235391973,1.2718524670107811e-6,7.798735220686508e10,5.890084116411072e7,6.095076313768561e6,1.728865360314872e10,7.498440150239122,5.723336101548515e-6
1572,450,2.306913347216092,9.714361193235987e-6,7.804625413198953e10,5.890300842983103e7,6.0914123207789585e6,1.729041066405538e10,7.497468378452299,4.3714625369561944e-5
1573,450,2.3066620647968366,1.1739303704530468e-5,7.81051582224205e10,5.890517178469497e7,6.0877525973224435e6,1.729216566369978e10,7.496651710589719,5.282686667038711e-5
1574,450,2.3063840416683288,2.038624339562034e-5,7.816406447426093e10,5.890733125271839e7,6.0840971383622885e6,1.7293918629780853e10,7.495748135422069,9.173809528029153e-5
1575,450,2.306118295396068,8.618885616429317e-6,7.822297288362408e10,5.890948683534125e7,6.080445935563103e6,1.7295669553041786e10,7.4948844600372215,3.878498527393193e-5
1576,450,2.305809088190699,7.663888709430466e-5,7.82818834466242e10,5.891163855275664e7,6.076798983361661e6,1.7297418455032997e10,7.493879536619772,0.000344874991924371
1577,450,2.305638085577068,2.0985384719507394e-5,7.834079615941199e10,5.891378637818302e7,6.073156269326731e6,1.7299165280179665e10,7.493323778125472,9.443423123778327e-5
1578,450,2.3053560327623304,1.2611176315902028e-5,7.839971101810785e10,5.8915930370002955e7,6.069517793530963e6,1.7300910112845753e10,7.4924071064775735,5.675029342155913e-5
1579,450,2.3052179755037745,2.9460745732734495e-5,7.845862801886136e10,5.891807048696318e7,6.065883541467292e6,1.7302652873713795e10,7.491958420387267,0.00013257335579730523
1580,450,2.304825757243043,5.3668247792515444e-6,7.851754715784647e10,5.892020681657533e7,6.062253517497012e6,1.7304393695216217e10,7.49068371103989,2.415071150663195e-5
1581,450,2.3045839386908105,8.956136575366536e-6,7.857646843121478e10,5.892233928816968e7,6.058627702854356e6,1.7306132449665943e10,7.489897800745134,4.030261458914941e-5
1582,450,2.304323214265187,1.0266487888349607e-5,7.863539183514716e10,5.892446794409231e7,6.0550060953281615e6,1.730786919530455e10,7.489050446361858,4.619919549757323e-5
1583,450,2.304058076487901,1.3065470613304875e-5,7.86943173658287e10,5.892659279046479e7,6.051388687426746e6,1.7309603930819088e10,7.488188748585678,5.879461775987194e-5
1584,450,2.303794887312932,1.8946907747841024e-5,7.875324501945337e10,5.892871383498884e7,6.047775471909017e6,1.731133665752802e10,7.487333383767028,8.526108486528461e-5
1585,450,2.3035452625842807,3.6147951687492963e-6,7.8812174792225e10,5.893083108431941e7,6.044166441400772e6,1.7313067375051613e10,7.486522103398912,1.6266578259371833e-5
1586,450,2.3033198546979454,1.4568536826964351e-5,7.887110668035406e10,5.893294454528558e7,6.040561588572902e6,1.731479608332668e10,7.485789527768323,6.555841572133958e-5
1587,450,2.303082560115295,1.1160564699352893e-5,7.893004068006186e10,5.893505423381975e7,6.036960907440985e6,1.731652279735853e10,7.485018320374708,5.022254114708802e-5
1588,450,2.3028140054357387,1.6987485590258533e-5,7.89889767875784e10,5.893716016253432e7,6.033364391553754e6,1.731824752672528e10,7.484145517666151,7.64436851561634e-5
1589,450,2.302490537869261,2.4634070427964616e-6,7.904791499914084e10,5.893926234482955e7,6.029772034591717e6,1.7319970282359592e10,7.483094248075098,1.1085331692584077e-5
1590,450,2.3022442418560582,7.961367946229814e-6,7.910685531099835e10,5.894136076379974e7,6.026183825850006e6,1.732169102507574e10,7.482293786032189,3.582615575803416e-5
1591,450,2.3020135406654214,1.66563977451184e-5,7.9165797719406e10,5.894345544022177e7,6.022599760122523e6,1.7323409778041965e10,7.481544007162619,7.49537898530328e-5
1592,450,2.3017552241917754,1.4084057896435187e-5,7.922474222062814e10,5.8945546391227275e7,6.019019831688296e6,1.732512655846541e10,7.48070447862327,6.337826053395834e-5
1593,450,2.3015321007697627,1.6308523375585526e-5,7.928368881093878e10,5.89476336133606e7,6.015444031857054e6,1.7326841349480328e10,7.479979327501729,7.338835519013487e-5
1594,450,2.3012670997595404,3.933204792971878e-5,7.934263748661874e10,5.89497171302416e7,6.011872355884331e6,1.7328554179134323e10,7.479118074218507,0.00017699421568373452
1595,450,2.301023332928387,2.085323338002487e-5,7.940158824396225e10,5.895179693832669e7,6.008304795105509e6,1.7330265030466286e10,7.478325832017258,9.383955021011192e-5
1596,450,2.3007685187246647,1.1957959305419763e-5,7.946054107926602e10,5.895387305250186e7,6.004741343545603e6,1.7331973917122467e10,7.477497685855161,5.3810816874388934e-5
1597,450,2.3005300809741023,6.029503558657723e-7,7.951949598883896e10,5.895594547609938e7,6.001181993574961e6,1.733368083360048e10,7.476722763165832,2.7132766013959753e-6
1598,450,2.300274592453016,2.6806108166077536e-5,7.95784529689974e10,5.8958014224156976e7,5.997626739275613e6,1.733538579387947e10,7.475892425472302,0.00012062748674734891
1599,450,2.2999960494420764,8.547034914124785e-7,7.963741201606833e10,5.896007930638766e7,5.994075573976433e6,1.7337088803134945e10,7.474987160686748,3.846165711356153e-6
1600,450,2.299743803426343,1.4836791788874759e-5,7.969637312638394e10,5.896214072185428e7,5.990528489487166e6,1.7338789848852127e10,7.474167361135615,6.676556304993642e-5
1601,450,2.2995402103166045,1.9352703076180866e-7,7.975533629628757e10,5.896419847481577e7,5.986985478388555e6,1.7340488927167336e10,7.473505683528964,8.70871638428139e-7
1602,450,2.299312737118104,2.261813310311389e-6,7.981430152212949e10,5.896625258768573e7,5.9834465358974915e6,1.7342186064496918e10,7.472766395633838,1.0178159896401251e-5
1603,450,2.2990018522135123,4.332133292296592e-6,7.987326880027164e10,5.8968303080299124e7,5.979911656872188e6,1.7343881283040344e10,7.471756019693915,1.9494599815334662e-5
1604,450,2.298756722528216,2.498548406582035e-5,7.993223812707852e10,5.89703499325729e7,5.976380830439131e6,1.7345574538466026e10,7.470959348216702,0.00011243467829619158
1605,450,2.2984799434195455,2.978466083658482e-6,7.999120949892886e10,5.897239317154961e7,5.972854052531838e6,1.7347265865047592e10,7.4700598161135225,1.3403097376463169e-5
1606,450,2.298271414969663,7.0983454223960685e-6,8.005018291220691e10,5.897443278658773e7,5.969331313677884e6,1.7348955234208027e10,7.469382098651404,3.194255440078231e-5
1607,450,2.2980001701026236,4.045646277157922e-6,8.010915836330545e10,5.8976468811018765e7,5.965812610746434e6,1.7350642690837605e10,7.468500552833527,1.8205408247210647e-5
1608,450,2.297787497365235,1.1715596104050485e-5,8.016813584862595e10,5.8978501230116524e7,5.962297933716186e6,1.735232819957371e10,7.467809366437013,5.2720182468227184e-5
1609,450,2.2974851713332507,7.972218630802885e-7,8.022711536457886e10,5.898053008036897e7,5.9587872799393665e6,1.735401181070753e10,7.4668268068330645,3.5874983838612984e-6
1610,450,2.297225357514615,4.90357752713777e-6,8.028609690758197e10,5.898255534498064e7,5.955280639136238e6,1.7355693485448174e10,7.465982411922498,2.2066098872119966e-5
1611,450,2.2970351226077277,3.925461177090028e-5,8.034508047406174e10,5.898457702714345e7,5.951778003917761e6,1.7357373218429344e10,7.465364148475115,0.00017664575296905127
1612,450,2.2967575540672382,5.578493428803899e-6,8.040406606045511e10,5.898659516481807e7,5.9482793718924625e6,1.7359051062583237e10,7.464462050718525,2.5103220429617545e-5
1613,450,2.296521214544825,1.6412933942049068e-5,8.04630536632019e10,5.8988609741913855e7,5.944784732941356e6,1.736072698032875e10,7.463693947270681,7.385820273922081e-5
1614,450,2.2962783053464304,9.438720236704112e-6,8.05220432787551e10,5.8990620775682494e7,5.941294081739647e6,1.7362400989979282e10,7.462904492375899,4.2474241065168505e-5
1615,450,2.2960228609737237,1.4342727020222323e-5,8.058103490357346e10,5.899262827543139e7,5.937807411841369e6,1.7364073096576847e10,7.462074298164602,6.454227159100046e-5
1616,450,2.29581651203479,1.761323182861152e-5,8.064002853412482e10,5.899463223772918e7,5.934324714998311e6,1.7365743283794773e10,7.461403664113067,7.925954322875184e-5
1617,450,2.2955782515779424,2.1901404767543653e-7,8.069902416688547e10,5.899663268596556e7,5.9308459868116155e6,1.7367411580386074e10,7.460629317628313,9.855632145394644e-7
1618,450,2.2953212761872455,7.025978315589043e-6,8.075802179833914e10,5.89986296257623e7,5.927371220359956e6,1.7369077985306236e10,7.459794147608548,3.1616902420150694e-5
1619,450,2.2950459286335723,1.0665545320337477e-5,8.081702142497763e10,5.90006230651384e7,5.923900409081812e6,1.737074250156826e10,7.45889926805911,4.799495394151865e-5
1620,450,2.294821818370199,1.0564021086789666e-5,8.087602304330106e10,5.90026129991314e7,5.92043354458379e6,1.7372405110354515e10,7.458170909703147,4.7538094890553495e-5
1621,450,2.2945857404099943,1.4589955598776072e-5,8.093502664981747e10,5.900459944763773e7,5.916970622033029e6,1.7374065834718147e10,7.457403656332481,6.565480019449232e-5
1622,450,2.2942843711153955,2.257485452394903e-5,8.099403224104288e10,5.900658242862849e7,5.9135116363354e6,1.7375724694543465e10,7.456424206125035,0.00010158684535777063
1623,450,2.2940534693432246,3.2407696141101283e-6,8.105303981350339e10,5.900856192475886e7,5.910056577389657e6,1.7377381650205578e10,7.45567377536548,1.4583463263495577e-5
1624,450,2.2937952696327506,1.6489967373800596e-6,8.111204936372852e10,5.901053796226021e7,5.906605441311643e6,1.737903673557231e10,7.45483462630644,7.420485318210268e-6
1625,450,2.2935753985021865,2.3703390161333715e-5,8.117106088826031e10,5.901251053687174e7,5.903158219898235e6,1.738068993311047e10,7.454120045132106,0.00010666525572600172
1626,450,2.293377700837994,1.4006065579330595e-5,8.123007438364648e10,5.9014479659557134e7,5.899714907127809e6,1.7382341251000927e10,7.45347752772348,6.302729510698768e-5
1627,450,2.293127201957738,2.1674739001775745e-5,8.128908984644272e10,5.90164453521519e7,5.896275498536028e6,1.7383990715849636e10,7.452663406362648,9.753632550799085e-5
1628,450,2.2928781987765676,1.6862841236531256e-5,8.134810727321371e10,5.901840761245456e7,5.892839986264087e6,1.738563831368116e10,7.4518541460238445,7.588278556439065e-5
1629,450,2.2926124754106567,1.667611251499057e-5,8.140712666053058e10,5.902036645170619e7,5.88940836437731e6,1.73872840532686e10,7.450990545084634,7.504250631745757e-5
1630,450,2.292433002950779,5.475710134206224e-6,8.146614800497269e10,5.902232185871656e7,5.885980623781955e6,1.7388927905437187e10,7.450407259590032,2.464069560392801e-5
1631,450,2.2921549116613593,2.1159119838243257e-5,8.15251713031294e10,5.902427387548873e7,5.882556762930926e6,1.739056993111164e10,7.4495034628994174,9.521603927209465e-5
1632,450,2.2919286131716987,3.621972397283013e-6,8.15841965515947e10,5.9026222482034735e7,5.879136771519598e6,1.7392210086269817e10,7.448767992808021,1.629887578777356e-5
1633,450,2.2916718152186295,1.932104213731023e-5,8.164322374697174e10,5.9028167701321274e7,5.875720645337266e6,1.7393848399687675e10,7.4479333994605454,8.694468961789603e-5
1634,450,2.291440606625055,2.4609316585433305e-5,8.170225288587155e10,5.9030109530774854e7,5.872308376578995e6,1.7395484856875114e10,7.447181971531429,0.00011074192463444987
1635,450,2.291215725988854,1.5188680318800607e-5,8.176128396491333e10,5.903204798168814e7,5.868899959416139e6,1.7397119466884037e10,7.446451109463776,6.834906143460273e-5
1636,450,2.290965192490286,6.553337602466236e-6,8.182031698072366e10,5.903398306764762e7,5.8654953883585185e6,1.739875224270918e10,7.445636875593429,2.9490019211098062e-5
1637,450,2.2907616287973784,8.267370374959171e-7,8.187935192993466e10,5.9035914783026956e7,5.862094655223424e6,1.7400383164731003e10,7.4449752935914795,3.720316668731627e-6
1638,450,2.290452825214535,7.889759031431964e-6,8.193838880919177e10,5.903784316337954e7,5.858697757647157e6,1.740201228336514e10,7.4439716819472395,3.550391564144384e-5
1639,450,2.2902503101795424,3.2844518098110176e-6,8.19974276151413e10,5.903976817763208e7,5.855304683897555e6,1.740363953575158e10,7.443313508083513,1.4780033144149579e-5
1640,450,2.289994428423439,1.4592759491061091e-5,8.20564683444414e10,5.904168986262497e7,5.85191543182231e6,1.7405264974583588e10,7.442481892376177,6.566741770977491e-5
1641,450,2.289782697214962,2.7668100160749276e-5,8.211551099375616e10,5.904360820815507e7,5.848529992663987e6,1.7406888572525105e10,7.441793765948626,0.00012450645072337174
1642,450,2.289528980575034,1.1666192782595897e-5,8.21745555597601e10,5.904552323752144e7,5.8451483623925755e6,1.7408510359326767e10,7.44096918686886,5.2497867521681535e-5
1643,450,2.2892993705510793,2.332499972612645e-5,8.223360203913037e10,5.9047434946243785e7,5.841770533089847e6,1.7410130317438602e10,7.440222954291007,0.00010496249876756902
1644,450,2.2890446366058947,1.2240609623903609e-5,8.229265042855658e10,5.9049343350824304e7,5.838396499800809e6,1.741174846510894e10,7.439395068969158,5.508274330756624e-5
1645,450,2.2888158986397267,2.6021175292156862e-5,8.23517007247319e10,5.9051248449497126e7,5.835026255022753e6,1.741336478945111e10,7.4386516705791115,0.00011709528881470588
1646,450,2.288564159647267,2.8824495329704547e-5,8.241075292436008e10,5.905315025865903e7,5.831659793816391e6,1.741497930861006e10,7.437833518853617,0.00012971022898367046
1647,450,2.2883516501258505,2.3123223256815706e-5,8.246980702415115e10,5.9055048774516135e7,5.828297108428749e6,1.7416592006269867e10,7.437142862909014,0.00010405450465567068
1648,450,2.2880795827583347,9.028992069726183e-6,8.252886302082236e10,5.905694402240842e7,5.824938195202522e6,1.7418202915947853e10,7.436258643964588,4.063046431376782e-5
1649,450,2.287957718652539,8.44327443161319e-6,8.25879209110951e10,5.905883597187403e7,5.821583042688238e6,1.7419811975734886e10,7.435862585620751,3.7994734942259356e-5
1650,450,2.2876422498624116,1.3696310037863979e-5,8.264698069171136e10,5.906072469241407e7,5.818231653432601e6,1.742141929481652e10,7.434837312052838,6.16333951703879e-5
1651,450,2.287382924391805,1.7416778883144746e-5,8.270604235940149e10,5.906261014632861e7,5.814884015007285e6,1.7423024798940334e10,7.433994504273366,7.837550497415136e-5
1652,450,2.287175293364828,1.8257173206859267e-6,8.276510591091623e10,5.906449234183304e7,5.811540121422876e6,1.742462849243224e10,7.433319703435691,8.21572794308667e-6
1653,450,2.2869475396772927,1.648816772881201e-5,8.282417134300912e10,5.9066371299218364e7,5.808199968389307e6,1.742623040037402e10,7.432579503951201,7.419675477965404e-5
1654,450,2.2867001141339083,2.798156650662964e-5,8.288323865244269e10,5.906824702572719e7,5.8048635498090405e6,1.7427830525524147e10,7.431775370935202,0.00012591704927983338
1655,450,2.2864941799769953,7.932992276915574e-6,8.294230783598648e10,5.90701195177038e7,5.801530858082219e6,1.7429428851950306e10,7.431106084925235,3.569846524612008e-5
1656,450,2.286205108993136,1.771792431704e-5,8.30013788904165e10,5.907198880477488e7,5.798201890261001e6,1.7431025420908146e10,7.430166604227693,7.973065942668e-5
1657,450,2.285978982667761,1.9922519867043853e-5,8.306045181251654e10,5.9073854868050665e7,5.794876636656399e6,1.7432620190338795e10,7.429431693670224,8.965133940169734e-5
1658,450,2.28571712243362,9.941537101321174e-7,8.31195265990774e10,5.907571773244425e7,5.791555093693298e6,1.7434213193477154e10,7.428580647909265,4.473691695594528e-6
1659,450,2.28557322066756,8.53421292462686e-6,8.317860324689828e10,5.907757737776326e7,5.788237251539454e6,1.743580438600371e10,7.42811296716957,3.840395816082087e-5
1660,450,2.285296861635867,1.9350312522509183e-5,8.323768175278433e10,5.907943385589615e7,5.78492311039518e6,1.743739384768111e10,7.427214800316567,8.707640635129132e-5
1661,450,2.2850705357107612,3.295664137858978e-5,8.329676211354718e10,5.9081287141491584e7,5.781612659743357e6,1.7438981525354847e10,7.426479241059974,0.000148304886203654
1662,450,2.284851389599123,7.617411979160549e-6,8.335584432600903e10,5.90831372493705e7,5.7783058946639635e6,1.7440567435043514e10,7.42576701619715,3.427835390622247e-5
1663,450,2.284596732640809,5.3952931157730255e-6,8.341492838699478e10,5.908498419426783e7,5.775002810237604e6,1.744215159267954e10,7.424939381082629,2.4278819020978615e-5
1664,450,2.2843490247100577,6.018275717944999e-6,8.347401429333923e10,5.9086827975770876e7,5.771703399459678e6,1.744373398810036e10,7.424134330307687,2.7082240730752494e-5
1665,450,2.28413697130663,1.602611165671397e-5,8.353310204188425e10,5.908866859591879e7,5.768407655682674e6,1.7445314615377743e10,7.423445156746547,7.211750245521287e-5
1666,450,2.2838878497706294,1.5757785850889494e-6,8.359219162947803e10,5.9090506074687295e7,5.765115574756859e6,1.744689349959159e10,7.422635511754546,7.091003632900272e-6
1667,450,2.28368927176495,1.2877940389177667e-5,8.365128305297629e10,5.909234040365843e7,5.76182714861828e6,1.7448470616800545e10,7.421990133236087,5.79507317512995e-5
1668,450,2.283430606051597,3.376203268512512e-5,8.371037630924011e10,5.909417160943278e7,5.758542374060889e6,1.7450046003621162e10,7.42114946966769,0.00015192914708306304
1669,450,2.28324444381468,1.7351946475729907e-5,8.376947139514264e10,5.909599967565295e7,5.755261241956291e6,1.7451619622402473e10,7.42054444239771,7.808375914078458e-5
1670,450,2.283023827267493,1.4397963042006579e-5,8.38285683075575e10,5.909782462820088e7,5.7519837490268275e6,1.745319150860005e10,7.419827438619353,6.47908336890296e-5
1671,450,2.2827397475217808,4.606233431680984e-6,8.388766704336917e10,5.909964647915047e7,5.748709890099321e6,1.7454761673835953e10,7.4189041794457875,2.0728050442564427e-5
1672,450,2.2825838903586693,1.4025531889672038e-5,8.394676759946829e10,5.9101465201796815e7,5.745439654670191e6,1.7456330062537575e10,7.418397643665675,6.311489350352417e-5
1673,450,2.282300706983319,2.540878675294511e-5,8.40058699727532e10,5.9103280847979344e7,5.742173043078524e6,1.7457896755301582e10,7.417477297695788,0.000114339540388253
1674,450,2.2821127622845028,8.108293431619007e-6,8.406497416012814e10,5.910509338558879e7,5.738910044109484e6,1.745946168719676e10,7.416866477424634,3.648732044228553e-5
1675,450,2.2818930770808583,1.471285631760022e-5,8.412408015850403e10,5.91069028438128e7,5.735650655006988e6,1.746102489963556e10,7.41615250051279,6.620785342920099e-5
1676,450,2.281673247395985,7.085764716308063e-6,8.418318796479996e10,5.9108709224014774e7,5.732394869197523e6,1.746258638578769e10,7.415438054036952,3.188594122338628e-5
1677,450,2.2814487301507578,9.618437202263408e-8,8.42422975759411e10,5.91105125338705e7,5.729142680991233e6,1.7464146149805782e10,7.4147083729899625,4.3282967410185336e-7
1678,450,2.2811557589155536,2.0472457230358287e-5,8.430140898885968e10,5.911231279135233e7,5.725894086126116e6,1.7465704213786278e10,7.413756216475549,9.21260575366123e-5
1679,450,2.280908731401663,3.413525386486427e-5,8.436052220049356e10,5.9114109983353145e7,5.72264907608705e6,1.746726054579554e10,7.412953377055405,0.0001536086423918892
1680,450,2.280724826092918,1.3340318240150084e-5,8.441963720779294e10,5.911590411374273e7,5.71940764470794e6,1.7468815143413418e10,7.412355684801983,6.003143208067538e-5
1681,450,2.2805306599858692,7.911336348254139e-6,8.447875400770563e10,5.911769520210881e7,5.716169787991898e6,1.747036803163563e10,7.4117246449540755,3.5601013567143625e-5
1682,450,2.2802346728477563,4.277778987926695e-6,8.453787259719238e10,5.911948327111132e7,5.712935502372842e6,1.747191924088463e10,7.410762686755207,1.9250005445670126e-5
1683,450,2.280068545114526,1.2118695683627223e-5,8.459699297322144e10,5.912126828733029e7,5.709704776619049e6,1.7473468703834026e10,7.410222771622209,5.4534130576322504e-5
1684,450,2.279812838624043,8.03642438854113e-6,8.46561151327638e10,5.912305029555938e7,5.706477610223903e6,1.747501648955895e10,7.409391725528139,3.6163909748435086e-5
1685,450,2.2796245443273206,2.7554646535143945e-5,8.471523907279956e10,5.912482927535074e7,5.703253993764837e6,1.747656255336062e10,7.408779769063792,0.00012399590940814775
1686,450,2.279412857340226,1.1572967500844689e-5,8.477436479031647e10,5.912660524913203e7,5.700033923699492e6,1.747810692538491e10,7.408091786355735,5.20783537538011e-5
1687,450,2.2792143324631056,1.9724909290363968e-6,8.483349228230603e10,5.912837821728404e7,5.696817393484792e6,1.7479649597320293e10,7.407446580505093,8.876209180663786e-6
1688,450,2.2789571031482247,1.237325842418091e-5,8.489262154577063e10,5.913014819886598e7,5.693604399142264e6,1.7481190593529163e10,7.40661058523173,5.56796629088141e-5
1689,450,2.2786867889160156,5.5598830043246394e-6,8.495175257771448e10,5.9131915192656666e7,5.690394933938316e6,1.7482729902954876e10,7.405732063977051,2.5019473519460877e-5
1690,450,2.2785177955706017,1.8973870347105404e-7,8.501088537515192e10,5.9133679185640536e7,5.687188989549102e6,1.7484267493877693e10,7.405182835604456,8.538241656197432e-7
1691,450,2.2782878877451416,8.265107597771326e-6,8.507001993510248e10,5.913544021233406e7,5.683986564144183e6,1.7485803417819305e10,7.40443563517171,3.719298418997097e-5
1692,450,2.278087165441672,8.273229506028379e-6,8.512915625459235e10,5.913719826386723e7,5.680787649993289e6,1.748733765036798e10,7.403783287685434,3.7229532777127705e-5
1693,450,2.27779888183099,6.715809906299164e-6,8.518829433065582e10,5.9138953366825044e7,5.677592244207465e6,1.7488870229272343e10,7.402846365950718,3.0221144578346237e-5
1694,450,2.2776391553551196,1.6666578601803872e-6,8.524743416033127e10,5.914070549078155e7,5.674400336156031e6,1.7490401092322903e10,7.402327254904138,7.499960370811742e-6
1695,450,2.277372687233946,1.516640185662832e-5,8.530657574066592e10,5.91424546825386e7,5.671211925725154e6,1.749193031281332e10,7.401461233510324,6.824880835482744e-5
1696,450,2.2771924585220154,2.3026180401286567e-7,8.53657190687117e10,5.914420091565684e7,5.668027002858563e6,1.7493457835528664e10,7.40087549019655,1.0361781180578955e-6
1697,450,2.2769358223121916,1.3647775685327046e-5,8.542486414152847e10,5.91459442244064e7,5.664845565761468e6,1.7494983711881847e10,7.400041422514622,6.141499058397171e-5
1698,450,2.27668292410473,1.4612570668093294e-5,8.548401095618127e10,5.914768460160443e7,5.661667607023117e6,1.7496507920503452e10,7.399219503340373,6.575656800641982e-5
1699,450,2.2765309806387752,1.357034067556162e-5,8.554315950974368e10,5.914942203721523e7,5.65849311886456e6,1.7498030434974052e10,7.39872568707602,6.106653304002729e-5
1700,450,2.2762915364688037,4.055429729338256e-6,8.5602309799294e10,5.915115656974538e7,5.655322100099762e6,1.7499551314318024e10,7.397947493523612,1.824943378202215e-5
1701,450,2.276065549970614,2.380520610595349e-5,8.566146182191629e10,5.9152888188473456e7,5.652154542883327e6,1.750107053097456e10,7.397213037404495,0.00010712342747679071
1702,450,2.2758281326757874,1.3834220487285442e-5,8.572061557470383e10,5.9154616904048815e7,5.6489904422797775e6,1.750258809501316e10,7.396441431196309,6.225399219278449e-5
1703,450,2.2756395843807864,4.4525021153096755e-6,8.577977105475385e10,5.9156342712677345e7,5.645829791413555e6,1.750410399107177e10,7.395828649237556,2.003625951889354e-5
1704,450,2.2754283958006605,6.227417184090367e-6,8.58389282591706e10,5.9158065632859394e7,5.642672586437797e6,1.7505618243118824e10,7.395142286352146,2.802337732840665e-5
1705,450,2.2751674045992116,1.7743968016237233e-5,8.589808718506534e10,5.915978567553867e7,5.639518822495064e6,1.750713086185087e10,7.394294064947438,7.984785607306755e-5
1706,450,2.2749615397284404,9.777902372477831e-6,8.595724782955576e10,5.916150282936231e7,5.63636849173159e6,1.7508641818615566e10,7.393625004117431,4.400056067615024e-5
1707,450,2.2747190066084433,2.199640284772375e-5,8.601641018976385e10,5.916321711615312e7,5.6332215907864375e6,1.751015114336342e10,7.392836771477441,9.898381281475688e-5
1708,450,2.274528038521936,2.0570389671736855e-5,8.607557426282175e10,5.91649285273804e7,5.630078112216613e6,1.7511658812441444e10,7.392216125196292,9.256675352281585e-5
1709,450,2.2742802694745716,8.131040555525715e-6,8.613474004586386e10,5.916663708757606e7,5.626938053050227e6,1.751316486067624e10,7.391410875792358,3.658968249986572e-5
1710,450,2.274122038877549,4.839314514448745e-6,8.619390753603381e10,5.916834277845344e7,5.62380140455968e6,1.7514669247173424e10,7.390896626352034,2.1776915315019352e-5
1711,450,2.273873123179792,1.4738123232937994e-5,8.625307673047977e10,5.9170045636526816e7,5.6206681654101275e6,1.7516172028052174e10,7.3900876503343245,6.632155454822097e-5
1712,450,2.27365267365986,2.3882443504597006e-5,8.631224762635663e10,5.91717456480621e7,5.61753832751532e6,1.751767317050758e10,7.389371189394545,0.00010747099577068653
1713,450,2.2733701700061815,3.0468614127698856e-5,8.637142022082379e10,5.917344283444118e7,5.614411887526569e6,1.75191727039609e10,7.38845305252009,0.00013710876357464485
1714,450,2.273230410239007,1.4415643028176106e-5,8.643059451105661e10,5.9175137167665616e7,5.611288835473444e6,1.75206705702853e10,7.387998833276773,6.487039362679248e-5
1715,450,2.27304876206353,1.0089837848115124e-5,8.648977049421994e10,5.917682868480495e7,5.608169170140959e6,1.752216682678398e10,7.387408476706472,4.540427031651806e-5
1716,450,2.2727793641028193,1.1088883141080474e-5,8.654894816749771e10,5.9178517399659224e7,5.605052887196745e6,1.7523661489556057e10,7.386532933334163,4.9899974134862135e-5
1717,450,2.2725866768555947,1.9892487988948382e-5,8.66081275280751e10,5.918020329099396e7,5.601939977623784e6,1.7525154512492226e10,7.385906699780683,8.951619595026772e-5
1718,450,2.272353781642291,9.303694152779096e-6,8.666730857314496e10,5.918188638443207e7,5.598830438703117e6,1.7526645932725742e10,7.385149790337446,4.186662368750593e-5
1719,450,2.2721396697426037,1.6291725767475507e-5,8.672649129990512e10,5.918356667629907e7,5.595724263800872e6,1.7528135735363377e10,7.384453926663462,7.331276595363978e-5
1720,450,2.2719233024368455,1.5197687106449642e-5,8.678567570556079e10,5.918524417621419e7,5.592621448077762e6,1.7529623929162613e10,7.383750732919748,6.838959197902339e-5
1721,450,2.2717268269899185,1.2138419141931311e-5,8.68448617873227e10,5.9186918886614434e7,5.589521985746183e6,1.7531110510126537e10,7.383112187717235,5.46228861386909e-5
1722,450,2.2714775330332024,3.118264138413096e-5,8.690404954240564e10,5.918859082562191e7,5.586425873128433e6,1.7532595502223087e10,7.382301982357908,0.00014032188622858932
1723,450,2.271264308885551,2.910823116675232e-5,8.696323896803568e10,5.9190259984597825e7,5.583333102982379e6,1.7534078881768448e10,7.38160900387804,0.00013098704025038543
1724,450,2.271077213783065,2.6117579398299284e-5,8.702243006144055e10,5.91919263712583e7,5.580243670266194e6,1.7535560654228554e10,7.381000944794962,0.00011752910729234678
1725,450,2.270868237127534,1.999134625693677e-5,8.70816228198547e10,5.919358999956826e7,5.577157570783739e6,1.7537040836253227e10,7.380321770664486,8.996105815621547e-5
1726,450,2.2706506557682467,2.2114712467824482e-5,8.714081724051883e10,5.9195250873352714e7,5.574074798997666e6,1.7538519426436905e10,7.379614631246802,9.951620610521017e-5
1727,450,2.2704232340860995,9.115310848351044e-6,8.720001332068076e10,5.919690899881684e7,5.570995349701131e6,1.7539996427641434e10,7.378875510779824,4.1018898817579696e-5
1728,450,2.2702635102143613,3.3762212979793205e-6,8.725921105759311e10,5.919856436921486e7,5.567919215975912e6,1.754147181959933e10,7.378356408196675,1.5192995840906942e-5
1729,450,2.270037730638191,8.000198883001408e-6,8.731841044851501e10,5.920021701249501e7,5.564846395536578e6,1.754294564408031e10,7.377622624574121,3.6000894973506337e-5
1730,450,2.269789688049091,1.7096876812505712e-5,8.737761149071082e10,5.9201866927404374e7,5.561776882220518e6,1.754441789069798e10,7.376816486159545,7.69359456562757e-5
1731,450,2.2695736344662834,1.1753895747923515e-5,8.743681418145245e10,5.920351411099669e7,5.55871066965508e6,1.7545888546027603e10,7.376114312015421,5.289253086565582e-5
1732,450,2.269359631385722,6.914100355942532e-6,8.749601851801636e10,5.920515857410933e7,5.555647753313688e6,1.754735762133216e10,7.375418802003597,3.111345160174139e-5
1733,450,2.2691896304312085,2.363368322393089e-5,8.755522449768515e10,5.92068003158066e7,5.552588127118172e6,1.754882510681086e10,7.374866298901427,0.000106351574507689
1734,450,2.268952162844284,1.61461954002462e-5,8.76144321177478e10,5.920843936018196e7,5.549531788325165e6,1.755029103755403e10,7.374094529243923,7.26578793011079e-5
1735,450,2.268760408548253,3.7865156703453806e-5,8.767364137549771e10,5.921007569464507e7,5.546478729334953e6,1.7551755382912216e10,7.373471327781822,0.00017039320516554213
1736,450,2.268538483891658,1.999823219611674e-5,8.773285226823795e10,5.92117093374284e7,5.543428946649844e6,1.7553218167530178e10,7.372750072647888,8.999204488252532e-5
1737,450,2.2683344276665824,1.9941830922770576e-5,8.77920647932724e10,5.9213340286557704e7,5.540382434105158e6,1.7554679379825653e10,7.3720868899163925,8.973823915246759e-5
1738,450,2.2680957163103272,6.387006105668114e-6,8.78512789479137e10,5.9214968556398414e7,5.537339187713354e6,1.755613903757776e10,7.3713110780085636,2.8741527475506512e-5
1739,450,2.2679740854565362,2.511639290325718e-6,8.791049472947974e10,5.9216594128153116e7,5.534299199110789e6,1.755759709897838e10,7.370915777733742,1.130237680646573e-5
1740,450,2.267707282126943,1.774614918592654e-5,8.79697121352958e10,5.921821705014741e7,5.531262468825683e6,1.7559053642932236e10,7.370048666912564,7.985767133666943e-5
1741,450,2.2675160472228644,1.8833213798002957e-5,8.802893116268948e10,5.921983729238844e7,5.528228987039939e6,1.7560508607526768e10,7.369427153474309,8.47494620910133e-5
1742,450,2.2673267025593002,1.162945784560776e-6,8.80881518089968e10,5.922145487258971e7,5.525198750256891e6,1.7561962016670074e10,7.368811783317726,5.233256030523492e-6
1743,450,2.2670879623669027,1.0463423296795671e-5,8.81473740715592e10,5.9223069804781005e7,5.522171754502386e6,1.756341388770016e10,7.368035877692433,4.708540483558052e-5
1744,450,2.2668942144983006,2.2649869145796586e-5,8.820659794772256e10,5.9224682079463445e7,5.519147992709543e6,1.7564864195580975e10,7.367406197119477,0.00010192441115608464
1745,450,2.2666674384319325,7.028958704413668e-6,8.826582343484113e10,5.922629171494458e7,5.5161274614926735e6,1.756631296540887e10,7.36666917490378,3.1630314169861506e-5
1746,450,2.2665071188730908,1.5107752917131734e-5,8.832505053027075e10,5.922789870092008e7,5.513110153706249e6,1.7567760170703518e10,7.366148136337545,6.79848881270928e-5
1747,450,2.266298546806726,3.270430360835519e-5,8.838427923137701e10,5.922950306154151e7,5.510096066756896e6,1.7569205847176605e10,7.36547027712186,0.00014716936623759835
1748,450,2.266064100136531,1.1782099824719783e-5,8.844350953553143e10,5.923110479887101e7,5.507085195151923e6,1.7570649990713463e10,7.3647083254437264,5.301944921123902e-5
1749,450,2.265831540870633,1.7128459357362846e-5,8.85027414401059e10,5.923270391410932e7,5.504077533298653e6,1.7572092595655704e10,7.363952507829557,7.707806710813281e-5
1750,450,2.2656252805784964,1.3085595151382523e-5,8.856197494248318e10,5.923430040899934e7,5.501073075689062e6,1.7573533657325733e10,7.363282161880114,5.8885178181221354e-5
1751,450,2.26547157346812,3.1511111553417237e-6,8.862121004004916e10,5.923589428499253e7,5.498071816790079e6,1.7574973170528297e10,7.362782613771389,1.4180000199037757e-5
1752,450,2.265275304290104,6.787623733628401e-6,8.868044673019656e10,5.9237485562922105e7,5.495073753625346e6,1.7576411165174374e10,7.362144738942838,3.05443068013278e-5
1753,450,2.2650233455461195,1.7284254777732988e-5,8.873968501032431e10,5.923907425046152e7,5.4920788814997915e6,1.7577847647409634e10,7.361325873024889,7.777914649979845e-5
1754,450,2.2648220218813226,2.4211625051839825e-5,8.879892487783398e10,5.924066033623193e7,5.489087193232474e6,1.7579282588871437e10,7.360671571114299,0.00010895231273327921
1755,450,2.264650063131528,5.011055986514634e-5,8.885816633013348e10,5.924224382921934e7,5.486098684327231e6,1.7580715998093708e10,7.360112705177466,0.00022549751939315854
1756,450,2.2644319298269524,1.628810291423588e-5,8.891740936464392e10,5.924382474700388e7,5.4831133514237935e6,1.7582147899235603e10,7.359403771937595,7.329646311406146e-5
1757,450,2.2642283561982444,2.02644050349976e-5,8.897665397877872e10,5.924540308546327e7,5.480131188330532e6,1.7583578277128986e10,7.358742157644294,9.11898226574892e-5
1758,450,2.2639955786459725,1.8509887569156946e-5,8.903590016996634e10,5.924697885707413e7,5.477152191041044e6,1.7585007146738445e10,7.35798563059941,8.329449406120626e-5
1759,450,2.263832531928381,1.9481599275450456e-5,8.90951479356366e10,5.924855205166669e7,5.47417635259911e6,1.758643448191472e10,7.357455728767238,8.766719673952705e-5
1760,450,2.263609690338652,1.1664204670858158e-5,8.915439727322855e10,5.925012269526937e7,5.4712036707926765e6,1.7587860322302246e10,7.356731493600618,5.248892101886171e-5
1761,450,2.263363628601666,6.368664497005683e-6,8.921364818018253e10,5.9251690787555896e7,5.4682341399751e6,1.7589284659692196e10,7.355931792955414,2.8658990236525572e-5
1762,450,2.2631822989722776,1.045254296720699e-5,8.927290065394681e10,5.9253256320104025e7,5.465267753457065e6,1.759070747113217e10,7.3553424716599025,4.7036443352431456e-5
1763,450,2.2629535641637806,6.719804084509562e-6,8.933215469197437e10,5.925481931608338e7,5.462304508683911e6,1.75921287911884e10,7.354599083532287,3.023911838029303e-5
1764,450,2.262799332387634,6.517464810090745e-6,8.939141029172427e10,5.925637976171493e7,5.459344398292864e6,1.7593548587172646e10,7.354097830259811,2.9328591645408353e-5
1765,450,2.262583713806489,1.9386782310115702e-5,8.945066745066037e10,5.9257937683840014e7,5.456387420228181e6,1.759496690041994e10,7.353397069871089,8.724052039552066e-5
1766,450,2.2623704197349808,2.0379147957744204e-5,8.950992616625214e10,5.925949307783003e7,5.453433568343535e6,1.7596383714950283e10,7.352703864138688,9.170616580984892e-5
1767,450,2.2621696876078112,9.63396709499631e-6,8.956918643597482e10,5.926104594747925e7,5.450482837602733e6,1.759779903014224e10,7.352051484725386,4.3352851927483393e-5
1768,450,2.2619903236843957,3.7005642972709474e-5,8.962844825730688e10,5.92625962967994e7,5.447535223009822e6,1.7599212845788868e10,7.3514685519742855,0.00016652539337719263
1769,450,2.2617205814903905,4.475691159910866e-5,8.968771162773557e10,5.9264144148668215e7,5.444590722031627e6,1.760062519617273e10,7.350591889843769,0.00020140610219598898
1770,450,2.261561397176476,3.053896082283458e-5,8.974697654475473e10,5.926568947697164e7,5.441649325780217e6,1.7602036026086174e10,7.350074540823547,0.00013742532370275562
1771,450,2.26136086002872,1.1720160467576513e-5,8.98062430058569e10,5.926723231084039e7,5.438711032557163e6,1.7603445381292156e10,7.34942279509334,5.2740722104094306e-5
1772,450,2.261168925724318,1.4267074114421296e-5,8.986551100854385e10,5.926877264778694e7,5.435775836567808e6,1.7604853249790108e10,7.3487990086040345,6.420183351489583e-5
1773,450,2.260965162543461,2.3446472718180456e-5,8.992478055032352e10,5.9270310496314794e7,5.432843733455735e6,1.760625963969769e10,7.348136778266248,0.00010550912723181205
1774,450,2.2607919046029217,7.999244285822327e-6,8.998405162870847e10,5.9271845855128594e7,5.429914717605597e6,1.7607664541212177e10,7.3475736899594954,3.599659928620047e-5
1775,450,2.2605782223019517,1.6937262944327625e-5,9.004332424121616e10,5.927337874056025e7,5.426988785697275e6,1.7609067976842064e10,7.346879222481343,7.621768324947431e-5
1776,450,2.260350889609181,9.517284220383893e-6,9.010259838536969e10,5.927490915370289e7,5.424065932446979e6,1.7610469941207783e10,7.346140391229838,4.2827778991727516e-5
1777,450,2.2602100270181675,3.284855447871493e-6,9.01618740586961e10,5.927643708427643e7,5.421146151112833e6,1.7611870408063885e10,7.345682587809044,1.4781849515421719e-5
1778,450,2.259953490005362,1.9718461783391206e-6,9.022115125873123e10,5.9277962568896025e7,5.418229441028947e6,1.7613269437228928e10,7.344848842517426,8.873307802526043e-6
1779,450,2.2597799634313835,7.80172018466363e-6,9.028042998301154e10,5.9279485581979394e7,5.415315793498282e6,1.761466697440403e10,7.344284881151997,3.5107740830986334e-5
1780,450,2.2595487180128737,1.6288846993561812e-5,9.033971022908148e10,5.928100615054581e7,5.41240520663378e6,1.761606306187526e10,7.343533333541839,7.329981147102815e-5
1781,450,2.2593776513289177,1.4785073573136964e-5,9.039899199449084e10,5.92825242615625e7,5.409497673386225e6,1.761745766837576e10,7.342977366818983,6.653283107911634e-5
1782,450,2.2591822081312722,1.7727813864581998e-5,9.045827527679312e10,5.928403993329462e7,5.406593190758033e6,1.7618850820179005e10,7.342342176426635,7.977516239061899e-5
1783,450,2.258992941164353,1.0989386760806852e-5,9.051756007354846e10,5.928555316619895e7,5.4036917534641465e6,1.762024251084312e10,7.341727058784146,4.945224042363083e-5
1784,450,2.2587965616666965,1.1358589086962745e-5,9.057684638232104e10,5.928706396748758e7,5.400793357101835e6,1.762163274637263e10,7.341088825416763,5.111365089133235e-5
1785,450,2.258587946698902,3.4831061201834324e-5,9.063613420068033e10,5.928857234309438e7,5.397897997114249e6,1.7623021530444546e10,7.340410826771431,0.00015673977540825446
1786,450,2.2584176163301772,1.6237743126479298e-5,9.069542352620279e10,5.929007829039214e7,5.395005667854117e6,1.7624408850971928e10,7.339857253073076,7.306984406915684e-5
1787,450,2.2581656852914946,1.3283682674766761e-5,9.07547143564679e10,5.929158183291175e7,5.392116367050013e6,1.762579474411791e10,7.339038477197358,5.9776572036450426e-5
1788,450,2.257964843263201,1.9138496995321774e-5,9.081400668905981e10,5.929308295539193e7,5.389230087452136e6,1.7627179174534416e10,7.338385740605403,8.612323647894798e-5
1789,450,2.257768130754817,1.657370659358115e-5,9.087330052156989e10,5.929458167014222e7,5.3863468253677e6,1.762856215773001e10,7.337746424953156,7.458167967111518e-5
1790,450,2.257566454319913,1.2619613132314189e-5,9.09325958515932e10,5.9296077983637966e7,5.383466576363961e6,1.762994369848254e10,7.337090976539717,5.678825909541385e-5
1791,450,2.2574316649535797,8.552414114570972e-6,9.099189267673013e10,5.9297571889976114e7,5.3805893344310755e6,1.763132377871107e10,7.336652911099134,3.8485863515569374e-5
1792,450,2.2572298566402007,9.931647355687634e-6,9.105119099458661e10,5.92990634146702e7,5.377715097600041e6,1.7632702438422398e10,7.335997034080652,4.469241310059435e-5
1793,450,2.2569918633473423,1.867706757095744e-5,9.111049080277304e10,5.930055255803187e7,5.374843860678183e6,1.763407967108329e10,7.335223555878862,8.404680406930848e-5
1794,450,2.2567393429179505,1.3927836245736236e-5,9.11697920989032e10,5.930203932177729e7,5.371975618664774e6,1.7635455472764412e10,7.334402864483339,6.267526310581306e-5
1795,450,2.256603248465597,2.79347797667584e-5,9.122909488060272e10,5.9303523691013016e7,5.36911036444558e6,1.763682980876615e10,7.3339605575131905,0.0001257065089504128
1796,450,2.256390872540784,4.638166930193144e-6,9.128839914549307e10,5.930500570005997e7,5.366248097216339e6,1.763820273556199e10,7.333270335757549,2.0871751185869147e-5
1797,450,2.2562468916731504,6.863874569648654e-6,9.134770489120575e10,5.930648533193038e7,5.363388809617344e6,1.7639574214600937e10,7.332802397937739,3.088743556341894e-5
1798,450,2.2560469853417517,1.388555994709384e-5,9.14070121153765e10,5.9307962610469565e7,5.360532499521602e6,1.764094428303251e10,7.332152702360693,6.248501976192228e-5
1799,450,2.2558098839800667,1.4250644872690343e-5,9.146632081564606e10,5.9309437537780225e7,5.35767916203158e6,1.7642312937734783e10,7.331382122935216,6.412790192710655e-5
1800,450,2.2556516270734144,1.187106165621149e-5,9.152563098966043e10,5.931091010125836e7,5.354828790384847e6,1.7643680148277794e10,7.330867787988597,5.3419777452951706e-5
1801,450,2.2554480138008044,1.4026475897196966e-5,9.158494263506943e10,5.9312380324633904e7,5.351981382467594e6,1.7645045951706654e10,7.3302060448526145,6.311914153738635e-5
1802,450,2.2552358683917557,4.0221368898529786e-6,9.164425574952902e10,5.931384820725797e7,5.349136933064243e6,1.7646410339828754e10,7.3295165722732065,1.8099616004338404e-5
1803,450,2.2550381691182624,2.1014665049445824e-5,9.170357033069891e10,5.93153137505791e7,5.346295437238538e6,1.7647773308352543e10,7.3288740496343525,9.456599272250621e-5
1804,450,2.2548779124626366,1.795992196890195e-5,9.176288637624564e10,5.9316776956046365e7,5.343456890065725e6,1.764913485299158e10,7.328353215503569,8.081964886005877e-5
1805,450,2.254655753493222,1.2335614393163552e-5,9.182220388383847e10,5.931823784349769e7,5.340621288971848e6,1.7650495003712196e10,7.327631198852972,5.5510264769235984e-5
1806,450,2.254504936864027,3.408071622473807e-5,9.188152285115176e10,5.931969639777545e7,5.337788626939607e6,1.765185372535352e10,7.327141044808088,0.00015336322301132133
1807,450,2.2542933454062304,2.090029097987639e-5,9.194084327586804e10,5.932115264359032e7,5.334958902033912e6,1.765321105701493e10,7.326453372570249,9.405130940944376e-5
1808,450,2.2540674167956425,1.827775521962005e-6,9.200016515566971e10,5.932260657880683e7,5.33213210891494e6,1.765456698782477e10,7.325719104585838,8.224989848829023e-6
1809,450,2.25390655728819,1.154760505404917e-5,9.205948848824738e10,5.9324058196376175e7,5.329308241631612e6,1.7655921497731358e10,7.325196311186618,5.196422274322127e-5
1810,450,2.2536892985373904,3.387607862123665e-5,9.211881327129395e10,5.9325507519309826e7,5.326487298059725e6,1.7657274622783722e10,7.324490220246519,0.00015244235379556492
1811,450,2.2535057477117046,1.715838354676702e-5,9.217813950251205e10,5.9326954538942106e7,5.323669272064159e6,1.765862633994097e10,7.3238936800630405,7.721272596045159e-5
1812,450,2.253392229402561,1.0020254386233773e-5,9.22374671796019e10,5.932839925467439e7,5.320854158546106e6,1.7659976641213852e10,7.323524745558323,4.509114473805198e-5
1813,450,2.2531297723917434,1.8181984908771653e-5,9.229679630027652e10,5.932984170394516e7,5.318041957235166e6,1.7661325589731884e10,7.322671760273166,8.181893208947244e-5
1814,450,2.2529405724472724,1.2038491910094928e-5,9.23561268622464e10,5.933128185839827e7,5.3152326595348865e6,1.7662673125678776e10,7.322056860453635,5.417321359542718e-5
1815,450,2.2527604180918397,1.3071628493538379e-5,9.241545886323087e10,5.933271973237708e7,5.31242626226942e6,1.766401926905478e10,7.321471358798479,5.8822328220922704e-5
1816,450,2.2525515070554087,2.6582114469070328e-5,9.247479230095264e10,5.93341553362494e7,5.309622761767733e6,1.7665364032471764e10,7.320792397930078,0.00011961951511081648
1817,450,2.2523675402564463,1.2189318043559494e-5,9.253412717314139e10,5.933558866677784e7,5.306822152648415e6,1.766670740308574e10,7.3201945058334505,5.485193119601772e-5
1818,450,2.25220674641154,1.1523481940792224e-5,9.259346347752814e10,5.9337019728964455e7,5.3040244305828335e6,1.7668049383491524e10,7.319671925837504,5.185566873356501e-5
1819,450,2.2520005890612946,1.01726875210012e-5,9.26528012118511e10,5.933844853767573e7,5.301229592497186e6,1.766938999480478e10,7.319001914449208,4.57770938445054e-5
1820,450,2.2517897374054003,5.563323874276452e-6,9.271214037385184e10,5.933987509158209e7,5.298437633282081e6,1.7670729227804497e10,7.318316646567551,2.5034957434244033e-5
1821,450,2.251642894939202,1.1672746753892127e-5,9.277148096127759e10,5.934129938523049e7,5.295648547320118e6,1.767206706552118e10,7.317839408552407,5.252736039251457e-5
1822,450,2.251418249772237,1.1270728182369294e-5,9.283082297187991e10,5.934272144424201e7,5.292862332921511e6,1.76734035493437e10,7.317109311759769,5.071827682066182e-5
1823,450,2.2512630456478364,1.5702615761656324e-5,9.289016640341461e10,5.934414125155799e7,5.290078983026706e6,1.7674738640537617e10,7.316604898355468,7.066177092745346e-5
1824,450,2.251024870447167,3.565046328257715e-5,9.294951125364182e10,5.934555883429096e7,5.28729849615068e6,1.7676072383372696e10,7.315830828953293,0.00016042708477159717
1825,450,2.250858729276093,1.7027079291923042e-5,9.300885752033014e10,5.934697417426392e7,5.284520865116028e6,1.767740473700372e10,7.315290870147302,7.662185681365369e-5
1826,450,2.2506719298713334,7.4579936145124925e-6,9.30682052012467e10,5.934838728975008e7,5.281746087343349e6,1.7678735729141438e10,7.314683772081834,3.3560971265306216e-5
1827,450,2.2505350206512307,1.2370104129466597e-5,9.312755429416592e10,5.934979817501385e7,5.278974157243165e6,1.7680065342343807e10,7.314238817116499,5.5665468582599686e-5
1828,450,2.250312952160532,1.767424198019507e-5,9.318690479686975e10,5.9351206854468055e7,5.2762050730239265e6,1.7681393615958622e10,7.313517094521728,7.953408891087782e-5
1829,450,2.250174529689488,5.087189121066871e-5,9.324625670713702e10,5.935261330796886e7,5.273438827307354e6,1.7682720505426342e10,7.3130672214908365,0.00022892351044800918
1830,450,2.2499036263938894,5.017354582761979e-6,9.33056100227663e10,5.935401757172761e7,5.270675419799325e6,1.7684046072404934e10,7.31218678578014,2.2578095622428906e-5
1831,450,2.249807215107501,2.3598824842041566e-5,9.336496474153946e10,5.935541960543831e7,5.267914840616161e6,1.7685370234295353e10,7.3118734490993775,0.00010619471178918705
1832,450,2.249573961399989,7.059027322869893e-6,9.342432086126288e10,5.935681945914623e7,5.265157091214474e6,1.7686693078939533e10,7.311115374549965,3.176562295291452e-5
1833,450,2.249342259262633,1.700869160597973e-5,9.348367837973264e10,5.93582171171749e7,5.262402164819736e6,1.7688014570217846e10,7.3103623426035576,7.653911222690879e-5
1834,450,2.2491715693814944,2.9623569705483632e-5,9.354303729475836e10,5.935961257541114e7,5.259650056119679e6,1.7689334693799526e10,7.309807600489857,0.00013330606367467634
1835,450,2.2489794276446298,1.4092763534340191e-5,9.360239760415161e10,5.936100585039536e7,5.256900762396915e6,1.769065347440248e10,7.309183139845047,6.341743590453086e-5
1836,450,2.248770633503394,1.2005811280024759e-5,9.36617593057266e10,5.936239694593437e7,5.254154279348866e6,1.76919709127159e10,7.308504558886031,5.402615076011141e-5
1837,450,2.248629305674217,1.697191011408583e-5,9.372112239730582e10,5.9363785854324415e7,5.251410601244959e6,1.7693286987648365e10,7.308045243441205,7.637359551338624e-5
1838,450,2.2484938012408144,1.0925163477948363e-5,9.378048687671164e10,5.936517258901825e7,5.248669725008839e6,1.769460171815788e10,7.307604854032647,4.9163235650767634e-5
1839,450,2.2482705627471455,3.0966773861607066e-5,9.383985274177588e10,5.936655716803601e7,5.245931648141066e6,1.769591513190582e10,7.306879328928223,0.0001393504823772318
1840,450,2.248057621197107,2.1627470112139946e-5,9.389921999033139e10,5.936793958163473e7,5.24319636468589e6,1.769722720398516e10,7.306187268890597,9.732361550462976e-5
1841,450,2.247908988810144,5.649143230285203e-6,9.395858862021619e10,5.9369319826478355e7,5.24046386949957e6,1.7698537921605267e10,7.305704213632968,2.5421144536283413e-5
1842,450,2.2476771341783737,1.837978081015157e-5,9.401795862927267e10,5.9370697928319655e7,5.237734161073335e6,1.7699847327175125e10,7.304950686079715,8.270901364568206e-5
1843,450,2.2475070702776323,1.898576718309397e-5,9.407733001534894e10,5.937207387066306e7,5.235007232642449e6,1.7701155382972183e10,7.304397978402305,8.543595232392287e-5
1844,450,2.247299342693772,2.6586103535342076e-6,9.413670277629578e10,5.93734476722724e7,5.232283081844426e6,1.7702462118204517e10,7.303722863754759,1.1963746590903934e-5
1845,450,2.247185368146836,1.8686288345337587e-5,9.419607690996933e10,5.937481931865167e7,5.229561702186382e6,1.7703767498926865e10,7.303352446477217,8.408829755401914e-5
1846,450,2.2469954897995463,6.138701782454348e-6,9.425545241423111e10,5.9376188838605955e7,5.226843092571486e6,1.770507157349265e10,7.302735341848526,2.7624158021044565e-5
1847,450,2.2467996700467827,1.0936538941797025e-5,9.43148292869447e10,5.9377556226454146e7,5.224127247622029e6,1.7706374324746014e10,7.302098927652044,4.921442523808661e-5
1848,450,2.2465659994253278,1.2378683627412013e-5,9.437420752597922e10,5.9378921491143405e7,5.221414163788365e6,1.770767576335856e10,7.301339498132315,5.570407632335406e-5
1849,450,2.2464136272181867,4.632808404037014e-5,9.44335871292078e10,5.938028461997162e7,5.2187038348429445e6,1.7708975858799046e10,7.300844288459107,0.00020847637818166564
1850,450,2.246152340383975,1.651716023265415e-5,9.449296809450946e10,5.938164564452475e7,5.215996260063906e6,1.7710274664890087e10,7.299995106247919,7.432722104694367e-5
1851,450,2.246068521500682,8.321627512287294e-6,9.455235041977005e10,5.938300452820281e7,5.213291430280913e6,1.771157210555976e10,7.299722694877216,3.744732380529282e-5
1852,450,2.245841618601743,1.242593862391117e-5,9.461173410286957e10,5.938436132114604e7,5.210589347087862e6,1.7712868270082436e10,7.298985260455665,5.5916723807600266e-5
1853,450,2.245709775435628,1.5246252951114925e-5,9.467111914170215e10,5.9385715993679434e7,5.207890002194797e6,1.7714163095573505e10,7.29855677016579,6.860813828001716e-5
1854,450,2.2455300525901514,1.2351122955389648e-5,9.473050553416272e10,5.9387068570503645e7,5.205193394057855e6,1.7715456622877075e10,7.297972670917992,5.558005329925342e-5
1855,450,2.2453251202341993,2.09063417967309e-5,9.478989327815097e10,5.938841905267468e7,5.202499518212975e6,1.77167488477564e10,7.297306640761148,9.407853808528904e-5
1856,450,2.2451358124402514,1.6416073653852115e-5,9.484928237157071e10,5.9389767438672066e7,5.199808369887785e6,1.771803976105415e10,7.2966913904308175,7.387233144233452e-5
1857,450,2.2449867690642424,1.0325316499470993e-5,9.490867281233008e10,5.939111372928738e7,5.197119944606214e6,1.7719329358029385e10,7.2962069994587875,4.646392424761947e-5
1858,450,2.244771136740201,2.254811353230579e-5,9.496806459834137e10,5.939245794394978e7,5.19443424020299e6,1.7720617669608665e10,7.295506194405653,0.00010146651089537606
1859,450,2.244623613739839,6.053450995108234e-6,9.502745772752188e10,5.939380006781995e7,5.191751250289855e6,1.772190466118584e10,7.295026744654478,2.7240529477987052e-5
1860,450,2.2444351661045516,1.941648419495623e-5,9.508685219779178e10,5.939514012059355e7,5.189070972751304e6,1.772319036425031e10,7.294414289839793,8.737417887730303e-5
1861,450,2.2442025738875344,7.802775049234323e-6,9.514624800707672e10,5.9396478106943026e7,5.186393403625178e6,1.7724474781575573e10,7.293658365134487,3.511248772155445e-5
1862,450,2.2440330466122096,3.6907043101663817e-6,9.520564515330646e10,5.939781401594823e7,5.183718537037718e6,1.7725757886056118e10,7.2931074014896815,1.6608169395748718e-5
1863,450,2.243840490600247,5.551809263509844e-6,9.526504363441357e10,5.939914786398683e7,5.181046370488711e6,1.77270397029138e10,7.292481594450804,2.4983141685794297e-5
1864,450,2.2437266159472635,2.52216656326798e-6,9.532444344833728e10,5.9400479640934356e7,5.178376898222981e6,1.7728320206564705e10,7.2921115018286065,1.134974953470591e-5
1865,450,2.2434980421073094,1.1730899643333514e-5,9.538384459301852e10,5.94018093782153e7,5.175710119607224e6,1.772959945117626e10,7.291368636848755,5.2789048395000815e-5
1866,450,2.2433368343425073,1.2133656604615406e-5,9.544324706640424e10,5.940313705438537e7,5.173046027512339e6,1.7730877389459427e10,7.290844711613149,5.460145472076933e-5
1867,450,2.2431311741430697,1.9644530784734826e-5,9.550265086644382e10,5.940446268933878e7,5.170384619902605e6,1.7732154053507854e10,7.290176315964977,8.840038853130672e-5
1868,450,2.242997065406615,9.859931825118018e-6,9.556205599109369e10,5.940578627095806e7,5.167725890817198e6,1.773342941392371e10,7.289740462571499,4.436969321303108e-5
1869,450,2.24282866916546,8.70577345046808e-6,9.562146243831085e10,5.9407107818246745e7,5.165069838126872e6,1.7734703501149403e10,7.289193174787746,3.917598052710636e-5
1870,450,2.2425778850285827,3.0839753716094265e-5,9.56808702060578e10,5.9408427342058174e7,5.162416458707778e6,1.7735976330009487e10,7.288378126342893,0.0001387788917224242
1871,450,2.2424027008852345,1.5218542811501479e-6,9.574027929230478e10,5.940974482441402e7,5.159765745909604e6,1.773724785983318e10,7.287808777877013,6.848344265175665e-6
1872,450,2.2422449240836313,2.2291950627084667e-5,9.579968969502002e10,5.941106027759051e7,5.157117696802691e6,1.7738518108190636e10,7.287296003271802,0.000100313777821881
1873,450,2.2420568649727146,7.330639562319607e-7,9.585910141217972e10,5.941237371235462e7,5.154472308279106e6,1.7739787089786083e10,7.286684811161322,3.2987878030438234e-6
1874,450,2.241924014821935,6.808480099276815e-6,9.591851444176328e10,5.941368512088778e7,5.15182957496398e6,1.7741054783514217e10,7.286253048171288,3.0638160446745666e-5
1875,450,2.24176340260471,3.0095834934185106e-6,9.597792878175351e10,5.9414994518846445e7,5.149189494364998e6,1.774232121354782e10,7.285731058465308,1.3543125720383298e-5
1876,450,2.241586174380049,7.77547857452876e-6,9.603734443013861e10,5.9416301908749245e7,5.146552062389768e6,1.7743586378750366e10,7.285155066735159,3.498965358537942e-5
1877,450,2.241399806868217,2.8756147659403375e-5,9.609676138490967e10,5.941760729362032e7,5.143917275016791e6,1.7744850278973225e10,7.284549372321705,0.0001294026644673152
1878,450,2.2412379568422502,4.708116878415769e-6,9.615617964406375e10,5.941891067284852e7,5.141285127789702e6,1.7746112907051144e10,7.284023359737313,2.118652595287096e-5
1879,450,2.240983703010045,1.3594043495213093e-5,9.621559920559879e10,5.9420212066687874e7,5.138655618807905e6,1.774737429617129e10,7.283197034782646,6.117319572845892e-5
1880,450,2.2408110790162956,4.051795144954795e-7,9.627502006752032e10,5.94215114550581e7,5.136028741256461e6,1.77486344015543e10,7.282636006802961,1.8233078152296578e-6
1881,450,2.24068206222067,1.7311165032632414e-5,9.63344422278353e10,5.942280884727977e7,5.133404491918866e6,1.774989323526144e10,7.282216702217178,7.790024264684586e-5
1882,450,2.240477753173498,1.5549212825399783e-5,9.639386568455524e10,5.942410426380575e7,5.130782868941827e6,1.7751150830951008e10,7.2815526978138685,6.997145771429902e-5
1883,450,2.240311034190263,1.3044426760852601e-5,9.645329043569662e10,5.942539769304452e7,5.128163866574973e6,1.775240716026495e10,7.281010861118354,5.8699920423836704e-5
1884,450,2.2401574395825223,2.674103421271279e-5,9.651271647927847e10,5.942668914238202e7,5.125547481389811e6,1.775366223159467e10,7.280511678643197,0.00012033465395720755
1885,450,2.2399744871285634,1.238805178131741e-5,9.65721438133263e10,5.942797862165899e7,5.122933710263983e6,1.7754916058119694e10,7.279917083167831,5.574623301592835e-5
1886,450,2.2397983107987347,1.3250043518327204e-5,9.663157243586649e10,5.942926612987448e7,5.120322548764336e6,1.7756168632020733e10,7.279344510095887,5.9625195832472416e-5
1887,450,2.239652762415743,4.990345051236744e-5,9.66910023449289e10,5.943055166772541e7,5.117713992673799e6,1.7757419948772163e10,7.2788714778511645,0.0002245655273056535
1888,450,2.2394618528454204,1.2288129819404414e-5,9.675043353855649e10,5.9431835249608e7,5.115108039447815e6,1.7758670030454933e10,7.278251021747616,5.5296584187319864e-5
1889,450,2.239284439573604,1.53662187966086e-5,9.68098660147818e10,5.94331168713866e7,5.112504684298864e6,1.7759918863201977e10,7.277674428614212,6.91479845847387e-5
1890,450,2.239112765281729,3.328699622207054e-5,9.686929977165039e10,5.943439653806883e7,5.109903923558778e6,1.776116645090115e10,7.277116487165619,0.00014979148299931744
1891,450,2.238909701226734,1.3516439045013762e-5,9.69287348072121e10,5.943567425866338e7,5.107305754052507e6,1.7762412805243977e10,7.276456528986886,6.082397570256193e-5
1892,450,2.238736188208157,2.5399311910589972e-5,9.698817111951569e10,5.94369500287532e7,5.104710170985629e6,1.776365791182889e10,7.27589261167651,0.00011429690359765488
1893,450,2.2385807086059506,1.449404312595104e-5,9.704760870661853e10,5.94382238538333e7,5.102117170774345e6,1.7764901775536366e10,7.27538730296934,6.522319406677968e-5
1894,450,2.2383901238492427,1.1843967867589122e-5,9.710704756657898e10,5.94394957450538e7,5.099526750527156e6,1.776614441229014e10,7.274767902510039,5.329785540415105e-5
1895,450,2.2382105067921296,2.8188112350946426e-5,9.71664876974599e10,5.9440765700018e7,5.096938905720544e6,1.7767385811648464e10,7.274184147074421,0.00012684650557925892
1896,450,2.2380471498923553,1.6784524042856575e-5,9.722592909733038e10,5.94420337218925e7,5.094353632513406e6,1.7768625974008823e10,7.273653237150155,7.553035819285459e-5
1897,450,2.237867372000482,2.0495953798244093e-5,9.728537176425952e10,5.9443299818995416e7,5.091770927695495e6,1.776986490983776e10,7.2730689590015665,9.223179209209842e-5
1898,450,2.2376947005181496,1.342032797069237e-5,9.734481569632333e10,5.944456399198911e7,5.089190787139236e6,1.7771102614684654e10,7.272507776683986,6.039147586811566e-5
1899,450,2.2375167686925073,1.0845100408607422e-5,9.740426089159988e10,5.9445826246405445e7,5.086613207313791e6,1.7772339093615257e10,7.271929498250649,4.88029518387334e-5
1900,450,2.237334647534717,1.2564450169172403e-7,9.746370734817203e10,5.9447086585940056e7,5.08403818447462e6,1.7773574348127655e10,7.27133760448783,5.654002576127581e-7
1901,450,2.2371875354360946,1.7211893469093464e-5,9.75231550641264e10,5.944834500912258e7,5.081465714262663e6,1.777480836963382e10,7.270859490167307,7.745352061092059e-5
1902,450,2.2369649828356475,1.04824074036447e-5,9.7582604037552e10,5.944960153471567e7,5.078895794766155e6,1.7776041189121975e10,7.270136194215854,4.717083331640115e-5
1903,450,2.236864931646788,2.4655948830831775e-5,9.764205426654584e10,5.945085613978475e7,5.076328419056502e6,1.7777272756039978e10,7.269811027852061,0.00011095176973874299
1904,450,2.2366604223549924,1.2264699962100112e-5,9.770150574920364e10,5.94521088587882e7,5.073763587127607e6,1.7778503132136517e10,7.269146372653726,5.51911498294505e-5
1905,450,2.236525665329202,1.3888756861479834e-5,9.77609584836271e10,5.945335967201319e7,5.071201292457406e6,1.777973227316386e10,7.268708412319906,6.249940587665925e-5
1906,450,2.2363598647172203,2.236812213390893e-5,9.782041246792175e10,5.945460859683726e7,5.068641532997118e6,1.778096020749877e10,7.268169560330966,0.00010065654960259018
1907,450,2.2361399185774116,1.5532950500052323e-5,9.787986770019797e10,5.9455855640128955e7,5.066084305439754e6,1.7782186942975845e10,7.267454735376588,6.989827725023545e-5
1908,450,2.2360401062906714,6.579790873428859e-6,9.79393241785672e10,5.945710078223481e7,5.063529603300572e6,1.778341243542207e10,7.2671303454446825,2.9609058930429866e-5
1909,450,2.2358543243857136,5.311031042537495e-6,9.799878190114813e10,5.945834405460561e7,5.0609774262427455e6,1.7784636740903214e10,7.266526554253569,2.3899639691418728e-5
1910,450,2.235675465265376,1.2990762052855764e-5,9.805824086605978e10,5.9459585448509015e7,5.058427769109869e6,1.778585983669188e10,7.2659452621124725,5.845842923785094e-5
1911,450,2.2355068862037566,6.658611114374047e-6,9.811770107142706e10,5.9460824967238404e7,5.055880628198648e6,1.7787081723654922e10,7.265397380162209,2.996375001468321e-5
1912,450,2.2353128142224463,9.088284155911452e-6,9.817716251537805e10,5.94620626193112e7,5.05333600043984e6,1.7788302412942894e10,7.2647666462229505,4.0897278701601536e-5
1913,450,2.235220121138152,1.1887438798208194e-5,9.823662519604169e10,5.946329839149525e7,5.050793880166097e6,1.7789521872963478e10,7.264465393698994,5.3493474591936874e-5
1914,450,2.2349545763532475,1.1454113084452544e-5,9.82960891115611e10,5.946453232412868e7,5.0482542681347625e6,1.7790740177481842e10,7.263602373148054,5.154350888003645e-5
1915,450,2.2347891396285684,2.3282360274601288e-5,9.835555426006778e10,5.9465764384466775e7,5.045717156358335e6,1.7791957256547348e10,7.263064703792847,0.0001047706212357058
1916,450,2.234640935004877,1.5383729546070146e-5,9.84150206397081e10,5.94669945872785e7,5.043182542547879e6,1.7793173133664047e10,7.262583038765849,6.922678295731566e-5
1917,450,2.2345044683762842,8.745172170310234e-6,9.84744882486271e10,5.946822293698668e7,5.040650423183054e6,1.7794387812008728e10,7.262139522222924,3.935327476639605e-5
1918,450,2.2342698531566407,1.6778812764628448e-5,9.853395708497662e10,5.946944945186886e7,5.038120796406024e6,1.7795601322090565e10,7.261377022759082,7.550465744082802e-5
1919,450,2.234166463656802,1.1348408716971292e-5,9.859342714690945e10,5.9470674105114356e7,5.035593654980503e6,1.779681360554622e10,7.261041006884606,5.1067839226370815e-5
1920,450,2.2339481494031324,1.1336989048926771e-5,9.865289843258435e10,5.9471896933064245e7,5.03306899922071e6,1.779802472854832e10,7.26033148556018,5.101645072017047e-5
1921,450,2.2337672202991175,1.2841134732016757e-5,9.87123709401611e10,5.947311791915142e7,5.030546823131035e6,1.7799234652937744e10,7.259743465972131,5.7785106294075406e-5
1922,450,2.2336082390982996,7.273143504703261e-6,9.877184466780563e10,5.947433706907367e7,5.028027123382473e6,1.7800443384476078e10,7.259226777069474,3.2729145771164675e-5
1923,450,2.233480141255,1.2932298881218607e-5,9.883131961368573e10,5.9475554385290705e7,5.025509896267533e6,1.780165092254869e10,7.25881045907875,5.819534496548373e-5
1924,450,2.2332732813107663,2.7635761974564854e-5,9.8890795775974e10,5.947676988590984e7,5.022995139949729e6,1.780285729749392e10,7.25813816425999,0.00012436092888554184
1925,450,2.2331062550839373,1.7837222358742244e-5,9.895027315284698e10,5.947798355887461e7,5.020482849007305e6,1.780406248003992e10,7.257595329022797,8.02675006143401e-5
1926,450,2.232928724240896,1.6186162999587417e-5,9.900975174248257e10,5.947919541443625e7,5.017973020683278e6,1.7805266485029125e10,7.257018353782912,7.283773349814338e-5
1927,450,2.2327920923930002,2.8172753760991043e-5,9.906923154306451e10,5.948040544942286e7,5.015465650631105e6,1.7806469300757324e10,7.256574300277251,0.0001267773919244597
1928,450,2.2325727333202416,9.092711108493745e-7,9.912871255277951e10,5.948161368368711e7,5.012960737248964e6,1.7807670961131283e10,7.255861383290785,4.091719998822185e-6
1929,450,2.232483237296751,9.079736326828014e-6,9.918819476981784e10,5.948282009286063e7,5.010458273687906e6,1.7808871412469875e10,7.25557052121444,4.085881347072606e-5
1930,450,2.2323061678715073,1.5227173605802946e-5,9.924767819237286e10,5.948402470908522e7,5.007958259819929e6,1.7810070713080574e10,7.254995045582398,6.852228122611326e-5
1931,450,2.2321003465747706,2.18899405652756e-5,9.930716281864166e10,5.94852275281784e7,5.005460691209007e6,1.781126884931488e10,7.254326126368005,9.85047325437402e-5
1932,450,2.2319537589640888,4.098836424526464e-5,9.936664864682468e10,5.948642854216479e7,5.0029655629790295e6,1.781246579997826e10,7.2538497166332885,0.00018444763910369089
1933,450,2.2317630527529904,2.307113557275392e-5,9.942613567512872e10,5.9487627768124856e7,5.000472873233078e6,1.78136615936115e10,7.253229921447218,0.00010382011007739264
1934,450,2.231565992845559,3.139606612467816e-5,9.948562390175803e10,5.948882520464272e7,4.997982617888042e6,1.7814856222070614e10,7.252589476748066,0.0001412822975610517
1935,450,2.2314859004165113,1.1474064983696408e-6,9.954511332492883e10,5.949002083915273e7,4.995494791549965e6,1.781604965502918e10,7.252329176353662,5.163329242663384e-6
1936,450,2.2312687866547507,1.7774462566177984e-5,9.960460394285199e10,5.949121470832287e7,4.993009394660454e6,1.7817241960058277e10,7.25162355662794,7.998508154780093e-5
1937,450,2.2311075675588916,2.6448525814737334e-6,9.966409575374768e10,5.949240679048945e7,4.990526420763725e6,1.7818433088774067e10,7.251099594566398,1.19018366166318e-5
1938,450,2.2309879114521673,8.47266277825831e-6,9.972358875583704e10,5.949359709103968e7,4.988045866614363e6,1.7819623046574333e10,7.2507107122195436,3.81269825021624e-5
1939,450,2.2307960158744304,1.4241892195010486e-5,9.978308294734677e10,5.949478562826805e7,4.985567730498288e6,1.7820811864589203e10,7.250087051591899,6.408851487754719e-5
1940,450,2.230590277699802,8.270899364948292e-6,9.984257832650464e10,5.949597239804925e7,4.983092008058748e6,1.7821999529337345e10,7.249418402524357,3.7219047142267314e-5
1941,450,2.230448764683051,3.64879778005367e-5,9.990207489154358e10,5.949715739373138e7,4.980618694650259e6,1.7823186022281643e10,7.248958485219916,0.00016419590010241514
1942,450,2.2302812328366413,1.1444106822300348e-5,9.996157264070126e10,5.949834063049493e7,4.978147788211623e6,1.7824371368415123e10,7.248414006719084,5.149848070035157e-5
1943,450,2.230158625428344,7.919932235755933e-6,1.000210715722146e11,5.949952210260894e7,4.975679284221681e6,1.782555555105433e10,7.2480155326421185,3.56396950609017e-5
1944,450,2.2299421691225456,1.5187713420600213e-5,1.0008057168432736e11,5.9500701831476696e7,4.973213181365039e6,1.782673860767761e10,7.247312049648273,6.834471039270096e-5
1945,450,2.2298318668503914,2.2655115520242575e-5,1.0014007297528586e11,5.950187979467987e7,4.9707494731702525e6,1.7827920488293114e10,7.2469535672637715,0.00010194801984109159
1946,450,2.229633715011767,8.517542634339792e-6,1.0019957544334082e11,5.950305602071555e7,4.968288159170526e6,1.782910124459837e10,7.246309573788242,3.8328941854529064e-5
1947,450,2.229486208115608,1.2690133814899363e-5,1.0025907908674374e11,5.950423049512951e7,4.96582923384908e6,1.7830280842505493e10,7.245830176375726,5.710560216704713e-5
1948,450,2.2293188469162075,1.7049352644057936e-5,1.0031858390375198e11,5.950540323043217e7,4.9633726948702345e6,1.7831459301821487e10,7.245286252477674,7.672208689826071e-5
1949,450,2.2291400488960624,1.1223746411895275e-5,1.003780898926258e11,5.9506574228941426e7,4.960918538705978e6,1.783263662199873e10,7.244705158912203,5.0506858853528735e-5
1950,450,2.228983612558887,2.6124226033846787e-5,1.0043759705162787e11,5.950774348971178e7,4.958466761452673e6,1.783381279596379e10,7.244196740816383,0.00011755901715231054
1951,450,2.2288556048587704,8.965358071488794e-7,1.0049710537902621e11,5.950891101536544e7,4.9560173596337065e6,1.783498782378692e10,7.243780715791004,4.034411132169957e-6
1952,450,2.2286529574052736,4.240680698019972e-5,1.0055661487308875e11,5.951007682250719e7,4.953570331419868e6,1.7836161733584225e10,7.243122111567139,0.00019083063141089873
1953,450,2.228485274667631,1.2709521323706063e-5,1.0061612553209326e11,5.95112409004496e7,4.951125671786528e6,1.783733449878874e10,7.2425771426698,5.7192845956677285e-5
1954,450,2.228275029420815,4.816734516799315e-6,1.0067563735431122e11,5.95124032624892e7,4.948683378529825e6,1.7838506140931103e10,7.241893845617649,2.1675305325596916e-5
1955,450,2.2281137861935587,5.324806746642707e-6,1.0073515033802734e11,5.9513563900269575e7,4.946243446915e6,1.783967663811143e10,7.241369805129066,2.3961630359892183e-5
1956,450,2.2280416969852954,1.2657041485328313e-5,1.00794664481525e11,5.951472281203644e7,4.943805872990095e6,1.7840845981663826e10,7.24113551520221,5.695668668397741e-5
1957,450,2.227845951378047,1.792318547023941e-5,1.0085417978308871e11,5.9515880028301224e7,4.941370656585937e6,1.7842014227760456e10,7.240499341978652,8.065433461607735e-5
1958,450,2.227677197846382,7.221598421924824e-6,1.009136962410101e11,5.951703553316195e7,4.938937792107283e6,1.784318133936928e10,7.239950893000741,3.249719289866171e-5
1959,450,2.227508373074407,2.6443042780377457e-5,1.0097321385358215e11,5.951818933339947e7,4.936507276621362e6,1.7844347325027023e10,7.239402212491823,0.00011899369251169856
1960,450,2.2273432980463976,1.9684382088325236e-5,1.0103273261910321e11,5.951934143184682e7,4.934079106740577e6,1.784551218534982e10,7.238865718650793,8.857971939746356e-5
1961,450,2.227221893159068,1.3191941643259097e-5,1.0109225253587323e11,5.952049182674767e7,4.931653278548789e6,1.7846675911725906e10,7.238471152766971,5.936373739466594e-5
1962,450,2.2270166492043266,1.2366835743460314e-5,1.011517736021948e11,5.952164053759483e7,4.929229790617351e6,1.7847838538344078e10,7.2378041099140615,5.565076084557141e-5
1963,450,2.226885425409742,1.806995163140812e-5,1.0121129581637619e11,5.952278754764847e7,4.926808637295602e6,1.7849000026440765e10,7.237377632581661,8.131478234133654e-5
1964,450,2.226731517828765,2.0088308676988187e-5,1.0127081917672665e11,5.9523932872464895e7,4.924389816708886e6,1.78501604023134e10,7.236877432943487,9.039738904644684e-5
1965,450,2.226535362856053,7.651612726089496e-6,1.0133034368156e11,5.952507651778787e7,4.921973325843524e6,1.7851319672522743e10,7.236239929282172,3.443225726740273e-5
1966,450,2.2264477685019273,4.135505439328835e-5,1.0138986932919171e11,5.952621846782286e7,4.91955915918465e6,1.785247780018111e10,7.235955247631264,0.00018609774476979757
1967,450,2.226230943453065,2.507025597173196e-5,1.0144939611794592e11,5.9527358755881034e7,4.917147316943135e6,1.7853634847496483e10,7.2352505662224615,0.00011281615187279381
1968,450,2.226084608225719,2.2430653254967847e-5,1.0150892404614215e11,5.9528497359991774e7,4.9147377929001e6,1.78547907651267e10,7.234774976733586,0.00010093793964735531
1969,450,2.2258968472578253,1.1421736472727595e-6,1.0156845311210779e11,5.952963429752301e7,4.912330585422511e6,1.785594558315514e10,7.234164753587932,5.139781412727418e-6
1970,450,2.2257477202671123,2.4030105783834355e-5,1.0162798331417255e11,5.9530769561627515e7,4.909925690067525e6,1.7857099282764046e10,7.233680090868115,0.0001081354760272546
1971,450,2.225584923526209,1.6325759890079006e-5,1.0168751465067023e11,5.953190316212512e7,4.90752310433701e6,1.785825187883004e10,7.233151001460179,7.346591950535553e-5
1972,450,2.225546628965386,5.695138220573881e-6,1.0174704711993332e11,5.953303508488955e7,4.905122822959012e6,1.785940333780044e10,7.233026544137505,2.5628121992582464e-5
1973,450,2.2253549358638276,9.152170510007274e-6,1.018065807203097e11,5.95341653680358e7,4.90272484673252e6,1.786055373185457e10,7.2324035415574395,4.118476729503273e-5
1974,450,2.2251067128790334,6.621143680130004e-5,1.018661154501325e11,5.953529400257757e7,4.900329170994152e6,1.7861703037902996e10,7.231596816856858,0.0002979514656058502
1975,450,2.224974919348747,1.86603330276508e-5,1.0192565130775827e11,5.95364209700499e7,4.897935789991949e6,1.7862851213586662e10,7.231168487883427,8.39714986244286e-5
1976,450,2.2248250347650855,9.3938555429246e-6,1.0198518829152643e11,5.953754629050818e7,4.895544702447347e6,1.7863998294619038e10,7.230681362986528,4.22723499431607e-5
1977,450,2.224683957959151,1.8610785811667974e-5,1.0204472639979205e11,5.9538669963772036e7,4.893155904742113e6,1.7865144275719215e10,7.23022286336724,8.374853615250588e-5
1978,450,2.2244977916063595,1.5031875211193868e-5,1.0210426563091223e11,5.953979199974754e7,4.890769394432535e6,1.7866289172083035e10,7.229617822720669,6.76434384503724e-5
1979,450,2.2243620358991456,2.9319146837070154e-5,1.0216380598324365e11,5.954091238968574e7,4.888385166922956e6,1.7867432961059757e10,7.229176616672223,0.0001319361607668157
1980,450,2.2241960443317894,5.626584212742314e-6,1.0222334745515057e11,5.954203114680995e7,4.886003220166742e6,1.7868575664608162e10,7.2286371440783155,2.5319628957340412e-5
1981,450,2.2240376652607328,2.0131459406505514e-5,1.0228289004499551e11,5.954314826955678e7,4.883623550413547e6,1.786971727468257e10,7.228122412097381,9.059156732927481e-5
1982,450,2.2238757490800833,1.866850533865927e-5,1.0234243375114816e11,5.954426376246253e7,4.881246154625123e6,1.7870857795633873e10,7.227596184510271,8.400827402396671e-5
1983,450,2.223777654374531,1.286970866498649e-5,1.0240197857197766e11,5.9545377620305955e7,4.878871028643661e6,1.78719972119787e10,7.227277376717226,5.7913688992439205e-5
1984,450,2.2235921506640595,1.715576282229625e-5,1.0246152450586261e11,5.954648986499595e7,4.876498171449046e6,1.787313556344142e10,7.226674489658193,7.720093270033312e-5
1985,450,2.2233849574075997,2.172922709352265e-5,1.02521071551177e11,5.954760049148426e7,4.874127578915939e6,1.787427283493144e10,7.226001111574699,9.778152192085193e-5
1986,450,2.223233328002884,1.156614114433685e-5,1.0258061970630276e11,5.954870949332194e7,4.871759246766243e6,1.7875409008479427e10,7.225508316009373,5.2047635149515825e-5
1987,450,2.2230482524083923,9.045436636156978e-6,1.026401689696224e11,5.954981688464342e7,4.869393173101045e6,1.7876544108059547e10,7.224906820327275,4.07044648627064e-5
1988,450,2.222956340457782,1.1677288704992073e-5,1.0269971933952475e11,5.955092265290529e7,4.8670293529550275e6,1.7877678103280735e10,7.224608106487791,5.254779917246433e-5
1989,450,2.2227482366120395,5.877201542853205e-6,1.0275927081439838e11,5.9552026827064045e7,4.86466778614708e6,1.787881104839819e10,7.223931768989129,2.6447406942839424e-5
1990,450,2.2226072221506215,1.6711968307839276e-5,1.0281882339263684e11,5.955312938757872e7,4.862308466920613e6,1.7879942898759083e10,7.22347347198952,7.520385738527674e-5
1991,450,2.2224494585098507,1.0486650584284885e-6,1.0287837707263638e11,5.955423034787684e7,4.85995139331956e6,1.7881073676980206e10,7.222960740157014,4.718992762928198e-6
1992,450,2.2223357088244446,1.0151615766652855e-5,1.0293793185279568e11,5.95553297035535e7,4.857596561343854e6,1.788220336928761e10,7.222591053679445,4.568227094993785e-5
1993,450,2.222132820180118,1.6076622535415863e-5,1.0299748773151761e11,5.955642747405013e7,4.8552439697391875e6,1.788333201064693e10,7.221931665585383,7.234480140937138e-5
1994,450,2.2219792857400815,5.082531048125616e-6,1.0305704470720776e11,5.955752364539574e7,4.852893613420341e6,1.7884459567750504e10,7.221432678655265,2.287138971656527e-5
1995,450,2.221820488774145,1.3712390272868635e-5,1.0311660277827365e11,5.955861822735727e7,4.850545490034818e6,1.788558605581976e10,7.220916588515971,6.170575622790886e-5
1996,450,2.2217148386329675,1.967907487759879e-5,1.0317616194312729e11,5.9559711215823755e7,4.848199595644448e6,1.7886711461696922e10,7.220573225557144,8.855583694919456e-5
1997,450,2.2215493181614967,1.490693205682958e-5,1.0323572220018378e11,5.956080262768081e7,4.845855928724515e6,1.7887835815220833e10,7.220035284024864,6.708119425573311e-5
1998,450,2.2213441831895104,1.302421068427595e-5,1.0329528354785928e11,5.956189246346048e7,4.843514485881109e6,1.7888959112781265e10,7.219368595365909,5.8608948079241774e-5
1999,450,2.221262245589515,1.0435636468575371e-6,1.0335484598457584e11,5.956298070629197e7,4.841175261735789e6,1.7890081315082924e10,7.219102298165923,4.696036410858917e-6
2000,450,2.221045271942157,4.1321139769845416e-5,1.0341440950875491e11,5.956406739073592e7,4.838838256804001e6,1.789120248827872e10,7.21839713381201,0.00018594512896430437


==> anc/data/renormalized_24000_phasediagram.csv <==
mu,sigma_boundary,Delta_boundary
0.0,173.43720175936141,NaN
10.0,173.4746872578853,NaN
20.0,173.2074805652246,NaN
30.0,172.64970149144574,NaN
40.0,172.07235961641345,NaN
50.0,171.23999057835135,NaN
60.0,170.11714474688233,NaN
70.0,169.11619072652684,NaN
80.0,167.76112332813682,NaN
90.0,166.30758526043792,NaN
100.0,164.336343229661,NaN
110.0,162.25276910736284,NaN
120.0,160.10587752662104,NaN
130.0,157.75054849505068,NaN
140.0,155.01105162843487,NaN
150.0,151.96794746971136,NaN
160.0,148.7775795161724,NaN
170.0,145.1790042096036,NaN
180.0,141.20978479149926,NaN
190.0,137.08390764691103,NaN
200.0,132.50698726951669,NaN
210.0,127.73387671581986,NaN
220.0,121.97256119702615,NaN
230.0,115.8383387723461,NaN
240.0,109.0301240037661,NaN
250.0,101.68451643608023,NaN
250.0,101.68451643608023,NaN
252.0,99.829928315512,NaN
254.0,98.23900773042169,NaN
256.0,96.4841531806087,NaN
258.0,95.08647168775042,NaN
260.0,93.18993666997812,NaN
262.0,91.25856719499552,NaN
264.0,89.49429848782984,NaN
266.0,26.725815828103805,84.30125253994447
268.0,0,82.44605224283532
270.0,0,89.55304384871852
272.0,0,92.37358306420447
274.0,NaN,94.26736650918883
276.0,NaN,95.74727932583755
278.0,NaN,96.99360400713886
280.0,NaN,98.07645202135973
282.0,NaN,99.05164862557285
284.0,NaN,99.94171676808037
286.0,NaN,100.7738463072883
288.0,NaN,101.55539452882749
290.0,NaN,102.2981941809121
292.0,NaN,103.00152111453826
294.0,NaN,103.680332997601
296.0,NaN,104.33611826776996
298.0,NaN,104.96939304068746
300.0,NaN,105.58521507216483
300.0,NaN,105.58521507216483
305.0,NaN,107.0607431927101
310.0,NaN,108.45333402103279
315.0,NaN,109.78225517378633
320.0,NaN,111.05784808296448
325.0,NaN,112.28885474101844
330.0,NaN,113.4764143755774
335.0,NaN,114.6272045927617
340.0,NaN,115.7459023532283
345.0,NaN,116.83214744834913
350.0,NaN,117.88656331204947
355.0,NaN,118.91677588951097
360.0,NaN,119.9158222949336
365.0,NaN,120.89232089238067
370.0,NaN,121.84403975243185
375.0,NaN,122.77459859592454
380.0,NaN,123.6837854813075
385.0,NaN,124.56571583848017
390.0,NaN,125.43480548747539
395.0,NaN,126.27798401231303
400.0,NaN,127.10489233413682
405.0,NaN,127.91574706707252
410.0,NaN,128.7042379714876
415.0,NaN,129.47804580358024
420.0,NaN,130.23434747419742
425.0,NaN,130.97392457930255
430.0,NaN,131.6979758656089
435.0,NaN,132.4064005777018
440.0,NaN,133.0993492358175
445.0,NaN,133.7805242045306
450.0,NaN,134.44675490254667
455.0,NaN,135.09476674448706
460.0,NaN,135.73654176179843
465.0,NaN,136.36064652159803
470.0,NaN,136.97292272408959
475.0,NaN,137.57290069816008
480.0,NaN,138.16160855294584
485.0,NaN,138.74004896060796
490.0,NaN,139.30395709007826
495.0,NaN,139.8577757468047
500.0,NaN,140.4002769384988
505.0,NaN,140.93352495697218
510.0,NaN,141.45320274260484
515.0,NaN,141.9685955060686
520.0,NaN,142.4700790904808
525.0,NaN,142.9616724607058
530.0,NaN,143.4455773735408
535.0,NaN,143.91773247234596
540.0,NaN,144.38538168187733
545.0,NaN,144.84238660070332
550.0,NaN,145.29060390186714
555.0,NaN,145.730488601248
560.0,NaN,146.16197271393503
565.0,NaN,146.58691837967126
570.0,NaN,147.0016127112558
575.0,NaN,147.41053718298645
580.0,NaN,147.81137504764956
585.0,NaN,148.20724430287555
590.0,NaN,148.59312031171612
595.0,NaN,148.97369309919668
600.0,NaN,149.34768239659206
605.0,NaN,149.71427677687643
610.0,NaN,150.07480771737391
615.0,NaN,150.4292781116419
620.0,NaN,150.77715478896607
625.0,NaN,151.11754134072726
630.0,NaN,151.4544121097515
635.0,NaN,151.78496415987865
640.0,NaN,152.10949431498193
645.0,NaN,152.42809696037511
650.0,NaN,152.74149784745532
655.0,NaN,153.05049548042007
660.0,NaN,153.35332905674477
665.0,NaN,153.65200969295074
670.0,NaN,153.9449411867281
675.0,NaN,154.23393056244095
680.0,NaN,154.51663406570333
685.0,NaN,154.79510619784378
690.0,NaN,155.06926207817742
695.0,NaN,155.3382863086881
700.0,NaN,155.60520861354235
705.0,NaN,155.86592047998238
710.0,NaN,156.1234973588853
715.0,NaN,156.3747194723419
720.0,NaN,156.62388216551335
725.0,NaN,156.86810905099264
730.0,NaN,157.110487074533
735.0,NaN,157.34763294722143
740.0,NaN,157.58098890132715
745.0,NaN,157.8101521793542
750.0,NaN,158.03591231965584
755.0,NaN,158.25856905844375
760.0,NaN,158.47886683732213
765.0,NaN,158.69426283538814
770.0,NaN,158.9060203149984
775.0,NaN,159.1155882451858
780.0,NaN,159.32175578532224
785.0,NaN,159.52518459162093
790.0,NaN,159.72452247224282
795.0,NaN,159.92091017883467
800.0,NaN,160.11476203439088
805.0,NaN,160.3067126755377
810.0,NaN,160.49577135217987
815.0,NaN,160.67980360217007
820.0,NaN,160.86158322295887
825.0,NaN,161.04319415776445
830.0,NaN,161.21954174632265
835.0,NaN,161.39574686826563
840.0,NaN,161.5668667933278
845.0,NaN,161.73707167822613
850.0,NaN,161.90428683603386
855.0,NaN,162.06835953348673
860.0,NaN,162.23046466557207
865.0,NaN,162.39151330837558
870.0,NaN,162.54932188899147
875.0,NaN,162.70482659092522
880.0,NaN,162.8577393343221
885.0,NaN,163.00952122896888
890.0,NaN,163.15924401478696
895.0,NaN,163.30609945671313
900.0,NaN,163.45106442458928
905.0,NaN,163.59359405473697
910.0,NaN,163.73542667201946
915.0,NaN,163.8745962401572
920.0,NaN,164.01160610134866
925.0,NaN,164.14632406367673
930.0,NaN,164.27994951309302
935.0,NaN,164.41156228374894
940.0,NaN,164.54157435005072
945.0,NaN,164.66972732409886
950.0,NaN,164.7967622935994
955.0,NaN,164.92109058790447
960.0,NaN,165.04470044746995
965.0,NaN,165.16584798819167
970.0,NaN,165.28550839020681
975.0,NaN,165.4036390476449
980.0,NaN,165.51958303984975
985.0,NaN,165.63553186997524
990.0,NaN,165.74917351827025
995.0,NaN,165.86098437724104
1000.0,NaN,165.97229238641376


==> anc/data/renormalized_40000_slice_T0.csv <==
T,mu,sigma,Delta,p,s,n,e,cs2,m,Delta_gap,m2_pion,m2_sigma
0,100,92.39949862650523,0.0015070036646027366,155.3427894115448,-0.0,0.0011704680453331652,-155.22574260701148,0.6339850686245277,300.298370536142,0.006781516490712315,19028.885344165148,313710.3548390001
0,102,92.40088303768643,8.794697795377571e-5,171.45499730110168,-0.0,4.0882877467672845e-6,-171.45458029575153,0.6236126866413563,300.30286987248087,0.0003957614007919907,19033.300396614362,313714.92497547745
0,104,92.39957792497343,0.0015746181660139461,158.88169944286346,-0.0,0.0013437675144270813,-158.74194762136304,0.6132618873044144,300.2986282561636,0.007085781747062757,19029.138252170676,313710.6166150446
0,106,92.39980049684624,0.0013313216823255382,158.43234777450562,-0.0,0.0009846650624072315,-158.32797327789044,0.6029567085245974,300.29935161475026,0.005990947570464922,19029.848051362667,313711.35138204414
0,108,92.39957663561766,0.001571949971537879,153.55329930782318,-0.0,0.001406848279554908,-153.40135969363126,0.592692952774367,300.2986240657574,0.007073774871920456,19029.13414218562,313710.61235823133
0,110,92.40195273374995,0.0030416526271883114,154.18168878555298,-0.0,0.005396519888370891,-153.58807159783217,0.5824897073920682,300.30634638468734,0.013687436822347401,19036.712208631376,313718.4558128232
0,112,92.40192709471796,0.0023209619010350485,155.14007914066315,-0.0,0.003218714098345596,-154.77958316164845,0.5723272118877503,300.30626305783335,0.010444328554657718,19036.630279401965,313718.3712402112
0,114,92.4019976543763,0.0030590797339815038,155.24488413333893,-0.0,0.005726512235013824,-154.59206173854736,0.5622212570905113,300.306492376723,0.013765858802916767,19036.855475699493,313718.6040784843
0,116,92.40147391467907,0.0013317673927514017,154.83036303520203,-0.0,0.0011113456344453607,-154.70144694160638,0.5521719937491181,300.30479022270697,0.005992953267381308,19035.184872342128,313716.8754047818
0,118,92.40155943881895,0.0013448701013893864,155.2857393026352,-0.0,0.0011602527341386722,-155.14882948000684,0.5421888465800495,300.30506817616157,0.006051915456252239,19035.457623067934,313717.1577107269
0,120,92.40150497128411,0.0013500041691276612,156.22948455810547,-0.0,0.0011967092855667413,-156.08587944383746,0.5322711556058308,300.30489115667336,0.006075018761074476,19035.283919416328,313716.97791898204
0,122,92.40057784074392,0.0023090145833189355,152.95163834095,-0.0,0.0035829129369166425,-152.51452296264617,0.522417888327893,300.30187798241775,0.01039056562493521,19032.327308994838,313713.9174205274
0,124,92.39365615931119,0.0007016724441585647,153.7797658443451,-0.0,0.0003386134541178872,-153.73777777603448,0.5126040852143453,300.27938251776135,0.003157525998713541,19010.251845782397,313691.06463737856
0,126,92.40006701455194,0.0031200193214671115,153.75310862064362,-0.0,0.00684891375123601,-152.89014548798787,0.5029357182035388,300.3002177972938,0.014040086946602002,19030.69839036049,313712.2310458337
0,128,92.3951553619967,0.002520992966883841,155.94279742240906,-0.0,0.004574734667488604,-155.3572313849705,0.49328240757377795,300.28425492648927,0.011344468350977284,19015.033637312576,313696.0150255012
0,130,92.39913593709673,8.412875314453716e-5,171.0870646238327,-0.0,5.2106675056018975e-6,-171.08638723705698,0.4837560739978829,300.29719179556434,0.0003785793891504172,19027.728555567435,313709.1575356169
0,132,92.40368147938965,0.0022774381059842237,157.07973062992096,-0.0,0.003905025772768775,-156.56426722791548,0.4743134750351564,300.31196480801634,0.010248471476929007,19042.2251956031,313724.1618820064
0,134,92.39987154926935,0.0011105603480352161,159.16995525360107,-0.0,0.0009496639456989048,-159.0427002848774,0.46490585090719966,300.2995825351254,0.004997521566158472,19030.074635321853,313711.58593850816
0,136,92.39630002738019,8.568695556591716e-5,171.1945812702179,-0.0,5.781287689582626e-6,-171.19379501509212,0.4555823309247322,300.2879750889856,0.0003855913000466272,19018.684073808938,313699.7946813373
0,138,92.40368472416277,0.0022730963955712256,154.73419296741486,-0.0,0.00415911420595488,-154.1602352069931,0.44640600693841387,300.311975353529,0.010228933780070514,19042.235549108813,313724.17258474417
0,140,92.40180997489838,0.0006029424088333688,156.80502688884735,-0.0,0.0002991809618593947,-156.76314155418703,0.43726218586293547,300.30588241841974,0.0027132408397501596,19036.256556377113,313717.9847211013
0,142,92.40435667548087,0.0018748090662055854,153.54753935337067,-0.0,0.00295691867384644,-153.12765690168447,0.42823062283716584,300.3141591953128,0.008436640797925134,19044.37836720502,313726.39037705987
0,144,92.39588547076004,8.046823909662506e-5,169.13108241558075,-0.0,5.569131509313348e-6,-169.1302804606434,0.4192216271302463,300.2866277799701,0.00036210707593481277,19017.36191918154,313698.4258964682
0,146,92.39585739060139,8.60627612473515e-5,168.0451773405075,-0.0,6.511441624239758e-6,-168.04422667003035,0.41035018655975547,300.2865365194545,0.00038728242561308175,19017.27236036334,313698.3331785073
0,148,92.40390720287553,0.0018280475864633128,154.10687124729156,-0.0,0.0030021344915476234,-153.6625553425425,0.4016157929345825,300.31269840934544,0.008226214139084908,19042.944967460448,313724.90690439555
0,150,92.40368451616017,0.0022731016169489264,153.77865755558014,-0.0,0.004744117789329671,-153.0670398871807,0.39292132527549356,300.31197467752054,0.010228957276270169,19042.234895732698,313724.1718738417
0,152,92.40368432171503,0.0022730685317489193,154.7671253681183,-0.0,0.004848239084354587,-154.03019302729638,0.38431768868689004,300.31197404557383,0.010228808392870136,19042.234278953125,313724.1712313128
0,154,92.40392095834072,0.00184867976328539,149.99370849132538,-0.0,0.0032772133979764063,-149.489017628037,0.37580525798337133,300.3127431146073,0.008319058934784254,19042.988842587813,313724.952293245
0,156,92.39721203135042,0.0025878901093585416,153.45132768154144,-0.0,0.006563667714280145,-152.42739551811374,0.367340184959176,300.29093910188885,0.011645505492113437,19021.59306767602,313702.8056491695
0,158,92.3919172798736,8.236072406825811e-5,163.27033030986786,-0.0,6.794300585971401e-6,-163.26925681037528,0.3589734180972802,300.2737311595892,0.0003706232583071615,19004.705783030786,313685.32223709003
0,160,92.39673039308548,0.002351859440324334,151.67973148822784,-0.0,0.00566073593640753,-150.77401373840263,0.3507589683671025,300.28937377752777,0.010583367481459502,19020.056926659287,313701.2154640602
0,162,92.39191727135332,8.236123206840364e-5,163.39499819278717,-0.0,7.094578968987611e-6,-163.3938488709942,0.3425748680639873,300.2737311318983,0.0003706255443078164,19004.705754494695,313685.32220697723
0,164,92.39192324556227,8.277723181658711e-5,162.2902809381485,-0.0,7.322924760797603e-6,-162.28907997848773,0.33451043902124383,300.2737505480774,0.000372497543174642,19004.724810452797,313685.3419388593
0,166,92.39192116808117,8.214103557308929e-5,162.03381836414337,-0.0,7.368247797001115e-6,-162.03259523500907,0.3265355817791593,300.2737437962638,0.0003696346600789018,19004.718183231926,313685.335077692
0,168,92.39812974548201,0.0007937418658375871,159.54378807544708,-0.0,0.0007029517040526176,-159.42569218916626,0.31868916328015434,300.2939216728165,0.003571838396269142,19024.51960160568,313705.8356899071
0,170,92.40330192065495,0.0009051036029996969,153.1228619813919,-0.0,0.0009338999593122183,-152.96409898830882,0.3109254992726429,300.3107312421286,0.004072966213498636,19041.014560026415,313722.9091977351
0,172,92.40330707265052,0.0008987811306572914,155.59320867061615,-0.0,0.0009410339837286025,-155.43135082541482,0.30321799280749223,300.31074798611417,0.0040445150879578114,19041.03099000636,313722.92620266916
0,174,92.400199677789,0.004221386668769026,154.1093748807907,-0.0,0.02121492154982161,-150.41797853112175,0.29557899215787836,300.30064895281424,0.018996240009460617,19031.122024526245,313712.66847129236
0,176,92.40330707265052,0.0008987811306565591,156.3881332874298,-0.0,0.0009827072951995937,-156.2151768034747,0.28806725502792907,300.31074798611417,0.004044515087954516,19041.030990986772,313722.92620047217
0,178,92.39790620740565,0.0006936145337400846,152.7558342218399,-0.0,0.0005981866355248359,-152.6493570007165,0.28058869614815746,300.2931951740684,0.003121265401830381,19023.80667511581,313705.09768523544
0,180,92.40330707265052,0.0008987811306572914,155.81770968437195,-0.0,0.0010263673953510477,-155.63296355320875,0.2732658429665354,300.31074798611417,0.0040445150879578114,19041.030991966218,313722.926197993
0,182,92.4033072065134,0.0008987668605351843,155.4137579202652,-0.0,0.0010489568785320485,-155.22284776837236,0.2659948454861221,300.31074842116857,0.004044450872408329,19041.03141938195,313722.926636693
0,184,92.39869525763558,8.366728672589313e-5,173.4575878381729,-0.0,9.29208866011329e-6,-173.45587809385944,0.25878002715096987,300.2957595873156,0.00037650279026651913,19026.323126309184,313707.7027037381
0,186,92.4037393967044,0.0006994511660672557,155.7389624118805,-0.0,0.0006637181016510725,-155.6155108449734,0.2517122364909651,300.3121530392893,0.0031475302473026505,19042.409690514258,313724.35312227905
0,188,92.40326759641539,0.0009255682654758231,158.78869795799255,-0.0,0.0011880577540284193,-158.56534310023522,0.2446936467125777,300.31061968835,0.004165057194641204,19040.905102902132,313722.7958916219
0,190,92.3980821594829,0.0006311632391145464,158.34946191310883,-0.0,0.0005648546014222974,-158.2421395388386,0.23772870452884587,300.2937670183194,0.002840234576015459,19024.367827992664,313705.67858732113
0,192,92.39790984615165,0.0006927507332815774,158.51004707813263,-0.0,0.0006957027383072602,-158.37647215237763,0.2308792720289474,300.29320699999283,0.0031173782997670984,19023.81828229574,313705.1096937119
0,194,92.4001105210609,8.709761517695114e-5,173.2323647737503,-0.0,1.1243776673394415e-5,-173.23018348107567,0.22412778462018038,300.3003591934479,0.0003919392682962801,19030.836704163474,313712.3748442348
0,196,92.3962449066701,0.0018755597260285267,153.702681183815,-0.0,0.005332084599763523,-152.65759260226136,0.21741934011003874,300.2877959466778,0.00844001876712837,19018.508495265847,313699.6124755069
0,198,92.39955013245715,0.0007080493899647284,157.00314486026764,-0.0,0.0007770825072943313,-156.84928252382335,0.21083840300645287,300.29853793048574,0.0031862222548412777,19029.04954534413,313710.52487123414
0,200,92.39654075134413,0.0007012748817027375,158.24332678318024,-0.0,0.0007797180566031099,-158.0873831718596,0.2042976309951262,300.2887574418684,0.003155736967662319,19019.451850007063,313700.5894612593
0,202,92.39843782044967,0.000665500708159597,156.56415212154388,-0.0,0.0007182550688566973,-156.41906459763484,0.19786849834650122,300.2949229164614,0.0029947531867181867,19025.502126335585,313706.85277300363
0,204,92.3963823254784,8.491321778117579e-5,172.74931252002716,-0.0,1.1963335906860572e-5,-172.74687199950216,0.1914934531103955,300.2882425578048,0.000382109480015291,19018.946548599044,313700.0664094387
0,206,92.4017927625779,0.0049863600543588,149.8805626630783,-0.0,0.042205289783156776,-141.186272967748,0.18524511217050935,300.30582647837815,0.0224386202446146,19036.20331245044,313717.9260945102
0,208,92.399331406928,0.001978984801113124,157.1677086353302,-0.0,0.00680352959338458,-155.7525744799062,0.17902448887087458,300.297827072516,0.008905431605009057,19028.352218462223,313709.80253776524
0,210,92.39934382464371,0.0019700143389251154,156.28344213962555,-0.0,0.006900483275147726,-154.8343406518445,0.1728972855195067,300.297867430092,0.00886506452516302,19028.391821780217,313709.8435204706
0,212,92.39667398457951,0.0018909261219363263,154.18814313411713,-0.0,0.006508575140474962,-152.80832520433643,0.1668299166461965,300.2891904498834,0.008509167548713469,19019.876989448436,313701.0290902091
0,214,92.39938465964194,0.0019580759052083858,156.51661217212677,-0.0,0.007145109383337905,-154.98755876409246,0.16087322081274158,300.2980001438363,0.008811341573437735,19028.522058106442,313709.9783000763
0,216,92.39875580322573,0.0017622137710219252,159.51417899131775,-0.0,0.005926560990810699,-158.23404181730263,0.15497098531108652,300.2959563604836,0.007929961969598663,19026.516444983812,313707.90230107785
0,218,92.39713844042662,0.0035815892560455177,154.03175485134125,-0.0,0.025076943993315736,-148.56498106079843,0.14913767629460717,300.2906999313865,0.016117151652204828,19021.358966124095,313702.5616256743
0,220,92.40130634516684,0.0028013690982264176,155.99218022823334,-0.0,0.015715469472254037,-152.53477694433744,0.1434156178011714,300.30424562179223,0.01260616094201888,19034.65097495606,313716.3214996077
0,222,92.40062063244542,8.498545395272244e-5,170.96380233764648,-0.0,1.4821760316910049e-5,-170.96051190685614,0.13773687718963154,300.3020170554476,0.000382434542787251,19032.4635421926,313714.0587683551
0,224,92.40061769279993,9.946456137283047e-5,166.14846849441528,-0.0,2.0809986839100125e-5,-166.14380705736332,0.13213599860531616,300.30200750159975,0.0004475905261777371,19032.454167292104,313714.04906312557
0,226,92.39926530415892,0.000739936877593157,157.74294197559357,-0.0,0.001180815715516346,-157.47607762388688,0.126599701673234,300.2976122385165,0.0033297159491692064,19028.141178161855,313709.58454730955
0,228,92.40268360070147,0.0025211348356334743,154.22196984291077,-0.0,0.014057423446154689,-151.0168772971875,0.12116582354706111,300.30872170227974,0.011345106760350634,19039.0431418826,313720.8675728582
0,230,92.40182785380237,0.002564443997205432,152.88649237155914,-0.0,0.014921337813964005,-149.45458467434742,0.11577729140122288,300.3059405248577,0.011539997987424444,19036.314091243585,313718.0428726153
0,232,92.3966530889304,0.00036922177243041887,156.31581223011017,-0.0,0.00031747041258892557,-156.24215909438954,0.11043368603099918,300.2891225390238,0.001661497975936885,19019.810107545378,313700.9603788836
0,234,92.39901601255528,0.002063154011385027,158.67745196819305,-0.0,0.010175384639108493,-156.29641196264166,0.10520815668649225,300.29680204080466,0.00928419305123262,19027.34644747008,313708.7609942772
0,236,92.39987313677443,0.00031652643183299343,157.09737527370453,-0.0,0.00024595082971194877,-157.0393308778925,0.10004413970268604,300.2995876945169,0.0014243689432484705,19030.079648669787,313711.5911882504
0,238,92.39589294885823,0.00388599730695022,153.42436134815216,-0.0,0.03809044942976571,-144.35883438386793,0.09492101681150922,300.28665208378925,0.01748698788127599,19017.387091090433,313698.4480545422
0,240,92.397946982759,0.004329094760576397,154.61660182476044,-0.0,0.04858363911662618,-142.95652843677016,0.08990512742286454,300.2933276939667,0.01948092642259379,19023.93836876604,313705.2289858917
0,242,92.39589248459932,0.0038860550203060596,155.14206647872925,-0.0,0.04025862767879656,-145.39947858046048,0.0849341780544794,300.28665057494777,0.017487247591377268,19017.385669320105,313698.4461865664
0,244,92.39789149854602,0.004143939882737202,155.0067411661148,-0.0,0.047094445549045245,-143.51569645214778,0.08005753341397785,300.29314737027454,0.01864772947231741,19023.761342275542,313705.04566251946
0,246,92.39878563831313,0.006274438019140531,157.64668929576874,-0.0,0.11113312908841058,-130.30793954001973,0.07524366896599911,300.2960533245177,0.02823497108613239,19026.615134748678,313707.99254478863
0,248,92.3989763552102,7.932798530567895e-5,173.1589254140854,-0.0,1.8296207020806845e-5,-173.15438795474424,0.0704949209755509,300.2966731544331,0.00035697593387555527,19027.219613239606,313708.6307046757
0,250,92.40451157642586,0.0027997167273206194,154.41130793094635,-0.0,0.02348209104010498,-148.54078517092012,0.06584709508312536,300.31466262338404,0.012598725272942788,19044.8729706393,313726.8997365007
0,252,92.39949821609991,0.002026231606812647,154.84733140468597,-0.0,0.012686969436348698,-151.6502151067261,0.06120595494657286,300.2983692023247,0.00911804223065691,19028.884363181547,313710.35241167416
0,254,92.39984969343661,0.003085873788389885,156.60082352161407,-0.0,0.030369894497073283,-148.88687031935746,0.05666575970450427,300.29951150366895,0.013886432047754482,19030.0058784622,313711.5110497797
0,256,92.39992639589313,0.0025811805607531416,158.58650159835815,-0.0,0.02194777075875925,-152.9678722841158,0.052193161191656005,300.29976078665266,0.011615312523389137,19030.250214260424,313711.7649252211
0,258,92.39350496724968,0.003999928977427994,149.56664872169495,-0.0,0.05450491252637528,-135.50438128989012,0.04775242586333149,300.27889114356145,0.017999680398425973,19009.771390722555,313690.5599065013
0,260,92.4021315270907,0.002017799037221376,155.18521130084991,-0.0,0.01434862386689964,-151.454569095456,0.04346773207298771,300.30692746304476,0.009080095667496192,19037.28247623931,313719.04459931765
0,262,92.40281791615689,0.006164410212322336,157.98629915714264,-0.0,0.13873383568919495,-121.63803420657356,0.03920685734034263,300.3091582275099,0.027739845955450513,19039.475471041816,313721.2962485836
0,264,92.39753491751065,9.445826639532218e-5,171.20643734931946,-0.0,3.379681968658358e-5,-171.1975149889222,0.034982203972787396,300.29198848190964,0.0004250621987789498,19022.62250549028,313703.8718766138
0,266,92.40290208366481,0.0011052807508789902,158.01096618175507,-0.0,0.004805090442513166,-156.73281212404657,0.030887504377617225,300.3094317719106,0.004973763378955456,19039.739552330466,313721.58890959853
0,268,35.89177675038809,31.74312563125568,-3.1435785083088815e7,-0.0,5.710126035679965e6,1.5617495626453197e9,0.055950828036824864,116.64827443876129,142.84406534065056,48993.900502034485,52512.323294699796
0,270,30.577428445219994,33.04112135991454,-1.9435294914181232e7,-0.0,6.234434256284061e6,1.7027325441108778e9,0.11601569426375151,99.37664244696498,148.68504611961544,57493.19923582141,58771.513716154084
0,272,27.402466690723745,33.83393927067175,-6.606261653361201e6,-0.0,6.578042858524805e6,1.7958339191721082e9,0.1592881533381033,89.05801674485217,152.25272671802287,64186.9472452756,64510.747623592615
0,274,25.026943559813972,34.44368434558303,6.837205579431176e6,-0.0,6.858082598625591e6,1.8722774264439807e9,0.19398149309880391,81.3375665693954,154.99657955512365,70234.31546802486,70012.32718903894
0,276,23.164062569927903,34.94676323122485,2.080015717340362e7,-0.0,7.101253754054668e6,1.939145878945685e9,0.22195749139147083,75.28320335226569,157.26043454051182,75905.43074283704,75340.44593870269
0,278,21.61511632435507,35.390079530927366,3.522831052329004e7,-0.0,7.323727334079829e6,2.0007678883509023e9,0.2451859905556191,70.24912805415399,159.25535788917315,81379.93210357662,80586.07567500253
0,280,20.283567221681913,35.78695293184713,5.008701678341925e7,-0.0,7.532218163501755e6,2.0589340689970722e9,0.2646754961246827,65.92159347046622,161.04128819331208,86702.28365541986,85751.9892229045
0,282,19.11350303185002,36.15729130752618,6.535273552668691e7,-0.0,7.731899216938358e6,2.11504284364993e9,0.281267434960155,62.11888485351256,162.7078108838678,91953.34004011219,90896.06918249709
0,284,18.098382538330995,36.501998110379134,8.100884917932153e7,-0.0,7.923793594217946e6,2.169348531578575e9,0.29519333138066506,58.81974324957574,164.2589914967061,97129.51232488455,95997.51523291793
0,286,17.199246256969147,36.827753766947495,9.704334717886806e7,-0.0,8.110457855650681e6,2.2225475995372267e9,0.30704322346367646,55.89755033514973,165.72489195126371,102257.51220729895,101074.04088881794
0,288,16.38448238939007,37.13354066437379,1.1344747786628163e8,-0.0,8.293120592258122e6,2.2749712527040577e9,0.3172283843758817,53.249567765517725,167.10093298968206,107330.55394790877,106113.83237838943
0,290,15.651788550544712,37.429013238225764,1.3021481909262478e8,-0.0,8.473182357456684e6,2.3270080645698133e9,0.32600777929833347,50.86831278927031,168.43055957201594,112389.75308694375,111152.11834275436
0,292,14.966132411261258,37.7183056164304,1.473407042051673e8,-0.0,8.652311077282304e6,2.379134130361265e9,0.333790810250194,48.639930336599086,169.73237527393678,117454.47382755908,116208.53801209132
0,294,14.351773470047021,37.994035528140024,1.6482179944628894e8,-0.0,8.82915105320212e6,2.430948610195134e9,0.3404533852522944,46.64326377765282,170.97315987663012,122486.93355726599,121237.97169129933
0,296,13.783030354075443,38.26521725584483,1.8265583338340378e8,-0.0,9.005553560483415e6,2.482988020519687e9,0.3463414754721799,44.79484865074519,172.19347765130175,127529.1335752334,126283.4563314382
0,298,13.268296927876325,38.524214333204185,2.008413559729098e8,-0.0,9.180550377964925e6,2.5349626566606374e9,0.35142345100886974,43.12196501559806,173.35896449941885,132543.79321273873,131303.83047187937
0,300,12.785530458484,38.77763709883365,2.1937757290222216e8,-0.0,9.35553488671058e6,2.587282893110952e9,0.3559520157015328,41.552973990073,174.49936694475144,137562.32956063974,136332.4639278017
0,302,12.331624921034557,39.02745588838653,2.3826424378844953e8,-0.0,9.530864182157224e6,2.640056739223032e9,0.3600109535597663,40.07778099336231,175.62355149773936,142593.3479230117,141377.09032661282
0,304,11.908139738360322,39.27180096916132,2.5750159758355582e8,-0.0,9.706343512494376e6,2.693226830214734e9,0.3636235888224334,38.70145414967105,176.72310436122592,147627.3193698114,146426.6245535742
0,306,11.51734946456031,39.51203398545687,2.770902108472935e8,-0.0,9.882129166957688e6,2.746841314241759e9,0.3668328201713217,37.431385759821005,177.8041529345559,152669.68156760937,151484.9465943926
0,308,11.14643130290627,39.749995694491126,2.9703098909054005e8,-0.0,1.0058766103955312e7,2.801068970927696e9,0.36974626417057654,36.22590173444538,178.87498062521007,157729.77499897356,156563.0303350187
0,310,10.802501376406376,39.97989837959055,3.1732510124431026e8,-0.0,1.0235474083608653e7,2.855671864674372e9,0.3723206383132253,35.10812947332072,179.9095427081575,162779.4129599159,161630.4515090697
0,312,10.479765254033959,40.20729814744061,3.3797393574662495e8,-0.0,1.0413047331007171e7,2.910896831527612e9,0.374647942319175,34.05923707561037,180.93284166348275,167844.6611636852,166713.80787293907
0,314,10.165400021284317,40.43207513508225,3.589791182742053e8,-0.0,1.0591765019548336e7,2.966835097863972e9,0.3767962102316628,33.03755006917403,181.94433810787012,172926.01202050215,171815.7685667439
0,316,9.881831477034243,40.654770793992526,3.8034239360263586e8,-0.0,1.0771255007348152e7,3.02337418871938e9,0.37870548972452345,32.11595230036129,182.94646857296635,178023.25515872304,176930.83001229502
0,318,9.602420841020685,40.87134807003925,4.0206570161126816e8,-0.0,1.0951615308666522e7,3.080547966544686e9,0.3804593391472985,31.207867733317226,183.9210663151766,183120.10462356405,182048.0248568156
0,320,9.345149537586153,41.0910442776795,4.2415108911128557e8,-0.0,1.1133571040313454e7,3.1385916437890196e9,0.3820725404738587,30.371735997154996,184.90969924955775,188257.6617303408,187204.1880726438
0,322,9.097601931801986,41.303013755328394,4.466007259281653e8,-0.0,1.131613566210735e7,3.1971949572704015e9,0.3835256291182405,29.567206278356455,185.86356189897776,193386.1697550149,192351.94088958515
0,324,8.853978875793338,41.51592950165204,4.6941688610673964e8,-0.0,1.1500428268318757e7,3.2567218728285375e9,0.3849014348481494,28.775431346328347,186.8216827574342,198546.86003869167,197533.5920256004
0,326,8.625982041027724,41.72017763503959,4.9260193194007576e8,-0.0,1.1685135181238975e7,3.3167521371438303e9,0.3861127942366285,28.0344416333401,187.74079935767816,203692.94406903296,202699.43910448992
0,328,8.424790639520117,41.927134123835685,5.1615833298282564e8,-0.0,1.1871393714002162e7,3.3776588052098837e9,0.3872135907077891,27.38056957844038,188.67210355726058,208876.54962310244,207898.82134721495
0,330,8.212965975429853,42.13001347128723,5.400886179660367e8,-0.0,1.2059098342220409e7,3.4394138349666986e9,0.3882659217485803,26.692139420147022,189.58506062079252,214069.87236415167,213112.3158285661
0,332,8.02169516280746,42.33097160355521,5.643953746233674e8,-0.0,1.2247961103488285e7,3.501927711734743e9,0.38920936445159915,26.07050927912424,190.48937221599846,219279.32797989494,218338.98697581378
0,334,7.831066133843656,42.5281917363756,5.89081283540764e8,-0.0,1.243812710427743e7,3.5652531692878976e9,0.3900871537441801,25.45096493499188,191.3768628136902,224498.51558567898,223576.88953164124
0,336,7.652753864556846,42.724868934742204,6.141490531358637e8,-0.0,1.2629780742698401e7,3.629457276410799e9,0.3908960333345113,24.87145005980975,192.2619102063399,229741.07370614685,228836.80905751555
0,338,7.48444676277045,42.91962934413003,6.396014729782518e8,-0.0,1.2822814866473945e7,3.6945099518899417e9,0.3916380720659374,24.32445197900396,193.13833204858514,235000.66638943198,234112.8111266157
0,340,7.317295585753894,43.112209877739005,6.654413608217832e8,-0.0,1.3017352671111336e7,3.7604585473560715e9,0.39233391740104995,23.781210653700157,194.00494444982553,240276.99678946577,239406.5737915086
0,342,7.15920034888998,43.30260389807006,6.916716027015997e8,-0.0,1.3213275371765655e7,3.827268574442254e9,0.3929705719198175,23.267401133892434,194.86171754131527,245569.0027013784,244715.06839245965
0,344,7.0117317902108125,43.48890961064937,7.182951105708808e8,-0.0,1.3410347956787184e7,3.894864586563911e9,0.39353822703989855,22.78812831818514,195.70009324792218,250867.3566139011,250028.49074530075
0,346,6.861024900033991,43.67503252660882,7.453148627794217e8,-0.0,1.3609251258010164e7,3.9634860724920955e9,0.39408732969134375,22.29833092511047,196.53764636973966,256192.20948173094,255370.21873993313
0,348,6.7241788517516845,43.86075516568258,7.727338452350188e8,-0.0,1.380970745755804e7,4.0330443499951787e9,0.39458800213323847,21.853581268192976,197.37339824557162,261540.42537186685,260732.96128946773
0,350,6.587590908122516,44.044912963277774,8.005550950494577e8,-0.0,1.4011796184830511e7,4.103573569641221e9,0.3950597708006196,21.409670451398178,198.20210833475,266908.02770079183,266115.9192834756
0,352,6.454230221749561,44.22588430157519,8.287817002410315e8,-0.0,1.4215289665112983e7,4.1750002618787384e9,0.39549034801204713,20.976248220686074,199.01647935708837,272286.85749697854,271510.16054677585
0,354,6.336474201910476,44.403426584924276,8.574167569513551e8,-0.0,1.4419989127838224e7,4.247259394303376e9,0.39586158850466385,20.593541156209046,199.81541963215923,277674.1876209128,276909.9258891289
0,356,6.21182472487463,44.58330511879346,8.864634197072772e8,-0.0,1.4626907155326378e7,4.320715527588913e9,0.39624043841687706,20.188430355842545,200.62487303457058,283100.22004758095,282350.7796020524
0,358,6.095507965503302,44.758971247504306,9.159248445704309e8,-0.0,1.4835062499921983e7,4.395027530401639e9,0.39657045607706926,19.81040088788573,201.41537061376937,288531.7741257356,287795.82205919625
0,360,5.980098002177961,44.934067109995645,9.458042495112718e8,-0.0,1.5044997495543832e7,4.470394848884508e9,0.39688293067057284,19.43531850707837,202.2033019949804,293987.1090200323,293265.0613894308
0,362,5.8736044235018205,45.10338000749634,9.761048622913736e8,-0.0,1.5255995101763979e7,4.546565364547187e9,0.39714159532639953,19.089214376380916,202.96521003373354,299440.24231406173,298730.53692810924
0,364,5.770198972690888,45.27527272933981,1.0068299420638179e9,-0.0,1.546913146642526e7,4.623933911714976e9,0.3973983650560666,18.75314666124539,203.73872728202915,304931.8925794857,304234.3458308714
0,366,5.665795000465525,45.444377317421875,1.0379827799186529e9,-0.0,1.5683835839060849e7,4.702301137177617e9,0.3976319139621783,18.413833751512954,204.49969792839843,310436.7951515663,309752.1680653978
0,368,5.564704639267616,45.61319879641705,1.0695666900435055e9,-0.0,1.5900353714097317e7,4.7817634767443075e9,0.397850064606217,18.08529007761975,205.25939458387674,315966.4047405501,315294.3893927672
0,370,5.470650451105459,45.77760184430142,1.1015850035547624e9,-0.0,1.6118156300153468e7,4.862132827502021e9,0.39802926349119594,17.77961396609274,205.9992082993564,321500.3772585505,320839.7336986879
0,372,5.3814999559704955,45.94367642496232,1.1340411082834215e9,-0.0,1.6338001316091131e7,4.94369538130248e9,0.398202795555327,17.48987485690411,206.74654391233042,327068.18572431704,326418.16895565024
0,374,5.289472012527792,46.10797211519048,1.166938383094245e9,-0.0,1.655958865543887e7,5.026347774039892e9,0.39836312336838975,17.190784040715325,207.48587451835715,332654.16571599006,332015.87785032135
0,376,5.201182229268685,46.26732877996625,1.2002802532489705e9,-0.0,1.678246673410111e7,5.1099272387730465e9,0.39848877967630536,16.903842245123226,208.20297950984812,338242.2724905142,337615.19314217416
0,378,5.112985434483198,46.42861217463827,1.2340701490096445e9,-0.0,1.7007502624945827e7,5.194765843219878e9,0.39861651692830413,16.617202662070394,208.9287547858722,343865.95034188114,343250.42293349415
0,380,5.026744036262819,46.58899514740692,1.2683115455246892e9,-0.0,1.7234346041179698e7,5.280739950123596e9,0.3987314544988727,16.33691811785416,209.65047816333114,349511.3492654587,348907.24417800305
0,382,4.952756539597004,46.745286810829995,1.3030079274127188e9,-0.0,1.746250189105765e7,5.367667794971304e9,0.39880993507033385,16.096458753690264,210.35379064873499,355161.8243063205,354566.5188997144
0,384,4.877551042631355,46.9014500598029,1.338162805483543e9,-0.0,1.7692613693055708e7,5.455800852649848e9,0.3988837987933819,15.852040888551903,211.05652526911302,360838.063810276,360252.15868706506
0,386,4.8003373135856915,47.057234533573784,1.3737797234444542e9,-0.0,1.792466824265772e7,5.545142218221427e9,0.398952651606594,15.601096269153498,211.75755540108202,366538.937581227,365963.2051533399
0,388,4.721554881518715,47.208986068465244,1.409862225523705e9,-0.0,1.8158233506910942e7,5.635532375157741e9,0.3990001356546654,15.345053364935824,212.4404373080936,372246.7291640578,371681.8137247297
0,390,4.6484476114244195,47.359501239710994,1.4464138926078186e9,-0.0,1.8393563888769526e7,5.727076024012296e9,0.3990328512550171,15.107454737129363,213.11775557869947,377974.03837833216,377418.8392041529
0,392,4.582962469564518,47.5103937200284,1.483438351502963e9,-0.0,1.8630838198702525e7,5.819850222388427e9,0.3990567973801057,14.894628026084684,213.79677174012778,383728.41284417984,383181.357815261
0,394,4.514931796469913,47.65977384601004,1.520939198671739e9,-0.0,1.8869958412999157e7,5.913824416049929e9,0.39907254802391184,14.673528338527216,214.46898230704517,389501.92006687744,388963.8497535105
0,396,4.44681174030776,47.81078794522383,1.5589200902577343e9,-0.0,1.91112771742054e7,6.009145670727604e9,0.39909145406106417,14.45213815600022,215.14854575350722,395309.46400180866,394780.6219572309
0,398,4.381994858977267,47.955596874696795,1.597384696468771e9,-0.0,1.9353833506226823e7,6.105441039009504e9,0.39907844654026964,14.241483291676117,215.80018593613556,401112.7015203156,400592.5066008898
0,400,4.321102928270067,48.1008359372654,1.6363367094303331e9,-0.0,1.9598417168451667e7,6.203030157950334e9,0.3990612844831752,14.043584516877717,216.4537617176943,406943.63610665035,406431.3577780873
0,402,4.261502720437505,48.24608593473488,1.6757798277405725e9,-0.0,1.9845016392693568e7,6.301916762122242e9,0.3990403396214622,13.849883841421892,217.10738670630695,412800.54273759015,412296.0662035368
0,404,4.200709406306317,48.38967830491808,1.7157177915311365e9,-0.0,2.009346840031887e7,6.402043442197687e9,0.3990107558864157,13.652305570495532,217.75355237213137,418675.62006539374,418179.4071165264
0,406,4.139971001363872,48.53011562508884,1.7561543620222845e9,-0.0,2.0343589530094825e7,6.503342987196215e9,0.39896597657524135,13.454905754432584,218.38552031289979,424561.44142846926,424073.64666626794
0,408,4.087600982792816,48.6699018162449,1.7970933041513186e9,-0.0,2.0595596181104556e7,6.60590993773934e9,0.3989108346063673,13.284703194076652,219.01455817310205,430469.14341434505,429987.95905137726
0,410,4.030946995329619,48.809572900832535,1.8385384196110015e9,-0.0,2.0849696525306705e7,6.709837155764747e9,0.39885591831897516,13.100577734821261,219.64307805374642,436402.80475936533,435929.39551374497
0,412,3.974613099868966,48.94587738720574,1.8804935177261882e9,-0.0,2.110546309266568e7,6.814957276452071e9,0.39878580367668204,12.91749257457414,220.25644824242585,442346.094582628,441880.5294655489
0,414,3.9231505049702795,49.085416222092476,1.922962454325758e9,-0.0,2.1363640060415376e7,6.921584530686207e9,0.39872313222898864,12.750239141153408,220.88437299941614,448330.49827762845,447871.7796744507
0,416,3.869980255387839,49.22073382692166,1.96594906406602e9,-0.0,2.1623420084981848e7,7.029393691286428e9,0.39864375411647207,12.577435830010476,221.49330222114747,454320.590395421,453869.24904843286
0,418,3.8177616934081895,49.355098970606804,2.009457243631115e9,-0.0,2.188517157414237e7,7.138544474360395e9,0.39855867609092505,12.407725503576616,222.09794536773063,460331.9094851365,459887.8494907701
0,420,3.7722017737530935,49.488454633480174,2.053490887769052e9,-0.0,2.214883824532103e7,7.249021175265781e9,0.39846469684005387,12.259655764697554,222.69804585066078,466363.5043660086,465925.2997329949
0,422,3.723954891818882,49.61992367342147,2.098053914819302e9,-0.0,2.2414420247064956e7,7.36083142944211e9,0.398364101193354,12.102853398411366,223.2896565303966,472412.1872786732,471980.57944024075
0,424,3.677109351999794,49.75188822875289,2.1431502782912502e9,-0.0,2.2682166695191108e7,7.47408840046978e9,0.3982633478654899,11.95060539399933,223.883497029388,478489.04993040074,478063.8265258146
0,426,3.629689697915264,49.88284860482803,2.188783925911882e9,-0.0,2.295192803052599e7,7.58873741509219e9,0.39815815500034446,11.79649151822461,224.47281872172613,484587.0227159426,484168.4221259846
0,428,3.5824282062147583,50.01021487225559,2.2349588538127155e9,-0.0,2.3223398579796966e7,7.704655738340386e9,0.39803921747381765,11.642891670197965,225.04596692515014,490693.4101490313,490281.4937155855
0,430,3.5378416039487,50.14055603293209,2.2816790450827e9,-0.0,2.3497340083703432e7,7.822177190909776e9,0.3979283813523104,11.497985212833276,225.6325021481944,496839.86814400187,496434.11860227486
0,432,3.497539786855083,50.26490933651806,2.3289485468762536e9,-0.0,2.3772684983333178e7,7.940851365923678e9,0.39779406036760473,11.36700430727902,226.19209201433125,502982.5945459044,502582.1201738308
0,434,3.4548961447623157,50.38981133699972,2.376771397460566e9,-0.0,2.405028020577321e7,8.061050211845006e9,0.39766220575292477,11.228412470477526,226.75415101649875,509154.1449241379,508759.57265373296
0,436,3.411073790638776,50.51464175200326,2.4251516513139124e9,-0.0,2.4330049076195296e7,8.182749745907236e9,0.3975300665240289,11.085989819576021,227.31588788401467,515351.36033226986,514963.0429844438
0,438,3.372818775734967,50.63962373216761,2.474093406630392e9,-0.0,2.461196213278257e7,8.305946007528374e9,0.39739534290750006,10.961661021138642,227.87830679475422,521574.5544976153,521191.3062160626
0,440,3.3282485085817175,50.7635500732356,2.52360075533888e9,-0.0,2.4895998111159213e7,8.430638413571174e9,0.3972593978438975,10.816807652890581,228.4359753295602,527819.1915485623,527442.5224062701
0,442,3.2933492731492597,50.883382277144996,2.573677840367528e9,-0.0,2.518165638366849e7,8.5566142812139435e9,0.39710557427656634,10.703385137735093,228.9752202471525,534068.6434951456,533696.4359394205
0,444,3.253696472813573,51.005268985355485,2.624328795102353e9,-0.0,2.5469807158448927e7,8.684265583248972e9,0.3969601650069203,10.574513536644112,229.52371043409968,540354.4961854251,539987.8981897716
0,446,3.217487332480654,51.12320951352959,2.6755577968854647e9,-0.0,2.5759674589369833e7,8.81325706997348e9,0.39680055769172085,10.456833830562125,230.05444281088313,546646.570005167,546284.8722920055
0,448,3.1791005108052364,51.24242858639923,2.7273690226357718e9,-0.0,2.605193564062867e7,8.943898144365871e9,0.396645767997438,10.332076660117018,230.59092863879653,552970.9591028562,552614.7173846826
0,450,3.147995328632854,51.35954269284233,2.7797666851819067e9,-0.0,2.634611375104141e7,9.075984502786726e9,0.3964814931779971,10.230984818056776,231.1179421177905,559310.1003233817,558957.7462409181
0,452,3.1076288139058206,51.47703209233859,2.8327550171326947e9,-0.0,2.664266040799282e7,9.209727487280062e9,0.3963219465918571,10.099793645193916,231.64664441552367,565677.9342585144,565331.599744648
0,454,3.0773589403398445,51.592450340967346,2.886338259454902e9,-0.0,2.6941121118469168e7,9.3449307283301e9,0.3961522972754468,10.001416556104495,232.16602653435305,572060.3591646282,571717.8494361809
0,456,3.0414245323540494,51.70677908792767,2.940520684788272e9,-0.0,2.724176242719462e7,9.481722982012476e9,0.3959816180142588,9.88462973015066,232.68050589567451,578463.9132845561,578126.5451666199
0,458,3.0065380563497155,51.82000877638042,2.9953065857514668e9,-0.0,2.754453164224848e7,9.620088906398336e9,0.39580745816916557,9.771248683136575,233.19003949371188,584887.7952031856,584555.3871327551
0,460,2.9729626168490633,51.932693907696176,3.0507002646982365e9,-0.0,2.7849500577708077e7,9.76007000104748e9,0.3956314603010211,9.662128504759455,233.69712258463278,591334.6771985636,591006.9890226903
0,462,2.9410461533147254,52.043825119170364,3.1067060520943875e9,-0.0,2.815655679181704e7,9.901623185725084e9,0.39545065869351226,9.558399998272858,234.19721303626665,597799.5888635541,597476.3032837412
0,464,2.909903027315152,52.1555498278195,3.163328300605944e9,-0.0,2.846596892422244e7,1.0044881280233267e10,0.3952716430827062,9.457184838774243,234.69997422518776,604293.1080311661,603974.1031794472
0,466,2.8800460846090026,52.26509811937492,3.220571380329663e9,-0.0,2.8777416791608296e7,1.0189704844559803e10,0.39508636958109533,9.36014977497926,235.19294153718712,610801.648576293,610486.6881293915
0,468,2.8491156458800577,52.37462572861092,3.2784396824899454e9,-0.0,2.9091182287187494e7,1.0336233627913803e10,0.39490181832894206,9.259625849110188,235.68581577874915,617335.9910321563,617025.353984514
0,470,2.815947699439004,52.483823616844816,3.336937615772746e9,-0.0,2.940724765680244e7,1.04844687829244e10,0.3947174590892491,9.151830023176764,236.17720627580167,623894.7474953705,623588.9609553654
0,472,2.790515253792552,52.59004613601054,3.396069616123324e9,-0.0,2.972522799845525e7,1.0634237999147552e10,0.3945229971770402,9.069174574825794,236.65520761204743,630463.9042784676,630161.3271739918
0,474,2.7623972964525207,52.69625028519333,3.455840134831827e9,-0.0,3.004556673502509e7,1.0785758497570066e10,0.3943299261553645,8.977791213470692,237.13312628337,637059.0356790726,636760.2916509372
0,476,2.7297887336112296,52.803277298980156,3.516253636524277e9,-0.0,3.036838536447116e7,1.0939097796963995e10,0.39414095265493404,8.871813384236496,237.6147478454107,643684.4422410787,643390.5373973137
0,478,2.7045886691367143,52.90867565386879,3.5773146170301933e9,-0.0,3.069330728762188e7,1.1094086266453066e10,0.39394601785020883,8.789913174694322,238.08904044240955,650326.8567568996,650036.2294459289
0,480,2.6750377334090985,53.01132626300529,3.639027592956096e9,-0.0,3.102030956030783e7,1.1250720995991663e10,0.3937457537422603,8.69387263357957,238.5509681835238,656982.0690705903,656695.6878269383
0,482,2.6512728201720615,53.11302793823316,3.701397089385389e9,-0.0,3.1349527264858786e7,1.1409075052276546e10,0.39354216176070217,8.6166366655592,239.0086257220492,663657.7797878857,663374.4389991959
0,484,2.621503704668114,53.21534318438858,3.7644276680080028e9,-0.0,3.1681248018102106e7,1.1569296372753418e10,0.39334257321407323,8.51988704017137,239.4690443297486,670362.8857829109,670083.9001675243
0,486,2.600130212747187,53.31568328203319,3.828123885556848e9,-0.0,3.2015062283668853e7,1.1731196384306215e10,0.39313646430277016,8.450423191428358,239.92057476914937,677083.1914252309,676806.8040306042
0,488,2.573571162470956,53.41756487479635,3.8924903600159802e9,-0.0,3.2351498085412133e7,1.189504070566514e10,0.3929364292828137,8.364106278030608,240.37904193658358,683837.3358658068,683564.6808676852
0,490,2.545411825442016,53.51664230184247,3.957531693417832e9,-0.0,3.2690030638129365e7,1.2060583319265556e10,0.39273057860574684,8.272588432686552,240.8248903582911,690603.680094347,690335.1215425736
0,492,2.5196485089525833,53.61548534995416,4.0232525146333947e9,-0.0,3.303093518671516e7,1.2227967597230463e10,0.3925243887852763,8.188857654095896,241.26968407479373,697394.3659460864,697129.4230001104
0,494,2.4966737811589432,53.71571428934915,4.089657485362354e9,-0.0,3.3374405301370904e7,1.2397298733514872e10,0.3923217201616985,8.114189788766566,241.72071430207117,704217.2784530821,703955.39193587
0,496,2.473150007278711,53.813132108106224,4.156751277073568e9,-0.0,3.371999105529942e7,1.2568364286354948e10,0.3921132359917676,8.03773752365581,242.159094486478,711052.2350807431,710793.5460434083
0,498,2.4505855152082705,53.90867356539764,4.224538576989265e9,-0.0,3.406779831441171e7,1.2741224983587765e10,0.3919009885177944,7.964402924426879,242.58903104428938,717903.6459736241,717647.9788554604
0,500,2.4233044784988684,54.005794400084426,4.2930241152030873e9,-0.0,3.441827942593923e7,1.2916115597766531e10,0.39169452031547214,7.8757395551213225,243.02607480037992,724789.0072485389,724537.3678751729
0,502,2.402851809961285,54.10052689313025,4.362212618233878e9,-0.0,3.4770895697589815e7,1.3092777021956211e10,0.39148182138586746,7.809268382374175,243.45237101908612,731687.7017492555,731438.6923688139
0,504,2.3770306015267733,54.194850136246465,4.4321088386169615e9,-0.0,3.51259793974435e7,1.3271384777694565e10,0.3912703870553102,7.725349454962013,243.8768256131091,738610.6763426067,738365.4303417936
0,506,2.357649189992074,54.289133807514595,4.502717558782384e9,-0.0,3.548349102056405e7,1.3451928897623024e10,0.3910584242669566,7.66235986747424,244.30110213381568,745558.5173920614,745315.7262199011
0,508,2.3384197013263126,54.37870802225815,4.574043577712422e9,-0.0,3.584295195623118e7,1.3634176016053017e10,0.39083686703193365,7.599864029310516,244.70418610016168,752509.0172090207,752268.6716137081
0,510,2.31673915968233,54.470833321936524,4.646091706084213e9,-0.0,3.620522547205603e7,1.3818573284664362e10,0.39062269557758234,7.529402268967573,245.11874994871437,759497.9755066109,759260.6012241842
0,512,2.2916434311177705,54.563105136116675,4.718866780583501e9,-0.0,3.6570051040640056e7,1.4004999352224207e10,0.3904105977096185,7.447841151132754,245.53397311252505,766513.7181674805,766280.0310453882
0,514,2.272892557808098,54.654681822367856,4.792373659101166e9,-0.0,3.6937267644812e7,1.4193381910332205e10,0.3901966999562715,7.386900812876319,245.94606820065536,773551.1272505295,773319.8496457181
0,516,2.250620992743735,54.744846487833215,4.866617215802949e9,-0.0,3.73068769190632e7,1.4383731274433666e10,0.3899815266876275,7.314518226417138,246.35180919524947,780607.6973247824,780379.5631048501
0,518,2.23071530218827,54.833914667565054,4.94160235714433e9,-0.0,3.767888034882461e7,1.457605766354682e10,0.38976463918003446,7.249824732111877,246.75261600404275,787684.3721154887,787458.9176134061
0,520,2.2140776166788263,54.9227498917694,5.017333989569625e9,-0.0,3.805337945667719e7,1.4770423327902514e10,0.38954776012319187,7.195752254206186,247.1523745129623,794785.2881863709,794561.8712133723
0,522,2.193522780191607,55.009832413170294,5.093817061170994e9,-0.0,3.84302633900499e7,1.4966780428435053e10,0.38932911478779064,7.128949035622723,247.5442458592663,801903.728222753,801683.1559257713
0,524,2.1745393246672657,55.097496866225,5.171056520640629e9,-0.0,3.880976695714061e7,1.516526136490105e10,0.38911254696592606,7.067252805168613,247.9387358980125,809050.5671102685,808832.5388406365
0,526,2.1548579770524228,55.18307497983135,5.249057358714691e9,-0.0,3.919161238126784e7,1.5365730753832193e10,0.3888929971802365,7.003288425420374,248.3238374092411,816212.9666452252,815997.6367221635
0,528,2.134260265981374,55.269061144626534,5.327824556243478e9,-0.0,3.957609422765762e7,1.5568353195959747e10,0.3886756376435707,6.936345864439466,248.71077515081942,823403.1596089883,823190.7241504696
0,530,2.118413549665391,55.35454296744593,5.40736314526169e9,-0.0,3.996307701596856e7,1.5773067673201649e10,0.3884576003478228,6.88484403641252,249.09544335350668,830616.113461812,830405.6406702979
0,532,2.1011143763092726,55.43825219092305,5.4876781666773615e9,-0.0,4.0352471353545174e7,1.5979836593408672e10,0.3882375145503508,6.828621723005136,249.47213485915373,837846.2342696727,837638.0277716588
0,534,2.0842444267656326,55.52150238429007,5.568774674999257e9,-0.0,4.074442205462418e7,1.6188746702170052e10,0.38801770162034804,6.773794386988306,249.84676072930534,845099.7656604425,844893.7546280526
0,536,2.0631615815253284,55.60647519981182,5.650657747312455e9,-0.0,4.113921791736917e7,1.6399963056397423e10,0.38780315938049936,6.705275139957317,250.2291383991532,852387.8477282181,852184.8761460256
0,538,2.0451952486596783,55.68674158461876,5.7333324928861885e9,-0.0,4.1536089608263664e7,1.6613083716359661e10,0.3875802513904409,6.646884558143954,250.5903371307844,859678.2713545201,859477.7343928558
0,540,2.0295676305991943,55.76729722256855,5.81680402026527e9,-0.0,4.193561700282384e7,1.6828429161259602e10,0.3873588328086449,6.596094799447382,250.9528375015585,866995.5789131683,866797.0304327238
0,542,2.0123822832363483,55.84902180352434,5.901077477019085e9,-0.0,4.2337935662539065e7,1.7046083652077087e10,0.38714114823192364,6.5402424205181315,251.32059811585953,874344.4595167742,874148.2167679941
0,544,1.9964392740066597,55.93027947498783,5.986158013525618e9,-0.0,4.274285063099493e7,1.7265952729735626e10,0.3869236346638237,6.488427640521644,251.68625763744524,881716.6270211958,881522.4590694655
0,546,1.9770623650003878,56.011828079015444,6.072050825358431e9,-0.0,4.315048888216029e7,1.7488116104301086e10,0.3867084154060335,6.42545268625126,252.0532263555695,889116.2460308857,888924.8299661302
0,548,1.9638743783648265,56.089456843728726,6.158761109608294e9,-0.0,4.356032051489503e7,1.771229453255418e10,0.38648635530569403,6.382591729685686,252.40255579677927,896521.7600623099,896331.9063625141
0,550,1.9455281398120876,56.168494119748836,6.246294082653359e9,-0.0,4.39730316531282e7,1.793887332656715e10,0.3862689361659308,6.3229664543892845,252.75822353886977,903960.36226282,903773.0783698849
0,552,1.926968001536793,56.24639251661226,6.3346549866751795e9,-0.0,4.438831160198465e7,1.816769301762035e10,0.38605078396237047,6.262646004994577,253.10876632475518,911419.0957708594,911234.4287846586
0,554,1.9136762082446315,56.325214365615025,6.423849087137703e9,-0.0,4.480636308857204e7,1.839887606393121e10,0.3858347736027575,6.219447676795053,253.4634646452676,918907.5361278118,918724.4850168179
0,556,1.8971835524824976,56.39986684762849,6.513881654945335e9,-0.0,4.522668462558027e7,1.8632154996877296e10,0.3856132317991704,6.165846545568117,253.79940081432818,926401.5510972837,926220.7369065267
0,558,1.8823007746706697,56.47677955816297,6.604758018967978e9,-0.0,4.564997078850387e7,1.886792568101718e10,0.3853967187932539,6.117477517679676,254.14550801173334,933932.1699233343,933753.2945448223
0,560,1.869943241256201,56.55300479099708,6.696483466769623e9,-0.0,4.60758958016421e7,1.9106018182149952e10,0.3851799704076541,6.077315534082653,254.48852155948686,941484.869208993,941307.4624908675
0,562,1.850709062345793,56.627456491627015,6.789063355368398e9,-0.0,4.650441160326172e7,1.934641596566469e10,0.38496246228898723,6.014804452623827,254.82355421232157,949055.2195589815,948880.5918630923
0,564,1.8391801944794126,56.70193803244545,6.882503059508083e9,-0.0,4.693563062310299e7,1.9589192611922e10,0.38474529515805217,5.977335632058091,255.15872114600452,956650.6731134461,956477.376102168
0,566,1.8272783652105398,56.77497119593867,6.976807940468818e9,-0.0,4.736945243491397e7,1.983430213769249e10,0.3845271169462695,5.938654686934254,255.48737038172402,964264.7539686443,964092.867861577
0,568,1.8053946294975702,56.84827073566627,7.071983409078874e9,-0.0,4.78061400981426e7,2.0081904166666126e10,0.3843120104938831,5.867532545867103,255.81721831049822,971906.759129197,971738.1631243578
0,570,1.7942696487135859,56.92423877626277,7.16803491224667e9,-0.0,4.8245831071788594e7,2.033208879867283e10,0.3841011378758103,5.8313763583191545,256.15907449318246,979586.5085106625,979419.1947598587
0,572,1.780594382711591,56.99499691906692,7.264967862466747e9,-0.0,4.8687751865783185e7,2.0584426204761234e10,0.38388349354244194,5.786931743812671,256.47748613580114,987266.6633425741,987101.1149147631
0,574,1.7701173991611396,57.06678994032666,7.36278773178105e9,-0.0,4.913256464403532e7,2.083930437389522e10,0.38366846440474855,5.752881547273704,256.80055473146996,994977.2716694643,994812.9022593013
0,576,1.7527403833658783,57.13790461348706,7.46150000853935e9,-0.0,4.958015545014569e7,2.1096669530744568e10,0.3834545403343056,5.696406245939104,257.12057076069175,1.0027108790166088e6,1.0025489748841895e6
0,578,1.7389769920381708,57.208340027601494,7.561110197588398e9,-0.0,5.003046524334511e7,2.135649871306508e10,0.38324044866657514,5.651675224124055,257.4375301242067,1.0104665051048793e6,1.0103064017339519e6
0,580,1.724676657373652,57.280197965058214,7.661623812365698e9,-0.0,5.048376126087133e7,2.1618957718939674e10,0.38302992811473646,5.605199136464369,257.76089084276197,1.0182548264658692e6,1.018096628191744e6
0,582,1.7139693829006526,57.3492718110633,7.763046411193962e9,-0.0,5.093956464676968e7,2.188378021322599e10,0.38281604324686136,5.570400494427121,258.0717231497849,1.0260548638530656e6,1.0258979173687536e6
0,584,1.6989631861517664,57.419447408111594,7.865383539275696e9,-0.0,5.139836179168264e7,2.2151259747066963e10,0.3826056483799364,5.521630354993241,258.3875133365022,1.0338863689150661e6,1.0337314670457967e6
0,586,1.6890794768019932,57.48640583801358,7.968640813381985e9,-0.0,5.185962936768726e7,2.242110199608275e10,0.382391192526657,5.489508299606478,258.6888262710611,1.0417273312408688e6,1.0415735447263507e6
0,588,1.672929762395316,57.5531511985786,8.072823801683718e9,-0.0,5.232377836812155e7,2.269355787877175e10,0.3821784971317465,5.437021727784777,258.9891803936037,1.0495934983427871e6,1.049441972042379e6
0,590,1.6634233113639754,57.622060972677986,8.177938159194799e9,-0.0,5.279099552750695e7,2.29687492020343e10,0.38196958291276917,5.40612576193292,259.29927437705095,1.0574953389630714e6,1.05734487349892e6
0,592,1.6495948140340422,57.687978402831774,8.283989508687294e9,-0.0,5.3260797252634436e7,2.324640246487229e10,0.3817581171120827,5.361183145610637,259.59590281274296,1.0654085956282536e6,1.0652599776932106e6
0,594,1.6385812868208478,57.75489042387042,8.390983531209932e9,-0.0,5.3733582580993526e7,2.352676452190022e10,0.3815491246961704,5.325389182167755,259.8970069074169,1.0733521452419686e6,1.0732048722403566e6
0,596,1.6275664905890994,57.82134799161508,8.4989258985649185e9,-0.0,5.4209220861788034e7,2.380976973506075e10,0.3813408075052209,5.289591094414573,260.1960659622678,1.0813191466136603e6,1.081173224508017e6
0,598,1.6175801352879922,57.88630533336174,8.607822319437992e9,-0.0,5.4687601930410706e7,2.409536363494761e10,0.3811316045538159,5.257135439685975,260.4883740001278,1.0893043871437623e6,1.089159637250426e6
0,600,1.60054266032991,57.95099102196331,8.717678536831215e9,-0.0,5.516891874349429e7,2.4383672709265358e10,0.38092407912621795,5.201763646072208,260.7794595988349,1.0973146025983382e6,1.0971722876539766e6
0,602,1.5909430516586838,58.01684102737697,8.8285002741772e9,-0.0,5.5653246254027314e7,2.4674753970747246e10,0.380718722654001,5.170564917890722,261.07578462319634,1.1053555303187126e6,1.105214328483351e6
0,604,1.5780658679697446,58.08008902265266,8.940293305001823e9,-0.0,5.614025311785762e7,2.4968419578184177e10,0.38051145184855134,5.12871407090167,261.36040060193693,1.1134096851920001e6,1.1132701820375496e6
0,606,1.5707265606141623,58.144145165773516,9.053063421577187e9,-0.0,5.663026323452116e7,2.5264876098542633e10,0.38030606546233303,5.104861321996028,261.6486532459808,1.1214929816842892e6,1.1213542026365642e6
0,608,1.5535074044951682,58.2083084305947,9.16681641234298e9,-0.0,5.712330426958711e7,2.5564152583565983e10,0.3801030711726486,5.048899064609297,261.93738793767614,1.1296033475691197e6,1.1294670383525414e6
0,610,1.5471242041028812,58.27042915430268,9.281558130109697e9,-0.0,5.761902857483119e7,2.5866049300537327e10,0.37989764949972554,5.028153663334364,262.2169311943621,1.1377284360026396e6,1.1375926945491603e6
0,612,1.53265885429831,58.332234656720914,9.39729439857282e9,-0.0,5.811774651903263e7,2.6170766471075146e10,0.37969389897718053,4.981141276469508,262.4950559552441,1.145878363830969e6,1.1457446106669214e6
0,614,1.5240312913775114,58.39508277544401,9.514031090430258e9,-0.0,5.8619528863172054e7,2.647835963155738e10,0.3794922670892308,4.953101696976912,262.77787248949807,1.1540585581335132e6,1.1539257763231862e6
0,616,1.512408364914594,58.45494066437328,9.631774099008219e9,-0.0,5.912400653780796e7,2.6788613928281483e10,0.37928837515656594,4.915327185972431,263.04723298967974,1.1622500508484093e6,1.1621187657423348e6
0,618,1.5016829889884513,58.517584521310695,9.750529320954573e9,-0.0,5.963178360851165e7,2.7101912949105625e10,0.37908925201078997,4.880469714212467,263.32913034589814,1.1704807740411102e6,1.1703508328644386e6
0,620,1.490925568153907,58.57741719928704,9.870302686783932e9,-0.0,6.01422770556892e7,2.7417909087743374e10,0.37888787357970305,4.845508096500198,263.5983773967917,1.1787234138538006e6,1.1785948247730897e6
0,622,1.47915574085,58.63827519264083,9.991100142837208e9,-0.0,6.065591174483579e7,2.7736876962450653e10,0.37868915667257563,4.8072561577625,263.8722383668837,1.186996830920205e6,1.186869770764968e6
0,624,1.4702949285442868,58.69560260821588,1.0112927661998026e10,-0.0,6.117218924296634e7,2.8058518425612972e10,0.37848713864009437,4.778458517768932,264.13021173697143,1.1952783925374167e6,1.1951523638571827e6
0,626,1.4650676893206136,58.75602714335932,1.0235791213610498e10,-0.0,6.1691819835465044e7,2.838328800339062e10,0.37828991247430627,4.761469990291994,264.40212214511695,1.203600472133896e6,1.2034748570885581e6
0,628,1.449193708909915,58.81315890467304,1.035969683380549e10,-0.0,6.22142182488966e7,2.8710832226501575e10,0.3780908767483987,4.709879553957224,264.65921507102865,1.2119330217830292e6,1.2118096446236717e6
0,630,1.44082017738284,58.872747796342665,1.0484650534327303e10,-0.0,6.273989726563615e7,2.904148474302347e10,0.3778954519619555,4.68266557649423,264.927365083542,1.2203026258080138e6,1.2201802080322856e6
0,632,1.4300290959528958,58.932032154227684,1.0610658343870152e10,-0.0,6.326863144764424e7,2.9375116731041008e10,0.3777011093671801,4.647594561846912,265.1941446940246,1.2286966162651905e6,1.2285755713685816e6
0,634,1.419641474176845,58.986138287117775,1.0737726352131813e10,-0.0,6.379989986092181e7,2.971141015969261e10,0.377501941841933,4.613834791074747,265.43762229202997,1.2370909081854122e6,1.2369711688733436e6
0,636,1.4101342043810137,59.044434682526386,1.0865860649622995e10,-0.0,6.433469834087979e7,3.005100749517655e10,0.3773088773785488,4.582936164238294,265.6999560713687,1.245531298566916e6,1.245412718918272e6
0,638,1.4047826613096515,59.10231040863819,1.0995067320976805e10,-0.0,6.487253063481504e7,3.0393607224035187e10,0.37711624599931587,4.565543649256368,265.9603968388719,1.253994952673584e6,1.253876837259164e6
0,640,1.3903109364054145,59.15625511111655,1.1125352513083693e10,-0.0,6.541311409156877e7,3.073904050552032e10,0.37692110219024616,4.518510543317597,266.2031480000245,1.2624658125679505e6,1.2623496939074022e6
0,642,1.3823161700724758,59.21166088281667,1.1256722371216173e10,-0.0,6.595693578335919e7,3.1087630401700428e10,0.3767284016988358,4.492527552735546,266.452473972675,1.2709689486664701e6,1.2708537436487593e6
0,644,1.3744647281693412,59.269944102263224,1.1389183053448172e10,-0.0,6.650418907108139e7,3.1439514708328243e10,0.37654013861242064,4.467010366550359,266.7147484601845,1.2795118190487311e6,1.2793975073818965e6
0,646,1.3665306824264247,59.32385127117452,1.1522740754539589e10,-0.0,6.7054125242878154e7,3.1794224152359695e10,0.3763482643478142,4.441224717885881,266.9573307202853,1.2880589623341651e6,1.2879455604852955e6
0,648,1.356067119034329,59.37862561400292,1.165740168103793e10,-0.0,6.760731677248295e7,3.2152139587531025e10,0.3761587793605188,4.4072181368615695,267.20381526301315,1.2966362277471598e6,1.2965241573107806e6
0,650,1.3466727257393245,59.4330668048002,1.179317205332237e10,-0.0,6.816362724263002e7,3.251318565438714e10,0.3759700883745652,4.376686358652805,267.44880062160087,1.305237445356272e6,1.3051265304222906e6
0,652,1.3397659047188848,59.48681928604207,1.1930058122367369e10,-0.0,6.872302140114762e7,3.2877351831180874e10,0.3757817137373941,4.354239190336376,267.6906867871893,1.313860760599869e6,1.3137505937113357e6
0,654,1.3300976816608834,59.540166673323355,1.2068066164857475e10,-0.0,6.928556795500173e7,3.3244695277713654e10,0.37559433272136344,4.322817465397871,267.9307500299551,1.3225079924734016e6,1.3223990297777122e6
0,656,1.3204932146457067,59.5929504302663,1.2207202459659994e10,-0.0,6.985124422909558e7,3.3615213754626705e10,0.3754075787509304,4.291602947598546,268.16827693619837,1.3311781328727915e6,1.3310703645953285e6
0,658,1.3112760503574534,59.64638388918219,1.234747331193108e10,-0.0,7.042018378765619e7,3.398900762034669e10,0.37522268966851285,4.261647163661723,268.40872750131985,1.3398770883891226e6,1.3397704521899736e6
0,660,1.3053564618264855,59.69732401241491,1.2488885056724672e10,-0.0,7.099205483385608e7,3.436587113362034e10,0.3750362207010863,4.242408500936078,268.6379580558671,1.348589255005498e6,1.3484832164748362e6
0,662,1.2958757460933048,59.748822815814066,1.2631444029195051e10,-0.0,7.156722099741948e7,3.474605627109664e10,0.37485178839784516,4.2115961748032404,268.8697026711633,1.357330113322571e6,1.3572252529313767e6
0,664,1.285677889880052,59.80108741817496,1.277515660740272e10,-0.0,7.214569701010816e7,3.51295862073091e10,0.37466937807999834,4.178453142110169,269.1048933817873,1.3661004429743208e6,1.3659968766287556e6
0,666,1.2781224101198623,59.8529507071338,1.2920029183974443e10,-0.0,7.272735348979661e7,3.5516388240230095e10,0.3744875770024709,4.153897832889553,269.3382781821021,1.3748942671824861e6,1.3747915697651207e6
0,668,1.2727929448476454,59.904578982063896,1.3066068148434233e10,-0.0,7.331221959198137e7,3.5906494539009315e10,0.3743065809646575,4.136577070754847,269.5706054192875,1.383712433964839e6,1.3836102503462697e6
0,670,1.2621532642666338,59.953456489902116,1.3213279951582533e10,-0.0,7.390008799958286e7,3.629977900813798e10,0.3741244040109615,4.101998108866559,269.7905542045595,1.3925432504811839e6,1.3924424336589177e6
0,672,1.2549847997290364,60.003948939615626,1.3361671014757145e10,-0.0,7.449136870666452e7,3.6696528756121414e10,0.373944778823239,4.078700599119369,270.0177702282703,1.4014073533179904e6,1.4013073489170135e6
0,674,1.244292357810262,60.0554877825432,1.3511247820453619e10,-0.0,7.508605020925313e7,3.709675002058299e10,0.37376753626813763,4.043950162883352,270.24969502144444,1.4103025201702623e6,1.4102038897058426e6
0,676,1.2405906943648273,60.10361443747119,1.3662016856328503e10,-0.0,7.568362972386335e7,3.750011683700313e10,0.37358776958260287,4.031919756685689,270.46626496862035,1.4192061254042257e6,1.4191077606202345e6
0,678,1.229019035019233,60.152727377296195,1.3813984627836927e10,-0.0,7.628464661871913e7,3.790700577965464e10,0.37341058637549096,3.994311863812507,270.6872731978329,1.4281408442335122e6,1.4280439925592176e6
0,680,1.2209529041950886,60.202003664446025,1.3967157653883667e10,-0.0,7.688896501255284e7,3.831733855465227e10,0.3732344998424135,3.968096938634038,270.9090164900071,1.437101753438297e6,1.4370058605768818e6
0,682,1.217009637819332,60.24981475186258,1.412154249730786e10,-0.0,7.749642581117392e7,3.873101990591275e10,0.3730579655155533,3.955281322912829,271.12416638338163,1.4460808493243898e6,1.4459852693409903e6
0,684,1.2092334936342328,60.297640934001166,1.4277145716258892e10,-0.0,7.810723177384622e7,3.9148200817051926e10,0.3728828235570041,3.930008854311257,271.33938420300524,1.4550859906185735e6,1.4549913274060301e6
0,686,1.2006041234900358,60.345994895425996,1.4433973896353483e10,-0.0,7.872142836758874e7,3.95689259638124e10,0.3727093494186225,3.9019634013426163,271.556977029417,1.464119446990508e6,1.4640258344659768e6
0,688,1.1946566378231014,60.39415735878079,1.459203364591849e10,-0.0,7.9338933436366e7,3.999315255830132e10,0.3725366753387601,3.8826340729250797,271.77370811451357,1.4731774282087197e6,1.4730844490500495e6
0,690,1.1868794764457617,60.440710159234975,1.4751331598093222e10,-0.0,7.995963731047063e7,4.042081814613151e10,0.37236379043937334,3.857358298448726,271.98319571655736,1.4822533579795035e6,1.4821612981575902e6
0,692,1.1805491016988343,60.48726870181797,1.4911874380380901e10,-0.0,8.058369580185513e7,4.0852043114502846e10,0.37219196172808416,3.8367845805212113,272.19270915818083,1.491354873902442e6,1.4912635100687766e6
0,694,1.1704104232852153,60.53351192281444,1.507366868510583e10,-0.0,8.12111136515647e7,4.128684418908008e10,0.3720211828686343,3.8038338756769496,272.400803652665,1.5004808136249105e6,1.500390734542028e6
0,696,1.1647190232037048,60.579565626262365,1.5236721183486658e10,-0.0,8.1841870008755e7,4.172522034260682e10,0.37185111425033984,3.7853368254120405,272.60804531818064,1.5096311547782472e6,1.509541675316594e6
0,698,1.1587320013380515,60.6251787275768,1.5401038584672548e10,-0.0,8.247597412856847e7,4.2167191357068245e10,0.3716817914723661,3.7658790043486676,272.81330427409563,1.5188050372395595e6,1.5187162045673425e6
0,700,1.1527160371438114,60.67145919013296,1.5566627614027403e10,-0.0,8.311354530008362e7,4.2612854096031136e10,0.37151413727689414,3.746327120717387,273.0215663555983,1.5280078516753423e6,1.5279196718919727e6
0,702,1.1445175113467307,60.71673273745131,1.573349502865006e10,-0.0,8.375443647695033e7,4.3062119378169075e10,0.37134683140602487,3.719681911876875,273.2252973185309,1.537231585300185e6,1.537144392726443e6
0,704,1.1369739335811526,60.76137539623604,1.590164757760966e10,-0.0,8.439868049937399e7,4.351502349394962e10,0.3711800517833008,3.695165284138746,273.4261892830622,1.5464778578184133e6,1.546391552324005e6
0,706,1.1283700815188313,60.80645744195023,1.6071092068508698e10,-0.0,8.504640266871047e7,4.397166821560089e10,0.3710147695005005,3.667202764936202,273.629058488776,1.5557520258279562e6,1.555666767735048e6
0,708,1.1241875251607767,60.85037133298411,1.6241835282025026e10,-0.0,8.569742436909479e7,4.443194117129409e10,0.3708493820137105,3.653609456772524,273.8266709984285,1.5650458258771978e6,1.5649609473285049e6
0,710,1.114678678266659,60.895428260206856,1.6413884062007814e10,-0.0,8.635203505460471e7,4.4896060826761536e10,0.3706862533266968,3.6227057043666413,274.02942717093083,1.5743712784889324e6,1.5742875834063368e6
0,712,1.110657919760417,60.93777237063578,1.658724526045899e10,-0.0,8.70098062840274e7,4.536373681376852e10,0.3705217338795954,3.609638239221355,274.219975667861,1.5837087442230617e6,1.583625407798806e6
0,714,1.1037763391407174,60.98074825071107,1.6761925714429224e10,-0.0,8.767112247522405e7,4.583525573288075e10,0.37035893026087807,3.5872731022073316,274.4133671281998,1.593075180019305e6,1.5929926327789538e6
0,716,1.0972788959436564,61.0257855980644,1.6937932333086317e10,-0.0,8.833611768977645e7,4.631072793279362e10,0.37019878350389385,3.566156411816883,274.6160351912898,1.6024773202682086e6,1.6023955053154842e6
0,718,1.0894467738062201,61.06773962079573,1.71152720257469e10,-0.0,8.900430148307402e7,4.678981643910025e10,0.37003731633333853,3.5407020148702153,274.8048282935808,1.6118901789992396e6,1.6118092949632797e6
0,720,1.0837591942549836,61.10967291457118,1.7293951702415012e10,-0.0,8.967596909746996e7,4.727274604776335e10,0.3698767842981268,3.5222173813286966,274.9935281155703,1.621328447985693e6,1.6212481764773554e6
0,722,1.0762060084154563,61.1524420620062,1.7473978313142735e10,-0.0,9.035123447776397e7,4.775961297980285e10,0.36971801690889833,3.497669527350233,275.1859892790279,1.6307966050716217e6,1.6307172226367085e6
0,724,1.0718115501082721,61.19337900262804,1.7655358833542892e10,-0.0,9.102981968751267e7,4.825023062021628e10,0.3695587396113896,3.4833875378518844,275.3702055118262,1.6402812578744257e6,1.640202298830172e6
0,726,1.0652215179059044,61.23643241768814,1.7838100233496925e10,-0.0,9.171214900491513e7,4.8744919944071465e10,0.3694021833374134,3.4619699331941893,275.56394587959664,1.6498020717921853e6,1.6497238606343933e6
0,728,1.0586691954848377,61.27718868010416,1.802220952400949e10,-0.0,9.239778782729451e7,4.924338001426092e10,0.3692449142850039,3.4406748853257225,275.7473490604687,1.659337343496135e6,1.6592598746323865e6
0,730,1.0548519760455666,61.318880479301754,1.82076937379256e10,-0.0,9.308704938722906e7,4.974585231475161e10,0.3690892328743647,3.4282689221480913,275.93496215685786,1.6689026509789801e6,1.6688255250522548e6
0,732,1.0496948450192147,61.35965753860663,1.8394559901195656e10,-0.0,9.377978247667402e7,5.025224087172973e10,0.3689339391581562,3.4115082463124478,276.11845892372986,1.6784892643234762e6,1.6784126785990186e6
0,734,1.0405149753694234,61.400211827067864,1.8582815098408756e10,-0.0,9.44760776258294e7,5.076262587895003e10,0.36877965365275106,3.381673669950626,276.3009532218054,1.688100754266825e6,1.688025294377046e6
0,736,1.0368765639316604,61.438917076168906,1.8772466397616985e10,-0.0,9.517573935430856e7,5.127687776715412e10,0.3686248004775282,3.369848832777896,276.47512684276006,1.697728492257188e6,1.6976533532515515e6
0,738,1.030324926463984,61.480673697430014,1.8963520916183907e10,-0.0,9.587929538582882e7,5.179539907855777e10,0.3684732419881215,3.3485560110079478,276.6630316384351,1.7073969978979798e6,1.7073226028423852e6
0,740,1.0248094180760345,61.5197481915945,1.9155985779676888e10,-0.0,9.658617876541537e7,5.2317786506730484e10,0.36832071140324024,3.3306306087471125,276.8388668621753,1.7170780159485308e6,1.717004215219461e6
0,742,1.0184151139335376,61.55918081010904,1.934986811536813e10,-0.0,9.72967038770975e7,5.284428616143821e10,0.3681694488272169,3.3098491202839972,277.0163136454907,1.7267865153165618e6,1.7267134356803687e6
0,744,1.0122822260979083,61.59826290229219,1.954517509801258e10,-0.0,9.801080611171763e7,5.337486464910533e10,0.36801890192448694,3.289917234818202,277.19218306031485,1.7365189572381815e6,1.7364465610011946e6
0,746,1.0072197604109496,61.63812738567745,1.9741913913355457e10,-0.0,9.872860059520459e7,5.390962213066717e10,0.3678698119765867,3.2734642213355865,277.3715732355485,1.746280809360861e6,1.7462089438064613e6
0,748,1.000587635279704,61.67571549935229,1.994009175326747e10,-0.0,9.944981474480227e7,5.444836967584463e10,0.36772018516396776,3.2519098146590384,277.5407197470853,1.756057343396193e6,1.755986232417186e6
0,750,0.9958416491724326,61.71435084802899,2.0139715854673985e10,-0.0,1.0017476210072328e8,5.4991355720868484e10,0.36757215300954005,3.236485359810406,277.7145788161305,1.7658645216791858e6,1.7657938973159497e6
0,752,0.9926427179033853,61.752368858160324,2.03407934509746e10,-0.0,1.0090329367027222e8,5.55384833890701e10,0.3674245937325905,3.2260888331860023,277.8856598617215,1.7756942518533492e6,1.775623895781554e6
0,754,0.9839171961001822,61.79000695930297,2.0543331814929253e10,-0.0,1.0163547591123673e8,5.608981702214325e10,0.3672779358228415,3.1977308873255925,278.0550313168634,1.7855481922249838e6,1.7854788865900317e6
0,756,0.9787597871467724,61.82892843531471,2.074733822899351e10,-0.0,1.0237143421603395e8,5.664546603832816e10,0.36713291867257586,3.1809693082270103,278.2301779589162,1.795433808616974e6,1.795365049064297e6
0,758,0.9733389121679303,61.86596107310754,2.095281997697602e10,-0.0,1.031108929092412e8,5.720523684822881e10,0.3669875997932646,3.1633514645457734,278.39682482898394,1.805335906435563e6,1.805267730197413e6
0,760,0.9652682054369708,61.90241361189065,2.1159784388404472e10,-0.0,1.038539985022731e8,5.7769254473323074e10,0.36684293138745255,3.137121667670155,278.56086125350794,1.8152610331212415e6,1.81519380991571e6
0,762,0.9636892654610829,61.94123177177867,2.136823883576804e10,-0.0,1.0460099817541112e8,5.833772177389523e10,0.36670045853328576,3.1319901127485195,278.735542973004,1.825222909922428e6,1.8251557347142696e6
0,764,0.9589704971675406,61.97748778815799,2.1578190640515347e10,-0.0,1.0535147752891709e8,5.891033819157731e10,0.366557372410205,3.116654115794507,278.89869504671094,1.8351981887315244e6,1.8351315000257844e6
0,766,0.9519108744050694,62.014666238393104,2.178964720236974e10,-0.0,1.0610577413505816e8,5.948737578508481e10,0.3664158568466784,3.0937103418164753,279.065998072769,1.84520379761554e6,1.8451379204097898e6
0,768,0.9482694937478152,62.05023736794205,2.200261592302043e10,-0.0,1.06863630535366e8,6.0068652328140656e10,0.3662741149367074,3.0818758546803995,279.22606815573926,1.8552270080719704e6,1.8551614687730232e6
0,770,0.9443797083342726,62.08545710344488,2.2217104214198708e10,-0.0,1.0762519305104938e8,6.0654294435109314e10,0.36613306766995385,3.069234052086386,279.384556965502,1.8652741960947632e6,1.865209030006587e6
0,772,0.9376394982745537,62.12239310537921,2.2433119534145264e10,-0.0,1.0839067878200802e8,6.124448448556493e10,0.365994061481676,3.0473283693922997,279.55076897420645,1.8753556159393743e6,1.8752912161934534e6
0,774,0.9339534034421766,62.15769149970008,2.2650669322656063e10,-0.0,1.0915975288826923e8,6.183897941286432e10,0.36585483133624386,3.035348561187074,279.70961174865033,1.8854545180394235e6,1.8853904646991887e6
0,776,0.9272907846583771,62.193431928685484,2.286976108510353e10,-0.0,1.0993264945189512e8,6.243797488956708e10,0.36571684608177374,3.0136950501397255,279.8704436790847,1.8955814499709534e6,1.8955181510032485e6
0,778,0.9222215791624384,62.22752684097228,2.309040230120213e10,-0.0,1.1070916055804905e8,6.304132461296003e10,0.3655786970438401,2.997220132277925,280.0238707843753,1.9057259280122125e6,1.9056631650008208e6
0,780,0.9195828646946944,62.262255893191075,2.3312600489646984e10,-0.0,1.1148950660939622e8,6.364921466568207e10,0.3654417173837366,2.9886443102577567,280.1801515193598,1.9158990029614677e6,1.9158364456854626e6
0,782,0.9132277187035347,62.295600032128064,2.3536363201665882e10,-0.0,1.122735361239626e8,6.426154204727287e10,0.365304913809417,2.9679900857864876,280.3302001445763,1.926091256891177e6,1.9260294108018551e6
0,784,0.9074646310999805,62.331676745176075,2.3761698009614037e10,-0.0,1.130616244960616e8,6.487861559529825e10,0.36517053804823946,2.949260051074937,280.4925453532923,1.936322453373802e6,1.936261237322174e6
0,786,0.9017140962172665,62.36607582766749,2.398861246238412e10,-0.0,1.1385337105024822e8,6.5500137183110985e10,0.36503603222363096,2.930570812706116,280.6473412245037,1.9465711490356904e6,1.9465105604639943e6
0,788,0.8984206393797357,62.401836264084956,2.4217114185605465e10,-0.0,1.1464905826672848e8,6.612634372857658e10,0.3649030638179138,2.919867077984141,280.8082631883823,1.9568519821243398e6,1.9567916909236845e6
0,790,0.8945545356763226,62.43478254405565,2.4447210781640865e10,-0.0,1.1544832053116821e8,6.675696243798201e10,0.3647693503576359,2.9073022409480482,280.95652144825044,1.9671448207812924e6,1.9670849044355524e6
0,792,0.8896686874343174,62.4679477631586,2.4678909895729336e10,-0.0,1.1625145243555018e8,6.739224043322641e10,0.3646366321491234,2.8914232341615316,281.1057649342137,1.977464467188211e6,1.9774050625555045e6
0,794,0.8848328563643537,62.50160957265391,2.4912219191337444e10,-0.0,1.1705848438350704e8,6.8032217409167145e10,0.36450501857172185,2.8757067831841496,281.2572430769426,1.9878122012356706e6,1.9877533015504745e6
0,796,0.8795494769161921,62.534244814367256,2.5147146332423893e10,-0.0,1.1786928700830118e8,6.8676806126183846e10,0.36437367436880336,2.8585357999776244,281.40410166465267,1.9981806391701128e6,1.9981223036429258e6
0,798,0.8743658768686955,62.56751219677519,2.5383699022961926e10,-0.0,1.1868402122142385e8,6.932614991173431e10,0.3642434923333883,2.8416890998232605,281.5538048854884,2.0085778211258699e6,2.0085200360278042e6
0,800,0.8721498688831678,62.60037182093133,2.5621884992491375e10,-0.0,1.1950258758478251e8,6.998018507533464e10,0.3641138109539737,2.8344870738702954,281.70167319419096,2.0189984947007971e6,2.0189408679964482e6
0,802,0.8659396324215716,62.63282216742137,2.5861711967456425e10,-0.0,1.2032502693809335e8,7.063895963689444e10,0.36398483394270587,2.8143038053701077,281.84769975339617,2.029443112561355e6,2.0293861716963062e6
0,804,0.8629274331787078,62.66492761185625,2.610318770293544e10,-0.0,1.2115132285454504e8,7.130247587211877e10,0.36385638237254275,2.8045141578308,281.99217425335314,2.039911514140596e6,2.0398548380460157e6
0,806,0.8586799189208751,62.696511676723,2.6346319979881157e10,-0.0,1.2198148870465958e8,7.197075991607446e10,0.3637284907819728,2.790709736492844,282.1343025452535,2.050403132595063e6,2.0503468839785524e6
0,808,0.8538393903908363,62.72986934564436,2.6591116605657818e10,-0.0,1.2281574183764507e8,7.26440027991594e10,0.36360233573559264,2.774978018770218,282.2844120553996,2.0609290958364725e6,2.0608733523471535e6
0,810,0.8493394782340322,62.76054464242471,2.6837585377155766e10,-0.0,1.2365367915264888e8,7.332189473648984e10,0.3634755577739618,2.7603533042606045,282.4224508909112,2.0714676544499702e6,2.0714123712722706e6
0,812,0.8435630551632566,62.791210623619904,2.708573414048021e10,-0.0,1.2449556282527009e8,7.40046628736391e10,0.36334959984979553,2.741579929280584,282.5604478062896,2.0820319244660514e6,2.0819772670143927e6
0,814,0.8403626950600376,62.82262909548609,2.733557074908608e10,-0.0,1.253414550388033e8,7.46923736524998e10,0.3632247353162447,2.731178758945122,282.7018309296874,2.0926253631680685e6,2.0925709972377196e6
0,816,0.8350369064772625,62.855461652151874,2.7587103091346752e10,-0.0,1.261914460028177e8,7.53851168469525e10,0.3631014105673901,2.713869946051103,282.84957743468345,2.103251493617545e6,2.1031976940729814e6
0,818,0.8323421802555415,62.88581673511368,2.7840339046235252e10,-0.0,1.270451700633173e8,7.60826100655583e10,0.3629775279579483,2.70511208583051,282.9861753080115,2.1138910725803343e6,2.113837500172238e6
0,820,0.8276971801796968,62.916178735217116,2.809528653659156e10,-0.0,1.2790288350910424e8,7.678507794087392e10,0.3628544665398553,2.6900158355840147,283.12280430847704,2.124556484848183e6,2.1245033907988695e6
0,822,0.8235457037755409,62.94815045531387,2.835195349427443e10,-0.0,1.2876473052548872e8,7.749265499767729e10,0.36273294039008375,2.676523537270508,283.2666770489124,2.135255370673779e6,2.1352026915116077e6
0,824,0.8218264774737516,62.977900047456856,2.861034786485371e10,-0.0,1.2963036497741024e8,7.820507287653233e10,0.3626110073852763,2.6709360517896927,283.40055021355585,2.1459689640461444e6,2.1459163889061096e6
0,826,0.8164279786975998,63.008448361888426,2.8870477647923756e10,-0.0,1.3050009687149133e8,7.892260236792809e10,0.3624903066418697,2.6533909307671992,283.5380176284979,2.156712352279089e6,2.1566603517250423e6
0,828,0.8085884536208126,63.03818876606837,2.913235080956266e10,-0.0,1.3137378510780425e8,7.964514325969926e10,0.36237001808749136,2.627912474267641,283.6718494473077,2.167477638415154e6,2.1674265202628993e6
0,830,0.8064385422236753,63.06904626487419,2.939597538220963e10,-0.0,1.3225157796751592e8,8.037283433082858e10,0.36225085127591555,2.6209252622269448,283.8107081919338,2.178273671328244e6,2.178222714102915e6
0,832,0.8038261653940783,63.09729820541435,2.9661359401848213e10,-0.0,1.3313317658690043e8,8.110544351845294e10,0.3621311928655251,2.612435037530754,283.93784192436453,2.1890827351237913e6,2.1890319978534593e6
0,834,0.799432919843427,63.12768865615152,2.992851090210884e10,-0.0,1.3401902304869024e8,8.184335432049883e10,0.3620133139413715,2.598156989491138,284.07459895268187,2.199927986425563e6,2.199877694121804e6
0,836,0.7947068597822184,63.15650102776815,3.0197437968625793e10,-0.0,1.349087868905292e8,8.258630787185661e10,0.36189542611042247,2.58279729429221,284.20425462495666,2.210791258016968e6,2.2107414519553944e6
0,838,0.7926045161676515,63.185247681510745,3.0468148690496746e10,-0.0,1.3580260109831604e8,8.333443102989209e10,0.3617781634501648,2.5759646775448672,284.33361456679836,2.2216797201991584e6,2.2216300714894664e6
0,840,0.7887249847788713,63.21444496088627,3.074065118642226e10,-0.0,1.3670054023283732e8,8.408780260916109e10,0.36166186356145497,2.5633562005313317,284.4650023239882,2.2325961595366024e6,2.232546891148192e6
0,842,0.7828627807736006,63.243234832855364,3.1014953582536835e10,-0.0,1.3760253806717658e8,8.484638347002585e10,0.3615461315308315,2.544304037514202,284.59455674784914,2.243536415648692e6,2.24348777418377e6
0,844,0.7788096761474019,63.272388965865005,3.129106402602036e10,-0.0,1.385086570047e8,8.561024248594644e10,0.3614312203458404,2.5311314474790563,284.72575034639254,2.2545040041923327e6,2.2544557636701446e6
0,846,0.7747693356347989,63.299710558812265,3.156899070216725e10,-0.0,1.3941871898791295e8,8.637924556160712e10,0.36131618804330895,2.518000340813096,284.8486975146552,2.265488357318639e6,2.265440515848115e6
0,848,0.7722375429187804,63.32741439699579,3.1848741779316372e10,-0.0,1.4033292463178882e8,8.715357830844055e10,0.361201989414228,2.5097720144860363,284.97336478648106,2.276500150791075e6,2.2764525222040005e6
0,850,0.7685843691255633,63.35628705359204,3.213032549304576e10,-0.0,1.4125136416165835e8,8.793333404436385e10,0.3610890192014349,2.4978991996580806,285.1032917411642,2.2875433700143727e6,2.287496092921674e6
0,852,0.7657377569913792,63.383136538018036,3.241375005775886e10,-0.0,1.421737563742136e8,8.871829037307114e10,0.3609758318227274,2.4886477102219824,285.22411442108114,2.2986023803167213e6,2.2985553556036223e6
0,854,0.7604252956698427,63.411445179696486,3.2699023733845444e10,-0.0,1.4310043290391746e8,8.950874596610005e10,0.36086401333800056,2.471382210926989,285.35150330863416,2.3096943090699725e6,2.3096478390249517e6
0,856,0.7573967490519504,63.439271119962854,3.2986154784278927e10,-0.0,1.4403121176601535e8,9.030456248743022e10,0.3607526076284352,2.461539434418839,285.47672003983286,2.32080942658343e6,2.3207632313670395e6
0,858,0.7528724029460367,63.46761719031941,3.3275151494142223e10,-0.0,1.4496620681933182e8,9.110585395684448e10,0.36064212278118085,2.4468353095746194,285.60427735643736,2.331952837661934e6,2.3319070994754573e6
0,860,0.74911598540107,63.495207862232974,3.356602217634777e10,-0.0,1.4590530603359523e8,9.191254101254413e10,0.3605319628409505,2.4346269525534776,285.7284353800484,2.343118205568369e6,2.343072830562299e6
0,862,0.7467182979866562,63.52195646229935,3.3858775169831768e10,-0.0,1.4684850938055912e8,9.272463991621019e10,0.3604220817925088,2.426834468456633,285.84880408034707,2.354305074472738e6,2.354259898146299e6
0,864,0.7436519901675959,63.54837506204282,3.415341881198511e10,-0.0,1.477958800929006e8,9.354222158828099e10,0.3603127380623055,2.4168689680446866,285.9676877791927,2.3655160559591716e6,2.365471159528019e6
0,866,0.7385128808202663,63.57613360857625,3.444996146627337e10,-0.0,1.4874757968636945e8,9.436544254212256e10,0.3602046417514991,2.4001668626658654,286.09260123859315,2.3767593478480973e6,2.3767149809276904e6
0,868,0.7367724854232593,63.602450411879175,3.474841153607515e10,-0.0,1.4970335200934932e8,9.519409800804007e10,0.36009652944706005,2.394510577625593,286.2110268534563,2.388021105768056e6,2.387976859424787e6
0,870,0.7327958207673044,63.628476200078865,3.5048777420419914e10,-0.0,1.50663330739657e8,9.602832032308168e10,0.35998899248931837,2.3815864174937396,286.3281429003549,2.399307259811374e6,2.399263402670192e6
0,872,0.729668437213923,63.65439192393505,3.535106754015494e10,-0.0,1.5162752873182407e8,9.686813751399567e10,0.35988203549483777,2.37142242094525,286.4447636577077,2.410618503944874e6,2.4105749341463456e6
0,874,0.7268919771229362,63.68049030388434,3.5655290348854546e10,-0.0,1.525959831671248e8,9.771359893921254e10,0.3597757807682088,2.3623989256495426,286.5622063674795,2.421956290122752e6,2.421912965929105e6
0,876,0.7246715105828585,63.706447181398495,3.596145431567021e10,-0.0,1.5356867469432756e8,9.856470471656071e10,0.35967009000738287,2.35518240939429,286.6790123162932,2.433319031616893e6,2.433275887080874e6
0,878,0.7167373048212571,63.73263584560595,3.626956791322009e10,-0.0,1.5454567079478496e8,9.94215310446011e10,0.3595652310436291,2.3293962406690856,286.79686130522674,2.4447089131237213e6,2.4446666255833595e6
0,880,0.7145919436848568,63.757738465465216,3.657963966975516e10,-0.0,1.5552682046715695e8,1.0028396234134296e11,0.3594604553318992,2.3224238169757845,286.9098230945935,2.456118852715035e6,2.4560767360171145e6
0,882,0.713063417234411,63.78369441186373,3.6891678093106766e10,-0.0,1.5651232216851166e8,1.0115219005952051e11,0.35935661628241294,2.3174561060118357,287.02662485338675,2.4675585761300093e6,2.4675165580460266e6
0,884,0.7089783060067618,63.809143966598,3.720569173009413e10,-0.0,1.5750208087588292e8,1.0202614776418639e11,0.3592532462543235,2.304179494521976,287.141147849691,2.4790216667089253e6,2.478980048417834e6
0,886,0.7060805107087347,63.833825954136266,3.752168915614722e10,-0.0,1.584960688985343e8,1.0290582788795416e11,0.3591501725406979,2.2947616598033878,287.2522167936132,2.49050663625567e6,2.4904652780309124e6
0,888,0.7044689373237045,63.85779983492115,3.783967893336458e10,-0.0,1.5949430094403234e8,1.0379126030493614e11,0.3590474179879157,2.2895240463020397,287.3600992571452,2.5020137687430694e6,2.5019725201769983e6
0,890,0.7003949360404781,63.88314980818074,3.815966969661821e10,-0.0,1.6049698070507962e8,1.0468264313090265e11,0.35894582971881567,2.2762835421315537,287.4741741368133,2.5135534029037044e6,2.5135125522439578e6
0,892,0.695158083511044,63.90926430241606,3.848167004118977e10,-0.0,1.6150405963860628e8,1.0557995115644702e11,0.35884513939200063,2.259263771410893,287.5916893608723,2.5251224915094036e6,2.5250821729977448e6
0,894,0.6931902444174194,63.93419442414971,3.88056886256812e10,-0.0,1.625153629169675e8,1.0648304582208775e11,0.3587445402970987,2.252868294356613,287.7038749086737,2.5367113159428723e6,2.536671149503193e6
0,896,0.6894225583120077,63.958160955127994,3.9131734113273056e10,-0.0,1.6353093974728188e8,1.073919879002915e11,0.3586442133775373,2.240623314514025,287.811724298076,2.5483212431765385e6,2.5482814372822247e6
0,898,0.6875515084491519,63.982024605522895,3.945981517489428e10,-0.0,1.6455085880692458e8,1.0830685603372398e11,0.3585444030390595,2.2345424024597436,287.919110724853,2.559956237988161e6,2.559916573534157e6
0,900,0.6838851504361976,64.00593175205829,3.9789940522580666e10,-0.0,1.6557515689551502e8,1.0922770068338286e11,0.35844522554388275,2.222626738917642,288.0266928842623,2.571617223991064e6,2.571577908059449e6
0,902,0.6817737611754734,64.03019450116518,4.012211887714492e10,-0.0,1.6660385689993516e8,1.101545600465966e11,0.3583467251108175,2.2157647238202887,288.1358752552433,2.5833055228925957e6,2.583266376603867e6
0,904,0.6758596812526962,64.05407844612064,4.045635897610033e10,-0.0,1.6763692721204865e8,1.1108742322359166e11,0.3582487324243749,2.196543964071263,288.2433530075429,2.5950178773246356e6,2.594979335904389e6
0,906,0.6753462339830584,64.07806604364703,4.079266958694737e10,-0.0,1.6867438228065756e8,1.1202632075932837e11,0.35815124983497665,2.1948752604449395,288.3512971964116,2.606756102513846e6,2.606717548570187e6
0,908,0.6711497040137772,64.10165342211914,4.113105948651112e10,-0.0,1.697162248560282e8,1.1297127268276247e11,0.3580542591903712,2.1812365380447756,288.45744039953615,2.6185182720995015e6,2.618480125771317e6
0,910,0.668157174981095,64.12417954313463,4.1471537468826996e10,-0.0,1.7076238982432756e8,1.1392223727131108e11,0.3579574460081655,2.1715108186885588,288.55880794410587,2.6303009000819083e6,2.6302630238870773e6
0,912,0.6638829479551513,64.1499047766221,4.181411235751817e10,-0.0,1.7181325578742424e8,1.1487957692061273e11,0.35786230730109125,2.157619580854242,288.6745714947994,2.6421247994308546e6,2.6420873381011067e6
0,914,0.6641163528852714,64.17143688698066,4.215879300647359e10,-0.0,1.7286818708707884e8,1.1584272999111649e11,0.35776621823384613,2.158378146877132,288.771465991413,2.6539537759020887e6,2.6539162200695756e6
0,916,0.6597685811392888,64.19564959974508,4.250558826277601e10,-0.0,1.7392780743702087e8,1.1681228334953511e11,0.3576716655999021,2.144247888702689,288.8804231988529,2.665821693398334e6,2.6657845606224714e6
0,918,0.6548667258696239,64.219067618969,4.285450698604387e10,-0.0,1.749918184511325e8,1.1778798235209578e11,0.3575773992971192,2.1283168590762775,288.98580428536053,2.6777114622689025e6,2.677674813265137e6
0,920,0.6556737482743589,64.24093391303771,4.320555811870591e10,-0.0,1.760601426256766e8,1.1876977309691655e11,0.3574830676362778,2.1309396818916664,289.08420260866967,2.689619060502978e6,2.6895822551313913e6
0,922,0.6496703381541628,64.26291571283951,4.35587505400423e10,-0.0,1.7713297789940035e8,1.1975785508320482e11,0.35738943198406,2.111428599001029,289.1831207077778,2.7015532777135526e6,2.7015170785914925e6
0,924,0.6481239377299153,64.28523617034749,4.391409320617222e10,-0.0,1.7821030901647285e8,1.2075223232504868e11,0.35729637306156037,2.106402797622225,289.2835627665637,2.7135145656687235e6,2.713478474487087e6
0,926,0.6460455639741205,64.30828525081208,4.42715950684855e10,-0.0,1.792921972442059e8,1.2175297957964915e11,0.3572040921687165,2.0996480829158917,289.38728362865436,2.7255050943408846e6,2.7254691706409114e6
0,928,0.6434465889225386,64.33000788101091,4.4631265100407486e10,-0.0,1.8037848105263662e8,1.227599653164393e11,0.35711192215290605,2.09120141399825,289.4850354645491,2.737514895762898e6,2.737479197519658e6
0,930,0.6376348042388326,64.35334356933366,4.4993112311880295e10,-0.0,1.8146942491296926e8,1.237734528571811e11,0.35702084379534527,2.0723131137762056,289.5900460620015,2.749558374463522e6,2.749523256474091e6
0,932,0.6362085998048983,64.3751335214444,4.5357145710215e10,-0.0,1.825647470686438e8,1.2479319855776103e11,0.3569297258897664,2.0676779493659194,289.68810084649976,2.761619791769604e6,2.7615847693879968e6
0,934,0.6349584108942052,64.39728005453858,4.57233743313706e10,-0.0,1.8366463129429394e8,1.2581939129749994e11,0.35683923723538574,2.063614835406167,289.7877602454236,2.7737086059231926e6,2.7736736601151954e6
0,936,0.6313355089568709,64.4185961868711,4.609180722252025e10,-0.0,1.8476899876842514e8,1.2685197562472568e11,0.3567490427277907,2.0518404041098304,289.88368284091996,2.7858192013399787e6,2.78578459304584e6
0,938,0.6281389944679343,64.44057507495378,4.646245346872672e10,-0.0,1.8587797198044816e8,1.2789108424893364e11,0.3566595597461519,2.0414517320207866,289.98258783729204,2.797958663938993e6,2.797924345829721e6
0,940,0.6253614814351847,64.46279188758973,4.6835322165358955e10,-0.0,1.8699152540476638e8,1.2893671171512144e11,0.35657065017420103,2.03242481466435,290.08256349415376,2.810124934155029e6,2.8100908601467647e6
0,942,0.6231939784072291,64.48368925675493,4.721042242539571e10,-0.0,1.8810953989876157e8,1.2998876415923767e11,0.35648183390199395,2.0253804298234948,290.1766016553972,2.8223104516764022e6,2.822276555246705e6
0,944,0.6208675080361775,64.50517212268096,4.7587763381505775e10,-0.0,1.8923218491206342e8,1.310474191754821e11,0.3563937005811548,2.0178194011175767,290.2732745520643,2.834524493855009e6,2.834490792389716e6
0,946,0.6170265690137362,64.52691977578229,4.796735418080165e10,-0.0,1.9035944869713727e8,1.3211268428669022e11,0.35630616656725134,2.0053363492946428,290.3711389910203,2.8467655788973044e6,2.846732236312686e6
0,948,0.6138807502014287,64.54742417806358,4.834920400453315e10,-0.0,1.914912091492741e8,1.331844622689787e11,0.3562187466999689,1.9951124381546435,290.4634088012861,2.859026277117747e6,2.8589932175176493e6
0,950,0.6133855024838031,64.56864599793795,4.873332204517103e10,-0.0,1.9262762930207518e8,1.3426292579180038e11,0.3561319935382536,1.99350288307236,290.55890699072074,2.8713159876046414e6,2.8712829254254913e6
0,952,0.6115374763534365,64.59025572852869,4.911971750028645e10,-0.0,1.9376870665758505e8,1.3534809123773453e11,0.3560458610150042,1.9874967981486686,290.65615077837913,2.8836333286257423e6,2.8836004099277146e6
0,954,0.6065313899212896,64.6112200517958,4.950839962249735e10,-0.0,1.9491437332407102e8,1.364399125286664e11,0.3559600691454504,1.9712270172441912,290.7504902330811,2.8959733885114538e6,2.8959409521112912e6
0,956,0.6031663001297571,64.63086495971794,4.989937765781015e10,-0.0,1.9606456653897262e8,1.3753834795344766e11,0.35587435560909025,1.9602904754217108,290.8388923187307,2.908332643531968e6,2.908300512307882e6
0,958,0.6011259264596349,64.65114127604588,5.0292660873766594e10,-0.0,1.9721945604643878e8,1.3864357801872177e11,0.3557892864888328,1.9536592609938135,290.93013574220646,2.920720565748588e6,2.920688598290328e6
0,960,0.5975244549874635,64.67218388425289,5.068825854923948e10,-0.0,1.983790728969081e8,1.397556514317923e11,0.3557049327840267,1.9419544787092564,291.024827479138,2.933137961764082e6,2.9331063237079885e6
0,962,0.5962031201234385,64.69173668254601,5.108618001657194e10,-0.0,1.9954322978286168e8,1.4087440703454102e11,0.355620598901399,1.937660140401175,291.112815071457,2.945573695911928e6,2.9455421454566387e6
0,964,0.5930967205902554,64.71205449593015,5.148643458678518e10,-0.0,2.007121340779019e8,1.4200006266431226e11,0.3555369754849167,1.9275643419183301,291.20424523168566,2.958038909207155e6,2.958007635156731e6
0,966,0.5923580896539808,64.73271576060831,5.1889031628918495e10,-0.0,2.0188574590653256e8,1.4313259891679196e11,0.35545388055914545,1.9251637913754378,291.29722092273744,2.970531339364213e6,2.970500091902793e6
0,968,0.5886399793756405,64.75195168214465,5.22939804886064e10,-0.0,2.0306395203225732e8,1.4427192507861868e11,0.3553708955678177,1.9130799329708317,291.3837825696509,2.9830426991308206e6,2.9830117921560034e6
0,970,0.58720471256414,64.77201013673124,5.2701290569984406e10,-0.0,2.0424692410218063e8,1.4541822580913083e11,0.3552885671160838,1.908415315833455,291.4740456152906,2.995583601729629e6,2.995552795118342e6
0,972,0.5848133894055852,64.79091527148118,5.3110971273871025e10,-0.0,2.0543452475079963e8,1.465713867839062e11,0.35520639581339797,1.900643515568152,291.5591187216653,3.008144645833168e6,3.008114039939521e6
0,974,0.5834785249203287,64.81097090093516,5.3523032030912735e10,-0.0,2.0662694139721996e8,1.477316088899795e11,0.355124977012319,1.8963052059910683,291.64936905420825,3.0207368858619137e6,3.0207063701991285e6
0,976,0.5794809570160055,64.83050828141171,5.393748228625577e10,-0.0,2.0782406330720377e8,1.4889880350157513e11,0.35504390442679784,1.883313110302018,291.7372872663527,3.0333524326641434e6,3.033322285131617e6
0,978,0.5780222181604662,64.84974237715733,5.435433151463926e10,-0.0,2.0902589860506073e8,1.5007299732111014e11,0.3549631664966332,1.8785722090215151,291.82384069720797,3.045992056390767e6,3.0459620122280023e6
0,980,0.5746331338562256,64.8689213935125,5.477358918501688e10,-0.0,2.1023249312879997e8,1.512542540812071e11,0.35488288490051423,1.8675576850327333,291.9101462708062,3.0586571918609813e6,3.0586274514034204e6
0,982,0.5735143809086689,64.88935813655658,5.5195264821211136e10,-0.0,2.1144394592300916e8,1.5244269007518387e11,0.3548033447780743,1.863921737953174,292.0021116145046,3.071353978792627e6,3.071324306771841e6
0,984,0.5696252884000694,64.90805928744004,5.561936794236465e10,-0.0,2.1266004641759536e8,1.536381177325492e11,0.3547238253550219,1.8512821873002256,292.08626679348015,3.0840681819666135e6,3.0840388644387834e6
0,986,0.5681478505359269,64.92673543865779,5.604590809495357e10,-0.0,2.138809220522296e8,1.5484068104854483e11,0.35464470697949285,1.8464805142417624,292.17030947396006,3.096807818217162e6,3.0967786063633566e6
0,988,0.5643437988438239,64.94555899258592,5.647489483428772e10,-0.0,2.151066132424439e8,1.5605043904924683e11,0.35456608991101707,1.8341173462424276,292.2550154666366,3.1095739660751363e6,3.109545098576175e6
0,990,0.5634761093786387,64.96454428646054,5.6906337752964424e10,-0.0,2.1633711187784022e8,1.572674030060974e11,0.35448790834600286,1.8312973554805758,292.3404492890724,3.1223664250253197e6,3.1223376009693984e6
0,992,0.5609261082419347,64.98282369094395,5.734024646068269e10,-0.0,2.175723755867342e8,1.5849155012135764e11,0.35440999734411155,1.8230098517862876,292.42270660924777,3.1351812308686697e6,3.1351526223277897e6
0,994,0.5600162020899799,65.00196332255526,5.777663057093733e10,-0.0,2.1881252599230424e8,1.597230202654131e11,0.3543327075030923,1.8200526567924347,292.50883495149867,3.1480257962892237e6,3.1479972359706676e6
0,996,0.5567916103321586,65.01961487948893,5.821549973111499e10,-0.0,2.200574016184261e8,1.6096167228083743e11,0.35425549754216357,1.8095727335795155,292.58826695770017,3.1608889542004103e6,3.160860677883499e6
0,998,0.5533551724795209,65.03818490510974,5.865686359886866e10,-0.0,2.213071944394767e8,1.622077164517291e11,0.3541789381068914,1.798404310558443,292.6718320729939,3.1737822474568305e6,3.17375427578292e6
0,1000,0.5503459608445114,65.05583523331765,5.910073185347806e10,-0.0,2.2256176719414634e8,1.6346103534066827e11,0.35410256502318194,1.788624372744662,292.75125854992945,3.1866967454835405e6,3.1866690344423386e6
0,1002,0.5498598890258509,65.0743020511369,5.9547114210852844e10,-0.0,2.2382125866283807e8,1.647217869693109e11,0.3540267763330533,1.7870446393340156,292.83435923011604,3.1996407473182245e6,3.199613042631845e6
0,1004,0.5470483784523295,65.0928450976565,5.999602038754463e10,-0.0,2.2508563742730623e8,1.6598995958947083e11,0.35395144354630115,1.7779072299700707,292.9178029394542,3.212610913750803e6,3.21258344958632e6
0,1006,0.5453544224457189,65.11083563522018,6.044746011468924e10,-0.0,2.263548518437468e8,1.6726552084012006e11,0.35387637287136803,1.7724018729485862,292.9987603584908,3.2256040284924577e6,3.2255766924279113e6
0,1008,0.5447219067524662,65.12896685370565,6.0901443154652596e10,-0.0,2.2762896611478132e8,1.6854855468904697e11,0.35380172938741417,1.7703461969455152,293.0803508416754,3.2386234496983853e6,3.238596135475523e6
0,1010,0.5413001307235399,65.14784104212461,6.135797929699355e10,-0.0,2.289080503550619e8,1.6983915156161896e11,0.3537276950714807,1.7592254248515047,293.16528468956074,3.2516722846568287e6,3.2516452715760698e6
0,1012,0.5373143939431936,65.16440235768214,6.181707833936272e10,-0.0,2.301918684201574e8,1.7113709250183658e11,0.35365352359950836,1.746271780315379,293.2398106095696,3.2647356334411753e6,3.2647089764084895e6
0,1014,0.5359749968834462,65.18212833855694,6.227875009605817e10,-0.0,2.3148068971491998e8,1.724426692748707e11,0.3535799942566406,1.7419187398712002,293.3195775235062,3.277830165520235e6,3.277803601244501e6
0,1016,0.5356902371791107,65.19945531713824,6.274300439674309e10,-0.0,2.327744078453164e8,1.737557939740984e11,0.35350675651892,1.7409932708321096,293.3975489271221,3.290948393685652e6,3.2909218177799396e6
0,1018,0.5328574582857777,65.21735910256902,6.3209851122205086e10,-0.0,2.3407312078018707e8,1.7507658583202533e11,0.35343407240106767,1.7317867394287774,293.4781159615606,3.304095217950302e6,3.3040688830094934e6
0,1020,0.5314649879395014,65.23467291267545,6.3679300131904015e10,-0.0,2.3537673388779595e8,1.7640496843364786e11,0.35336162725539855,1.7272612108033794,293.55602810703954,3.317264795358624e6,3.317238558799219e6
0,1022,0.5272927595008647,65.25182032516922,6.4151361327844635e10,-0.0,2.36685304441765e8,1.7774101981163922e11,0.3532895625733204,1.7137014683778105,293.6331914632615,3.330459383573263e6,3.330433518921601e6
0,1024,0.525953533320035,65.26993216291027,6.462604462759419e10,-0.0,2.3799890985897633e8,1.7908483906799756e11,0.35321806842458764,1.7093489832901139,293.71469473309617,3.343684176934485e6,3.3436584053943967e6
0,1026,0.5239089642290325,65.28571621818409,6.5103359965794464e10,-0.0,2.393173184628163e8,1.8043620877705508e11,0.3531464445157641,1.7027041337443558,293.7857229818284,3.3569234232632783e6,3.3568978139281757e6
0,1028,0.5224289507737887,65.30353244432948,6.558331730177182e10,-0.0,2.4064087133114243e8,1.817954984266426e11,0.35307564707308914,1.6978940900148132,293.86589599948263,3.3701981515044337e6,3.3701726492053033e6
0,1030,0.5213686573769454,65.31999478819279,6.60659266103319e10,-0.0,2.419693182171604e8,1.8316247115334332e11,0.3530049239509219,1.6944481364750725,293.93997654686757,3.3834919895517104e6,3.383466553423012e6
0,1032,0.5168454772246072,65.33606667916331,6.655119788121546e10,-0.0,2.433027564274357e8,1.845372467518982e11,0.35293452866749225,1.6797478009799733,294.0123000562349,3.396809786875965e6,3.3967847536232e6
0,1034,0.5146115782967089,65.35258086062785,6.703914113920589e10,-0.0,2.4464123969794935e8,1.8591990070847375e11,0.3528645799529789,1.6724876294643038,294.08661387282535,3.4101552912895223e6,3.4101304378200676e6
0,1036,0.5138866621333936,65.3704534066509,6.7529766411136345e10,-0.0,2.4598485024407357e8,1.8731053844172388e11,0.35279527802340654,1.6701316519335292,294.167040329929,3.4235329714235715e6,3.4235081519826227e6
0,1038,0.5135866581464859,65.38644415599812,6.802308374678074e10,-0.0,2.4733335397174168e8,1.8870893767588712e11,0.35272593564889215,1.669156638976079,294.23899870199153,3.436927209590516e6,3.436902383271008e6
0,1040,0.5102335235690605,65.40253300813518,6.851910323150485e10,-0.0,2.4868692383142236e8,1.9011529755317438e11,0.35265701234550245,1.6582589515994466,294.3113985366083,3.450347749061068e6,3.4503232105197865e6
0,1042,0.507490571672554,65.4205695357231,6.901783494007727e10,-0.0,2.500456975090548e8,1.9152978186435785e11,0.35258885579420957,1.6493443579358003,294.39256291075395,3.463803356175294e6,3.4637790458962573e6
0,1044,0.5053206087175623,65.43573783746768,6.951928900998488e10,-0.0,2.5140931875617832e8,1.9295203977146527e11,0.3525204518208796,1.6422919783320777,294.4608202686046,3.47727074573115e6,3.4772466083780597e6
0,1046,0.5042373901903546,65.45191241117126,7.002347555373566e10,-0.0,2.5277809007261607e8,1.9438240666222076e11,0.35245260721743144,1.6387715181186526,294.5336058502707,3.490768628591348e6,3.490744560320841e6
0,1048,0.5019560648210294,65.46819405731202,7.053040472434506e10,-0.0,2.54151960530846e8,1.9582084991198157e11,0.35238515280418736,1.6313572106683456,294.6068732579041,3.5042927657224885e6,3.504268880822151e6
0,1050,0.49896760685270186,65.4839699021945,7.104008669676222e10,-0.0,2.555308918201434e8,1.9726734971438837e11,0.3523179555007636,1.621644722271281,294.6778645598753,3.517840170298067e6,3.517816535488141e6
0,1052,0.4974351713492823,65.50051118071812,7.15525316605431e10,-0.0,2.569149824028418e8,1.987220298272465e11,0.3522512516198638,1.6166643068851674,294.75230031323156,3.531416885668975e6,3.531393362639248e6
0,1054,0.4960280328860043,65.51606821736812,7.206774982885995e10,-0.0,2.5830411446019447e8,2.0018478681218503e11,0.3521846963797575,1.6120911068795138,294.8223069781565,3.545014516488564e6,3.5449910934203155e6
0,1056,0.4939855079572476,65.53110364569281,7.25857514303922e10,-0.0,2.5969833536039552e8,2.016556907101855e11,0.35211839109151555,1.6054529008610547,294.88996640561766,3.558635335597536e6,3.5586120724230995e6
0,1058,0.4917445086074014,65.54568664309251,7.31065466968016e10,-0.0,2.6109765869018963e8,2.0313477619741904e11,0.35205234491196374,1.5981696529740546,294.9555898939163,3.572279656954126e6,3.572256572112882e6
0,1060,0.4903838274049459,65.56291707931207,7.363014593851787e10,-0.0,2.625023231113514e8,2.0462231655951462e11,0.3519871581158435,1.5937474390660742,295.03312685690435,3.5859624132447047e6,3.5859394240000364e6
0,1062,0.4884565061264433,65.57736897499505,7.415655939664691e10,-0.0,2.6391193609748706e8,2.0611791673888434e11,0.3519217690476304,1.5874836449109408,295.0981603874777,3.5996574457691996e6,3.5996346051709065e6
0,1064,0.48750978109484,65.59379296981274,7.468579741382059e10,-0.0,2.6532685819226885e8,2.0762197970275348e11,0.3518570956133959,1.58440678855823,295.1720683641573,3.6133876437035897e6,3.613364860067978e6
0,1066,0.48437471462028436,65.60898822337776,7.52178702947541e10,-0.0,2.6674687011432806e8,2.091342932471196e11,0.3517925387449886,1.5742178225159242,295.24044700519994,3.6271376847692025e6,3.627115162167738e6
0,1068,0.483599423685113,65.62469903407086,7.575278839736342e10,-0.0,2.6817209683165035e8,2.1065501101883914e11,0.351728393801795,1.5716981269766173,295.3111456533189,3.6409157871467317e6,3.640893305712645e6
0,1070,0.48256178990564025,65.63970118160094,7.629056208116327e10,-0.0,2.696024655169177e8,2.1218407602193866e11,0.351664447364609,1.5683258171933308,295.3786553172042,3.6547161568958825e6,3.654693741140343e6
0,1072,0.47918813878454225,65.65481405817329,7.683120174219157e10,-0.0,2.7103805382522327e8,2.1372159195844775e11,0.35160087322332545,1.5573614510497622,295.4466632617798,3.6685428498055963e6,3.6685207161538363e6
0,1074,0.4777408353053069,65.66955755643386,7.737471778214337e10,-0.0,2.724788217170675e8,2.1526753674198712e11,0.3515375403608036,1.5526577147422476,295.51300900395233,3.6823933484737263e6,3.682371318349366e6
0,1076,0.47514515738923246,65.6840384908715,7.792112060848274e10,-0.0,2.7392479707481295e8,2.1682196104401596e11,0.3514744951607885,1.5442217615150056,295.5781732089217,3.696268311322092e6,3.696246490334598e6
0,1078,0.4741501286003529,65.69988733475388,7.847042069984505e10,-0.0,2.753761012163232e8,2.1838501641135135e11,0.35141201417908136,1.540987917951147,295.64949300639245,3.710175489592419e6,3.7101537305058064e6
0,1080,0.471512987148073,65.71558161959156,7.902262848649689e10,-0.0,2.7683264161126924e8,2.1995662445367392e11,0.3513498381979823,1.5324172082312373,295.72011728816204,3.724107675863804e6,3.7240861291177385e6
0,1082,0.47085585236831007,65.7302544870497,7.957775447623268e10,-0.0,2.782943522782221e8,2.2153673468880362e11,0.35128777599428224,1.5302815201970077,295.7861451917237,3.7380605166384177e6,3.738039001019698e6
0,1084,0.4700387190984241,65.74442799454184,8.013580916650558e10,-0.0,2.797612886901877e8,2.2312542777365787e11,0.35122594243302796,1.5276258370698783,295.8499259754383,3.752036632493987e6,3.7520151627498902e6
0,1086,0.46603033217563195,65.75802935657478,8.069680306599112e10,-0.0,2.812334652406206e8,2.2472274018532288e11,0.3511643496075562,1.514598579570804,295.9111321045865,3.7660358100426886e6,3.7660146766920285e6
0,1088,0.4640309818303498,65.773557810116,8.126074673834856e10,-0.0,2.8271105824748856e8,2.2632888463491898e11,0.3511034004958829,1.5081006909486367,295.981010145522,3.7800698848459222e6,3.78004890454112e6
0,1090,0.46400726706788575,65.78712340144509,8.18276507227554e10,-0.0,2.841937919225424e8,2.279435824728158e11,0.3510423951718074,1.5080236179706288,296.0420553065029,3.7941200690223384e6,3.7940990630127657e6
0,1092,0.4620132881877583,65.80245675062986,8.23975256216354e10,-0.0,2.8568196234455836e8,2.2956717725862234e11,0.35098203010193085,1.5015431866102145,296.11105537783436,3.8082045608971645e6,3.80818370748427e6
0,1094,0.4596904725345673,65.81641402075465,8.297038201771661e10,-0.0,2.871753436521916e8,2.3119944393778094e11,0.3509217317551073,1.4939940357373438,296.17386309339594,3.8223081010823552e6,3.822287429588436e6
0,1096,0.45805567735417946,65.83131488399798,8.354623053671024e10,-0.0,2.886741118993584e8,2.3284059610498657e11,0.3508618985851547,1.4886809514010833,296.2409169779909,3.836441847515408e6,3.8364212958059004e6
0,1098,0.45661923147004246,65.84485629263273,8.412508182184772e10,-0.0,2.9017811036446655e8,2.3449048335833658e11,0.3508021308831511,1.484012502277638,296.30185331684726,3.8505946997185717e6,3.8505742499326337e6
0,1100,0.4553464293136872,65.85957799780527,8.470694654020049e10,-0.0,2.9168753397608054e8,2.3614934083348807e11,0.3507428679908532,1.4798758952694833,296.3681009901237,3.864778924732102e6,3.86475856222841e6
0,1102,0.4539825103297649,65.87328012901222,8.52918353602141e10,-0.0,2.932022331647499e8,2.378170255873403e11,0.35068373038715867,1.4754431585717358,296.42976058055496,3.878983910393372e6,3.8789636433284595e6
0,1104,0.4507814616391764,65.8867417518253,8.587975897377165e10,-0.0,2.9472228003021425e8,2.394936381795849e11,0.35062486536092213,1.4650397503273231,296.49033788321384,3.893213496781185e6,3.8931934885611325e6
0,1106,0.4506644784267577,65.90098454575134,8.647072811398578e10,-0.0,2.962477425576554e8,2.4117927515478113e11,0.35056640485788537,1.4646595548869625,296.55443045588106,3.9074723982569547e6,3.90745237454632e6
0,1108,0.4484855794768937,65.91571855785344,8.706475350245663e10,-0.0,2.9777862569941646e8,2.4287396377249683e11,0.3505083362498497,1.4575781332999045,296.6207335103405,3.9217594430771978e6,3.9217395869411244e6
0,1110,0.44678799616467546,65.9293816499707,8.766184591409048e10,-0.0,2.9931481814858973e8,2.445776022308441e11,0.3504503764166513,1.4520609875351953,296.6822174248681,3.9360669759554206e6,3.9360472445060047e6
0,1112,0.4452615933529309,65.94253703463836,8.82620161151331e10,-0.0,3.008563715350884e8,2.462902690318852e11,0.3503926223574549,1.4471001783970254,296.7414166558726,3.9503977304583783e6,3.9503781084689647e6
0,1114,0.4436303907383897,65.95643528369027,8.886527489545677e10,-0.0,3.0240338657790446e8,2.480120977523288e11,0.35033528088891674,1.4417987698997665,296.80395877660624,3.964757756317958e6,3.9647382529414953e6
0,1116,0.4420170802742724,65.96984364773692,8.947163308907294e10,-0.0,3.0395578379883355e8,2.4974302163042532e11,0.3502781459535749,1.4365555108913852,296.8642964148162,3.979141096708484e6,3.9791217102553346e6
0,1118,0.4402485190831636,65.98298776199186,9.00811015087367e10,-0.0,3.055135897939149e8,2.514830918808602e11,0.3502212550049271,1.4308076870202817,296.92344492896336,3.993548848686508e6,3.9935295926259607e6
0,1120,0.4365700313486362,65.99627386201409,9.069369101723145e10,-0.0,3.0707684896855164e8,2.532323798275464e11,0.3501646852445045,1.4188526018830676,296.9832323790634,4.0079830495902942e6,4.0079640899921944e6
0,1122,0.4381188782895002,66.00982537129428,9.13094125008008e10,-0.0,3.0864555734976757e8,2.549909028456384e11,0.35010840104338387,1.4238863544408755,297.04421417082426,4.022443984364391e6,4.02242486590249e6
0,1124,0.43513803783073546,66.02333425930348,9.192827684215488e10,-0.0,3.102197332827792e8,2.5675870336768896e11,0.35005242318114393,1.4141986229498902,297.1050041668657,4.0369305909829116e6,4.036911708057499e6
0,1126,0.43290349442323595,66.03624842907463,9.255029494883308e10,-0.0,3.117993304938011e8,2.5853575118718695e11,0.34999662379738605,1.4069363568755169,297.1631179308358,4.0514399748782422e6,4.051421261942148e6
0,1128,0.4321257119217019,66.04913175585372,9.317547777037436e10,-0.0,3.133843968281583e8,2.6032212185178824e11,0.3499410861302365,1.4044085637455312,297.22109290134176,4.0659748274599942e6,4.0659561583824423e6
0,1130,0.4305044507478271,66.06220451628948,9.380383623967618e10,-0.0,3.1497496487097853e8,2.621178740645296e11,0.349885859391121,1.399139464930438,297.2799203233027,4.0805363112819754e6,4.080517758927277e6
0,1132,0.4292573069837744,66.07530724085777,9.44353813419572e10,-0.0,3.1657102914025176e8,2.6392302364480777e11,0.34983090772796777,1.3950862476972667,297.33888258385997,4.09512360407808e6,4.0951051361314016e6
0,1134,0.4279239090555644,66.08824200100358,9.507012405919994e10,-0.0,3.1817258674326557e8,2.6573758930766318e11,0.3497762021757095,1.3907527044305843,297.3970890045161,4.1097357705707946e6,4.109717394435e6
0,1136,0.4266286173801688,66.10146572111341,9.570807540785068e10,-0.0,3.197796793958649e8,2.6756164038585187e11,0.3497218101961907,1.3865430064855486,297.45659574501036,4.1243750103234854e6,4.124356722701987e6
0,1138,0.42529966126721996,66.11469636448712,9.634924641522108e10,-0.0,3.213922970036617e8,2.6939518757494595e11,0.34966768692730266,1.3822238991184648,297.51613364019204,4.139039965365057e6,4.13902176911831e6
0,1140,0.4224147155132418,66.12682075814139,9.699364813522571e10,-0.0,3.230103754379806e8,2.7123817986407217e11,0.34961367367695534,1.3728478254180358,297.5706934116363,4.153725329574592e6,4.15370735730837e6
0,1142,0.42190088869623654,66.13920110514184,9.764129163697177e10,-0.0,3.24634008570425e8,2.7309074615045358e11,0.349559948270536,1.3711778882627688,297.6264049731383,4.1684375084592686e6,4.1684195579375676e6
0,1144,0.4219268100287881,66.15204031932427,9.829218799667178e10,-0.0,3.262632259907534e8,2.749529425367501e11,0.3495065511652266,1.3712621325935614,297.6841814369592,4.183177559021514e6,4.1831595843810067e6
0,1146,0.4194411668996556,66.16510033701996,9.894634834433801e10,-0.0,3.278980299780751e8,2.76824794010536e11,0.34945346501122077,1.3631837924238808,297.74295151658987,4.197944462238787e6,4.197926677148687e6
0,1148,0.4173080449104958,66.17730572219781,9.960378378812639e10,-0.0,3.2953834585018283e8,2.787062372478835e11,0.34940051012476836,1.3562511459591113,297.7978757498902,4.212732907849538e6,4.212715281840628e6
0,1150,0.4155337203864192,66.18986037783546,1.0026450548163516e11,-0.0,3.311842679092025e8,2.8059740261394775e11,0.34934786256343453,1.3504845912558625,297.85437170025955,4.227548703834473e6,4.227531206258681e6
0,1152,0.4141449313338683,66.20220137360468,1.0092852460321776e11,-0.0,3.328357663070358e8,2.824982781824875e11,0.34929543807562813,1.345971026835072,297.90990618122106,4.2423891335559e6,4.242371731785178e6
0,1154,0.41282332971548874,66.2145921927155,1.0159585231975134e11,-0.0,3.3449287020316297e8,2.844089198946987e11,0.34924327560373153,1.3416758215753384,297.96566486721974,4.257255481523354e6,4.257238169851992e6
0,1156,0.4103301060303036,66.22769989601497,1.0226649984050436e11,-0.0,3.3615563958922565e8,2.863294195246405e11,0.349191476699788,1.3335728445984867,298.0246495320674,4.27215101697041e6,4.272133893287759e6
0,1158,0.4101333428560773,66.24004149245872,1.0294047840327083e11,-0.0,3.3782397011065e8,2.882596789848619e11,0.3491398046389579,1.3329333642822512,298.0801867160642,4.287068441819362e6,4.287051314104446e6
0,1160,0.40863436270388015,66.25125109457353,1.0361779925123792e11,-0.0,3.3949785725048405e8,2.9019971515932355e11,0.3490882318479938,1.3280616787876105,298.1306299255809,4.302006142216291e6,4.301989119207551e6
0,1162,0.406856026491912,66.26459434129532,1.0429847363083525e11,-0.0,3.4117753466682535e8,2.921498216520158e11,0.3490372104027228,1.322282086098714,298.190674535829,4.316979825450454e6,4.3169629302505795e6
0,1164,0.4058199296586992,66.27482673355843,1.0498251284875655e11,-0.0,3.428626447331537e8,2.9410960562063434e11,0.3489859965633969,1.3189147713907723,298.23672030101295,4.331964155792781e6,4.331947326610794e6
0,1166,0.4034514053287869,66.28744517822078,1.0566992820146637e11,-0.0,3.4455358493823457e8,2.9607955183651514e11,0.3489353703440887,1.3112170673185575,298.2935033019935,4.346985729295934e6,4.346969076353928e6
0,1168,0.4033509883785965,66.29952902390596,1.0636073100154198e11,-0.0,3.462501514653129e8,2.980594459099435e11,0.3488848997181984,1.3108907122304387,298.3478806075768,4.36203031171721e6,4.362013647457802e6
0,1170,0.4011034073435701,66.31133873798788,1.0705493259708244e11,-0.0,3.479523855199362e8,3.000493584612429e11,0.3488346479136443,1.3035860738666027,298.40102432094545,4.377099341690924e6,4.377082843293731e6
0,1172,0.40006818357729723,66.32335009253887,1.0775254435449944e11,-0.0,3.4966031954309565e8,3.0204935015000867e11,0.3487846575271367,1.300221596626216,298.45507541642496,4.392194974875656e6,4.392178542317847e6
0,1174,0.3991294278292671,66.33463344073328,1.0845357764629256e11,-0.0,3.5137390257142985e8,3.0405938397256604e11,0.3487348081911097,1.297170640445118,298.5058504832998,4.407312774785911e6,4.407296400162625e6
0,1176,0.39732519133672595,66.34661914688084,1.0915804388243306e11,-0.0,3.530932457331402e8,3.060796130997398e11,0.3486852976931547,1.2913068718443594,298.55978616096377,4.422459677655654e6,4.4224434318638155e6
0,1178,0.3967557220748573,66.35853654640658,1.0986595448092587e11,-0.0,3.5481829932897466e8,3.0811000212860626e11,0.34863600727040783,1.2894560967432862,298.61341445882965,4.437631881521663e6,4.437615663467226e6
0,1180,0.39466260454620217,66.3704236593899,1.1057732087718205e11,-0.0,3.5654908397089076e8,3.1015059820846906e11,0.34858695739513085,1.282653464775157,298.66690646725453,4.452829682439833e6,4.452813616499569e6
0,1182,0.3935081497356593,66.38190543092757,1.112921545316593e11,-0.0,3.582855763399294e8,3.1220139670213727e11,0.34853808242083223,1.2789014866408928,298.71857443917406,4.468051171812315e6,4.468035181302445e6
0,1184,0.3915982641904039,66.39308847605754,1.1201046692878697e11,-0.0,3.600277986175207e8,3.142624466343575e11,0.34848940596848116,1.2726943586188126,298.76889814225893,4.483296932757462e6,4.483281078885917e6
0,1186,0.39106639248346764,66.40485479060881,1.1273226956101732e11,-0.0,3.6177581442017365e8,3.163338463413086e11,0.34844102901831847,1.2709657755712698,298.82184655773966,4.498571130644954e6,4.49855530167424e6
0,1188,0.38918432671975556,66.41596552995347,1.134575739488173e11,-0.0,3.635295570150435e8,3.184155397850544e11,0.34839280511707815,1.2648490618392056,298.8718448847906,4.513867903959705e6,4.513852209063991e6
0,1190,0.38788938902451775,66.42812421437597,1.1418639162738081e11,-0.0,3.652891464215419e8,3.205076926142541e11,0.34834494116279835,1.2606405143296826,298.9265589646919,4.5291953858878575e6,4.529179777493131e6
0,1192,0.386669704738872,66.4388320239909,1.1491873415928088e11,-0.0,3.67054423843791e8,3.2261013906251794e11,0.34829711812892944,1.256676540401334,298.97474410795905,4.544541552397455e6,4.544526024373538e6
0,1194,0.3871843016623061,66.45015722363533,1.156546131145328e11,-0.0,3.688255347832153e8,3.247230754166262e11,0.3482495901154945,1.2583489804024948,299.02570750635897,4.559916306199988e6,4.559900719143369e6
0,1196,0.3852266520749148,66.46165740767543,1.1639404009023138e11,-0.0,3.7060247127473867e8,3.268465155543561e11,0.3482023228736314,1.251986619243473,299.0774583345394,4.575317683822356e6,4.57530223656026e6
0,1198,0.3837023390627212,66.47269975548537,1.1713702670422151e11,-0.0,3.7238519156809366e8,3.2898043279435474e11,0.3481552187167952,1.247032601953844,299.12714889968413,4.590742518444333e6,4.590727175923211e6
0,1200,0.3816939915539361,66.48265216082332,1.1788358459273734e11,-0.0,3.741736655264878e8,3.311248140390481e11,0.348108204058783,1.2405054725502922,299.17193472370496,4.606187800767231e6,4.606172601381385e6
0,1202,0.3808385648042462,66.49449482392967,1.1863372540357298e11,-0.0,3.7596809934763646e8,3.332799300122861e11,0.3480616384636405,1.2377253356138003,299.22522670768353,4.621667827864876e6,4.621652679574507e6
0,1204,0.3801779943612844,66.50496854112146,1.1938746081963629e11,-0.0,3.7776828553583574e8,3.3544555496550995e11,0.34801512203877494,1.2355784816741744,299.27235843504656,4.637166931360636e6,4.637151818695011e6
0,1206,0.3780765137721938,66.51646913273981,1.2014480252219072e11,-0.0,3.795744001082569e8,3.3762192400836707e11,0.34796895751406887,1.22874866975963,299.32411109732914,4.652696721558388e6,4.652681758874179e6
0,1208,0.3770545135697291,66.52659229997937,1.2090576223548978e11,-0.0,3.813862836442559e8,3.3980886840677136e11,0.3479228360669854,1.2254271691016194,299.36966534990717,4.668245512793901e6,4.668230614354203e6
0,1210,0.37474516682226316,66.53783690248062,1.2167035168155711e11,-0.0,3.832041207298692e8,3.4200663440158466e11,0.3478770731490211,1.2179217921723553,299.4202660611628,4.683825439638561e6,4.683810706861578e6
0,1212,0.3749104457272466,66.54824794728714,1.2243858262287265e11,-0.0,3.8502777888451695e8,3.442150853851619e11,0.3478314106008031,1.2184589486135513,299.4671157627921,4.699426933915618e6,4.699412171821734e6
0,1214,0.373417928505261,66.55905115703149,1.232104668281852e11,-0.0,3.8685736206494653e8,3.464343707186599e11,0.3477860170964761,1.2136082676420983,299.5157302066417,4.715056064232301e6,4.715041403315815e6
0,1216,0.3726890583217971,66.56995876217661,1.2398601608834398e11,-0.0,3.886928536015071e8,3.486644938910887e11,0.3477408433202948,1.2112394395458406,299.56481442979475,4.730711348722766e6,4.730696728935739e6
0,1218,0.37081532435462383,66.58054658106164,1.2476524220258849e11,-0.0,3.9053424045052314e8,3.509054626661487e11,0.34769584815893373,1.2051498041525275,299.6124596147774,4.746390818632984e6,4.746376329644751e6
0,1220,0.36865401080859017,66.5915499713848,1.2554815701656738e11,-0.0,3.9238157886265004e8,3.531573691958656e11,0.3476511121170872,1.198125535127918,299.66197487123156,4.762097982819983e6,4.762083646624896e6
0,1222,0.3681556193186658,66.60177376465687,1.2633477236783601e11,-0.0,3.942347933599102e8,3.5542014511797424e11,0.3476064842101499,1.196505762785664,299.7079819409559,4.7778270078656105e6,4.777812694820198e6
0,1224,0.3665987530798316,66.61176166288786,1.2712510013338884e11,-0.0,3.9609393782999694e8,3.576938797705274e11,0.3475620417757598,1.1914459475094525,299.75292748299535,4.793580619125967e6,4.7935664114744e6
0,1226,0.3656482056865127,66.62270806555713,1.279191521991655e11,-0.0,3.9795909642403567e8,3.599787000167023e11,0.34751791210143584,1.1883566684811662,299.8021862950071,4.809364505348461e6,4.809350355969492e6
0,1228,0.36433192738654313,66.63268250187053,1.2871694047246149e11,-0.0,3.9983015360478514e8,3.6227448815421466e11,0.34747387721578515,1.184078764006265,299.8470712584174,4.825169405183226e6,4.825155342324615e6
0,1230,0.36291057340604915,66.64264135836719,1.2951847687092892e11,-0.0,4.0170718182072353e8,3.6458135676856104e11,0.3474300447067562,1.1794593635696597,299.89188611265234,4.840999915468715e6,4.840985947101811e6
0,1232,0.36290541602063353,66.65390122379142,1.3032377335910313e11,-0.0,4.0359027333409345e8,3.668994433885e11,0.34738655365504967,1.179442602067059,299.9425555070614,4.856862318846354e6,4.856848335848574e6
0,1234,0.36068531588141306,66.66383703739072,1.3113284189639314e11,-0.0,4.054792748874256e8,3.6922858331469e11,0.3473431252247576,1.1722272766145925,299.98726666825826,4.872744111588209e6,4.872730284387813e6
0,1236,0.36019932475377947,66.67492544797375,1.3194569446167035e11,-0.0,4.073743482412375e8,3.7156899996449927e11,0.34730001595277343,1.1706478054497833,300.03716451588184,4.8886570701217875e6,4.888643265418337e6
0,1238,0.35823397299442455,66.68422582461712,1.3276234307824147e11,-0.0,4.09275318747922e8,3.73920501531686e11,0.3472569138626031,1.1642604122318798,300.079016210777,4.904587155492425e6,4.904573486501164e6
0,1240,0.357186420888429,66.69418067483784,1.3358279974136308e11,-0.0,4.1118235004469603e8,3.7628331431406e11,0.3472140772947648,1.1608558678873941,300.1238130367703,4.920546039156405e6,4.920532435555756e6
0,1242,0.3555357607812187,66.70446247113279,1.344070765226647e11,-0.0,4.130954345394147e8,3.786574531752883e11,0.3471714755607783,1.1554912225389606,300.1700811200975,4.936532201611697e6,4.936518709198636e6
0,1244,0.354639699202676,66.71428014474515,1.3523518547454158e11,-0.0,4.150145262368338e8,3.810428851640797e11,0.34712901440272803,1.1525790224086971,300.21426065135313,4.9525417818404315e6,4.952528343164712e6
0,1246,0.35448439531097653,66.72434619232833,1.3606713867988834e11,-0.0,4.1693968158403724e8,3.834397045738221e11,0.3470867704290956,1.1520742847606738,300.25955786547746,4.968578211502105e6,4.9685647704214575e6
0,1248,0.35352876245444986,66.73411819251312,1.3690294824116635e11,-0.0,4.188708792016441e8,3.8584790900248553e11,0.3470446913697542,1.148968477976962,300.3035318663091,4.984638937135341e6,4.984625554380612e6
0,1250,0.3520030533661689,66.74444784688137,1.3774262628253934e11,-0.0,4.208081837238112e8,3.882676033722247e11,0.3470028660945829,1.144009923440049,300.35001531096617,5.00072805082893e6,5.000714769453079e6
0,1252,0.3507576808119347,66.7535412646258,1.385861849464865e11,-0.0,4.227514855838642e8,3.906986750045115e11,0.34696109849022955,1.1399624626387879,300.3909356908161,5.016836883189938e6,5.0168236818524385e6
0,1254,0.34956184624178227,66.76434426698732,1.3943363639231906e11,-0.0,4.2470098689221215e8,3.9314140117051495e11,0.3469197006368026,1.1360760002857924,300.43954920144296,5.032979626136038e6,5.032966501009326e6
0,1256,0.34975802684996404,66.7735079989111,1.4028499280151337e11,-0.0,4.266564758426982e8,3.955955408569156e11,0.34687831181717815,1.136713587262383,300.48078599509995,5.0491401060539335e6,5.049126952491811e6
0,1258,0.3478509029185956,66.78299994849007,1.411402663779727e11,-0.0,4.286180999112752e8,3.980613033104115e11,0.34683715482630223,1.1305154344854358,300.52349976820534,5.065327926774667e6,5.065314902812661e6
0,1260,0.3457726153143881,66.79227260087265,1.4199946933839087e11,-0.0,4.305858278428819e8,4.005386737436404e11,0.34679616220208537,1.1237609997717612,300.5652267039269,5.081540379579186e6,5.081527497518855e6
0,1262,0.3456153840464806,66.80254415515324,1.428626139199806e11,-0.0,4.32559742277118e8,4.030277808337423e11,0.34675544865139524,1.123249998151062,300.6114486981896,5.0977832508836575e6,5.097770367242464e6
0,1264,0.3442994190782087,66.81193669434838,1.437297123798415e11,-0.0,4.3453974011990744e8,4.055285191317215e11,0.34671483383096235,1.1189731120041784,300.65371512456767,5.114047615472316e6,5.114034816624808e6
0,1266,0.3423767241370251,66.82225322506989,1.4460077700120386e11,-0.0,4.365259459260792e8,4.0804107054121246e11,0.3466744985042017,1.1127243534453315,300.7001395128145,5.130342131697555e6,5.130329462463942e6
0,1268,0.34167655442204153,66.83046269415405,1.4547582007561273e11,-0.0,4.385181690790161e8,4.1056521831657965e11,0.34663412600372184,1.110448801871635,300.7370821236932,5.14665214202395e6,5.146639511638026e6
0,1270,0.34012511221196573,66.84060714120919,1.463548539313619e11,-0.0,4.4051668530776334e8,4.131013364094975e11,0.34659413353520524,1.1054066146888886,300.78273213544134,5.162997179084222e6,5.162984650404144e6
0,1272,0.3391756049422101,66.85015413488682,1.4723789089001038e11,-0.0,4.4252133729941666e8,4.1564925015484766e11,0.34655425768716774,1.1023207160621828,300.8256936069907,5.179364999777576e6,5.179352528283648e6
0,1274,0.33867304927436587,66.8598382255527,1.481249433210623e11,-0.0,4.445321824261862e8,4.182090570898989e11,0.34651457193291013,1.100687410141689,300.8692720149872,5.195759145447566e6,5.195746698254293e6
0,1276,0.33756452778379886,66.86802662421512,1.4901602359437164e11,-0.0,4.4654912883798665e8,4.2078066480289935e11,0.3464749188944775,1.0970847152973464,300.906119808968,5.2121717967246575e6,5.212159418374288e6
0,1278,0.3354550471487542,66.87790133873952,1.4991114410512607e11,-0.0,4.485723910043249e8,4.233643715984011e11,0.3464356132030135,1.0902289032334511,300.95055602432785,5.2286182818914745e6,5.228606045485639e6
0,1280,0.334472747993966,66.88686454735647,1.5081031726537308e11,-0.0,4.506018065919627e8,4.259599951723391e11,0.3463963888037271,1.0870364309803895,300.9908904631041,5.245086020812842e6,5.245073843726685e6
0,1282,0.3343071684761649,66.89634944480798,1.5171355551279773e11,-0.0,4.52637477731983e8,4.285676909396045e11,0.3463573862689251,1.086498297547536,301.03357250163594,5.261581922210676e6,5.261569744939615e6
0,1284,0.33367592983507277,66.9053322147531,1.5262087130264548e11,-0.0,4.546793523996683e8,4.3118741717852856e11,0.3463185107866301,1.0844467719639865,301.07399496638897,5.278101105964277e6,5.278088962480996e6
0,1286,0.3322124259109907,66.91435381615548,1.5353227710354422e11,-0.0,4.56727475815292e8,4.338192567949213e11,0.3462798154147628,1.0796903842107197,301.11459217269964,5.294646188568875e6,5.29463413938324e6
0,1288,0.3319438645625607,66.92385032958296,1.5444778541156204e11,-0.0,4.587818797807492e8,4.364632757460429e11,0.3462413318284736,1.0788175598283223,301.1573264831233,5.311219194643947e6,5.311207152928794e6
0,1290,0.32993718095143193,66.93259104283439,1.553674087383083e11,-0.0,4.6084250397063476e8,4.3911942138381055e11,0.3462029544247974,1.0722958380921537,301.19665969275474,5.327814308711884e6,5.327802400383661e6
0,1292,0.3299828014676877,66.94081753505915,1.5629115960279886e11,-0.0,4.6290936319560224e8,4.417877376459192e11,0.34616469011118667,1.072444104769985,301.2336789077662,5.344432556312573e6,5.344420632846991e6
0,1294,0.3291134708861637,66.95041391205538,1.5721905057483624e11,-0.0,4.6498259446894264e8,4.444684266679755e11,0.34612672714969345,1.069618780380032,301.27686260424923,5.361083109719073e6,5.361071237281941e6
0,1296,0.32679172073704654,66.95919602060886,1.5815109421878848e11,-0.0,4.670620708009478e8,4.4716134953923987e11,0.3460888617157837,1.0620730923954014,301.31638209273984,5.377755479407931e6,5.377743762423518e6
0,1298,0.32505414582195635,66.96790379389455,1.5908730312269495e11,-0.0,4.6914784317533594e8,4.498665973188911e11,0.34605115393106894,1.0564259739213582,301.35556707252545,5.39445315204043e6,5.39444154797625e6
0,1300,0.3249563989125258,66.97768934510465,1.6002768989327393e11,-0.0,4.7123999096421206e8,4.525842983602017e11,0.34601370436851625,1.056108296465709,301.3996020529709,5.411181632727972e6,5.411170024242391e6
0,1302,0.32382845968115204,66.98615505648499,1.6097226716661078e11,-0.0,4.733383802314696e8,4.553143038947626e11,0.34597630262337004,1.0524424939637442,301.43769775418247,5.427929482569046e6,5.427917943270839e6
0,1304,0.32243300138400066,66.99505515860454,1.6192104757890598e11,-0.0,4.754431290069925e8,4.580567926462123e11,0.34593910571701086,1.0479072544980021,301.4777482137205,5.444705113346633e6,5.444693662160117e6
0,1306,0.3217812615755058,67.00317340386708,1.6287404381727368e11,-0.0,4.775541679779023e8,4.6081169956186676e11,0.34590199831260415,1.0457891001203938,301.51428031740187,5.461502638537674e6,5.461491222494072e6
0,1308,0.32022533601641373,67.01141015576259,1.6383126854219525e11,-0.0,4.7967156783036625e8,4.635791421799238e11,0.34586506796141475,1.0407323420533445,301.5513457009317,5.47832644776698e6,5.478315130926862e6
0,1310,0.3192754023150871,67.0209644111344,1.6479273448460376e11,-0.0,4.8179540909634465e8,4.663592514316078e11,0.34582841432759176,1.037645057524033,301.5943398501048,5.495182254523282e6,5.495170993851174e6
0,1312,0.3190425145947604,67.03015445309174,1.657584543573543e11,-0.0,4.8392559592822677e8,4.6915192750047925e11,0.34579188504573116,1.0368881724329713,301.63569503891284,5.512061965766906e6,5.512050710637592e6
0,1314,0.31767243153534436,67.03780420254256,1.667284409220056e11,-0.0,4.860620698750463e8,4.7195711889380524e11,0.3457553835043254,1.0324354024898692,301.67011891144153,5.528959990604678e6,5.528948821218081e6
0,1316,0.3167342723559947,67.04592602583685,1.677027069226067e11,-0.0,4.882049620090457e8,4.747750230812975e11,0.3457190811168703,1.0293863851569829,301.7066671162658,5.545885952736645e6,5.545874838568852e6
0,1318,0.3156556026900568,67.05524210199246,1.6868126515997266e11,-0.0,4.903543283407282e8,4.776057395931072e11,0.3456830413590811,1.0258807087426847,301.7485894589661,5.562843345247029e6,5.56283229609843e6
0,1320,0.31641248381830744,67.06325372440887,1.6966412843077118e11,-0.0,4.925100179715388e8,4.8044909529166e11,0.3456470376452758,1.0283405724094992,301.78464175983993,5.579820081791069e6,5.57980896890106e6
0,1322,0.31529027560360895,67.07261657821059,1.706513095551939e11,-0.0,4.9467221542126757e8,4.833053592317218e11,0.3456113138519559,1.024693395711729,301.82677460194765,5.596829064287545e6,5.596818019591331e6
0,1324,0.31298914611361206,67.08095101070268,1.7164282139098877e11,-0.0,4.968407809591466e8,4.861743725989214e11,0.3455756606985523,1.0172147248692391,301.864279548162,5.613858823982376e6,5.613847929654034e6
0,1326,0.31209443145156057,67.08793862905502,1.7263867679024826e11,-0.0,4.990156979937538e8,4.8905613874946924e11,0.3455400418829431,1.014306902217572,301.89572383074756,5.630907740070444e6,5.630896897671073e6
0,1328,0.3105908388262113,67.09665424277,1.7363888862974506e11,-0.0,5.01197171665971e8,4.9195095534266437e11,0.34550472619412176,1.0094202261851868,301.934944092465,5.647990668621763e6,5.647979920330466e6
0,1330,0.3103392348053539,67.10551223472608,1.7464346982304706e11,-0.0,5.033851086198856e8,4.948587246414008e11,0.3454695699139903,1.0086025131174001,301.97480505626737,5.665099920185939e6,5.665089179151611e6
0,1332,0.3097374074448489,67.1139174488249,1.7565243328413602e11,-0.0,5.05579486171657e8,4.977794422965111e11,0.34543452820528875,1.0066465741957589,302.01262851971205,5.682232688606048e6,5.682221979116463e6
0,1334,0.3084751496457725,67.12176564318708,1.766657919562899e11,-0.0,5.0778030857383347e8,5.007131396812039e11,0.34539959330957093,1.0025442363487607,302.0479453943418,5.6993884835480545e6,5.699377851225774e6
0,1336,0.30673136590038286,67.12993666803976,1.776835587948285e11,-0.0,5.099876391815689e8,5.036599271517476e11,0.34536483717108496,0.9968769391762443,302.08471500617895,5.716571529125412e6,5.716561006885315e6
0,1338,0.3062948073544529,67.1380228902724,1.7870574678807138e11,-0.0,5.122014579479227e8,5.0661980394624915e11,0.3453302184492366,0.995458123901972,302.1211030062258,5.733779804014687e6,5.733769301889727e6
0,1340,0.3062235835541873,67.14651003775931,1.7973236892434283e11,-0.0,5.144218068165664e8,5.0959285220985614e11,0.34529577957560725,0.9952266465511086,302.1592951699169,5.751015675854087e6,5.75100516879617e6
0,1342,0.30629809943102604,67.15432574607183,1.807634382282531e11,-0.0,5.1664863046073896e8,5.1257902385005853e11,0.3452614328128783,0.9954688231508346,302.1944658573233,5.768273996676637e6,5.768263474689479e6
0,1344,0.30387308448073896,67.16214163590956,1.8179896774533954e11,-0.0,5.188819867111139e8,5.155784223943975e11,0.34522724199270854,0.9875875245624016,302.22963736159306,5.785558086048413e6,5.78554772050706e6
0,1346,0.3036775748658706,67.17033433236934,1.8283897052126135e11,-0.0,5.2112189579497164e8,5.1859110121877045e11,0.3451932195588341,0.9869521183140795,302.266504495662,5.802869592551026e6,5.802859230741956e6
0,1348,0.30315791133804304,67.17801127243612,1.8388345963410788e11,-0.0,5.2336831973597825e8,5.216170353699908e11,0.345159302019217,0.9852632118486399,302.30105072596257,5.820204312845966e6,5.820193976932145e6
0,1350,0.30088906216347,67.18540131838925,1.849324481887475e11,-0.0,5.2562128601003945e8,5.246562879248057e11,0.3451255124053932,0.9778894520312775,302.33430593275165,5.837563395615485e6,5.837553204552592e6
0,1352,0.30066883981016457,67.19331179061481,1.8598594929229706e11,-0.0,5.2788084347804767e8,5.2770895109002344e11,0.3450919007029246,0.9771737293830348,302.3699030577667,5.854950592501147e6,5.854940406982838e6
0,1354,0.30017979516381915,67.20153136075905,1.8704397608452383e11,-0.0,5.3014699497978765e8,5.3077505511810864e11,0.34505845695407095,0.9755843342824122,302.40689112341573,5.872364966225126e6,5.872354804506305e6
0,1356,0.29852423348564816,67.20924431178915,1.881065417218327e11,-0.0,5.3241970311763036e8,5.338545757056741e11,0.3450251193008192,0.9702037588283565,302.44159940305116,5.889802626270427e6,5.889792567209641e6
0,1358,0.29827115460929926,67.21717260996385,1.8917365936783307e11,-0.0,5.346990146881683e8,5.3694760257869946e11,0.34499193481173845,0.9693812524802226,302.47727674483735,5.907266956058011e6,5.907256904868617e6
0,1360,0.2953785095602517,67.2244354563054,1.9024534222358893e11,-0.0,5.369848966769658e8,5.4005411725708453e11,0.3449588482084367,0.959980156070818,302.5099595533743,5.924753858215679e6,5.924743992208373e6
0,1362,0.29549555887795065,67.23302999453179,1.913216035152212e11,-0.0,5.392774647342066e8,5.431743034527681e11,0.3449259937175061,0.9603605663533397,302.54863497539304,5.94227274171261e6,5.942262858884587e6
0,1364,0.2948812609340318,67.24083067278798,1.924024564583083e11,-0.0,5.415766099690747e8,5.463080395395097e11,0.3448932192152291,0.9583640980356033,302.5837380275459,5.959813516357582e6,5.9598036656737905e6
0,1366,0.2943789885235352,67.24810506578899,1.9348791430596072e11,-0.0,5.438823562095698e8,5.494553842763117e11,0.34486054241622743,0.9567317127014895,302.61647279605046,5.977377440176024e6,5.977367614150171e6
0,1368,0.29333479162019405,67.25559462076444,1.945779903420286e11,-0.0,5.461947594986063e8,5.526164406520648e11,0.3448280213839729,0.9533380727656307,302.65017579344,5.994968098224662e6,5.9949583330252115e6
0,1370,0.2916075211860223,67.26306530751562,1.956726978335954e11,-0.0,5.485138158271846e8,5.557912298496475e11,0.3447956379266278,0.9477244438545724,302.6837938838203,6.01258437033847e6,6.012574711203303e6
0,1372,0.29215611343924497,67.27180293106952,1.9677205012460306e11,-0.0,5.508396042939066e8,5.589798869666367e11,0.3447634775705997,0.9495073686775461,302.7231131898128,6.0302323369585425e6,6.030222632688515e6
0,1374,0.28943948527982344,67.27809093524802,1.97876060515166e11,-0.0,5.531719263476412e8,5.62182166286493e11,0.34473128019018645,0.9406783271594261,302.75140920861605,6.047894322871076e6,6.047884789847167e6
0,1376,0.28968347984552023,67.286180980551,1.9898474238133154e11,-0.0,5.555110301803801e8,5.653984351468715e11,0.34469934167935695,0.9414713094979408,302.78781441247946,6.065590552070811e6,6.065580994399922e6
0,1378,0.29051768809875417,67.29405255175114,2.0009810906576007e11,-0.0,5.578568106635324e8,5.686285760285875e11,0.3446675184459611,0.944182486320951,302.82323648288013,6.0833113939622445e6,6.08330177252362e6
0,1380,0.28854484536859537,67.30135205197988,2.0121617397925024e11,-0.0,5.602092652417576e8,5.718726120543754e11,0.3446357951780356,0.937770747447935,302.8560842339094,6.101055262030216e6,6.101045762483511e6
0,1382,0.2864896438056193,67.30856885670845,2.0233895051809952e11,-0.0,5.625684258592052e8,5.751306140193221e11,0.34460419848155455,0.9310913423682627,302.888559855188,6.118824417343632e6,6.118815044436317e6
0,1384,0.28702919280749845,67.31630408076157,2.0346645211247534e11,-0.0,5.649343311478466e8,5.784026621961444e11,0.3445727626598754,0.93284487662437,302.9233683634271,6.1366216604255615e6,6.136612243799093e6
0,1386,0.28598780493154596,67.32342957995617,2.0459869220684637e11,-0.0,5.673069344478389e8,5.816887189378584e11,0.34454141863360266,0.9294603660275244,302.95543310980275,6.154441708133309e6,6.154432351505881e6
0,1388,0.28506328543405557,67.331101572069,2.0573568426594394e11,-0.0,5.696863097630407e8,5.849889136851565e11,0.34451024357859567,0.9264556776606806,302.9899570743105,6.172290059576979e6,6.172280755193883e6
0,1390,0.28476726422683396,67.33815996786151,2.068774417906687e11,-0.0,5.720723967854849e8,5.883031897411553e11,0.3444791521328391,0.9254936087372103,303.02171985537683,6.19016112490384e6,6.190151831673587e6
0,1392,0.28275463061402406,67.34542116836079,2.0802397826837625e11,-0.0,5.744652595417353e8,5.916316630137192e11,0.3444482092792464,0.9189525494955781,303.0543952576235,6.20805890255451e6,6.208049732294089e6
0,1394,0.2821780225474819,67.35187670973326,2.0917530723745642e11,-0.0,5.768648402314767e8,5.94974280045222e11,0.3444173334005132,0.9170785732793163,303.08344519379966,6.225978445557875e6,6.225969304685756e6
0,1396,0.2819620386856898,67.35968754408,2.103314422328816e11,-0.0,5.792712787856016e8,5.983312629518182e11,0.3443866790984965,0.9163766257284919,303.11859394836,6.243930169431101e6,6.243921034577573e6
0,1398,0.28059606261443315,67.3662733236948,2.1149239681590143e11,-0.0,5.816844366243168e8,6.017024455848934e11,0.34435606939937247,0.9119372034969078,303.1482299566266,6.261901728162162e6,6.261892673790738e6
0,1400,0.27950448993898075,67.37342325421221,2.1265818457854413e11,-0.0,5.841044252696503e8,6.050880107989664e11,0.34432562429830793,0.9083895923016875,303.18040464395494,6.279901670041705e6,6.279892678224509e6
0,1402,0.27894917450660134,67.38061300828832,2.1382881911981866e11,-0.0,5.865312228949205e8,6.084879553788599e11,0.3442953056449333,0.9065848171464543,303.2127585372974,6.297927468118877e6,6.297918504250357e6
0,1404,0.2786428891955758,67.38803173695719,2.1500431406459445e11,-0.0,5.889648510168158e8,6.119023367630149e11,0.3442651265208888,0.9055893898856213,303.2461428163073,6.315980040147197e6,6.315971088220528e6
0,1406,0.2778908989802349,67.394217742553,2.1618468304847058e11,-0.0,5.914052355155361e8,6.153310780863732e11,0.34423498867371005,0.9031454216857634,303.2739798414885,6.334052388107975e6,6.334043476780661e6
0,1408,0.2762711407274324,67.40157496693612,2.1736993973674078e11,-0.0,5.938525279358127e8,6.187744195968835e11,0.34420505660303324,0.8978812073641553,303.30708735121254,6.352156071219287e6,6.352147255976815e6
0,1410,0.2756086355678402,67.40864861154984,2.1856009782274466e11,-0.0,5.963066482483108e8,6.222322762073735e11,0.34417522506261317,0.8957280655954807,303.33891875197423,6.370284043926308e6,6.3702752634019395e6
0,1412,0.27553683381168537,67.41612749500193,2.1975517097887183e11,-0.0,5.987676473084446e8,6.25704747020652e11,0.344145540893845,0.8954947098879774,303.37257372750867,6.388439626146266e6,6.388430842665282e6
0,1414,0.27446338601495274,67.42288837293688,2.2095517295035114e11,-0.0,6.012354733456146e8,6.291917863603479e11,0.3441159329229928,0.8920060045485964,303.40299767821597,6.406617474344116e6,6.4066087517677555e6
0,1416,0.2733783797930278,67.4299323635595,2.2216011746191788e11,-0.0,6.037101919575989e8,6.326935143500422e11,0.34408646459487735,0.8884797343273404,303.43469563601775,6.424822364680269e6,6.42481370360311e6
0,1418,0.2730625720132317,67.43678275100002,2.2337001827798737e11,-0.0,6.061917831917033e8,6.362099302878479e11,0.3440571013293756,0.887453359043003,303.4655223795001,6.443051983170035e6,6.443043334741427e6
0,1420,0.27375474265004884,67.44363753301602,2.2458488915681537e11,-0.0,6.086802676928513e8,6.397410909670336e11,0.3440278549795272,0.8897029136126587,303.4963688985721,6.461307273076765e6,6.461298573308346e6
0,1422,0.2710964737254428,67.45009945997037,2.258047439365304e11,-0.0,6.111756430296749e8,6.432870204516674e11,0.34399871151467193,0.8810635396076891,303.5254475698667,6.479586464987427e6,6.4795779262734e6
0,1424,0.2704401903242397,67.45703060443077,2.2702959640128088e11,-0.0,6.13677955538684e8,6.468478122858052e11,0.3439697111860832,0.8789306185537791,303.55663771993846,6.49789352885551e6,6.4978850242769895e6
0,1426,0.2690748990226308,67.46399584350853,2.282594604056603e11,-0.0,6.161871964372362e8,6.504234817138385e11,0.34394083256496183,0.8744934218235502,303.5879812957884,6.516226460901878e6,6.516218034945391e6
0,1428,0.2683131650439832,67.47064617191776,2.294943497910057e11,-0.0,6.187033520760291e8,6.540140369735638e11,0.3439120489258288,0.8720177863929455,303.61790777362995,6.534583544234134e6,6.534575158899002e6
0,1430,0.26815483694577236,67.47680932436661,2.3073427843538516e11,-0.0,6.212264223326669e8,6.576195055003285e11,0.34388334901149303,0.8715032200737601,303.64564195964977,6.552963952028813e6,6.552955569550162e6
0,1432,0.26789873423842125,67.48452304599678,2.319792602409146e11,-0.0,6.237565359496863e8,6.612400992390361e11,0.3438548637993072,0.8706708862748691,303.6803537069855,6.5713774896432785e6,6.571369116162426e6
0,1434,0.2669007114246048,67.49113734010787,2.3322930911565088e11,-0.0,6.262935516928514e8,6.64875644011898e11,0.34382642580969114,0.8674273121299656,303.71011803048543,6.5898114542493075e6,6.589803136141863e6
0,1436,0.2658612047921742,67.49708902909194,2.344844390007326e11,-0.0,6.288375028607281e8,6.685262151072731e11,0.3437980609782231,0.8640489155745661,303.73690063091374,6.608267921425471e6,6.608259661149874e6
0,1438,0.26605704257896723,67.50434074475234,2.3574466383853406e11,-0.0,6.313885086000576e8,6.721920115283488e11,0.3437698882682354,0.8646853883816434,303.7695333513855,6.626756273600555e6,6.62674799424645e6
0,1440,0.2640569013997264,67.51046829807206,2.370099976216046e11,-0.0,6.339464480942378e8,6.758728876340978e11,0.3437417647413194,0.8581849295491107,303.79710734132425,6.645264979581628e6,6.645256817575103e6
0,1442,0.26389553674499117,67.51742604056133,2.382804543196533e11,-0.0,6.36511433068563e8,6.795690321652146e11,0.3437138005304529,0.8576604944212213,303.828417182526,6.6638032961943215e6,6.663795137406438e6
0,1444,0.26298855429949153,67.52404161681967,2.3955604795260455e11,-0.0,6.390834125024004e8,6.832803997008616e11,0.343685929258313,0.8547128014733475,303.8581872756885,6.682365675610298e6,6.6823575661507705e6
0,1446,0.26215206824194826,67.5301783617889,2.4083679255460883e11,-0.0,6.416623864164457e8,6.870070182035717e11,0.3436581401195961,0.8519942217863319,303.88580262805004,6.7009514367162185e6,6.700943372151461e6
0,1448,0.2626816285525042,67.53701906889495,2.421227021679381e11,-0.0,6.442484287732025e8,6.907490226956592e11,0.34363050136828505,0.8537152927956386,303.9165858100273,6.719566217176547e6,6.719558113294182e6
0,1450,0.26130705545892585,67.5430523342399,2.434137908762082e11,-0.0,6.468414712366526e8,6.945063424169381e11,0.3436029291263071,0.849247930241509,303.94373550407954,6.738202862984543e6,6.738194837174821e6
0,1452,0.2597639204140332,67.54899635619957,2.4471007275733218e11,-0.0,6.494415602122473e8,6.982790726708508e11,0.34357546208391915,0.8442327413456079,303.97048360289807,6.756864767932385e6,6.756856830211349e6
0,1454,0.2587689799936454,67.55543280634484,2.4601156192108804e11,-0.0,6.520487366769668e8,7.020673012072217e11,0.3435481326399296,0.8409991849793476,303.99944762855176,6.775554701924486e6,6.775546818499499e6
0,1456,0.2594809987328094,67.56231878179256,2.4731827250957117e11,-0.0,6.546630050169889e8,7.058710627951646e11,0.34352093422184865,0.8433132458816305,304.0304345180665,6.794272423661338e6,6.794264490278939e6
0,1458,0.2588896647790794,67.56879782718522,2.4863021865709393e11,-0.0,6.572843337287952e8,7.096903399194894e11,0.3434938229948649,0.8413914105320079,304.0595902223335,6.813013914474851e6,6.8130060108058825e6
0,1460,0.25813155314261765,67.57488863770449,2.4994741452924234e11,-0.0,6.59912730930772e8,7.135251726296847e11,0.34346679691122356,0.8389275477135074,304.0869988696702,6.831779229522502e6,6.8317713657227475e6
0,1462,0.25745774586808456,67.58128475597886,2.5126987432041498e11,-0.0,6.625482449167837e8,7.173756597479229e11,0.3434398956919703,0.8367376740712749,304.1157814019049,6.850571689612007e6,6.850563860503767e6
0,1464,0.2556418418207639,67.58748986083168,2.5259761223291788e11,-0.0,6.651908603544399e8,7.21241807325982e11,0.3434130927111933,0.8308359859174826,304.1437043737426,6.86938894999529e6,6.869381224784152e6
0,1466,0.2542725973818631,67.5939771313831,2.5393064249904037e11,-0.0,6.678406097720509e8,7.251236914267861e11,0.3433864109211759,0.826385941491055,304.17289709122394,6.888233233122823e6,6.88822558434172e6
0,1468,0.2535633882872304,67.60001971223943,2.5526897935742133e11,-0.0,6.704974615217212e8,7.290212941564655e11,0.3433598071413957,0.8240810119334988,304.2000887050774,6.907101044759768e6,6.907093432492075e6
0,1470,0.2544617325518076,67.60647072647444,2.566126370733805e11,-0.0,6.731614709942067e8,7.329347252881034e11,0.3433333277613368,0.8270006307933747,304.229118269135,6.925996450382883e6,6.925988777865156e6
0,1472,0.2531604321590351,67.61119862033776,2.5796162992756897e11,-0.0,6.758325375625855e8,7.368638653645569e11,0.3433068598539949,0.8227714045168641,304.2503937915199,6.944909336383486e6,6.944901736107265e6
0,1474,0.25290096221307534,67.61819478459284,2.5931597224309167e11,-0.0,6.78510886827748e8,7.408090749410087e11,0.3432806226687278,0.8219281271924949,304.2818765306678,6.96385875755361e6,6.963851166790299e6
0,1476,0.2516395262208355,67.62485161102114,2.6067567832060904e11,-0.0,6.811963872161828e8,7.447701892104769e11,0.3432544715834187,0.8178284602177155,304.3118322495951,6.98283226276325e6,6.98282474159235e6
0,1478,0.2510445588021867,67.6305706232895,2.6204076251309833e11,-0.0,6.838890111673583e8,7.487471959922572e11,0.3432283686926538,0.8158948161071067,304.33756780480275,7.001826930673601e6,7.001819439085764e6
0,1480,0.25059878974306093,67.63727004539827,2.634112391760938e11,-0.0,6.865888767023296e8,7.52740298343354e11,0.3432024226187714,0.814446066664948,304.3677152042922,7.020851980520788e6,7.020844509597747e6
0,1482,0.2497104922765284,67.643015723693,2.6478712269663702e11,-0.0,6.892958871391156e8,7.567493820435322e11,0.3431765260240174,0.8115590998987172,304.3935707566185,7.039898150031984e6,7.039890726133865e6
0,1484,0.2504866734322019,67.6487585707851,2.6616842746833594e11,-0.0,6.92010100220153e8,7.607745612583711e11,0.3431507266447182,0.8140816886546561,304.41941356853295,7.058969938925765e6,7.058962462845714e6
0,1486,0.24819032855535622,67.65547949552766,2.6755516793317184e11,-0.0,6.947315913659766e8,7.648159768366694e11,0.343125089229982,0.8066185678049077,304.44965772987445,7.07807219403149e6,7.078064848707998e6
0,1488,0.248421534170563,67.66014203388538,2.689473585124472e11,-0.0,6.974601885098463e8,7.688734019902041e11,0.3430994330251682,0.8073699860543297,304.4706391524842,7.097190181568784e6,7.097182816733534e6
0,1490,0.24717367664675183,67.66630512678444,2.7034501366384317e11,-0.0,7.001961082969197e8,7.729471876985673e11,0.3430739623499521,0.8033144491019435,304.49837307052996,7.11634109416948e6,7.116333797457999e6
0,1492,0.24612518662824662,67.67236866350619,2.7174814787204886e11,-0.0,7.029392676941737e8,7.770372395276583e11,0.3430485848468419,0.7999068565418015,304.52565898577785,7.135517205618485e6,7.135509965045588e6
0,1494,0.24482727581465172,67.67866066344689,2.7315677563936835e11,-0.0,7.056896956122806e8,7.811436296053789e11,0.34302331879434383,0.795688646397618,304.553972985511,7.1547201026664525e6,7.154712932698956e6
0,1496,0.24508806328364677,67.68434987019023,2.7457091147846136e11,-0.0,7.084473516489646e8,7.852663265883896e11,0.3429981147903971,0.796536205671852,304.57957441585603,7.173945744873942e6,7.17393855399283e6
0,1498,0.24536829599751217,67.69014551149743,2.7599056991882025e11,-0.0,7.112122883224719e8,7.894054379882427e11,0.34297301420025095,0.7974469619919146,304.60565480173847,7.193197579562951e6,7.193190366592148e6
0,1500,0.2424244783506571,67.69634390682239,2.7741576553391113e11,-0.0,7.1398453924862e8,7.935610433390188e11,0.34294803958519743,0.7878795546396357,304.6335475807008,7.212477122916825e6,7.2124700766230505e6
0,1502,0.2426666170107602,67.70207583442345,2.788465128916778e11,-0.0,7.167640512835116e8,7.977330921361567e11,0.3429231295499456,0.7886665052849706,304.65934125490554,7.23178001822092e6,7.231772952349604e6
0,1504,0.24150834640676705,67.70746852637657,2.8028282657996857e11,-0.0,7.195508519711365e8,8.019216547846207e11,0.34289830115500086,0.7849021258219929,304.6836083686946,7.251107009673304e6,7.2511000057112705e6
0,1506,0.24162014896951303,67.71373472510729,2.817247212384025e11,-0.0,7.22345011292574e8,8.06126865768214e11,0.34287361139921735,0.7852654841509173,304.7118062629828,7.270463836364645e6,7.270456820490421e6
0,1508,0.24113108030241406,67.71970164441262,2.8317221147109546e11,-0.0,7.251464789978809e8,8.103486788577091e11,0.3428490024374539,0.7836760109828457,304.73865739985683,7.289844927511979e6,7.289837934634094e6
0,1510,0.24090920447907688,67.72576959405843,2.846253119479274e11,-0.0,7.279552847134835e8,8.145871679694326e11,0.3428244927372948,0.7829549145569998,304.76596317326295,7.309252177907278e6,7.309245192524885e6
0,1512,0.24059672786489822,67.73066474677755,2.8608403734829517e11,-0.0,7.307713694937851e8,8.18842273326308e11,0.3428000170966226,0.7819393655609193,304.78799136049895,7.328679488834564e6,7.328672516215595e6
0,1514,0.23941010372816168,67.73664326841477,2.875484023521249e11,-0.0,7.335948680483162e8,8.231142278730259e11,0.34277569301246935,0.7780828371165255,304.8148947078665,7.348137703283405e6,7.3481307940186225e6
0,1516,0.23858342416504663,67.74180093234908,2.8901842167854205e11,-0.0,7.364256833762702e8,8.274029143198834e11,0.3427514195581523,0.7753961285364015,304.83810419557085,7.367617653222975e6,7.367610786368439e6
0,1518,0.23862683830048056,67.74765672244294,2.904941100551428e11,-0.0,7.392639067436574e8,8.31708500381729e11,0.3427272726575385,0.7755372244765618,304.8644552509932,7.387126608593509e6,7.3871197339909505e6
0,1520,0.23736043546992963,67.75338943611477,2.9197548224756116e11,-0.0,7.421095082165477e8,8.360309702415913e11,0.34270321472812393,0.7714214152772713,304.89025246251646,7.4066606939183995e6,7.406653886949266e6
0,1522,0.23707603076212697,67.75833771705094,2.9346255300753345e11,-0.0,7.449624563709205e8,8.403703055890077e11,0.34267920725199674,0.7704970999769126,304.9125197267292,7.426216671996942e6,7.426209876172639e6
0,1524,0.23663646491034257,67.76402129333462,2.9495533713507513e11,-0.0,7.478228460115275e8,8.447266801864928e11,0.34265532858866976,0.7690685109586134,304.9380958200058,7.445801863043847e6,7.445795087271167e6
0,1526,0.23512320356272426,67.77025050857446,2.964538494430426e11,-0.0,7.506906785672328e8,8.491001260505547e11,0.3426315702676302,0.7641504115788539,304.9661272885851,7.465415383575903e6,7.465408689166997e6
0,1528,0.23500950994852626,67.77568812446283,2.9795810475188885e11,-0.0,7.535658857295289e8,8.534905686428314e11,0.342607860137512,0.7637809073327103,304.99059656008274,7.485050750940145e6,7.485044057953872e6
0,1530,0.23426992996974397,67.7810378009579,2.994681179149124e11,-0.0,7.564485200063248e8,8.578981176947644e11,0.342584237212042,0.7613772724016679,305.01467010431054,7.504711397049266e6,7.504704741126547e6
0,1532,0.23290050012345137,67.78693594531836,3.009839037994123e11,-0.0,7.593386254114177e8,8.623228703308798e11,0.34256073216198546,0.7569266254012169,305.04121175393266,7.524400373241824e6,7.524393789991939e6
0,1534,0.23294792337160325,67.79266033845926,3.025054772990999e11,-0.0,7.622361680129069e8,8.667648044326992e11,0.3425373047298938,0.7570807509577105,305.0669715230666,7.544114158718064e6,7.544107567837393e6
0,1536,0.2329295112723082,67.79688743460665,3.040328533144028e11,-0.0,7.65141089881309e8,8.712238607432878e11,0.3425138937438335,0.7570209116350017,305.0859934557299,7.563846449973226e6,7.563839855194413e6
0,1538,0.23173198259127192,67.80333767970521,3.055660467687556e11,-0.0,7.680536031919855e8,8.757003949405181e11,0.34249068111788084,0.7531289434216337,305.11501955867345,7.58361511574793e6,7.5836085837548645e6
0,1540,0.23116281200450894,67.80810333724733,3.071050726192411e11,-0.0,7.709735036905302e8,8.801941230641754e11,0.3424674739921869,0.751279139014654,305.136465017613,7.603401369945397e6,7.603394865160761e6
0,1542,0.23074186707278704,67.8139986692427,3.0864994582311914e11,-0.0,7.739009531363183e8,8.847053239130837e11,0.3424444081600408,0.7499110679865579,305.1629940115921,7.623218718366872e6,7.623212232431034e6
0,1544,0.2294198643239202,67.81946889449979,3.102006813699906e11,-0.0,7.768358803257773e8,8.892339178530095e11,0.34242141085205857,0.7456145590527407,305.18761002524906,7.643059736582906e6,7.643053320016735e6
0,1546,0.22988205113178484,67.82503073871735,3.117572942529346e11,-0.0,7.797783165264608e8,8.937799830969738e11,0.34239850081083417,0.7471166661783007,305.21263832422807,7.662926826561471e6,7.662920379328462e6
0,1548,0.22976081810469087,67.83022650722351,3.133197995109273e11,-0.0,7.827282524467643e8,8.98343535276664e11,0.3423756609115652,0.7467226588402454,305.2360192825058,7.682817860588486e6,7.682811415386657e6
0,1550,0.22924402520561069,67.83520749083428,3.14888212185757e11,-0.0,7.856857055093027e8,9.029246313536622e11,0.34235289764745724,0.7450430819182348,305.25843370875424,7.702733558759475e6,7.702727137789426e6
0,1552,0.22672282260403112,67.84010387615349,3.164625473302251e11,-0.0,7.886506960434787e8,9.075233329292539e11,0.34233021998705904,0.7368491734631012,305.28046744269074,7.722674589893153e6,7.722668304794003e6
0,1554,0.22689802608617785,67.84566234221519,3.1804282003653577e11,-0.0,7.916232627726195e8,9.121397303121149e11,0.3423076526466168,0.737418584780078,305.30548053996836,7.742644402181943e6,7.742638102732144e6
0,1556,0.2267874880437209,67.85100490259862,3.196290454057468e11,-0.0,7.946033754875877e8,9.167738068529396e11,0.34228516035667095,0.737059336142093,305.32952206169375,7.762638870064087e6,7.762632572130843e6
0,1558,0.22576558736942914,67.85622002620187,3.212212385450918e11,-0.0,7.975910500581496e8,9.214256174455052e11,0.3422627481214253,0.7337381589506448,305.3529901179084,7.78265843499404e6,7.782652189132011e6
0,1560,0.22543526407225373,67.86094851911793,3.2281941461093115e11,-0.0,8.005862736064469e8,9.26095172215126e11,0.34224039608550355,0.7326646082348246,305.3742683360307,7.802701330975195e6,7.802695098826355e6
0,1562,0.22426193335339328,67.86613856284995,3.2442358875964075e11,-0.0,8.035891095071921e8,9.307826002905934e11,0.34221815012498064,0.7288512833985281,305.3976235328248,7.822772145062552e6,7.822765973131329e6
0,1564,0.22500455309637124,67.87187263880068,3.260337761653983e11,-0.0,8.065995655215919e8,9.354879443103713e11,0.34219600785057147,0.7312647975632065,305.4234268746031,7.842871196320749e6,7.84286497891388e6
0,1566,0.22258627837454967,67.87664343723338,3.276499920372392e11,-0.0,8.09617583276307e8,9.402111433734575e11,0.34217391074642023,0.7234054047172864,305.4448954675502,7.862991400468965e6,7.86298531158907e6
0,1568,0.22362121840559324,67.88215019934216,3.292722515870916e11,-0.0,8.126432472294943e8,9.449523600687555e11,0.34215192208171485,0.726768959818178,305.46967589703974,7.883140719556187e6,7.883134569458271e6
0,1570,0.22254747157979082,67.88718318736646,3.309005700492633e11,-0.0,8.156765158769536e8,9.497115598775538e11,0.3421299979685911,0.7232792826343202,305.49232434314905,7.903313508556303e6,7.903307412977678e6
0,1572,0.22268700342722508,67.89205080402846,3.325349626916105e11,-0.0,8.187174077615206e8,9.544888023095e11,0.3421081455617436,0.7237327611384815,305.5142286181281,7.923511154428434e6,7.923505046793303e6
0,1574,0.22146970507461683,67.89719796582187,3.34175444781363e11,-0.0,8.217659617314558e8,9.592841789839484e11,0.3420863890345937,0.7197765414925047,305.53739084619843,7.943735859751056e6,7.94372981435901e6
0,1576,0.22101037232826737,67.90196447147022,3.358220316197752e11,-0.0,8.248221481443564e8,9.640976738557305e11,0.34206469489304486,0.718283710066869,305.558840121616,7.963984402835485e6,7.9639783781624865e6
0,1578,0.22099050660231837,67.90682250611927,3.374747385243732e11,-0.0,8.278860022055655e8,9.689293729560092e11,0.3420430841618654,0.7182191464575347,305.5807012775367,7.984259055246242e6,7.9842530273320675e6
0,1580,0.21995062845799432,67.91193980031123,3.391335808250133e11,-0.0,8.309575456451895e8,9.737793412943861e11,0.3420215663933752,0.7148395424884816,305.6037291014005,8.004560660441211e6,8.004554684846447e6
0,1582,0.21961709222934586,67.9174405898545,3.407985738830161e11,-0.0,8.340367907509222e8,9.786476290849427e11,0.3420001431465198,0.713755549745374,305.62848265434525,8.024889766608597e6,8.0248838048640555e6
0,1584,0.21841829926825035,67.92188789846796,3.424697330672697e11,-0.0,8.371236758273891e8,9.835341694433147e11,0.34197875506647907,0.7098594726218136,305.6484955431058,8.045239530944615e6,8.045233629896442e6
0,1586,0.21813206318815784,67.92698734533656,3.441470737713612e11,-0.0,8.402182955779259e8,9.884391430152294e11,0.34195747195490767,0.7089292053615129,305.6714430540145,8.065618078016547e6,8.06561218823259e6
0,1588,0.2178140790319253,67.93198184465865,3.4583061141224475e11,-0.0,8.433206223624924e8,9.933625368993932e11,0.34193626260315246,0.7078957568537572,305.6939183009639,8.086021805745281e6,8.086015928945709e6
0,1590,0.21619224720161762,67.93667122346642,3.475203614164984e11,-0.0,8.464306583536494e8,9.983043853658041e11,0.34191512054064327,0.7026248034052572,305.7150205055989,8.1064497892836165e6,8.106443995558584e6
0,1592,0.2161440575344727,67.94229560439577,3.492163392520062e11,-0.0,8.495484712319801e8,1.003264826949306e12,0.3418940925127577,0.7024681869870363,305.74033021978096,8.126907892917149e6,8.126902097674178e6
0,1594,0.21598279521156744,67.94675630328771,3.509185603725243e11,-0.0,8.526739656522418e8,1.0082437408771492e12,0.3418730927842848,0.7019440844375942,305.7604033647947,8.147386106933093e6,8.1473803162439875e6
0,1596,0.21554457450746528,67.9516354149365,3.526270402762572e11,-0.0,8.558072337025812e8,1.0132413047130624e12,0.34185218788658506,0.7005198671492622,305.78235936721427,8.167892015703652e6,8.167886244418985e6
0,1598,0.21628315614706423,67.95623554739157,3.543417944622398e11,-0.0,8.58948245805986e8,1.018257502335726e12,0.34183134567602813,0.7029202574779587,305.80305996326206,8.188422239073438e6,8.188416424086003e6
0,1600,0.21507059748452667,67.9604095979737,3.560628384837136e11,-0.0,8.620970110729507e8,1.0232923792330076e12,0.34181056547232924,0.6989794418247117,305.8218431908816,8.20897615632509e6,8.208970402306926e6
0,1602,0.21379131933822915,67.96644350655453,3.577901878848763e11,-0.0,8.652536528635129e8,1.0283461640024713e12,0.3417899376336179,0.6948217878492448,305.84899577949534,8.229564667737578e6,8.229558977967253e6
0,1604,0.2136862417323825,67.97034386065349,3.5952385821639954e11,-0.0,8.684179724107671e8,1.033418569530471e12,0.341769295331154,0.6944802856302431,305.86654737294066,8.250168609655048e6,8.250162921498304e6
0,1606,0.21241146836813407,67.97602419125255,3.612638650835868e11,-0.0,8.715901860353965e8,1.0385099736892599e12,0.3417488027196032,0.6903372721964357,305.8921088606365,8.270806792130166e6,8.270801167695557e6
0,1608,0.21314396013661477,67.98011658260589,3.630102240795161e11,-0.0,8.747701233658748e8,1.0436201342928105e12,0.3417283165584743,0.692717870443998,305.9105246217265,8.291462997317352e6,8.291457330087987e6
0,1610,0.21094626460027846,67.98532819655401,3.6476295084594e11,-0.0,8.77957943961835e8,1.0487493389326145e12,0.3417079550199202,0.685575359950905,305.93397688449306,8.312150324105774e6,8.312144769243711e6
0,1612,0.21140987091464153,67.98958531911732,3.665220610285517e11,-0.0,8.811535389709411e8,1.0538974437926052e12,0.34168762429791694,0.687082080472585,305.95313393602794,8.332858691165345e6,8.332853107995551e6
0,1614,0.2101214108995776,67.99471308865205,3.682875702847837e11,-0.0,8.84357021225108e8,1.0590646619725406e12,0.3416674049922633,0.6828945854236271,305.9762088989342,8.353596957462199e6,8.353591438293037e6
0,1616,0.2097222210499634,67.9987513811312,3.7005949429888196e11,-0.0,8.875682944650134e8,1.0642508695565797e12,0.34164721391490255,0.6815972184123811,305.9943812150904,8.37435566463884e6,8.374350162608988e6
0,1618,0.209063517057255,68.00360386681808,3.718378487923842e11,-0.0,8.90787468175872e8,1.0694562747161765e12,0.3416271284959957,0.6794564304360788,306.0162174006814,8.39514396113851e6,8.395138489827076e6
0,1620,0.20901431906486545,68.00877992938712,3.736226494765453e11,-0.0,8.940145250516293e8,1.0746808811070942e12,0.3416071271620016,0.6792965369608127,306.03950968224206,8.41595947412051e6,8.41595400161785e6
0,1622,0.20810841010883968,68.01279872606764,3.7541391208897797e11,-0.0,8.972494026443535e8,1.0799246190001635e12,0.3415871539293099,0.676352332853729,306.0575942673044,8.436795149502207e6,8.436789720579509e6
0,1624,0.20764850602276658,68.01827599363048,3.772116524041076e11,-0.0,9.00492240902245e8,1.0851877468211383e12,0.3415673087386458,0.6748576445739913,306.08224197133717,8.457663481096482e6,8.457658072423013e6
0,1626,0.20805296420339198,68.02232587160319,3.7901588621365765e11,-0.0,9.037429020052953e8,1.0904700724469524e12,0.3415474779412802,0.6761721336610239,306.10046642221437,8.478550636681825e6,8.478545203211453e6
0,1628,0.20741671532115252,68.0270988460895,3.8082662930285455e11,-0.0,9.070015090035974e8,1.095771827355002e12,0.34152774807401975,0.6741043247937457,306.12194480740277,8.499466965217028e6,8.499461561220698e6
0,1630,0.20685246474692365,68.03146079890084,3.8264389750625806e11,-0.0,9.102680116963286e8,1.1010929615587576e12,0.34150807302142705,0.6722705104275019,306.1415735950538,8.520407006180007e6,8.520401627860988e6
0,1632,0.20617780749740025,68.03621441003384,3.8446770665246606e11,-0.0,9.135424608353606e8,1.1064335894308425e12,0.34148848362592216,0.6700778743665509,306.16296484515226,8.541374608358469e6,8.541369261405252e6
0,1634,0.2055715375569162,68.04031388935705,3.862980726061677e11,-0.0,9.168248129095601e8,1.1117936716880535e12,0.3414689392942456,0.6681074970599776,306.18141250210675,8.562364758964293e6,8.56235943977891e6
0,1636,0.20537112015038667,68.04594722527936,3.881350112499205e11,-0.0,9.201151873045164e8,1.1171734351802683e12,0.34144952226120234,0.6674561404887567,306.20676251375716,8.58338792694837e6,8.583382614524497e6
0,1638,0.204763838985486,68.04900156954506,3.8997853848938776e11,-0.0,9.234133882045056e8,1.1225725913895925e12,0.34143007786688534,0.6654824767028296,306.2205070629527,8.604424438425405e6,8.604419153773924e6
0,1640,0.20389017961438055,68.05341786074226,3.918286702418448e11,-0.0,9.267196236164185e8,1.1279915124890815e12,0.3414107545772936,0.6626430837467367,306.24038037334014,8.625493161336971e6,8.625487918112617e6
0,1642,0.20281280574307697,68.05834420532872,3.936854224378948e11,-0.0,9.300338601051943e8,1.1334301758548345e12,0.3413915194660061,0.6591416186650002,306.26254892397924,8.646590014455514e6,8.646584822954211e6
0,1644,0.20286757182667503,68.06310009307738,3.9554881104617487e11,-0.0,9.333560703053706e8,1.1388885685358542e12,0.34137234454881354,0.6593196084366939,306.28395041884824,8.6677117050067e6,8.667706507208578e6
0,1646,0.2017417096619748,68.06691911017114,3.9741885203022015e11,-0.0,9.366862305387619e8,1.1443666834365818e12,0.34135320496141774,0.6556605564014181,306.30113599577015,8.688854622627642e6,8.68884947885908e6
0,1648,0.20178372111339232,68.07170920829243,3.992955613999342e11,-0.0,9.400244411319805e8,1.1498647175855698e12,0.34133416730548855,0.655797093618525,306.32269143731594,8.710027842808058e6,8.710022693451298e6
0,1650,0.20109497314846264,68.07662214029754,4.0117895516674493e11,-0.0,9.433706732919567e8,1.1553826557649836e12,0.34131520270186017,0.6535586627325036,306.34479963133896,8.731227352407219e6,8.731222234688928e6
0,1652,0.20096546983815275,68.08091094446269,4.030690493661589e11,-0.0,9.467248967062396e8,1.160920479992549e12,0.3412962815486592,0.6531377769739964,306.36409925008206,8.752449542242758e6,8.752444427692574e6
0,1654,0.20069122493945385,68.08475500057662,4.049658600555072e11,-0.0,9.500871316524086e8,1.1664782556975767e12,0.3412774114539981,0.652246481053225,306.3813975025948,8.773695289260091e6,8.773690185249234e6
0,1656,0.1992007057969598,68.08925147935815,4.068694033009417e11,-0.0,9.534574448184525e8,1.1720561253184155e12,0.3412586335585941,0.6474022938401194,306.4016316571117,8.794969873468429e6,8.794964841565449e6
0,1658,0.1987373518926736,68.09407277759885,4.0877969521376605e11,-0.0,9.56835824750504e8,1.1776541022225696e12,0.34123993198203983,0.6458963936511892,306.42332749919484,8.816271669397764e6,8.81626665752687e6
0,1660,0.19882995234048234,68.09791915138507,4.106967518976469e11,-0.0,9.602222176003338e8,1.1832721293189072e12,0.3412212605495149,0.6461973451065676,306.44063618123283,8.837594466700519e6,8.837589446838655e6
0,1662,0.19934042929587859,68.10222559310168,4.126205894846306e11,-0.0,9.636167047051859e8,1.1889103737353884e12,0.3412026706937037,0.6478563952116054,306.46001516895757,8.858945138746632e6,8.85894008976887e6
0,1664,0.19730907499385164,68.1061203302119,4.145512241239671e11,-0.0,9.670192588079206e8,1.1945688225324128e12,0.34118413550955123,0.6412544937300179,306.4775414859535,8.880319586825013e6,8.880314636839192e6
0,1666,0.19753837651373155,68.11039212793659,4.1648867200170575e11,-0.0,9.704299185539696e8,1.2002475723092078e12,0.3411656753997636,0.6419997236696275,306.4967645757147,8.90172146580987e6,8.901716501058485e6
0,1668,0.1975462720053568,68.11561508954259,4.1843294929958936e11,-0.0,9.738487272024767e8,1.2059467276741418e12,0.3411473137692662,0.6420253840174096,306.52026790294167,8.92315358625403e6,8.9231486178443e6
0,1670,0.19610829902170573,68.11961107503154,4.2038407223163617e11,-0.0,9.772755894314165e8,1.2116661621188296e12,0.3411289756451873,0.6373519718205436,306.53824983764196,8.944605552271016e6,8.944600652624588e6
0,1672,0.19601312621163375,68.12382643828727,4.223420570228322e11,-0.0,9.807105805696306e8,1.21740603368959e12,0.3411107074045337,0.6370426601878096,306.55721897229273,8.966084217564935e6,8.966079319461655e6
0,1674,0.19530855769178412,68.12773591917633,4.243069199298612e11,-0.0,9.841536885670935e8,1.2231663547314534e12,0.34109249338975867,0.6347528124982984,306.5748116362935,8.98758711673812e6,8.987582250555875e6
0,1676,0.19518958252109586,68.13150637452799,4.262786772152864e11,-0.0,9.876049288885862e8,1.228947183601984e12,0.3410743374228619,0.6343661431935615,306.59177868537597,9.009115018717993e6,9.009110155282807e6
0,1678,0.19506245131383776,68.13562617156094,4.282573451806167e11,-0.0,9.910643365100474e8,1.234748611483243e12,0.3410562568886083,0.6339529667699727,306.61031777202425,9.030670275867406e6,9.030665415594215e6
0,1680,0.19441099385959487,68.14050862379926,4.302429401205622e11,-0.0,9.945319424404886e8,1.2405707231794587e12,0.3410382661731642,0.6318357300436833,306.6322888070967,9.052254879138466e6,9.05225004809112e6
0,1682,0.19456778344785242,68.14415369022328,4.3223547836934247e11,-0.0,9.980076555227307e8,1.2464133982198906e12,0.3410202947844792,0.6323452962055204,306.6486916060047,9.073859222648177e6,9.073854380675644e6
0,1684,0.1941965839005882,68.1488674537572,4.342349762738257e11,-0.0,1.0014916012979821e9,1.252276880311976e12,0.3410024228800201,0.6311388976769117,306.66990354190744,9.095494377027791e6,9.095489550362503e6
0,1686,0.19170499544336195,68.15297305086031,4.362414501987964e11,-0.0,1.0049837107032002e9,1.258161086046799e12,0.3409845955487089,0.6230412351909264,306.6883787288714,9.117152355793566e6,9.117147648959076e6
0,1688,0.19234582468315242,68.15621479756956,4.3825491653529706e11,-0.0,1.0084839701387714e9,1.264066025058949e12,0.3409667966868203,0.6251239302202454,306.702966589063,9.138831805826992e6,9.13882706446611e6
0,1690,0.19253664558622777,68.16080782487806,4.4027539168760474e11,-0.0,1.0119925048928308e9,1.2699919415812795e12,0.3409491053660199,0.6257440981552402,306.72363521195126,9.160543416767025e6,9.160538662949618e6
0,1692,0.19255769013363694,68.16552457884282,4.4230289207264886e11,-0.0,1.0155092641099082e9,1.2759387828013157e12,0.3409314795524195,0.6258124929343201,306.7448606047927,9.182281306708558e6,9.182276548797742e6
0,1694,0.19046011100999022,68.16937085977465,4.4433743415084125e11,-0.0,1.0190342132453176e9,1.2819065230867266e12,0.34091388884800883,0.6189953607824682,306.7621688689859,9.204040765773525e6,9.20403610779841e6
0,1696,0.19092832569277385,68.1732526731348,4.46379034376532e11,-0.0,1.022567396402368e9,1.287895269921884e12,0.3408963565169209,0.620517058501515,306.7796370291066,9.225826014722923e6,9.225821330859872e6
0,1698,0.18960460127303275,68.17669694330871,4.4842770922524115e11,-0.0,1.0261088094146708e9,1.2939050491608699e12,0.3408788729215567,0.6162149541373564,306.7951362448892,9.247634896594364e6,9.247630274386697e6
0,1700,0.19038442144288242,68.1816017232035,4.504834752124726e11,-0.0,1.0296585459188993e9,1.2999360528496562e12,0.34086149433355184,0.6187493696893679,306.81720775441573,9.269476398828588e6,9.269471735618798e6
0,1702,0.18929152804596044,68.1847095571217,4.525463488564464e11,-0.0,1.0332164660826684e9,1.3059880764162551e12,0.34084411979516066,0.6151974661493714,306.83119300704766,9.291335030899502e6,9.291330418042343e6
0,1704,0.18874435381569293,68.18915152292332,4.5461634670538727e11,-0.0,1.036782726173834e9,1.3120614186948257e12,0.34082684747092673,0.613419149901002,306.85118185315497,9.313225716429906e6,9.313221127237007e6
0,1706,0.1888998773730347,68.19328546995953,4.566934853075412e11,-0.0,1.0403572561326842e9,1.318155993654818e12,0.34080962355621786,0.6139246014623628,306.8697846148179,9.335140593761906e6,9.335135994099738e6
0,1708,0.18786325759759026,68.19712909100281,4.5877778125271954e11,-0.0,1.0439400705095351e9,1.3242718591775664e12,0.3407924510835573,0.6105555871921684,306.88708090951263,9.35707979372087e6,9.357075241426626e6
0,1710,0.1873937009510098,68.20128660366237,4.608692511370446e11,-0.0,1.0475312045193509e9,1.3304091085910454e12,0.3407753467205038,0.6090295280907818,306.9057897164806,9.379046164607396e6,9.37904163213412e6
0,1712,0.18665234982577783,68.20522554922505,4.629679115858859e11,-0.0,1.0511306439706719e9,1.3365677508919045e12,0.3407582943428299,0.6066201369337779,306.9235149715127,9.401037179081172e6,9.401032679488499e6
0,1714,0.18610404200257197,68.20879540448416,4.650737792344984e11,-0.0,1.0547383904455245e9,1.3427478219891306e12,0.34074128840387635,0.6048381365083589,306.9395793201787,9.42305210580284e6,9.423047629734289e6
0,1716,0.18619648603140068,68.21287958312652,4.6718687074118475e11,-0.0,1.0583544951695665e9,1.3489494429697915e12,0.3407243559254613,0.6051385796020522,306.95795812406936,9.445095160728991e6,9.44509067740587e6
0,1718,0.18592074654219454,68.21692783583062,4.693072027854117e11,-0.0,1.0619789434957082e9,1.355172622140215e12,0.3407074805853359,0.6042424262621322,306.97617526123776,9.467163735447057e6,9.467159262560258e6
0,1720,0.18554819857189347,68.22048833500554,4.714347920614209e11,-0.0,1.0656117229919839e9,1.3614173714847915e12,0.34069064772168167,0.6030316453586538,306.9921975075249,9.489255661810521e6,9.489251204001285e6
0,1722,0.18417397013388162,68.2241770461757,4.735696552919831e11,-0.0,1.069252874733845e9,1.367683794999698e12,0.3406738775364736,0.5985654029351153,307.0087967077906,9.511373908421239e6,9.51136951350758e6
0,1724,0.18463429302514756,68.22878531144778,4.7571180920838763e11,-0.0,1.0729024403823367e9,1.373971998010761e12,0.3406571903619041,0.6000614523317296,307.02953390151504,9.533522193136238e6,9.533517773519784e6
0,1726,0.18434749702315778,68.23200825257916,4.7786127057259216e11,-0.0,1.0765603249578445e9,1.3802818503046475e12,0.3406405182585214,0.5991293653252627,307.0440371366062,9.555689551211597e6,9.555685142538903e6
0,1728,0.18406512113966167,68.23568890431534,4.8001805615184143e11,-0.0,1.0802266245907624e9,1.386613551140996e12,0.3406239168318763,0.5982116437039005,307.060600069419,9.577884781738926e6,9.57788038379785e6
0,1730,0.1834411420511216,68.23981674430412,4.8218218275537616e11,-0.0,1.0839013491352868e9,1.3929671512486702e12,0.34060738576779187,0.5961837116661453,307.07917534936854,9.60010784249582e6,9.600103471542658e6
0,1732,0.18231659940310557,68.24344772217651,4.843536671747708e11,-0.0,1.087584463738031e9,1.3993426240194985e12,0.34059089625546846,0.5925289480600932,307.0955147497943,9.622354221122272e6,9.62234990079313e6
0,1734,0.18248089568514694,68.24749338318792,4.865325262634883e11,-0.0,1.091276017795486e9,1.4057400885938845e12,0.34057447340305214,0.5930629109767276,307.1137202243456,9.644628235654593e6,9.64462390487786e6
0,1736,0.18151180850893933,68.25125203620685,4.8871877686689e11,-0.0,1.094975992649589e9,1.4121595463727966e12,0.34055809886223565,0.5899133776540528,307.13063416293085,9.666926586981773e6,9.666922299323756e6
0,1738,0.1817409993913224,68.25486689771678,4.9091243585523224e11,-0.0,1.0986844001205847e9,1.418601051554344e12,0.34054177379307626,0.5906582480217978,307.1469010397255,9.68924990502817e6,9.689245603914313e6
0,1740,0.18032894709224856,68.25855217215113,4.931135201312868e11,-0.0,1.1024012658232527e9,1.4250646824011729e12,0.3405255079813368,0.5860690780498078,307.16348477468006,9.711599281493364e6,9.711595044183165e6
0,1742,0.1805272990867098,68.26288688112281,4.953220465974964e11,-0.0,1.1061266202090485e9,1.431550525806666e12,0.340509314159593,0.5867137220318068,307.1829909650526,9.733977409162572e6,9.733973159942336e6
0,1744,0.18007586410973817,68.26594827267894,4.9753803218477765e11,-0.0,1.109860386867089e9,1.4380584825114255e12,0.34049313806052184,0.5852465583566491,307.19676722705526,9.756375144653283e6,9.756370914010212e6
0,1746,0.17982415382648614,68.27003805471055,4.9976149384705756e11,-0.0,1.113602682336751e9,1.4445887895129097e12,0.3404770463504868,0.5844284999360799,307.2151712461975,9.778803477086281e6,9.778799255651442e6
0,1748,0.17911387251872835,68.2732085893052,5.019924485545272e11,-0.0,1.1173534259506383e9,1.4511413400071885e12,0.34046098235851163,0.5821200856858672,307.2294386518734,9.801253106529372e6,9.801248915728863e6
0,1750,0.17883817869689586,68.27732383078603,5.042309132929437e11,-0.0,1.121112713296464e9,1.4577163349758682e12,0.34044499925070837,0.5812240807649115,307.24795723853714,9.823732926966129e6,9.82372874647511e6
0,1752,0.17959249924347412,68.28090426857568,5.064769050725815e11,-0.0,1.1248804833644145e9,1.4643137017818726e12,0.34042905289130854,0.5836756225412909,307.26406920859057,9.846235848344566e6,9.846231630044565e6
0,1754,0.17874014545026956,68.28497948032302,5.087304409277472e11,-0.0,1.1286567994949107e9,1.4709335853863264e12,0.34041317615232686,0.5809054727133761,307.2824076614536,9.868766856508002e6,9.868762675507404e6
0,1756,0.17713034892047808,68.28863256284009,5.10991537891986e11,-0.0,1.132441626721876e9,1.4775759586316282e12,0.3403973412526822,0.5756736339915538,307.29884653278043,9.89132154623745e6,9.89131743750952e6
0,1758,0.17788224433239502,68.29209507598463,5.1326021305439923e11,-0.0,1.1362349794140613e9,1.4842408807555208e12,0.34038155093042066,0.5781172940802838,307.31442784193086,9.913900952523857e6,9.913896806432141e6
0,1760,0.17653358723655715,68.29510405864099,5.155364834835225e11,-0.0,1.1400368639944522e9,1.4909283971467136e12,0.34036580298117425,0.5737341585188107,307.32796826388443,9.936503921691421e6,9.936499835583152e6
0,1762,0.17678055862831063,68.29894539486705,5.178203662950939e11,-0.0,1.1438473427896106e9,1.4976386517002002e12,0.34035012923337854,0.5745368155420095,307.3452542769017,9.95913651718837e6,9.95913241720165e6
0,1764,0.17503828919685582,68.30266585801999,5.2011187859723364e11,-0.0,1.1476663881706684e9,1.5043716301358254e12,0.34033450661088194,0.5688744398897814,307.36199636108995,9.981794263474565e6,9.981790241243295e6
0,1766,0.17540830343756217,68.30687139034961,5.224110375651e11,-0.0,1.15149402987574e9,1.5111274191954568e12,0.3403189470012182,0.570076986172077,307.3809212565733,1.0004479963429105e7,1.000447592180092e7
0,1768,0.1750524630599658,68.31000610675062,5.247178603422838e11,-0.0,1.1553302109775195e9,1.5179059526659705e12,0.34030340997339276,0.5689205049448889,307.3950274803778,1.0027186242488297e7,1.0027182214775104e7
0,1770,0.17456843443353476,68.31303002579088,5.270323641169379e11,-0.0,1.1591749846918778e9,1.5247073587876858e12,0.34028792164591337,0.567347411908988,307.408635116059,1.004991767766845e7,1.0049913669731569e7
0,1772,0.17491721940602575,68.31714804378956,5.2935456609470416e11,-0.0,1.163028414658873e9,1.531531784680819e12,0.34027251403156494,0.5684809630695837,307.427166197053,1.0072680008208472e7,1.007267598188386e7
0,1774,0.1742318121039662,68.32074431770216,5.3168448349614136e11,-0.0,1.1668904393857102e9,1.5383791559741084e12,0.3402571442015102,0.5662533893378902,307.44334942965975,1.0095465550606128e7,1.0095461553292695e7
0,1776,0.17361442549090508,68.32421197100862,5.340221335579347e11,-0.0,1.1707610846558328e9,1.5452495527908242e12,0.34024182159952104,0.5642468828454416,307.4589538695388,1.0118276159315668e7,1.0118272187825032e7
0,1778,0.17333655455732322,68.32759933973165,5.36367533555251e11,-0.0,1.1746403619089458e9,1.5521430299188547e12,0.3402265470540723,0.5633438023113004,307.47419702879245,1.0141112059290685e7,1.0141108098107362e7
0,1780,0.1724005485764629,68.33090502392383,5.3872070075991986e11,-0.0,1.1785282827900379e9,1.5590596426063474e12,0.34021132148905425,0.5603017828735044,307.48907260765725,1.0163973266643299e7,1.0163969345659144e7
0,1782,0.17202743821211272,68.3347893817149,5.4108165247942224e11,-0.0,1.1824248850170696e9,1.5659994926209958e12,0.3401961611645002,0.5590891741893663,307.50655221771706,1.0186862910764398e7,1.018685900436201e7
0,1784,0.17208234488534624,68.33806812555738,5.4345040602228546e11,-0.0,1.1863301240504093e9,1.572962535283645e12,0.3401810339201215,0.5592676208773752,307.5213065650082,1.0209775332571762e7,1.0209771421370016e7
0,1786,0.17176535547537286,68.34132733063645,5.458269787409694e11,-0.0,1.1902440381963787e9,1.579948873477763e12,0.3401659563828324,0.5582374052949618,307.535972987864,1.0232713352363978e7,1.0232709453209277e7
0,1788,0.170856253351197,68.34486902019151,5.48211387989395e11,-0.0,1.1941666514632597e9,1.5869585848269133e12,0.3401509366487688,0.5552828233913902,307.5519105908618,1.0255678418999147e7,1.0255674558594473e7
0,1790,0.1715011279949309,68.34816347411754,5.506036511421289e11,-0.0,1.1980979450485177e9,1.5939916704947178e12,0.3401359578912067,0.5573786659835254,307.56673563352894,1.0278667951386916e7,1.0278664059599679e7
0,1792,0.1701508521369892,68.35211623938416,5.530037856098967e11,-0.0,1.2020379771141326e9,1.601048269378629e12,0.3401210479553255,0.5529902694452149,307.5845230772287,1.0301686358965626e7,1.0301682525756676e7
0,1794,0.16987422239523528,68.35508155785357,5.554118087983418e11,-0.0,1.205986676061073e9,1.6081282880552231e12,0.34010615957620854,0.5520912227845146,307.597867010341,1.0324725704595553e7,1.032472188155492e7
0,1796,0.1692205533773054,68.35904680407029,5.578277381381559e11,-0.0,1.209944145298932e9,1.6152319468187263e12,0.3400913466399135,0.5499667984762425,307.6157106183163,1.0347795521735113e7,1.0347791725732625e7
0,1798,0.16986818343133642,68.36181696301766,5.602515911101207e11,-0.0,1.2139102910813873e9,1.6223591122542134e12,0.3400765494064553,0.5520715961518433,307.62817633357946,1.03708852795807e7,1.0370881452338995e7
0,1800,0.16950168723447712,68.36488546193777,5.626833851642587e11,-0.0,1.217885195826458e9,1.6295099673233657e12,0.34006180947316095,0.5508804835120507,307.64198457872,1.0394002169397738e7,1.0393998356369434e7
0,1802,0.16942750362112882,68.36886331845136,5.651231378080902e11,-0.0,1.2218688944389024e9,1.6366846099708118e12,0.340047140899964,0.5506393867686686,307.6598849330311,1.0417149082435347e7,1.0417145270513348e7
0,1804,0.16827510043021818,68.37221631710419,5.675708665656395e11,-0.0,1.2258613295031586e9,1.6438829718580583e12,0.34003250512830535,0.5468940763982091,307.67497342696885,1.0440318715649756e7,1.0440314953029701e7
0,1806,0.16746523542983235,68.37521430595487,5.700265889465072e11,-0.0,1.2298625203043256e9,1.6511051227231047e12,0.3400179075200126,0.5442620151469552,307.6884643767969,1.046351232711419e7,1.0463508598323716e7
0,1808,0.16859640677058188,68.37913228479728,5.724903225254735e11,-0.0,1.2338725312673e9,1.6583512140058047e12,0.34000337883574955,0.5479383220043911,307.70609528158775,1.0486735975595335e7,1.0486732194267316e7
0,1810,0.16720025293423463,68.38170626686357,5.749620848723307e11,-0.0,1.2378912782583704e9,1.6656211287753198e12,0.33998886583034693,0.5434008220362625,307.7176782008861,1.0509978939456845e7,1.0509975218109082e7
0,1812,0.16691495433368184,68.38559482410619,5.7744189357575e11,-0.0,1.2419188842495985e9,1.6729151246845225e12,0.3399744321270947,0.542473601584466,307.73517670847787,1.0533253844720557e7,1.0533250133872662e7
0,1814,0.1670533744930906,68.38894625469052,5.799297662468049e11,-0.0,1.2459552765264518e9,1.6802331053721787e12,0.3399600311426888,0.5429234671025445,307.75025814610734,1.0556551856172476e7,1.0556548137048405e7
0,1816,0.16566184530995934,68.39213743704401,5.824257205161814e11,-0.0,1.2500004856828299e9,1.6875751614838376e12,0.33994567440662626,0.5384009972573679,307.76461846669804,1.057987481860695e7,1.0579871158836031e7
0,1818,0.16497890826553674,68.39488240286073,5.84929774033698e11,-0.0,1.2540545042468607e9,1.694941314687095e12,0.3399313522201348,0.5361814518629944,307.7769708128733,1.0603221315592177e7,1.0603217683727566e7
0,1820,0.16522281487058949,68.39847532030402,5.87441944481179e11,-0.0,1.258117399800341e9,1.7023317231554417e12,0.3399170965286537,0.5369741483294158,307.79313894136806,1.0626597527745064e7,1.0626593883089833e7
0,1822,0.165243098548919,68.40160967004284,5.89962249541651e11,-0.0,1.2621891254694064e9,1.7097463370636074e12,0.3399028756924296,0.5370400702839867,307.8072435151928,1.064999723614243e7,1.0649993588510375e7
0,1824,0.1647473012147131,68.40478204969739,5.924907069201603e11,-0.0,1.2662697138954391e9,1.7171852512251206e12,0.339888702221965,0.5354287289478176,307.82151922363823,1.0673422820633413e7,1.0673419192693915e7
0,1826,0.1643265006705123,68.40839253710351,5.950273343449336e11,-0.0,1.2703591915766592e9,1.7246485494740461e12,0.3398745851146396,0.534061127179165,307.8377664169658,1.069687618010679e7,1.0696872568542153e7
0,1828,0.1646134566097816,68.41218630968058,5.975721495617751e11,-0.0,1.2744575555361261e9,1.7321362619582634e12,0.3398605171395656,0.5349937339817902,307.8548383935626,1.0720356082769651e7,1.0720352456571594e7
0,1830,0.16282057085872093,68.414579282175,6.001251703690393e11,-0.0,1.2785647500714476e9,1.7396483222617097e12,0.3398464623634455,0.5291668552908431,307.8656067697875,1.0743855019816617e7,1.0743851469828129e7
0,1832,0.16436021882257004,68.41796855207994,6.026864145114376e11,-0.0,1.2826808816899655e9,1.747184960744579e12,0.33983247356095325,0.5341707111733527,307.88085848435975,1.0767384327900626e7,1.076738070869789e7
0,1834,0.16261047726936667,68.42101438766085,6.052558998273744e11,-0.0,1.2868059129754543e9,1.7547461445696086e12,0.3398185247120388,0.5284840511254417,307.8945647444738,1.0790937749849185e7,1.0790934204961596e7
0,1836,0.16281570408762897,68.42405864218154,6.078336441181512e11,-0.0,1.2909398588412836e9,1.7623319367144453e12,0.3398046185496388,0.5291510382847942,307.9082638898169,1.0814516804413946e7,1.0814513248602014e7
0,1838,0.16182080368850593,68.42742165073982,6.104196652453771e11,-0.0,1.2950827493156996e9,1.7699424279968787e12,0.3397907657866617,0.5259176119876443,307.92339742832917,1.0838123091238156e7,1.0838119576577477e7
0,1840,0.1610847225141132,68.4304416756543,6.130139810631721e11,-0.0,1.299234561880709e9,1.7775776127973325e12,0.339776948866941,0.5235253481708679,307.9369875404443,1.086175341640148e7,1.0861749931536624e7
0,1842,0.16162840539042755,68.43365289296383,6.156166094722198e11,-0.0,1.3033953280728347e9,1.785237584837942e12,0.339763179367111,0.5252923175188895,307.9514380183373,1.088541031036053e7,1.088540680006508e7
0,1844,0.1609111534323338,68.43685180930862,6.182275683603429e11,-0.0,1.3075650534151776e9,1.7929223901372446e12,0.3397494547894536,0.5229612486550849,307.96583314188877,1.090909285582471e7,1.0909089374520764e7
0,1846,0.16028920757748494,68.44030729516831,6.208468756546998e11,-0.0,1.3117437569400597e9,1.8006320996566504e12,0.3397357799089406,0.520939924626826,307.9813828282574,1.0932802308017798e7,1.0932798851514608e7
0,1848,0.16061004554425912,68.4433157999888,6.234745493068394e11,-0.0,1.3159314156308856e9,1.808366706779037e12,0.33972213713916527,0.5219826480188421,307.9949210999496,1.0956535287116705e7,1.0956531814885795e7
0,1850,0.1608015594107996,68.44630928003284,6.261106072669689e11,-0.0,1.3201280603873036e9,1.816126304449543e12,0.3397085375767182,0.5226050680850987,308.0083917601478,1.0980293880190218e7,1.0980290397765612e7
0,1852,0.1598837635175486,68.44943957559879,6.287550675302113e11,-0.0,1.324333709500704e9,1.8239109624650925e12,0.3396949855382829,0.5196222314320329,308.02247809019457,1.1004078833888542e7,1.100407538900108e7
0,1854,0.15960966149944145,68.45245377618286,6.314079480802015e11,-0.0,1.3285483581957567e9,1.8317207080147314e12,0.33968147321158926,0.5187313998731847,308.0360419928229,1.1027888901971256e7,1.1027885466916893e7
0,1856,0.15938017872450366,68.45550496652676,6.340692669516938e11,-0.0,1.3327720240901248e9,1.839555609759578e12,0.33966800456981083,0.5179855808546369,308.0497723493704,1.105172482878728e7,1.1051721401653528e7
0,1858,0.15796308395550288,68.45773909521503,6.367390421710868e11,-0.0,1.337004681709296e9,1.8474156564447854e12,0.33965456102421954,0.5133800228553843,308.05982592846766,1.107558256052718e7,1.1075579191907996e7
0,1860,0.15805308216460984,68.46163175739824,6.394172918292917e11,-0.0,1.34124644445119e9,1.8553010948499216e12,0.339641196570046,0.513672517034982,308.07734290829205,1.1099473866531571e7,1.109947049222237e7
0,1862,0.1579438026790453,68.46451192158958,6.421040339680656e11,-0.0,1.3454972079296048e9,1.8632117671968586e12,0.3396278514431464,0.5133173587068972,308.09030364715306,1.1123386022637041e7,1.1123382651104972e7
0,1864,0.15800457251735606,68.46755798121339,6.447992867115156e11,-0.0,1.3497570329168847e9,1.8711478226455576e12,0.33961455209430885,0.5135148606814072,308.10401091546026,1.1147324650624283e7,1.114732127464893e7
0,1866,0.15819675907732828,68.47100467822389,6.475030681586533e11,-0.0,1.3540259394419782e9,1.8791093348400784e12,0.3396013036287665,0.5141394670013169,308.1195210520075,1.117129087263697e7,1.1171287486618044e7
0,1868,0.15774523351616587,68.47355402572714,6.502153964532161e11,-0.0,1.3583038819699395e9,1.8870962550666309e12,0.33958807735477203,0.5126720089275391,308.1309931157721,1.1195278504694954e7,1.1195275136029322e7
0,1870,0.15676227236777684,68.47652974884707,6.529362897638254e11,-0.0,1.3625909278679538e9,1.895108745349248e12,0.3395749028335571,0.5094773851952747,308.1443838698118,1.1219293867849216e7,1.1219290539000908e7
0,1872,0.1556100605876523,68.47959660822795,6.556657662498767e11,-0.0,1.3668870715015914e9,1.9031468316011028e12,0.3395617719532237,0.50573269690987,308.15818473702575,1.1243335352788238e7,1.1243332070650049e7
0,1874,0.15658418832283,68.48306653609856,6.584038441150475e11,-0.0,1.3711923318469086e9,1.9112105857660593e12,0.3395486892753618,0.5088986120491975,308.17379941244354,1.1267404401027363e7,1.1267401076060472e7
0,1876,0.1554754086659728,68.48553317842669,6.611505415840537e11,-0.0,1.3755066653736367e9,1.919299962656889e12,0.3395356274302838,0.5052950781644115,308.18489930292014,1.129149438394305e7,1.1291491103867363e7
0,1878,0.15577535901534295,68.48890811414901,6.639058768682764e11,-0.0,1.3798301583499084e9,1.9274151605128516e12,0.33952262526885085,0.5062699167998645,308.20008651367056,1.1315614358608747e7,1.1315611064133624e7
0,1880,0.15502401961898254,68.49154063041163,6.666698682448474e11,-0.0,1.3841627534371865e9,1.935556108217063e12,0.3395096485337927,0.5038280637616933,308.2119328368524,1.1339756492266396e7,1.133975322755166e7
0,1882,0.1536642452576295,68.49404194129663,6.694425339662716e11,-0.0,1.3885044860845726e9,1.943722908844894e12,0.33949671015532723,0.4994087970872959,308.2231887358348,1.1363923694960875e7,1.1363920485224552e7
0,1884,0.15502991532276833,68.49769003670761,6.722238923528893e11,-0.0,1.3928554150878804e9,1.9519157096726775e12,0.3394838346824457,0.5038472247989971,308.23960516518423,1.1388122000860883e7,1.1388118732348746e7
0,1886,0.15417456541146096,68.50027989727548,6.750139616992179e11,-0.0,1.397215464000587e9,1.9601344034058892e12,0.339470978520295,0.5010673375872481,308.25125953773966,1.14123409819731e7,1.1412337747490622e7
0,1888,0.1531923425208141,68.50327582444528,6.778127603278673e11,-0.0,1.4015847019494636e9,1.96837915695272e12,0.3394581713740552,0.4978751131926458,308.26474121000376,1.1436587588101745e7,1.1436584392753402e7
0,1890,0.1534365936178561,68.50575453321068,6.806203066093516e11,-0.0,1.4059630963092797e9,1.9766499454151868e12,0.33944539194738776,0.49866892925803236,308.275895399448,1.1460857381341994e7,1.1460854174118843e7
0,1892,0.15334670197540784,68.50905117809228,6.834366189113756e11,-0.0,1.4103507172404811e9,1.9849469381076147e12,0.3394326701409396,0.49837678142007547,308.29073030141524,1.1485156770988654e7,1.148515356577351e7
0,1894,0.15226027562794306,68.51180076426525,6.86261715607474e11,-0.0,1.4147475169059305e9,1.9932700814123584e12,0.3394199771439971,0.49484589579081495,308.3031034391936,1.1509479251684563e7,1.1509476089778837e7
0,1896,0.15204709405459557,68.51535902081412,6.890956151267307e11,-0.0,1.4191535598276556e9,2.0016195343065042e12,0.3394073399494072,0.4941530556774356,308.3191155936635,1.1533831259149045e7,1.1533828104346802e7
0,1898,0.15188208908769985,68.51710396568357,6.91938335890641e11,-0.0,1.4235687447494817e9,2.0099951416438752e12,0.33939470365832597,0.4936167895350245,308.32696784557606,1.1558200288835669e7,1.155819713914847e7
0,1900,0.1513717557488724,68.52051849142984,6.947898963526815e11,-0.0,1.427993231526232e9,2.0183972435471592e12,0.3393821420501623,0.49195820618383534,308.34233321143427,1.1582602981972666e7,1.158259985162327e7
0,1902,0.15202697755895594,68.52316044167262,6.976503149728214e11,-0.0,1.4324269223829904e9,2.0268256913996265e12,0.3393696021256468,0.49408767706660683,308.3542219875268,1.1607027644476414e7,1.1607024485429429e7
0,1904,0.15194798555892625,68.5258171894608,7.005196102432983e11,-0.0,1.4368698643147533e9,2.0352806114119922e12,0.3393571020072695,0.4938309530665103,308.3661773525736,1.1631478075900769e7,1.1631474918432519e7
0,1906,0.15105582186918953,68.52912064473061,7.033978006754487e11,-0.0,1.4413220941527128e9,2.0437621107796218e12,0.33934465469739994,0.490931421074866,308.38104290128774,1.16559572953916e7,1.1655954173023399e7
0,1908,0.15089257229774888,68.5324736933537,7.062849047793848e11,-0.0,1.4457835932100768e9,2.052270191065442e12,0.3393322461747426,0.4904008599676839,308.39613162009164,1.1680462419497835e7,1.1680459302177578e7
0,1910,0.15070290313081783,68.5346827585769,7.091809411303021e11,-0.0,1.4502543218317554e9,2.0608048135683508e12,0.33931985240731266,0.48978443517515796,308.40607241359606,1.1704987764477203e7,1.170498465329109e7
0,1912,0.14955073922125242,68.53765147566395,7.120859282603628e11,-0.0,1.454734372534734e9,2.0693661920260486e12,0.3393075133084453,0.48603990246907036,308.4194316404878,1.1729542439666068e7,1.1729539373973997e7
0,1914,0.1502351087774096,68.54056716147885,7.149998847750039e11,-0.0,1.4592237152777927e9,2.0779543062666914e12,0.3392952095312704,0.4882641035265812,308.4325522266548,1.1754122506846966e7,1.1754119411555802e7
0,1916,0.1495078681160582,68.54272316145611,7.179228292756475e11,-0.0,1.4637223358163152e9,2.086569166148412e12,0.3392829294023298,0.48590057137718917,308.4422542265525,1.1778724658690624e7,1.1778721591501085e7
0,1918,0.14869348402400742,68.54601032661259,7.208547803783354e11,-0.0,1.468230321619836e9,2.0952109764885103e12,0.3392707100385399,0.4832538230780241,308.4570464697566,1.1803357896346685e7,1.1803354860686434e7
0,1920,0.14887213967972407,68.54860433438688,7.237957567410422e11,-0.0,1.4727476030990696e9,2.1038796412091716e12,0.3392585133444352,0.48383445395910324,308.468719504741,1.1828013487048829e7,1.1828010442527043e7
0,1922,0.14856159636295663,68.55118891831401,7.267457770110748e11,-0.0,1.4772742216875188e9,2.1125752770723364e12,0.33924635431988887,0.48282518817960907,308.48035013241304,1.1852694725794328e7,1.185269169229034e7
0,1924,0.14807763994646908,68.55390760136427,7.297048598824861e11,-0.0,1.4818101925879564e9,2.1212979506567422e12,0.33923423540879544,0.4812523298260245,308.4925842061392,1.1877402291351207e7,1.1877399275878819e7
0,1926,0.14847366917923638,68.55675491739116,7.32673024041467e11,-0.0,1.4863555233448951e9,2.1300477139208008e12,0.33922215542636447,0.4825394248325182,308.5053971282602,1.1902136136115454e7,1.1902133102995658e7
0,1928,0.14690840486053855,68.5600559000306,7.356502882198948e11,-0.0,1.4909102425378733e9,2.1388246593931248e12,0.33921012302125164,0.4774523157967503,308.52025155013774,1.192689786968884e7,1.192689489825322e7
0,1930,0.14721831638155689,68.56262361566506,7.386366711677943e11,-0.0,1.4954743029251733e9,2.1476287334777903e12,0.3391981112979833,0.4784595282400599,308.5318062704928,1.1951681747356014e7,1.195167876188572e7
0,1932,0.1472986323976666,68.56468857237877,7.416321916321444e11,-0.0,1.500047727856329e9,2.156460018586283e12,0.33918612657942143,0.47872055529241647,308.5410985757045,1.1976488912504038e7,1.1976485922235174e7
0,1934,0.1476953763121706,68.56732125053976,7.446368683828654e11,-0.0,1.5046305710264866e9,2.1653186559823596e12,0.3391741893233978,0.4800099730145545,308.5529456274289,1.2001324464631325e7,1.2001321456759464e7
0,1936,0.14620555345113145,68.57024860693954,7.47650720250181e11,-0.0,1.5092228346682699e9,2.1742046876675896e12,0.3391622957566813,0.47516804871617724,308.56611873122796,1.2026187144820556e7,1.2026184195430338e7
0,1938,0.14539371211281063,68.57285704392763,7.50673766024528e11,-0.0,1.5138244980947537e9,2.183118111283105e12,0.3391504316156683,0.47252956436663457,308.5778566976743,1.2051073971676746e7,1.205107105323244e7
0,1940,0.14528451470766118,68.57572721934179,7.537060245514932e11,-0.0,1.5184355953157885e9,2.1920590303611365e12,0.33913860804389756,0.47217467279989883,308.59077248703807,1.2075987716889553e7,1.2075984801289491e7
0,1942,0.14526487538017835,68.57825350513916,7.567475146895645e11,-0.0,1.5230561118522968e9,2.201027454527596e12,0.3391268136829799,0.47211084498557965,308.6021407731262,1.2100925501691587e7,1.2100922585363895e7
0,1944,0.1449956346662995,68.58135993727052,7.597982553105022e11,-0.0,1.5276860966098938e9,2.2100235164991313e12,0.3391150664541267,0.4712358126654734,308.6161197177173,1.2125891743895045e7,1.2125888836799623e7
0,1946,0.14577232141152818,68.58399002656407,7.628582653108761e11,-0.0,1.532325512895411e9,2.2190471827835938e12,0.33910334486010124,0.47376004458746657,308.6279551195383,1.2150881374225486e7,1.2150878434579499e7
0,1948,0.14425962204514592,68.58583663680659,7.659275636265062e11,-0.0,1.5369743637829015e9,2.228098497022586e12,0.3390916457326472,0.46884377164672425,308.63626486562964,1.2175892993732978e7,1.2175890112919219e7
0,1950,0.14383033598265166,68.58919267140581,7.69006169168459e11,-0.0,1.5416327482253182e9,2.237177689870911e12,0.3390800097867062,0.4674485919436179,308.65136702132617,1.2200937479509272e7,1.2200934614233866e7
0,1952,0.14397990630782911,68.5919837986676,7.720941008944722e11,-0.0,1.5463005905923703e9,2.2462846519418345e12,0.3390683978322902,0.46793469550044464,308.6639270940042,1.2226004940234723e7,1.2226002067559022e7
0,1954,0.14415325284162167,68.59476800429943,7.751913777815062e11,-0.0,1.5509779248136165e9,2.2554194873043003e12,0.3390568207831497,0.4684980717352704,308.6764560193474,1.2251098050437221e7,1.2251095169407342e7
0,1956,0.1434786058875284,68.5967970097922,7.78298018842565e11,-0.0,1.5556647312373085e9,2.2645821954576104e12,0.33904526520365696,0.4663054691344673,308.6855865440649,1.2276213255991558e7,1.2276210400233096e7
0,1958,0.14297138242028168,68.59937336775502,7.814140430567523e11,-0.0,1.5603610716841877e9,2.273772935300887e12,0.33903375456876633,0.46465699286591544,308.6971801548976,1.2301356753767608e7,1.2301353916585598e7
0,1960,0.1427722292567406,68.60209221309016,7.845394694756837e11,-0.0,1.5650669388395314e9,2.282991730649798e12,0.3390222809978966,0.46400974508440695,308.7094149589057,1.2326526608518742e7,1.2326523777738163e7
0,1962,0.14280787525895178,68.60513803312006,7.87674317142011e11,-0.0,1.569782350140098e9,2.292238653832862e12,0.3390108477860997,0.4641255945915933,308.72312114904025,1.2351723702183926e7,1.235172086855547e7
0,1964,0.14198708115439237,68.60700459718035,7.908186051491915e11,-0.0,1.5745072552154102e9,2.301513644093874e12,0.3389994278682425,0.4614580137517752,308.73152068731156,1.2376940867582822e7,1.2376938064798076e7
0,1966,0.14221105793997815,68.60959915690877,7.939723525581033e11,-0.0,1.5792417389782026e9,2.310816906273043e12,0.33898805482950295,0.462185938304929,308.74319620608946,1.2402187169873571e7,1.2402184356866952e7
0,1968,0.14192194712717865,68.61227473873718,7.97135578495085e11,-0.0,1.583985787268147e9,2.3201484508486284e12,0.3389767177795289,0.4612463281633306,308.7552363243173,1.2427459552009339e7,1.2427456748931712e7
0,1970,0.14175216138891827,68.6150427792841,8.003083020888821e11,-0.0,1.5887394091317036e9,2.329508333900574e12,0.33896541627936305,0.4606945245139844,308.7676925067784,1.2452758056047183e7,1.2452755258211778e7
0,1972,0.14089824157657482,68.61772838036663,8.034905424793137e11,-0.0,1.5935026085513308e9,2.3388966015839106e12,0.3389541476253672,0.45791928512386815,308.77977771164984,1.2478081863116283e7,1.2478079097269777e7
0,1974,0.1402394429645638,68.6195175077917,8.066823188479651e11,-0.0,1.5982753603750947e9,2.3483132425324717e12,0.3389428963449466,0.4557781896348324,308.78782878506263,1.2503427071143996e7,1.2503424329544496e7
0,1976,0.14073914647259733,68.6224521525012,8.098836503782894e11,-0.0,1.603057756219381e9,2.3577584759112075e12,0.3389316984399451,0.45740222603594133,308.8010346862554,1.2528803406196093e7,1.2528800643765282e7
0,1978,0.14064833554687628,68.62502391858695,8.130945562778301e11,-0.0,1.6078497471673753e9,2.3672322436192383e12,0.33892052788148647,0.4571070905273479,308.8126076336413,1.2554203704110827e7,1.2554200943831403e7
0,1980,0.1406674113442053,68.62753131842396,8.1631505576481e11,-0.0,1.612651353924313e9,2.3767346250053296e12,0.3389093894002138,0.4571690868686672,308.82389093290783,1.2579629375748038e7,1.2579626613336181e7
0,1982,0.13976311227207544,68.62951422561684,8.195451680961107e11,-0.0,1.6174625693265772e9,2.386265644309165e12,0.33889827549397905,0.4542301148842452,308.8328140152758,1.2605078245705532e7,1.2605075517091043e7
0,1984,0.13935205162599207,68.63237693459342,8.227849125416034e11,-0.0,1.6222834577779505e9,2.3958254676898506e12,0.33888720988793736,0.4528941677844742,308.8456962056704,1.263055698732553e7,1.263055427327147e7
0,1986,0.13929607193844673,68.63427941475058,8.260343083705643e11,-0.0,1.6271139543537297e9,2.405414004975943e12,0.3388761599831351,0.45271223379995185,308.8542573663776,1.265605682308638e7,1.2656054109838428e7
0,1988,0.1379620335269246,68.63730793602751,8.292933749003969e11,-0.0,1.631954156490137e9,2.415031488201996e12,0.33886516364562863,0.448376608962505,308.8678857121238,1.268158773980062e7,1.2681585076592604e7
0,1990,0.13858596553145436,68.63955509595014,8.32562131445787e11,-0.0,1.636803990699889e9,2.4246778100469917e12,0.33885418479995805,0.45040438797722665,308.87799793177567,1.2707140573245872e7,1.2707137884722468e7
0,1992,0.1386978184362116,68.6422278305566,8.358405973587124e11,-0.0,1.6416635200522385e9,2.4343531345853467e12,0.3388432463032935,0.45076790991768767,308.89002523750474,1.2732721130270347e7,1.2732718436094295e7
0,1994,0.13734870523452689,68.64504076167267,8.391287919942957e11,-0.0,1.646532744345638e9,2.4440575002309062e12,0.338832343687771,0.4463832920122124,308.90268342752705,1.2758328067496082e7,1.2758325423807777e7
0,1996,0.13751883485340283,68.64752981767097,8.424267347485078e11,-0.0,1.6514116492847195e9,2.453790917223792e12,0.338821466603596,0.4469362132735592,308.91388417951936,1.2783959113058519e7,1.2783956461546008e7
0,1998,0.13773278574040043,68.64924808647484,8.45734445011254e11,-0.0,1.6563002292199507e9,2.463553412970207e12,0.33881060839697313,0.4476315536563014,308.9216163891368,1.2809612163251981e7,1.2809609502221141e7
0,2000,0.136378846336409,68.6519849551245,8.490519422083917e11,-0.0,1.661198568910901e9,2.47334519561341e12,0.33879980089010553,0.4432312505933293,308.93393229806026,1.2835295786616718e7,1.2835293175993491e7
0,2002,0.13610240740612362,68.6540007624767,8.523792457743884e11,-0.0,1.6661066032758117e9,2.4831661739837866e12,0.3387890121723206,0.44233282406990176,308.94300343114514,1.2861001632052198e7,1.286099903064147e7
0,2004,0.1361530020006351,68.6566337933948,8.557163751812925e11,-0.0,1.6710243972587934e9,2.4930165169253296e12,0.3387782655379082,0.44249725650206406,308.9548520702766,1.2886736099075332e7,1.2886733494460711e7
0,2006,0.13695583715003634,68.65943917873685,8.590633498992207e11,-0.0,1.675951941879947e9,2.502896245511953e12,0.3387675529069134,0.4451064707376181,308.9674763043158,1.2912497056940515e7,1.291249442043904e7
0,2008,0.13618905566004696,68.66163409766966,8.624201894387227e11,-0.0,1.680889219544954e9,2.512805363407545e12,0.3387568626036756,0.4426144308951526,308.9773534395135,1.2938280815548172e7,1.2938278206998855e7
0,2010,0.13578005641631408,68.66457292180723,8.657869133006863e11,-0.0,1.6858362908970037e9,2.522744031402291e12,0.33874621595914883,0.44128518335302075,308.99057814813256,1.2964093799256768e7,1.2964091204967055e7
0,2012,0.13524534847290748,68.66644624672912,8.691635410404457e11,-0.0,1.690793094060052e9,2.532712164208379e12,0.3387355828214779,0.4395473825369493,308.99900811028107,1.2989927385280237e7,1.2989924809975361e7
0,2014,0.13454909832865733,68.66931167539967,8.7255009219887e11,-0.0,1.6957597211383317e9,2.5427099861737295e12,0.33872499753940577,0.4372845695681363,309.0119025392985,1.3015791390285665e7,1.3015788839992797e7
0,2016,0.13476744876157565,68.67155966886412,8.759465863703962e11,-0.0,1.7007361156463482e9,2.5527374227726416e12,0.33871443236687904,0.4379942084751208,309.02201850988854,1.304167811548896e7,1.3041675555720462e7
0,2018,0.1343840938877834,68.67392771287416,8.793530431424448e11,-0.0,1.7057223194173803e9,2.5627945974418286e12,0.3387039005423554,0.4367483051352961,309.0326747079337,1.306759110786572e7,1.3067588561291631e7
0,2020,0.13533422342573198,68.67608119383596,8.827694821306444e11,-0.0,1.7107183254686804e9,2.57288153531609e12,0.33869339506702634,0.43983622613362894,309.04236537226177,1.3093528734440364e7,1.3093526150733734e7
0,2022,0.13353416875401586,68.67803381192553,8.861959229828679e11,-0.0,1.7157241512286928e9,2.582998310801549e12,0.33868291893463814,0.43398604845055155,309.0511521536649,1.311949113818932e7,1.3119488621044181e7
0,2024,0.1336501820296383,68.68021821373254,8.896323853252059e11,-0.0,1.7207398154846017e9,2.593145001215628e12,0.33867247587284804,0.43436309159632447,309.0609819617965,1.3145480294356635e7,1.3145477771643737e7
0,2026,0.1340099204218025,68.68288011102418,8.930788888633269e11,-0.0,1.725765340589152e9,2.6033216911702954e12,0.3386620708785493,0.4355322413708581,309.07296049960877,1.3171497406633403e7,1.3171494869190596e7
0,2028,0.13307774772281883,68.68557227065139,8.965354532723723e11,-0.0,1.7308007211519208e9,2.613528409223723e12,0.33865169755573854,0.4325026800991612,309.08507521793126,1.3197540370657487e7,1.319753786692615e7
0,2030,0.1329045415974931,68.68772317071917,9.000020982724221e11,-0.0,1.7358459407307627e9,2.623765161411026e12,0.33864134515815697,0.43193976019185254,309.0947542682363,1.3223606421656523e7,1.3223603923182335e7
0,2032,0.13284851063279052,68.68979973871078,9.034788435918384e11,-0.0,1.740901028686037e9,2.634032046698189e12,0.3386310216116318,0.4317576595565692,309.1040988241985,1.3249697799005296e7,1.3249695301417686e7
0,2034,0.13232440799400452,68.69213004939036,9.069657089849349e11,-0.0,1.7459660087110896e9,2.6443291527334214e12,0.3386207324588056,0.4300543259805147,309.1145852222566,1.3275816078496234e7,1.3275813599238118e7
0,2036,0.1323984838407133,68.69454447958881,9.104627142273525e11,-0.0,1.7510408819648457e9,2.654656521453073e12,0.3386104741102976,0.4302950724823182,309.12545015814965,1.3301960431038966e7,1.330195794782932e7
0,2038,0.1325510747457072,68.69702235730651,9.139698790998083e11,-0.0,1.756125658243894e9,2.6650142124012476e12,0.33860024645949366,0.43079099292354844,309.1366006078793,1.3328130767760377e7,1.3328128277670093e7
0,2040,0.13199588432426151,68.69868399731092,9.174872234243531e11,-0.0,1.761220314048397e9,2.675402217234377e12,0.33859003600316623,0.4289866240538499,309.14407798789915,1.3354322907855717e7,1.3354320437242981e7
0,2042,0.13116394506900245,68.70125487950631,9.210147670306797e11,-0.0,1.7663249262155337e9,2.68582073230144e12,0.33857986965428555,0.42628282147425794,309.1556469577784,1.338054507268001e7,1.3380542631713448e7
0,2044,0.13181566973973935,68.70376083933697,9.245525297597656e11,-0.0,1.7714394631011934e9,2.6962697328190737e12,0.33856973067805507,0.42840092665415286,309.16692377701634,1.3406792583206613e7,1.3406790116924625e7
0,2046,0.13002771637605742,68.70588268963175,9.281005314831394e11,-0.0,1.776563928699651e9,2.7067492666363467e12,0.33855961659475287,0.42259007822218664,309.17647210334286,1.3433063990305504e7,1.3433061588837763e7
0,2048,0.13001427235587637,68.70747742806208,9.31658792084198e11,-0.0,1.7816983199418337e9,2.7172593671566777e12,0.33854952234146574,0.4225463851565982,309.1836484262793,1.3459358533704117e7,1.345935613158523e7
0,2050,0.1301821039676382,68.71064446846728,9.352273314884546e11,-0.0,1.786842731405811e9,2.7278002678934585e12,0.3385394815084146,0.4230918378948242,309.1979001081028,1.3485686255153231e7,1.3485683845729083e7
0,2052,0.13006095712054322,68.71284017736475,9.388061696117971e11,-0.0,1.7919970741263692e9,2.738371826495512e12,0.3385294547255805,0.42269811064176543,309.2077807981414,1.3512035032721354e7,1.3512032626601072e7
0,2054,0.13062058652971612,68.71455853168104,9.423953263943884e11,-0.0,1.7971613755593429e9,2.748974139004502e12,0.3385194490230397,0.4245169062215774,309.2155133925647,1.353840720435362e7,1.3538404776485296e7
0,2056,0.12959979393658996,68.71700421390311,9.459948218132059e11,-0.0,1.8023356962753391e9,2.7596073697288916e12,0.3385094843075603,0.4211993302939174,309.226518962564,1.3564808556830393e7,1.35648061653467e7
0,2058,0.1300225946989029,68.71920839159733,9.496046758471613e11,-0.0,1.8075200030363588e9,2.7702714904016655e12,0.33849954358289447,0.42257343277143444,309.236437762188,1.3591234413987283e7,1.3591232005853487e7
0,2060,0.1292348132378619,68.72179521300671,9.532249085046339e11,-0.0,1.8127143343886192e9,2.7809666203359214e12,0.3384896379928317,0.42001314302305115,309.24807845853024,1.3617687801230008e7,1.3617685420845091e7
0,2062,0.12894737360331,68.72350534400056,9.568555398139777e11,-0.0,1.8179186482347946e9,2.791692712846169e12,0.3384797471853184,0.41907896421075747,309.25577404800254,1.3644162681791617e7,1.3644160310783815e7
0,2064,0.12874939457529558,68.72539244876677,9.604965897974042e11,-0.0,1.8231329959353735e9,2.802449913813207e12,0.3384698873632261,0.41843553236971065,309.2642660194505,1.3670664087736694e7,1.3670661722834477e7
0,2066,0.12890401773438093,68.72773941207096,9.64148078549581e11,-0.0,1.8283573976945376e9,2.8132383050873335e12,0.3384600624736112,0.418938057636738,309.2748273543193,1.3697193363060016e7,1.3697190991403151e7
0,2068,0.1280385508190304,68.73059137329942,9.678100261311997e11,-0.0,1.8335918672503116e9,2.8240579553424443e12,0.33845027387494575,0.4161252901618488,309.28766117984736,1.372375074807548e7,1.372374840681828e7
0,2070,0.12793044021378255,68.73267720254515,9.714824526618094e11,-0.0,1.8388363621733382e9,2.8349088170370005e12,0.338440501293015,0.4157739306947933,309.29704741145315,1.375033014917359e7,1.375032781074236e7
0,2072,0.1273285966377645,68.73475162579713,9.751653782453502e11,-0.0,1.8440909235155306e9,2.845791015278829e12,0.338430756754127,0.4138179390727346,309.3063823160871,1.3776935187987579e7,1.3776932870253742e7
0,2074,0.12791250728564546,68.7364518415641,9.788588230327875e11,-0.0,1.8493555441838737e9,2.8567045756045664e12,0.33842103373174875,0.41571564867834776,309.31403328703846,1.380356410406979e7,1.3803561764098644e7
0,2076,0.12742225006897234,68.73913664807434,9.825628071889396e11,-0.0,1.8546302900436099e9,2.8676496749415947e12,0.33841135362740205,0.4141223127241601,309.3261149163345,1.3830223417296428e7,1.3830221094006428e7
0,2078,0.12619975607940376,68.74116713751386,9.862773508812141e11,-0.0,1.8599151071503024e9,2.8786262417771143e12,0.3384016918877375,0.4101492072580622,309.3352521188124,1.3856905307131799e7,1.3856903026804887e7
0,2080,0.1267452654849593,68.74341152862573,9.900024743244451e11,-0.0,1.8652100343979397e9,2.8896343972232695e12,0.33839205966530855,0.4119221128261177,309.3453518788158,1.3883613867819056e7,1.3883611566818465e7
0,2082,0.12676974909290226,68.74531343310264,9.937381977247407e11,-0.0,1.8705150640367298e9,2.900674165599731e12,0.3383824501370227,0.4120016845519323,309.35391044896187,1.3910346488167958e7,1.3910344185214495e7
0,2084,0.12600053294236224,68.74764191360704,9.974845413203833e11,-0.0,1.875830235725475e9,2.911745669931507e12,0.3383728745803676,0.40950173206267726,309.3643886112317,1.3937106839730786e7,1.3937104563370712e7
0,2086,0.12547930567350238,68.74954377617044,1.0012415253818348e12,-0.0,1.8811555247636225e9,2.9228488992750815e12,0.33836331984586565,0.4078077434388827,309.37294699276697,1.3963890835945604e7,1.3963888577187086e7
0,2088,0.12597034645752866,68.75118926320161,1.0050091701745414e12,-0.0,1.886490946145109e9,2.9339839253764463e12,0.33835378788858234,0.40940362598696817,309.38035168440723,1.3990699274793133e7,1.399069699740503e7
0,2090,0.1255351468949787,68.75417620584483,1.0087874960028567e12,-0.0,1.891836573816808e9,2.945150943274272e12,0.33834430275262933,0.4079892274086807,309.3937929263017,1.4017539808590628e7,1.4017537545745749e7
0,2092,0.12583641383625868,68.75642522042136,1.0125765231757842e12,-0.0,1.8971923353329499e9,2.956349842340747e12,0.3383348333888171,0.40896834496784074,309.4039134918961,1.4044402494201731e7,1.4044400219517084e7
0,2094,0.1250419561728154,68.75781141004563,1.0163762720436489e12,-0.0,1.9025582388738084e9,2.967580680158106e12,0.3383253791562754,0.4063863575616501,309.41015134520535,1.4071286769471455e7,1.4071284522159833e7
0,2096,0.1251814213148957,68.75949448967941,1.0201867629365424e12,-0.0,1.907934334893452e9,2.9788436030001333e12,0.3383159553032837,0.40683961927341106,309.4177252035573,1.4098198126398372e7,1.409819587307391e7
0,2098,0.12499247200475888,68.7626688325752,1.0240080162511152e12,-0.0,1.9133206805234137e9,2.990138771487007e12,0.3383065793181956,0.40622553401546635,309.4320097465884,1.4125142281135248e7,1.4125140033524109e7
0,2100,0.12413681839767887,68.76406891888134,1.0278400523861875e12,-0.0,1.918717162124247e9,3.0014659880747314e12,0.3382972051130179,0.40344465979245636,309.438310134966,1.4152103673122898e7,1.4152101454922844e7
0,2102,0.12423040582475862,68.76638116052487,1.0316828917356844e12,-0.0,1.9241238886036847e9,3.0128255221092607e12,0.3382878695606947,0.40374881893046555,309.4487152223619,1.4179095079330027e7,1.4179092856790282e7
0,2104,0.1238405330801905,68.76821764623598,1.035536554733297e12,-0.0,1.9295408195116866e9,3.0242173295192915e12,0.33827855389242223,0.40248173251061914,309.4569794080619,1.4206109909454513e7,1.4206107699726034e7
0,2106,0.12309747385516656,68.77045236045203,1.0394010618394185e12,-0.0,1.934967997408523e9,3.035641540702931e12,0.33826927016185804,0.40006679002929135,309.46703562203413,1.4233152327164955e7,1.423315014266963e7
0,2108,0.12293416656568097,68.77248349656534,1.043276433528713e12,-0.0,1.9404054077192745e9,3.0470981659435176e12,0.33826000932028344,0.39953604133846315,309.47617573454403,1.4260219447258903e7,1.4260217267515492e7
0,2110,0.12354743955132286,68.77402660398711,1.0471626902864213e12,-0.0,1.9458530491550553e9,3.0585872434307456e12,0.3382507672630814,0.40152917854179926,309.483119717942,1.4287309910494046e7,1.428730770811958e7
0,2112,0.12293268688971412,68.77653286687465,1.0510598526302454e12,-0.0,1.951310989441378e9,3.0701089570699453e12,0.3382415651017849,0.3995312323915709,309.4943979009359,1.431443066948103e7,1.4314428487806205e7
0,2114,0.12295996201963605,68.77849344395355,1.0549679410869233e12,-0.0,1.9567791783618903e9,3.081663241970113e12,0.3382323808218634,0.39961987656381714,309.50322049779095,1.4341574499186056e7,1.4341572315557374e7
0,2116,0.123026398440323,68.78027846997786,1.0588869761987827e12,-0.0,1.9622576406117885e9,3.0932501913357617e12,0.33822321981745684,0.39983579493104976,309.51125311490034,1.436874317459533e7,1.436874098763396e7
0,2118,0.1219723976093932,68.78258096174702,1.0628169785524526e12,-0.0,1.9677464138436701e9,3.104869925968441e12,0.3382140921124632,0.39641029223052787,309.5216143278616,1.439594001927865e7,1.4395937868365193e7
0,2120,0.12118968626527267,68.78410723590703,1.0667579687117223e12,-0.0,1.973245456963443e9,3.116522400050777e12,0.33820497919949877,0.3938664803621362,309.52848256158165,1.442315884265487e7,1.4423156718080027e7
0,2122,0.121778661503378,68.78671226712312,1.0707099673186768e12,-0.0,1.9787548473398514e9,3.128207818736488e12,0.3381959055117795,0.3957806498859785,309.54020520205404,1.4450408466384294e7,1.4450406320306174e7
0,2124,0.12189473154754522,68.78844366854919,1.0746729949648595e12,-0.0,1.984274524702923e9,3.139926095504149e12,0.3381868455994073,0.396157877529522,309.5479965084714,1.4477679617825506e7,1.4477677466715029e7
0,2126,0.12125039007528268,68.79042459207335,1.0786470723232991e12,-0.0,1.9898045412598255e9,3.15167738239509e12,0.3381778147043255,0.3940637677446687,309.5569106643301,1.4504977654970039e7,1.450497552540489e7
0,2128,0.1217885099033907,68.79254987577455,1.0826322200376083e12,-0.0,1.9953448995616221e9,3.163461726229524e12,0.338168810187237,0.39581265718601977,309.5664744409855,1.453230204237358e7,1.4532299893048817e7
0,2130,0.1208975445992307,68.79475656510556,1.0866284588186831e12,-0.0,2.0008956113033702e9,3.1752791932574956e12,0.3381598325780861,0.3929170199474998,309.576404542975,1.4559652525949977e7,1.455965040676177e7
0,2132,0.12000969779008056,68.796718517752,1.090635809354349e12,-0.0,2.0064566717012835e9,3.1871298147127876e12,0.33815087663839305,0.3900315178177618,309.585233329884,1.4587027526140252e7,1.458702543678458e7
0,2134,0.12004363351256006,68.79865139951005,1.0946542923750386e12,-0.0,2.0120280970096457e9,3.1990136666435454e12,0.3381419446468663,0.3901418089158202,309.5939312977952,1.4614428054799505e7,1.4614425963333786e7
0,2136,0.12035657029700614,68.80022820421928,1.0986839286305704e12,-0.0,2.0176098858978019e9,3.2109307876471343e12,0.33813303258145894,0.39115885346526996,309.60102691898675,1.4641852564867694e7,1.4641850461629976e7
0,2138,0.12075961163734703,68.8023116222275,1.1027247388727734e12,-0.0,2.023202080377516e9,3.222881308974356e12,0.33812415180088856,0.3924687378213778,309.6104023000238,1.4669305170654455e7,1.4669303052474117e7
0,2140,0.11978991130568697,68.80422926869676,1.1067767438963247e12,-0.0,2.0288046676692002e9,3.2348652449157637e12,0.338115294184595,0.38931721174348266,309.6190317091354,1.4696782693595229e7,1.4696780608099667e7
0,2142,0.11887715267228877,68.80637634616238,1.110839964498853e12,-0.0,2.0344176697397962e9,3.2468826840837905e12,0.3381064639996207,0.3863507461849385,309.6286935577307,1.4724286991808565e7,1.4724284936811738e7
0,2144,0.11972921957176466,68.80846407461263,1.1149144215039036e12,-0.0,2.04004108284067e9,3.258933660106493e12,0.3380976564518405,0.38911996360823514,309.63808833575683,1.4751816659676453e7,1.4751814574425187e7
0,2146,0.1189896991792426,68.81020699101066,1.119000135746806e12,-0.0,2.0456749117055032e9,3.271018224773204e12,0.3380888696246969,0.38671652233253845,309.64593145954797,1.477937039524368e7,1.4779368334552815e7
0,2148,0.11829315774764848,68.81231396664587,1.1230971280885527e12,-0.0,2.0513191894863503e9,3.2831364909281274e12,0.33808011168200097,0.38445276267985756,309.65541284990644,1.4806951547833286e7,1.4806949510106744e7
0,2150,0.11857056681562464,68.8139783570821,1.1272054194267876e12,-0.0,2.056973894712642e9,3.2952884542053926e12,0.33807137165911755,0.38535434215078007,309.66290260686947,1.483455625786642e7,1.4834554209741076e7
0,2152,0.11819015897425812,68.81602307890982,1.1313250306467107e12,-0.0,2.0626390700275428e9,3.3074742480525615e12,0.3380626609067395,0.3841180166663389,309.6721038550942,1.4862188474563513e7,1.4862186438555878e7
0,2154,0.11829982761762778,68.81795575746958,1.1354559826679658e12,-0.0,2.0683147051860912e9,3.319693892302875e12,0.3380539724080689,0.3844744397572903,309.6808009086131,1.4889845832054062e7,1.4889843791396655e7
0,2156,0.11789309552180519,68.82003183506632,1.1395982964280515e12,-0.0,2.0740008209214873e9,3.3319474734786753e12,0.3380453098657865,0.3831525604458669,309.6901432577984,1.4917529564777795e7,1.4917527537123043e7
0,2158,0.11750476709400819,68.82151090937002,1.1437519928940884e12,-0.0,2.0796973990035381e9,3.344234994155547e12,0.3380366635514516,0.3818904930555266,309.69679909216507,1.4945236135855593e7,1.494523412054537e7
0,2160,0.11745058361076834,68.82360364000778,1.147917093032982e12,-0.0,2.0854044929204357e9,3.356556611675159e12,0.3380280484975436,0.3817143967349971,309.706216380035,1.4972971308062049e7,1.4972969293711161e7
0,2162,0.11696690463559947,68.82544077523184,1.1520936178474036e12,-0.0,2.091122081862709e9,3.3689123231397734e12,0.33801945406235767,0.3801424400656983,309.7144834885433,1.5000730952972634e7,1.500072895416943e7
0,2164,0.11681801296882167,68.82776153522377,1.1562815883515068e12,-0.0,2.0968502012635868e9,3.381302247182895e12,0.33801088900270776,0.37965854214867045,309.724926908507,1.5028518579355752e7,1.5028516584725669e7
0,2166,0.11696843575973062,68.82922110494442,1.160481025589004e12,-0.0,2.102588811938597e9,3.393726341069997e12,0.33800233648958106,0.3801474162191245,309.7314949722499,1.5056327780846428e7,1.5056325780240849e7
0,2168,0.1167384023976473,68.83088113508953,1.164691950612177e12,-0.0,2.1083379633890045e9,3.4061847540151846e12,0.3379938100463443,0.3793998077923537,309.73896510790286,1.5084163627023004e7,1.5084161633344008e7
0,2170,0.1162655543502229,68.83246231960538,1.1689143844883486e12,-0.0,2.1140976549558141e9,3.4186775267657676e12,0.3379853060439104,0.3778630516382244,309.7460804382242,1.5112024784862297e7,1.5112022806314476e7
0,2172,0.11633503651007565,68.83480697345288,1.173148348320498e12,-0.0,2.1198679256328068e9,3.4312047861539585e12,0.3379768343444558,0.3780888686577459,309.756631380538,1.5139915253702039e7,1.5139913271941526e7
0,2174,0.11653500447447374,68.83629693547758,1.1773938632196736e12,-0.0,2.1256487271342452e9,3.4437664695701753e12,0.33796837517496076,0.37873876454203964,309.7633362096491,1.5167827331763707e7,1.5167825342373107e7
0,2176,0.11512624841677707,68.83869960661903,1.181650950315745e12,-0.0,2.1314401360100238e9,3.456362785642067e12,0.3379599510135173,0.3741603073545255,309.7741482297856,1.5195769468222087e7,1.5195767525422871e7
0,2178,0.11531745361760332,68.84036737188173,1.185919630767951e12,-0.0,2.1372420971885798e9,3.468993656908776e12,0.3379515399836749,0.3747817242572108,309.78165317346776,1.5223733759740777e7,1.5223731809687506e7
0,2180,0.1145841629796425,68.8425514087927,1.1901999257399558e12,-0.0,2.1430546696762116e9,3.4816592541541855e12,0.33794315853897927,0.37239852968383813,309.79148133956716,1.525172620929136e7,1.5251724282931658e7
0,2182,0.11464842745836767,68.84400341129479,1.1944918564439365e12,-0.0,2.148877815415821e9,3.494359536793385e12,0.33793479060253967,0.37260738923969494,309.7980153508266,1.5279740841431389e7,1.5279738912092475e7
0,2184,0.11556958291988288,68.84549107050069,1.1987954440665496e12,-0.0,2.154711571729683e9,3.507094628591078e12,0.3379264453770793,0.37560114448961934,309.80470981725307,1.530778131210804e7,1.5307779351043237e7
0,2186,0.11441253530114935,68.84770425960349,1.203110709847219e12,-0.0,2.1605559778634644e9,3.5198646577623145e12,0.33791813252821257,0.3718407397287354,309.8146691682157,1.5335850956998015e7,1.5335849033868175e7
0,2188,0.11453381414584697,68.84872135796277,1.207437675031286e12,-0.0,2.1664109690772915e9,3.532669525309828e12,0.3379098272581897,0.37223489597400267,309.81924611083247,1.5363940566097695e7,1.5363938638090232e7
0,2190,0.11461436326719072,68.85095721491854,1.2117763609073225e12,-0.0,2.172276643936366e9,3.5455094893133193e12,0.3379015590019638,0.3724966806183699,309.8293074671334,1.5392061664274389e7,1.539205973274543e7
0,2192,0.11404421357953314,68.85287744524184,1.2161267887464543e12,-0.0,2.1781529580511327e9,3.558384495301629e12,0.33789330966302705,0.3706436941334827,309.8379485035883,1.5420206953092068e7,1.5420205039759725e7
0,2194,0.11376585973688048,68.85488617363953,1.220488979859072e12,-0.0,2.1840399341221967e9,3.571294635605028e12,0.337885083492651,0.3697390441448616,309.8469877813779,1.5448378341609402e7,1.5448376436717005e7
0,2196,0.11374800813156426,68.85658649867655,1.2248629555728728e12,-0.0,2.1899375677471304e9,3.584239943199826e12,0.337876875755325,0.3696810264275838,309.85463924404445,1.5476573939950157e7,1.5476572034833303e7
0,2198,0.11339671537780219,68.85840034079881,1.2292487372448547e12,-0.0,2.1958458846872888e9,3.597220517297806e12,0.337868691644821,0.36853932497785713,309.8628015335946,1.5504795767669851e7,1.5504793873400133e7
0,2200,0.11353947024992263,68.86008547641515,1.2336463462261536e12,-0.0,2.2017648847015276e9,3.610236400117207e12,0.337860527831772,0.36900327831224855,309.8703846438682,1.553304265724898e7,1.5533040757432664e7
0,2202,0.11282040321428,68.8616416852667,1.2380558039157566e12,-0.0,2.207694579693747e9,3.6232876605698745e12,0.3378523849220624,0.36666631044640996,309.87738758370017,1.556131463031613e7,1.5561312753501436e7
0,2204,0.1126084281707973,68.86410965184507,1.2424771317106611e12,-0.0,2.213635014181546e9,3.6363744395454673e12,0.33784427422040214,0.36597739155509124,309.8884934333028,1.558961662040458e7,1.5589614749784362e7
0,2206,0.11248397940762224,68.86568277184816,1.2469103510501753e12,-0.0,2.219586134354474e9,3.649496661335794e12,0.337836174910497,0.3655729330747723,309.8955724733167,1.5617940030333059e7,1.5617938163018415e7
0,2208,0.11240278206896795,68.86732121572831,1.2513554833665898e12,-0.0,2.225547984142218e9,3.662654465619428e12,0.3378280980792467,0.36530904172414586,309.9029454707774,1.5646289433799582e7,1.564628756836639e7
0,2210,0.11241109300420493,68.86843360936118,1.255812550115282e12,-0.0,2.2315205522565665e9,3.67584787037173e12,0.3378200368482257,0.36533605226366606,309.9079512421253,1.5674662013686894e7,1.5674660147186581e7
0,2212,0.1121991696044938,68.8702217938125,1.2602815728044114e12,-0.0,2.2375038914734297e9,3.689077035134815e12,0.3378120050659643,0.36464730121460487,309.9159980721563,1.5703063498762295e7,1.5703061638451744e7
0,2214,0.1120467860672257,68.87236080849198,1.2647625729209846e12,-0.0,2.2434979995092545e9,3.7023419979925044e12,0.33780399874128897,0.36415205471848355,309.9256236382139,1.573149233668966e7,1.5731490480604338e7
0,2216,0.11188850757691624,68.87384503490591,1.269255571983891e12,-0.0,2.2495028506856947e9,3.7156427451356084e12,0.33779600639856505,0.36363764962497774,309.9323026570766,1.5759943739600524e7,1.5759941887931708e7
0,2218,0.11168599402483817,68.87585292702241,1.273760591551593e12,-0.0,2.255518496378607e9,3.7289794334161567e12,0.337788041356456,0.36297948058072405,309.9413381716008,1.5788423320124948e7,1.5788421474323193e7
0,2220,0.11087134946273401,68.8774581109076,1.2782776531707715e12,-0.0,2.2615449145605564e9,3.742352057153664e12,0.33778009333209597,0.36033188575388553,309.9485614990842,1.5816926676128404e7,1.581692485618242e7
0,2222,0.11022551477254473,68.87907874334064,1.2828067784193127e12,-0.0,2.267582128455984e9,3.7557607110098833e12,0.3377721666071338,0.35823292301077037,309.9558543450329,1.5845455786004998e7,1.5845453986281997e7
0,2224,0.11027192141819137,68.88038986443891,1.2873479889011104e12,-0.0,2.27363013556511e9,3.7692054325956953e12,0.33776425723305803,0.3583837446091219,309.9617543899751,1.5874009093867479e7,1.5874007291884072e7
0,2226,0.1103668286051143,68.88268345898977,1.2919013062565413e12,-0.0,2.279688991951633e9,3.7826863898277935e12,0.33775637984522405,0.35869219296662147,309.97207556545396,1.590259276239285e7,1.5902590956572361e7
0,2228,0.11009358352013365,68.88418859070822,1.296466752099168e12,-0.0,2.285758645879784e9,3.7962035109209907e12,0.3377485148248481,0.35780414644043435,309.97884865818696,1.5931198365600491e7,1.5931196567888238e7
0,2230,0.11081646744079612,68.88583884603455,1.3010443480897522e12,-0.0,2.2918391376593614e9,3.8097569288906235e12,0.33774067185728096,0.3601535191825874,309.98627480715544,1.5959830326675532e7,1.5959828504698353e7
0,2232,0.11002259842264327,68.88769008563742,1.305634115919127e12,-0.0,2.2979304829194684e9,3.8233467219571265e12,0.3377328526452864,0.3575734448735906,309.99460538536835,1.5988488952725189e7,1.5988487155810496e7
0,2234,0.11006998336021531,68.8894362036095,1.310236077280246e12,-0.0,2.3040326769570956e9,3.836972923041905e12,0.3377250526302774,0.35772744592069977,310.0024629162428,1.6017172747578042e7,1.6017170948376218e7
0,2236,0.10958133530032077,68.8912827723357,1.3148502538882458e12,-0.0,2.310145738844188e9,3.8506356181673594e12,0.3377172746393412,0.3561393397260425,310.01077247551063,1.6045882712577336e7,1.6045880928450529e7
0,2238,0.10871143115640614,68.8928611191669,1.3194766674703645e12,-0.0,2.316269665223268e9,3.8643348432993096e12,0.33770951450253495,0.35331215125831994,310.01787503625104,1.6074617089763157e7,1.6074615332907118e7
0,2240,0.1093598071924045,68.89451702310785,1.3241153397982654e12,-0.0,2.3224044748879595e9,3.878070683950764e12,0.33770177505317933,0.3554193733753146,310.0253266039853,1.6103377494739642e7,1.6103375716286112e7
0,2242,0.10864110206727104,68.89599708402511,1.328766292637889e12,-0.0,2.328550173287289e9,3.8918431958722134e12,0.3376940548006036,0.35308358171863086,310.031986878113,1.6132162767816039e7,1.6132161011756325e7
0,2244,0.10944243921788682,68.89802148987965,1.3334295477853748e12,-0.0,2.3347067905895505e9,3.9056524902975767e12,0.33768636011700454,0.35568792745813216,310.0410967044584,1.6160976291026177e7,1.6160974508425543e7
0,2246,0.10905802504283764,68.89953734155218,1.3381051270573433e12,-0.0,2.3408743042700334e9,3.9194985603331514e12,0.3376786808209475,0.35443858138922235,310.0479180369848,1.6189813095386332e7,1.6189811324459253e7
0,2248,0.10829651417153457,68.90107818617587,1.3427930522906096e12,-0.0,2.3470527412814016e9,3.9333815101099814e12,0.337671022224942,0.3519636710574874,310.0548518377914,1.6218675707969071e7,1.621867396077886e7
0,2250,0.10851774360907103,68.90276389570576,1.3474933453303245e12,-0.0,2.353242113353734e9,3.9473014097155767e12,0.337663384914006,0.35268266672948084,310.06243753067594,1.624756467747678e7,1.6247562922472129e7
0,2252,0.10803179708476301,68.90455138086156,1.3522060280503025e12,-0.0,2.35944243135463e9,3.9612583273603247e12,0.33765576911007644,0.3511033405254798,310.07048121387703,1.6276479826054486e7,1.6276478085895691e7
0,2254,0.10780517342500634,68.90604294292781,1.356931122339999e12,-0.0,2.365653689793492e9,3.9752522944545317e12,0.337648170091907,0.3503668136312706,310.07719324317515,1.630541924478416e7,1.6305417511153052e7
0,2256,0.10794847844462048,68.90742825915035,1.3616686501224517e12,-0.0,2.3718759047817445e9,3.989283391065164e12,0.337640589771151,0.3508325549450166,310.0834271661766,1.6334383834937425e7,1.6334382096012164e7
0,2258,0.10720141272532328,68.90899053420532,1.3664186333140725e12,-0.0,2.3781090977513294e9,4.003351709408429e12,0.33763303162478014,0.3484045913573007,310.0904574039239,1.6363374964973703e7,1.6363373249153273e7
0,2260,0.10702059174797325,68.91108889276813,1.3711810938790105e12,-0.0,2.3843532884496417e9,4.01745733801718e12,0.33762549866581404,0.34781692318091306,310.0999000174566,1.6392394321010852e7,1.6392392610229835e7
0,2262,0.10723706997091823,68.91257141797463,1.375956053782937e12,-0.0,2.390608447341056e9,4.0316002541025317e12,0.33761797884503836,0.34852047740548425,310.10657138088584,1.642143642221848e7,1.6421434703857657e7
0,2264,0.10685339740696571,68.91426457110538,1.380743535011743e12,-0.0,2.396874614053093e9,4.045780591204459e12,0.3376104811802324,0.34727354157263857,310.1141905699742,1.645050521882044e7,1.6450503511944702e7
0,2266,0.1070709702500309,68.91605310302907,1.3855435595723206e12,-0.0,2.4031517924770994e9,4.059998402180787e12,0.3376030038565641,0.3479806533126004,310.1222389636308,1.6479600142948627e7,1.6479598428466631e7
0,2268,0.1066772159167813,68.91748763724003,1.39035614950069e12,-0.0,2.409439978882926e9,4.0742537226057856e12,0.33759554270087855,0.3467009517295392,310.1286943675801,1.6508719074923173e7,1.6508717372241944e7
0,2270,0.10598994706688138,68.91911069721137,1.39518132683314e12,-0.0,2.4157392010271487e9,4.0885466594984873e12,0.33758810311009646,0.34446732796736446,310.13599813745117,1.6537864592086917e7,1.6537862910429297e7
0,2272,0.10659021116851461,68.92035681730206,1.4000191136513582e12,-0.0,2.4220494469188375e9,4.10287722974824e12,0.3375806785239188,0.34641818629767246,310.1416056778593,1.6567033977711737e7,1.6567032276399741e7
0,2274,0.10606223910382154,68.92225652769159,1.404869532030336e12,-0.0,2.4283707651060753e9,4.11724558782088e12,0.33757328047228624,0.34470227708742,310.15015437461216,1.6596232175457343e7,1.6596230490151009e7
0,2276,0.10533367279071655,68.92405373361528,1.4097326040813328e12,-0.0,2.434703138115638e9,4.1316517382698594e12,0.3375659007302043,0.3423344365698288,310.1582418012688,1.6625455571537625e7,1.6625453908465648e7
0,2278,0.1048341850183894,68.92522439513633,1.4146083519219102e12,-0.0,2.441046557261481e9,4.1460957055197427e12,0.3375585337555701,0.34071110130976556,310.16350977811345,1.665470166493721e7,1.665470001681875e7
0,2280,0.10534580946194444,68.92674256794314,1.4194967977106404e12,-0.0,2.44740106412946e9,4.1605776285045283e12,0.3375511890377238,0.3423738807513194,310.17034155574413,1.6683975079610722e7,1.6683973414809994e7
0,2282,0.10455841005472757,68.92847595988889,1.4243979635969673e12,-0.0,2.4537666674800363e9,4.175097571592476e12,0.3375438661313884,0.3398148326778646,310.17814181949996,1.671327522224003e7,1.6713273581395114e7
0,2284,0.10562388084755317,68.92970491752568,1.4293118717801511e12,-0.0,2.4601433478524323e9,4.1896555347148037e12,0.33753655639804575,0.3432776127545478,310.18367212886557,1.6742598617970075e7,1.6742596943080192e7
0,2286,0.1052113740308995,68.93182385192281,1.4342385444566023e12,-0.0,2.4665311672086115e9,4.204251703782283e12,0.3375292751569076,0.34193696560042336,310.19320733365265,1.677195195592691e7,1.6771950293330854e7
0,2288,0.10436871708874768,68.93340258806214,1.4391780038433684e12,-0.0,2.472930085355081e9,4.2188860314490576e12,0.33752200758097245,0.33919833053842996,310.2003116462796,1.680132841274616e7,1.6801326775829747e7
0,2290,0.10429818709688843,68.93507902402054,1.4441302721854778e12,-0.0,2.479340131701599e9,4.233558629411184e12,0.3375147594726154,0.3389691080648874,310.2078556080924,1.683073100552012e7,1.68307293701423e7
0,2292,0.1042133176047892,68.93654123971318,1.4490953717475366e12,-0.0,2.4857613066933327e9,4.2482695431935815e12,0.33750752801269984,0.33869328221556494,310.2144355787093,1.6860158262154292e7,1.6860156628761902e7
0,2294,0.10443638999502913,68.9381604488625,1.4540733248075798e12,-0.0,2.492193632041303e9,4.263018867095169e12,0.33750031667333297,0.3394182674838447,310.22172201988127,1.6889611944251325e7,1.6889610303250626e7
0,2296,0.10396925224756337,68.93925768015151,1.4590641536764043e12,-0.0,2.49863709623216e9,4.2778066192726353e12,0.33749311913997276,0.337900069804581,310.2266595606818,1.6919088836256176e7,1.6919087209148396e7
0,2298,0.10346881694680779,68.9410196914113,1.4640678806583425e12,-0.0,2.505091747765893e9,4.2926329557076797e12,0.33748594671219617,0.3362736550771253,310.23458861135083,1.6948594575560156e7,1.6948592963326648e7
0,2300,0.1038564861933032,68.94246584229799,1.4690845281011519e12,-0.0,2.5115575620947e9,4.3074978647166577e12,0.33747878933599706,0.3375335801282354,310.241096290341,1.697812448100255e7,1.697812285610037e7
0,2302,0.10328198758644244,68.94382306527712,1.4741141183607192e12,-0.0,2.518034559391157e9,4.3224014373577246e12,0.3374716499472073,0.33566645965593794,310.247203793747,1.700767966144594e7,1.7007678053704686e7
0,2304,0.10336197413754865,68.94535747476056,1.4791566738206843e12,-0.0,2.5245227557926383e9,4.337343755525554e12,0.33746453039373947,0.3359264159470331,310.25410863642253,1.7037261358018897e7,1.7037259747163177e7
0,2306,0.10347263902897454,68.9469578834762,1.4842122168686807e12,-0.0,2.5310221582524495e9,4.3523248800614683e12,0.3374574297821048,0.3362860768441672,310.2613104756429,1.706686905132017e7,1.7066867436396264e7
0,2308,0.10285167222997985,68.94813326430067,1.4892807699359336e12,-0.0,2.5375327613197675e9,4.36734484319009e12,0.337450343644575,0.3342679347474345,310.266599689353,1.7096500416671615e7,1.709649882030573e7
0,2310,0.10268823545162259,68.94991321073499,1.4943623554519006e12,-0.0,2.544054607162199e9,4.3824037870927793e12,0.3374432813166406,0.3337367652177734,310.27460944830744,1.7126160334855415e7,1.7126158742892344e7
0,2312,0.10276912310993186,68.95135050112053,1.499456995867173e12,-0.0,2.5505876743252425e9,4.3975017071727876e12,0.3374362337400294,0.33399965010727856,310.28107725504236,1.7155844301899258e7,1.7155842706811637e7
0,2314,0.10164198368344197,68.95307950296527,1.504564713664673e12,-0.0,2.557131995805075e9,4.4126387246282705e12,0.3374292074957854,0.3303364469711864,310.2888577633437,1.718555535879286e7,1.7185553797654107e7
0,2316,0.10223698503316576,68.95488511137967,1.5096855313411807e12,-0.0,2.5636875697216473e9,4.427814880134155e12,0.3374221992755306,0.33227020135778873,310.2969830012085,1.72152924367394e7,1.7215290856768236e7
0,2318,0.1026006267726895,68.956000491867,1.5148194714045818e12,-0.0,2.570254383418101e9,4.443030189358576e12,0.3374152025738424,0.3334520370112409,310.3020022134015,1.724505191717633e7,1.7245050325393382e7
0,2320,0.1013103281840394,68.95746918410339,1.5199665563941404e12,-0.0,2.5768324833052926e9,4.458284804874139e12,0.33740822776563595,0.329258566598128,310.30861132846525,1.727483878740676e7,1.727483723453502e7
0,2322,0.10164378653033246,68.95866885409359,1.525126808860037e12,-0.0,2.58342185357675e9,4.473578735145176e12,0.3374012676184673,0.3303423062235805,310.31400984342116,1.7304650035796396e7,1.7304648472135674e7
0,2324,0.10183691806578818,68.96061095217348,1.5303002513727422e12,-0.0,2.5900225399632416e9,4.488912131501831e12,0.3373943322361413,0.3309699837138116,310.3227492847807,1.733449050187558e7,1.7334488931690175e7
0,2326,0.10104844334078249,68.96189400895311,1.5354869065353403e12,-0.0,2.596634507296665e9,4.504284957436703e12,0.3373874087965936,0.3284074408575431,310.328523040289,1.7364353530571967e7,1.736435198384242e7
0,2328,0.10070587038802398,68.9635401492258,1.540686796945688e12,-0.0,2.603257796779303e9,4.51969735395653e12,0.3373805061998101,0.3272940787610779,310.3359306715161,1.7394243963011906e7,1.739424242608147e7
0,2330,0.10081104807990182,68.96447949940932,1.5458999452419387e12,-0.0,2.6098923830117726e9,4.535149307175491e12,0.33737361448179304,0.3276359062596809,310.34015774734195,1.7424156709115252e7,1.742415516838732e7
0,2332,0.10013953157593315,68.96631200191217,1.551126374075613e12,-0.0,2.6165383300514073e9,4.55064101160427e12,0.3373667488419171,0.3254534776217827,310.3484040086048,1.745409939948716e7,1.7454097878495295e7
0,2334,0.09992507846882386,68.96770466023185,1.5563661061181738e12,-0.0,2.623195602051542e9,4.566172429070124e12,0.3373598964375822,0.32475650502367753,310.35467097104333,1.748406567344954e7,1.748406415833039e7
0,2336,0.10078193626927884,68.96886375433084,1.561619164053697e12,-0.0,2.6298642146082363e9,4.581743641271144e12,0.33735305889845957,0.3275412928751562,310.3598868944888,1.7514056503122203e7,1.751405496147526e7
0,2338,0.10089486877039186,68.97070259986384,1.5668855705929927e12,-0.0,2.636544210003386e9,4.597354792394924e12,0.3373462452040809,0.3279083235037735,310.3681616993873,1.7544076261088133e7,1.7544074715403914e7
0,2340,0.10045966153869434,68.97203381228833,1.5721653484685718e12,-0.0,2.6432355588992376e9,4.613005859355644e12,0.33733944438896535,0.3264939000007566,310.3741521552975,1.7574119295619704e7,1.757411776255907e7
0,2342,0.09910204191372285,68.97342516472341,1.5774585204160273e12,-0.0,2.6499382901101384e9,4.628696955021917e12,0.3373326617119426,0.3220816362195993,310.3804132412553,1.760418831335477e7,1.7604186820614204e7
0,2344,0.09966158141770114,68.97473603901454,1.5827651092244277e12,-0.0,2.6566524045326104e9,4.644428127000012e12,0.33732589475380087,0.32390013960752867,310.3863121755654,1.7634282602380987e7,1.763428109225724e7
0,2346,0.10003684209077196,68.97594325547792,1.5880851376607483e12,-0.0,2.6633779142925215e9,4.660199449269507e12,0.3373191440631059,0.3251197367950089,310.3917446496506,1.7664402084241275e7,1.766440056220434e7
0,2348,0.09981012692215102,68.97738234718058,1.5934186285407368e12,-0.0,2.6701148406410565e9,4.676011017284464e12,0.33731241275306784,0.3243829124969908,310.3982205623126,1.7694548361446384e7,1.7694546845670976e7
0,2350,0.09943582465188278,68.97934142578899,1.5987656046933257e12,-0.0,2.676863201915058e9,4.691862919807062e12,0.33730570313557007,0.323166430118619,310.40703641605046,1.7724722797522303e7,1.7724721292441715e7
0,2352,0.09940337492400317,68.980141314847,1.604126088949818e12,-0.0,2.6836229527507205e9,4.707755095919877e12,0.3372990000104974,0.3230609685030103,310.41063591681154,1.7754917397529695e7,1.7754915892844133e7
0,2354,0.09810921493180139,68.98186268776783,1.609500104186243e12,-0.0,2.6903941726008663e9,4.723687778116196e12,0.3372923224435621,0.3188549485283545,310.41838209495523,1.7785142082962118e7,1.7785140616401892e7
0,2356,0.09885906609357434,68.98307300829846,1.6148876732921047e12,-0.0,2.6971768199443974e9,4.7396609144968955e12,0.3372856564166612,0.3212919648041166,310.42382853734307,1.781538998992315e7,1.7815388500421777e7
0,2358,0.09902250558878761,68.98514085613905,1.6202888191555935e12,-0.0,2.703970952564742e9,4.755674686992068e12,0.33727901493444706,0.32182314316355976,310.43313385262576,1.7845667667695146e7,1.7845666172721896e7
0,2360,0.09870307859061725,68.98625438278432,1.625703564712776e12,-0.0,2.71077652166602e9,4.771729026419031e12,0.3372723819621576,0.32078500541950605,310.43814472252944,1.787596649665032e7,1.7875965010675866e7
0,2362,0.09809176827410729,68.98778948184285,1.6311319328919238e12,-0.0,2.717593580987962e9,4.787824105401642e12,0.3372657694592359,0.3187982468908487,310.4450526682928,1.7906293018321034e7,1.790629155002414e7
0,2364,0.0980701315128093,68.9889582971943,1.6365739466720464e12,-0.0,2.724422113623755e9,4.80395992993451e12,0.3372591701552928,0.31872792741663025,310.4503123373744,1.7936643472137287e7,1.7936642003922373e7
0,2366,0.09802569345024098,68.99089078454512,1.6420296290140742e12,-0.0,2.7312621664456625e9,4.820136656796363e12,0.3372525940438817,0.3185835037132832,310.45900853045305,1.7967023241660412e7,1.79670217742054e7
0,2368,0.09750271394937267,68.99170797745364,1.6474990029448438e12,-0.0,2.7381136896678576e9,4.836354214188644e12,0.33724602495119865,0.3168838203354612,310.4626858985414,1.799742339694656e7,1.799742194446167e7
0,2370,0.09709162223575477,68.99324196643818,1.6529820914602383e12,-0.0,2.744976750793006e9,4.852612807919186e12,0.3372394784617135,0.315547772266203,310.4695888489718,1.802785264289506e7,1.8027851202011686e7
0,2372,0.0972062884223858,68.9942392265307,1.6584789176149548e12,-0.0,2.751851318855514e9,4.868912410710324e12,0.33723294356034816,0.3159204373727538,310.4740765193881,1.8058305011506923e7,1.8058303566685908e7
0,2374,0.09696553630086002,68.9957093495577,1.6639895044642656e12,-0.0,2.7587374371247067e9,4.885253171269788e12,0.33722642918882345,0.3151379929777951,310.48069207300966,1.80887853175052e7,1.8088783879244108e7
0,2376,0.09637654297371415,68.99760023346504,1.6695138750785276e12,-0.0,2.76563511359057e9,4.901635154812667e12,0.3372199348016711,0.31322376466457097,310.48920105059267,1.8119293312843386e7,1.8119291891363658e7
0,2378,0.09663383642264153,68.99894721655312,1.6750520525686953e12,-0.0,2.7725443255130963e9,4.918058353501448e12,0.33721345169230926,0.31405996837358496,310.49526247448904,1.814982439211405e7,1.8149822962534584e7
0,2380,0.09698303487268828,68.99972327654741,1.680604060048094e12,-0.0,2.7794650829362326e9,4.934522837340139e12,0.33720697989922965,0.3151948633362369,310.4987547444634,1.8180378438068174e7,1.8180376997649144e7
0,2382,0.09613993735351142,69.00139281051827,1.6861699206530957e12,-0.0,2.78639744397204e9,4.951028790888305e12,0.3372005322202865,0.3124547963989121,310.5062676473322,1.821096243390275e7,1.8210961017746203e7
0,2384,0.09686005655021426,69.00265509721032,1.6917496575359724e12,-0.0,2.7933413729891295e9,4.967576175670112e12,0.33719409660975364,0.3147951837881964,310.51194793744645,1.8241570153078724e7,1.8241568715203006e7
0,2386,0.09644140084725615,69.00424170059854,1.6973432938750903e12,-0.0,2.800296906881547e9,4.98416512594428e12,0.337187680142738,0.3134345527535825,310.51908765269343,1.8272205114542253e7,1.827220368846088e7
0,2388,0.09630320957933484,69.00552480332624,1.70295085286868e12,-0.0,2.807264033417215e9,5.000795658931629e12,0.33718127699307543,0.3129854311328382,310.5248616149681,1.8302864311731506e7,1.830286288917561e7
0,2390,0.0958246915052339,69.00687674646983,1.708572357732675e12,-0.0,2.8142427750139785e9,5.017467874550733e12,0.3371748904497198,0.3114302473920102,310.53094535911424,1.833354952446358e7,1.83335481153992e7
0,2392,0.09562060551588207,69.00778901944847,1.714207831692899e12,-0.0,2.8212331244702244e9,5.034181802039878e12,0.33716851602396175,0.31076696792661673,310.53505058751807,1.836425832559874e7,1.836425692197029e7
0,2394,0.09623908734256315,69.00940469838235,1.7198572980121382e12,-0.0,2.828235126707341e9,5.050937595325237e12,0.33716216294260865,0.3127770338633302,310.5423211427206,1.839499614262803e7,1.8394994720350154e7
0,2396,0.09524132583705505,69.01052900152479,1.7255207799622666e12,-0.0,2.8352487574298368e9,5.067735242839622e12,0.3371558221277361,0.30953430897042894,310.54738050686154,1.8425757330059003e7,1.842575593643693e7
0,2398,0.09557825746599166,69.0118467720756,1.731198300823263e12,-0.0,2.8422740435613084e9,5.084574855636755e12,0.3371494981416726,0.3106293367644729,310.5533104743402,1.845654510100951e7,1.8456543697036166e7
0,2400,0.0951947788712172,69.01357424209584,1.7368898839285422e12,-0.0,2.849311004596282e9,5.101456527102534e12,0.33714319340521304,0.3093830313314559,310.5610840894313,1.8487360513758887e7,1.8487359120449424e7
0,2402,0.09486089670373324,69.01462170961696,1.742595552596603e12,-0.0,2.8563596149928484e9,5.118380242616219e12,0.3371368986916264,0.30829791428713305,310.5657976932763,1.851819837560471e7,1.8518196991481937e7
0,2404,0.09468193413201392,69.01598705910025,1.7483153301757673e12,-0.0,2.863419915577726e9,5.135346146873086e12,0.3371306220649926,0.30771628592904526,310.5719417659511,1.854906342983152e7,1.854906205038352e7
0,2406,0.09500795439149548,69.01724388666304,1.754049240040776e12,-0.0,2.8704919022229323e9,5.152354276707599e12,0.3371243598799253,0.30877585177236033,310.57759748998365,1.8579953643871143e7,1.8579952254439835e7
0,2408,0.09455595591757518,69.01861426760854,1.7597973055858103e12,-0.0,2.8775755934651294e9,5.169404723478222e12,0.33711811432798033,0.3073068567321193,310.58376420423843,1.861087009233863e7,1.8610868715513967e7
0,2410,0.09468598692647859,69.01941965105394,1.7655595502100754e12,-0.0,2.88467097590704e9,5.186497501725892e12,0.3371118794294946,0.3077294575110554,310.5873884297427,1.8641809529207047e7,1.8641808148099847e7
0,2412,0.09435257760002837,69.0207162705247,1.7713359973536033e12,-0.0,2.891778093702821e9,5.2036327646576e12,0.3371056639945489,0.3066458772000922,310.5932232173611,1.8672776991611496e7,1.8672775619653396e7
0,2414,0.09436409006177826,69.02233064803187,1.7771266704602292e12,-0.0,2.8988969499503293e9,5.220810566719866e12,0.3370994662709345,0.3066832927007793,310.6004879161434,1.8703771642892063e7,1.870377027009147e7
0,2416,0.09378680829783424,69.02389633355756,1.7829315929921846e12,-0.0,2.906027544335474e9,5.238030954122321e12,0.3370932835878312,0.3048071269679613,310.607533501009,1.8734791754345477e7,1.8734790397705194e7
0,2418,0.093796162408356,69.0249139985696,1.7887507884439512e12,-0.0,2.9131698694254346e9,5.25529395582675e12,0.33708711154500937,0.304837527827157,310.6121129935632,1.8765834935035814e7,1.8765833577621453e7
0,2420,0.0940477855094923,69.02636327213179,1.7945842803173926e12,-0.0,2.9203239657927833e9,5.272599716901143e12,0.33708095798734466,0.30565530290584997,310.61863472459305,1.8796905847336806e7,1.8796904482160553e7
0,2422,0.09351698107050357,69.02723518367708,1.8004320921428958e12,-0.0,2.9274898134584155e9,5.289948236053387e12,0.33707481524017535,0.3039301884791366,310.6225583265468,1.882799970932952e7,1.8827998358948126e7
0,2424,0.09320834544431125,69.02853557766409,1.806294247459831e12,-0.0,2.934667451763339e9,5.307339655614503e12,0.33706869084607943,0.30292712269401156,310.6284100994884,1.885912128830376e7,1.885911994628245e7
0,2426,0.09346279536263696,69.03026733912978,1.8121707698394346e12,-0.0,2.941856889974144e9,5.324774045237839e12,0.33706258463059746,0.30375408492857014,310.636203026084,1.8890270592994783e7,1.8890269243172713e7
0,2428,0.09271822257991769,69.03101642783764,1.8180616828667227e12,-0.0,2.9490580965548244e9,5.342251375568391e12,0.3370564860227682,0.3013342233847325,310.63957392526936,1.892144092375433e7,1.8921439594765257e7
0,2430,0.09288061241518666,69.03290423998247,1.8239670101351362e12,-0.0,2.956271143724374e9,5.359771869115092e12,0.3370504108777712,0.3018619903493567,310.64806907992113,1.8952642337888066e7,1.895264100377282e7
0,2432,0.09189135756158363,69.0335991951466,1.8298867752757136e12,-0.0,2.9634959725520926e9,5.377335429970976e12,0.3370443417089198,0.2986469120751468,310.65119637815974,1.8983863781167235e7,1.8983862474713944e7
0,2434,0.09184280027834854,69.03495765857811,1.835821001927434e12,-0.0,2.9707326467358074e9,5.394942260227521e12,0.33703829217757547,0.29848910090463276,310.6573094636015,1.90151140482881e7,1.901511274272983e7
0,2436,0.09230625121974546,69.03622130422283,1.841769713767106e12,-0.0,2.977981153347576e9,5.412592375787589e12,0.3370322565017203,0.29999531646417277,310.66299586900277,1.9046389540557634e7,1.904638822136558e7
0,2438,0.09165079232057924,69.03751319518457,1.8477329344626768e12,-0.0,2.985241508231233e9,5.43028586260507e12,0.33702623611762106,0.29786507504188253,310.6688093783306,1.9077690866206795e7,1.907768956512672e7
0,2440,0.09196905619054294,69.03847252042951,1.8537106877112983e12,-0.0,2.992513707090414e9,5.4480227575893125e12,0.33702022753707034,0.29889943261926455,310.6731263419328,1.910901628036933e7,1.910901496979877e7
0,2442,0.09169816916266282,69.0398235198658,1.8597029972391814e12,-0.0,2.9997977840042853e9,5.465803191299284e12,0.3370142367568104,0.2980190497786542,310.6792058393961,1.914036924785894e7,1.9140367944487568e7
0,2444,0.09153568839173279,69.04157861253674,1.8657098867905708e12,-0.0,3.0070937480186386e9,5.483627233366982e12,0.337008263564333,0.29749098727313156,310.68710375641535,1.917174981768542e7,1.917174851843595e7
0,2446,0.0920670515683956,69.04240673688494,1.871731380124905e12,-0.0,3.014401567537727e9,5.501494854072375e12,0.3370022976408169,0.2992179175972857,310.6908303159822,1.9203151654773273e7,1.92031503399812e7
0,2448,0.09220473517346146,69.04390837876562,1.8777675010056848e12,-0.0,3.021721302513037e9,5.51940624754623e12,0.3369963514084313,0.29966538931374975,310.6975877044453,1.923458238193446e7,1.9234581062746946e7
0,2450,0.09182487208342639,69.0449219181001,1.883818273256518e12,-0.0,3.0290529275826993e9,5.537361399321095e12,0.33699041609621005,0.29843083427113576,310.7021486314504,1.926603647970368e7,1.9266035170839258e7
0,2452,0.09127058385127237,69.04597298679965,1.8898837206673447e12,-0.0,3.0363964679321647e9,5.555360418702322e12,0.33698449551092,0.2966293975166352,310.7068784405984,1.9297516441514257e7,1.929751514786988e7
0,2454,0.09137067709822513,69.04699429576986,1.8959638670998213e12,-0.0,3.0437519300572333e9,5.573403369260629e12,0.3369785888360446,0.2969547005692317,310.7114743309644,1.9329021935789775e7,1.932902063884568e7
0,2456,0.09073729587802726,69.04854848098094,1.9020587364060718e12,-0.0,3.0511193426650763e9,5.591490369179355e12,0.33697270065177853,0.2948962116035886,310.7184681644142,1.936055565626479e7,1.9360554376706235e7
0,2458,0.08985512118859068,69.05017559361505,1.9081683524328984e12,-0.0,3.0584987008411293e9,5.609621454234597e12,0.33696682730786526,0.2920291438629197,310.7257901712677,1.939211540988679e7,1.9392114154541902e7
0,2460,0.09059764143823862,69.05086916214805,1.9142927391248367e12,-0.0,3.0658899813648005e9,5.627796615032572e12,0.3369609607430323,0.2944423346742755,310.7289112296662,1.9423696387109894e7,1.942369511054964e7
0,2462,0.09026256256322684,69.05236140831461,1.920431920365816e12,-0.0,3.073293249971179e9,5.646016061063227e12,0.33695511456552824,0.2933533283304872,310.73562633741574,1.9455306858416926e7,1.9455305590790156e7
0,2464,0.08987952266398645,69.0535042017051,1.9265859200865571e12,-0.0,3.080708480367668e9,5.664279775539377e12,0.33694927993431995,0.292108448657956,310.74076890767293,1.9486941352782432e7,1.948694009539839e7
0,2466,0.08956274894642718,69.05456810509789,1.9327547622565254e12,-0.0,3.0881356902675023e9,5.682587849943136e12,0.33694345876956744,0.29107893407588836,310.7455564729405,1.9518601154482506e7,1.9518599905465882e7
0,2468,0.08996721720729042,69.05604025138993,1.9389384708476948e12,-0.0,3.0955749030532465e9,5.700940389887718e12,0.3369376543729794,0.29239345592369387,310.7521811312547,1.9550288569373816e7,1.9550287308638442e7
0,2470,0.08992169678830424,69.05697279173003,1.9451370698482139e12,-0.0,3.1030261017411995e9,5.719337401452549e12,0.33693186016173843,0.2922455145619888,310.75637756278513,1.9581999109399907e7,1.9581997849482585e7
0,2472,0.08963290240785714,69.05817659376379,1.9513505832659775e12,-0.0,3.1104893200266595e9,5.737779015839925e12,0.336926081925723,0.2913069328255357,310.7617946719371,1.9613736625110842e7,1.9613735372793857e7
0,2474,0.08928234279751107,69.05947374611851,1.9575790351378452e12,-0.0,3.117964562040412e9,5.756265291350134e12,0.3369203182621411,0.290167614091911,310.76763185753333,1.964550026845381e7,1.964549902543536e7
0,2476,0.08953807084546736,69.06071547223999,1.963822449523375e12,-0.0,3.125451832120193e9,5.774796286806223e12,0.336914567846003,0.2909987302477689,310.77321962507995,1.967728932312511e7,1.9677288072554108e7
0,2478,0.08973638500400902,69.06153400087172,1.9700808504688674e12,-0.0,3.1329511300090156e9,5.793372049693473e12,0.33690882821077994,0.2916432512630293,310.7769030039227,1.970910205078657e7,1.9709100794239584e7
0,2480,0.089197347556385,69.06318938762207,1.9763542620940198e12,-0.0,3.1404625038536425e9,5.811992747463013e12,0.336903108537524,0.2898913795582513,310.7843522442993,1.97409444485559e7,1.974094320656565e7
0,2482,0.08858929423647764,69.06397002711907,1.9826427084922195e12,-0.0,3.147985911590493e9,5.830658324075384e12,0.33689739635066634,0.2879152062685523,310.7878651220358,1.9772808373808026e7,1.9772807148203775e7
0,2484,0.08982877810788996,69.0651953339221,1.988946213780503e12,-0.0,3.155521399384439e9,5.849368942290443e12,0.3368917004303443,0.29194352885064234,310.7933790026495,1.980470006948717e7,1.980469880901606e7
0,2486,0.08884702418493282,69.06638992703878,1.995264802146188e12,-0.0,3.1630689686421695e9,5.868124653898245e12,0.33688601858920675,0.28875282860103163,310.79875467167454,1.9836617333375946e7,1.983661609977381e7
0,2488,0.08815101132750497,69.06766037567691,2.0015984977230225e12,-0.0,3.1706286286614146e9,5.886925530386577e12,0.33688035076652884,0.28649078681439116,310.8044716905461,1.9868560636800535e7,1.9868559421959046e7
0,2490,0.08826182005079297,69.06881067094885,2.0079473247111516e12,-0.0,3.178200382656189e9,5.905771628102759e12,0.336874695385524,0.28685091516507716,310.80964801926984,1.990052904134203e7,1.9900527823024128e7
0,2492,0.0889228601029051,69.06947307523006,2.0143113073005876e12,-0.0,3.185784229896678e9,5.924662993601935e12,0.33686904991884303,0.2889992953344416,310.81262883853526,1.9932520803307023e7,1.9932519566289872e7
0,2494,0.0878186569583512,69.07112020917369,2.0206904697476384e12,-0.0,3.1933802267464395e9,5.943599815757981e12,0.33686342531467867,0.2854106351146414,310.8200409412816,1.996454295165361e7,1.9964541744646974e7
0,2496,0.08746014333426805,69.07202482458746,2.0270848362775212e12,-0.0,3.2009883285400453e9,5.962582031758432e12,0.33685780871155857,0.28424546583637117,310.8241117106436,1.999658724493562e7,1.9996586047315337e7
0,2498,0.08711488120669238,69.07345267266791,2.0334944311549387e12,-0.0,3.2086085832405195e9,5.981609809779879e12,0.33685220909835234,0.28312336392175025,310.8305370270056,2.0028659707168024e7,2.0028658518538017e7
0,2500,0.08740821252749462,69.07454200450879,2.0399192786799082e12,-0.0,3.216240974408071e9,6.00068315734027e12,0.3368466202695286,0.2840766907143575,310.8354390202895,2.006075623551916e7,2.0060755038471732e7
0,2502,0.08750035369026735,69.07572473138303,2.0463594031420723e12,-0.0,3.2238855256100316e9,6.019802181934228e12,0.33684104542308496,0.28437614949336887,310.84076129122366,2.00928788935245e7,2.0092877693535443e7
0,2504,0.08737570118441014,69.07637254911151,2.052814828868312e12,-0.0,3.2315422282401714e9,6.038966910645077e12,0.33683548021069115,0.28397102884933295,310.8436764710018,2.0125024696402233e7,2.0125023499400392e7
0,2506,0.08737570046255584,69.0780124724167,2.059285580204256e12,-0.0,3.2392111361318145e9,6.05817752694207e12,0.3368299349533074,0.28397102650330647,310.8510561258752,2.0157200894113034e7,2.01571996966915e7
0,2508,0.08769194582375245,69.0788701190051,2.0657716815054983e12,-0.0,3.2468922069571023e9,6.077433973542914e12,0.3368243974097744,0.28499882392719544,310.854915535523,2.0189399054222766e7,2.0189397847717155e7
0,2510,0.08717471519210457,69.08023120094671,2.0722731571627668e12,-0.0,3.2545854895355787e9,6.096736421571536e12,0.3368188766498774,0.28331782437433983,310.8610404042602,2.0221625300635375e7,2.022162410786466e7
0,2512,0.08691711989685906,69.08107793193885,2.0787900315768345e12,-0.0,3.262290962443507e9,6.116084866081256e12,0.33681336539666734,0.2824806396647919,310.8648506937248,2.0253874783173464e7,2.0253873597008526e7
0,2514,0.08703895945771961,69.08203840510023,2.0853223291627979e12,-0.0,3.2700086535103397e9,6.135479425762196e12,0.3368078678411598,0.28287661823758875,310.86917282295104,2.0286150484088834e7,2.0286149294188295e7
0,2516,0.08598759319607463,69.0835414261363,2.0918700743611008e12,-0.0,3.2777385870387573e9,6.154920210628412e12,0.3368023872646871,0.2794596778872426,310.8759364176134,2.031845446149251e7,2.0318453299694117e7
0,2518,0.08647529450989888,69.08449544769924,2.0984332916369417e12,-0.0,3.285480737338827e9,6.174407204982226e12,0.33679691550041985,0.28104470715717134,310.8802295146466,2.0350781493201334e7,2.0350780317806423e7
0,2520,0.0865346152899849,69.08572740302527,2.105012005467647e12,-0.0,3.293235140821512e9,6.193940549402563e12,0.336791458628196,0.28123749969245093,310.88577331361375,2.0383135534180213e7,2.0383134356766455e7
0,2522,0.08641039862767796,69.08683150006368,2.111606240348987e12,-0.0,3.3010017951405416e9,6.213520286995459e12,0.3367860138206631,0.28083379553995336,310.89074175028657,2.0415514653475497e7,2.0415513479021516e7
0,2524,0.08581745288268539,69.08767705682753,2.1182160208017695e12,-0.0,3.3087807066707735e9,6.233146482835264e12,0.3367805802606837,0.2789067218687275,310.89454675572387,2.0447918234216664e7,2.044791707538796e7
0,2526,0.08568689058748641,69.08920555538683,2.1248413713574163e12,-0.0,3.31657191093669e9,6.252819275668663e12,0.3367751638768798,0.2784823944093308,310.9014249992407,2.0480350735901657e7,2.0480349580189034e7
0,2528,0.08606176438852878,69.0894715507745,2.1314823165833423e12,-0.0,3.3243753616671257e9,6.272538597711151e12,0.3367697517662878,0.2797007342627185,310.9026219784853,2.051280291706646e7,2.0512801750835426e7
0,2530,0.08540142830352626,69.09093879537048,2.1381388810568513e12,-0.0,3.332191141532991e9,6.292304707021616e12,0.33676436057622006,0.27755464198646035,310.90922457916713,2.0545286501305606e7,2.0545285352469925e7
0,2532,0.08565372469272986,69.09205744997388,2.144811089360457e12,-0.0,3.3400192130174003e9,6.312117557999601e12,0.3367589794985884,0.27837460525137203,310.9142585248825,2.057779410063524e7,2.0577792944615245e7
0,2534,0.08515177980548838,69.09289879013664,2.1514989661178706e12,-0.0,3.347859590245837e9,6.331977235565081e12,0.3367536094521979,0.27674328436783724,310.91804455561487,2.061032607614117e7,2.0610324933209434e7
0,2536,0.08532632332781484,69.09437174899949,2.1582025359691172e12,-0.0,3.3557123069467206e9,6.351883874447767e12,0.3367482559193556,0.27731055081539824,310.9246728704977,2.064288672573401e7,2.0642885577723876e7
0,2538,0.08518070089785687,69.0950426368573,2.1649218235467427e12,-0.0,3.3635773332694497e9,6.371837448291121e12,0.336742909814669,0.2768372779180348,310.92769186585787,2.06754692532815e7,2.067546810878584e7
0,2540,0.08465666407154934,69.09620835783565,2.171656853554805e12,-0.0,3.371454716045984e9,6.391838125201994e12,0.33673757953747535,0.27513415823253534,310.9329376102604,2.070807981934674e7,2.0708078688478068e7
0,2542,0.0845010688452145,69.09741328975022,2.1784076506638782e12,-0.0,3.37934445095126e9,6.411885943654225e12,0.33673226187759076,0.2746284737469471,310.938359803876,2.074071624987926e7,2.07407151227685e7
0,2544,0.08460715115813175,69.09809464311321,2.185174239597594e12,-0.0,3.387246531872097e9,6.4319809374850205e12,0.33672695321475393,0.2749732412639282,310.94142589400946,2.07733758734423e7,2.077337474311703e7
0,2546,0.08468745878550082,69.09925611300231,2.1919566450796082e12,-0.0,3.3951609974600344e9,6.45212325445364e12,0.3367216600395829,0.2752342410528777,310.9466525085104,2.080606346079702e7,2.080606232793934e7
0,2548,0.08371618991698845,69.10078178532177,2.1987548918758936e12,-0.0,3.4030878555096483e9,6.472312963962689e12,0.33671638182504865,0.27207761723021245,310.95351803394794,2.0838778474984102e7,2.083877736754998e7
0,2550,0.08433035150390765,69.10155578363674,2.205569004744771e12,-0.0,3.411027080521246e9,6.492550050584406e12,0.33671111070187826,0.2740736423876999,310.95700102636533,2.0871515581449214e7,2.0871514457342707e7
0,2552,0.08414799853156182,69.10244888461197,2.212399008478139e12,-0.0,3.4189787101726556e9,6.512834659882479e12,0.3367058528417154,0.2734809952275759,310.96101998075386,2.0904278947350893e7,2.0904277827711403e7
0,2554,0.08384672627621602,69.10352994680676,2.2192449278893286e12,-0.0,3.426942755187012e9,6.533166868858301e12,0.33670060844819766,0.2725018603977021,310.9658847606304,2.0937068890668027e7,2.093706777864065e7
0,2556,0.083684268046685,69.10493999593663,2.226106787803348e12,-0.0,3.4349192288816032e9,6.553546761218029e12,0.3366953782879566,0.2719738711517262,310.97222998171486,2.096988607764084e7,2.096988496953513e7
0,2558,0.08366187594663493,69.1057941243553,2.2329846130750586e12,-0.0,3.4429081160623274e9,6.573974347812375e12,0.3366901567573561,0.27190109682656355,310.97607355959883,2.1002726305947497e7,2.1002725198057253e7
0,2560,0.08390824842464079,69.10686321128081,2.2398784285693545e12,-0.0,3.4509094479852777e9,6.594449758272957e12,0.3366849486334913,0.27270180738008254,310.98088445076365,2.1035593234689355e7,2.103559211989178e7
0,2562,0.08270113056782598,69.10815710667067,2.2467882591633945e12,-0.0,3.4589232369886036e9,6.614973074001407e12,0.3366797543898169,0.26877867434543445,310.986706980018,2.106848693335284e7,2.106848585000488e7
0,2564,0.08290023783015125,69.10925201836454,2.2537141297835186e12,-0.0,3.46694947699113e9,6.635544329221738e12,0.3366745705780871,0.2694257729479916,310.9916340826404,2.110140535174975e7,2.110140426281202e7
0,2566,0.08353520963670398,69.11007171060028,2.2606560653521895e12,-0.0,3.4749881769378004e9,6.656163596670206e12,0.33666939696281556,0.27148943131928793,310.9953226977013,2.1134348140696142e7,2.1134347034653492e7
0,2568,0.0829813362452007,69.11090091295678,2.2676140908087705e12,-0.0,3.4830393567605104e9,6.676830977352221e12,0.33666423571228155,0.26968934279690226,310.99905410830553,2.116731667371281e7,2.11673155819045e7
0,2570,0.08270071384630576,69.11213225014994,2.274588231119674e12,-0.0,3.491103035123195e9,6.697546569146938e12,0.33665908881063356,0.2687773200004937,311.0045951256747,2.1200312795805566e7,2.1200311711000606e7
0,2572,0.08283679779327312,69.11315635260617,2.2815785112670938e12,-0.0,3.499179204548172e9,6.718310402830805e12,0.3366539524277027,0.2692195928281376,311.0092035867278,2.1233333611586805e7,2.1233332522841178e7
0,2574,0.08253470269763488,69.11442893739614,2.2885849562597383e12,-0.0,3.507267888617854e9,6.739122589042618e12,0.33664882954708586,0.2682377837673134,311.01493021828264,2.12663812961552e7,2.1266380214966826e7
0,2576,0.08246291600199278,69.11488549551507,2.295607591125379e12,-0.0,3.515369066575843e9,6.759983124373992e12,0.3366437134646109,0.2680044770064765,311.0169847298178,2.1299450786279e7,2.129944970660621e7
0,2578,0.08246086329576727,69.11624356195207,2.3026464408984307e12,-0.0,3.5234827960607553e9,6.780892207346196e12,0.3366386146509987,0.2679978057112436,311.0230960287843,2.1332550239161767e7,2.1332549159178045e7
0,2580,0.08177860979856082,69.11719658770556,2.309701530648952e12,-0.0,3.5316090515526237e9,6.801849822356817e12,0.33663352531384316,0.26578048184532266,311.02738464467507,2.1365673460950397e7,2.136567239840174e7
0,2582,0.08178954844804419,69.11813728104298,2.316772885453576e12,-0.0,3.5397478518104167e9,6.822856067920919e12,0.33662844744904463,0.2658160324561436,311.0316177646934,2.1398822298352823e7,2.1398821235161692e7
0,2584,0.0821547815529955,69.11899612152007,2.3238605304208345e12,-0.0,3.547899205102504e9,6.843911015564035e12,0.3366233806928044,0.2670030400472354,311.0354825468403,2.143199642572651e7,2.1431995352660637e7
0,2586,0.08142744838600835,69.12004014344873,2.3309644906642544e12,-0.0,3.556063130489431e9,6.865014764781414e12,0.33661832698767846,0.26463920725452716,311.0401806455193,2.1465197129729886e7,2.1465196075224333e7
0,2588,0.08175752186871464,69.12092875414129,2.3380847913296367e12,-0.0,3.564239625382694e9,6.886167359160774e12,0.3366132836983846,0.2657119460733226,311.0441793936358,2.14984227653446e7,2.149842170191522e7
0,2590,0.08142925064087173,69.12170415113921,2.3452214575735864e12,-0.0,3.572428703011464e9,6.907368883226105e12,0.33660825149187246,0.2646450645828331,311.04766868012643,2.1531673555232044e7,2.1531672499974515e7
0,2592,0.0819761688529012,69.1232400972716,2.352374514575826e12,-0.0,3.580630395014489e9,6.9286194693017295e12,0.33660323512628526,0.2664225487719289,311.0545804377222,2.156495362768088e7,2.1564952557842415e7
0,2594,0.08139865461801121,69.12430898989406,2.359543987539148e12,-0.0,3.5888446801018615e9,6.949919112645081e12,0.3365982277804043,0.26454562750853644,311.0593904545233,2.1598257180571303e7,2.1598256125399526e7
0,2596,0.08081055846291917,69.12510825890905,2.366729901676961e12,-0.0,3.5970715719421244e9,6.971267899084794e12,0.3365932303221503,0.2626343150044873,311.0629871650907,2.1631585136746466e7,2.1631584096424762e7
0,2598,0.08106363532314648,69.12576589996135,2.373932282233342e12,-0.0,3.6053110826389375e9,6.992665910462618e12,0.3365882432674956,0.26345681480022604,311.0659465498261,2.166493809294333e7,2.1664937045744605e7
0,2600,0.08085246966108313,69.12671202550085,2.381151154457846e12,-0.0,3.6135632354342465e9,7.014113257671195e12,0.33658326943898714,0.26277052639852017,311.07020411475384,2.1698318107869152e7,2.1698317065773554e7
0,2602,0.08057389983750549,69.1276860279357,2.388386543632183e12,-0.0,3.621828032383267e9,7.035609996629077e12,0.33657830716406834,0.26186517447189284,311.07458712571065,2.1731723939197347e7,2.1731722903930422e7
0,2604,0.08003974677848692,69.12870407874618,2.3956384750534536e12,-0.0,3.630105483899528e9,7.057156205020918e12,0.3365733565473357,0.2601291770300825,311.0791683543578,2.1765155666085258e7,2.176515464417045e7
0,2606,0.08021145055697158,69.13014362941827,2.402906974035555e12,-0.0,3.63839560866553e9,7.078751982146816e12,0.336568419499179,0.2606872143101576,311.0856463323822,2.1798615067973696e7,2.1798614041324776e7
0,2608,0.08014120763096139,69.1309402030549,2.410192065913923e12,-0.0,3.646698388758948e9,7.100397331969413e12,0.33656349004932307,0.2604589248006245,311.0892309137471,2.183209710395175e7,2.183209607876187e7
0,2610,0.07984718721643522,69.13187838862643,2.417493776037377e12,-0.0,3.6550138552033653e9,7.122092386043406e12,0.3365585727123168,0.25950335845341443,311.09345274881895,2.186560549821944e7,2.1865604480208702e7
0,2612,0.08055305900013073,69.13297835943146,2.424812129785443e12,-0.0,3.663342016610035e9,7.143837217599968e12,0.3365536672581262,0.26179744175042485,311.0984026174416,2.189914033084557e7,2.1899139294396956e7
0,2614,0.08051113422061418,69.13365790785919,2.432147152553669e12,-0.0,3.6716828693141847e9,7.16563186783361e12,0.3365487707475404,0.2616611862169961,311.10146058536634,2.1932698860635016e7,2.193269782492428e7
0,2616,0.08038527622603364,69.13467854242403,2.4394988697560156e12,-0.0,3.6800364427308044e9,7.18747646442777e12,0.3365438873473666,0.26125214773460936,311.1060534409081,2.1966284693740238e7,2.1966283660926484e7
0,2618,0.08014919860547232,69.13562540438753,2.4468673068184004e12,-0.0,3.6884027354103665e9,7.209371054485938e12,0.3365390146530343,0.260484895467785,311.11031431974385,2.1999895861289e7,2.1999894834199533e7
0,2620,0.07968361820683612,69.13676498780603,2.4542524891890957e12,-0.0,3.696781764410432e9,7.231315733566236e12,0.3365341541739361,0.2589717591722174,311.11544244512714,2.2033533629702173e7,2.203353261418762e7
0,2622,0.07942613532662496,69.13745818486979,2.4616544423553984e12,-0.0,3.705173521689475e9,7.253310531514405e12,0.33652930214872706,0.25813493981153113,311.118561831914,2.206719495991565e7,2.2067193950629763e7
0,2624,0.07936212880178811,69.13857989122755,2.4690731917851133e12,-0.0,3.713578040498798e9,7.275355586483731e12,0.3365244634981961,0.25792691860581135,311.123609510524,2.210088400472834e7,2.210088299673947e7
0,2626,0.07945384739037212,69.13910239031614,2.4765087630067715e12,-0.0,3.721995303053092e9,7.297450902810648e12,0.33651963240748944,0.2582250040187094,311.1259607564226,2.2134595886785004e7,2.213459487612971e7
0,2628,0.07960683709585974,69.14046743984446,2.4839611815507466e12,-0.0,3.7304253578154902e9,7.319596658788362e12,0.3365148169653317,0.25872222056154415,311.13210347930004,2.216833745017153e7,2.21683364352833e7
0,2630,0.07938619530979682,69.14154022079344,2.491430472955244e12,-0.0,3.7388681847021265e9,7.341792852811349e12,0.3365100108699331,0.25800513475683967,311.1369309935705,2.220210331433653e7,2.2202102304741103e7
0,2632,0.07894664906672702,69.14230526289774,2.4989166627922397e12,-0.0,3.747323792856587e9,7.364039560006298e12,0.3365052139807636,0.25657660946686284,311.1403736830398,2.2235893403937366e7,2.2235892405180946e7
0,2634,0.07922806097358408,69.14330868255391,2.5064197766558687e12,-0.0,3.7557922053128867e9,7.386336892138274e12,0.3365004290800444,0.2574911981641482,311.14488907149257,2.2269710298936184e7,2.226970929270859e7
0,2636,0.07895264452674018,69.14405505327854,2.513939840141373e12,-0.0,3.764273420315731e9,7.408684895810894e12,0.3364956536950369,0.2565960947119056,311.1482477397534,2.230355166428699e7,2.23035506647261e7
0,2638,0.07862034277723445,69.1452057248382,2.5214768788883945e12,-0.0,3.772767464495353e9,7.431083692450348e12,0.3364908913262688,0.255516114026012,311.1534257617719,2.2337420632282175e7,2.2337419640806336e7
0,2640,0.0790135670171874,69.14542992961289,2.529030918521021e12,-0.0,3.781274311229099e9,7.4535332631238e12,0.3364861344304065,0.256794092805859,311.154434683258,2.23713108775793e7,2.2371309875819888e7
0,2642,0.07890993024580026,69.14679695257297,2.5366019847497485e12,-0.0,3.789794026735124e9,7.47603383388445e12,0.3364813946375199,0.2564572732988508,311.16058628657834,2.2405232235818885e7,2.2405231236364827e7
0,2644,0.07803896205233216,69.14779754906854,2.544190103217783e12,-0.0,3.7983265810828943e9,7.498585377165389e12,0.33647666368674584,0.2536266266700795,311.1650889708084,2.2439177547975603e7,2.2439176570183266e7
0,2646,0.07846141408283791,69.14845347280554,2.5517952996444736e12,-0.0,3.806871981876251e9,7.521187964400087e12,0.33647194119581353,0.2549995957692232,311.1680406276249,2.247314689142526e7,2.2473145902676806e7
0,2648,0.07776413755409378,69.14900672908267,2.5594175997360283e12,-0.0,3.8154302484586244e9,7.543841698182409e12,0.3364672290319419,0.2527334470508048,311.170530280872,2.250714144498492e7,2.250714047345199e7
0,2650,0.07850956122804037,69.15055465476736,2.567057029283734e12,-0.0,3.824001416037089e9,7.566546723214551e12,0.33646253249406827,0.2551560739911312,311.1774959464531,2.254116638368495e7,2.2541165393078774e7
0,2652,0.07738616859299202,69.15160842118541,2.57471361399972e12,-0.0,3.832585459505598e9,7.589303024609126e12,0.33645784425920944,0.25150504792722406,311.18223789533437,2.25752146840401e7,2.257521372132803e7
0,2654,0.07741240940128952,69.1522071559919,2.5823873796971943e12,-0.0,3.841182385677287e9,7.612110671890325e12,0.336453163824836,0.25159033055419094,311.18493220196353,2.260928649400122e7,2.2609285530322704e7
0,2656,0.07766363738939366,69.1532116841417,2.5900783521631787e12,-0.0,3.8497922280901527e9,7.634969805644268e12,0.3364484960042253,0.2524068215155294,311.18945257863766,2.2643385909918353e7,2.264338493964708e7
0,2658,0.07771619457994704,69.15419300489387,2.5977865572202676e12,-0.0,3.858414985768568e9,7.657880474952587e12,0.3364438385564897,0.2525776323848279,311.1938685220224,2.2677510901384663e7,2.26775099294823e7
0,2660,0.07707606957339469,69.15488952456053,2.605512020714901e12,-0.0,3.867050662267424e9,7.680842740916446e12,0.3364391901754195,0.25049722611353276,311.1970028605224,2.271166023332683e7,2.271165927710066e7
0,2662,0.07696950372229067,69.15610459446968,2.6132547685046714e12,-0.0,3.8756992866588163e9,7.703856732581097e12,0.3364345548163764,0.25015088709744465,311.20247067511355,2.2745837702283096e7,2.274583674840061e7
0,2664,0.07707855437377537,69.15683587145611,2.621014826471304e12,-0.0,3.8843608429495792e9,7.726922459146374e12,0.33642992720345044,0.2505053017147699,311.2057614215525,2.2780038556254942e7,2.2780037599352833e7
0,2666,0.077355927732772,69.15785170769875,2.628792220508398e12,-0.0,3.8930353609421887e9,7.750040051763477e12,0.33642531138528714,0.251406765131509,311.2103326846444,2.2814266441498574e7,2.2814265477369916e7
0,2668,0.07670029941793383,69.1582852363143,2.636586976537644e12,-0.0,3.9017228292965183e9,7.773209532025467e12,0.3364207030206494,0.24927597310828492,311.21228356341436,2.2848517258709796e7,2.2848516310593907e7
0,2670,0.07656716231120907,69.15957199851317,2.644399120502958e12,-0.0,3.9104232930716977e9,7.796431071998475e12,0.33641610928376187,0.24884327751142946,311.2180739933093,2.28827978008867e7,2.288279685576442e7
0,2672,0.07669426275431793,69.16005730399101,2.652228678354834e12,-0.0,3.9191367194405513e9,7.819704635990319e12,0.3364115215338857,0.24925635395153325,311.22025786795956,2.2917100220534354e7,2.2917099271959372e7
0,2674,0.07651894181429214,69.16090578751721,2.6600756760741836e12,-0.0,3.9278631490407324e9,7.843030384460735e12,0.33640694596194193,0.24868656089644947,311.22407604382744,2.2951430050238743e7,2.295142910570731e7
0,2676,0.07613894074675456,69.16197299298437,2.6679401396525356e12,-0.0,3.9366025877017603e9,7.866408385037374e12,0.3364023817486818,0.24745155742695232,311.2288784684297,2.298578660334817e7,2.2985785667904522e7
0,2678,0.07659752227524544,69.16285016423889,2.675822095108995e12,-0.0,3.9453550332280035e9,7.889838683875599e12,0.33639782650674993,0.24894194739454767,311.232825739075,2.3020167927747518e7,2.302016698066654e7
0,2680,0.07612545100214879,69.16384831463041,2.6837215684803335e12,-0.0,3.9541205056861987e9,7.91332138675868e12,0.3363932822152547,0.24740771575698356,311.23731741583686,2.305457552076832e7,2.3054574585062027e7
0,2682,0.0761434970359975,69.1646694608022,2.6916385858183755e12,-0.0,3.9628990052733645e9,7.936856546324788e12,0.3363887469894271,0.24746636536699188,311.2410125736099,2.3089007951221693e7,2.3089007014771603e7
0,2684,0.07547923844725563,69.16576952988677,2.6995731731909062e12,-0.0,3.971690554954168e9,7.960444276306081e12,0.33638422340231267,0.24530752495358077,311.2459628844905,2.3123467396454837e7,2.312346647603611e7
0,2686,0.07631335404818056,69.166597345063,2.7075253567099175e12,-0.0,3.980495147469408e9,7.984084609392912e12,0.3363797081152532,0.2480184006565868,311.2496880527835,2.315795121495298e7,2.3157950273708243e7
0,2688,0.07516807170219188,69.16727906310945,2.715495162474527e12,-0.0,3.989312800345964e9,8.007777644855424e12,0.33637520252576913,0.2442962330321236,311.2527557839925,2.3192460047860228e7,2.3192459134462137e7
0,2690,0.07561816701797036,69.16805747434822,2.7234826166222144e12,-0.0,3.998143524848443e9,8.031523465220098e12,0.33637070704889005,0.24575904280840366,311.25625863456696,2.3226995003187455e7,2.322699407848452e7
0,2692,0.07619891598148351,69.16919328855059,2.7314877452973496e12,-0.0,4.006987339237351e9,8.055322171929599e12,0.33636622329133514,0.24764647693982142,311.26136979847763,2.3261557335495308e7,2.3261556396187004e7
0,2694,0.07528569256577919,69.16994378428195,2.739510574686959e12,-0.0,4.015844236443956e9,8.079173798293059e12,0.3363617478267702,0.24467850083878237,311.2647470292688,2.3296143541500755e7,2.3296142624361157e7
0,2696,0.07559521883259039,69.17056013342795,2.7475511309681294e12,-0.0,4.024714229056792e9,8.103078430568981e12,0.33635728130506104,0.24568446120591877,311.26752060042577,2.333075477943513e7,2.3330753854418125e7
0,2698,0.075228074321336,69.17155995748126,2.755609440355497e12,-0.0,4.03359734242506e9,8.127036189507313e12,0.3363528267115487,0.24449124154434201,311.2720198086657,2.3365393527871717e7,2.3365392611562494e7
0,2700,0.0754535566344135,69.17259720834562,2.7636855290782144e12,-0.0,4.042493575810076e9,8.151047125608991e12,0.33634838199470785,0.24522405906184386,311.2766874375553,2.3400058129792407e7,2.3400057207670767e7
0,2702,0.07485135821534838,69.17323180132131,2.7717794233866084e12,-0.0,4.0514029296664124e9,8.175111292572038e12,0.3363439452465074,0.24326691419988225,311.2795431059459,2.3434746515058782e7,2.343474560736763e7
0,2704,0.07498904014415568,69.17387788204343,2.7798911495511826e12,-0.0,4.060325422171125e9,8.19922879199954e12,0.33633951816783536,0.24371438046850596,311.2824504691954,2.3469460629055258e7,2.346945971772093e7
0,2706,0.07553637109673642,69.17448795288317,2.7880207338534653e12,-0.0,4.069261062277949e9,8.223399700670664e12,0.3363351005667158,0.24549320606439334,311.28519578797426,2.350420025048679e7,2.3504199325459182e7
0,2708,0.074696297422489,69.17582421726802,2.7961682026121577e12,-0.0,4.078209881249687e9,8.247624155811995e12,0.3363306965615036,0.24276296662308924,311.29120897770605,2.353896901645893e7,2.3538968111687977e7
0,2710,0.07459882109966914,69.17694191796812,2.804333582148409e12,-0.0,4.087171862200472e9,8.27190216441487e12,0.3363263009874304,0.2424461685739247,311.2962386308566,2.3573762419871483e7,2.357376151718818e7
0,2712,0.07455507903144344,69.17745165514171,2.8125168988060522e12,-0.0,4.096147006028012e9,8.296233781541916e12,0.336321912072258,0.2423040068521912,311.2985324481377,2.36085786222907e7,2.3608577720385857e7
0,2714,0.075386060954075,69.17819567608879,2.8207181789464336e12,-0.0,4.105135342537512e9,8.320619140700373e12,0.3363175337469591,0.24500469810074377,311.30188054239954,2.364342160849885e7,2.3643420686008073e7
0,2716,0.07414232309992012,69.17902780538233,2.82893744897454e12,-0.0,4.114136881624142e9,8.34505832151663e12,0.33631316589563764,0.2409625500747404,311.3056251242205,2.3678290721017025e7,2.3678289828557413e7
0,2718,0.07414520012435158,69.1798469044506,2.837174735280916e12,-0.0,4.1231516261478353e9,8.3695513845889e12,0.3363088072831661,0.24097190040414262,311.3093110700277,2.3713185439822864e7,2.371318454701368e7
0,2720,0.07418053725362556,69.18040613393038,2.8454300642913354e12,-0.0,4.1321795812638793e9,8.394098396746417e12,0.3363044569495085,0.24108674607428304,311.31182760268666,2.3748104608993795e7,2.3748103715053085e7
0,2722,0.07371867479129156,69.1814044585332,2.8537034624484834e12,-0.0,4.141220774811013e9,8.418699486587095e12,0.33630011835865997,0.23958569307169755,311.31632006339936,2.3783051549816504e7,2.378305066674981e7
0,2724,0.07414934350854613,69.18213643774193,2.8619949562168e12,-0.0,4.150275197135099e9,8.44335468077921e12,0.33629578778103214,0.2409853664027749,311.3196139698387,2.3818022899971e7,2.3818022006228242e7
0,2726,0.07342677106627438,69.18314570059505,2.8703045720835913e12,-0.0,4.159342874124496e9,8.468064102779785e12,0.3362914682348909,0.23863700596539172,311.32415565267775,2.3853021262182195e7,2.38530203855832e7
0,2728,0.07338082145225895,69.18398665972185,2.8786323365486646e12,-0.0,4.1684238020710773e9,8.492827795501234e12,0.33628715716865093,0.2384876697198416,311.32793996874835,2.3888044501312e7,2.388804362554277e7
0,2730,0.07335601889364804,69.18450594005162,2.886978276121122e12,-0.0,4.177517987773202e9,8.51764583049972e12,0.3362828539705527,0.23840706140435614,311.3302767302323,2.3923091897930495e7,2.392309102248475e7
0,2732,0.07267656547898854,69.18520987447074,2.895342417356532e12,-0.0,4.1866254543614984e9,8.542518323959082e12,0.3362785611689291,0.23619883780671275,311.33344443511834,2.395816586124027e7,2.3958165001757164e7
0,2734,0.07327321189537861,69.18598899168605,2.903724786819738e12,-0.0,4.1957462063699784e9,8.567445341395783e12,0.33627427781185854,0.23813793865998048,311.3369504625872,2.399326584914674e7,2.3993264975144923e7
0,2736,0.07341741361528324,69.18726844603812,2.9121254110790723e12,-0.0,4.204880266192819e9,8.59242699722448e12,0.3362700062301253,0.23860659424967054,311.34270800717155,2.4028393898233816e7,2.4028393020499315e7
0,2738,0.07290476229226403,69.18810356737377,2.9205443167370156e12,-0.0,4.21402762054553e9,8.617463308316645e12,0.3362657419775248,0.2369404774498581,311.346466053182,2.406354553130252e7,2.4063544665580895e7
0,2740,0.07314757127114027,69.18888320192403,2.928981530413155e12,-0.0,4.223188286932482e9,8.642554375781845e12,0.3362614865770964,0.23772960663120588,311.3499744086581,2.409872257547518e7,2.409872170367711e7
0,2742,0.07249605387257196,69.18984916413157,2.9374370787411743e12,-0.0,4.232362283124361e9,8.667700301585824e12,0.33625724147224273,0.23561217508585888,311.3543212385921,2.413392619701011e7,2.4133925340492383e7
0,2744,0.07258997607332039,69.19051477460533,2.9459109883944277e12,-0.0,4.241549604826137e9,8.692901127248492e12,0.33625300402769515,0.23591742223829126,311.357316485724,2.4169154068722274e7,2.4169153209707577e7
0,2746,0.07256607613563976,69.190854554081,2.954403286034532e12,-0.0,4.250750262276268e9,8.7181569341761e12,0.336248774287557,0.2358397474408292,311.35884549336447,2.4204406080100957e7,2.4204405221391536e7
0,2748,0.07288200123119701,69.19193194567177,2.96291399836573e12,-0.0,4.2599642905801153e9,8.743467872148427e12,0.33624455706577216,0.23686650400139028,311.36369375552295,2.423968726814707e7,2.423968640163455e7
0,2750,0.07288575224693326,69.1927396915535,2.971443152096089e12,-0.0,4.2691916756942654e9,8.768833956063141e12,0.33624034779167283,0.2368786948025331,311.36732861199073,2.4274992864554718e7,2.427499199768634e7
0,2752,0.07220389412993153,69.19308413483313,2.9799907739655796e12,-0.0,4.2784324231469183e9,8.794255254534739e12,0.3362361456353386,0.23466265592227747,311.3688786067491,2.4310321955600586e7,2.4310321104705554e7
0,2754,0.07234270415158611,69.19376634705606,2.9885568907326963e12,-0.0,4.2876865602268515e9,8.819731896132053e12,0.3362319539569011,0.23511378849265485,311.3719485617522,2.43456783216862e7,2.4345677467235066e7
0,2756,0.07171768029886949,69.1946925429112,2.9971415291737095e12,-0.0,4.296954096376428e9,8.845263960439725e12,0.33622777260717457,0.23308246097132584,311.3761164431004,2.438106153678015e7,2.4381060696861356e7
0,2758,0.07197608231656828,69.19566160755897,3.005744716081589e12,-0.0,4.306235034325023e9,8.870851508586824e12,0.3362236003027752,0.23392226752884693,311.3804772340154,2.4416470627933767e7,2.441646978165526e7
0,2760,0.0716099575365872,69.19678310875678,3.0143664782582505e12,-0.0,4.315529388355678e9,8.89649463360342e12,0.3362194378145847,0.23273236199390837,311.3855239894055,2.445190613231304e7,2.4451905294421766e7
0,2762,0.0714976548436503,69.1973964602636,3.023006842548819e12,-0.0,4.324837151139691e9,8.922193368899008e12,0.33621528194618683,0.23236737824186346,311.3882840711862,2.448736490774318e7,2.448736407223987e7
0,2764,0.07121466345711286,69.19800244369534,3.0316658357982593e12,-0.0,4.334158345049809e9,8.947947829919414e12,0.33621113503641903,0.2314476562356168,311.39101099662906,2.4522849333472718e7,2.4522848504359502e7
0,2766,0.07152890764516234,69.19890607499494,3.0403434848784155e12,-0.0,4.343492986170016e9,8.97375811486785e12,0.33620699828042905,0.23246894984677763,311.39507733747723,2.4558360846579965e7,2.455836000983143e7
0,2768,0.07136478156578464,69.19921015359236,3.0490398166966025e12,-0.0,4.352841064027245e9,8.999624248530809e12,0.33620286782917436,0.2319355400888001,311.39644569116564,2.459389520612962e7,2.4593894372987013e7
0,2770,0.07164211092838446,69.20035837204436,3.05775485814283e12,-0.0,4.362202621836904e9,9.025546404345395e12,0.3361987499552371,0.2328368605172495,311.4016126741996,2.462945924561457e7,2.4629458405686423e7
0,2772,0.07113188293604401,69.20114936425657,3.0664886361543843e12,-0.0,4.371577642050689e9,9.051524587610123e12,0.3361946394852192,0.23117861954214305,311.40517213915456,2.4665047283993203e7,2.4665046455811717e7
0,2774,0.07098545257242697,69.20203741420184,3.075241177686727e12,-0.0,4.380966143820442e9,9.07755890527118e12,0.33619053820044326,0.23070272086038765,311.4091683639083,2.4700661461435683e7,2.4700660636433866e7
0,2776,0.0710666550253899,69.20253113059567,3.0840125097007866e12,-0.0,4.390368125324521e9,9.103649406200084e12,0.33618644392322583,0.2309666288325172,311.4113900876805,2.473629945010815e7,2.473629862295484e7
0,2778,0.0704815609186436,69.20347895128916,3.0928026591809614e12,-0.0,4.399783617650976e9,9.129796230653451e12,0.33618236056352835,0.2290650729855917,311.4156552808012,2.4771965282396145e7,2.477196446865553e7
0,2780,0.07077912975829787,69.20428752407872,3.1016116531560327e12,-0.0,4.409212614421969e9,9.155999414937043e12,0.33617828516617254,0.23003217171446805,311.41929385835425,2.4807656127573393e7,2.480765530665107e7
0,2782,0.07083077423218645,69.20465364878564,3.1104395186356226e12,-0.0,4.418655119611074e9,9.182259024122387e12,0.33617421660032276,0.23020001625460595,311.4209414195354,2.4843370561498716e7,2.484336973911995e7
0,2784,0.07041799973790433,69.20579175560627,3.119286282664038e12,-0.0,4.428111172029106e9,9.208575220264994e12,0.33617016021263413,0.22885849914818907,311.4260629002282,2.4879114343396705e7,2.4879113530397613e7
0,2786,0.07066307361570993,69.20609572186355,3.12815197231473e12,-0.0,4.437580741924742e9,9.234947974687602e12,0.33616610872765545,0.2296549892510573,311.427430748386,2.49148798469505e7,2.4914879027994093e7
0,2788,0.07058477350530432,69.20694441682599,3.137036614676571e12,-0.0,4.447063872904328e9,9.261377462980697e12,0.3361620683371547,0.22940051389223903,311.43124987571696,2.4950673619549673e7,2.4950672802172944e7
0,2790,0.0709547526953341,69.20767946404592,3.1459402368493843e12,-0.0,4.4565605581382065e9,9.28786372035621e12,0.33615803599290844,0.23060294625983585,311.43455758820664,2.4986492531467658e7,2.4986491705190126e7
0,2792,0.0705387424876665,69.20867574760474,3.1548628659592695e12,-0.0,4.466070817749215e9,9.31440685719654e12,0.33615401353167307,0.22925091308491613,311.43904086422134,2.5022338373955496e7,2.5022337557162166e7
0,2794,0.07021384557745168,69.20915421034744,3.1638045291535386e12,-0.0,4.475594642022449e9,9.341006900657184e12,0.33614999739451273,0.22819499812671795,311.44119394656343,2.505820744419752e7,2.5058206634723086e7
0,2796,0.07042313500406337,69.20987888505064,3.1727652535900254e12,-0.0,4.485132058100555e9,9.367663980859127e12,0.336145990774204,0.22887518876320595,311.4444549827279,2.5094103358499497e7,2.5094102543911923e7
0,2798,0.07034728867263947,69.21076543561648,3.1817450664534263e12,-0.0,4.49468307474069e9,9.394378176671025e12,0.33614199343176765,0.22862868818607826,311.4484444602742,2.5130025726548135e7,2.513002491348354e7
0,2800,0.07019599458974934,69.21125598807248,3.190743994947853e12,-0.0,4.504247688346094e9,9.42114953242121e12,0.3361380029159707,0.22813698241668537,311.45065194632616,2.5165971901815686e7,2.5165971092028156e7
0,2802,0.06945665425739256,69.21219079693216,3.1997620662971724e12,-0.0,4.513825928937474e9,9.44797818658563e12,0.3361340228890511,0.22573412633652581,311.45485858619475,2.520194587261932e7,2.520194507969416e7
0,2804,0.06964538056066638,69.21324147088185,3.208799307728524e12,-0.0,4.523417796632137e9,9.47486419402799e12,0.33613005163144455,0.22634748682216574,311.45958661896833,2.5237946065100092e7,2.523794526758704e7
0,2806,0.06965659433221166,69.21374308993413,3.2178557465323135e12,-0.0,4.533023287075667e9,9.50180759700201e12,0.3361260865126314,0.2263839315796879,311.4618439047036,2.5273969340642482e7,2.527396854263236e7
0,2808,0.06891229410234345,69.21467865553149,3.2269314099484966e12,-0.0,4.542642433589263e9,9.528808543570154e12,0.3361221317788039,0.22396495583261622,311.4660539498917,2.531002036462574e7,2.531001958348397e7
0,2810,0.06950298804794447,69.21491195173193,3.2360263253267144e12,-0.0,4.552275216914131e9,9.555867034201992e12,0.33611818222865064,0.22588471115581954,311.4671037827937,2.5346093728427917e7,2.5346092933486365e7
0,2812,0.06940078081582995,69.21596130791062,3.245140519942479e12,-0.0,4.561921684511374e9,9.582983256903506e12,0.3361142446007626,0.22555253765144734,311.4718258855978,2.538219665079385e7,2.5382195857974105e7
0,2814,0.06881445054772817,69.21662468878287,3.2542740211483774e12,-0.0,4.571581817989205e9,9.610157214673246e12,0.33611031378163925,0.22364696428011654,311.4748110995229,2.5418323432696905e7,2.5418322653096e7
0,2816,0.0685599294395372,69.21693026636159,3.2634268563097446e12,-0.0,4.5812556267458935e9,9.637388988606693e12,0.33610638972881474,0.2228197706784959,311.47618619862715,2.545447419843539e7,2.5454473424409945e7
0,2818,0.06926958432726957,69.2181486578577,3.2725990527926963e12,-0.0,4.590943149015689e9,9.664678741133514e12,0.33610247759106476,0.2251261490636261,311.4816689603596,2.5490654962217923e7,2.5490654171712298e7
0,2820,0.0687298223171503,69.21857477087329,3.281790638007429e12,-0.0,4.600644357992037e9,9.692026451530113e12,0.33609857066160237,0.22337192253073848,311.4835864689298,2.5526857668905936e7,2.5526856890543953e7
0,2822,0.0686206871533576,69.21911201430233,3.291001639360042e12,-0.0,4.610359282118803e9,9.71943225477922e12,0.3360946723646458,0.22301723324841222,311.4860040643605,2.556308658057584e7,2.556308580447659e7
0,2824,0.068742787182868,69.21958648152406,3.300232084285966e12,-0.0,4.620087927375628e9,9.74689622262281e12,0.33609078199472453,0.223414058344321,311.4881391668583,2.5599340875402343e7,2.5599340096283033e7
0,2826,0.06833749919428418,69.2204950398275,3.3094820002517104e12,-0.0,4.629830315808475e9,9.774418472223037e12,0.33608690170705013,0.2220968723814236,311.49222767922373,2.5635622916414447e7,2.5635622146308396e7
0,2828,0.06812717143388167,69.22107388136834,3.31875141471515e12,-0.0,4.639586438747645e9,9.801999034063191e12,0.3360830282076959,0.22141330716011542,311.4948324661575,2.5671929076053184e7,2.5671928310496226e7
0,2830,0.06803447853525157,69.22187051890808,3.32804035519216e12,-0.0,4.649356318537973e9,9.829638026270305e12,0.3360791637322551,0.22111205523956762,311.49841733508634,2.5708261949613087e7,2.5708261185933955e7
0,2832,0.0681455311886821,69.22235623463736,3.3373488491702383e12,-0.0,4.659139952738445e9,9.85733549698504e12,0.3360753060858607,0.22147297636321683,311.5006030558681,2.5744619030847106e7,2.574461826442394e7
0,2834,0.06794566810378527,69.2237093347792,3.346676924202728e12,-0.0,4.668937378517401e9,9.885091606515586e12,0.3360714601225252,0.22082342133730215,311.5066920065064,2.5781005908705123e7,2.578100514658516e7
0,2836,0.06833225661750847,69.22432423161246,3.356024607836268e12,-0.0,4.678748567978609e9,9.912906330951066e12,0.33606761914364763,0.2220798340069025,311.509459042256,2.581741496536579e7,2.581741419424307e7
0,2838,0.06779118023095496,69.22475994913307,3.3653919276424014e12,-0.0,4.68857354546488e9,9.940779794386928e12,0.33606378567513673,0.22032133575060361,311.5114197710988,2.5853848866732366e7,2.5853848107663542e7
0,2840,0.06765153808511443,69.22538343892909,3.3747789112170977e12,-0.0,4.698412327364244e9,9.968712098497355e12,0.3360599609353914,0.21986749877662187,311.51422547518087,2.5890309336506516e7,2.5890308580369145e7
0,2842,0.06788818296925031,69.22631864624607,3.384185586152482e12,-0.0,4.708264926210411e9,9.996703334137506e12,0.33605614539617895,0.22063659465006352,311.51843390810734,2.5926796962200265e7,2.5926796200488243e7
0,2844,0.06788816871518977,69.22669118536241,3.393611980104769e12,-0.0,4.718131332760701e9,1.0024753530266664e13,0.3360523356454089,0.22063654832436674,311.52011033413083,2.596330760789242e7,2.596330684595925e7
0,2846,0.06727440888130388,69.22733317686112,3.4030581207067515e12,-0.0,4.728011575976665e9,1.0052862824522838e13,0.3360485350558846,0.21864182886423764,311.522999295875,2.5999845220321536e7,2.5999844472013522e7
0,2848,0.06780799846603111,69.22803004051974,3.412524035635932e12,-0.0,4.737905658563387e9,1.0081031279952596e13,0.3360447424346313,0.22037599501460112,311.52613518233886,2.6036408763131812e7,2.603640800256762e7
0,2850,0.0679868100999067,69.22856539262193,3.4220097525742725e12,-0.0,4.747813587243212e9,1.010925897106888e13,0.33604095716680793,0.22095713282469678,311.5285442667987,2.607299722793677e7,2.607299646309634e7
0,2852,0.06733447825317329,69.22943953679733,3.4315152992432397e12,-0.0,4.757735383547858e9,1.0137546014635252e13,0.3360371812917335,0.2188370543228132,311.532477915588,2.6109612990346007e7,2.6109612240030706e7
0,2854,0.06709671747178414,69.2303105993425,3.441040703358129e12,-0.0,4.767671047980762e9,1.0165892467578965e13,0.33603341321204444,0.21806433178329845,311.53639769704125,2.614625441669357e7,2.6146253671504017e7
0,2856,0.0669552370107497,69.23069037372908,3.4505859926678496e12,-0.0,4.777620579784998e9,1.0194298383198104e13,0.33602965105095356,0.21760452028493651,311.53810668178085,2.6182919197738837e7,2.6182918455504168e7
0,2858,0.06694123886839999,69.23146328447008,3.460151194937938e12,-0.0,4.787584008383116e9,1.0222763901021008e13,0.3360258982517148,0.21755902632229998,311.5415847801154,2.6219611523051903e7,2.6219610780914854e7
0,2860,0.06679999784139523,69.23211363523933,3.4697363379569536e12,-0.0,4.797561332312936e9,1.0251289072458043e13,0.33602215281541387,0.2170999929845345,311.544511358577,2.625632895238961e7,2.6256328213198178e7
0,2862,0.06696252261653818,69.23259396576626,3.4793414495322783e12,-0.0,4.807552559731892e9,1.0279873976420396e13,0.3360184144660345,0.2176281985037491,311.54667284594814,2.62930712561781e7,2.6293070513131674e7
0,2864,0.06661391178389527,69.23339249978628,3.4889665574834014e12,-0.0,4.817557712195259e9,1.030851873024382e13,0.33601468521758343,0.2164952132976596,311.55026624903826,2.6329840756239355e7,2.6329840020776413e7
0,2866,0.06653389773437692,69.23393243256754,3.498611689665266e12,-0.0,4.82757678568579e9,1.0337223378110209e13,0.3360109626777921,0.21623516763672498,311.55269594655397,2.636663471153585e7,2.6366633977643568e7
0,2868,0.06629530749572302,69.23444124265916,3.5082768739238438e12,-0.0,4.837609795500587e9,1.036598801957184e13,0.33600724778236657,0.2154597493610998,311.5549855919662,2.6403454204395972e7,2.640345347560252e7
0,2870,0.06611582193060737,69.23502120485817,3.5179621381516694e12,-0.0,4.847656753355715e9,1.0394812743979232e13,0.3360035408659832,0.21487642127447396,311.5575954218618,2.6440299716889318e7,2.6440298991870627e7
0,2872,0.06640960817752196,69.23574210997381,3.5276675102641987e12,-0.0,4.85771766999908e9,1.0423697637973158e13,0.33599984210167416,0.2158312265769464,311.56083949488215,2.6477171575039316e7,2.6477170843281355e7
0,2874,0.06655950450381999,69.23653409114053,3.537393018166963e12,-0.0,4.867792554357597e9,1.0452642783056773e13,0.33599615130164806,0.21631838963741498,311.5644034101324,2.6514069454648126e7,2.6514068719336122e7
0,2876,0.0670285223043457,69.23714110808137,3.5471386897992026e12,-0.0,4.877881409968517e9,1.0481648245270254e13,0.3359924673904054,0.2178426974891235,311.56713498636617,2.6550992137807157e7,2.6550991391774774e7
0,2878,0.06619853813503687,69.23770368052425,3.5569045531450947e12,-0.0,4.887984251646976e9,1.0510714123094904e13,0.33598879116127656,0.21514524893886983,311.5696665623591,2.6587940308071118e7,2.6587939580378044e7
0,2880,0.06600800165089996,69.2386370936648,3.5666906361595186e12,-0.0,4.898101095803011e9,1.0539840519753152e13,0.33598512383281165,0.21452600536542485,311.57386692149163,2.6624915910965603e7,2.6624915187292766e7
0,2882,0.0662145206567212,69.23923583071272,3.576496966852838e12,-0.0,4.908231937045965e9,1.0569027475713635e13,0.3359814627573047,0.2151971921343439,311.5765612382072,2.666191560752614e7,2.66619148790592e7
0,2884,0.06613543254299903,69.2399002318418,3.5863235732437227e12,-0.0,4.918376794683585e9,1.0598275102623736e13,0.33597780954291767,0.21494015576474684,311.5795510432881,2.6698941301468283e7,2.6698940574549273e7
0,2886,0.06611883702012245,69.24020129571868,3.596170483369698e12,-0.0,4.928535668691567e9,1.0627583456474164e13,0.3359741625025688,0.21488622031539795,311.580905830734,2.6735990957095735e7,2.673599023033788e7
0,2888,0.06535379361997948,69.24120345368979,3.60603772529386e12,-0.0,4.93870859290172e9,1.0656952691006309e13,0.33597052573443625,0.2123998292649333,311.58541554160405,2.6773069624679666e7,2.677306891462337e7
0,2890,0.06571257227292218,69.2417556034624,3.6159253270962505e12,-0.0,4.94889554976856e9,1.0686382811734889e13,0.3359668946006601,0.21356585988699708,311.58790021558076,2.6810171831890598e7,2.681017111372385e7
0,2892,0.06529989614026102,69.24239325122433,3.625833316861872e12,-0.0,4.959096562942272e9,1.071587394316718e13,0.33596327139653437,0.2122246624558483,311.5907696305095,2.6847300135668833e7,2.6847299426391367e7
0,2894,0.0652898679311252,69.24307452814473,3.635761722714945e12,-0.0,4.969311639808477e9,1.074542616289079e13,0.3359596557492747,0.21219207077615693,311.59383537665127,2.6884454324914355e7,2.6884453615654506e7
0,2896,0.06511196797059657,69.24380058922681,3.6457105727876104e12,-0.0,4.979540790805068e9,1.0775039557383867e13,0.3359560477354686,0.21161389590443885,311.59710265152063,2.6921634411294665e7,2.69216337057383e7
0,2898,0.06549972504901483,69.24429132873462,3.6556798952435938e12,-0.0,4.989784018746929e9,1.0804714191085008e13,0.3359524461837296,0.21287410640929819,311.59931097930576,2.695883906031535e7,2.6958838346030675e7
0,2900,0.06509926497891605,69.24454857051899,3.66566971825016e12,-0.0,5.000041335066082e9,1.0834450153441479e13,0.33594885131015184,0.21157261118147716,311.60046856733544,2.6996068295380797e7,2.6996067589701433e7
0,2902,0.06568882043126284,69.2453264566036,3.6756800699999155e12,-0.0,5.010312763500898e9,1.0864247569679691e13,0.3359452655653885,0.21348866640160424,311.60396905471623,2.7033325668533485e7,2.703332494965962e7
0,2904,0.06499850845394081,69.2458833340368,3.6857109787225273e12,-0.0,5.020598300628517e9,1.0894106486302686e13,0.3359416865830813,0.21124515247530765,311.6064750031656,2.7070607692232527e7,2.707060698835922e7
0,2906,0.0648794167661543,69.24625302215694,3.695762472630184e12,-0.0,5.030897954664992e9,1.0924026983626283e13,0.33593811416932684,0.21085810449000147,311.6081385997062,2.7107914506517354e7,2.7107913805055123e7
0,2908,0.06512652338776134,69.24681520360147,3.7058345799937207e12,-0.0,5.041211743698424e9,1.0954009170681299e13,0.33593454971950104,0.21166120101022437,311.61066841620664,2.714524791163773e7,2.7145247204556126e7
0,2910,0.06480601717673723,69.24786997061601,3.7159273290760723e12,-0.0,5.051539684946216e9,1.0984053154117416e13,0.33593099444236907,0.210619555824396,311.615414867772,2.718260933869686e7,2.7182608638440713e7
0,2912,0.06442260692059817,69.24832224682643,3.7260407481729536e12,-0.0,5.061881764220449e9,1.1014158949236996e13,0.33592744427812565,0.20937347249194407,311.61745011071895,2.7219993596640922e7,2.7219992904551335e7
0,2914,0.06401079254218747,69.24914960780725,3.7361748655814204e12,-0.0,5.072238011980858e9,1.10443267013308e13,0.3359239027282606,0.20803507576210928,311.62117323513263,2.725740531420689e7,2.7257404630854238e7
0,2916,0.0642933628367756,69.24969274885258,3.7463297096562456e12,-0.0,5.082608423106564e9,1.1074556452122494e13,0.3359203672878853,0.2089534292195207,311.6236173698366,2.729484136173402e7,2.7294840672062796e7
0,2918,0.06450052357798348,69.25007500378635,3.756505308726509e12,-0.0,5.092993010880321e9,1.1104848297022268e13,0.3359168385090636,0.20962670162844632,311.6253375170386,2.7332302331504487e7,2.7332301637130868e7
0,2920,0.06392878902934324,69.25089065210516,3.7667016911781997e12,-0.0,5.103391798414069e9,1.113520236019088e13,0.3359133186024083,0.2077685643453655,311.6290079344732,2.736979104498083e7,2.7369790362822693e7
0,2922,0.06435813254985079,69.2517253373939,3.7769188853879697e12,-0.0,5.113804784525467e9,1.1165618694995443e13,0.3359098057819122,0.20916393078701506,311.6327640182726,2.7407305521068946e7,2.7407304829404425e7
0,2924,0.0641325492992984,69.25212123950722,3.78715691977134e12,-0.0,5.124231971329418e9,1.1196097364395877e13,0.33590629867380484,0.2084307852227198,311.6345455777825,2.744484360983417e7,2.744484292287691e7
0,2926,0.06418777677496607,69.25246463640985,3.797415822747821e12,-0.0,5.134673375560585e9,1.1226638474142451e13,0.3359027984840805,0.20861027451863973,311.63609086384434,2.748240713025465e7,2.748240644190314e7
0,2928,0.06387282068224785,69.25325658649973,3.8076956227763594e12,-0.0,5.1451290182143e9,1.1257242142555111e13,0.3358993070584915,0.2075866672173055,311.63965463924876,2.7519998461637925e7,2.751999777992159e7
0,2930,0.06370114135648985,69.25424068168368,3.8179963483091743e12,-0.0,5.155598902988434e9,1.1287908437446938e13,0.3358958233835022,0.20702870940859203,311.64408306757656,2.7557616384402145e7,2.755761570620152e7
0,2932,0.06380981812261464,69.25423609842338,3.8283180278577656e12,-0.0,5.166083014837751e9,1.1318637371646521e13,0.3358923432915051,0.20738190889849759,311.6440624429052,2.7595255306491997e7,2.759525462575398e7
0,2934,0.06319637242156739,69.2548684675914,3.838660689891836e12,-0.0,5.176581398592433e9,1.1349429133578363e13,0.33588887260844025,0.20538821037009403,311.6469081041613,2.7632922935157172e7,2.7632922267428696e7
0,2936,0.06355089806987141,69.25552543126872,3.849024362969716e12,-0.0,5.187094049177558e9,1.1380283765415596e13,0.33588540890689644,0.20654041872708206,311.6498644407093,2.7670616353216454e7,2.7670615677684218e7
0,2938,0.06317888017123915,69.25622911425012,3.8594090756160903e12,-0.0,5.197620978798632e9,1.141120136009429e13,0.33588195250724046,0.20533136055652726,311.65303101412553,2.7708335683381405e7,2.77083350156535e7
0,2940,0.06351873660396462,69.25686191376859,3.869814856404772e12,-0.0,5.2081621930254755e9,1.1442181991090127e13,0.33587850276008835,0.20643589396288503,311.65587861195866,2.7746080353643373e7,2.7746079678425625e7
0,2942,0.06341719807912918,69.2572636109849,3.880241733919336e12,-0.0,5.218717699664451e9,1.1473225738493477e13,0.33587505927659267,0.20610589375716984,311.657686249432,2.7783849617754333e7,2.7783848944535874e7
0,2944,0.06343267961653344,69.25781687556122,3.8906897367471772e12,-0.0,5.229287515681795e9,1.150433270942003e13,0.3358716232705693,0.2061562087537337,311.6601759400255,2.7821645281405352e7,2.7821644607664824e7
0,2946,0.0628200243444755,69.25807894922698,3.9011588935291953e12,-0.0,5.239871642568878e9,1.153550296547872e13,0.3358681933190932,0.2041650791195454,311.6613552715214,2.7859465256459925e7,2.7859464595660187e7
0,2948,0.06317028032079952,69.25913573909284,3.9116492329054185e12,-0.0,5.2504701104827e9,1.1566736652797582e13,0.33586477287071237,0.20530341104259844,311.66611082591777,2.789731466669259e7,2.7897313998217233e7
0,2950,0.06287623307610435,69.25966328498657,3.9221607835273022e12,-0.0,5.261082903842844e9,1.1598033782809088e13,0.33586135762828645,0.20434775749733913,311.6684847824396,2.7935187261566725e7,2.7935186599199504e7
0,2952,0.06301622309167107,69.26007462925438,3.9326935740841265e12,-0.0,5.271710039597804e9,1.1629394462808592e13,0.3358579488241415,0.20480272504793098,311.6703358316447,2.7973084985039312e7,2.7973084319493532e7
0,2954,0.06283544879132466,69.26108760464953,3.943247633263169e12,-0.0,5.282351543034462e9,1.1660818824860633e13,0.33585454898336903,0.20421520857180514,311.6748942209229,2.8011011243043005e7,2.8011010581179626e7
0,2956,0.0627852950312758,69.2613870849996,3.953822989808151e12,-0.0,5.293007396489473e9,1.169230687421473e13,0.33585115357176915,0.20405220885164638,311.6762418824982,2.804895980548334e7,2.8048959144506387e7
0,2958,0.06234423940175465,69.26194697131695,3.964419672432572e12,-0.0,5.303677630183379e9,1.1723858757649865e13,0.3358477659409092,0.2026187780557026,311.6787613709263,2.8086935287920155e7,2.8086934636148043e7
0,2960,0.062154421415470326,69.26247111925159,3.975037709907622e12,-0.0,5.314362247041308e9,1.175547454133465e13,0.33584438497616065,0.20200186960027855,311.68112003663214,2.812493628178543e7,2.8124935633851603e7
0,2962,0.06210560377414316,69.26334898101473,3.985677131013406e12,-0.0,5.325061264810161e9,1.178715433535429e13,0.3358410119769234,0.20184321226596527,311.68507041456627,2.816296463165389e7,2.8162963984573968e7
0,2964,0.06248604945341861,69.26354996360087,3.996337964547667e12,-0.0,5.335774672007585e9,1.1818898163282814e13,0.3358376434424808,0.20307966072361047,311.6859748362039,2.8201015456404153e7,2.8201014801075317e7
0,2966,0.06226893324071052,69.26427492556417,4.007020239319312e12,-0.0,5.346502503874846e9,1.1850706187173482e13,0.335834283512254,0.2023740330323092,311.6892371650388,2.8239094450767346e7,2.823909379986954e7
0,2968,0.062170798628196355,69.2648405693412,4.0177239841671196e12,-0.0,5.357244755470397e9,1.188257845006902e13,0.33583092978496165,0.20205509554163814,311.6917825620354,2.827719837302712e7,2.827719772403114e7
0,2970,0.061618849931022665,69.26532203648082,4.0284492279532563e12,-0.0,5.368001438725073e9,1.191451504506021e13,0.33582758258021855,0.20026126227582366,311.6939491641637,2.8315327584827997e7,2.831532694729461e7
0,2972,0.0620828764623689,69.26576055242526,4.039195999547218e12,-0.0,5.378772562466413e9,1.194651605610296e13,0.33582424180021336,0.20176934850269893,311.6959224859137,2.8353482266036075e7,2.835348161854321e7
0,2974,0.0625549685007278,69.26622783290001,4.0499643278328926e12,-0.0,5.389558139044855e9,1.1978581577686506e13,0.3358209078124427,0.20330364762736533,311.69802524805004,2.839166276651149e7,2.8391662108809162e7
0,2976,0.061846053719010086,69.2670292588078,4.0607542417539824e12,-0.0,5.400358185704226e9,1.2010711718901793e13,0.33581758177363513,0.20099967458678278,311.7016316646351,2.8429870544021647e7,2.8429869901175924e7
0,2978,0.06177594408961154,69.26724923191571,4.0715657702237007e12,-0.0,5.411172691706194e9,1.2042906505677346e13,0.3358142604014168,0.2007718182912375,311.7026215436207,2.8468101246217508e7,2.8468100604674548e7
0,2980,0.06164340293634599,69.26831720635597,4.082398942191689e12,-0.0,5.422001696130524e9,1.207516611227727e13,0.3358109484440127,0.20034105954312445,311.7074274286019,2.8506361645601556e7,2.8506361006674074e7
0,2982,0.06146585654491927,69.26856772837152,4.093253786638027e12,-0.0,5.432845175500674e9,1.2107490526704982e13,0.33580764046135175,0.19976403377098761,311.70855477767185,2.8544643859992117e7,2.854464322462103e7
0,2984,0.060794238483891594,69.26927113990898,4.1041303325543765e12,-0.0,5.443703165343245e9,1.2139879912829863e13,0.33580434062689174,0.19758127507264767,311.7117201295904,2.858295390600704e7,2.8582953284486096e7
0,2986,0.06108107889756904,69.26959100262027,4.1150286089596924e12,-0.0,5.454575657084409e9,1.2172334303094352e13,0.3358010460064099,0.19851350641709936,311.7131595117912,2.8621287810298625e7,2.8621287182634607e7
0,2988,0.0610981273922795,69.27011745266748,4.1259486448695347e12,-0.0,5.4654626735837145e9,1.2204853823798605e13,0.33579775866598915,0.1985689140249084,311.71552853700365,2.865964837825672e7,2.8659647750063885e7
0,2990,0.06080538056783108,69.27053124438729,4.136890469340053e12,-0.0,5.476364218297341e9,1.2237438543368998e13,0.3357944775658457,0.197617486845451,311.71739059974277,2.8698034099509504e7,2.8698033477247264e7
0,2992,0.06135086161204197,69.27117410544648,4.147854111444855e12,-0.0,5.487280306344002e9,1.22700885651364e13,0.33579120361725917,0.1993903002391364,311.72028347450913,2.8736446579395078e7,2.873644594556965e7
0,2994,0.06119276713634066,69.27191129476228,4.1588396002742485e12,-0.0,5.498210946582921e9,1.2302803973795016e13,0.33578793658971334,0.19887649319310716,311.72360082643024,2.8774885196109414e7,2.877488456542315e7
0,2996,0.06100360931003599,69.27245808218521,4.1698469649256235e12,-0.0,5.509156142360474e9,1.2335584837586355e13,0.33578467546273577,0.19826173025761698,311.7260613698335,2.881334859536699e7,2.8813347968463954e7
0,2998,0.06087049183211621,69.27243668519577,4.1808762345333345e12,-0.0,5.520115895929725e9,1.2368431221463979e13,0.3357814190164343,0.19782909845437768,311.72596508338097,2.885183498868521e7,2.8851834364387833e7
0,3000,0.060416033119950724,69.2734586779197,4.19192743825839e12,-0.0,5.531090248990342e9,1.2401343308712637e13,0.33577817238774166,0.19635210763983985,311.7305640506387,2.8890352005747586e7,2.8890351390717696e7


==> anc/data/renormalized_40000_slice_mu0.csv <==
T,mu,sigma,Delta,p,s,n,e,m,Delta_gap
0,0,92.40157827261325,0.0010166929779458578,155.9338322877884,-0.0,-0.0,-155.9338322877884,300.30512938599304,0.00457511840075636
1,0,92.40157827261325,0.0010166929779458578,155.9338322877884,9.168624807264985e-125,-0.0,-155.9338322877884,300.30512938599304,0.00457511840075636
2,0,92.40157827261325,0.0010166929779458578,155.9338322877884,2.135722432412488e-59,-0.0,-155.9338322877884,300.30512938599304,0.00457511840075636
3,0,92.40157827261325,0.0010166929779458578,155.9338322877884,1.4476867759973086e-37,-0.0,-155.9338322877884,300.30512938599304,0.00457511840075636
4,0,92.40157827261325,0.0010166929779458578,155.9338322877884,1.2525693277331746e-26,-0.0,-155.9338322877884,300.30512938599304,0.00457511840075636
5,0,92.40157827261325,0.0010166929779458578,155.9338322877884,4.715537083540475e-20,-0.0,-155.9338322877884,300.30512938599304,0.00457511840075636
6,0,92.40157827261325,0.0010166929779458578,155.9338322877884,1.1659869996832475e-15,-0.0,-155.9338322877884,300.30512938599304,0.00457511840075636
7,0,92.40157827261325,0.0010166929779458578,155.9338322877884,1.6278488565611325e-12,-0.0,-155.933832287777,300.30512938599304,0.00457511840075636
8,0,92.40157827261325,0.0010166929779458578,155.9338322877884,3.7646171963166115e-10,-0.0,-155.93383228477668,300.30512938599304,0.00457511840075636
9,0,92.40157827261325,0.0010166929779458578,155.9338322877884,2.6232709622177878e-8,-0.0,-155.933832051694,300.30512938599304,0.00457511840075636
10,0,92.40157827261325,0.0010166929779458578,155.93383252620697,7.88798649531763e-7,-0.0,-155.93382463822047,300.30512938599304,0.00457511840075636
11,0,92.40157827261325,0.0010166929779458578,155.93383693695068,1.286496490652555e-5,-0.0,-155.9336954223367,300.30512938599304,0.00457511840075636
12,0,92.40157827261325,0.0010166929779458578,155.93388986587524,0.00013256226972561196,-0.0,-155.93229911863853,300.30512938599304,0.00457511840075636
13,0,92.40157827261325,0.0010166929779458578,155.93431782722473,0.0009591590967439862,-0.0,-155.92184875896706,300.30512938599304,0.00457511840075636
14,0,92.40157827261325,0.0010166929779458578,155.93689358234406,0.0052555467772205005,-0.0,-155.86331592746296,300.30512938599304,0.00457511840075636
15,0,92.40157827261325,0.0010166929779458578,155.94912433624268,0.023049753003971146,-0.0,-155.6033780411831,300.30512938599304,0.00457511840075636
16,0,92.40157827261325,0.0010166929779458578,155.99700582027435,0.08435176792798132,-0.0,-154.64737753342666,300.30512938599304,0.00457511840075636
17,0,92.40157827261325,0.0010166929779458578,156.15688812732697,0.2659002061134151,-0.0,-151.6365846233989,300.30512938599304,0.00457511840075636
18,0,92.40157827261325,0.0010166929779458578,156.6244592666626,0.7401031412581057,-0.0,-143.3026027240167,300.30512938599304,0.00457511840075636
19,0,92.40157827261325,0.0010166929779458578,157.84740316867828,1.8548484376624033,-0.0,-122.60528285309263,300.30512938599304,0.00457511840075636
20,0,92.40157827261325,0.0010166929779458578,160.75653684139252,4.2517310225479115,-0.0,-75.72191639043429,300.30512938599304,0.00457511840075636
21,0,92.40157827261325,0.0010166929779458578,167.1365603208542,9.027571611038775,-0.0,22.44244351096009,300.30512938599304,0.00457511840075636
22,0,92.40157827261325,0.0010166929779458578,180.1806217432022,17.940387486078368,-0.0,214.5079029505219,300.30512938599304,0.00457511840075636
23,0,92.40157827261325,0.0010166929779458578,205.27203965187073,33.65692120013201,-0.0,568.8371479511655,300.30512938599304,0.00457511840075636
24,0,92.40157827261325,0.0010166929779458578,251.031711935997,60.03511213607781,-0.0,1189.8109793298704,300.30512938599304,0.00457511840075636
25,0,92.39848971657688,0.002012455226085917,330.347518324852,102.46572121182967,-0.0,2231.29551197089,300.29509157887486,0.009056048517386627
26,0,92.39839480179812,0.002158698821072163,462.08397376537323,168.08021189460692,-0.0,3908.001535494406,300.29478310584386,0.009714144694824733
27,0,92.39839480179812,0.002158698821072163,676.0734219551086,266.22249585655436,-0.0,6511.933966171859,300.29478310584386,0.009714144694824733
28,0,92.39839480179812,0.002158698821072163,1009.2700043916702,408.6798652212347,-0.0,10433.766221802902,300.29478310584386,0.009714144694824733
29,0,92.39839480179812,0.002158698821072163,1513.018516421318,609.9942036389336,-0.0,16176.813389107756,300.29478310584386,0.009714144694824733
30,0,92.39839480179812,0.002158698821072163,2254.69585108757,887.7294596091956,-0.0,24377.187937188297,300.29478310584386,0.009714144694824733
31,0,92.39839480179812,0.002158698821072163,3320.851789712906,1262.7027578126492,-0.0,35822.93370247922,300.29478310584386,0.009714144694824733
32,0,92.39839480179812,0.002158698821072163,4820.561205983162,1759.1755036974644,-0.0,51473.0549123357,300.29478310584386,0.009714144694824733
33,0,92.4028337100879,0.0028392791470803896,6883.5027133226395,2404.190098236232,-0.0,72454.77052847302,300.30920955778566,0.012776756161861753
34,0,92.3968050752382,0.001795345028583041,9691.758499741554,3232.1096027370263,-0.0,100199.96799331735,300.2896164945242,0.008079052628623684
35,0,92.3986693826917,0.00046987245025121476,13428.318758368492,4274.597514336725,-0.0,136182.59424341688,300.295675493748,0.0021144260261304663
36,0,92.390722145696,0.0005288249923960521,18327.052194952965,5575.85116916854,-0.0,182403.58989511448,300.269846973512,0.0023797124657822344
37,0,92.390722145696,0.00052882499239659,24674.723831415176,7172.972416342088,-0.0,240725.2555732421,300.269846973512,0.002379712465784655
38,0,92.39356878027294,0.0016626564879114528,32785.79771435261,9113.283781944376,-0.0,313518.9859995337,300.27909853588704,0.007481954195601537
39,0,92.39356878027294,0.0016626564879114528,43032.30497908592,11449.933367726851,-0.0,403515.0963622613,300.27909853588704,0.007481954195601537
40,0,92.38768973607635,0.0019517414897066388,55839.07039606571,14240.27878547196,-0.0,513772.08102281275,300.25999164224817,0.008782836703679875
41,0,92.3870703158712,0.0007343297532917477,71684.65506637096,17533.018948096542,-0.0,647169.1218055872,300.2579785265814,0.0033044838898128644
42,0,92.37697395238118,0.0014044480993131872,91096.24314582348,21403.58798070126,-0.0,807854.4520436295,300.22516534523885,0.006320016446909342
43,0,92.37468949993229,0.0012786115587243066,114687.27060592175,25897.024774557125,-0.0,998884.7947000347,300.2177408747799,0.00575375201425938
44,0,92.36877545830923,9.002728605316305e-5,143134.39665949345,31093.643127717773,-0.0,1.2249859009600885e6,300.198520239505,0.0004051227872392337
45,0,92.3653164978209,0.0016631223363823453,177118.77892005444,37053.875064711116,-0.0,1.4903055989919459e6,300.1872786179179,0.007484050513720554
46,0,92.3615255490069,0.001068293616111243,217500.21992957592,43853.674701583266,-0.0,1.7997688163432544e6,300.17495803427244,0.004807321272500594
47,0,92.35135698324521,0.004341199471105473,265129.5833194256,51582.5170675899,-0.0,2.1592487188572995e6,300.1419101955469,0.019535397619974627
48,0,92.34412806404536,0.000302779941477908,320997.9526309967,60296.80288414607,-0.0,2.5732485858080145e6,300.11841620814744,0.001362509736650586
49,0,92.3329413844448,9.09086406662357e-5,386102.30960953236,70094.12871107868,-0.0,3.048509997233323e6,300.08205949944556,0.0004090888829980606
50,0,92.31972693288573,0.0008376476820903447,461549.07210350037,81052.58640762365,-0.0,3.591080248277682e6,300.03911253187863,0.003769414569406551
51,0,92.31318602826815,0.00029834214340955983,548581.7901738882,93221.93159909219,-0.0,4.205736721379814e6,300.01785459187147,0.0013425396453430193
52,0,92.2999109945903,8.844710782404731e-5,648463.7502030134,106737.03775186236,-0.0,4.901862212893829e6,299.9747107324185,0.0003980119852082129
53,0,92.28529603346857,9.484184202071999e-5,762551.6172834635,121665.42852250359,-0.0,5.685716094409226e6,299.92721210877284,0.00042678828909323995
54,0,92.26485376195626,8.214646939283974e-5,892326.5433930159,138120.2144267828,-0.0,6.566165035653255e6,299.8607747263578,0.00036965911226777883
55,0,92.24615496705152,0.0008255451397696117,1.0393013082395792e6,156152.35992270184,-0.0,7.549078487509022e6,299.80000364291743,0.0037149531289632524
56,0,92.2285982446254,8.041912799886345e-5,1.2051725785576105e6,175851.33982253305,-0.0,8.64250245150424e6,299.74294429503254,0.0003618860759948855
57,0,92.20722050494251,0.0011826082184169615,1.391621737930417e6,197340.40266928807,-0.0,9.856781214219004e6,299.67346664106316,0.005321736982876327
58,0,92.17668780753267,0.0006849830546340154,1.6005120040518045e6,220759.3467076063,-0.0,1.1203530104989361e7,299.5742353744812,0.0030824237458530693
59,0,92.15692575379805,0.0009621689565704647,1.8337509860856533e6,246044.2238614727,-0.0,1.2682858221741237e7,299.51000869984364,0.004329760304567091
60,0,92.12468448403054,0.0003734405713301286,2.0933674949178696e6,273482.25208702893,-0.0,1.4315567630303867e7,299.40522457309925,0.0016804825709855788
61,0,92.08951732623487,0.00205169818469252,2.381469159926176e6,303095.2728774351,-0.0,1.6107342485597365e7,299.2909313102633,0.00923264183111634
62,0,92.05888348636114,0.0007586234125001108,2.7002761404317617e6,334899.82634390285,-0.0,1.8063513092890214e7,299.1913713306737,0.0034138053562504985
63,0,92.02230813009189,0.0010035496048236235,3.052103842264056e6,369101.0880128623,-0.0,2.020126470254627e7,299.0725014227986,0.004515973221706306
64,0,91.98033607556505,0.0013758314567342564,3.4393650447417498e6,405799.3870250665,-0.0,2.2531795724862505e7,298.9360922455864,0.0061912415553041535
65,0,91.93906893064772,0.0003862941502180238,3.86457692498827e6,445017.86986973503,-0.0,2.5061584616544507e7,298.8019740246051,0.0017383236759811072
66,0,91.89271669960263,0.0009257869339347147,4.3303587813721895e6,486931.6808730711,-0.0,2.7807132156250503e7,298.65132927370854,0.004166041202706216
67,0,91.8436923478714,8.570765252074607e-5,4.8394523351255655e6,531609.9347391945,-0.0,3.0778413292400464e7,298.492000130582,0.0003856844363433573
68,0,91.78462469300892,0.00041441133763227836,5.3946351687864065e6,579276.0273644043,-0.0,3.399613469199309e7,298.300030252279,0.0018648510193452527
69,0,91.73128182975884,0.0017456289804990582,5.9988812848984e6,629773.3019290277,-0.0,3.745547654820451e7,298.12666594671623,0.007855330412245762
70,0,91.66656073695387,0.00140918526288212,6.655215558179855e6,683498.1916848767,-0.0,4.1189657859761514e7,297.91632239510005,0.00634133368296954
71,0,91.60769466945382,0.0006092070943846609,7.366781943491578e6,740235.1749956429,-0.0,4.518991548119906e7,297.7250076757249,0.002741431924730974
72,0,91.5380969573223,0.0005520781271994822,8.136820685709357e6,800407.1459140803,-0.0,4.949249382010443e7,297.49881511129746,0.0024843515723976697
73,0,91.46847108935116,0.0002990692021193153,8.968706393268943e6,863903.1699599033,-0.0,5.4096225013804e7,297.27253104039124,0.0013458114095369188
74,0,91.39065656247641,0.002339370131241452,9.865883133895516e6,931007.2861979611,-0.0,5.9028656044753596e7,297.0196338280483,0.010527165590586534
75,0,91.30624771687343,0.0023260626212202027,1.0831950185401559e7,1.0018010419023818e6,-0.0,6.4303127957277074e7,296.74530507983866,0.010467281795490913
76,0,91.22698426105305,9.169418272776175e-5,1.1870591378871322e7,1.0760916109329006e6,-0.0,6.991237105202912e7,296.4876988484224,0.00041262382227492787
77,0,91.12938729908255,0.0015945393913700083,1.2985571056013942e7,1.1545970471256294e6,-0.0,7.591840157265952e7,296.17050872201827,0.007175427261165037
78,0,91.03395363658998,8.426994882665181e-5,1.4180858645398498e7,1.2368866598872119e6,-0.0,8.229630082580402e7,295.86034931891743,0.00037921476971993314
79,0,90.93568102139942,0.004498627590415003,1.5460408787861824e7,1.3231928020607377e6,-0.0,8.907182257493646e7,295.5409633195481,0.020243824156867513
80,0,90.83724713221673,0.0012321429202264418,1.6828420588204265e7,1.413530480090635e6,-0.0,9.625401781904653e7,295.22105317970437,0.005544643141018988
81,0,90.72205380007416,0.0033773116276769716,1.8289120918967485e7,1.508542084140339e6,-0.0,1.0390278789639997e8,294.846674850241,0.015197902324546372
82,0,90.60728744118514,0.003089129093139134,1.9846880281327844e7,1.6077902851041893e6,-0.0,1.1199192309721568e8,294.4736841838517,0.013901080919126103
83,0,90.48662699997703,0.0021282324819932585,2.1506181335752726e7,1.711590582626555e6,-0.0,1.2055583702225134e8,294.08153774992536,0.009577046168969663
84,0,90.36335997112073,8.493341759358828e-5,2.327164916413963e7,1.8199318194437888e6,-0.0,1.2960262366913864e8,293.6809199061424,0.0003822003791711473
85,0,90.22630166297775,0.00018071965067285222,2.514796227059102e7,1.933355372220983e6,-0.0,1.3918724436819252e8,293.2354804046777,0.0008132384280278349
86,0,90.08903490797802,0.00038759226277357067,2.714000136411488e7,2.051453019241695e6,-0.0,1.492849582906709e8,292.78936345092853,0.001744165182481068
87,0,89.94261395894202,0.001471092352717719,2.925271930727887e7,2.17469472055502e6,-0.0,1.5994572138100788e8,292.31349536656154,0.006619915587229736
88,0,89.78831689544121,0.0005801259374031639,3.1491197197807193e7,2.3031536756748008e6,-0.0,1.7118632626157528e8,291.8120299101839,0.0026105667183142374
89,0,89.62925964141074,0.00035690616673719907,3.3860656365531206e7,2.4368095477298764e6,-0.0,1.8301539338242778e8,291.2950938345849,0.001606077750317396
90,0,89.46407700660522,0.000794155000773632,3.636642713877082e7,2.575835898809356e6,-0.0,1.9545880375407124e8,290.758250271467,0.003573697503481344
91,0,89.2930354233263,9.62824436926455e-5,3.9013978459950686e7,2.7203342387828133e6,-0.0,2.0853643726928532e8,290.2023651258105,0.00043327099661690476
92,0,89.11593052252437,0.001916250455848463,4.18088619089936e7,2.87042828423607e6,-0.0,2.222705402407248e8,289.6267741982042,0.008623127051318083
93,0,88.92977316648587,9.420317611984145e-5,4.4756851309325814e7,3.026391848873832e6,-0.0,2.3669759063594055e8,289.0217627910791,0.00042391429253928653
94,0,88.73774068479557,0.0010222886387021954,4.786372229413998e7,3.1881794399370737e6,-0.0,2.5182514505994493e8,288.3976572255856,0.004600298874159879
95,0,88.53281364290021,0.0025237092896731894,5.113550079080284e7,3.3563048674913463e6,-0.0,2.6771346162087506e8,287.73164433942566,0.011356691803529353
96,0,88.32478194040668,0.0022592021171895524,5.457828766930103e7,3.530341898827538e6,-0.0,2.843345346181426e8,287.0555413063217,0.010166409527352985
97,0,88.10851581744976,8.486267558950863e-5,5.8198327477252245e7,3.710699548261043e6,-0.0,3.0173952870406896e8,286.3526764067117,0.0003818820401527888
98,0,87.88490812551137,8.918813902478336e-5,6.200196799275887e7,3.8974468153172373e6,-0.0,3.199478199083304e8,285.62595140791194,0.0004013466256115251
99,0,87.64797222129378,8.945989039946375e-5,6.599573853123987e7,4.0910914137886604e6,-0.0,3.3902231143383753e8,284.8559097192048,0.0004025695067975869
100,0,87.40634687022322,0.003487257382485247,7.018626585396945e7,4.291210970879999e6,-0.0,3.589348312340304e8,284.07062732822544,0.01569265822118361
101,0,87.15788760327314,0.0022177722177983933,7.458038110998774e7,4.498056355424694e6,-0.0,3.7972331078790635e8,283.2631347106377,0.00997997498009277
102,0,86.89419138956177,0.0011925190069937658,7.918498041067553e7,4.712337432723569e6,-0.0,4.014734377271285e8,282.40612201607576,0.005366335531471946
103,0,86.63222325996689,9.552171277101026e-5,8.400714731895089e7,4.932985508627785e6,-0.0,4.24090360069711e8,281.5547255948924,0.0004298477074695462
104,0,86.35194729332781,7.81130395482001e-5,8.905407570614243e7,5.161561165355488e6,-0.0,4.477482854908283e8,280.64382870331536,0.00035150867796690044
105,0,86.06287526606867,0.001498615818171016,9.433311476782608e7,5.397517348490904e6,-0.0,4.724062068237189e8,279.7043446147232,0.006743771181769572
106,0,85.76372167478311,0.003208782604449184,9.985177658720124e7,5.641080505566762e6,-0.0,4.9810275700287557e8,278.7320954430451,0.01443952172002133
107,0,85.45457119156131,9.437280865537564e-5,1.0561773608923423e8,5.892376088115355e6,-0.0,5.248665053391087e8,277.72735637257426,0.00042467763894919036
108,0,85.13922728453605,9.73511762654312e-5,1.1163873623839295e8,6.151219665504975e6,-0.0,5.526929876361444e8,276.70248867474214,0.0004380802931944404
109,0,84.80901804689094,9.420483643503246e-5,1.1792275083737934e8,6.418454956455716e6,-0.0,5.816888394162937e8,275.62930865239554,0.00042392176395764607
110,0,84.47081083093893,9.679151675272622e-5,1.2447785969327486e8,6.69364346667678e6,-0.0,6.11822921641171e8,274.5301352005515,0.000435561825387268
111,0,84.12156345734286,9.493374703699787e-5,1.3131232496158993e8,6.977172187405954e6,-0.0,6.43153787840471e8,273.39508123636426,0.00042720186166649043
112,0,83.76344239000369,0.00025593172362812686,1.3843452114316416e8,7.268977135198893e6,-0.0,6.756909179991119e8,272.231187767512,0.001151692756326571
113,0,83.38729169704115,9.407601059148195e-5,1.4585304146445405e8,7.5700313021680815e6,-0.0,7.095604956805391e8,271.00869801538374,0.0004233420476616688
114,0,83.00555014490374,0.0005996546273056669,1.535765548940233e8,7.879323200923176e6,-0.0,7.446662900112187e8,269.76803797093714,0.002698445822875501
115,0,82.61346359445008,0.0014251363232428201,1.6161396259998715e8,8.197411805431336e6,-0.0,7.810883950246165e8,268.49375668196274,0.0064131134545926905
116,0,82.20803489969111,0.0005149457518351192,1.6997427040421677e8,8.524719133390509e6,-0.0,8.188931490690823e8,267.1761134239961,0.0023172558832580364
117,0,81.79197565745461,0.0017706830422679319,1.786666538823489e8,8.86111057808148e6,-0.0,8.580832837531842e8,265.8239208867275,0.007968073690205694
118,0,81.35423640789666,0.0023840886407486316,1.8770048116992247e8,9.207852889404317e6,-0.0,8.98826159779787e8,264.40126832566415,0.010728398883368842
119,0,80.90908739314722,0.00017376477130640365,1.9708524139319813e8,9.56362667663791e6,-0.0,9.409863331267132e8,262.95453402772847,0.0007819414708788164
120,0,80.4590509411051,0.0017922738466598683,2.0683059314048123e8,9.92825877915572e6,-0.0,9.845604603582051e8,261.4919155585916,0.008065232309969408
121,0,79.9818044715033,8.186982536255579e-5,2.16946399309031e8,1.0304278260248771e7,-0.0,1.0298712701810703e9,259.9408645323857,0.00036841421413150106
122,0,79.49606888513524,0.00045816132644819986,2.2744258814963853e8,1.0689807987612154e7,-0.0,1.076713986339044e9,258.36222387668954,0.002061725969016899
123,0,78.99417808368361,0.002553742251132163,2.3832936328885663e8,1.1085816925483176e7,-0.0,1.1252261185455742e9,256.73107877197174,0.011491840130094733
124,0,78.48757282661292,0.0005519435480503035,2.49617028400694e8,1.14911234213881e7,-0.0,1.1752822758514304e9,255.084611686492,0.002483745966226366
125,0,77.95559423256037,8.240433754555548e-5,2.6131608838968718e8,1.1908225641213737e7,-0.0,1.2272121167620301e9,253.3556812558212,0.0003708195189549996
126,0,77.41140926871414,0.0028679240916588767,2.734371248991388e8,1.233573826534012e7,-0.0,1.2808658965337162e9,251.58708012332096,0.012905658412464945
127,0,76.85292024017004,0.0029904269938580497,2.859910131963688e8,1.2774023033034718e7,-0.0,1.3363099119990401e9,249.7719907805526,0.013456921472361223
128,0,76.27927494985556,0.0025273533797597666,2.989886990936619e8,1.3223300286211958e7,-0.0,1.3935937375414686e9,247.90764358703058,0.01137309020891895
129,0,75.6902503228066,0.0009371247033623353,3.124413296923722e8,1.3683713870869258e7,-0.0,1.4527577596497622e9,245.99331354912147,0.0042170611651305085
130,0,75.08304147150652,0.0011426747797988988,3.26360185344344e8,1.4155731684935067e7,-0.0,1.5138849336972146e9,244.0198847823962,0.005142036509095045
131,0,74.46060972576558,0.0018568466271773453,3.4075674014166224e8,1.463909599745534e7,-0.0,1.5769648355249872e9,241.99698160873814,0.008355809822298055
132,0,73.81766548910551,0.000810303728445423,3.556426081961938e8,1.5134596346598107e7,-0.0,1.6421241095547562e9,239.9074128395929,0.0036463667780044034
133,0,73.16265330667514,0.0007076763388909689,3.710295547125305e8,1.5641243293543747e7,-0.0,1.7092558033287878e9,237.7786232466942,0.00318454352500936
134,0,72.48254388084422,0.00022718976395977512,3.8692952295642865e8,1.6160847815195149e7,-0.0,1.7786240842797213e9,235.5682676127437,0.001022353937818988
135,0,71.79537410254268,0.0005723546188637584,4.033545905557345e8,1.669110974019122e7,-0.0,1.84994522437008e9,233.3349658332637,0.002575595784886913
136,0,71.07448873509792,0.001032389449102801,4.203169905621711e8,1.723570021210222e7,-0.0,1.923738238283731e9,230.99208838906821,0.004645752520962605
137,0,70.33907184933425,0.002041070092471989,4.3782909086921346e8,1.779212969267493e7,-0.0,1.9996926770272522e9,228.6019835103363,0.00918481541612395
138,0,69.59906004247021,0.0010511653654825806,4.5590342471709514e8,1.835907793985001e7,-0.0,2.077649330982206e9,226.19694513802818,0.004730244144671613
139,0,68.82065758659758,0.0030795787313072425,4.745526352133492e8,1.894129520676586e7,-0.0,2.1582873985271053e9,223.66713715644212,0.013858104290882592
140,0,68.03288185730598,0.002696653525111294,4.937895119939462e8,1.9534814099669114e7,-0.0,2.2410844619597297e9,221.10686603624444,0.012134940863000824
141,0,67.21102585742422,0.0007731206913156779,5.1362695923536e8,2.0143169798901442e7,-0.0,2.3265599824097433e9,218.4358340366287,0.0034790431109205503
142,0,66.37633573881895,0.001493736490835049,5.340779939485551e8,2.0763404865645535e7,-0.0,2.414325496973111e9,215.72309115116158,0.006721814208757721
143,0,65.52169335950646,0.0020148571731796964,5.551557516337482e8,2.1396557705719832e7,-0.0,2.504552000284188e9,212.945503418396,0.009066857279308633
144,0,64.64684982030266,0.0026789959096973296,5.76873454707971e8,2.2042686340506602e7,-0.0,2.59727337832498e9,210.10226191598366,0.012055481593637982
145,0,63.749244834489275,0.0023164407330693595,5.992444120216554e8,2.2702174760094617e7,-0.0,2.692570928192064e9,207.18504571209013,0.010423983298812117
146,0,62.823323782522166,0.004661715040293578,6.222819922473611e8,2.337583881477684e7,-0.0,2.7905904747100577e9,204.17580229319705,0.0209777176813211
147,0,61.88004876899602,0.00020411387056538447,6.45999651429629e8,2.406206724401629e7,-0.0,2.891124233440766e9,201.11015849923706,0.0009185124175442301
148,0,60.91000855176394,0.0016088445897098867,6.704108484134616e8,2.476221108270267e7,-0.0,2.9943963918265333e9,197.9575277932328,0.00723980065369449
149,0,59.913949433726366,0.00041380691756351775,6.955290782086314e8,2.5476122418102898e7,-0.0,3.1004131620887003e9,194.7203356596107,0.00186213112903583
150,0,58.89680954384529,0.0005034396024418517,7.213678423904926e8,2.6203016450004995e7,-0.0,3.2090846251102567e9,191.41463101749721,0.0022654782109883323
151,0,57.85090077049656,0.00022831070908842455,7.479406047011367e8,2.6943950447411675e7,-0.0,3.3205959128580265e9,188.0154275041138,0.0010273981908979104
152,0,56.78060989309028,0.0018654394459823977,7.752607898926522e8,2.7698183889457304e7,-0.0,3.434863161304858e9,184.5369821525434,0.00839447750692079
153,0,55.686192778175034,0.00026362392373919803,8.033417263065242e8,2.846556607218397e7,-0.0,3.551889882737623e9,180.98012652906885,0.0011863076568263912
154,0,54.564890331678306,8.913284004546159e-5,8.32196641064303e8,2.924636836627047e7,-0.0,3.67174408734135e9,177.3358935779545,0.00040109778020457716
155,0,53.41871565937823,0.0007721756955223584,8.618385602955345e8,3.0040140626053635e7,-0.0,3.7943832367427793e9,173.61082589297925,0.003474790629850613
156,0,52.250517002754556,0.0025691548559473023,8.922803954450558e8,3.0846295951576393e7,-0.0,3.919741773000861e9,169.81418025895232,0.011561196851762861
157,0,51.05898220406277,0.000167223636538704,9.235347688504261e8,3.1664835627117783e7,-0.0,4.0478444246070657e9,165.941692163204,0.0007525063644241679
158,0,49.846664233359306,0.0012642381553531925,9.556140098758885e8,3.2495185279118173e7,-0.0,4.1786252642247834e9,162.00165875841773,0.005689071699089367
159,0,48.60100189666872,8.445807273268013e-5,9.885301343699569e8,3.3338897244522907e7,-0.0,4.312354527509185e9,157.95325616417335,0.0003800613272970606
160,0,47.355603090863994,0.0003045044213939765,1.0222946991800686e9,3.419098433328203e7,-0.0,4.448262794145056e9,153.90571004530798,0.0013702698962728944
161,0,46.0579370777934,0.0004279714846969403,1.0569189025233256e9,3.5058533949046075e7,-0.0,4.587505063273092e9,149.68829550282854,0.0019258716811362314
162,0,44.77359800033321,0.004656661600622104,1.092413351885438e9,3.5932180095260575e7,-0.0,4.728599823546775e9,145.51419350108293,0.020954977202799464
163,0,43.45459199955114,9.613242973183632e-5,1.128788137558321e9,3.6818255706521474e7,-0.0,4.872587542604679e9,141.2274239985412,0.00043259593379326344
164,0,42.13478214600694,8.402121801820409e-5,1.166052646375616e9,3.7711907062454306e7,-0.0,5.01870011186689e9,136.93804197452255,0.0003780954810819184
165,0,40.80781875525234,0.0006755378298416881,1.2042156386202316e9,3.8613771394641675e7,-0.0,5.167056641495645e9,132.6254109545701,0.0030399202342875965
166,0,39.47307988366663,8.568932926858503e-5,1.2432851945963192e9,3.952369828556425e7,-0.0,5.317648720807346e9,128.28750962191654,0.00038560198170863264
167,0,38.1273329667546,0.000795616680075877,1.2832685665369673e9,4.04418509468705e7,-0.0,5.470520541590406e9,123.91383214195245,0.003580275060341446
168,0,36.788059591129745,0.0026835305199975484,1.3241723183757534e9,4.136584540018204e7,-0.0,5.625289708854829e9,119.56119367117167,0.012075887339988968
169,0,35.46138950264429,8.279701081127194e-5,1.366002258013925e9,4.2294841383526735e7,-0.0,5.7818259358020935e9,115.24951588359393,0.0003725865486507237
170,0,34.14143775599679,0.00018106483632054882,1.4087634215716128e9,4.322946416676084e7,-0.0,5.940245486777729e9,110.95967270698956,0.0008147917634424697
171,0,32.869025006083106,0.002825054072841733,1.4524602886074858e9,4.416505032829798e7,-0.0,6.099763317531468e9,106.8243312697701,0.012712743327787799
172,0,31.599330473532184,0.00038424507235652243,1.4970967190193229e9,4.5106778636965096e7,-0.0,6.261269206538673e9,102.6978240389796,0.0017291028256043509
173,0,30.35891203304306,0.001073573591775899,1.5426760782069035e9,4.605173887557783e7,-0.0,6.424274747268061e9,98.66646410738996,0.004831081162991546
174,0,29.162753345329477,0.0005823775883095142,1.589201407465262e9,4.6998556154078715e7,-0.0,6.588547363344435e9,94.7789483723208,0.002620699147392814
175,0,27.9909207538895,8.671527304482968e-5,1.636675530600061e9,4.794952732574732e7,-0.0,6.75449175140572e9,90.97049245014088,0.00039021872870173357
176,0,26.862810049018414,0.000783584645580861,1.685101092977457e9,4.8902926215568125e7,-0.0,6.921813920962534e9,87.30413265930984,0.0035261309051138746
177,0,25.78673434443223,0.0007567017399534794,1.7344808892009435e9,4.985830991218599e7,-0.0,7.090439965255978e9,83.80688661940475,0.003405157829790657
178,0,24.76160242837837,0.00038968377910242314,1.784817734684198e9,5.081618838228108e7,-0.0,7.260463797361834e9,80.4752078922297,0.0017535770059609042
179,0,23.770173658558726,0.0021121150377833684,1.8361147415785475e9,5.177847003890533e7,-0.0,7.432231395385507e9,77.25306439031586,0.009504517670025157
180,0,22.829218810244754,0.0008605385588520849,1.8883753028848066e9,5.274399093772555e7,-0.0,7.605543065905793e9,74.19496113329545,0.0038724235148343824
181,0,21.94681417657214,7.89864888175997e-5,1.9416032112195349e9,5.3712484257868566e7,-0.0,7.780356439454675e9,71.32714607385945,0.00035543919967919867
182,0,21.09562226335851,0.001881991840306096,1.9958026055803647e9,5.468657053442249e7,-0.0,7.957153231684528e9,68.56077235591516,0.008468963281377431
183,0,20.292042121243977,0.0005921241895409689,2.0509781489572663e9,5.566522283572271e7,-0.0,8.13575762997999e9,65.94913689404292,0.0026645588529343603
184,0,19.534078927027117,0.0010115512470638308,2.1071348866884804e9,5.664894216326776e7,-0.0,8.316270471352787e9,63.48575651283813,0.004551980611787239
185,0,18.80942926101698,0.0010784589997348236,2.164278317895141e9,5.763894695161066e7,-0.0,8.49892686815283e9,61.13064509830519,0.004853065498806706
186,0,18.14130053317566,0.0018466076688823285,2.2224143877139754e9,5.863384805943922e7,-0.0,8.683481351341719e9,58.959226732820895,0.008309734509970478
187,0,17.48671581657699,0.0014220586481216654,2.2815494630583076e9,5.963695201641536e7,-0.0,8.870560564011364e9,56.83182640387521,0.006399263916547495
188,0,16.88044078487055,0.0010324690123062561,2.3416902747780776e9,6.064606663741598e7,-0.0,9.059770253056128e9,54.86143255082929,0.0046461105553781525
189,0,16.301903537939275,0.0016794012243025187,2.402843956905441e9,6.1662823544711865e7,-0.0,9.251429693045101e9,52.98118649830264,0.007557305509361334
190,0,15.762252746279657,0.0010383382308138851,2.4650179776537795e9,6.2686710341396704e7,-0.0,9.445456987211594e9,51.22732142540889,0.004672522038662483
191,0,15.24629167726016,0.0007189700179661184,2.5282201382105064e9,6.371888974802063e7,-0.0,9.642087803661434e9,49.55044795109552,0.0032353650808475327
192,0,14.754892859144675,0.0016509834544018935,2.592458537125711e9,6.475946500858384e7,-0.0,9.841358744522387e9,47.95340179222019,0.00742942554480852
193,0,14.29658269097092,0.0005163194181278272,2.657741550594445e9,6.580809987275886e7,-0.0,1.0043221724848015e10,46.46389374565549,0.002323437381575222
194,0,13.863038283008745,0.0005932865564265299,2.724077812312693e9,6.6865452783204325e7,-0.0,1.0247820027628946e10,45.05487441977842,0.0026697895039193846
195,0,13.438252593970867,8.615754676073209e-5,2.791476219857327e9,6.79325515271018e7,-0.0,1.0455371327927525e10,43.67432093040532,0.0003877089604232944
196,0,13.040807793350462,0.0005690626936974586,2.8599458277674727e9,6.900848015200047e7,-0.0,1.066571628202462e10,42.382625328389004,0.0025607821216385635
197,0,12.664926561941202,0.002305687723753258,2.929495961829416e9,7.009369392076539e7,-0.0,1.0878961740561365e10,41.16101132630891,0.010375594756889662
198,0,12.309368085942902,0.0019158861341128913,3.000136118247612e9,7.118838294599244e7,-0.0,1.1095163705058891e10,40.005446279314434,0.008621487603508012
199,0,11.968208380531916,0.00017305633329159811,3.071875953779337e9,7.22929626487425e7,-0.0,1.131442361332042e10,38.89667723672873,0.0007787534998121915
200,0,11.64344818939854,0.0019458970211678843,3.14472530394728e9,7.340743192141016e7,-0.0,1.1536761080334751e10,37.84120661554526,0.008756536595255479
201,0,11.335711800164857,0.0006019001844287854,3.218694152342626e9,7.45318628215255e7,-0.0,1.1762210274783998e10,36.841063350535784,0.0027085508299295345
202,0,11.035398476467643,0.0010101407125510742,3.293792621760552e9,7.566680733712186e7,-0.0,1.1990902460338064e10,35.86504504851984,0.0045456332064798335
203,0,10.75054791950347,0.0015059027786464255,3.370030989637435e9,7.681196854329675e7,-0.0,1.2222798624651806e10,34.93928073838628,0.0067765625039089145
204,0,10.486997943798205,0.0003558892542457252,3.4474196459414225e9,7.79671786135993e7,-0.0,1.2457884791232834e10,34.08274331734417,0.0016015016441057633
205,0,10.22068303641048,0.0016259989883111005,3.525969094247073e9,7.913360736499557e7,-0.0,1.2696420415577019e10,33.217219868334055,0.007316995447399952
206,0,9.975433371265702,7.97300711600553e-5,3.60568998689281e9,8.031026836407575e7,-0.0,1.2938225296106796e10,32.42015845661353,0.0003587853202202489
207,0,9.742339037278072,8.286701336296696e-5,3.6865930201236115e9,8.149764421169169e7,-0.0,1.318341933169657e10,31.662601871153733,0.0003729015601333513
208,0,9.513840119290009,0.0011168619525124676,3.768689039050843e9,8.269613071870226e7,-0.0,1.3432106150439228e10,30.91998038769253,0.0050258787863061045
209,0,9.288247649892163,7.926150657211092e-5,3.85198903428849e9,8.390585960689993e7,-0.0,1.3684335623553596e10,30.18680486214953,0.00035667677957449914
210,0,9.086350799162837,0.002759568602445162,3.936503971007919e9,8.512605505635528e7,-0.0,1.393996759082669e10,29.530640097279218,0.012418058711003228
211,0,8.888124449087758,8.694762069894604e-5,4.0222450435277295e9,8.635761077471438e7,-0.0,1.4199210829937004e10,28.886404459535214,0.00039126429314525715
212,0,8.68829049642757,0.0019457112077237056,4.109223403317838e9,8.760079178124164e7,-0.0,1.4462144454305387e10,28.2369441133896,0.008755700434756675
213,0,8.496791725072152,8.777863553389759e-5,4.1974504065651946e9,8.885526845908347e7,-0.0,1.4728721775219584e10,27.614573106484492,0.00039500385990253915
214,0,8.325569402652915,8.31173154555522e-5,4.28693740250845e9,9.012066238422905e7,-0.0,1.4998884347716568e10,27.058100558621973,0.00037402791954998485
215,0,8.145649225988958,0.0024813584708518206,4.377695838368605e9,9.139813405663686e7,-0.0,1.5272902983808321e10,26.473359984464114,0.011166113118833192
216,0,7.976435025496482,0.0007968985036166934,4.4697373078202305e9,9.268701627544315e7,-0.0,1.555065820767549e10,25.923413832863567,0.00358604326627512
217,0,7.81729344231346,0.000338109157759436,4.563073408210194e9,9.3987404137017e7,-0.0,1.5832193289522495e10,25.406203687518744,0.0015214912099174621
218,0,7.666799087099026,0.001191202032267959,4.657715826381126e9,9.529941830356224e7,-0.0,1.611755736379544e10,24.917097033071833,0.005360409145205816
219,0,7.513477843291922,8.784382493447981e-5,4.753676348404682e9,9.66235245553887e7,-0.0,1.6406875529225445e10,24.418802990698744,0.0003952972122051591
220,0,7.3687775483994535,0.000878784743378209,4.850966772859072e9,9.79593809788851e7,-0.0,1.670009704249565e10,23.948527032298223,0.003954531345201941
221,0,7.232364724349024,0.0006979720066181971,4.949599044297115e9,9.930706591973965e7,-0.0,1.6997262523965347e10,23.505185354134326,0.003140874029781887
222,0,7.090091991703575,0.0014631895376424418,5.049585142137613e9,1.0066711541538644e8,-0.0,1.729851448007818e10,23.04279897303662,0.006584352919390988
223,0,6.962155509705498,0.0019637656516875573,5.150937107660751e9,1.0203891405155529e8,-0.0,1.760374072583608e10,22.62700540654287,0.008836945432594008
224,0,6.83965161172609,0.0008174645951426038,5.2536670520687475e9,1.0342282331988077e8,-0.0,1.7913045371584545e10,22.22886773810979,0.003678590678141717
225,0,6.711350288061727,0.003997958350865596,5.357787153488778e9,1.0481926247776037e8,-0.0,1.822654690400731e10,21.81188843620061,0.017990812578895184
226,0,6.597355551544432,0.0017722785015892625,5.463309669061992e9,1.0622764643205144e8,-0.0,1.854413842458163e10,21.441405542519405,0.007975253257151682
227,0,6.475310662325924,0.0012998452273245771,5.57024690689151e9,1.0764874115599282e8,-0.0,1.886601733551886e10,21.044759652559254,0.005849303522960597
228,0,6.363412201734409,9.681672811608322e-5,5.678611241481874e9,1.0908203406355327e8,-0.0,1.919209252500827e10,20.68108965563683,0.0004356752765223745
229,0,6.25459954346382,0.000537266784777582,5.788415094245957e9,1.1052780528378658e8,-0.0,1.952245231574117e10,20.327448516257416,0.002417700531499119
230,0,6.146413858639309,0.0010436473280787419,5.899670991067364e9,1.119861862996981e8,-0.0,1.9857151857863197e10,19.975845040577752,0.004696412976354338
231,0,6.040779058738875,0.0017242078255572638,6.012391485095257e9,1.134571757216403e8,-0.0,2.0196216106603653e10,19.632531940901345,0.007758935215007687
232,0,5.951431209529421,0.0003028719401856945,6.126589213335949e9,1.1494043128873616e8,-0.0,2.053959084565084e10,19.342151430970617,0.0013629237308356254
233,0,5.851331521294549,0.00047928445770106765,6.242276853316989e9,1.1643680256107135e8,-0.0,2.0887498143412636e10,19.016827444207284,0.0021567800596548046
234,0,5.759856777832487,0.0009318826615211971,6.35946715258678e9,1.1794578214396986e8,-0.0,2.123984586910217e10,18.719534527955584,0.0041934719768453865
235,0,5.666741036787048,0.001704562588127945,6.478172924138322e9,1.1946772202097836e8,-0.0,2.1596741750791595e10,18.416908369557905,0.0076705316465757525
236,0,5.576511012672002,8.895096332982577e-5,6.59840705756671e9,1.2100254957024081e8,-0.0,2.195819464101012e10,18.123660791184008,0.000400279334984216
237,0,5.489915198437824,0.0006398331096942753,6.720182429382719e9,1.2255030180642714e8,-0.0,2.232423909874051e10,17.84222439492293,0.002879248993624239
238,0,5.405298099584529,0.0024953169044446668,6.843512071708434e9,1.2411108190126817e8,-0.0,2.269492542079339e10,17.56721882364972,0.011228926070001
239,0,5.323957534628708,0.002707248267662615,6.968409031758011e9,1.256849116755985e8,-0.0,2.307028485871003e10,17.3028619875433,0.012182617204481768
240,0,5.239684907965776,0.00029812027138820035,7.094886411233822e9,1.2727201379544966e8,-0.0,2.3450396899674095e10,17.02897595088877,0.0013415412212469016
241,0,5.1600691953824445,8.24722168574765e-5,7.2229573760350275e9,1.2887224119312833e8,-0.0,2.38352527515089e10,16.770224884992945,0.00037112497585864424
242,0,5.085885725897833,0.001513462982783325,7.352635131848571e9,1.304856327076317e8,-0.0,2.42248879833983e10,16.529128609167955,0.006810583422524962
243,0,5.012979881717221,0.0017987194746165599,7.48393299646989e9,1.3211235454186037e8,-0.0,2.461936915720218e10,16.292184615580968,0.008094237635774519
244,0,4.945443008087151,0.0017144842927341048,7.616864285423154e9,1.3375235846348085e8,-0.0,2.5018711179666172e10,16.07268977628324,0.007715179317303472
245,0,4.869371416696868,9.514521652219138e-5,7.751442441270584e9,1.354060540224853e8,-0.0,2.542304079423831e10,15.82545710426482,0.0004281534743498612
246,0,4.800346565126711,8.836521767169667e-5,7.887680870826985e9,1.370731008829186e8,-0.0,2.583230194637099e10,15.60112633666181,0.00039764347952263497
247,0,4.737743319779069,9.484292642307706e-5,8.025593108672727e9,1.387535748574848e8,-0.0,2.624653988112602e10,15.397665789281975,0.00042679316890384676
248,0,4.668723252859106,0.00016675920415759615,8.165192722316055e9,1.4044784956480697e8,-0.0,2.6665873969756073e10,15.173350571792096,0.0007504164187091826
249,0,4.604832367255337,0.0017879541564389569,8.306493364484987e9,1.4215569577430204e8,-0.0,2.7090274883316223e10,14.965705193579847,0.008045793703975306
250,0,4.5428009915986385,7.684216325330945e-5,8.449508724663883e9,1.4387725060237646e8,-0.0,2.7519803925930233e10,14.764103222695574,0.00034578973463989253
251,0,4.4830383784034264,0.000981455812708584,8.594252511632656e9,1.456125605969716e8,-0.0,2.795450019820722e10,14.569874729811136,0.004416551157188628
252,0,4.420040447080817,0.0005482259892339795,8.740738568345432e9,1.4736181184758183e8,-0.0,2.839443801724519e10,14.365131453012655,0.002467016951552908
253,0,4.362246543377388,0.001581837025741598,8.888980733073326e9,1.4912486054920572e8,-0.0,2.8839608985875725e10,14.177301265976512,0.007118266615837192
254,0,4.300151537609253,8.065652931559038e-5,9.038992942666079e9,1.509019845988776e8,-0.0,2.9290111145448837e10,13.975492497230071,0.0003629543819201567
255,0,4.2527100294034454,0.0002579073159277044,9.19078914264917e9,1.5269280282462418e8,-0.0,2.9745875577629997e10,13.821307595561198,0.0011605829216746698
256,0,4.194668383814625,7.818193689842592e-5,9.344383399076918e9,1.5449795192763674e8,-0.0,3.0207092294398087e10,13.63267224739753,0.00035181871604291664
257,0,4.1442894857408605,0.0013835068924937543,9.499789750926346e9,1.563170700051052e8,-0.0,3.067369724038569e10,13.468940828657797,0.006225781016221894
258,0,4.08675157224368,0.0037345553825939375,9.657022385098223e9,1.5815054697889507e8,-0.0,3.1145818735456703e10,13.281942609791958,0.01680549922167272
259,0,4.037873857657095,0.001540308623383241,9.81609550335118e9,1.5999808450871262e8,-0.0,3.1623408384405388e10,13.123090037385559,0.006931388805224585
260,0,3.9843756167958544,8.885755919028076e-5,9.977023352131165e9,1.61860033303717e8,-0.0,3.210658530683525e10,12.949220754586527,0.0003998590163562634
261,0,3.9388493196268275,9.536525537579041e-5,1.0139820235314138e10,1.637361726507743e8,-0.0,3.259532082653795e10,12.801260288787189,0.00042914364919105686
262,0,3.886114723796994,0.0023141964772180296,1.0304500506492645e10,1.6562688868663183e8,-0.0,3.3089744329404892e10,12.629872852340231,0.010413884147481133
263,0,3.840305769583396,0.0006189524220660508,1.0471078641365187e10,1.6753193114512014e8,-0.0,3.3589819249801407e10,12.480993751146038,0.002785285899297229
264,0,3.7953423027801207,8.030541752487765e-5,1.0639569114972147e10,1.694514874411107e8,-0.0,3.409562356948108e10,12.334862484035392,0.00036137437886194944
265,0,3.75165649334524,0.0024033476689690088,1.0809986410401766e10,1.7138560406654552e8,-0.0,3.4607198667232796e10,12.19288360337203,0.01081506451036054
266,0,3.7080970080000624,0.0015478930520554561,1.0982345185311481e10,1.7333436083978966e8,-0.0,3.512459479807257e10,12.051315276000203,0.006965518734249552
267,0,3.664647442411977,0.0014755744551372611,1.1156660058250013e10,1.752978132676153e8,-0.0,3.564785608420327e10,11.910104187838925,0.006640085048117675
268,0,3.621740565230204,8.458304385153571e-5,1.1332945774473217e10,1.7727600770249587e8,-0.0,3.617702428979567e10,11.770656836998162,0.0003806236973319107
269,0,3.584281558219831,0.0019212824912661572,1.151121702450847e10,1.7926889972538972e8,-0.0,3.671211700162137e10,11.648915064214451,0.008645771210697708
270,0,3.5384635438888425,0.0002553931117599546,1.1691488710170246e10,1.8127682591273543e8,-0.0,3.7253254286268326e10,11.500006517638738,0.0011492690029197958
271,0,3.4991981106898677,0.000911675763966517,1.187377565283594e10,1.832995387073959e8,-0.0,3.7800399336868355e10,11.37239385974207,0.004102540937849327
272,0,3.4607868576810255,0.000356984444857607,1.2058092809549559e10,1.853372096269691e8,-0.0,3.835362820898604e10,11.247557287463334,0.0016064300018592314
273,0,3.4188879415364224,0.0005380690623699651,1.2244455160835278e10,1.8738997985615018e8,-0.0,3.891300933989372e10,11.111385809993372,0.002421310780664843
274,0,3.3811052918038254,0.0005394010922736025,1.2432877750684855e10,1.894577541848738e8,-0.0,3.9478546895970566e10,10.988592198362433,0.002427304915231211
275,0,3.344378936606345,0.00037206506108872374,1.2623375680920427e10,1.915406490626958e8,-0.0,4.005030281132092e10,10.869231543970622,0.001674292774899257
276,0,3.305493706579791,0.0017419065632087527,1.2815964092489332e10,1.936387820917655e8,-0.0,4.0628339764837944e10,10.74285454638432,0.007838579534439387
277,0,3.2712252362985645,0.0011676243534423183,1.3010658217902403e10,1.957520779285184e8,-0.0,4.1212667368297195e10,10.631482017970335,0.005254309590490432
278,0,3.23493056709166,0.0005616757879926343,1.3207473313740505e10,1.9788071986086756e8,-0.0,4.180336680758067e10,10.513524343047896,0.0025275410459668544
279,0,3.2027607934664917,8.633930450403839e-5,1.340642471999366e10,2.000246462234901e8,-0.0,4.240045157636008e10,10.408972578766098,0.0003885268702681727
280,0,3.1718373240394087,0.000571768390440038,1.3607527764903616e10,2.0218396773907983e8,-0.0,4.3003983202038734e10,10.308471303128078,0.002572957756980171
281,0,3.138541514973164,0.002452018792963215,1.3810797924558954e10,2.043588074725801e8,-0.0,4.361402697523605e10,10.200259923662783,0.011034084568334468
282,0,3.102214134875203,0.0008512216444511434,1.4016250695673866e10,2.0654923193829954e8,-0.0,4.4230632710926605e10,10.08219593834441,0.0038304974000301453
283,0,3.0689769615297138,0.0021743732533161158,1.422390159824958e10,2.0875518269491816e8,-0.0,4.4853815104412254e10,9.97417512497157,0.00978467963992252
284,0,3.03859330980831,0.0021089330017854116,1.4433766253173565e10,2.1097672054098344e8,-0.0,4.548362238046573e10,9.875428256877008,0.009490198508034352
285,0,3.0032789145444907,8.238507296721036e-5,1.464586031233603e10,2.132140426009365e8,-0.0,4.612014182893088e10,9.760656472269595,0.0003707328283524466
286,0,2.9778750840178994,0.0012013459424608719,1.4860199466473951e10,2.1546693552534476e8,-0.0,4.676334409377465e10,9.678094023058172,0.005406056741073924
287,0,2.9448890678038406,0.0009990944778589046,1.5076799513928429e10,2.1773577044257763e8,-0.0,4.7413366603091354e10,9.570889470362482,0.004495925150365071
288,0,2.9187471421349205,0.0004574497161017832,1.529567626396153e10,2.2002034392818153e8,-0.0,4.807018278735475e10,9.485928211938491,0.0020585237224580244
289,0,2.886807895696635,0.0013591236135832648,1.5516845595849642e10,2.2232093643092942e8,-0.0,4.8733905032688965e10,9.382125661014065,0.006116056261124691
290,0,2.8579883139362385,0.0009064550294030788,1.5740323454740005e10,2.246374449999893e8,-0.0,4.940453559525689e10,9.288462020292775,0.004079047632313855
291,0,2.831561973935992,0.0005515759659568789,1.5966125819516016e10,2.2696993856484315e8,-0.0,5.008212630285334e10,9.202576415291974,0.0024820918468059553
292,0,2.800803343317198,0.001093951347540019,1.6194268745116613e10,2.2931858939714885e8,-0.0,5.0766759358850845e10,9.102610865780893,0.004922781063930085
293,0,2.7750059850399076,8.740592928137794e-5,1.6424768350342243e10,2.3168329169413394e8,-0.0,5.1458436116039e10,9.0187694513797,0.0003933266817662007
294,0,2.7459849421414875,0.0015744731472177183,1.6657640733879908e10,2.3406424193444356e8,-0.0,5.2157246394846504e10,8.924451061959834,0.007085129162479733
295,0,2.719732302585527,0.0005485822308682461,1.689290216270859e10,2.3646139275724462e8,-0.0,5.286320870067857e10,8.839129983402962,0.0024686200389071075
296,0,2.6957290697818066,0.002422882397566171,1.7130568885456133e10,2.3887480896344268e8,-0.0,5.35763745677229e10,8.76111947679087,0.01090297078904777
297,0,2.668800511542375,0.00037207155823404956,1.737065724119886e10,2.413046332072989e8,-0.0,5.429681882136892e10,8.67360166251272,0.001674322012053223
298,0,2.6441270362409206,8.308195316333218e-5,1.7613183608062798e10,2.4375083352762738e8,-0.0,5.502456478317016e10,8.593412867782991,0.0003738687892349948
299,0,2.6197303574739967,0.00022413379050501193,1.7858164378268658e10,2.4621349858946618e8,-0.0,5.5759671699981735e10,8.514123661790489,0.0010086020572725536
300,0,2.5936615710527064,0.0007178275133851398,1.8105616093255894e10,2.4869271574832147e8,-0.0,5.6502198631240555e10,8.429400105921296,0.0032302238102331292
301,0,2.5701922633867857,0.00208581837008078,1.8355555278397198e10,2.5118846992406744e8,-0.0,5.72521741687471e10,8.353124856007053,0.00938618266536351
302,0,2.5468767127150365,8.824259298725775e-5,1.8607998557443756e10,2.537008568879951e8,-0.0,5.800966022273076e10,8.277349316323868,0.00039709166844265986
303,0,2.5227088807859612,9.541903119172492e-5,1.886296255184383e10,2.562299481145322e8,-0.0,5.8774711726859436e10,8.198803862554374,0.0004293856403627621
304,0,2.501284120535777,9.097333777286791e-5,1.9120463989417778e10,2.587757408909557e8,-0.0,5.954736124143275e10,8.129173391741276,0.0004093800199779056
305,0,2.4784389531323834,0.0004311800679072748,1.93805196224422e10,2.61338357685153e8,-0.0,6.0327679471529465e10,8.054926597680247,0.0019403103055827364
306,0,2.4572559468946387,0.001157351481146333,1.9643146307635574e10,2.6391780439987445e8,-0.0,6.111570183872601e10,7.986081827407576,0.005208081665158499
307,0,2.4334684509983275,8.262560479525599e-5,1.9908360924789944e10,2.6651420410046646e8,-0.0,6.191149973405325e10,7.908772465744565,0.00037181522157865197
308,0,2.4128621087949886,0.0015708080852707093,2.017618035548225e10,2.6912752048254573e8,-0.0,6.271509595314183e10,7.841801853583713,0.0070686363837181914
309,0,2.3899856882759085,0.002008215382318626,2.0446621633104073e10,2.717578947296363e8,-0.0,6.352656783835355e10,7.767453486896702,0.009036969220433816
310,0,2.371535489788818,0.0024928768602696418,2.0719701793861458e10,2.7440527756140655e8,-0.0,6.434593425017457e10,7.707490341813659,0.011217945871213388
311,0,2.349235053144981,8.446358145029248e-5,2.099543796507415e10,2.770698531503102e8,-0.0,6.5173286364672325e10,7.635013922721188,0.0003800861165263161
312,0,2.327757323893888,0.0017216766401213762,2.1273847235043007e10,2.797516039322769e8,-0.0,6.6008653191827385e10,7.565211302655135,0.007747544880546193
313,0,2.30874534325204,8.659759601253037e-5,2.1554946888933178e10,2.824505603668565e8,-0.0,6.6852078505892914e10,7.503422365569131,0.00038968918205638665
314,0,2.2870837171384166,0.00017312178273856503,2.1838754126118973e10,2.85166855913905e8,-0.0,6.77036386308472e10,7.433022080699854,0.0007790480223235426
315,0,2.271897428942815,0.0015556217317520887,2.212528631732198e10,2.8790040739802444e8,-0.0,6.8563342013055725e10,7.383666644064149,0.0070002977928844
316,0,2.2533904532062947,8.46620606004242e-5,2.2414560839884235e10,2.906514187924797e8,-0.0,6.943128749853935e10,7.323518972920458,0.0003809792727019089
317,0,2.2291193699382577,0.0014986620815642803,2.2706595090315563e10,2.9341998104386646e8,-0.0,7.03075389005901e10,7.244637952299337,0.006743979367039262
318,0,2.213926284185419,0.0015828180731613205,2.3001406582421722e10,2.9620592744131845e8,-0.0,7.119207834391754e10,7.195260423602612,0.007122681329225942
319,0,2.1927234883421596,8.9692492793962e-5,2.3299012878150204e10,2.9900953843046445e8,-0.0,7.208502988116795e10,7.126351337112019,0.00040361621757282904
320,0,2.1740508562002683,0.0016554278122340243,2.3599431522842075e10,3.0183074223362744e8,-0.0,7.29864059919187e10,7.065665282650872,0.007449425155053109
321,0,2.1562963869527607,0.0013619325754645859,2.3902680224248604e10,3.046696183206492e8,-0.0,7.389626725667978e10,7.007963257596472,0.006128696589590636
322,0,2.1376287217171868,0.0013628693390415508,2.4208776657559658e10,3.075262487656299e8,-0.0,7.481467544497316e10,6.9472933455808565,0.0061329120256869785
323,0,2.1254974630075454,0.000302189824048645,2.451773860643972e10,3.104005807595044e8,-0.0,7.574164897888019e10,6.907866754774522,0.0013598542082189024
324,0,2.1015135475193114,0.0015752358050598746,2.4829583886084995e10,3.132929359167418e8,-0.0,7.667732735093935e10,6.829919029437762,0.007088561122769435
325,0,2.0854158109476844,0.0015976471128999663,2.5144330370517246e10,3.1620308399672693e8,-0.0,7.7621671928419e10,6.777601385579974,0.007189412008049848
326,0,2.068674065217872,7.851328912919384e-5,2.5461996013339226e10,3.191312035835822e8,-0.0,7.857477635490857e10,6.723190711958084,0.00035330980108137225
327,0,2.0531549002646594,0.00021100202975870083,2.578259874794532e10,3.220773233088347e8,-0.0,7.953668597404361e10,6.672753425860143,0.0009495091339141537
328,0,2.0336725900427846,0.0006645549336539306,2.6106156659591263e10,3.250415718318823e8,-0.0,8.050747890126613e10,6.60943591763905,0.0029904972014426876
329,0,2.0224234216992354,0.0013748477506099767,2.64326878406077e10,3.2802383240091336e8,-0.0,8.14871530192928e10,6.5728761205225155,0.0061868148777448955
330,0,2.005333585713873,9.421377919197086e-5,2.6762210453903656e10,3.310243585905508e8,-0.0,8.24758278809781e10,6.517334153570088,0.00042396200636386885
331,0,1.9900853454096508,0.0004953981539782678,2.7094742657944164e10,3.340430975988259e8,-0.0,8.34735226472672e10,6.467777372581365,0.0022292916929022052
332,0,1.973579305829052,0.0013004529241976038,2.7430302763782745e10,3.370801479716951e8,-0.0,8.448030636282004e10,6.414132743944419,0.005852038158889217
333,0,1.9576556223212047,0.001297087972896457,2.776890907617904e10,3.401355393672824e8,-0.0,8.5496225533126e10,6.362380772543915,0.005836895878034056
334,0,1.942009463521474,7.782851758475664e-5,2.8110579992832172e10,3.432093313401331e8,-0.0,8.652133667477228e10,6.311530756444791,0.0003502283291314049
335,0,1.926779962711349,0.0007421069172032026,2.845533388177871e10,3.4630157728745806e8,-0.0,8.755569450951974e10,6.2620348788118845,0.0033394811274144115
336,0,1.9119629272192977,0.0005183803885593277,2.8803189282191845e10,3.49412332618374e8,-0.0,8.859935447758182e10,6.213879513462718,0.0023327117485169744
337,0,1.9011339773995029,0.00048253690612689513,2.915416471755146e10,3.525416043177048e8,-0.0,8.965235593751505e10,6.178685426548384,0.002171416077571028
338,0,1.8852376030500104,0.002843120231734223,2.950827877887998e10,3.5568957023483866e8,-0.0,9.07147959604955e10,6.127022209912534,0.012794041042804004
339,0,1.870662822378437,0.0007337221513059381,2.986555013021424e10,3.588561991739919e8,-0.0,9.178670138976901e10,6.07965417272992,0.0033017496808767214
340,0,1.8529164709628052,0.0016801505605976872,3.0225997471499393e10,3.6204160639937484e8,-0.0,9.286814870428806e10,6.0219785306291165,0.007560677522689593
341,0,1.8392383074481833,8.680527679609431e-5,3.0589639572651527e10,3.6524575066458e8,-0.0,9.395916140397025e10,5.977524499206596,0.0003906237455824244
342,0,1.825177115929408,0.0011316655902413005,3.0956495208380756e10,3.684687466740288e8,-0.0,9.50598161541371e10,5.931825626770576,0.005092495156085852
343,0,1.8147002002422812,0.0005182920618461671,3.1326583296435738e10,3.7171059753516555e8,-0.0,9.617015165812604e10,5.8977756507874135,0.002332314278307752
344,0,1.8040337539944487,0.000865207195365546,3.1699922744658325e10,3.749714084183599e8,-0.0,9.729024175125748e10,5.863109700481958,0.0038934323791449572
345,0,1.7884388441818344,0.0005925037724908084,3.2076532552503525e10,3.782512964230362e8,-0.0,9.842016471344397e10,5.812426243590962,0.002666266976208638
346,0,1.773306039565639,0.0006220333317303564,3.245643173608686e10,3.8155024591901976e8,-0.0,9.955995335189398e10,5.7632446285883265,0.0027991499927866037
347,0,1.7612155951584887,0.00023759866988702443,3.283963940482943e10,3.84868278979967e8,-0.0,1.0070965340121912e11,5.7239506842650885,0.00106919401449161
348,0,1.7466545906568127,0.0009304499874565204,3.3226174700845974e10,3.882055222235911e8,-0.0,1.0186934703296371e11,5.676627419634642,0.0041870249435543416
349,0,1.736072588993474,0.0005185033558948748,3.3616056828205975e10,3.9156194800645304e8,-0.0,1.0303906302604613e11,5.642235914228791,0.0023332651015269363
350,0,1.7192047371238914,0.0009240922734314943,3.4009305042498074e10,3.949377429340498e8,-0.0,1.0421890498441934e11,5.5874153956526476,0.004158415230441724
351,0,1.7102142905629976,8.295320701753475e-5,3.440593868844059e10,3.98332781755121e8,-0.0,1.0540886770760687e11,5.5581964443297425,0.00037328943157890636
352,0,1.6972376350718625,0.001115223136034932,3.480597707928487e10,4.017472706768871e8,-0.0,1.0660906219897939e11,5.516022313983553,0.005018504112157194
353,0,1.6842595207235105,0.0005279731032806652,3.520943968078067e10,4.051812142701664e8,-0.0,1.0781952895658807e11,5.473843442351409,0.0023758789647629936
354,0,1.6757455719072216,0.000572779641413981,3.561634596605892e10,4.0863461189347297e8,-0.0,1.090403066442305e11,5.446173108698471,0.0025775083863629144
355,0,1.663757920311511,0.001234823775274829,3.602671547570471e10,4.121076184614436e8,-0.0,1.1027148907810776e11,5.4072132410124105,0.005556706988736731
356,0,1.6473696473759532,0.001125117765047711,3.644056778864408e10,4.1560030016546816e8,-0.0,1.115131390702626e11,5.353951353971848,0.0050630299427147
357,0,1.638303626232726,0.0024160233605696477,3.685792255826801e10,4.1911256674596727e8,-0.0,1.127652637700423e11,5.32448678525636,0.010872105122563414
358,0,1.6245900567340545,0.0001629009506560754,3.727879949117315e10,4.226446218786638e8,-0.0,1.1402797514138849e11,5.279917684385677,0.0007330542779523393
359,0,1.6138321382146033,0.0009381322850414218,3.7703218333045784e10,4.261964269411017e8,-0.0,1.1530129893880972e11,5.2449544491974605,0.0042215952826863985
360,0,1.6035559876067735,0.000832017461669527,3.8131198906397446e10,4.297680678430849e8,-0.0,1.1658530551711311e11,5.211556959722014,0.003744078577512872
361,0,1.592124828243193,0.0012411088470143901,3.856276107009083e10,4.33359619784196e8,-0.0,1.1788006167200394e11,5.174405691790377,0.005584989811564756
362,0,1.5842363403481645,8.66063373608355e-5,3.899792477359904e10,4.3697108103137946e8,-0.0,1.1918560655976035e11,5.148768106131534,0.00038972851812375976
363,0,1.5740995303572856,0.0014578407414063182,3.943670994123318e10,4.406025771325267e8,-0.0,1.20502025557874e11,5.1158234736611785,0.006560283336328432
364,0,1.5607405233040745,0.0013055126415368722,3.9879136658301796e10,4.442541747735777e8,-0.0,1.2182938295928049e11,5.0724067007382425,0.005874806886915925
365,0,1.5500683940703368,0.0008938278159218807,4.032522498618162e10,4.4792585804261357e8,-0.0,1.2316771319937234e11,5.037722280728595,0.004022225171648463
366,0,1.5417961624626435,8.333498505568409e-5,4.0774995095911446e10,4.5161768601775306e8,-0.0,1.2451707798658618e11,5.0108375280035915,0.0003750074327505784
367,0,1.5312438511438922,0.00016580867522041082,4.1228467145425865e10,4.553297698273675e8,-0.0,1.2587755838121799e11,4.976542516217649,0.0007461390384918486
368,0,1.5200304380162075,7.789313975812133e-5,4.168566143963445e10,4.590621452811754e8,-0.0,1.2724920802383807e11,4.940098923552674,0.00035051912891154597
369,0,1.5087879273763969,0.0010383802779589625,4.214659822841638e10,4.6281486009523547e8,-0.0,1.286320851467255e11,4.90356076397329,0.004672711250815332
370,0,1.4972322311250117,0.0009677317010078572,4.2611297930422806e10,4.665879728627935e8,-0.0,1.300262520288108e11,4.866004751156288,0.004354792654535358
371,0,1.48976256875609,7.939287755813615e-5,4.307978096078556e10,4.703814875008068e8,-0.0,1.3143175090201376e11,4.841728348457293,0.00035726794901161265
372,0,1.4778854268554955,8.456268604816428e-5,4.3552067763106834e10,4.7419555852051663e8,-0.0,1.3284868000652536e11,4.80312763728036,0.00038053208721673925
373,0,1.4721999364098672,0.000254872847019425,4.402817888583602e10,4.780301178602704e8,-0.0,1.3427705507604483e11,4.784649793332068,0.0011469278115874124
374,0,1.4592177754487938,0.0002574176554449669,4.450813492295731e10,4.818853772598884e8,-0.0,1.3571699617224097e11,4.7424577702085795,0.0011583794495023509
375,0,1.449838047755665,0.0013889184180173706,4.499195650101979e10,4.8576126569534653e8,-0.0,1.3716851813473515e11,4.711973655205911,0.006250132881078167
376,0,1.4410417488415672,0.0005480341557416825,4.547966434353573e10,4.8965787351885515e8,-0.0,1.386316960995538e11,4.683385683735094,0.0024661537008375716
377,0,1.4326901216750207,0.0007956173123142285,4.597127917984173e10,4.935752576196206e8,-0.0,1.4010659294275525e11,4.6562428954438175,0.0035802779054140282
378,0,1.4221622319057254,9.1370823440653e-5,4.646682183637316e10,4.9751350311684686e8,-0.0,1.4159328234179495e11,4.622027253693608,0.0004111687054829385
379,0,1.411652269896846,7.879472407201879e-5,4.6966313152393684e10,5.0147264013448554e8,-0.0,1.4309181745857635e11,4.587869877164749,0.00035457625832408456
380,0,1.4034993594536052,0.00045750444771118146,4.746977404688854e10,5.054526976089292e8,-0.0,1.4460225104450455e11,4.561372918224217,0.0020587700147003166
381,0,1.3939247625259532,0.0014987842264219259,4.797722551269728e10,5.094537734999534e8,-0.0,1.4612466219078497e11,4.530255478209348,0.0067445290188986665
382,0,1.3845043260106358,0.0008803059881606478,4.848868857519772e10,5.134759053008251e8,-0.0,1.4765910724971747e11,4.499639059534566,0.003961376946722915
383,0,1.3773051203606697,0.0007078543319404089,4.900418431652794e10,5.175191252561969e8,-0.0,1.4920564065659546e11,4.476241641172177,0.0031853444937318402
384,0,1.3694613341076471,0.0009134756974953005,4.952373387563462e10,5.215835206978058e8,-0.0,1.507643380723228e11,4.450749335849853,0.004110640638728852
385,0,1.3618742638541814,0.0005065934763663023,5.004735844334215e10,5.256691368530988e8,-0.0,1.523352592451009e11,4.42609135752609,0.00227967064364836
386,0,1.3528072448300872,0.0007370836400691057,5.0575079272247e10,5.297760481735234e8,-0.0,1.5391847532273303e11,4.396623545697784,0.0033168763803109757
387,0,1.345868975501689,8.076952283544859e-5,5.110691768074358e10,5.3390427007941425e8,-0.0,1.5551403483998972e11,4.3740741703804895,0.00036346285275951865
388,0,1.3330776455716293,0.00025521500156364043,5.1642895000129585e10,5.380539454829222e8,-0.0,1.5712203584724423e11,4.332502348107795,0.0011484675070363819
389,0,1.3271202931736896,0.0009930751314477452,5.218303266609017e10,5.422249906012199e8,-0.0,1.5874248867778436e11,4.313140952814491,0.004468838091514853
390,0,1.3186429499808945,0.000979663071867283,5.272735215163526e10,5.464175631158812e8,-0.0,1.603754974635584e11,4.285589587437907,0.004408483823402773
391,0,1.309689009349515,0.00017810700777064488,5.327587497295819e10,5.506316958881836e8,-0.0,1.620211181193216e11,4.256489280385924,0.000801481534967902
392,0,1.3043795500290822,0.00126843699967868,5.382862272060642e10,5.548673996559196e8,-0.0,1.6367939794451404e11,4.239233537594517,0.00570796649855406
393,0,1.29428869159903,0.0014948946371374314,5.438561703412067e10,5.591248207152126e8,-0.0,1.653504375069579e11,4.206438247696847,0.0067270258671184415
394,0,1.2865434290136801,0.00035201768706105105,5.494687960213781e10,5.634039374270641e8,-0.0,1.6703427174412543e11,4.181266144294461,0.0015840795917747297
395,0,1.2787849010067065,0.0011317862468835684,5.5512432163387764e10,5.677048304799838e8,-0.0,1.6873097587620584e11,4.156050928271796,0.005093038110976058
396,0,1.2686056340467515,0.0003517792802623557,5.608229653469737e10,5.720275807413328e8,-0.0,1.7044062543887042e11,4.122968310651943,0.0015830067611806006
397,0,1.2642470262658647,0.0012815974009729911,5.665649456545339e10,5.7637215592991e8,-0.0,1.7216325133872086e11,4.10880283536406,0.00576718830437846
398,0,1.254239930612136,0.001409860291299283,5.723504817093205e10,5.807387330011272e8,-0.0,1.738989675635166e11,4.076279774489442,0.006344371310846773
399,0,1.2459880188704902,0.0009191482144216127,5.7817979326395546e10,5.851272887228566e8,-0.0,1.7564780887402426e11,4.049461061329093,0.004136166964897257
400,0,1.2401008122098358,7.941014968062132e-5,5.840531006388819e10,5.895378721921428e8,-0.0,1.7740983881296896e11,4.030327639681967,0.00035734567356279594
401,0,1.2334821104774318,0.0007940121737532227,5.899706242272682e10,5.93970571228525e8,-0.0,1.7918513663991174e11,4.008816859051653,0.0035730547818895023
402,0,1.2262008916674716,8.193257433640529e-5,5.959325859492236e10,5.984254403298498e8,-0.0,1.8097376841767728e11,3.9851528979192827,0.0003686965845138238
403,0,1.220060914188416,0.001182550400024347,6.019392070494586e10,6.029025159525034e8,-0.0,1.8277579322391302e11,3.965197971112352,0.005321476800109562
404,0,1.2120507104119622,8.511454581657031e-5,6.0799071067725395e10,6.074018846698097e8,-0.0,1.8459129033887772e11,3.939164808838877,0.0003830154561745664
405,0,1.2064979204650053,0.0016271256647836078,6.140873191299418e10,6.119235568806547e8,-0.0,1.86420308623671e11,3.921118241511267,0.0073220654915262355
406,0,1.1965702101212687,0.001263971544559624,6.202292565868912e10,6.164676583735771e8,-0.0,1.882629436409832e11,3.8888531828941235,0.005687871950518308
407,0,1.1883109100060816,8.113022885406862e-5,6.264167470099227e10,6.210341820248239e8,-0.0,1.9011923738311105e11,3.862010457519765,0.0003650860298433088
408,0,1.185827719002688,0.00016428239538944587,6.326500146816047e10,6.256231414067653e8,-0.0,1.919892402257998e11,3.853940086758736,0.0007392707792525065
409,0,1.1772206637463596,0.0017217789417953856,6.389292852180453e10,6.302347133650438e8,-0.0,1.9387306924449835e11,3.825967157175669,0.007748005238079235
410,0,1.170751228913388,0.0012693104021260873,6.4525478430848816e10,6.34868868821205e8,-0.0,1.9577075778584525e11,3.804941493968511,0.0057118968095673925
411,0,1.1645947325786437,0.0014976341756277314,6.516267382477659e10,6.395256816718173e8,-0.0,1.9768238134234033e11,3.784932880880592,0.006739353790324792
412,0,1.1578443410385357,0.0011470730920386865,6.580453738819313e10,6.442052163727514e8,-0.0,1.9960801175738043e11,3.762994108375241,0.005161828914174089
413,0,1.1483864998833946,0.0007074180868481792,6.645109186494064e10,6.489075493162323e8,-0.0,2.015477260026633e11,3.732256124621032,0.0031833813908168063
414,0,1.143840350843498,0.0003349667251447906,6.710236006067321e10,6.536326593277016e8,-0.0,2.0350156090099524e11,3.7174811402413686,0.0015073502631515576
415,0,1.1375068094362764,0.0014090913115047954,6.775836481166725e10,6.583806688946576e8,-0.0,2.0546961277961566e11,3.696897130667898,0.006340910901771579
416,0,1.1313305919117407,8.51661272119204e-5,6.841912905594658e10,6.631516138325467e8,-0.0,2.0745194229839282e11,3.6768244237131573,0.0003832475724536418
417,0,1.1249718646893538,0.0009439048635405752,6.908467570861093e10,6.679455527535985e8,-0.0,2.0944861978963962e11,3.6561585602404,0.004247571885932588
418,0,1.1171547127306303,0.0013139899752976675,6.975502783348631e10,6.72762553517387e8,-0.0,2.1145971953678143e11,3.6307528163745486,0.0059129548888395035
419,0,1.1126422154856657,0.000491577407785013,7.043020849978024e10,6.77602624396748e8,-0.0,2.1348529112245712e11,3.6160872003284132,0.0022120983350325586
420,0,1.1085422995024086,0.0012785181379124332,7.111024081176259e10,6.824658492743374e8,-0.0,2.1552541588345917e11,3.602762473382828,0.005753331620605949
421,0,1.0991373425477369,0.0006589861863557118,7.179514798558546e10,6.873523395020967e8,-0.0,2.1758018694479724e11,3.572196363280145,0.002965437838600703
422,0,1.0923186092945916,0.001404661975585416,7.248495324038869e10,6.922620727898221e8,-0.0,2.1964964147691626e11,3.5500354802074225,0.006320978890134372
423,0,1.0880531026902736,0.00020328160640084743,7.317967988297989e10,6.971951050517752e8,-0.0,2.2173384955392105e11,3.5361725837433893,0.0009147672288038135
424,0,1.084071678537818,0.0012156980929147031,7.387935125068561e10,7.021515136888554e8,-0.0,2.238328905533891e11,3.5232329552479085,0.005470641418116164
425,0,1.0755488094942987,0.00025577739136429275,7.458399077711742e10,7.071314007175063e8,-0.0,2.2594685452782275e11,3.4955336308564706,0.0011509982611393175
426,0,1.0701519085466706,8.466933880533795e-5,7.529362190122116e10,7.121347470714723e8,-0.0,2.2807578035122604e11,3.4779937027766796,0.0003810120246240208
427,0,1.063338554618161,0.0020919439259063474,7.600826811578981e10,7.171616519052106e8,-0.0,2.302197572477351e11,3.4558503025090235,0.009413747666578563
428,0,1.0588565181198182,0.0008935500097445615,7.672795304766797e10,7.222121345757309e8,-0.0,2.3237884055074487e11,3.441283683889409,0.004020975043850527
429,0,1.0534166412859731,0.0018692684309922843,7.745270028703368e10,7.272862818450335e8,-0.0,2.3455311462448572e11,3.423604084179413,0.008411707939465279
430,0,1.0464299276753501,0.0005796807782512131,7.81825335339771e10,7.323841545739919e8,-0.0,2.3674265293283942e11,3.400897264944888,0.002608563502130459
431,0,1.0434009397250095,0.0007483731781630846,7.89174765084044e10,7.375057556293769e8,-0.0,2.38947504167857e11,3.3910530541062807,0.003367679301733881
432,0,1.0360111087892192,9.133971805193418e-5,7.965755304463422e10,7.42651219333039e8,-0.0,2.4116777370723865e11,3.3670361035649625,0.0004110287312337038
433,0,1.032660633254511,0.0002569202785034283,8.040278691827428e10,7.478205213249563e8,-0.0,2.4340349881543176e11,3.356147058077161,0.0011561412532654276
434,0,1.0223258132287478,0.00017849560815871575,8.115320209489833e10,7.53013820864525e8,-0.0,2.4565479616030554e11,3.32255889299343,0.0008032302367142209
435,0,1.0170675694645521,0.0002554499255545622,8.190882252512816e10,7.582310596294639e8,-0.0,2.479216884136886e11,3.3054696007597943,0.0011495246649955299
436,0,1.013291657338956,0.0027933964668913317,8.266967218711961e10,7.634723268530109e8,-0.0,2.502042623207931e11,3.2931978863516074,0.012570284101010992
437,0,1.0075566859679084,0.000699239449965432,8.343577519852208e10,7.687377100611157e8,-0.0,2.525026040981855e11,3.2745592293957024,0.003146577524844444
438,0,1.0015618187108979,0.0017356233869288422,8.420715564811162e10,7.740272484564555e8,-0.0,2.5481677917581586e11,3.255075910810418,0.00781030524117979
439,0,0.9973667817965346,0.0014263446451611723,8.498383773886104e10,7.793409783270212e8,-0.0,2.571468517467013e11,3.2414420408387374,0.006418550903225275
440,0,0.9929370026528423,0.0007658305159351364,8.5765845693956e10,7.84678973816198e8,-0.0,2.5949290278517114e11,3.2270452586217377,0.0034462373217081137
441,0,0.9874939501823012,0.0009182672319778563,8.655320380436658e10,7.900412973303888e8,-0.0,2.618550083183349e11,3.209355338092479,0.004132202543900353
442,0,0.9822264299019146,0.0007513254212519098,8.734593641410104e10,7.954279931641902e8,-0.0,2.6423323656447104e11,3.1922358971812224,0.0033809643956335942
443,0,0.9769763419083575,0.000911653452384404,8.814406793614655e10,8.008391180396997e8,-0.0,2.6662766135544043e11,3.1751731112021617,0.004102440535729818
444,0,0.9721921845072856,8.979686492644281e-5,8.894762283088799e10,8.062747231474799e8,-0.0,2.6903835424659308e11,3.1596245996486783,0.00040408589216899265
445,0,0.9681501634041465,0.000987347611646143,8.975662556567201e10,8.11734861259047e8,-0.0,2.7146538769460394e11,3.146488031063476,0.0044430642524076434
446,0,0.9612337128340536,0.00029904643285086444,9.057110076011714e10,8.172196205186704e8,-0.0,2.739088499912099e11,3.124009566710674,0.00134570894782889
447,0,0.9566576369062448,0.0010283179813796465,9.139107301071683e10,8.227290088052908e8,-0.0,2.7636879392524817e11,3.1091373199452956,0.00462743091620841
448,0,0.95013160459536,7.954695265034029e-5,9.221656701412834e10,8.282631202370212e8,-0.0,2.788453108520571e11,3.08792771493492,0.0003579612869265313
449,0,0.9476623594682178,9.400099927965637e-5,9.30476074885949e10,8.338219559979223e8,-0.0,2.813384507544722e11,3.079902668271708,0.00042300449675845364
450,0,0.9419837975926251,0.0007421251173763059,9.388421919483345e10,8.39405636717215e8,-0.0,2.8384831732791327e11,3.0614473421760313,0.0033395630281933767
451,0,0.9370527777045323,8.407462837876847e-5,9.472642703669344e10,8.450141820945758e8,-0.0,2.8637496908796027e11,3.0454215275397303,0.00037833582770445813
452,0,0.9316343074210269,0.0007796339720471202,9.557425585587988e10,8.506476584387358e8,-0.0,2.889184857584287e11,3.0278114991183376,0.0035083528742120406
453,0,0.9272822237387188,0.0012772308090713209,9.642773064566263e10,8.563061071985624e8,-0.0,2.9147893591528613e11,3.0136672271508362,0.005747538640820944
454,0,0.9237864958226957,0.001039610017342426,9.72868764015004e10,8.619895855861299e8,-0.0,2.9405639545460254e11,3.002306111423761,0.004678245078040917
455,0,0.9184279471759427,0.0002558248705048755,9.815171819262025e10,8.676981729392434e8,-0.0,2.9665095049473553e11,2.984890828321814,0.00115121191727194
456,0,0.9149215767474033,9.519766883064773e-5,9.902228113748738e10,8.734318916630039e8,-0.0,2.992626614608424e11,2.9734951244290606,0.0004283895097379148
457,0,0.9098768035238942,8.19075982048131e-5,9.989859039846352e10,8.791908269501088e8,-0.0,3.018916175177362e11,2.957099611452656,0.000368584191921659
458,0,0.9043539933724809,0.001979174705346686,1.007806711904882e11,8.84975024636678e8,-0.0,3.045378900931103e11,2.939150478460563,0.008906286174060085
459,0,0.9012163240944134,7.844404196735374e-5,1.0166854886948576e11,8.907845150339757e8,-0.0,3.072015435311091e11,2.9289530533068437,0.00035299818885309184
460,0,0.8962555294592267,9.180241828139068e-5,1.0256224870405212e11,8.966193901565559e8,-0.0,3.0988267076796356e11,2.912830470742487,0.00041311088226625805
461,0,0.8918464084418477,8.216564564595603e-5,1.0346179612464207e11,9.02479684538839e8,-0.0,3.125813384477627e11,2.898500827436005,0.00036974540540680214
462,0,0.8894643508344415,0.0009811579829406656,1.0436721655075018e11,9.08365440686012e8,-0.0,3.152976170461874e11,2.890759140211935,0.004415210923232995
463,0,0.8829041519195102,9.417049117091363e-5,1.052785355521528e11,9.142767676855545e8,-0.0,3.180316078862589e11,2.869438493738408,0.00042376721026911134
464,0,0.8784042845135797,0.001071526595114389,1.061957786150993e11,9.202136666873013e8,-0.0,3.207833627278085e11,2.8548139246691338,0.00482186967801475
465,0,0.872080672287048,9.442450552931518e-5,1.0711897141885715e11,9.261762264913849e8,-0.0,3.2355297389963684e11,2.834262184932906,0.0004249102748819183
466,0,0.8697682494183175,0.0001777570534711843,1.080481395945013e11,9.321644523129622e8,-0.0,3.263404951833391e11,2.826746810609532,0.0007999067406203294
467,0,0.866112473054379,0.0012679494965861945,1.0898330889063359e11,9.38178445363884e8,-0.0,3.2914602509430023e11,2.8148655374267317,0.005705772734637875
468,0,0.8630991139997355,0.0019884005486368495,1.0992450508160788e11,9.442182439215652e8,-0.0,3.319696330736846e11,2.8050721204991405,0.008947802468865822
469,0,0.8590970333178514,0.0003741726578772351,1.1087175402169447e11,9.502839172179232e8,-0.0,3.3481140315351154e11,2.792065358283017,0.001683776960447558
470,0,0.8541443713116872,0.0006093876123084594,1.118250815904797e11,9.563755200702249e8,-0.0,3.37671412842526e11,2.7759692067629835,0.0027422442553880675
471,0,0.8498470795554274,0.0008304230872255383,1.1278451373743474e11,9.624930941163853e8,-0.0,3.4054973359138275e11,2.762003008555139,0.003736903892514922
472,0,0.8447554677703418,0.0016340791847303331,1.1375007645785577e11,9.686367068847857e8,-0.0,3.4344644919176306e11,2.745455270253611,0.007353356331286499
473,0,0.8414496088097482,0.0009752009592498209,1.1472179583474524e11,9.7480639193998e8,-0.0,3.463616275528653e11,2.7347112286316815,0.004388404316624194
474,0,0.8376954642058494,0.0005160900680140697,1.1569969796160907e11,9.810022233662966e8,-0.0,3.4929535591401556e11,2.7225102586690104,0.0023224053060633136
475,0,0.8321308413706445,9.534702922085246e-5,1.1668380903317694e11,9.872242677932701e8,-0.0,3.5224771816862634e11,2.704425234454595,0.00042906163149383607
476,0,0.8291644291242988,0.0006911022685363607,1.1767415522886559e11,9.934725436192646e8,-0.0,3.5521877553390436e11,2.694784394653971,0.003109960208413623
477,0,0.8250908864319646,8.47975822019283e-5,1.1867076288657066e11,9.997471370951806e8,-0.0,3.582086215078305e11,2.681545380903885,0.0003815891199086774
478,0,0.8225587206329581,0.000998970712273949,1.1967365828429132e11,1.0060480814331471e9,-0.0,3.61217324640753e11,2.673315842057114,0.004495368205232771
479,0,0.8166845163936579,0.0006824590404950559,1.2068286785634958e11,1.0123754724359968e9,-0.0,3.642449834404929e11,2.6542246782793883,0.0030710656822277517
480,0,0.8132104940332108,8.374369081390359e-5,1.2169841805235365e11,1.0187293177562724e9,-0.0,3.672916544706571e11,2.642934105607935,0.0003768466086625661
481,0,0.812088783740952,0.0024306177860242933,1.2272033531076703e11,1.0251096731464223e9,-0.0,3.703574174726621e11,2.639288547158094,0.01093778003710932
482,0,0.8056570232385027,0.0008866857939977242,1.2374864628093059e11,1.03151665710408e9,-0.0,3.7344238244323596e11,2.618385325525134,0.003990086072989759
483,0,0.8025753667962459,7.206279435225624e-5,1.2478337751598949e11,1.0379502534909475e9,-0.0,3.765465949201381e11,2.608369942087799,0.00032428257458515307
484,0,0.7988119973835799,8.704306981565524e-5,1.25824555698314e11,1.0444105507565094e9,-0.0,3.7967015086783655e11,2.596138991496635,0.00039169381417044854
485,0,0.7954628764486438,0.0006578499214827118,1.268722075297146e11,1.0508975952020433e9,-0.0,3.828131261432764e11,2.585254348458092,0.002960324646672203
486,0,0.7914414982065616,0.00016501700586539318,1.2792635981614879e11,1.0574114509609526e9,-0.0,3.859756053508742e11,2.572184869171325,0.0007425765263942693
487,0,0.7863568921433485,8.667222715612517e-5,1.2898703939688097e11,1.0639521764083451e9,-0.0,3.891576705139831e11,2.5556598994658826,0.00039002502220256325
488,0,0.7840218393339995,0.0009127418761607185,1.3005427311736162e11,1.0705197959540999e9,-0.0,3.9235938730823914e11,2.5480709778354984,0.004107338442723233
489,0,0.7832574890666966,8.408467279018048e-5,1.3112808796851157e11,1.0771143744907892e9,-0.0,3.955808411574844e11,2.545586839466764,0.00037838102755581213
490,0,0.7785224712914187,8.480590249433468e-5,1.322085109318015e11,1.0837360120458012e9,-0.0,3.9882213497064105e11,2.5301980316971107,0.00038162656122450603
491,0,0.7720979624463673,8.905781999271475e-5,1.3329556905246878e11,1.0903847452639756e9,-0.0,4.020833408721432e11,2.509318377950694,0.00040076018996721633
492,0,0.767698724678901,0.0003026748527277744,1.3438928942940573e11,1.0970605995889156e9,-0.0,4.053645255683407e11,2.495020855206428,0.0013620368372749849
493,0,0.7660266277470755,0.0010324990222859698,1.3548969926150488e11,1.1037636248655221e9,-0.0,4.086657677971975e11,2.4895865401779953,0.004646245600286864
494,0,0.7637939743465074,8.248222760419874e-5,1.3659682576913452e11,1.1104939026541836e9,-0.0,4.1198716214203217e11,2.4823304166261493,0.00037117002421889434
495,0,0.7599707926269035,9.404458562463228e-5,1.3771069619793912e11,1.1172514963824034e9,-0.0,4.153287945113506e11,2.469905076037436,0.00042320063531084526
496,0,0.7556468218640587,0.0015567733773592413,1.388313378722802e11,1.1240364525741644e9,-0.0,4.186907426045053e11,2.455852171058191,0.007005480198116586
497,0,0.7514311061173302,8.623544419010342e-5,1.399587782292294e11,1.1308488216996043e9,-0.0,4.22073086155474e11,2.442151094881323,0.00038805949885546535
498,0,0.7488432433895422,0.0013631010268313867,1.4109304465028635e11,1.1376886470163717e9,-0.0,4.254759015638667e11,2.4337405410160122,0.00613395462074124
499,0,0.7447712051580908,8.562093253148215e-5,1.422341646912749e11,1.1445560083858993e9,-0.0,4.288992834932888e11,2.420506416763795,0.0003852941963916697
500,0,0.742434895405016,9.75080535089207e-5,1.4338216585753848e11,1.151450935723284e9,-0.0,4.323433020041035e11,2.412913410066302,0.0004387862407901431
501,0,0.7379788346386161,0.0015745838219145818,1.4453707575161554e11,1.1583735145319521e9,-0.0,4.358080550288925e11,2.3984312125755025,0.0070856271986156185
502,0,0.7378698202063092,8.329311403411043e-5,1.4569892209206305e11,1.1653237495499434e9,-0.0,4.392936001820086e11,2.398076915670505,0.00037481901315349693
503,0,0.7314586939122729,8.514067912667334e-5,1.4686773254528964e11,1.172301779179681e9,-0.0,4.4280006238208984e11,2.377240755214887,0.00038313305607003004
504,0,0.729076471284644,8.203815195589739e-5,1.4804353490176056e11,1.1793075780847294e9,-0.0,4.4632748445294305e11,2.369498531675093,0.00036917168380153824
505,0,0.7281228538448812,0.0007400567437210669,1.4922635696130353e11,1.1863412218844495e9,-0.0,4.4987596009034344e11,2.3663992749958638,0.003330255346744801
506,0,0.7241186379970304,7.785290113479887e-5,1.50416226671105e11,1.1934028006145906e9,-0.0,4.534455904398779e11,2.353385573490349,0.0003503380551065949
507,0,0.7196717119313039,8.483637432811466e-5,1.5161317191884222e11,1.2004923492166076e9,-0.0,4.5703644913397784e11,2.3389330637767376,0.00038176368447651596
508,0,0.7164561079471181,8.528356386692805e-5,1.5281722070617886e11,1.2076099100638318e9,-0.0,4.606486136062477e11,2.328482350828134,0.0003837760374011762
509,0,0.714011014386569,0.0011212113699346302,1.5402840107109412e11,1.2147555420270615e9,-0.0,4.642821698206802e11,2.3205357967563494,0.005045451164705836
510,0,0.7121910782884121,0.0011783824853352494,1.552467411482648e11,1.2219293015331275e9,-0.0,4.6793720263363025e11,2.314621004437339,0.005302721184008622
511,0,0.7069640680318737,0.0003248599781295852,1.564722690928112e11,1.2291312747221553e9,-0.0,4.716138122902102e11,2.2976332211035895,0.0014618699015831334
512,0,0.7049624259362033,0.0006935641537821043,1.5770501310878223e11,1.2363614660842166e9,-0.0,4.753120575263367e11,2.291127884292661,0.003121038692019469
513,0,0.7017768169245512,9.173291774263034e-5,1.5894500147857037e11,1.2436199646100883e9,-0.0,4.7903204036640497e11,2.2807746550047914,0.00041279812984183653
514,0,0.6995479730233451,0.0005276103320058822,1.6019226248851416e11,1.2509068092523513e9,-0.0,4.8277383746719446e11,2.273530912325872,0.00237424649402647
515,0,0.6955708683810709,0.0010845485186604317,1.61446824567949e11,1.258222075817821e9,-0.0,4.865375444782289e11,2.2606053222384803,0.004880468333971943
516,0,0.6934152123666547,0.0004136018885922535,1.6270871613454056e11,1.2655657925309823e9,-0.0,4.903232328114463e11,2.253599440191628,0.0018612084986651407
517,0,0.6892290457645445,8.348700177037441e-5,1.6397796569222876e11,1.2729380437668202e9,-0.0,4.941310029352173e11,2.2399943987347695,0.0003756915079666848
518,0,0.6883800428887782,7.814771453957444e-5,1.6525460175543292e11,1.2803388443336136e9,-0.0,4.9796091960937897e11,2.2372351393885292,0.00035166471542808495
519,0,0.6844886382273928,9.548837021118127e-5,1.6653865294872177e11,1.287768297548461e9,-0.0,5.0181309347892944e11,2.2245880742390267,0.0004296976659503157
520,0,0.680056566397996,0.0001713391744433298,1.6783014791030695e11,1.295226439768537e9,-0.0,5.0568760076933234e11,2.210183840793487,0.0007710262849949841
521,0,0.6772840454448941,0.0015068135991319859,1.6912911537875818e11,1.302713309817017e9,-0.0,5.095845190359077e11,2.2011731476959056,0.0067806611960939366
522,0,0.6756103541846946,8.160666939337697e-5,1.7043558413544156e11,1.310228967269983e9,-0.0,5.135039367794896e11,2.1957336511002574,0.0003672300122701964
523,0,0.6720659061683171,0.0020751841988652943,1.7174958293957834e11,1.3177734894312449e9,-0.0,5.1744595203296265e11,2.1842141950470304,0.009338328894893824
524,0,0.6707694565757292,8.24497292350185e-5,1.7307114074683206e11,1.3253469010488732e9,-0.0,5.2141063540277747e11,2.18000073387112,0.00037102378155758325
525,0,0.6654099228541497,8.26935881614743e-5,1.7440028643710547e11,1.3329493040977004e9,-0.0,5.2539809821418726e11,2.1625822492759865,0.00037212114672663437
526,0,0.663891307577836,8.557112068413505e-5,1.7573704901490707e11,1.3405806953631692e9,-0.0,5.294083967461199e11,2.157646749627967,0.0003850700430786077
527,0,0.6620343826653922,0.000559446104205765,1.7708145750143634e11,1.348241161044253e9,-0.0,5.334416343688851e11,2.1516117436625244,0.0025175074689259428
528,0,0.6556571589324869,0.00023749363670595415,1.784335410381987e11,1.355930787091115e9,-0.0,5.3749791454591003e11,2.1308857665305823,0.0010687213651767937
529,0,0.6550029473037249,0.0006647048419391075,1.7979332877035074e11,1.363649553594889e9,-0.0,5.415772850813456e11,2.128759578737106,0.0029911717887259838
530,0,0.6520897893035156,9.49527329714352e-5,1.811608499073925e11,1.3713975743549116e9,-0.0,5.456798645007107e11,2.1192918152364255,0.0004272872983714584
531,0,0.6494985400677694,0.0004573311944359401,1.8253613367373233e11,1.379174885736777e9,-0.0,5.498057306524963e11,2.1108702552202505,0.0020579903749617305
532,0,0.6455751444104985,0.001045323797069513,1.839192094310608e11,1.38698155504023e9,-0.0,5.539549778503416e11,2.09811921933412,0.004703957086812809
533,0,0.6447461516052466,0.0007634725512488776,1.8531010656105057e11,1.3948176054029703e9,-0.0,5.581276771187327e11,2.0954249927170516,0.003435626480619949
534,0,0.6405031955875804,0.0002593070655802252,1.8670885446517596e11,1.4026831393086119e9,-0.0,5.623239419256228e11,2.081635385659636,0.0011668817951110133
535,0,0.6403906249406495,0.0014228160803205687,1.881154826478217e11,1.4105781573754783e9,-0.0,5.665438315480592e11,2.081269531057111,0.006402672361442559
536,0,0.636584794027067,8.733603300697953e-5,1.8953002066977682e11,1.4185027715071054e9,-0.0,5.707874648580316e11,2.0689005805879677,0.0003930121485314079
537,0,0.6321369583535286,7.70567111969562e-5,1.90952498080418e11,1.4264570147732725e9,-0.0,5.750549188528293e11,2.054445114648968,0.0003467552003863029
538,0,0.6314088200025063,0.0007806495814452795,1.9238294454910632e11,1.4344409111894627e9,-0.0,5.793462656708246e11,2.0520786650081453,0.003512923116503758
539,0,0.6300787171794698,8.449270960255868e-5,1.9382138981524524e11,1.4424545470926833e9,-0.0,5.83661611067711e11,2.047755830833277,0.0003802171932115141
540,0,0.6267776489808201,7.750212416530256e-5,1.9526786360020493e11,1.4504979875351875e9,-0.0,5.880010496687963e11,2.0370273591876655,0.0003487595587438615
541,0,0.6251197745500194,0.0006121824105317821,1.9672239572493097e11,1.458571261897861e9,-0.0,5.923646569618118e11,2.031639267287563,0.0027548208473930197
542,0,0.6205465661909038,0.00026194962384204924,1.9818501609674335e11,1.466674457993697e9,-0.0,5.967525401358403e11,2.0167763401204373,0.0011787733072892216
543,0,0.6178456713578281,8.102507097560317e-5,1.996557546334879e11,1.4748075969420779e9,-0.0,6.011647705060604e11,2.007998431912941,0.00036461281939021426
544,0,0.6170464003602805,8.23139532944429e-5,2.011346412951856e11,1.4829707339061015e9,-0.0,6.056014379497336e11,2.0054008011709117,0.0003704127898249931
545,0,0.6149635846192578,0.00030469819240446243,2.0262170611710422e11,1.491163946743001e9,-0.0,6.100626448578313e11,1.9986316500125878,0.001371141865820081
546,0,0.6111494969283395,0.00137586465112174,2.041169792273977e11,1.4993872938253176e9,-0.0,6.145484832012257e11,1.9862358650171035,0.00619139093004783
547,0,0.6079732883489366,0.0005386208787985022,2.0562049075887567e11,1.5076408136868587e9,-0.0,6.190590343278359e11,1.975913187134044,0.00242379395459326
548,0,0.6071570618103734,0.0005061457857715185,2.0713227091909714e11,1.5159245495185885e9,-0.0,6.235943822170894e11,1.9732604508837137,0.0022776560359718334
549,0,0.6037686562269291,0.0008999354376784338,2.0865234996095953e11,1.5242385912506309e9,-0.0,6.281546366356367e11,1.9622481327375196,0.004049709469552952
550,0,0.6009913698281153,0.0003992713837804865,2.101807582065152e11,1.5325829717915227e9,-0.0,6.327398762788223e11,1.9532219519413747,0.0017967212270121893
551,0,0.5989701739187574,7.898278715816773e-5,2.1171752603953934e11,1.5409577454231153e9,-0.0,6.373501916885972e11,1.9466530652359615,0.0003554225422117548
552,0,0.5980770006370915,7.75177754067993e-5,2.132626838587857e11,1.549362964848911e9,-0.0,6.419856727378132e11,1.9437502520705472,0.0003488299893305969
553,0,0.5944462355877753,0.0012072443476396195,2.1481626214429147e11,1.557798712252924e9,-0.0,6.466464257315754e11,1.9319502656602698,0.005432599564378288
554,0,0.5923669293876848,8.756117226923425e-5,2.1637829146930496e11,1.5662650130651271e9,-0.0,6.513325257687755e11,1.9251925205099756,0.0003940252752115541
555,0,0.5896436028269574,8.661954824185571e-5,2.1794880239156815e11,1.5747619377833064e9,-0.0,6.560440730781669e11,1.9163417091876114,0.0003897879670883507
556,0,0.5886372733037537,8.595874376010691e-5,2.195278255649499e11,1.5832895253591535e9,-0.0,6.607811505347395e11,1.9130711382371994,0.0003868143469204811
557,0,0.5864499327203563,0.0006830877218013798,2.2111539167935495e11,1.591847851102739e9,-0.0,6.655438613848707e11,1.9059622813411579,0.003073894748106209
558,0,0.5825717664886894,0.0005265466209402167,2.22711531529952e11,1.6004369737472324e9,-0.0,6.703322998210037e11,1.8933582410882404,0.0023694597942309752
559,0,0.5802774336018058,8.73515894373175e-5,2.2431627591994336e11,1.60905692601207e9,-0.0,6.751465457208037e11,1.885901659205869,0.00039308215246792875
560,0,0.577744051426029,8.092663501755288e-5,2.2592965568545856e11,1.6177077757127593e9,-0.0,6.799866987136865e11,1.8776681671345943,0.000364169857578988
561,0,0.5769406193779356,0.0012119478482046867,2.2755170175917438e11,1.626389564657086e9,-0.0,6.848528440134509e11,1.8750570129782909,0.00545376531692109
562,0,0.5749603680027787,8.097743894543704e-5,2.291824451625327e11,1.6351023680259385e9,-0.0,6.897450856680447e11,1.8686211960090309,0.0003643984752544667
563,0,0.5725397855192857,0.0009247010359993271,2.3082191685837628e11,1.643846235997344e9,-0.0,6.946635140081284e11,1.8607543029376787,0.004161154661996972
564,0,0.5704009018668361,0.0011358168953983074,2.3247014799665808e11,1.6526212189355354e9,-0.0,6.996082194829839e11,1.8538029310672175,0.005111176029292383
565,0,0.5679663722374585,0.00022389412911557807,2.3412716970436432e11,1.6614273760467842e9,-0.0,7.045792977620688e11,1.84589070977174,0.0010075235810201014
566,0,0.5642679334505885,9.412251408928032e-5,2.3579301318107306e11,1.6702647691018012e9,-0.0,7.095768461305464e11,1.8338707837144126,0.00042355131340176145
567,0,0.5628869596130792,0.00127820034804816,2.3746770964998566e11,1.6791334291742036e9,-0.0,7.146009446917878e11,1.8293826187425075,0.00575190156621672
568,0,0.5611589485901134,8.384389727620545e-5,2.3915129048321335e11,1.6880334295868258e9,-0.0,7.196516975221038e11,1.8237665829178686,0.00037729753774292453
569,0,0.5571029493478296,0.0003764797193711777,2.408437869717978e11,1.6969648388505814e9,-0.0,7.247292063341831e11,1.810584585380446,0.0016941587371702995
570,0,0.557210997868355,8.338912873963051e-5,2.4254523062496793e11,1.705927668687284e9,-0.0,7.298335405267839e11,1.8109357430721538,0.0003752510793283373
571,0,0.552980599642008,8.18359751858287e-5,2.4425565283567398e11,1.7149220313495529e9,-0.0,7.349648270649208e11,1.797186948836526,0.00036826188833622917
572,0,0.5522955777273388,0.0008249332128415371,2.4597508516736856e11,1.7239479293519454e9,-0.0,7.401231304219442e11,1.7949606276138512,0.0037121994577869167
573,0,0.5510046698448386,0.0007500545285997627,2.477035592217982e11,1.7330054457308762e9,-0.0,7.453085611819939e11,1.7907651769957256,0.0033752453786989323
574,0,0.5477625914670419,0.00035723075400306327,2.4944110662172894e11,1.7420946446915476e9,-0.0,7.505212194312195e11,1.7802284222678861,0.0016075383930137846
575,0,0.5453735584448005,0.0011974006525078042,2.5118775907305338e11,1.7512155627960358e9,-0.0,7.557611895346672e11,1.7724640649456016,0.005388302936285119
576,0,0.5460091631775681,8.603624097269219e-5,2.529435483442014e11,1.7603682409941099e9,-0.0,7.610285584684059e11,1.7745297803270963,0.0003871630843771148
577,0,0.5411350354054151,8.742914025824212e-5,2.5470850620810065e11,1.7695527910844412e9,-0.0,7.663234542476218e11,1.758688865067599,0.0003934311311620895
578,0,0.5384974573019095,9.591560212383838e-5,2.56482664542097e11,1.7787692169871836e9,-0.0,7.716459428764951e11,1.7501167362312058,0.00043162020955727276
579,0,0.5380187362324733,9.102220594637028e-5,2.5826605527062216e11,1.7880175746222446e9,-0.0,7.769961204356575e11,1.7485608927555383,0.00040959992675866625
580,0,0.5363153823196519,0.0005064982801440802,2.6005871034555716e11,1.797297941525239e9,-0.0,7.823740957390815e11,1.7430249925388688,0.002279242260648361
581,0,0.5332686897434413,0.001290747976182978,2.618606618253714e11,1.8066103737006588e9,-0.0,7.877799652947114e11,1.7331232416661844,0.005808365892823401
582,0,0.5321115371902495,0.00038477484003081026,2.6367194179076938e11,1.8159549052588966e9,-0.0,7.932138130699084e11,1.729362495868311,0.0017314867801386461
583,0,0.5298726982598545,8.449869131863384e-5,2.6549258237607178e11,1.8253316108966687e9,-0.0,7.98675746776686e11,1.7220862693445271,0.0003802441109338523
584,0,0.5284775683274145,0.000808658294131656,2.6732261574681763e11,1.8347405333046298e9,-0.0,8.041658557030862e11,1.7175520970640972,0.003638962323592452
585,0,0.5256533994334294,9.538323445948115e-5,2.691620742088567e11,1.8441817425799203e9,-0.0,8.096842452003967e11,1.7083735481586455,0.00042922455506766514
586,0,0.5255467656642459,8.382622436094202e-5,2.710109900163596e11,1.8536552670041065e9,-0.0,8.152309964480468e11,1.708026988408799,0.0003772180096242391
587,0,0.521936015166295,9.438935443906922e-5,2.7286939555365845e11,1.8631612022797458e9,-0.0,8.208062301845524e11,1.6962920492904585,0.0004247520949758115
588,0,0.5197360957091333,0.0005612847676121817,2.7473732321628168e11,1.8726995717386925e9,-0.0,8.264100249660696e11,1.689142311054683,0.0025257814542548177
589,0,0.5198914652610271,0.0002552850021706523,2.766148055100529e11,1.8822704246222265e9,-0.0,8.320424745924385e11,1.6896472620983383,0.0011487825097679352
590,0,0.5160810735769882,7.92124404882531e-5,2.785018749498154e11,1.891873857010652e9,-0.0,8.377037006864692e11,1.6772634891252116,0.000356455982197139
591,0,0.515200139837618,8.380786396414716e-5,2.8039856409894635e11,1.9015098796843739e9,-0.0,8.433937747945186e11,1.6744004544722586,0.00037713538783866224
592,0,0.512527599205866,8.576475807943338e-5,2.823049056026214e11,1.911178578313979e9,-0.0,8.491128127592542e11,1.6657146974190644,0.00038594141135745016
593,0,0.5098357257218435,8.172187002255857e-5,2.84220932156014e11,1.920879996748129e9,-0.0,8.548609059156265e11,1.6569661085959915,0.00036774841510151354
594,0,0.508416674788705,0.0002033921419217552,2.861466764932194e11,1.9306141820213993e9,-0.0,8.606381476274917e11,1.6523541930632912,0.0009152646386478985
595,0,0.5060673685518084,8.673890673330316e-5,2.880821714553649e11,1.9403812034752495e9,-0.0,8.664446446124084e11,1.6447189477933775,0.0003903250802998642
596,0,0.5060988406357496,7.91008396535139e-5,2.900274498610132e11,1.950181095296854e9,-0.0,8.722804829359119e11,1.6448212320661861,0.00035595377844081257
597,0,0.5045573749286746,9.46786218202063e-5,2.9198254463336365e11,1.960013937934037e9,-0.0,8.781457763132565e11,1.6398114685181924,0.00042605379819092836
598,0,0.5016277554174139,0.000416883159385514,2.939474887337776e11,1.9698797854430428e9,-0.0,8.840406229611619e11,1.630290205106595,0.0018759742172348131
599,0,0.49911561886776984,8.19504124561307e-5,2.95922315220637e11,1.9797786816040049e9,-0.0,8.899651150601619e11,1.622125761320252,0.00036877685605258816
600,0,0.4981336239034846,0.0012265743749058687,2.979070571143741e11,1.989710674679379e9,-0.0,8.959193476932534e11,1.618934277686325,0.005519584687076409
601,0,0.49544018673217677,9.138087415216256e-5,2.999017476207233e11,1.9996758404420846e9,-0.0,9.019034324849695e11,1.6101806068795745,0.00041121393368473153
602,0,0.49544018673217677,9.138087415216256e-5,3.019064198737317e11,2.0096742063732984e9,-0.0,9.079174523629939e11,1.6101806068795745,0.00041121393368473153
603,0,0.4938918709403931,0.0002972503273188228,3.0392110712256433e11,2.0197058544705172e9,-0.0,9.139615231231576e11,1.6051485805562775,0.0013376264729347026
604,0,0.4913961929607769,0.0012112218701700343,3.0594584268543066e11,2.0297708361847072e9,-0.0,9.200357423701326e11,1.597037627122525,0.005450498415765155
605,0,0.489646868758829,9.28893631044927e-5,3.079806599379329e11,2.0398691961771936e9,-0.0,9.261402037492693e11,1.5913523234661944,0.0004180021339702172
606,0,0.4856775184048407,0.0005604854102976501,3.1002559222170746e11,2.0500010082066655e9,-0.0,9.322750187515317e11,1.5784519348157322,0.0025221843463394257
607,0,0.4865090690407967,9.072853962520481e-5,3.1208067309431604e11,2.0601662838080397e9,-0.0,9.38440261177164e11,1.5811544743825894,0.0004082784283134216
608,0,0.48450454986768965,8.36200975192005e-5,3.141459360042903e11,2.0703651258406725e9,-0.0,9.446360605068386e11,1.5746397870699913,0.0003762904388364022
609,0,0.48224545885051795,0.0004550942384960251,3.16221414537191e11,2.080597573469954e9,-0.0,9.50862507706011e11,1.5672977412641833,0.0020479240732321127
610,0,0.48063386625968885,0.0012174214912626636,3.183071423485124e11,2.0908636763619835e9,-0.0,9.571197002322976e11,1.5620600653439887,0.005478396710681986
611,0,0.47912498419181054,0.00023256717425174138,3.204031531251108e11,2.101163493209047e9,-0.0,9.63407741225617e11,1.5571561986233842,0.0010465522841328363
612,0,0.4778103079734885,0.00031843891216478694,3.225094805924718e11,2.1114970786840975e9,-0.0,9.697267315621959e11,1.5528835009138375,0.0014329751047415414
613,0,0.4756241013107392,8.552365382739183e-5,3.2462615857730444e11,2.1218644946455193e9,-0.0,9.760767766403989e11,1.5457783292599023,0.00038485644222326326
614,0,0.47386875981505994,0.0007259336328422371,3.2675322087747815e11,2.1322657883148067e9,-0.0,9.824579731478131e11,1.5400734693989448,0.0032667013477900666
615,0,0.4724466382515858,0.0004928408304429423,3.288907014491701e11,2.1427010155891356e9,-0.0,9.888704231381482e11,1.5354515743176538,0.0022177837369932404
616,0,0.4700391029343291,0.0005720023048596091,3.310386342389087e11,2.153170239813791e9,-0.0,9.953142334863865e11,1.5276270845365696,0.002574010371868241
617,0,0.4675894672400706,8.43424341658943e-5,3.3319705327815875e11,2.1636735104581323e9,-0.0,1.001789502674509e12,1.5196657685302295,0.00037954095374652434
618,0,0.4670670191778848,0.0001746479898041089,3.353659926058414e11,2.174210870799817e9,-0.0,1.0082963255484456e12,1.5179678123281255,0.00078591595411849
619,0,0.46608309848599977,7.94835317437959e-5,3.3754548640467346e11,2.18478239068947e9,-0.0,1.0148348134321083e12,1.5147700700794993,0.00035767589284708154
620,0,0.46439832076992327,0.0006590553630249872,3.3973556879449963e11,2.195388126844892e9,-0.0,1.0214050698493334e12,1.5092945425022506,0.0029657491336124425
621,0,0.46404037565177647,0.0006499992741841039,3.4193627405985126e11,2.206028122200721e9,-0.0,1.0280071898267964e12,1.5081312208682736,0.0029249967338284676
622,0,0.4610885359035569,7.787298020055366e-5,3.441476365108854e11,2.216702455861076e9,-0.0,1.0346412910347037e12,1.49853774168656,0.00035042841090249146
623,0,0.4596423975997609,0.0005152564711383542,3.463696904404809e11,2.227411158171321e9,-0.0,1.041307461100252e12,1.493837792199223,0.002318654120122594
624,0,0.45781966537625013,9.462028035057626e-5,3.486024703058566e11,2.238154295835965e9,-0.0,1.0480058102957856e12,1.487913912472813,0.00042579126157759315
625,0,0.4580378127800778,0.000755986463352917,3.5084601051601404e11,2.2489319095160136e9,-0.0,1.0547364329314945e12,1.4886228915352528,0.0034019390850881263
626,0,0.4535870549832509,0.0005586324858625955,3.5310034564098663e11,2.259744094963377e9,-0.0,1.0614994578060874e12,1.4741579286955655,0.0025138461863816798
627,0,0.45370326324159527,8.215477881674632e-5,3.5536551024632465e11,2.2705908518127737e9,-0.0,1.0682949538402844e12,1.4745356055351846,0.00036969650467535845
628,0,0.4525826381706969,0.0014668990952298399,3.5764153890137897e11,2.28147227023028e9,-0.0,1.0751230468032368e12,1.4708935740547648,0.00660104592853428
629,0,0.4497330791267804,5.701266630756753e-5,3.599284663536117e11,2.2923884084654775e9,-0.0,1.0819838425711737e12,1.4616325071620362,0.0002565569983840539
630,0,0.4476505103127393,7.747960938189437e-5,3.622263273206732e11,2.3033393067576766e9,-0.0,1.088877435936663e12,1.4548641585164026,0.0003486582422185247
631,0,0.4462289787397961,8.65255956116895e-5,3.645351565713398e11,2.3143250210668254e9,-0.0,1.0958039317218269e12,1.4502441809043374,0.00038936518025260274
632,0,0.44617354126766645,0.0007656156683391946,3.668549889593509e11,2.325345602479858e9,-0.0,1.1027634318079194e12,1.450064009119916,0.003445270507526376
633,0,0.4439861067366588,0.0007945320665217936,3.691858594104341e11,2.336401127090465e9,-0.0,1.1097560540378303e12,1.442954846894141,0.0035753942993480715
634,0,0.4428145015624291,9.497492792677713e-5,3.7152780289175006e11,2.3474916314398203e9,-0.0,1.116781891441096e12,1.4391471300778944,0.0004273871756704971
635,0,0.4416939997697418,0.0003726712816793827,3.738808543578837e11,2.3586171765269704e9,-0.0,1.1238410527367424e12,1.4355054992516607,0.0016770207675572222
636,0,0.44035073571858224,0.000639727647680291,3.7624504893345447e11,2.3697778192485013e9,-0.0,1.1309336441085923e12,1.4311398910853923,0.0028787744145613095
637,0,0.4383291157889372,0.0013543357583538824,3.7862042171882336e11,2.380973617548206e9,-0.0,1.1380597726593838e12,1.424569626314046,0.006094510912592471
638,0,0.43716129920007496,0.0006408975390455234,3.810070079019721e11,2.3922046176820207e9,-0.0,1.145219538179157e12,1.4207742224002435,0.002884038925704855
639,0,0.4364505282445074,0.00017328267988832595,3.8340484271807697e11,2.403470877241353e9,-0.0,1.1524130478391477e12,1.418464216794649,0.0007797720594974668
640,0,0.4319257613881429,9.473895952210625e-5,3.858139614529453e11,2.414772476566933e9,-0.0,1.1596404235498918e12,1.4037587245114644,0.0004263253178494781
641,0,0.43273402609654976,8.04040037238221e-5,3.882343994562281e11,2.4261094173028865e9,-0.0,1.166901737034922e12,1.4063855848137867,0.00036181801675719944
642,0,0.4304737697136023,0.0006401448515173846,3.906661920926995e11,2.43748180392211e9,-0.0,1.1741971260252952e12,1.3990397515692075,0.002880651831828231
643,0,0.4291278250254327,0.0003880598835950067,3.931093748718609e11,2.4488896683967986e9,-0.0,1.1815266819072808e12,1.394665431332656,0.00174626947617753
644,0,0.4270767458956401,0.0002988636570787106,3.955639832733115e11,2.46033307544142e9,-0.0,1.188890517310963e12,1.3879994241608302,0.0013448864568541977
645,0,0.4257909977603698,0.0005066068804851264,3.980300528740276e11,2.471812071768944e9,-0.0,1.1962887334169412e12,1.383820742721202,0.0022797309621830687
646,0,0.4268492335567302,0.000866835113594944,4.005076192821567e11,2.483326703488847e9,-0.0,1.2037214311716382e12,1.3872600090593732,0.003900758011177248
647,0,0.42344195617486047,9.580362705744405e-5,4.029967182144744e11,2.4948770654467077e9,-0.0,1.2111887431295457e12,1.3761863575682964,0.0004311163217584982
648,0,0.4220113272788991,0.0012549750448528061,4.0549738533008154e11,2.5064631754451714e9,-0.0,1.2186907523583894e12,1.371536813656422,0.005647387701837627
649,0,0.4206712190418995,0.0004918022252061771,4.08009656483214e11,2.5180850997649083e9,-0.0,1.2262275732642114e12,1.3671814618861735,0.002213110013427797
650,0,0.42038997975741554,7.948075665459799e-5,4.1053356750153644e11,2.52974288805988e9,-0.0,1.2337993097373855e12,1.3662674342116006,0.00035766340494569095
651,0,0.41748392737882134,9.526864101998871e-5,4.1306915425930206e11,2.541436616834155e9,-0.0,1.241406083299733e12,1.3568227639811694,0.0004287088845899492
652,0,0.41692455896299896,8.508836860266579e-5,4.156164527212635e11,2.553166312735469e9,-0.0,1.2490479831822622e12,1.3550048166297466,0.00038289765871199607
653,0,0.41469137212062274,0.00016332771975863703,4.181754988779945e11,2.564932054136143e9,-0.0,1.2567251324729072e12,1.347746959392024,0.0007349747389138666
654,0,0.41390711986428214,0.0009691591515715466,4.207463288298849e11,2.5767338783975067e9,-0.0,1.2644376276420845e12,1.345198139558917,0.004361216182071959
655,0,0.41208058435135536,9.419554558199607e-5,4.233289786938587e11,2.5885718550700254e9,-0.0,1.272185586377008e12,1.339261899141905,0.00042387995511898233
656,0,0.4108212743982584,0.0004140650010037878,4.2592348460036475e11,2.600446030200399e9,-0.0,1.279969111211097e12,1.3351691417943397,0.001863292504517045
657,0,0.40942488898388707,0.0001738468650557077,4.285298828189207e11,2.612356463091129e9,-0.0,1.287788313431951e12,1.330630889197633,0.0007823108927506846
658,0,0.4089349185733472,0.0007240909595526063,4.31148209623298e11,2.6243032030752068e9,-0.0,1.295643298000188e12,1.3290384853633783,0.003258409317986728
659,0,0.40869255056344567,7.701294063900542e-5,4.33778501362876e11,2.636286309183382e9,-0.0,1.303534176388973e12,1.3282507893311983,0.0003465582328755244
660,0,0.4071893817851362,9.49599039324532e-5,4.364207944092481e11,2.648305845247314e9,-0.0,1.3114610634539792e12,1.3233654908016925,0.00042731956769603943
661,0,0.4056368382097356,0.0005060461425993132,4.3907512520552997e11,2.660361859640978e9,-0.0,1.3194240640171562e12,1.3183197241816407,0.0022772076416969094
662,0,0.40564195764176203,0.0005198592462869341,4.417415302854526e11,2.6724543985379744e9,-0.0,1.3274232815466863e12,1.3183363623357267,0.0023393666082912037
663,0,0.4035245222492345,7.973257459755706e-5,4.44420046234324e11,2.684583538062421e9,-0.0,1.335458839501061e12,1.3114546973100123,0.00035879658568900677
664,0,0.4004938562757967,0.0004282074144975913,4.471107096009358e11,2.6967493265595765e9,-0.0,1.343530843234623e12,1.3016050328963393,0.001926933365239161
665,0,0.3990052486115133,0.0009239467807859282,4.498135570993233e11,2.7089518054847937e9,-0.0,1.3516393935480645e12,1.2967670579874182,0.004157760513536677
666,0,0.39937590013111846,8.461910056710233e-5,4.525286254711262e11,2.721191028401678e9,-0.0,1.3597845994443914e12,1.297971675426135,0.0003807859525519605
667,0,0.39701128239035144,0.0004824908730133099,4.5525595143907764e11,2.733467076331222e9,-0.0,1.3679665884738474e12,1.2902866677686422,0.0021712089285598943
668,0,0.3953863816959936,8.350193857887509e-5,4.579955719082889e11,2.7457799850486794e9,-0.0,1.376185458104229e12,1.2850057405119792,0.0003757587236049379
669,0,0.39619117260837033,9.595180880692748e-5,4.607475237131861e11,2.758129800407469e9,-0.0,1.3844413127594106e12,1.2876213109772037,0.0004317831396311737
670,0,0.3930948220521988,8.595315570335507e-5,4.6351184385151086e11,2.770516613042312e9,-0.0,1.3927342868868384e12,1.277558171669646,0.00038678920066509783
671,0,0.3907340102023161,5.26461644885146e-6,4.6628856926345166e11,2.782940452278633e9,-0.0,1.4010644742155112e12,1.2698855331575272,2.369077401983157e-5
672,0,0.39114970163081836,0.000430669081511633,4.690777370828562e11,2.795401362136133e9,-0.0,1.4094319782726252e12,1.2712365303001596,0.0019380108668023486
673,0,0.3900130061215086,0.000857938441527815,4.718793843745431e11,2.807899421901174e9,-0.0,1.4178369265649473e12,1.2675422698949028,0.0038607229868751675
674,0,0.3872094560711412,0.0001503961365652066,4.7469354832142316e11,2.8204346874525795e9,-0.0,1.4262794310216155e12,1.258430732231209,0.0006767826145434296
675,0,0.3880781113304118,6.165894188869545e-5,4.7752026615790265e11,2.833007184541568e9,-0.0,1.4347595834076558e12,1.2612538618238385,0.00027746523849912953
676,0,0.3865516196151403,0.00040485186458212217,4.8035957513850305e11,2.845617001971077e9,-0.0,1.4432775181939448e12,1.2562927637492058,0.0018218333906195499
677,0,0.3844629866146117,0.0007401179907278973,4.8321151261609174e11,2.858264184857777e9,-0.0,1.4518333405326233e12,1.249504706497488,0.003330530958275538
678,0,0.3832871537476783,9.477963015855219e-5,4.860761159937866e11,2.8709487803636e9,-0.0,1.4604271570927341e12,1.2456832496799546,0.0004265083357134849
679,0,0.3829099404230346,9.452253344350514e-5,4.8895342267816095e11,2.8836708443959603e9,-0.0,1.4690590806666963e12,1.2444573063748625,0.00042535140049577313
680,0,0.38162324954911253,8.195903346160685e-5,4.918434701953105e11,2.8964304416078825e9,-0.0,1.4777292300980496e12,1.2402755610346157,0.00036881565057723085
681,0,0.38033150097295226,7.736380230743338e-5,4.947462960933865e11,2.9092276222979946e9,-0.0,1.4864377146915479e12,1.2360773781620948,0.0003481371103834502
682,0,0.3788390096929346,8.674117613934913e-5,4.976619379883064e11,2.922062442804128e9,-0.0,1.4951846480041091e12,1.2312267815020375,0.00039033529262707113
683,0,0.37765632792809717,0.000454746366152145,5.0059043353089606e11,2.934934955605913e9,-0.0,1.5039701411479426e12,1.2273830657663158,0.0020463586476846527
684,0,0.3777764073541296,0.00023085397021421403,5.035318204629366e11,2.947845210573462e9,-0.0,1.5127943035693115e12,1.2277733239009212,0.0010388428659639632
685,0,0.37613467191084765,9.810362685800728e-5,5.064861365737465e11,2.960793279682413e9,-0.0,1.5216572600087063e12,1.2224376837102549,0.0004414663208610328
686,0,0.37614701146317264,0.0017480574256966202,5.094534196342503e11,2.9737791995557427e9,-0.0,1.5305591112609893e12,1.2224777872553112,0.007866258415634791
687,0,0.37319798862608516,0.0003367390874602955,5.124337076191795e11,2.9868030506594825e9,-0.0,1.539499988183885e12,1.2128934630347767,0.0015153258935713297
688,0,0.37234665158187497,0.0006737404836808963,5.154270384054577e11,2.999864860675118e9,-0.0,1.5484799857390234e12,1.2101266176410936,0.0030318321765640333
689,0,0.37114476436409416,8.025591142480298e-5,5.184334500341385e11,3.012964698207355e9,-0.0,1.5574992270307292e12,1.206220484183306,0.0003611516014116134
690,0,0.3699030703832476,9.238745444879348e-5,5.214529805140451e11,3.026102616829493e9,-0.0,1.566557825098305e12,1.2021849787455547,0.00041574354501957065
691,0,0.3686108186595693,0.00017995325468860213,5.2448566796823425e11,3.039278671871835e9,-0.0,1.575655894295204e12,1.1979851606436003,0.0008097896460987096
692,0,0.367137257632155,0.0008987599752062912,5.275315505728658e11,3.0524929192974095e9,-0.0,1.5847935495809417e12,1.1931960873045038,0.004044419888428311
693,0,0.36697936976864676,0.0006770909731854931,5.305906665468155e11,3.065745406359881e9,-0.0,1.593970900060582e12,1.192682951748102,0.003046909379334719
694,0,0.36529933845540363,8.49997178257507e-5,5.336630541791321e11,3.0790362035550694e9,-0.0,1.6031880710880862e12,1.187222849980062,0.0003824987302158781
695,0,0.3642849920222727,0.0011624149309640464,5.3674875174560815e11,3.0923653543914394e9,-0.0,1.6124451695564421e12,1.1839262240723862,0.0052308671893382085
696,0,0.36377896878070926,0.0004149593041204977,5.398477976768174e11,3.105732915035371e9,-0.0,1.6217423111878008e12,1.182281648537305,0.0018673168685422396
697,0,0.36280395586251935,8.980176821534025e-5,5.429602304200576e11,3.1191389459508605e9,-0.0,1.6310796149076921e12,1.1791128565531879,0.0004041079569690311
698,0,0.36130737655517886,0.00016614149130497486,5.4608608842346106e11,3.132583502686151e9,-0.0,1.6404571964514722e12,1.1742489738043314,0.0007476367108723869
699,0,0.35923922726798607,8.111972306226674e-5,5.4922541028611145e11,3.146066640755728e9,-0.0,1.6498751716021426e12,1.1675274886209548,0.0003650387537802003
700,0,0.3590195971584115,7.962111134887295e-5,5.52378234588213e11,3.1595884025842853e9,-0.0,1.6593336472207866e12,1.1668136907648372,0.0003582950010699283
701,0,0.35804842472156345,0.00017176843569263213,5.555445999807937e11,3.173148857253494e9,-0.0,1.6688327489539055e12,1.1636573803450811,0.0007729579606168446
702,0,0.35493757468961207,0.0010210706934609642,5.587245451969583e11,3.186748067329513e9,-0.0,1.67837259806836e12,1.1535471177412393,0.004594818120574339
703,0,0.3559384568527124,9.500965656832907e-5,5.619181090425355e11,3.2003860551078277e9,-0.0,1.687953287698267e12,1.1567999847713153,0.0004275434545574808
704,0,0.3548358483017702,0.0013500878268989185,5.6512533026645e11,3.214062908621052e9,-0.0,1.6975749574027708e12,1.153216506980753,0.0060753952210451335
705,0,0.3534848317256847,8.670846373966093e-5,5.683462478373994e11,3.2277786734038153e9,-0.0,1.7072377169122905e12,1.1488257031084752,0.0003901880868284742
706,0,0.35193775623762236,8.040916861015953e-5,5.715809006270248e11,3.2415334043898745e9,-0.0,1.7169416828722266e12,1.1437977077722727,0.0003618412587457179
707,0,0.3507246015791958,0.001552403759083875,5.748293276224086e11,3.255327154059941e9,-0.0,1.7266869702979692e12,1.1398549551323864,0.006985816915877437
708,0,0.3503467171088294,0.0004948619559327469,5.78091567940606e11,3.269159975135791e9,-0.0,1.7364736944555342e12,1.1386268306036955,0.002226878801697361
709,0,0.3497593814916061,8.670737192845529e-5,5.813676606418888e11,3.2830319283017817e9,-0.0,1.7463019765240747e12,1.13671798984772,0.0003901831736780488
710,0,0.34784963721600215,8.26902200704864e-5,5.846576448813921e11,3.2969430746588635e9,-0.0,1.756171938126401e12,1.130511320952007,0.0003721059903171888
711,0,0.3479935672393536,0.00025658825150778316,5.879615598607292e11,3.3108934518333297e9,-0.0,1.7660836843927683e12,1.1309790935278992,0.0011546471317850243
712,0,0.34538162530904915,8.472930665564313e-5,5.912794448930536e11,3.324883140196927e9,-0.0,1.7760373509271582e12,1.1224902822544096,0.0003812818799503941
713,0,0.3445790816728419,0.0013189485822520813,5.946113392449506e11,3.3389121711991777e9,-0.0,1.786033038820063e12,1.1198820154367362,0.005935268620134366
714,0,0.34466845363880344,7.75276495797522e-5,5.979572823652379e11,3.3529806049624023e9,-0.0,1.7960708695779175e12,1.1201724743261112,0.0003488744231088849
715,0,0.3430669522701132,8.144815752591437e-5,6.013173136367412e11,3.367088510117128e9,-0.0,1.8061509710970054e12,1.114967594877868,0.0003665167088666147
716,0,0.3404748610493752,0.0002560670607185344,6.04691472543697e11,3.3812359382605915e9,-0.0,1.8162734592508865e12,1.1065432984104693,0.0011523017732334047
717,0,0.3405274381351894,0.0006590497585023349,6.080797986689307e11,3.3954229259147196e9,-0.0,1.8264384392119233e12,1.1067141739393656,0.002965723913260507
718,0,0.3399500623474889,8.664565786647155e-5,6.114823316134615e11,3.409649545262564e9,-0.0,1.8366460418850596e12,1.104837702629339,0.000389905460399122
719,0,0.3394819293833392,8.291344324575696e-5,6.148991110030773e11,3.423915847751696e9,-0.0,1.8468963835303926e12,1.1033162704958523,0.0003731104946059063
720,0,0.338571115242453,0.00029716624266263886,6.18330176551877e11,3.4382218914997187e9,-0.0,1.8571895853279204e12,1.1003561245379723,0.0013372480919818749
721,0,0.33670125527130507,0.0005402071011685178,6.217755680446049e11,3.4525677344172215e9,-0.0,1.867525768470212e12,1.0942790796317414,0.0024309319552583302
722,0,0.3352700444468717,0.0008998664824723186,6.252353252970643e11,3.4669534245781145e9,-0.0,1.877905047248334e12,1.089627644452333,0.004049399171125434
723,0,0.3346605073184433,9.03597767199947e-5,6.287094882026036e11,3.481379015330684e9,-0.0,1.888327539881481e12,1.0876466487849408,0.0004066189952399761
724,0,0.33371228717076096,0.0003518910128521652,6.321980966449373e11,3.4958445678610463e9,-0.0,1.8987933704864602e12,1.0845649333049732,0.0015835095578347433
725,0,0.33338800900280696,0.0011105821258374578,6.357011906572565e11,3.5103501325224824e9,-0.0,1.9093026554215435e12,1.0835110292591226,0.00499761956626856
726,0,0.33197311174982047,0.00029789175519755266,6.39218810272747e11,3.5248957733647027e9,-0.0,1.9198555211900269e12,1.0789126131869164,0.001340512898388987
727,0,0.3309304780954625,8.339212689564628e-5,6.427509955919694e11,3.5394815381583853e9,-0.0,1.9304520826491768e12,1.075524053810253,0.0003752645710304083
728,0,0.3300001149121602,8.817007410890236e-5,6.462977867500029e11,3.554107483512896e9,-0.0,1.9410924612473853e12,1.0725003734645207,0.0003967653334900606
729,0,0.3290982102906154,9.847930851501066e-5,6.498592239674229e11,3.5687736651260533e9,-0.0,1.9517767779094702e12,1.0695691834445,0.000443156888317548
730,0,0.3278989682474448,0.0005932007379233465,6.534353474929265e11,3.583480139913079e9,-0.0,1.9625051546436208e12,1.0656716468041956,0.002669403320655059
731,0,0.3276053769839666,0.0013267200968460958,6.570261976738275e11,3.5982269570514493e9,-0.0,1.9732777079307817e12,1.0647174751978914,0.005970240435807431
732,0,0.3262884790483409,7.766804321474923e-5,6.606318148944143e11,3.613014181607594e9,-0.0,1.9840945660423445e12,1.0604375569071078,0.0003495061944663715
733,0,0.32593704419324293,0.0012490753356635249,6.642522395202922e11,3.6278418587392454e9,-0.0,1.9949558429355745e12,1.0592953936280396,0.005620839010485862
734,0,0.3239472394095909,0.0007179567076955166,6.678875121058875e11,3.6427100569021115e9,-0.0,2.0058616696602625e12,1.0528285280811704,0.0032308051846298247
735,0,0.3243020224793929,8.746048300329951e-5,6.715376731714606e11,3.657618811284189e9,-0.0,2.0168121531224185e12,1.0539815730580269,0.0003935721735148478
736,0,0.32307841087719996,8.74885119309576e-5,6.752027632904506e11,3.672568196894137e9,-0.0,2.0278074296236343e12,1.0500048353509,0.0003936983036893092
737,0,0.32217735113772406,6.867120043115115e-5,6.788828231156422e11,3.687558259441911e9,-0.0,2.0388476140930464e12,1.047076391197603,0.00030902040194018016
738,0,0.3213651485145401,0.0006021529733235861,6.825778933728171e11,3.702589055371878e9,-0.0,2.0499328294916292e12,1.0444367326722555,0.0027096883799561378
739,0,0.319721687301314,0.0006928473768919902,6.862880148237303e11,3.7176606445604954e9,-0.0,2.0610632015064756e12,1.0390954837292705,0.0031178131960139556
740,0,0.31863260096126356,5.8869753889730755e-5,6.900132282790714e11,3.7327730753469768e9,-0.0,2.0722388474776914e12,1.0355559531241065,0.0002649138925037884
741,0,0.31887750957782945,8.324966781095473e-5,6.937535746175488e11,3.7479263991206055e9,-0.0,2.0834598871308198e12,1.0363519061279458,0.0003746235051492963
742,0,0.31754848707186367,9.071609441237838e-5,6.975090947468152e11,3.7631206856540847e9,-0.0,2.0947264540085159e12,1.032032582983557,0.00040822242485570267
743,0,0.3151171460843175,9.477480492185296e-5,7.012798296605836e11,3.778355987819558e9,-0.0,2.1060386692893481e12,1.0241307247740319,0.00042648662214833834
744,0,0.31540189413977254,9.45136562812235e-5,7.050658203996641e11,3.7936323419684825e9,-0.0,2.1173966420248867e12,1.0250561559542608,0.0004253114532655058
745,0,0.3150732063254001,0.0008734386305117118,7.088671080358287e11,3.808949819869316e9,-0.0,2.128800507766812e12,1.0239879205575504,0.003930473837302703
746,0,0.3140051983791411,8.521014843343383e-5,7.12683733771637e11,3.824308477440384e9,-0.0,2.1402503903988894e12,1.0205168947322085,0.0003834456679504522
747,0,0.31359866979031353,0.0002036792595564787,7.165157387416498e11,3.8397083629890394e9,-0.0,2.1517464084111626e12,1.019195676818519,0.0009165566680041542
748,0,0.3133451331574234,0.0005183490248181677,7.203631642439089e11,3.855149534310318e9,-0.0,2.1632886874202087e12,1.018371682761626,0.0023325706116817547
749,0,0.3102978100198045,0.0009630820199676265,7.242260515982616e11,3.8706320612069607e9,-0.0,2.174877362245752e12,1.0084678825643647,0.004333869089854319
750,0,0.3081501617249966,8.784147832999602e-5,7.281044421652163e11,3.8861559806952596e9,-0.0,2.1865125433562285e12,1.0014880256062388,0.00039528665248498207
751,0,0.3087518770007443,0.0005930940890516248,7.31998377360261e11,3.901721339056863e9,-0.0,2.198194348271443e12,1.003443600252419,0.002668923400732311
752,0,0.309424905013561,0.00017410233303692593,7.35907898672059e11,3.917328204669399e9,-0.0,2.2099229112393286e12,1.0056309412940734,0.0007834604986661667
753,0,0.30770055140632613,0.0009318484142758143,7.398330476320045e11,3.932976644912214e9,-0.0,2.2216983659868926e12,1.0000267920705599,0.004193317864241164
754,0,0.3071684228879398,8.409036766002608e-5,7.43773865849771e11,3.948666697473445e9,-0.0,2.2335208240452065e12,0.9982973743858042,0.0003784066544701174
755,0,0.3057276837481536,0.0009751644501057113,7.477303949220928e11,3.964398427873435e9,-0.0,2.2453904181223506e12,0.9936149721814993,0.004388240025475701
756,0,0.30480558399707924,8.226826084354675e-5,7.51702676614598e11,3.9801718844430456e9,-0.0,2.257307268024344e12,0.9906181479905075,0.00037020717379596037
757,0,0.3041110517995063,7.741059898345429e-5,7.556907526311018e11,3.9959871238522263e9,-0.0,2.269271500125033e12,0.9883609183483956,0.0003483476954255443
758,0,0.3024713868490892,0.0003521664574270126,7.59694664791403e11,4.0118442070731854e9,-0.0,2.281283244170072e12,0.9830320072595399,0.0015847490584215568
759,0,0.3025601317609032,0.0007865537813153212,7.637144549862069e11,4.0277431764040213e9,-0.0,2.2933426159044453e12,0.9833204282229353,0.0035394920159189454
760,0,0.30263771923569166,8.46247694588439e-5,7.677501651397963e11,4.043684095565684e9,-0.0,2.3054497474901235e12,0.9835725875159979,0.00038081146256479755
761,0,0.3015647047594179,8.480817518048984e-5,7.718018372032921e11,4.059667025345079e9,-0.0,2.317604769084313e12,0.9800852904681081,0.0003816367883122043
762,0,0.30006189817585,0.00044457429871518593,7.75869513205419e11,4.0756920175012493e9,-0.0,2.329807804130533e12,0.9752011690715124,0.0020005843442183367
763,0,0.2999754427406761,0.0004806760490506701,7.799532352612233e11,4.0917591183855677e9,-0.0,2.342058972066965e12,0.9749201889071973,0.0021630422207280153
764,0,0.29632898311894096,9.571404574276727e-5,7.840530455065366e11,4.107868407247542e9,-0.0,2.3543584176305854e12,0.9630691951365581,0.00043071320584245267
765,0,0.2974227846017403,0.0007159272580658318,7.881689861297091e11,4.1240198994458666e9,-0.0,2.366706236946379e12,0.966624049955656,0.003221672661296243
766,0,0.29577557650014097,8.174652492528255e-5,7.923010994088195e11,4.1402136861865096e9,-0.0,2.379102584210047e12,0.9612706236254581,0.00036785936216377147
767,0,0.29597563588379794,0.00037038492220047914,7.964494276040463e11,4.1564498007210817e9,-0.0,2.3915475695490234e12,0.9619208166223433,0.0016667321499021562
768,0,0.2945912258671375,0.00032105480705268323,8.006140131281908e11,4.17272831477228e9,-0.0,2.4040413326169204e12,0.9574214840681968,0.0014447466317370746
769,0,0.29576186805232485,0.000319055939462024,8.047948983716033e11,4.18904926378068e9,-0.0,2.41658398547574e12,0.9612260711700558,0.0014357517275791082
770,0,0.2929547561261848,9.107206974851793e-5,8.089921258516532e11,4.2054127343013196e9,-0.0,2.429175679560363e12,0.9521029574101006,0.00040982431386833067
771,0,0.29217187379730036,8.265798624950961e-5,8.132057380423358e11,4.2218187528623924e9,-0.0,2.441816520414569e12,0.9495585898412262,0.00037196093812279327
772,0,0.290689705158219,0.0007668742247439674,8.174357775324033e11,4.2382673877401457e9,-0.0,2.4545066458029893e12,0.9447415417642118,0.0034509340113478533
773,0,0.291225348845452,0.00045881667676602074,8.216822870184781e11,4.254758681321334e9,-0.0,2.467246173642913e12,0.946482383747719,0.0020646750454470933
774,0,0.289649804772279,8.599767242197635e-5,8.259453091581178e11,4.271292708467977e9,-0.0,2.4800352471960967e12,0.9413618655099066,0.00038698952589889357
775,0,0.2886765192737508,0.0001723129449283289,8.302248866849603e11,4.287869511560873e9,-0.0,2.4928739847747163e12,0.9381986876396902,0.0007754082521774801
776,0,0.28972297104446076,0.0005148765374319735,8.345210624352273e11,4.304489139171829e9,-0.0,2.5057625095621123e12,0.9415996558944975,0.0023169444184438807
777,0,0.2877771230050278,9.684866748949273e-5,8.388338792788059e11,4.321151670317997e9,-0.0,2.5187009685582773e12,0.9352756497663403,0.00043581900370271733
778,0,0.28792363420497036,8.801909325472493e-5,8.431633801068583e11,4.3378571361804e9,-0.0,2.5316894718414927e12,0.9357518111661537,0.0003960859196462622
779,0,0.28734477106678935,9.529777310069828e-5,8.475096078947776e11,4.35460560536749e9,-0.0,2.544728158686497e12,0.9338705059670653,0.00042883997895314227
780,0,0.28617009408298144,8.41341507259737e-5,8.5187260567302e11,4.371397132530757e9,-0.0,2.55781715770097e12,0.9300528057696897,0.00037860367826688166
781,0,0.2844192741674245,8.63722132469446e-5,8.562524165334547e11,4.388231772823794e9,-0.0,2.5709565980419287e12,0.9243626410441297,0.0003886749596112507
782,0,0.2840959667221651,0.000628157460822765,8.606490835854884e11,4.405109572102261e9,-0.0,2.5841466017984795e12,0.9233118918470365,0.0028267085737024426
783,0,0.2836990221076795,0.0001652867944509978,8.650626500688042e11,4.422030592708037e9,-0.0,2.597387304021589e12,0.9220218218499584,0.0007437905750294901
784,0,0.2830177047298159,8.098608328892959e-5,8.694931592151598e11,4.438994890887323e9,-0.0,2.610678835240502e12,0.9198075403719017,0.00036443737480018314
785,0,0.2812271460002027,8.970230860481116e-5,8.73940654307294e11,4.456002525761258e9,-0.0,2.6240213284152935e12,0.9139882245006588,0.0004036603887216502
786,0,0.280719032707181,0.00033537602962237527,8.784051787075068e11,4.473053541419177e9,-0.0,2.6374149048479663e12,0.9123368562983383,0.0015091921333006888
787,0,0.27949892235169355,0.0002821568690749788,8.828867758474738e11,4.490148002443724e9,-0.0,2.650859702075737e12,0.9083714976430041,0.0012697059108374045
788,0,0.27994180442999,0.0002998080188950353,8.873854892037368e11,4.507285953051382e9,-0.0,2.6643558418007524e12,0.9098108643974675,0.0013491360850276589
789,0,0.2794490439172719,0.00033539209571383606,8.919013622787231e11,4.524467460605981e9,-0.0,2.677903464139396e12,0.9082093927311337,0.0015092644307122623
790,0,0.2782279327931947,8.853275510641124e-5,8.964344386776556e11,4.541692579410163e9,-0.0,2.691502699056373e12,0.9042407815778828,0.00039839739797885055
791,0,0.27729790500509377,0.0003837669216241609,9.009847619964126e11,4.558961359983016e9,-0.0,2.705153673750153e12,0.9012181912665548,0.001726951147308724
792,0,0.27862469204410917,0.0001738956871850278,9.05552375944337e11,4.576273848476794e9,-0.0,2.718856512049284e12,0.9055302491433548,0.000782530592332625
793,0,0.27692414739500815,8.207563983218729e-5,9.101373243085697e11,4.593630124714695e9,-0.0,2.732611364590183e12,0.9000034790337765,0.0003693403792448428
794,0,0.2752463097244184,0.0009446045374108241,9.147396508196772e11,4.611030229748709e9,-0.0,2.7464183516007974e12,0.8945505066043598,0.0042507204183487085
795,0,0.2748328469919471,0.00025623459045504926,9.193593993879108e11,4.62847421315989e9,-0.0,2.760277600074202e12,0.8932067527238281,0.0011530556570477216
796,0,0.27410725136664127,0.0006908773306474633,9.23996613895322e11,4.645962137478031e9,-0.0,2.7741892475371904e12,0.8908485669415841,0.003108947987913585
797,0,0.2729758952009306,7.815766223108489e-5,9.286513383351942e11,4.663494058420044e9,-0.0,2.7881534262255806e12,0.8871716594030243,0.000351709480039882
798,0,0.2726378588483236,8.995337087582325e-5,9.333236167072803e11,4.681070025725991e9,-0.0,2.8021702638220605e12,0.8860730412570517,0.00040479016894120465
799,0,0.2718612317730962,0.0007579044544887437,9.380134930781426e11,4.698690100330154e9,-0.0,2.816239897085651e12,0.8835490032625626,0.003410570045199347
800,0,0.27172500013251055,0.00029873838298177677,9.42721011614367e11,4.716354332564999e9,-0.0,2.830362454437632e12,0.8831062504306593,0.0013443227234179954
801,0,0.2701815803884279,8.707447019055966e-5,9.474462165075884e11,4.7340627870745735e9,-0.0,2.844538075939145e12,0.8780901362623906,0.0003918351158575185
802,0,0.27048909960972756,8.456418161555433e-5,9.521891519610931e11,4.751815504204809e9,-0.0,2.8587668824111636e12,0.8790895737316146,0.00038053881726999444
803,0,0.26799716874734036,0.00045581283141605893,9.569498622785175e11,4.769612560488194e9,-0.0,2.8730490237935024e12,0.8709907984288562,0.0020511577413722653
804,0,0.2672736538413929,0.0006580071506362764,9.617283918462933e11,4.787453990330069e9,-0.0,2.8873846163790815e12,0.8686393749845269,0.002961032177863244
805,0,0.26770183805847725,0.00020442613145233508,9.665247850657281e11,4.805339851853016e9,-0.0,2.9017737956759497e12,0.8700309736900511,0.0009199175915355079
806,0,0.267542218052942,0.00015187235093238417,9.713390863853335e11,4.823270208221196e9,-0.0,2.9162167014409507e12,0.8695122086720615,0.0006834255791957288
807,0,0.2652897004971511,0.00039883915747316147,9.761713403357977e11,4.841245121538228e9,-0.0,2.9307134727455522e12,0.8621915266157412,0.0017947762086292266
808,0,0.2657048883422831,0.0013011054450047343,9.810215914836403e11,4.8592646254568205e9,-0.0,2.9452642258854707e12,0.8635408871124202,0.005854974502521305
809,0,0.2652872330094537,7.892215296819989e-5,9.858898844887963e11,4.877328791170782e9,-0.0,2.959869107568366e12,0.8621835072807246,0.0003551496883568995
810,0,0.2621245458610665,9.591951778536341e-5,9.907762639811283e11,4.895437682500514e9,-0.0,2.974528258844288e12,0.8519047740484661,0.00043163783003413535
811,0,0.26216360578079856,8.427970828238954e-5,9.956807747520281e11,4.913591327926934e9,-0.0,2.989241792196716e12,0.8520317187875953,0.00037925868727075294
812,0,0.2623612588464844,9.431803744486373e-5,1.0006034615810194e12,4.931789796434677e9,-0.0,3.0040098531239385e12,0.8526740912510744,0.0004244311685018868
813,0,0.2627670718303464,0.0010604545150415304,1.0055443692893699e12,4.950033143053437e9,-0.0,3.018832576013074e12,0.8539929834486258,0.004772045317686887
814,0,0.26200805295783747,0.0007012302252071172,1.0105035428358682e12,4.968321429278695e9,-0.0,3.0337101005969897e12,0.8515261721129718,0.0031555360134320276
815,0,0.2601943881884633,0.00038474841020765145,1.0154810271533462e12,4.986654709838092e9,-0.0,3.0486425613646987e12,0.8456317616125058,0.0017313678459344316
816,0,0.25938389992184113,0.0006186467055467996,1.0204768672643807e12,5.005033030752124e9,-0.0,3.063630085829352e12,0.8429976747459836,0.002783910174960598
817,0,0.2594903498160618,7.734547248332041e-5,1.0254911082585923e12,5.023456447715412e9,-0.0,3.0786728095248994e12,0.8433436369022008,0.00034805462617494185
818,0,0.25882745932430434,0.0008174859371533447,1.0305237952116462e12,5.041925023525989e9,-0.0,3.0937708740326123e12,0.8411892428039891,0.003678686717190051
819,0,0.25734057509658603,8.219719684276988e-5,1.035574973375318e12,5.060438813709252e9,-0.0,3.1089244150525596e12,0.8363568690639046,0.00036988738579246444
820,0,0.25699207369554894,0.0002366620213203594,1.040644687921909e12,5.078997864759653e9,-0.0,3.1241335611810063e12,0.835224239510534,0.0010649790959416173
821,0,0.25604018626893676,8.561787447413453e-5,1.0457329842037241e12,5.097602239718826e9,-0.0,3.139398454605432e12,0.8321306053740445,0.0003852804351336054
822,0,0.25547026708612963,9.12089828068775e-5,1.050839907530568e12,5.11625198947199e9,-0.0,3.1547192278154077e12,0.8302783680299213,0.00041044042263094877
823,0,0.25573669632837515,8.372571014669442e-5,1.0559655033208054e12,5.134947167276204e9,-0.0,3.1700960153475107e12,0.8311442630672192,0.0003767656956601249
824,0,0.2541466430675898,0.0011818403626589376,1.0611098170104865e12,5.153687840336506e9,-0.0,3.1855289634267944e12,0.8259765899696667,0.005318281631965219
825,0,0.2537789805013352,8.575420233864525e-5,1.0662728941771772e12,5.172474050309889e9,-0.0,3.201018197328481e12,0.8247816866293394,0.0003858939105239036
826,0,0.25354877739727577,0.0006651354953816739,1.0714547803123125e12,5.191305857228881e9,-0.0,3.216563857758743e12,0.8240335265411463,0.0029931097292175326
827,0,0.2529347966036871,8.31020244436878e-5,1.0766555211081758e12,5.210183318698384e9,-0.0,3.232166083455388e12,0.8220380889619832,0.0003739591099965951
828,0,0.2533729477845903,9.42948318808322e-5,1.0818751621955205e12,5.229106483621661e9,-0.0,3.247825006243215e12,0.8234620802999184,0.00042432674346374493
829,0,0.2511847037239294,0.00028399578129889406,1.0871137493203143e12,5.248075423531451e9,-0.0,3.263540776787259e12,0.8163502871027706,0.0012779810158450233
830,0,0.25136274888416293,8.225152219343692e-5,1.0923713283190857e12,5.267090171653774e9,-0.0,3.279313514153547e12,0.8169289338735295,0.00037013184987046615
831,0,0.2501043858426461,8.637460605542279e-5,1.0976479449786613e12,5.2861508000188e9,-0.0,3.2951433698369614e12,0.8128392539885998,0.00038868572724940257
832,0,0.25020806274547824,0.0004709806643306638,1.1029436452082644e12,5.305257351584505e9,-0.0,3.311030471310044e12,0.8131762039228043,0.002119412989487987
833,0,0.24951837634870844,0.00023922169470233073,1.108258474998629e12,5.32440989110302e9,-0.0,3.3269749642901865e12,0.8109347231333024,0.0010764976261604883
834,0,0.24920916341046895,0.00016783992760275698,1.1135924803398022e12,5.343608468680305e9,-0.0,3.342976982539572e12,0.809929781084024,0.0007552796742124064
835,0,0.2486865738984041,0.0006935274492506074,1.118945707300072e12,5.3628531421905365e9,-0.0,3.3590366664290254e12,0.8082313651698133,0.0031208735216277333
836,0,0.24766381206899615,9.424159850822209e-5,1.1243182020296958e12,5.382143968171947e9,-0.0,3.3751541553620513e12,0.8049073892242375,0.0004240871932869994
837,0,0.24652683491925848,0.0002554067080351925,1.1297100106522554e12,5.401481000177554e9,-0.0,3.391329586496358e12,0.8012122134875901,0.0011493301861583663
838,0,0.2467638517995257,8.78980599734008e-5,1.1351211794480447e12,5.420864286997744e9,-0.0,3.4075630930560645e12,0.8019825183484586,0.0003955412698803036
839,0,0.24575266378521776,8.595611640152991e-5,1.1405517546788774e12,5.440293895343961e9,-0.0,3.4238548235147056e12,0.7986961573019578,0.0003868025238068846
840,0,0.24527780422290515,0.00023728674820550533,1.146001782682924e12,5.459769872699519e9,-0.0,3.440204910384672e12,0.7971528637244417,0.0010677903669247739
841,0,0.24450909464340573,9.146097598149974e-5,1.1514713098972397e12,5.479292277953446e9,-0.0,3.456613495861609e12,0.7946545575910686,0.00041157439191674884
842,0,0.24447078050195614,0.0008039356805511488,1.1569603827269312e12,5.498861161914543e9,-0.0,3.473080715605114e12,0.7945300366313575,0.0036177105624801698
843,0,0.24289418088478493,8.126156271709127e-5,1.1624690477468596e12,5.51847658972422e9,-0.0,3.489606717390658e12,0.789406087875551,0.0003656770322269107
844,0,0.24317465614442751,8.703153910500852e-5,1.1679973514583667e12,5.538138601906036e9,-0.0,3.5061916285503276e12,0.7903176324693895,0.0003916419259725383
845,0,0.24212983657874446,0.00046744759405616175,1.1735453404874333e12,5.557847267523246e9,-0.0,3.522835600569709e12,0.7869219688809195,0.002103514173252728
846,0,0.24174254469206402,0.0002983079605849921,1.1791130615506855e12,5.577602633266664e9,-0.0,3.539538766192912e12,0.7856632702492081,0.0013423858226324645
847,0,0.24139271555175218,8.675501726222159e-5,1.1847005613586926e12,5.597404757086841e9,-0.0,3.5563012678938613e12,0.7845263255431946,0.00039039757767999716
848,0,0.23934257599366449,5.584458534769965e-5,1.19030788667297e12,5.617253701731199e9,-0.0,3.573123252395087e12,0.7778633719794096,0.0002513006340646484
849,0,0.23973995923042263,8.88434594634053e-5,1.1959350843816523e12,5.637149504628224e9,-0.0,3.59000484504771e12,0.7791548674988735,0.00039979556758532384
850,0,0.23794049068474046,9.011448253216955e-5,1.201582201331154e12,5.657092240995045e9,-0.0,3.606946203514634e12,0.7733065947254065,0.000405515171394763
851,0,0.23802035344896127,0.0008014136769335233,1.2072492844949353e12,5.677081948621585e9,-0.0,3.623947453782033e12,0.7735661487091241,0.0036063615462008547
852,0,0.23811837866350571,8.774212899440977e-5,1.2129363809123936e12,5.697118690770692e9,-0.0,3.6410087436242363e12,0.7738847306563936,0.000394839580474844
853,0,0.23671799387739037,0.0005483438370785163,1.2186435375774395e12,5.717202529176283e9,-0.0,3.6581302198099297e12,0.7693334801015187,0.0024675472668533233
854,0,0.23611187050384236,9.074978295838117e-5,1.2243708016770627e12,5.737333509316021e9,-0.0,3.6753120152788193e12,0.7673635791374877,0.0004083740233127153
855,0,0.23630044882494258,7.785282444748204e-5,1.2301182203411199e12,5.757511686461814e9,-0.0,3.6925542715837305e12,0.7679764586810633,0.0003503377100136692
856,0,0.23550670304548565,8.59928495544353e-5,1.235885840807202e12,5.777737123463035e9,-0.0,3.7098571368771553e12,0.7653967848978284,0.00038696782299495885
857,0,0.2354812189453278,0.0008320778591634414,1.2416737103413853e12,5.798009868118612e9,-0.0,3.727220746636265e12,0.7653139615723153,0.0037443503662354864
858,0,0.23373351797038405,8.553680066512902e-5,1.2474818763321758e12,5.818329986318727e9,-0.0,3.744645251929292e12,0.7596339334037482,0.0003849156029930806
859,0,0.23455711979129756,7.762141514529777e-5,1.253310386129005e12,5.838697515063654e9,-0.0,3.762130779310674e12,0.762310639321717,0.00034929636815383996
860,0,0.23324851165426883,0.0010492642833430682,1.2591592871815251e12,5.85911252959703e9,-0.0,3.77967748827192e12,0.7580576628763737,0.0047216892750438074
861,0,0.23279525800802103,8.812395288790166e-5,1.2650286270394866e12,5.879575072537276e9,-0.0,3.7972855104151084e12,0.7565845885260684,0.0003965577879955575
862,0,0.23238421474073517,0.0002637648063056459,1.2709184531925276e12,5.900085202570816e9,-0.0,3.8149549914235156e12,0.7552486979073894,0.0011869416283754066
863,0,0.2314068958718253,0.001575321749214909,1.276828813296892e12,5.920642977524172e9,-0.0,3.8326860763064683e12,0.7520724115834323,0.007088947871467091
864,0,0.23184167648785725,0.0006196377197328651,1.2827597550411003e12,5.941248444389165e9,-0.0,3.8504789009111377e12,0.753485448585536,0.0027883697387978933
865,0,0.23046392639356444,0.00017289441516770652,1.2887113261284614e12,5.961901671983196e9,-0.0,3.8683336201370034e12,0.7490077607790845,0.0007780248682546793
866,0,0.22988794240113353,0.00020411270229233225,1.2946835743276934e12,5.982602704549357e9,-0.0,3.88625036781205e12,0.747135812803684,0.0009185071603154951
867,0,0.23018404543291188,7.979908002131252e-5,1.3006765475021128e12,6.003351597079419e9,-0.0,3.9042292871657437e12,0.7480981476569636,0.0003590958600959063
868,0,0.22939772072856018,0.0001687065075938015,1.3066902934987085e12,6.024148413071436e9,-0.0,3.9222705290472983e12,0.7455425923678206,0.0007591792841721068
869,0,0.22868543429955573,8.390149815474378e-5,1.3127248603217117e12,6.044993202922547e9,-0.0,3.9403742330179814e12,0.7432276614735561,0.000377556741696347
870,0,0.22730653984388,8.367535942628455e-5,1.3187802959344392e12,6.065886025002741e9,-0.0,3.9585405458179453e12,0.73874625449261,0.0003765391174182805
871,0,0.22710992217259707,0.00022410866600885325,1.324856648385306e12,6.086826926845731e9,-0.0,3.976769604897326e12,0.7381072470609404,0.0010084889970398397
872,0,0.22664998221000404,9.480532380587342e-5,1.3309539658317402e12,6.107815969773363e9,-0.0,3.995061559810633e12,0.7366124421825131,0.00042662395712643036
873,0,0.22705730214201042,0.0001029124240034742,1.3370722963937937e12,6.128853204328566e9,-0.0,4.013416550985044e12,0.7379362319615339,0.0004631059080156339
874,0,0.22466000642290895,8.119933824530548e-5,1.3432116883301633e12,6.1499387011048765e9,-0.0,4.031834736435499e12,0.7301450208744541,0.00036539702210387466
875,0,0.22545948856856826,0.0007635960032934038,1.3493721898820688e12,6.171072490354736e9,-0.0,4.0503162391783257e12,0.7327433378478468,0.003436182014820317
876,0,0.22498353387401396,9.076640124439182e-5,1.3555538494355237e12,6.192254645985574e9,-0.0,4.068861220447839e12,0.7311964850905454,0.00040844880559976317
877,0,0.22437785285282352,0.00025500800143864937,1.3617567153251528e12,6.213485218480037e9,-0.0,4.0874698212818394e12,0.7292280217716764,0.001147536006473922
878,0,0.22374242531045335,0.000801982134775773,1.367980836018527e12,6.2347642626918545e9,-0.0,4.106142186624921e12,0.7271628822589734,0.0036089196064909785
879,0,0.22314681671484468,8.428035475149703e-5,1.374226260039829e12,6.256091833622525e9,-0.0,4.12487846171437e12,0.7252271543232452,0.0003792615963817366
880,0,0.22301816242910286,0.0002374008745313671,1.3804930358833677e12,6.277467984750894e9,-0.0,4.1436787906974185e12,0.7248090278945842,0.001068303935391152
881,0,0.22137595674440305,9.664408031232944e-5,1.386781212226375e12,6.298892779549013e9,-0.0,4.1625433265563057e12,0.7194718594193099,0.00043489836140548244
882,0,0.22125938235297066,8.45499618674386e-5,1.3930908376854368e12,6.320366260724231e9,-0.0,4.181472204273335e12,0.7190929926471546,0.0003804748284034737
883,0,0.2209888212765419,7.863064443263253e-5,1.3994219609967126e12,6.341888490485318e9,-0.0,4.200465576101823e12,0.7182136691487612,0.0003538378999468464
884,0,0.22054119156236845,8.253840466765875e-5,1.405774630933489e12,6.363459524196917e9,-0.0,4.219523588456585e12,0.7167588725776974,0.00037142282100446433
885,0,0.2177518904461335,8.325490550827043e-5,1.4121488963134468e12,6.385079425982823e9,-0.0,4.238646395681352e12,0.7076936439499338,0.0003746470747872169
886,0,0.21882220614776687,0.0003059233828394942,1.4185448060603381e12,6.406748225739096e9,-0.0,4.257834121944501e12,0.7111721699802424,0.0013766552227777239
887,0,0.21790091535609307,0.0005924195898049098,1.424962409085865e12,6.428466002660089e9,-0.0,4.277086935273633e12,0.7081779749073025,0.0026658881541220944
888,0,0.2184574625114373,0.0004145670277245227,1.4314017543981758e12,6.450232797842092e9,-0.0,4.2964049700856016e12,0.7099867531621712,0.001865551624760352
889,0,0.2178469905284645,0.0011776678291652918,1.4378628910358213e12,6.472048677352491e9,-0.0,4.315788383130544e12,0.7080027192175097,0.0052995052312438135
890,0,0.21709526336754967,8.649051172614997e-5,1.444345868143996e12,6.493913692307937e9,-0.0,4.3352373180100674e12,0.7055596059445364,0.0003892073027676749
891,0,0.21661279663686459,0.000258766898927289,1.450850734827684e12,6.515827896253592e9,-0.0,4.354751920734266e12,0.7039915890698099,0.0011644510451728006
892,0,0.2155679122668434,8.053047845150891e-5,1.4573775403514558e12,6.537791347866378e9,-0.0,4.3743323419453525e12,0.700595714867241,0.0003623871530317901
893,0,0.2162600485001907,0.0009110719335014017,1.463926333944727e12,6.559804093047362e9,-0.0,4.393978721146568e12,0.7028451576256198,0.004099823700756308
894,0,0.2139174860022785,0.00023677503657754947,1.4704971649765212e12,6.581866206497049e9,-0.0,4.413691223631841e12,0.6952318295074051,0.0010654876645989726
895,0,0.21468797685955276,9.588980067639602e-5,1.477090082836065e12,6.603977718498459e9,-0.0,4.433469975220057e12,0.6977359247935465,0.0004315041030437821
896,0,0.21403812517684717,0.0004444884932032374,1.4837051369062014e12,6.626138702709427e9,-0.0,4.453315140721445e12,0.6956239068247533,0.0020001982194145685
897,0,0.21345964092097586,0.0004311985925074044,1.490342376730278e12,6.64834920835911e9,-0.0,4.473226863167843e12,0.6937438329931715,0.0019403936662833199
898,0,0.2132628655049203,0.00025802468170969594,1.4970018518511023e12,6.670609289462929e9,-0.0,4.493205290086607e12,0.693104312890991,0.0011611110676936318
899,0,0.2131346920059249,8.682811115317369e-5,1.5036836118691504e12,6.692919002556034e9,-0.0,4.513250571428725e12,0.6926877490192559,0.0003907265001892816
900,0,0.2119786810958676,0.00016318497050300538,1.5103877064183477e12,6.715278407337913e9,-0.0,4.533362860185773e12,0.6889307135615697,0.0007343323672635243
901,0,0.21197351657010877,9.797500192275328e-5,1.5171141852569973e12,6.737687550280725e9,-0.0,4.553542297545936e12,0.6889139288528535,0.0004408875086523898
902,0,0.21239589768103134,0.00029735900500117474,1.5238630981163804e12,6.76014648956977e9,-0.0,4.573789035475553e12,0.6902866674633519,0.0013381155225052864
903,0,0.210647386859442,8.081410271061585e-5,1.5306344948725266e12,6.782655290967557e9,-0.0,4.594103232871178e12,0.6846040072931865,0.00036366346219777134
904,0,0.21094153958008444,9.144453408159747e-5,1.537428425345731e12,6.8052139927483635e9,-0.0,4.614485024098789e12,0.6855600036352745,0.00041150040336718864
905,0,0.21044449611764865,7.945828795112927e-5,1.5442449395113801e12,6.827822661599483e9,-0.0,4.634934569236151e12,0.6839446123823582,0.0003575622957800817
906,0,0.21030658219691895,5.72453544648045e-5,1.5510840873354524e12,6.850481348161118e9,-0.0,4.6554520140985205e12,0.6834963921399866,0.00025760409509162027
907,0,0.2087733000309861,0.00026027526928803797,1.5579459188945752e12,6.873190114748038e9,-0.0,4.6760375151818955e12,0.6785132251007048,0.0011712387117961708
908,0,0.2086910059293685,7.841850908493837e-5,1.5648304842891436e12,6.895949005211531e9,-0.0,4.696691212442927e12,0.6782457692704477,0.0003528832908822227
909,0,0.2081976966479891,0.00025494404940444473,1.5717378336391372e12,6.918758082283441e9,-0.0,4.71741326315651e12,0.6766425141059645,0.0011472482223200014
910,0,0.20706290655496085,5.5748027298977656e-5,1.578668017189567e12,6.941617402148126e9,-0.0,4.738203818765227e12,0.6729544463036228,0.00025086612284539947
911,0,0.20723185949350748,9.418487806534636e-5,1.5856210852146135e12,6.964527012318012e9,-0.0,4.759063023007096e12,0.6735035433538993,0.0004238319512940586
912,0,0.20648459867866303,0.00016595081209495242,1.5925970879949055e12,6.987486976912445e9,-0.0,4.779991034949245e12,0.6710749457056548,0.0007467786544272859
913,0,0.2055689557936372,0.00026090538767384487,1.599596075955561e12,7.010497348213822e9,-0.0,4.800988002963658e12,0.6680991063293209,0.001174074244532302
914,0,0.20645985061712374,8.628766737682391e-5,1.6066180995202837e12,7.033558173651586e9,-0.0,4.822054071197266e12,0.6709945145056522,0.0003882945031957076
915,0,0.2061710184225899,9.398598350272577e-5,1.6136632091566372e12,7.056669520363498e9,-0.0,4.843189401975963e12,0.6700558098734172,0.00042293692576226595
916,0,0.20543670992252605,7.938947979120139e-5,1.620731455426447e12,7.079831440702147e9,-0.0,4.864394144256719e12,0.6676693072482096,0.00035725265906040625
917,0,0.20465042955754834,8.04104461843153e-5,1.6278228889222112e12,7.103043988365498e9,-0.0,4.88566844840895e12,0.6651138960620321,0.00036184700782941886
918,0,0.20378926523978685,8.333860952193227e-5,1.6349375603026323e12,7.126307218712176e9,-0.0,4.907012466475146e12,0.6623151120293073,0.0003750237428486952
919,0,0.20282321162935732,0.0005825553322732753,1.6420755202562827e12,7.149621187123207e9,-0.0,4.928426350709945e12,0.6591754377954113,0.0026214989952297388
920,0,0.20304439094838675,0.00023693146665795578,1.6492368195923188e12,7.172985943792805e9,-0.0,4.949910248697061e12,0.6598942705822569,0.001066191599960801
921,0,0.20265052746076972,0.0002991763798395,1.6564215090976685e12,7.196401551086153e9,-0.0,4.971464319452678e12,0.6586142142475016,0.00134629370927775
922,0,0.2018268901825943,9.033739206827326e-5,1.6636296396738833e12,7.219868063544185e9,-0.0,4.993088714913855e12,0.6559373930934315,0.00040651826430722967
923,0,0.2005102173028868,1.8203140868191998e-5,1.670861262204168e12,7.243385536666537e9,-0.0,5.014783588139046e12,0.6516582062343821,8.191413390686399e-5
924,0,0.2008226051343759,0.0007240418195335522,1.6781164277310266e12,7.266954017410869e9,-0.0,5.036549084356616e12,0.6526734666867217,0.0032581881879009847
925,0,0.20027333495930094,8.699156299195783e-5,1.6853951872811484e12,7.290573570823972e9,-0.0,5.058385365731025e12,0.6508883386177281,0.00039146203346381026
926,0,0.20026720646115637,8.171896637687581e-5,1.6926975919267075e12,7.314244246655282e9,-0.0,5.080292580476084e12,0.6508684209987582,0.00036773534869594116
927,0,0.1995603785950243,0.0008792777367431732,1.7000236928133025e12,7.337966105040733e9,-0.0,5.102270886559457e12,0.6485712304338289,0.00395674981534428
928,0,0.19950211877615687,8.857558828287747e-5,1.70737354121221e12,7.361739195999445e9,-0.0,5.124320432675275e12,0.6483818860225098,0.00039859014727294866
929,0,0.19777254995788757,0.0002627543912005221,1.7147471883036838e12,7.385563583822662e9,-0.0,5.146441381067569e12,0.6427607873631346,0.0011823947604023494
930,0,0.19822581922434512,8.893870938200235e-5,1.722144685487121e12,7.40943930877908e9,-0.0,5.168633871677424e12,0.6442339124791217,0.0004002241922190106
931,0,0.1982995370143381,8.630732227057517e-5,1.7295660840741558e12,7.433366436108286e9,-0.0,5.190898067942658e12,0.6444734952965989,0.00038838295021758826
932,0,0.19830295183330449,0.0002104540185581445,1.7370114354952102e12,7.457345019880342e9,-0.0,5.213234123033269e12,0.6444845934582396,0.0009470430835116502
933,0,0.1975018147977271,0.0001471253146534074,1.7444807912728826e12,7.481375118230671e9,-0.0,5.235642194036333e12,0.6418808980926131,0.0006620639159403333
934,0,0.19751987148524155,0.00014557329926293255,1.7519742029207307e12,7.50545678009786e9,-0.0,5.258122429690671e12,0.6419395823270351,0.0006550798466831965
935,0,0.19643046925871024,9.02012868654447e-5,1.7594917220657917e12,7.529590068252823e9,-0.0,5.280674991750598e12,0.6383990250908083,0.0004059057908945012
936,0,0.1949535869123289,8.451783720797584e-5,1.7670334003072837e12,7.553775035137028e9,-0.0,5.303300032580975e12,0.6335991574650689,0.00038033026743589126
937,0,0.1953195786393393,7.993419228679544e-5,1.7745992893712893e12,7.578011727417427e9,-0.0,5.32599769921884e12,0.6347886305778527,0.0003597038652905795
938,0,0.19449942287418587,8.211065684468858e-5,1.7821894410220864e12,7.60230021206577e9,-0.0,5.348768157895605e12,0.6321231243411041,0.00036949795580109863
939,0,0.1946781201427345,8.105155978835993e-5,1.7898039070764993e12,7.62664053591814e9,-0.0,5.371611556150635e12,0.6327038904638871,0.0003647320190476197
940,0,0.19548759603325286,0.00033566553660178326,1.7974427393751694e12,7.651032755650177e9,-0.0,5.394528050935996e12,0.6353346871080718,0.0015104949147080246
941,0,0.1949897076296366,0.0004033326388351663,1.8051059898936914e12,7.675476934045294e9,-0.0,5.41751780504293e12,0.633716549796319,0.0018149968747582484
942,0,0.19395880914123428,8.682794602373849e-5,1.8127937106075955e12,7.699973123369645e9,-0.0,5.44058097160661e12,0.6303661297090114,0.00039072575710682317
943,0,0.19311275696849245,0.0007879369998395861,1.8205059534989602e12,7.724521376097901e9,-0.0,5.463717704161361e12,0.6276164601476004,0.003545716499278137
944,0,0.19273215232975605,9.445009893243515e-5,1.828242770734852e12,7.749121746454536e9,-0.0,5.48692815791823e12,0.6263794950717072,0.0004250254451959582
945,0,0.19273215232975605,9.445009893243515e-5,1.8360042144029001e12,7.77377429001737e9,-0.0,5.510212489663515e12,0.6263794950717072,0.0004250254451959582
946,0,0.190747046677805,7.908621255547644e-5,1.8437903367324878e12,7.798479071133187e9,-0.0,5.533570864559508e12,0.6199279017028663,0.00035588795649964396
947,0,0.19126766381339094,0.00045428384709466274,1.8516011899587087e12,7.823236127874884e9,-0.0,5.557003423138806e12,0.6216199073935206,0.002044277311925982
948,0,0.1900213336979989,0.00025478131585522136,1.859436826425952e12,7.848045531852709e9,-0.0,5.580510337770416e12,0.6175693345184964,0.001146515921348496
949,0,0.19000578680570876,0.00020381897457770123,1.867297298483723e12,7.872907326890678e9,-0.0,5.604091754735531e12,0.6175188071185534,0.0009171853855996556
950,0,0.19020892547420337,8.784708623718703e-5,1.8751826585704954e12,7.897821572120241e9,-0.0,5.627747834943734e12,0.618179007791161,0.00039531188806734164
951,0,0.1897620960240911,0.00041706985053865725,1.8830929591321753e12,7.922788326122296e9,-0.0,5.651478739010129e12,0.616726812078296,0.0018768143274239576
952,0,0.18891405131183692,0.0002390258704248564,1.8910282527358276e12,7.947807643218696e9,-0.0,5.675284623608371e12,0.61397066676347,0.0010756164169118537
953,0,0.18891405131183692,0.0002390258704248564,1.8989885919573572e12,7.972879573922807e9,-0.0,5.699165641991077e12,0.61397066676347,0.0010756164169118537
954,0,0.1880837257095856,0.0006115059310231358,1.9069740294416448e12,7.998004179881894e9,-0.0,5.723121958165683e12,0.6112721085561532,0.002751776689604111
955,0,0.18776228580760435,8.43519270088335e-5,1.9149846179046707e12,8.023181511292006e9,-0.0,5.747153725379194e12,0.6102274288747142,0.00037958367153975074
956,0,0.1882636566715662,0.0005372550787573226,1.923020410056742e12,8.048411622217015e9,-0.0,5.771261100782725e12,0.6118568841825901,0.0024176478544079517
957,0,0.18673408168765765,0.0005597578075670058,1.9310814587465925e12,8.073694578759164e9,-0.0,5.795444253125927e12,0.6068857654848874,0.002518910134051526
958,0,0.1872362768977225,9.50121209950396e-5,1.9391678168538066e12,8.099030420797146e9,-0.0,5.819703326269859e12,0.6085178999175981,0.0004275545444776782
959,0,0.18608740933914192,0.000518017655787003,1.94727953724396e12,8.124419217524464e9,-0.0,5.844038492362001e12,0.6047840803522112,0.0023310794510415134
960,0,0.18423572903457439,7.723571492683861e-5,1.955416672949892e12,8.149861020595217e9,-0.0,5.868449906821516e12,0.5987661193623668,0.00034756071717077374
961,0,0.18423572903457439,7.723571492683861e-5,1.9635792769741604e12,8.17535587570988e9,-0.0,5.892937719583034e12,0.5987661193623668,0.00034756071717077374
962,0,0.18505044811028376,5.578841181116842e-5,1.9717674023962664e12,8.200903842030498e9,-0.0,5.917502093637072e12,0.6014139563584222,0.0002510478531502579
963,0,0.1837592072887822,0.0007272550474706262,1.9799811023617969e12,8.226504985774994e9,-0.0,5.942143198939522e12,0.5972174236885421,0.0032726477136178177
964,0,0.18351181875330258,8.630149301919188e-5,1.9882204301091157e12,8.252159350421927e9,-0.0,5.966861183697623e12,0.5964134109482334,0.00038835671858636345
965,0,0.18345678288898049,0.0002343411335365594,1.9964854388232356e12,8.277866994415514e9,-0.0,5.991656210787735e12,0.5962345443891865,0.0010545351009145173
966,0,0.18326166370407546,8.891395487004228e-5,2.004776181881866e12,8.303627974276971e9,-0.0,6.0165284412696875e12,0.5956004070382452,0.0004001127969151903
967,0,0.18358684952945864,0.00045734322107288106,2.013092712569962e12,8.329442342799381e9,-0.0,6.04147803291704e12,0.5966572609707406,0.002058044494827965
968,0,0.18330943168417757,0.0006825888810291626,2.0214350843634824e12,8.355310159460679e9,-0.0,6.066505149994455e12,0.5957556529735771,0.0030716499646312317
969,0,0.1825290058420585,0.0008370076088832753,2.0298033507245437e12,8.381231479156387e9,-0.0,6.091609952577995e12,0.5932192689866901,0.0037665342399747386
970,0,0.18111462788114796,0.000518533561998275,2.0381975651718289e12,8.407206357632572e9,-0.0,6.116792601731766e12,0.5886225406137309,0.0023334010289922376
971,0,0.18141566879682774,0.0004943167240991227,2.0466177813054934e12,8.433234841411038e9,-0.0,6.142053249704625e12,0.5896009235896902,0.0022244252584460522
972,0,0.18103422419030107,0.0005291888679375806,2.0550640527515972e12,8.459316994687186e9,-0.0,6.167392066084348e12,0.5883612286184785,0.002381349905719113
973,0,0.18091896343518582,8.665112588173769e-5,2.0635364332200618e12,8.485452869208865e9,-0.0,6.192809208520164e12,0.5879866311643539,0.00038993006646781956
974,0,0.18143980522011055,7.762478789383434e-5,2.0720349764223909e12,8.511642518857471e9,-0.0,6.218304836944786e12,0.5896793669653593,0.00034931154552225453
975,0,0.18049107833891997,0.0004710037426684797,2.0805597361869133e12,8.537886006749321e9,-0.0,6.243879120393675e12,0.58659600460149,0.0021195168420081586
976,0,0.17914367350403004,8.816846382706646e-5,2.089110766406214e12,8.564183384149772e9,-0.0,6.269532216523963e12,0.5822169388880977,0.0003967580872217991
977,0,0.18037800451755448,0.0004946356109131957,2.097688120930513e12,8.59053469528422e9,-0.0,6.29526427636217e12,0.5862285146820521,0.0022258602491093803
978,0,0.17925721069494333,8.461663238680701e-5,2.1062918538077786e12,8.616940013743158e9,-0.0,6.32107547963303e12,0.5825859347585658,0.00038077484574063156
979,0,0.17868960651673665,7.962011678573896e-5,2.1149220190007805e12,8.643399383989742e9,-0.0,6.346965977925178e12,0.5807412211793941,0.0003582905255358253
980,0,0.1789784733541044,8.911672909681102e-5,2.1235786706088635e12,8.66991286018722e9,-0.0,6.372935932374612e12,0.5816800384008394,0.0004010252809356496
981,0,0.17874637849320468,8.718970629859587e-5,2.1322618627782815e12,8.696480502702307e9,-0.0,6.398985510372682e12,0.5809257301029153,0.0003923536783436814
982,0,0.17724970329421597,0.0005289211772727629,2.140971649683281e12,8.723102369539639e9,-0.0,6.425114877204644e12,0.5760615357062019,0.002380145297727433
983,0,0.17698766879710953,9.331792809550816e-5,2.1497080856099963e12,8.749778506755566e9,-0.0,6.451324186530725e12,0.575209923590606,0.00041993067642978675
984,0,0.17698766879710953,9.331792809550816e-5,2.1584712248201604e12,8.77650897320341e9,-0.0,6.477613604811994e12,0.575209923590606,0.00041993067642978675
985,0,0.17698766879710953,9.331792809550816e-5,2.1672611216848916e12,8.803293825119362e9,-0.0,6.50398329605768e12,0.575209923590606,0.00041993067642978675
986,0,0.17573724782826117,8.301463397100237e-5,2.1760778306251187e12,8.830133122366621e9,-0.0,6.530433428028369e12,0.5711460554418488,0.00037356585286951066
987,0,0.17547964376846778,0.0002996524983148502,2.1849214060835464e12,8.857026911974894e9,-0.0,6.556964156035674e12,0.5703088422475203,0.001348436242416826
988,0,0.17606735674690863,0.00047939596827159027,2.1937919026132048e12,8.883975249761456e9,-0.0,6.583575644151113e12,0.572218909427453,0.002157281857222156
989,0,0.17485137725138197,8.575669869359916e-5,2.2026893748096934e12,8.910978200711584e9,-0.0,6.6102680656940625e12,0.5682669760669914,0.00038590514412119623
990,0,0.17485137734748082,8.575643001480149e-5,2.211613877257091e12,8.938035809022686e9,-0.0,6.637041573675368e12,0.5682669763793127,0.0003859039350666067
991,0,0.17414505173050143,0.0011663860056951316,2.2205654646423257e12,8.965148136982756e9,-0.0,6.663896339107584e12,0.5659714181241297,0.005248737025628092
992,0,0.17378168001089223,9.419410530589841e-5,2.2295441917866826e12,8.992315236082655e9,-0.0,6.690832522407312e12,0.5647904600353997,0.0004238734738765429
993,0,0.17343288916722893,0.0003837005168216202,2.2385501134011655e12,9.019537162735828e9,-0.0,6.717850289195512e12,0.563656889793494,0.001726652325697291
994,0,0.17326857899847714,8.90960429110737e-5,2.247583284403449e12,9.046813971618015e9,-0.0,6.744949803384857e12,0.5631228817450507,0.00040093219309983165
995,0,0.17265774429752812,0.0006993328478698386,2.2566437596584023e12,9.074145720281088e9,-0.0,6.772131232021279e12,0.5611376689669664,0.0031469978154142738
996,0,0.17228114773410688,8.096362860507324e-5,2.265731594178909e12,9.101532461540905e9,-0.0,6.799394737515833e12,0.5599137301358473,0.0003643363287228296
997,0,0.17068569033109707,8.497444431504852e-5,2.274846842934543e12,9.128974255896841e9,-0.0,6.826740490194607e12,0.5547284935760655,0.00038238499941771833
998,0,0.17081299377849457,8.799875685947279e-5,2.2839895610455493e12,9.156471148013264e9,-0.0,6.8541686446716875e12,0.5551422297801074,0.0003959944058676276
999,0,0.1710407269057117,0.000718176819499791,2.29315980360502e12,9.184023199004229e9,-0.0,6.881679372200205e12,0.555882362443563,0.0032317956877490595
1000,0,0.1707936168493616,8.47337858973878e-5,2.3023576258478853e12,9.21163046623663e9,-0.0,6.909272840388744e12,0.5550792547604252,0.0003813020365382451
1001,0,0.1697208710668297,8.676232164633285e-5,2.3115830829718457e12,9.2392930062177e9,-0.0,6.93694921625207e12,0.5515928309671966,0.0003904304474084978
1002,0,0.17103384799179486,8.220850801460031e-5,2.320836230293714e12,9.267010862659721e9,-0.0,6.964708654091327e12,0.5558600059733333,0.0003699382860657014
1003,0,0.17023904650035243,0.0008663995934253442,2.3301171231493525e12,9.294784107019913e9,-0.0,6.99255133619162e12,0.5532769011261454,0.003898798170414049
1004,0,0.17018452629858366,9.425712422672843e-5,2.339425816990588e12,9.322612784320293e9,-0.0,7.020477418466986e12,0.5530997104703969,0.00042415705902027796
1005,0,0.16952159283889517,8.34285849728761e-5,2.3487623672377944e12,9.350496954668427e9,-0.0,7.048487072203975e12,0.5509451767264093,0.00037542863237794246
1006,0,0.16828690329344514,8.093618003491106e-5,2.358126829420238e12,9.378436673193794e9,-0.0,7.076580463812719e12,0.5469324357036968,0.00036421281015709976
1007,0,0.16831761597405534,8.296804332182506e-5,2.36751925911561e12,9.40643198858504e9,-0.0,7.104757753389525e12,0.5470322519156798,0.00037335619494821277
1008,0,0.16828772501834666,8.17938852157414e-5,2.376939711946472e12,9.434482960866398e9,-0.0,7.133019112606855e12,0.5469351063096266,0.0003680724834708363
1009,0,0.1677086853435114,0.000710661098635877,2.386388243586929e12,9.46258964705036e9,-0.0,7.161364710286883e12,0.545053227366412,0.0031979749438614466
1010,0,0.1672931573799783,8.353555456540226e-5,2.3958649098348306e12,9.490752099874193e9,-0.0,7.189794711038105e12,0.5437027614849295,0.0003759099955443102
1011,0,0.16685260101278648,8.008297811615956e-5,2.4053697664143706e12,9.518970375262222e9,-0.0,7.218309282975736e12,0.5422709532915561,0.000360373401522718
1012,0,0.1671009125174537,0.00048236695820972643,2.4149028691910527e12,9.547244525942509e9,-0.0,7.246908591062766e12,0.5430779656817245,0.002170651311943769
1013,0,0.16655606981136215,8.520160949736083e-5,2.4244642741120796e12,9.575574612481733e9,-0.0,7.275592808331916e12,0.541307226886927,0.0003834072427381237
1014,0,0.1668207389662782,0.0005528734053047476,2.434054037071481e12,9.603960684417427e9,-0.0,7.304362096927791e12,0.5421674016404041,0.0024879303238713644
1015,0,0.16527818326211494,0.0005161711304863529,2.4436722141496396e12,9.632402806355515e9,-0.0,7.333216634301208e12,0.5371540956018735,0.002322770087188588
1016,0,0.16569215731241166,0.00025592279025021727,2.453318861392779e12,9.660901020170214e9,-0.0,7.362156575100158e12,0.5384995112653379,0.0011516525561259777
1017,0,0.16520421360750623,9.16196967902102e-5,2.462994034925974e12,9.689455391287443e9,-0.0,7.391182098013355e12,0.5369136942243953,0.0004122886355559459
1018,0,0.16378782685378615,8.218595133780209e-5,2.472697790918294e12,9.718065975052708e9,-0.0,7.420293371685362e12,0.532310437274805,0.0003698367810201094
1019,0,0.16448594923748178,8.521321067075821e-5,2.482430185625971e12,9.746732815986471e9,-0.0,7.449490553864244e12,0.5345793350218158,0.0003834594480184119
1020,0,0.1643174835563892,8.190524968373271e-5,2.4921912753302075e12,9.775455979891827e9,-0.0,7.478773824159457e12,0.5340318215582649,0.0003685736235767972
1021,0,0.1638123559919617,0.0003358139235484728,2.5019811163657544e12,9.804235520167292e9,-0.0,7.508143349725051e12,0.5323901569738755,0.0015111626559681276
1022,0,0.16400955649817017,7.856248718139132e-5,2.511799765178514e12,9.833071488412264e9,-0.0,7.53759929597882e12,0.5330310586190531,0.0003535311923162609
1023,0,0.16312560347967014,7.979683327618615e-5,2.5216472781888267e12,9.86196394619747e9,-0.0,7.567141838771186e12,0.5301582113089279,0.0003590857497428377
1024,0,0.1626071262953489,8.753133759229593e-5,2.5315237119205933e12,9.890912943677443e9,-0.0,7.596771142405107e12,0.5284731604598839,0.0003938910191653317
1025,0,0.16259235949889467,8.261576849385204e-5,2.5414291229397227e12,9.919918535644032e9,-0.0,7.62648737609541e12,0.5284251683714076,0.0003717709582223342
1026,0,0.1622760646885627,5.714428604661633e-5,2.551363567864368e12,9.948980780201527e9,-0.0,7.656290712622397e12,0.5273972102378288,0.0002571492872097735
1027,0,0.16208991506295733,8.257122819138235e-5,2.561327103402787e12,9.978099731100512e9,-0.0,7.6861813204374375e12,0.5267922239546113,0.0003715705268612206
1028,0,0.16160947971297035,0.0006556228274943539,2.5713197862452173e12,1.000727544509676e10,-0.0,7.716159371314252e12,0.5252308090671536,0.0029503027237245925
1029,0,0.16071933105361086,0.00041456774488804146,2.581341673217105e12,1.0036507977872602e10,-0.0,7.746225036013803e12,0.5223378259242353,0.0018655548519961864
1030,0,0.16064328011265167,8.99859323466879e-5,2.5913928211706763e12,1.0065797380405928e10,-0.0,7.77637848064743e12,0.522090660366118,0.0004049366955600956
1031,0,0.1602260521901707,8.826980600711151e-5,2.601473286968533e12,1.0095143712007452e10,-0.0,7.80661988011115e12,0.5207346696180547,0.0003972141270320018
1032,0,0.1608555047282944,8.428064298286288e-5,2.6115831275868975e12,1.012454702309741e10,-0.0,7.83694940024963e12,0.5227803903669568,0.00037926289342288293
1033,0,0.15982501927579665,6.465647091516194e-5,2.6217224000199478e12,1.0154007378411713e10,-0.0,7.867367221879352e12,0.5194313126463391,0.00029095411911822874
1034,0,0.15981534472334571,0.0004673754768110665,2.631891161357131e12,1.0183524823842148e10,-0.0,7.89787350649565e12,0.5193998703508735,0.0021031896456497993
1035,0,0.15958361518940634,0.0007643849611424099,2.6420894687121294e12,1.021309941900319e10,-0.0,7.928468429956172e12,0.5186467493655706,0.003439732325140845
1036,0,0.15851405476209576,0.0008021256968430417,2.6523173792622563e12,1.0242731221310226e10,-0.0,7.959152166015139e12,0.5151706779768113,0.0036095656357936876
1037,0,0.15904592876971582,8.100623637204331e-5,2.6625749502599497e12,1.027242027755448e10,-0.0,7.989924877564047e12,0.5168992685015764,0.00036452806367419485
1038,0,0.15906969906360177,7.934499148671347e-5,2.672862238941595e12,1.0302166650321873e10,-0.0,8.020786744092508e12,0.5169765219567057,0.0003570524616902106
1039,0,0.15805443773091465,0.0007638004611396317,2.6831793026724565e12,1.0331970396733786e10,-0.0,8.051737939533945e12,0.5136769226254726,0.003437102075128343
1040,0,0.15816413331980556,0.000824598483754725,2.693526198861963e12,1.0361831564547678e10,-0.0,8.082778628267623e12,0.514033433289368,0.0037106931768962625
1041,0,0.15698477527845198,0.00020323430359200987,2.7039029849692476e12,1.0391750217415379e10,-0.0,8.11390899136016e12,0.5102005196549689,0.0009145543661640444
1042,0,0.15637184223300388,8.471952896588848e-5,2.7143097184906255e12,1.0421726404151445e10,-0.0,8.145129194635182e12,0.5082084872572626,0.00038123788034649816
1043,0,0.15692784375729854,0.0007647682935949574,2.7247464569599146e12,1.0451760177963623e10,-0.0,8.176439408656145e12,0.5100154922112202,0.003441457321177308
1044,0,0.156544316808853,0.0002067506283262419,2.735213258047857e12,1.048185160141985e10,-0.0,8.207839813834465e12,0.5087690296287722,0.0009303778274680885
1045,0,0.15584105312669724,0.0004822232643822373,2.745710179404004e12,1.0512000727621395e10,-0.0,8.239330580960354e12,0.506483422661766,0.0021700046897200676
1046,0,0.15547437302494038,8.790416247279279e-5,2.75623727877093e12,1.0542207609592346e10,-0.0,8.270911880862664e12,0.5052917123310563,0.00039556873112756756
1047,0,0.15496656616777937,0.0008174810654867624,2.766794613885624e12,1.0572472304228909e10,-0.0,8.302583888642044e12,0.5036413400452829,0.0036786647946904305
1048,0,0.15612793621826487,9.410094908979219e-5,2.777382242658188e12,1.060279486060761e10,-0.0,8.334346771258588e12,0.5074157927093609,0.00042345427090406483
1049,0,0.15489371985742328,7.858187219262074e-5,2.7880002229403125e12,1.0633175347960087e10,-0.0,8.366200717069818e12,0.5034045895366257,0.0003536184248667933
1050,0,0.1551027719602836,7.99808069794187e-5,2.798648612687322e12,1.0663613808348722e10,-0.0,8.398145886078836e12,0.5040840088709218,0.0003599136314073842
1051,0,0.15442458864923386,8.561485015928483e-5,2.809327469905536e12,1.069411030505958e10,-0.0,8.430182460712083e12,0.50187991311001,0.00038526682571678173
1052,0,0.15353997660152172,8.773637014141052e-5,2.8200368526583286e12,1.0724664891013157e10,-0.0,8.462310612687514e12,0.49900492395494556,0.00039481366563634735
1053,0,0.15353997660152172,8.773637014141052e-5,2.8307768190650913e12,1.0755277617755886e10,-0.0,8.494530512431855e12,0.49900492395494556,0.00039481366563634735
1054,0,0.15308024433456086,0.0003841863086103065,2.841547427280846e12,1.0785948545149206e10,-0.0,8.526842339306418e12,0.4975107940873228,0.0017288383887463792
1055,0,0.1520058901284546,8.39680912649904e-5,2.852348735566551e12,1.081667772898417e10,-0.0,8.55924626851175e12,0.4940191429174775,0.0003778564106924568
1056,0,0.1533133561729084,8.44143449834123e-5,2.863180802180706e12,1.0847465214338245e10,-0.0,8.591742464160481e12,0.4982684075619523,0.00037986455242535535
1057,0,0.15204377037837916,0.0005297522184927442,2.8740436854392334e12,1.0878311073357738e10,-0.0,8.6243311190998955e12,0.49414225372973225,0.002383884983217349
1058,0,0.1519706369972706,9.598174969916909e-5,2.8849374437951797e12,1.0909215348471611e10,-0.0,8.657012394887785e12,0.49390457024112944,0.0004319178736462609
1059,0,0.1517094273596395,0.00029872229421948554,2.895862135631827e12,1.094017809965172e10,-0.0,8.689786471899345e12,0.49305563891882837,0.001344250323987685
1060,0,0.15094215235267672,8.941651207283421e-5,2.9068178195043047e12,1.0971199383249538e10,-0.0,8.722653526740205e12,0.49056199514619936,0.0004023743043277539
1061,0,0.15109436537226223,0.0005266324367980044,2.917804553919933e12,1.100227924970134e10,-0.0,8.7556137300131875e12,0.49105668745985226,0.00236984596559102
1062,0,0.15109436537226223,0.0005266324367980044,2.9288223975346685e12,1.1033417757913269e10,-0.0,8.788667261369225e12,0.49105668745985226,0.00236984596559102
1063,0,0.15022639289183976,8.456871744847542e-5,2.939871409014463e12,1.1064614965576876e10,-0.0,8.821814299393756e12,0.4882357768984792,0.0003805592285181394
1064,0,0.15086584803040948,9.874272992963542e-5,2.9509516470576396e12,1.1095870919920055e10,-0.0,8.8550550117373e12,0.4903140060988308,0.0004443422846833594
1065,0,0.15068253000925735,0.00030017711084874484,2.9620631704489243e12,1.1127185684096622e10,-0.0,8.888389583113979e12,0.4897182225300864,0.0013507969988193517
1066,0,0.14988605679491027,8.227169975329203e-5,2.973206038055282e12,1.1158559312670412e10,-0.0,8.921818189251379e12,0.48712968458345834,0.00037022264888981413
1067,0,0.15026536000713778,0.0003400890976780437,2.984380308706737e12,1.1189991854855791e10,-0.0,8.955341000424393e12,0.4883624200231978,0.0015304009395511965
1068,0,0.14909212277444522,0.0003050740287611955,2.9955860414121494e12,1.1221483375147165e10,-0.0,8.988958203245023e12,0.484549399016947,0.0013728331294253797
1069,0,0.14703282360356362,8.583584670522672e-5,3.0068232951260854e12,1.125303392649671e10,-0.0,9.022669972298896e12,0.4778566767115818,0.0003862613101735202
1070,0,0.14819586192015852,0.0003877127380785454,3.0180921289423965e12,1.1284643550483006e10,-0.0,9.05647647007442e12,0.4816365512405152,0.0017447073213534543
1071,0,0.14871049108416706,0.00035331169643020233,3.029392601946201e12,1.131631231528977e10,-0.0,9.090377887729143e12,0.48330909602354294,0.0015899026339359105
1072,0,0.14913501889424385,8.344908107668549e-5,3.0407247733196797e12,1.134804027433245e10,-0.0,9.124374400764707e12,0.4846888114062925,0.0003755208648450847
1073,0,0.1480965204104845,0.00030210769972158756,3.0520887022540815e12,1.1379827487510038e10,-0.0,9.15846619184419e12,0.4813136913340746,0.001359484648747144
1074,0,0.1480965204104845,0.00030210769972158756,3.0634844480543325e12,1.1411674001672699e10,-0.0,9.192653429742146e12,0.4813136913340746,0.001359484648747144
1075,0,0.14719162890102205,8.840158736391621e-5,3.0749120700606763e12,1.1443579878619247e10,-0.0,9.226936299455016e12,0.47837279392832166,0.0003978071431376229
1076,0,0.14719162891844548,8.840146073211001e-5,3.0863716276302075e12,1.1475545167551891e10,-0.0,9.261314972655629e12,0.4783727939849478,0.00039780657329449505
1077,0,0.14704853933682582,0.0005925052903311872,3.0978631802017993e12,1.150756992724677e10,-0.0,9.295789631442973e12,0.4779077528446839,0.002666273806490342
1078,0,0.14659118027602724,8.887460744328609e-5,3.1093867873257593e12,1.1539654213560371e10,-0.0,9.33036045489232e12,0.47642133589708857,0.0003999357334947874
1079,0,0.14623952894871323,0.0006199537317368837,3.12094250848718e12,1.157179808033717e10,-0.0,9.365027620196627e12,0.475278469083318,0.0027897917928159767
1080,0,0.14623952894871323,0.0006199537317368837,3.1325304033463955e12,1.1604001582044563e10,-0.0,9.399791305261734e12,0.475278469083318,0.0027897917928159767
1081,0,0.14536537511317627,0.00017349970822433993,3.1441505315544414e12,1.1636264778035067e10,-0.0,9.434651693501465e12,0.47243746911782286,0.0007807486870095297
1082,0,0.14559475457995014,8.047354438751262e-5,3.1558029528368413e12,1.1668587716987366e10,-0.0,9.469608956943488e12,0.47318295238483793,0.0003621309497438068
1083,0,0.14573168239916154,0.0003852897730110066,3.167487726920616e12,1.1700970458149948e10,-0.0,9.504663279255777e12,0.473627967797275,0.0017338039785495295
1084,0,0.14497539370005597,0.0004810865735936275,3.1792049136898613e12,1.1733413059463356e10,-0.0,9.539814842768416e12,0.4711700295251819,0.002164889581171324
1085,0,0.14432530362117432,8.164206176068974e-5,3.1909545730283325e12,1.176591557286818e10,-0.0,9.575063823533643e12,0.46905723676881655,0.00036738927792310383
1086,0,0.14358962938014405,9.503149662265568e-5,3.202736764837919e12,1.17984780542623e10,-0.0,9.610410402090938e12,0.4666662954854682,0.0004276417348019506
1087,0,0.14464027770184476,0.0001654697287706204,3.214551549121791e12,1.1831100552737972e10,-0.0,9.645854751704385e12,0.4700809025309955,0.0007446137794677918
1088,0,0.14295579849691165,7.835491780244368e-5,3.226398985973013e12,1.1863783138511147e10,-0.0,9.681397068727113e12,0.46460634511496285,0.0003525971301109966
1089,0,0.1440161844948039,0.00015466933830938286,3.2382791354401704e12,1.1896525848746975e10,-0.0,9.717037513845285e12,0.46805259960811274,0.0006960120223922228
1090,0,0.14290692121016402,8.428587139830338e-5,3.2501920577424614e12,1.1929328754940151e10,-0.0,9.752776285142305e12,0.4644474939330331,0.0003792864212923652
1091,0,0.1426712429308819,0.00017188908323642206,3.262137813030771e12,1.1962191902312649e10,-0.0,9.788613552392328e12,0.46368153952536617,0.0007735008745638993
1092,0,0.14277831159546694,0.0002551674454710967,3.2741164616331567e12,1.199511534789259e10,-0.0,9.82454949826555e12,0.4640295126852676,0.0011482535046199352
1093,0,0.14192124971113063,8.535704714381265e-5,3.28612806385616e12,1.202809915124791e10,-0.0,9.860584308457805e12,0.46124406156117453,0.0003841067121471569
1094,0,0.14171847864818918,8.029965551137245e-5,3.2981726800757417e12,1.2061143362327133e10,-0.0,9.89671815831014e12,0.46058505560661483,0.000361348449801176
1095,0,0.14279546370938156,0.0004549389381071063,3.3102503707172075e12,1.2094248034339848e10,-0.0,9.932951226884926e12,0.4640852570554901,0.0020472252214819783
1096,0,0.1419737253924671,7.750067347533305e-5,3.3223611963237197e12,1.2127413233022396e10,-0.0,9.969283707068828e12,0.4614146075255181,0.00034875303063899876
1097,0,0.14150138011950752,8.319370540744886e-5,3.3345052173984336e12,1.216063900623086e10,-0.0,1.000571577243682e13,0.45987948538839946,0.0003743716743335199
1098,0,0.1415004031067268,8.097433728283312e-5,3.3466824945495664e12,1.219392540884626e10,-0.0,1.0042247604363627e13,0.4598763100968621,0.00036438451777274903
1099,0,0.1410299336185959,0.0005269677892830091,3.358893088428689e12,1.222727249922094e10,-0.0,1.0078879388215123e13,0.45834728426043664,0.002371355051773541
1100,0,0.1406849791651763,8.220510090161092e-5,3.371137059797058e12,1.2260680330684477e10,-0.0,1.0115611303955865e13,0.457226182286823,0.0003699229540572492
1101,0,0.13994863601705196,8.384920263990186e-5,3.383414469373693e12,1.2294148960182121e10,-0.0,1.0152443535786822e13,0.45483306705541887,0.00037732141187955836
1102,0,0.14023125173099063,8.620977120726847e-5,3.3957253779985747e12,1.2327678438390074e10,-0.0,1.0189376261107287e13,0.45575156812571954,0.0003879439704327081
1103,0,0.13961798609495285,8.9766906229856e-5,3.4080698465516196e12,1.236126882682097e10,-0.0,1.0226409669431912e13,0.4537584548085968,0.00040395107803435203
1104,0,0.13906754314215858,8.62289809384271e-5,3.4204479359721597e12,1.2394920177615484e10,-0.0,1.0263543940115334e13,0.4519695152120154,0.00038803041422292195
1105,0,0.13936557157700966,9.137628786512142e-5,3.432859707243905e12,1.242863254349652e10,-0.0,1.030077925331975e13,0.45293810762528136,0.00041119329539304636
1106,0,0.13916791647697968,9.115995632958272e-5,3.445305221415737e12,1.2462405984100334e10,-0.0,1.0338115796999232e13,0.45229572855018396,0.00041021980348312224
1107,0,0.13832071362521797,8.562104597660745e-5,3.4577845395879033e12,1.2496240555192265e10,-0.0,1.0375553755009934e13,0.4495423192819584,0.0003852947068947335
1108,0,0.13795115149359877,8.866160906243731e-5,3.4702977229169395e12,1.2530136308384304e10,-0.0,1.041309330677287e13,0.448341242354196,0.0003989772407809679
1109,0,0.13774354000757094,0.0002546642267772561,3.4828448326077373e12,1.2564093299973503e10,-0.0,1.0450734637062879e13,0.4476665050246056,0.0011459890204976524
1110,0,0.1381860797510677,0.00023750823294329762,3.495425929932438e12,1.2598111583653305e10,-0.0,1.048847792792273e13,0.44910475919097004,0.0010687870482448392
1111,0,0.1374130254757237,9.034603300562226e-5,3.50804107623545e12,1.2632191220725214e10,-0.0,1.0526323369990262e13,0.44659233279610205,0.0004065571485253002
1112,0,0.13680966887272106,0.00014377477608763588,3.52069033283468e12,1.2666332261972334e10,-0.0,1.0564271142478555e13,0.44463142383634346,0.0006469864923943615
1113,0,0.13688933571681527,0.0005401526548581884,3.533373761223139e12,1.2700534761018152e10,-0.0,1.0602321427790064e13,0.44489034107964964,0.002430686946861848
1114,0,0.1367026106248207,9.135231976386535e-5,3.5460914228792695e12,1.2734798776199816e10,-0.0,1.0640474413807326e13,0.44428348453066724,0.0004110854389373941
1115,0,0.1368186400454729,7.791741357384624e-5,3.558843379315741e12,1.2769124360942978e10,-0.0,1.067873028313568e13,0.4446605801477869,0.00035062836108230806
1116,0,0.1368186400454729,7.791741357384624e-5,3.5716296921443594e12,1.2803511571869406e10,-0.0,1.0717089222061896e13,0.4446605801477869,0.00035062836108230806
1117,0,0.1367581824365432,8.254370831062593e-5,3.584450423019326e12,1.2837960464070591e10,-0.0,1.0755551415347523e13,0.4444640929187654,0.00037144668739781667
1118,0,0.1365759883849819,9.254883081657523e-5,3.597305633649745e12,1.2872471093014313e10,-0.0,1.0794117048340258e13,0.44387196225119113,0.00041646973867458855
1119,0,0.13599349530836496,9.085247750581472e-5,3.61019538580791e12,1.2907043514866295e10,-0.0,1.0832786307327475e13,0.44197885975218615,0.00040883614877616623
1120,0,0.13570206497361556,8.772963253654304e-5,3.623119741298544e12,1.2941677782669077e10,-0.0,1.087155937529082e13,0.44103171116425055,0.0003947833464144437
1121,0,0.13637354558064968,7.972396188467046e-5,3.6360787619971323e12,1.2976373949531576e10,-0.0,1.0910436435427764e13,0.44321402313711145,0.0003587578284810171
1122,0,0.13540447493746502,0.0002032517335965251,3.649072509847101e12,1.3011132079104635e10,-0.0,1.0949417682908299e13,0.44006454354676133,0.000914632801184363
1123,0,0.13451780201857014,0.0001631542566731667,3.662101046825992e12,1.30459522210972e10,-0.0,1.0988503297466164e13,0.43718285656035294,0.0007341941550292502
1124,0,0.13396268376151588,0.00041357132618307887,3.6751644349722817e12,1.3080834429988512e10,-0.0,1.1027693464334807e13,0.4353787222249266,0.001861070967823855
1125,0,0.1343964274002266,0.00029772913232233044,3.688262736389733e12,1.3115778758970198e10,-0.0,1.106698836745174e13,0.4367883890507364,0.0013397810954504869
1126,0,0.1336935782919133,8.777075829580574e-5,3.701396013233818e12,1.3150785270082523e10,-0.0,1.1106388200879104e13,0.43450412944871825,0.00039496841233112583
1127,0,0.1336935782658864,8.777064573320239e-5,3.7145643276867744e12,1.3185854012732044e10,-0.0,1.1145893144662238e13,0.4345041293641308,0.00039496790579941077
1128,0,0.13404690528838573,7.895405439373976e-5,3.7277677420218276e12,1.3220985043301735e10,-0.0,1.118550338682253e13,0.43565244218725363,0.0003552932447718289
1129,0,0.13404690528838573,7.895405439373976e-5,3.7410063185554736e12,1.325617841931459e10,-0.0,1.12252191168507e13,0.43565244218725363,0.0003552932447718289
1130,0,0.13404690528838573,7.895405439373976e-5,3.754280119660316e12,1.3291434194914259e10,-0.0,1.1265040520592797e13,0.43565244218725363,0.0003552932447718289
1131,0,0.13390563594127042,0.0001456355866201292,3.7675892077464844e12,1.3326752425822515e10,-0.0,1.1304967785858781e13,0.43519331680912887,0.0006553601397905815
1132,0,0.1327981809375247,0.0004588369777893022,3.7809336453450586e12,1.3362133169934292e10,-0.0,1.134500110302056e13,0.4315940880469553,0.00206476640005186
1133,0,0.1327981809375247,0.0004588369777893022,3.7943134949519033e12,1.3397576475916677e10,-0.0,1.1385140652261691e13,0.4315940880469553,0.00206476640005186
1134,0,0.13225948293061013,0.0002979221358013219,3.8077288191758994e12,1.343308240427719e10,-0.0,1.1425386627274434e13,0.4298433195244829,0.0013406496111059486
1135,0,0.1323193733937047,8.903833804056946e-5,3.821179680669652e12,1.3468651006674068e10,-0.0,1.1465739211905416e13,0.43003796352954027,0.0004006725211825626
1136,0,0.13144097562391277,8.349689635010298e-5,3.8346661421158394e12,1.3504282343245073e10,-0.0,1.1506198599810562e13,0.4271831707777165,0.00037573603357546337
1137,0,0.13143762690226415,8.922157366503097e-5,3.8481882662824326e12,1.353997646352436e10,-0.0,1.1546764972744766e13,0.4271722874323585,0.00040149708149263936
1138,0,0.13090089583521708,0.00029767334162634536,3.8617461159778906e12,1.357573342722951e10,-0.0,1.1587438524209291e13,0.4254279114644555,0.001339530037318554
1139,0,0.13108856699214638,0.00017310259561361633,3.875339754087131e12,1.3611553285669113e10,-0.0,1.1628219438289988e13,0.42603784272447576,0.0007789616802612734
1140,0,0.13083796274405599,0.0002585916369138013,3.888969243532224e12,1.3647436097773308e10,-0.0,1.1669107907929346e13,0.42522337891818196,0.0011636623661121057
1141,0,0.13078248575896467,0.00015038800938723437,3.9026346472858804e12,1.3683381916818422e10,-0.0,1.171010411980394e13,0.42504307871663516,0.0006767460422425547
1142,0,0.12954759808097646,8.372330837740056e-5,3.9163360283985596e12,1.3719390802390379e10,-0.0,1.1751208267931254e13,0.4210296937631735,0.00037675488769830254
1143,0,0.13022901623352123,7.918473625533471e-5,3.930073449941613e12,1.3755462800044588e10,-0.0,1.1792420530509352e13,0.423244302758944,0.0003563313131490062
1144,0,0.12916868470157628,8.294378618141037e-5,3.9438469750611875e12,1.3791597976521378e10,-0.0,1.1833741110079268e13,0.4197982252801229,0.0003732470378163467
1145,0,0.1294590761065579,0.00017590969800717417,3.9576566669511577e12,1.3827796377402435e10,-0.0,1.187517018517463e13,0.4207419973463132,0.0007915936410322837
1146,0,0.1294590761065579,0.00017590969800717417,3.9715025888954453e12,1.3864058063094767e10,-0.0,1.1916707951411158e13,0.4207419973463132,0.0007915936410322837
1147,0,0.128894648832122,8.867105600045277e-5,3.98538480420386e12,1.3900383089727236e10,-0.0,1.195835459971328e13,0.41890760870439653,0.0003990197520020375
1148,0,0.12938135462396388,8.213465137444312e-5,3.9993033762169863e12,1.3936771507512943e10,-0.0,1.2000110314407873e13,0.42048940252788264,0.00036960593118499403
1149,0,0.12849115109058307,0.00037288311655758754,4.0132583683606113e12,1.3973223379318216e10,-0.0,1.204197529447602e13,0.41759624104439497,0.001677974024509144
1150,0,0.12793288557088311,8.546474509241059e-5,4.027249844144048e12,1.4009738755065372e10,-0.0,1.2083949724181129e13,0.41578187810537015,0.00038459135291584763
1151,0,0.128297151815461,7.814004839431227e-5,4.0412778670720728e12,1.4046317688190742e10,-0.0,1.2126033792035473e13,0.4169657434002483,0.00035163021777440525
1152,0,0.12813802821947914,0.0006840107541752414,4.055342500708795e12,1.4082960238461208e10,-0.0,1.2168227693998518e13,0.4164485917133072,0.0030780483937885867
1153,0,0.12826963661364935,0.0007172918011873467,4.069443808746696e12,1.4119666458622915e10,-0.0,1.2210531618045525e13,0.4168763189943604,0.00322781310534306
1154,0,0.12712749371971743,0.0005870214977857472,4.08358185486981e12,1.4156436408815832e10,-0.0,1.225294576090366e13,0.41316435458908163,0.002641596740035862
1155,0,0.12697328146753084,0.0007658699158891477,4.0977567028285737e12,1.4193270137259308e10,-0.0,1.2295470305705926e13,0.41266316476947523,0.003446414621501165
1156,0,0.12753503963427604,0.00010241983201128591,4.1119684164355283e12,1.4230167700093346e10,-0.0,1.2338105444872379e13,0.4144888788113971,0.0004608892440507866
1157,0,0.127543601168476,8.672965115456496e-5,4.1262170595426914e12,1.4267129156506987e10,-0.0,1.2380851374535893e13,0.41451670379754696,0.00039028343019554233
1158,0,0.12623836017113454,0.000763435498541564,4.1405026960565273e12,1.4304154564130615e10,-0.0,1.2423708289206725e13,0.41027467055618727,0.0034354597434370377
1159,0,0.126411526667126,9.104602224623142e-5,4.1548253900063335e12,1.434124396959905e10,-0.0,1.2466676370758965e13,0.4108374616681595,0.0004097071001080414
1160,0,0.12597174703620861,8.572518613336418e-5,4.1691852053699614e12,1.4378397434633924e10,-0.0,1.250975581880539e13,0.409408177867678,0.00038576333760013883
1161,0,0.12500665863779262,8.601468633050459e-5,4.183582206241073e12,1.4415615014230448e10,-0.0,1.2552946825280477e13,0.406271640572826,0.00038706608848727066
1162,0,0.125040600784118,8.191742443723789e-5,4.1980164567796562e12,1.445289675897497e10,-0.0,1.2596249577149258e13,0.4063819525483835,0.0003686284099675705
1163,0,0.12501884635695226,0.0004592475806990709,4.212488021150826e12,1.4490242727376827e10,-0.0,1.2639664270788424e13,0.4063112506600949,0.002066614113145819
1164,0,0.12458402559193324,8.250076829063643e-5,4.226996963655397e12,1.4527652975812212e10,-0.0,1.2683191100190018e13,0.404898083173783,0.00037125345730786393
1165,0,0.12470013018883536,8.845154843124933e-5,4.2415433485603057e12,1.4565127556584188e10,-0.0,1.2726830254860273e13,0.4052754231137149,0.000398031967940622
1166,0,0.12482150724973927,8.61283680633501e-5,4.256127240234476e12,1.4602666526638065e10,-0.0,1.2770581929825508e13,0.40566989856165264,0.00038757765628507544
1167,0,0.12460005868583335,0.0003882624475767566,4.270748703075986e12,1.4640269942312017e10,-0.0,1.2814446319602139e13,0.4049501907289584,0.0017471810140954045
1168,0,0.12406533603112685,0.00029846986968265303,4.2854078016050786e12,1.4677937858787935e10,-0.0,1.285842361745923e13,0.40321234210116225,0.0013431144135719387
1169,0,0.12561098016196176,9.002304103188845e-5,4.3001046003147334e12,1.471567032396846e10,-0.0,1.2902514008404395e13,0.40823568552637574,0.000405103684643498
1170,0,0.12484440360779009,8.017734721477301e-5,4.3148391638090537e12,1.4753467406659542e10,-0.0,1.294671770198261e13,0.4057443117253178,0.00036079806246647856
1171,0,0.12361574889062243,8.330735352651295e-5,4.329611556703141e12,1.4791329156403688e10,-0.0,1.2991034885445578e13,0.4017511838945229,0.0003748830908693083
1172,0,0.12395391706229542,8.929582013868147e-5,4.3444218436967534e12,1.4829255622256577e10,-0.0,1.3035465745587953e13,0.4028502304524601,0.0004018311906240666
1173,0,0.12355163989228765,0.000339014512074172,4.3592700895289946e12,1.4867246866564423e10,-0.0,1.3080010484951074e13,0.4015428296499349,0.001525565304333774
1174,0,0.12343109414039442,0.00038598226116236885,4.3741563590272817e12,1.49053029414673e10,-0.0,1.312466929425533e13,0.40115105595628187,0.0017369201752306597
1175,0,0.12291268173884393,0.00016424462683782706,4.389080717042609e12,1.49434239043158e10,-0.0,1.3169442370528455e13,0.39946621565124274,0.0007391008207702218
1176,0,0.12261362088942282,8.097330835631356e-5,4.404043228500045e12,1.4981609808488028e10,-0.0,1.3214329906281877e13,0.39849426789062414,0.00036437988760341103
1177,0,0.12275078459212642,0.00023005958586541718,4.419043958322916e12,1.5019860708596098e10,-0.0,1.325933209569469e13,0.39894004992441084,0.0010352681363943773
1178,0,0.12270662112317313,0.0004311583663070204,4.434082971584316e12,1.5058176661792133e10,-0.0,1.3304449136006816e13,0.3987965186503127,0.0019402126483815919
1179,0,0.12192583499604358,9.09153702439154e-5,4.449160333362638e12,1.5096557725043154e10,-0.0,1.3349681224463242e13,0.39625896373714165,0.00040911916609761927
1180,0,0.12170479673136544,8.98275867595391e-5,4.464276108770029e12,1.513500394966189e10,-0.0,1.3395028551831002e13,0.3955405893769377,0.00040422414041792594
1181,0,0.12165749369774015,8.233073973649427e-5,4.479430363007157e12,1.5173515392099392e10,-0.0,1.3440491315062227e13,0.3953868545176555,0.00037048832881422426
1182,0,0.12120121020676955,8.353901622003238e-5,4.494623161317032e12,1.5212092109392414e10,-0.0,1.34860697119848e13,0.393903933172001,0.0003759255729901457
1183,0,0.12041321633479063,0.0006024006578773018,4.509854568977757e12,1.5250734156561783e10,-0.0,1.3531763938234832e13,0.39134295308806955,0.002710802960447858
1184,0,0.1204132163538791,0.0006024007465075077,4.525124651397809e12,1.5289441585514893e10,-0.0,1.3577574185851824e13,0.3913429531501071,0.002710803359283785
1185,0,0.12034071951412317,0.000837133978578858,4.540433473960152e12,1.5328214454105944e10,-0.0,1.362350065415539e13,0.3911073384209003,0.003767102903604861
1186,0,0.12034071951412317,0.000837133978578858,4.555781102135594e12,1.5367052817178818e10,-0.0,1.3669543539038484e13,0.3911073384209003,0.003767102903604861
1187,0,0.12026531647830495,0.00045395731161846476,4.571167601450233e12,1.5405956730451452e10,-0.0,1.371570303759564e13,0.39086227855449107,0.0020428079022830913
1188,0,0.12028349720798656,9.227492790623673e-5,4.586593037482371e12,1.5444926248671457e10,-0.0,1.376197934593932e13,0.39092136592595633,0.00041523717557806527
1189,0,0.11891996271306673,8.634701126711614e-5,4.602057475839277e12,1.5483961431543312e10,-0.0,1.3808372666265723e13,0.3864898788174669,0.0003885615507020226
1190,0,0.11923822712417106,8.340832696992118e-5,4.617560982243597e12,1.55230623251435e10,-0.0,1.3854883184677168e13,0.38752423815355597,0.0003753374713646453
1191,0,0.11904185279528903,8.309093221381739e-5,4.633103622415511e12,1.5562228991327768e10,-0.0,1.390151110625586e13,0.3868860215846894,0.00037390919496217825
1192,0,0.11967038055829447,0.00017997601937656008,4.648685462152608e12,1.5601461481347797e10,-0.0,1.3948256623613965e13,0.38892873681445705,0.0008098920871945204
1193,0,0.1191850920544511,8.642047669028584e-5,4.664306567346423e12,1.564075985629984e10,-0.0,1.399511994121929e13,0.38735154917696607,0.00038889214510628626
1194,0,0.11962727300479814,0.0001809896840678793,4.679967003840574e12,1.568012416531283e10,-0.0,1.4042101249542945e13,0.388788637265594,0.0008144535783054568
1195,0,0.11932745037805206,0.00040287669323511757,4.695666837657409e12,1.5719554468681742e10,-0.0,1.408920075241727e13,0.3878142137286692,0.0018129451195580291
1196,0,0.11934021785205425,0.00026166755995237867,4.711406134796598e12,1.5759050818504694e10,-0.0,1.4136418644135016e13,0.3878557080191763,0.0011775040197857041
1197,0,0.1186252020607581,0.0003844762164664505,4.727184961338752e12,1.5798613273176805e10,-0.0,1.4183755126653885e13,0.38553190669746384,0.0017301429740990272
1198,0,0.11841179976820981,0.0007162590461953086,4.743003383397378e12,1.583824188426692e10,-0.0,1.423121039395439e13,0.3848383492466819,0.0032231657078788884
1199,0,0.11722924210975173,9.093823947681424e-5,4.758861467192547e12,1.5877936711462435e10,-0.0,1.4278784649850914e13,0.3809950368566931,0.0004092220776456641
1200,0,0.11751002490150311,9.30964266852256e-5,4.77475927892398e12,1.5917697802759836e10,-0.0,1.4326478084387824e13,0.38190758092988514,0.00041893392008351515
1201,0,0.11715104183490979,7.779539870182969e-5,4.790696884906516e12,1.5957525219701994e10,-0.0,1.4374290903955578e13,0.38074088596345684,0.00035007929415823357
1202,0,0.11740079662694652,8.216655059079363e-5,4.806674351490519e12,1.5997419013843733e10,-0.0,1.4422223303149648e13,0.3815525890375762,0.00036974947765857133
1203,0,0.11564474866845385,7.94481051913465e-5,4.822691745064694e12,1.603737924820964e10,-0.0,1.4470275490531504e13,0.37584543317247504,0.0003575164733610592
1204,0,0.11644393115403773,0.0004293624267077209,4.838749132120666e12,1.6077405964568783e10,-0.0,1.451844764922015e13,0.3784427762506226,0.001932130920184744
1205,0,0.11732653437560439,8.243800834298087e-5,4.854846579184316e12,1.611749922548496e10,-0.0,1.4566739987525062e13,0.38131123672071426,0.0003709710375434139
1206,0,0.1170739464911652,0.0001516394789349155,4.870984152776617e12,1.6157659089866308e10,-0.0,1.4615152709602152e13,0.3804903260962869,0.0006823776552071197
1207,0,0.11634316027155253,0.0005064310758657426,4.887161919576218e12,1.619788561102529e10,-0.0,1.4663686012931305e13,0.3781152708825457,0.0022789398413958417
1208,0,0.11617592153485466,0.00047012378688127165,4.903379946237425e12,1.6238178841141735e10,-0.0,1.471234009386179e13,0.37757174498827767,0.0021155570409657222
1209,0,0.11603708936728899,0.00022531517226130734,4.919638299511554e12,1.6278538837075924e10,-0.0,1.4761115154513238e13,0.3771205404436892,0.001013918275175883
1210,0,0.11579621095109555,0.0003173567355311776,4.935937046183993e12,1.6318965654478256e10,-0.0,1.48100113957347e13,0.3763376855910605,0.0014281053098902992
1211,0,0.11497314159373292,9.109947612669835e-5,4.952276253121734e12,1.6359459350038446e10,-0.0,1.4859029019774824e13,0.373662710179632,0.00040994764257014257
1212,0,0.11497314159373292,9.109947612669835e-5,4.968655987204245e12,1.6400019974878567e10,-0.0,1.4908168222348578e13,0.373662710179632,0.00040994764257014257
1213,0,0.11568641331096169,0.00035597399899241813,4.985076315386549e12,1.6440647584587479e10,-0.0,1.4957429204718064e13,0.3759808432606255,0.0016018829954658816
1214,0,0.11423659822330592,8.258113185531128e-5,5.001537304722726e12,1.6481342242929478e10,-0.0,1.500681217819366e13,0.37126894422574425,0.00037161509334890077
1215,0,0.11423472115592412,8.820106470345626e-5,5.018039022250103e12,1.6522103994522253e10,-0.0,1.5056317331094438e13,0.3712628437567534,0.00039690479116555316
1216,0,0.11486491560453993,0.0004450624624861526,5.034581535080827e12,1.656293289704014e10,-0.0,1.510594486771998e13,0.3733109757147548,0.0020027810811876867
1217,0,0.11417611921715189,7.772155314430798e-5,5.051164910449033e12,1.6603829011502916e10,-0.0,1.5155694996550018e13,0.3710723874557436,0.00034974698914938594
1218,0,0.11448797895537513,7.689649123804004e-5,5.067789215542112e12,1.6644792386346413e10,-0.0,1.5205567911027816e13,0.37208593160496917,0.0003460342105711802
1219,0,0.11390099004030066,0.00030410219613008564,5.084454517648826e12,1.668582308242867e10,-0.0,1.5255563819831725e13,0.37017821763097714,0.0013684598825853855
1220,0,0.11419255157251004,0.00038646443762181063,5.10116088414557e12,1.6726921149796831e10,-0.0,1.5305682918606562e13,0.37112579261065765,0.001739089969298148
1221,0,0.11307071288342686,8.708782264174039e-5,5.117908382441003e12,1.6768086650449537e10,-0.0,1.5355925417757883e13,0.3674798168711373,0.0003918952018878317
1222,0,0.11431225055904402,5.631325908700042e-5,5.13469707993895e12,1.6809319628577522e10,-0.0,1.5406291506182781e13,0.3715148143168931,0.0002534096658915019
1223,0,0.11299580231827136,8.641251431557641e-5,5.151527044216885e12,1.6850620153888227e10,-0.0,1.5456781403988416e13,0.36723635753438194,0.00038885631442009383
1224,0,0.11346141032617124,0.00045400333571084933,5.168398342777807e12,1.6891988268916348e10,-0.0,1.5507395298375803e13,0.36874958356005655,0.002043015010698822
1225,0,0.11346141032617124,0.00045400333571084933,5.18531104329021e12,1.6933424035525866e10,-0.0,1.5558133400228973e13,0.36874958356005655,0.002043015010698822
1226,0,0.11315392749014792,8.849846157076301e-5,5.202265213433023e12,1.697492750852681e10,-0.0,1.5608995912020844e13,0.36775026434298075,0.0003982430770684335
1227,0,0.11219293166120094,0.00039948833257416215,5.219260920894185e12,1.7016498744182535e10,-0.0,1.5659983038217785e13,0.36462702789890306,0.0017976974965837297
1228,0,0.11233053695567319,0.0002299531500603542,5.236298233509572e12,1.705813779266286e10,-0.0,1.571109497588042e13,0.3650742451059379,0.0010347891752715938
1229,0,0.11233053695567319,0.0002299531500603542,5.253377219104075e12,1.7099844712836931e10,-0.0,1.5762331932972516e13,0.3650742451059379,0.0010347891752715938
1230,0,0.11242955890514053,0.00032327687242422417,5.270497945578185e12,1.7141619559285866e10,-0.0,1.581369411234343e13,0.36539606644170675,0.0014547459259090087
1231,0,0.11065617423548615,8.201587168881407e-5,5.287660480894552e12,1.718346239300492e10,-0.0,1.5865181724894508e13,0.35963256626533,0.00036907142259966333
1232,0,0.11110786916339063,8.621696224702898e-5,5.30486489305225e12,1.7225373257383423e10,-0.0,1.5916794960044125e13,0.36110057478101953,0.0003879763301116304
1233,0,0.11123436308181299,8.156305472179195e-5,5.3221112501178125e12,1.7267352215072395e10,-0.0,1.596853403106645e13,0.36151168001589223,0.0003670337462480638
1234,0,0.11169233369410939,8.629951080688868e-5,5.339399620200356e12,1.7309399319440582e10,-0.0,1.6020399139989324e13,0.3630000845058555,0.0003883477986309991
1235,0,0.1110106417964723,0.0007260177268762263,5.356730071472562e12,1.735151463002391e10,-0.0,1.6072390496606969e13,0.36078458583853495,0.0032670797709430186
1236,0,0.11113389510770028,0.0008326815807918241,5.37410267219159e12,1.7393698196460415e10,-0.0,1.6124508298633484e13,0.3611851591000259,0.0037470671135632085
1237,0,0.1103973973444238,8.637404815898888e-5,5.39151749065609e12,1.743595007885347e10,-0.0,1.6176752756885652e13,0.35879154136937735,0.00038868321671544997
1238,0,0.1106550268849584,8.17464697156854e-5,5.408974595157621e12,1.747827032708337e10,-0.0,1.622912406977159e13,0.3596288373761148,0.0003678591137205843
1239,0,0.11038502664938121,8.981107771416992e-5,5.426474054118651e12,1.752065900083128e10,-0.0,1.6281622447911305e13,0.35875133661048897,0.00040414984971376465
1240,0,0.11060169671262629,8.44944206745062e-5,5.444015935987991e12,1.756311615243432e10,-0.0,1.6334248093030562e13,0.35945551431603545,0.00038022489303527786
1241,0,0.11011049534583134,0.00025821060989382835,5.461600309258984e12,1.7605641840616478e10,-0.0,1.6387001214946066e13,0.35785910987395186,0.0011619477445222275
1242,0,0.11011049534583134,0.00025821060989382835,5.479227242519763e12,1.7648236117181793e10,-0.0,1.6439882015020027e13,0.35785910987395186,0.0011619477445222275
1243,0,0.10999081536688701,0.0004180153880824294,5.496896804370214e12,1.7690899039163177e10,-0.0,1.6492890701309613e13,0.3574701499423828,0.0018810692463709323
1244,0,0.11025571594136808,2.415666221694978e-5,5.514609063490967e12,1.7733630660378853e10,-0.0,1.6546027478020326e13,0.35833107680944626,0.00010870497997627402
1245,0,0.10930096492277776,8.632399623617788e-5,5.532364088633835e12,1.777643104072551e10,-0.0,1.6599292557069422e13,0.3552281359990277,0.0003884579830628005
1246,0,0.10874080562332708,8.046873670314314e-5,5.55016194853324e12,1.7819300230806614e10,-0.0,1.6652686139051799e13,0.353407618275813,0.00036210931516414413
1247,0,0.10920280001090649,8.700767971059543e-5,5.568002712050497e12,1.7862238284106434e10,-0.0,1.6706208428230227e13,0.35490910003544607,0.0003915345586976794
1248,0,0.10905866117144114,0.000749948983044118,5.585886448057747e12,1.7905245260557552e10,-0.0,1.6759859637118078e13,0.35444064880718373,0.0033747704236985307
1249,0,0.10714852081677789,8.334204838084676e-5,5.603813225550996e12,1.7948321218751884e10,-0.0,1.681363997667011e13,0.34823269265452816,0.00037503921771381044
1250,0,0.10714852063374292,8.334425313360843e-5,5.621783113507133e12,1.7991466203453335e10,-0.0,1.6867549640809535e13,0.34823269205966445,0.0003750491391012379
1251,0,0.10715052203412845,8.50677651900346e-5,5.639796180986987e12,1.8034680275379105e10,-0.0,1.6921588843512273e13,0.34823919661091746,0.0003828049433551557
1252,0,0.10714725652374386,8.667720659826073e-5,5.657852497104787e12,1.80779634898197e10,-0.0,1.6975757792149475e13,0.3482285837021676,0.00039004742969217326
1253,0,0.10712979653596098,8.111053782157738e-5,5.675952131030284e12,1.812131590207027e10,-0.0,1.7030056694263766e13,0.3481718387418732,0.0003649974201970982
1254,0,0.10766676089606238,8.636328530256551e-5,5.694095151995472e12,1.8164737565783085e10,-0.0,1.7084485755496516e13,0.34991697291220275,0.0003886347838615448
1255,0,0.10683979749739317,8.735252587987814e-5,5.712281629267442e12,1.820822854168295e10,-0.0,1.713904519054466e13,0.3472293418665278,0.0003930863664594516
1256,0,0.10750951481506238,8.598251011023174e-5,5.730511632197214e12,1.8251788876907814e10,-0.0,1.7193735197199e13,0.34940592314895275,0.0003869212954960428
1257,0,0.10672213396732777,9.747661795452738e-5,5.74878523015792e12,1.8295418635123905e10,-0.0,1.724855599419283e13,0.3468469353938153,0.0004386447807953732
1258,0,0.10672213396732777,9.747661795452738e-5,5.76710249261628e12,1.8339117865220665e10,-0.0,1.7303507781831316e13,0.3468469353938153,0.0004386447807953732
1259,0,0.10676677843439983,8.228719839377407e-5,5.785463489073157e12,1.838288662457898e10,-0.0,1.7358590771271777e13,0.34699202991179945,0.0003702923927719833
1260,0,0.10706949291651184,8.941403891523525e-5,5.803868289060692e12,1.8426724967860443e10,-0.0,1.7413805170443469e13,0.3479758519786635,0.00040236317511855863
1261,0,0.10642338924259855,0.00030262666051222994,5.822316962209741e12,1.8470632953766293e10,-0.0,1.7469151192489555e13,0.3458760150384453,0.0013618199723050347
1262,0,0.10637120070415926,7.732006980064619e-5,5.840809578203529e12,1.8514610633184887e10,-0.0,1.7524629040875799e13,0.34570640228851757,0.0003479403141029079
1263,0,0.1050103446530373,0.0003837578082137035,5.859346206714819e12,1.8558658066756508e10,-0.0,1.7580238931598648e13,0.34128362012237123,0.0017269101369616659
1264,0,0.10574324499549517,8.40934726518891e-5,5.877926917599554e12,1.8602775300173325e10,-0.0,1.7635981061819527e13,0.34366554623535933,0.00037842062693350096
1265,0,0.10587252408097234,0.000203481486826225,5.896551780611424e12,1.8646962396289043e10,-0.0,1.769185565069422e13,0.34408570326316007,0.0009156666907180124
1266,0,0.1057789138880973,0.000454434641235716,5.915220865687107e12,1.8691219409309326e10,-0.0,1.77478629064985e13,0.34378147013631627,0.0020449558855607218
1267,0,0.10586314270482491,8.228493336416098e-5,5.933934242766989e12,1.873554639337896e10,-0.0,1.7804003037644152e13,0.344055213790681,0.00037028220013872443
1268,0,0.1052547025400909,0.00016474984452739987,5.952691981816478e12,1.877994340621968e10,-0.0,1.786027625727008e13,0.3420777832552954,0.0007413743003732994
1269,0,0.1048645333114753,0.0005893915144833612,5.971494152923848e12,1.8824410500521095e10,-0.0,1.791668277223742e13,0.34080973326229475,0.0026522618151751253
1270,0,0.10486418328023478,0.000612185477024661,5.990340826191619e12,1.8868947731086082e10,-0.0,1.7973222792287703e13,0.34080859566076305,0.0027548346466109742
1271,0,0.10441682426141408,8.38736221696069e-5,6.009232071800655e12,1.8913555155539234e10,-0.0,1.802989653088971e13,0.33935467884959575,0.00037743129976323107
1272,0,0.1047378620464469,0.00048330277482724085,6.028167959920944e12,1.8958232825719303e10,-0.0,1.8086704194394008e13,0.34039805165095244,0.0021748624867225837
1273,0,0.10379832979778131,0.0003406874199276703,6.04714856087295e12,1.900298080260606e10,-0.0,1.8143646000844566e13,0.33734457184278926,0.0015330933896745165
1274,0,0.10404388035510864,8.094120583591974e-5,6.066173944989665e12,1.904779913460829e10,-0.0,1.82007221525013e13,0.3381426111541031,0.00036423542626163886
1275,0,0.10404388035510864,8.094120583591974e-5,6.085244182627367e12,1.9092687880999344e10,-0.0,1.8257932865646797e13,0.3381426111541031,0.00036423542626163886
1276,0,0.1037413392492115,7.993062455014035e-5,6.104359344243631e12,1.9137647097211845e10,-0.0,1.8315278351798688e13,0.3371593525599374,0.00035968781047563157
1277,0,0.103741339243304,7.99332158078935e-5,6.12351950033132e12,1.918267683682181e10,-0.0,1.8372758820290133e13,0.33715935254073803,0.00035969947113552073
1278,0,0.10362682832126043,0.0002549124356581746,6.142724721434447e12,1.9227777156264984e10,-0.0,1.8430374484272203e13,0.3367871920440964,0.0011471059604617859
1279,0,0.10431979831537949,8.066319448514976e-5,6.161975078180123e12,1.927294810822664e10,-0.0,1.848812555224175e13,0.33903934452498335,0.0003629843751831739
1280,0,0.1036427279739334,8.534207692509135e-5,6.181270641230409e12,1.9318189754089417e10,-0.0,1.8546012244004043e13,0.33683886591528356,0.0003840393461629111
1281,0,0.10289256381884344,0.00038874351677878804,6.200611481261979e12,1.936350214546702e10,-0.0,1.8604034767081273e13,0.3344008324112412,0.0017493458255045463
1282,0,0.10257551587204869,8.5975020227649e-5,6.219997669118841e12,1.9408885336229633e10,-0.0,1.866219333192755e13,0.3333704265841582,0.0003868875910244205
1283,0,0.10290660301781082,8.210904739264991e-5,6.239429275569639e12,1.9454339381048923e10,-0.0,1.8720488150316133e13,0.3344464598078852,0.0003694907132669246
1284,0,0.10290660301781082,8.210904739264991e-5,6.25890637151755e12,1.949986433792171e10,-0.0,1.8778919438373926e13,0.3344464598078852,0.0003694907132669246
1285,0,0.10281707086985728,0.00033501228880872323,6.278429027888289e12,1.954546026144475e10,-0.0,1.883748740806822e13,0.3341554803270362,0.0015075552996392546
1286,0,0.10184489171462636,0.00035213940887760865,6.297997315700973e12,1.9591127209093975e10,-0.0,1.889619227519388e13,0.3309958980725357,0.0015846273399492388
1287,0,0.10219038531456644,8.318840804325987e-5,6.317611306013991e12,1.963686523002822e10,-0.0,1.895503424503233e13,0.33211875227234094,0.0003743478361946694
1288,0,0.10217334821917379,9.486892365455642e-5,6.337271069885604e12,1.9682674384176582e10,-0.0,1.9014013536933836e13,0.3320633817123148,0.00042691015644550387
1289,0,0.10152212599246552,8.80119606059804e-5,6.356976678510215e12,1.9728554727564766e10,-0.0,1.907313036532077e13,0.3299469094755129,0.0003960538227269118
1290,0,0.10152212599246552,8.80119606059804e-5,6.376728203090751e12,1.977450631189904e10,-0.0,1.913238493925901e13,0.3299469094755129,0.0003960538227269118
1291,0,0.10152212599246552,8.80119606059804e-5,6.396525714900017e12,1.982052919425391e10,-0.0,1.919177747488178e13,0.3299469094755129,0.0003960538227269118
1292,0,0.10171157529805305,8.930020959329221e-5,6.416369285257047e12,1.9866623429373573e10,-0.0,1.925130818549361e13,0.3305626197186724,0.00040185094316981496
1293,0,0.10171157532345915,8.930017702144056e-5,6.436258985555499e12,1.9912789073578365e10,-0.0,1.931097728658133e13,0.33056261980124224,0.0004018507965964825
1294,0,0.10122194405505106,0.00038444240561043064,6.456194887217944e12,1.9959026182968525e10,-0.0,1.9370784993543324e13,0.32897131817891595,0.0017299908252469379
1295,0,0.10057384700425338,0.0008103255248867315,6.476177061746336e12,2.000533481188372e10,-0.0,1.9430731519643082e13,0.3268650027638235,0.003646464861990292
1296,0,0.10058386173177968,8.5866458894793e-5,6.496205580716031e12,2.0051715013373257e10,-0.0,1.949081707661571e13,0.32689755062828396,0.0003863990650265685
1297,0,0.10058386173177968,8.5866458894793e-5,6.516280515673526e12,2.00981668445181e10,-0.0,1.955104188166645e13,0.32689755062828396,0.0003863990650265685
1298,0,0.10061681690133839,8.463770521110113e-5,6.536401938298138e12,2.0144690360480774e10,-0.0,1.9611406149605906e13,0.32700465492934977,0.0003808696734499551
1299,0,0.09985220005728934,8.440374859692148e-5,6.556569920307476e12,2.0191285618815975e10,-0.0,1.9671910098534477e13,0.32451965018619033,0.00037981686868614667
1300,0,0.09992236560756006,0.0004808320531874038,6.576784533448664e12,2.023795267030153e10,-0.0,1.9732553937943324e13,0.3247476882245702,0.0021637442393433173
1301,0,0.09992236560756006,0.0004808320531874038,6.597045849580303e12,2.0284691572701317e10,-0.0,1.979333788650411e13,0.3247476882245702,0.0021637442393433173
1302,0,0.10010900823012327,0.00044420882526846617,6.617353940562121e12,2.033150238057602e10,-0.0,1.9854262158947855e13,0.32535427674790063,0.0019989397137080978
1303,0,0.09910964293632996,8.236721041058177e-5,6.637708878347473e12,2.037838515296411e10,-0.0,1.9915326975964766e13,0.32210633954307233,0.000370652446847618
1304,0,0.09910964293632996,8.236721041058177e-5,6.658110734889843e12,2.0425339939138126e10,-0.0,1.9976532545746273e13,0.32210633954307233,0.000370652446847618
1305,0,0.09908154035768495,8.426145259619205e-5,6.678559582250197e12,2.0472366797185863e10,-0.0,2.003787908807735e13,0.3220150061624761,0.0003791765366828642
1306,0,0.09883745027100779,9.584680416905802e-5,6.699055492521063e12,2.051946578288993e10,-0.0,2.0099366819933188e13,0.3212217133807753,0.0004313106187607611
1307,0,0.09952319886179764,0.0004944224095373852,6.719598537851077e12,2.0566636948382645e10,-0.0,2.016099595368504e13,0.3234503963008423,0.0022249008429182336
1308,0,0.09871739376410518,9.633203111852808e-5,6.740188790505042e12,2.061388035557323e10,-0.0,2.0222766714584742e13,0.32083152973334184,0.00043349414003337637
1309,0,0.09793296492102309,0.00010028082224174902,6.760826322672244e12,2.0661196055563038e10,-0.0,2.0284679314059773e13,0.31828213599332505,0.0004512637000878706
1310,0,0.09793296492102309,0.00010028082224174902,6.781511206719499e12,2.070858410156741e10,-0.0,2.0346733966333805e13,0.31828213599332505,0.0004512637000878706
1311,0,0.09788083232193659,0.00038638960289368973,6.802243514998822e12,2.0756044551126057e10,-0.0,2.0408930891527438e13,0.3181127050462939,0.0017387532130216038
1312,0,0.09788083232193659,0.00038638960289368973,6.823023319963473e12,2.080357745923103e10,-0.0,2.0471270306547637e13,0.3181127050462939,0.0017387532130216038
1313,0,0.09788083232193659,0.00038638960289368973,6.843850694088616e12,2.085118288129084e10,-0.0,2.0533752429046258e13,0.3181127050462939,0.0017387532130216038
1314,0,0.09811936579599598,8.417116731307715e-5,6.864725709932e12,2.0898860871928936e10,-0.0,2.059637747578262e13,0.3188879388369869,0.00037877025290884714
1315,0,0.09717992432054263,0.0001019421700978842,6.885648440050436e12,2.0946611490255478e10,-0.0,2.0659145669635516e13,0.3158347540417636,0.0004587397654404789
1316,0,0.09731872388610277,0.00025475466088989895,6.906618957129238e12,2.099443478542351e10,-0.0,2.07220572204881e13,0.316285852629834,0.0011463959740045453
1317,0,0.09731872388610277,0.00025475466088989895,6.927637333866397e12,2.1042330816001232e10,-0.0,2.0785112350807223e13,0.316285852629834,0.0011463959740045453
1318,0,0.09658911576070392,0.00017441720362566376,6.948703643011022e12,2.1090299638852634e10,-0.0,2.084831128099675e13,0.3139146262222877,0.0007848774163154869
1319,0,0.09703662317264954,5.091370286047734e-6,6.969817957410202e12,2.113834130410201e10,-0.0,2.0911654222700348e13,0.315369025311111,2.2911166287214804e-5
1320,0,0.09663852944361843,8.69293958293734e-5,6.990980349936571e12,2.118645587247483e10,-0.0,2.0975141401730207e13,0.3140752206917599,0.0003911822812321803
1321,0,0.09663852944361843,8.69293958293734e-5,7.012190893488779e12,2.1234643395886353e10,-0.0,2.1038773032477094e13,0.3140752206917599,0.0003911822812321803
1322,0,0.09517482316608872,8.714443056449621e-5,7.033449661044336e12,2.128290393460069e10,-0.0,2.1102549340497773e13,0.30931817528978833,0.00039214993754023295
1323,0,0.09517482316608872,8.714443056449621e-5,7.054756725688463e12,2.133123753604972e10,-0.0,2.116647053450532e13,0.30931817528978833,0.00039214993754023295
1324,0,0.09517482316608872,8.714443056449621e-5,7.076112160490409e12,2.1379644259420563e10,-0.0,2.1230536838982414e13,0.30931817528978833,0.00039214993754023295
1325,0,0.096482112860544,9.936437007456352e-5,7.097516038605977e12,2.1428124156476448e10,-0.0,2.1294748468725316e13,0.31356686679676804,0.00044713966533553584
1326,0,0.09632312839486291,9.241508725790151e-5,7.118968433227496e12,2.147667728992686e10,-0.0,2.135910565321552e13,0.3130501672833045,0.0004158678926605568
1327,0,0.09578122054841909,8.621067327535287e-5,7.140469417619754e12,2.1525303712138447e10,-0.0,2.1423608608387965e13,0.31128896678236206,0.0003879480297390879
1328,0,0.09590262831179103,0.00037202897732743333,7.162019065084372e12,2.1574003475563927e10,-0.0,2.1488257550464523e13,0.3116835420133208,0.00167413039797345
1329,0,0.09562768032666802,8.936650640768452e-5,7.183617449038599e12,2.1622776638329903e10,-0.0,2.1553052703301844e13,0.31078996106167106,0.0004021492788345803
1330,0,0.09562768032666802,8.936650640768452e-5,7.205264642861283e12,2.1671623253895027e10,-0.0,2.16179942848191e13,0.31078996106167106,0.0004021492788345803
1331,0,0.09562768032666802,8.936650640768452e-5,7.226960720049316e12,2.1720543378269997e10,-0.0,2.168308251642805e13,0.31078996106167106,0.0004021492788345803
1332,0,0.09486707849100298,8.368984681170068e-5,7.248705754142137e12,2.1769537068763107e10,-0.0,2.174831762145032e13,0.3083180050957597,0.00037660431065265307
1333,0,0.09486707849100298,8.368984681170068e-5,7.270499818727542e12,2.181860437656848e10,-0.0,2.1813699815238242e13,0.3083180050957597,0.00037660431065265307
1334,0,0.0953451038837271,7.768002983080206e-5,7.29234298744929e12,2.186774535771168e10,-0.0,2.1879229319738094e13,0.3098715876221131,0.0003495601342386092
1335,0,0.09454606633484658,5.4863083774496264e-5,7.314235334009039e12,2.1916960072163376e10,-0.0,2.1944906362329066e13,0.30727471558825137,0.0002468838769852332
1336,0,0.09419314299622486,8.234125424866958e-5,7.336176932188412e12,2.196624857057542e10,-0.0,2.201073115810035e13,0.3061277147377308,0.0003705356441190131
1337,0,0.09470076478888331,9.013364954820099e-5,7.35816785576992e12,2.2015610907122177e10,-0.0,2.207670392705243e13,0.30777748556387075,0.00040560142296690446
1338,0,0.09410920266339237,0.00015108606017996738,7.380208178621185e12,2.2065047142298153e10,-0.0,2.2142824897773746e13,0.3058549086560252,0.0006798872708098532
1339,0,0.09320496805729044,0.00042896195402437973,7.402297974680013e12,2.2114557329257133e10,-0.0,2.220909428919529e13,0.3029161461861939,0.0019303287931097088
1340,0,0.09391135754984056,8.6703295706465e-5,7.424437317961642e12,2.2164141518194916e10,-0.0,2.2275512316419547e13,0.30521191203698184,0.0003901648306790925
1341,0,0.09399892652694186,8.572175373862897e-5,7.44662628242726e12,2.2213799770272808e10,-0.0,2.234207920950858e13,0.30549651121256105,0.00038574789182383037
1342,0,0.09356942948344149,7.22436207883916e-5,7.468864942196365e12,2.226353214050215e10,-0.0,2.2408795190357523e13,0.30410064582118485,0.00032509629354776225
1343,0,0.09341890069259703,8.836338552455852e-5,7.491153371434492e12,2.2313338682035797e10,-0.0,2.2475660478539582e13,0.30361142725094037,0.00039763523486051333
1344,0,0.09327453794816222,9.451298798129838e-5,7.513491644313805e12,2.2363219450869225e10,-0.0,2.2542675297654434e13,0.3031422483315272,0.0004253084459158427
1345,0,0.09262956394671437,8.544108650249288e-5,7.535879835085695e12,2.24131745036094e10,-0.0,2.260983987226895e13,0.3010460828268217,0.000384484889261218
1346,0,0.0928770577669843,9.475424754957223e-5,7.558318018089643e12,2.246320389185005e10,-0.0,2.2677154420340523e13,0.30185043774269893,0.00042639411397307503
1347,0,0.0928770577669843,9.475424754957223e-5,7.580806267670764e12,2.2513307673867985e10,-0.0,2.2744619169029414e13,0.30185043774269893,0.00042639411397307503
1348,0,0.09274949961735401,8.054314571257745e-5,7.603344658257571e12,2.2563485904617928e10,-0.0,2.2812234341167395e13,0.3014358737564006,0.0003624441557065985
1349,0,0.09282469973621676,8.440153782039917e-5,7.625933264320039e12,2.2613738638496487e10,-0.0,2.2880000159011723e13,0.3016802741427045,0.00037980692019179624
1350,0,0.09198632427078883,0.000529157094257923,7.64857216036573e12,2.2664065933712227e10,-0.0,2.2947916850145777e13,0.2989555538800637,0.0023812069241606537
1351,0,0.09276251862430045,7.861725153868576e-5,7.671261421048485e12,2.2714467838887714e10,-0.0,2.3015984629288816e13,0.30147818552897643,0.0003537776319240859
1352,0,0.09233692640279104,0.0004792460245803523,7.694001120939548e12,2.2764944416697357e10,-0.0,2.308420373043528e13,0.30009501080907086,0.0021566071106115855
1353,0,0.09199899141002707,0.0005155623606631387,7.716791334777599e12,2.281549571901968e10,-0.0,2.315257437305603e13,0.298996722082588,0.002320030622984124
1354,0,0.09197077160247044,7.759810280826308e-5,7.739632137320066e12,2.2866121800544956e10,-0.0,2.3221096780617805e13,0.2989050077080289,0.0003491914626371839
1355,0,0.0920156432084599,5.5911815085985184e-5,7.762523603327437e12,2.2916822717155685e10,-0.0,2.3289771178418516e13,0.29905084042749464,0.00025160316788693334
1356,0,0.09141291008401532,8.727896770309715e-5,7.785465807714258e12,2.2967598526019997e10,-0.0,2.335859779356886e13,0.2970919577730498,0.00039275535466393716
1357,0,0.09153570372277352,9.508318715360895e-5,7.808458825374882e12,2.301844927880181e10,-0.0,2.3427576845959176e13,0.2974910370990139,0.00042787434219124026
1358,0,0.09111549901475015,0.00047943996105727273,7.831502731257495e12,2.3069375034093906e10,-0.0,2.3496708565042027e13,0.29612537179793796,0.0021574798247577273
1359,0,0.09111549901475015,0.00047943996105727273,7.854597600439874e12,2.31203758446511e10,-0.0,2.356599317244097e13,0.29612537179793796,0.0021574798247577273
1360,0,0.09128729289007843,8.79947347987334e-5,7.8777435079991455e12,2.317145176639304e10,-0.0,2.363543089429539e13,0.2966837018927549,0.0003959763065943003
1361,0,0.09081562152423532,0.0002556057796020353,7.90094052903192e12,2.3222602856714905e10,-0.0,2.3705021958957062e13,0.29515076995376477,0.0011502260082091587
1362,0,0.09114286866652405,0.00020391693959965218,7.924188738769385e12,2.327382916711807e10,-0.0,2.377476658684542e13,0.29621432316620316,0.0009176262281984348
1363,0,0.09083367037571796,9.421163175834396e-5,7.947488212476447e12,2.332513075662712e10,-0.0,2.384466500880632e13,0.29520942872108336,0.0004239523429125478
1364,0,0.09074516229003732,9.647963620143182e-5,7.970839025410782e12,2.3376507678267235e10,-0.0,2.3914717447745727e13,0.29492177744262127,0.0004341583629064432
1365,0,0.0899985997102494,0.0002041651997580505,7.994241252940654e12,2.3427959989599945e10,-0.0,2.3984924132863273e13,0.29249544905831054,0.0009187433989112273
1366,0,0.09077870415840426,7.75036082419634e-5,8.017694970534394e12,2.3479487740203854e10,-0.0,2.405528528258407e13,0.29503078851481385,0.00034876623708883525
1367,0,0.08942338741024923,0.00033455291080288624,8.041200253586422e12,2.353109099488331e10,-0.0,2.4125801136419062e13,0.29062600908331,0.0015054880986129881
1368,0,0.08955858190878926,7.965624181944032e-5,8.064757177698824e12,2.3582769799481297e10,-0.0,2.419647190799159e13,0.2910653912035651,0.00035845308818748147
1369,0,0.08987851116980324,0.000299028466009596,8.08836581838799e12,2.3634524212652752e10,-0.0,2.4267297828733625e13,0.29210516130186054,0.001345628097043182
1370,0,0.08965317236496051,7.857839119640117e-5,8.112026251349193e12,2.3686354291569607e10,-0.0,2.4338279128101164e13,0.29137281018612166,0.00035360276038380524
1371,0,0.08943314511673614,0.0003036128755930695,8.135738552210458e12,2.3738260090065865e10,-0.0,2.4409416031269844e13,0.29065772162939246,0.0013662579401688127
1372,0,0.08943314511673614,0.0003036128755930695,8.159502796770036e12,2.3790241662860172e10,-0.0,2.448070876467412e13,0.29065772162939246,0.0013662579401688127
1373,0,0.08914127422804821,0.00048023887919312723,8.1833190608108e12,2.38422990665441e10,-0.0,2.455215755755425e13,0.2897091412411567,0.0021610749563690727
1374,0,0.08914127422804821,0.00048023887919312723,8.207187420195409e12,2.3894432354881195e10,-0.0,2.462376263541135e13,0.2897091412411567,0.0021610749563690727
1375,0,0.08914127422804821,0.00048023887919312723,8.231107950834111e12,2.394664158389382e10,-0.0,2.469552422701989e13,0.2897091412411567,0.0021610749563690727
1376,0,0.08890635839679334,8.451160920257207e-5,8.255080728707716e12,2.399892680946356e10,-0.0,2.476744256111414e13,0.28894566478957834,0.00038030224141157433
1377,0,0.08880487249762349,9.434115105883995e-5,8.279105829816401e12,2.4051288085898792e10,-0.0,2.4839517864466234e13,0.28861583561727633,0.0004245351797647798
1378,0,0.08856890527954753,7.973468692450218e-5,8.30318333024787e12,2.410372546916568e10,-0.0,2.4911750366262438e13,0.28784894215852946,0.0003588060911602598
1379,0,0.08848772867727739,8.734556997627576e-5,8.327313306140885e12,2.415623901378701e10,-0.0,2.49841402938714e13,0.2875851182011515,0.0003930550648932409
1380,0,0.0890537450113141,9.454417777779961e-5,8.351495833680589e12,2.420882877375806e10,-0.0,2.5056687874105535e13,0.28942467128677085,0.00042544880000009827
1381,0,0.08827853253340934,8.770474150040872e-5,8.375730989114643e12,2.4261494809491276e10,-0.0,2.5129393342792812e13,0.2869052307335803,0.0003946713367518392
1382,0,0.08850928158886559,8.467675246326531e-5,8.400018848743815e12,2.431423717018812e10,-0.0,2.5202256920456168e13,0.2876551651638132,0.0003810453860846939
1383,0,0.08868100191223924,0.0005480390217364871,8.424359488897863e12,2.4367055913862537e10,-0.0,2.5275278839974027e13,0.2882132562147775,0.002466175597814192
1384,0,0.08786811859379666,8.624019504075141e-5,8.448752986050548e12,2.441995109819201e10,-0.0,2.5348459333847195e13,0.2855713854298391,0.00038808087768338133
1385,0,0.08764044655746515,3.360303532191775e-5,8.473199416591969e12,2.4472922774375996e10,-0.0,2.5421798625918785e13,0.28483145131176174,0.00015121365894862988
1386,0,0.08817097999420902,9.561614709151377e-5,8.497698857110682e12,2.4525970997251266e10,-0.0,2.549529694507957e13,0.2865556849811793,0.00043027266191181197
1387,0,0.08809888497453168,8.200385425158968e-5,8.522251384138818e12,2.4579095825588318e10,-0.0,2.556895452595218e13,0.28632137616722797,0.00036901734413215357
1388,0,0.08809888497453168,8.200385425158968e-5,8.546857074317508e12,2.4632297312919697e10,-0.0,2.564277159601503e13,0.28632137616722797,0.00036901734413215357
1389,0,0.08739868822218771,4.559104698834108e-5,8.571516004324132e12,2.4685575516504116e10,-0.0,2.5716748388100086e13,0.2840457367221101,0.00020515971144753484
1390,0,0.08755811949085687,7.866212162273748e-5,8.596228250940302e12,2.4738930487596878e10,-0.0,2.579088512681936e13,0.28456388834528484,0.0003539795473023186
1391,0,0.08714690262005205,0.001054860455488327,8.62099389089825e12,2.4792362285122913e10,-0.0,2.5865182047707723e13,0.28322743351516916,0.004746872049697472
1392,0,0.08657076633825828,8.568045734643246e-5,8.645813001137659e12,2.4845870963366024e10,-0.0,2.5939639379867844e13,0.2813549905993394,0.0003855620580589461
1393,0,0.08657076633825828,8.568045734643246e-5,8.670685658493566e12,2.4899456575646236e10,-0.0,2.601425735138164e13,0.2813549905993394,0.0003855620580589461
1394,0,0.08613485788147238,8.172730847043995e-5,8.695611939947461e12,2.4953119179832954e10,-0.0,2.6089036196739676e13,0.2799382881147852,0.00036777288811697974
1395,0,0.08660709888890383,8.658681886082305e-5,8.720591922530914e12,2.5006858827777405e10,-0.0,2.6163976142218566e13,0.28147307138893746,0.0003896406848737037
1396,0,0.08660709888890383,8.658681886082305e-5,8.745625683306503e12,2.506067557826002e10,-0.0,2.6239077423944484e13,0.28147307138893746,0.0003896406848737037
1397,0,0.08644669730878088,9.108486524966742e-5,8.770713299406253e12,2.511456948575889e10,-0.0,2.6314340272198914e13,0.28095176625353785,0.0004098818936235034
1398,0,0.08644669730878088,9.108486524966742e-5,8.795854848014894e12,2.5168540604724594e10,-0.0,2.638976491739009e13,0.28095176625353785,0.0004098818936235034
1399,0,0.08648572452309317,9.401227862832783e-5,8.821050406371398e12,2.5222588990736317e10,-0.0,2.646535159166871e13,0.2810786047000528,0.00042305525382747524
1400,0,0.08636493078279549,0.00025618314075735195,8.846300051762125e12,2.527671469957068e10,-0.0,2.654110052763683e13,0.28068602504408535,0.0011528241334080838
1401,0,0.08636493078279549,0.00025618314075735195,8.87160386155439e12,2.5330917785782406e10,-0.0,2.6617011956326758e13,0.28068602504408535,0.0011528241334080838
1402,0,0.08579784948712332,0.00029979047328251753,8.896961913146014e12,2.5385198306393757e10,-0.0,2.669308611241803e13,0.2788430108331508,0.001349057129771329
1403,0,0.08579784948712332,0.00029979047328251753,8.922374283996443e12,2.543955631378485e10,-0.0,2.6769323224243703e13,0.2788430108331508,0.001349057129771329
1404,0,0.08546073468524339,8.129757935543313e-5,8.947841051632365e12,2.5493991865527042e10,-0.0,2.68457235275676e13,0.277747387727041,0.00036583910709944907
1405,0,0.08546073468524339,8.129757935543313e-5,8.97336229360385e12,2.5548505015175102e10,-0.0,2.6922287252717164e13,0.277747387727041,0.00036583910709944907
1406,0,0.08557357199511956,8.11841725358788e-5,8.99893808755618e12,2.560309581856901e10,-0.0,2.699901463335185e13,0.2781141089841386,0.0003653287764114546
1407,0,0.08531057984553506,8.532489144141812e-5,9.024568511146775e12,2.565776433221926e10,-0.0,2.7075905904285727e13,0.2772593844979889,0.0003839620114863815
1408,0,0.08536295329805049,0.00017184931382439807,9.050253642123615e12,2.57125106096403e10,-0.0,2.715296129624993e13,0.2774295982186641,0.0007733219122097913
1409,0,0.08521060599457063,8.527648321529757e-5,9.075993558307857e12,2.5767334707422756e10,-0.0,2.7230181044450805e13,0.27693446948235456,0.00038374417446883905
1410,0,0.08521060600081336,8.527755446647515e-5,9.101788337509658e12,2.582223667992886e10,-0.0,2.730756538119004e13,0.2769344695026434,0.0003837489950991382
1411,0,0.08521060599457063,8.527648321529757e-5,9.127638057644506e12,2.5877216582815044e10,-0.0,2.7385114540707523e13,0.27693446948235456,0.00038374417446883905
1412,0,0.08521060599457063,8.527648321529757e-5,9.153542796670496e12,2.5932274471350815e10,-0.0,2.7462828756876855e13,0.27693446948235456,0.00038374417446883905
1413,0,0.08521060599457063,8.527648321529757e-5,9.179502632600863e12,2.5987410400805683e10,-0.0,2.7540708263737566e13,0.27693446948235456,0.00038374417446883905
1414,0,0.08521060599457063,8.527648321529757e-5,9.205517643504184e12,2.6042624426449028e10,-0.0,2.761875329549474e13,0.27693446948235456,0.00038374417446883905
1415,0,0.08408171280002946,0.00010202253173449069,9.23158790750646e12,2.6097916606406715e10,-0.0,2.769696409055904e13,0.27326556660009577,0.0004591013928052081
1416,0,0.08423097819110895,8.147021125170227e-5,9.25771350279096e12,2.615328698986198e10,-0.0,2.77753408748536e13,0.27375067912110407,0.0003666159506326602
1417,0,0.08423097819110895,8.147021125170227e-5,9.283894507579578e12,2.6208735635689606e10,-0.0,2.7853883888192594e13,0.27375067912110407,0.0003666159506326602
1418,0,0.0836390395371728,0.0008031075539171931,9.310131000149691e12,2.6264262600259815e10,-0.0,2.793259336701873e13,0.2718268784958116,0.003613983992627369
1419,0,0.08347792016213904,0.0003029514758107917,9.336423058887502e12,2.6319867936305054e10,-0.0,2.8011469542729375e13,0.27130324052695187,0.0013632816411485627
1420,0,0.08340472875110114,8.941575263901553e-5,9.362770762185777e12,2.637555169992663e10,-0.0,2.8090512651710035e13,0.2710653684410787,0.00040237088687556993
1421,0,0.0837856225214443,8.226032750189774e-5,9.38917418846486e12,2.6431313945482563e10,-0.0,2.816972292806586e13,0.27230327319469394,0.00037017147375853986
1422,0,0.08279673176707009,7.942942530508138e-5,9.41563341625277e12,2.648715473281215e10,-0.0,2.8249100613806105e13,0.2690893782429778,0.00035743241387286624
1423,0,0.08338689875213762,0.00023181312965848093,9.442148524112146e12,2.654307410980802e10,-0.0,2.8328645934144664e13,0.27100742094444724,0.0010431590834631642
1424,0,0.08371972727304036,8.633419925743332e-5,9.468719590691527e12,2.6599072136325302e10,-0.0,2.84083591314357e13,0.2720891136373812,0.00038850389665844997
1425,0,0.08335369850727382,8.095561744665775e-5,9.495346694631395e12,2.6655148868750847e10,-0.0,2.848824044333856e13,0.27089952014863994,0.0003643002785099599
1426,0,0.08301056572988036,8.97285114429738e-5,9.522029914679896e12,2.6711304360538326e10,-0.0,2.8568290103447758e13,0.26978433862211115,0.0004037783014933821
1427,0,0.08260690583129521,0.0002034178454010006,9.548769329614451e12,2.676753866716518e10,-0.0,2.8648508348430258e13,0.26847244395170944,0.0009153803043045026
1428,0,0.08260690583129521,0.0002034178454010006,9.575565018294635e12,2.6823851842746605e10,-0.0,2.8728895413147516e13,0.26847244395170944,0.0009153803043045026
1429,0,0.0825195230289244,8.482230180088926e-5,9.60241705962248e12,2.688024394377672e10,-0.0,2.880945153603445e13,0.2681884498440043,0.00038170035810400165
1430,0,0.08251818932561403,8.37678930230824e-5,9.629325532523594e12,2.6936715025091625e10,-0.0,2.889017695335743e13,0.2681841153082456,0.0003769555186038708
1431,0,0.0823286808336562,8.949096349423577e-5,9.656290516020459e12,2.699326514264451e10,-0.0,2.897107190310383e13,0.26756821270938264,0.000402709335724061
1432,0,0.08240893993394938,0.0005627734079215594,9.683312089151703e12,2.7049894350558083e10,-0.0,2.905213662084747e13,0.2678290547853355,0.0025324803356470173
1433,0,0.08145034822695768,8.920652535089239e-5,9.71039033109904e12,2.710660270736882e10,-0.0,2.9133371348560477e13,0.2647136317376125,0.00040142936407901576
1434,0,0.08145034855784197,8.920789186192334e-5,9.737525320981723e12,2.716339026337508e10,-0.0,2.9214776316698145e13,0.26471363281298643,0.000401435513378655
1435,0,0.0815843684312153,0.0005818709008084981,9.764717138025895e12,2.722025707589045e10,-0.0,2.9296351765876902e13,0.2651491974014497,0.0026184190536382413
1436,0,0.08099649919118766,8.843870102295955e-5,9.791965861563547e12,2.72772032023152e10,-0.0,2.937809793696108e13,0.2632386223713599,0.000397974154603318
1437,0,0.08103553990336296,8.348648523216285e-5,9.819271570898314e12,2.733422869457439e10,-0.0,2.9460015063205086e13,0.2633655046859296,0.0003756891835447328
1438,0,0.08103553990336296,8.348648523216285e-5,9.846634345429535e12,2.739133360958418e10,-0.0,2.954210338515251e13,0.2633655046859296,0.0003756891835447328
1439,0,0.08059787529862522,0.00034008514983112196,9.874054264590578e12,2.7448518003591236e10,-0.0,2.962436314257721e13,0.26194309472053195,0.0015303831742400488
1440,0,0.08059787529862522,0.00034008514983112196,9.901531407927156e12,2.7505781929719376e10,-0.0,2.9706794570868742e13,0.26194309472053195,0.0015303831742400488
1441,0,0.08059787529862522,0.00034008514983112196,9.929065854979521e12,2.756312544431033e10,-0.0,2.9789397910271664e13,0.26194309472053195,0.0015303831742400488
1442,0,0.08059787529862522,0.00034008514983112196,9.956657685363732e12,2.7620548602633423e10,-0.0,2.9872173399633664e13,0.26194309472053195,0.0015303831742400488
1443,0,0.08059787529862522,0.00034008514983112196,9.984306978751113e12,2.7678051459957912e10,-0.0,2.9955121277968152e13,0.26194309472053195,0.0015303831742400488
1444,0,0.08066156362189117,8.129104853471808e-5,1.0012013814884084e13,2.773563407139868e10,-0.0,3.003824178421561e13,0.2621500817711463,0.00036580971840623135
1445,0,0.08136172290757121,0.0003056005029306136,1.0039778273490625e13,2.779329649080082e10,-0.0,3.0121535155716562e13,0.2644255994496064,0.0013752022631877611
1446,0,0.08028440478162899,0.00021028464885910347,1.0067600434472855e13,2.7851038779405037e10,-0.0,3.0205001640546824e13,0.2609243155402942,0.0009462809198659656
1447,0,0.08028440478162899,0.00021028464885910347,1.0095480377692982e13,2.7908860985429035e10,-0.0,3.028864146822283e13,0.2609243155402942,0.0009462809198659656
1448,0,0.0801168386863688,8.98120692754631e-5,1.0123418183115129e13,2.7966763167212814e10,-0.0,3.0372454883009027e13,0.2603797257306986,0.00040415431173958396
1449,0,0.0801168386863688,8.98120692754631e-5,1.0151413930716809e13,2.8024745379202297e10,-0.0,3.0456442123747316e13,0.2603797257306986,0.00040415431173958396
1450,0,0.0797951138651738,8.146489110847328e-5,1.0179467700570883e13,2.8082807677866222e10,-0.0,3.054060343233514e13,0.25933412006181483,0.0003665920099881298
1451,0,0.0801697533551497,8.162649047885415e-5,1.020757957278608e13,2.814095011598016e10,-0.0,3.0624939045501133e13,0.26055169840423653,0.0003673192071548437
1452,0,0.07939738814072933,6.837551554201882e-5,1.0235749627520639e13,2.8199172753327187e10,-0.0,3.0709449210310438e13,0.2580415114573703,0.0003076898199390847
1453,0,0.08005310462432447,7.875684424626017e-5,1.02639779450408e13,2.8257475638874985e10,-0.0,3.079413415824455e13,0.2601725900290545,0.00035440579910817077
1454,0,0.08005310462432447,7.875684424626017e-5,1.0292264605582205e13,2.8315858832989826e10,-0.0,3.0878994137585008e13,0.2601725900290545,0.00035440579910817077
1455,0,0.07978609681706503,0.0004921019672142805,1.0320609689476867e13,2.837432238998875e10,-0.0,3.0964029387956766e13,0.25930481465546135,0.0022144588524642623
1456,0,0.07986922839994257,8.249059910552688e-5,1.0349013277167379e13,2.8432866363639328e10,-0.0,3.104924014829148e13,0.25957499229981335,0.00037120769597487097
1457,0,0.07947996808674021,7.782103637241463e-5,1.0377475449046822e13,2.8491490811215134e10,-0.0,3.1134626662893633e13,0.2583098962819057,0.00035019466367586585
1458,0,0.07946931758144248,8.154778306943868e-5,1.0405996285634398e13,2.8550195785903534e10,-0.0,3.1220189170212953e13,0.25827528213968803,0.00036696502381247404
1459,0,0.07878435991908836,8.319688807476545e-5,1.0434575867482195e13,2.8608981345545994e10,-0.0,3.1305927915669406e13,0.2560491697370372,0.00037438599633644453
1460,0,0.07878436162385845,8.321047460633309e-5,1.0463214275203836e13,2.8667847542097973e10,-0.0,3.1391843136259203e13,0.25604917527753995,0.0003744471357284989
1461,0,0.07935533710899534,7.707200550949336e-5,1.0491911589457635e13,2.8726794431104553e10,-0.0,3.1477935074386117e13,0.2579048456042349,0.0003468240247927201
1462,0,0.0795997255020624,0.00030159177618494795,1.0520667890959516e13,2.878582207001923e10,-0.0,3.15642039754086e13,0.2586991078817028,0.0013571629928322657
1463,0,0.07839259091473633,8.589508938778122e-5,1.0549483260539518e13,2.884493051687023e10,-0.0,3.1650650085641633e13,0.25477592047289305,0.0003865279022450155
1464,0,0.07831729515488096,8.70365425035381e-5,1.0578357778967248e13,2.890411982061244e10,-0.0,3.173727363840936e13,0.25453120925336314,0.0003916644412659215
1465,0,0.07803227300913668,8.259699042134622e-5,1.0607291527152793e13,2.896339003978656e10,-0.0,3.182407488113452e13,0.2536048872796942,0.00037168645689605797
1466,0,0.07803227300913668,8.259699042134622e-5,1.0636284586037104e13,2.902274122846541e10,-0.0,3.1911054054893188e13,0.2536048872796942,0.00037168645689605797
1467,0,0.0782156334923188,8.802200540856363e-5,1.0665337036620088e13,2.9082173442163177e10,-0.0,3.1998211403033297e13,0.2542008088500361,0.00039609902433853636
1468,0,0.0782156334923188,8.802200540856363e-5,1.0694448959950666e13,2.9141686737036743e10,-0.0,3.2085547170019273e13,0.2542008088500361,0.00039609902433853636
1469,0,0.07788768674973996,9.398282953360485e-5,1.0723620437138312e13,2.920128116870576e10,-0.0,3.2173061599690453e13,0.2531349819366549,0.0004229227329012218
1470,0,0.07820794959162455,9.080971160504203e-5,1.0752851549346635e13,2.92609567900751e10,-0.0,3.2260754932063766e13,0.2541758361727798,0.0004086437022226891
1471,0,0.07769105927563563,0.0002558172231929204,1.0782142377790654e13,2.9320713660010406e10,-0.0,3.234862741608465e13,0.2524959426458158,0.0011511775043681418
1472,0,0.07756617314995701,8.271378436932411e-5,1.0811493003769053e13,2.938055183080677e10,-0.0,3.2436679291178508e13,0.2520900627373603,0.0003722120296619585
1473,0,0.07756617314995701,8.271378436932411e-5,1.0840903508581615e13,2.9440471358378105e10,-0.0,3.252491080230933e13,0.2520900627373603,0.0003722120296619585
1474,0,0.07735665717655266,0.0002139213266586184,1.0870373973605926e13,2.950047229880068e10,-0.0,3.2613322194826277e13,0.25140913582379615,0.0009626459699637827
1475,0,0.07755398619962894,0.0001632259543727604,1.0899904480318678e13,2.9560554705858757e10,-0.0,3.2701913710822984e13,0.2520504551487941,0.0007345167946774218
1476,0,0.07682052560827417,7.195529807800543e-5,1.0929495110193668e13,2.9620718638042744e10,-0.0,3.2790685599557418e13,0.24966670822689105,0.0003237988413510245
1477,0,0.07689706667451321,8.832043536713496e-5,1.095914594479731e13,2.9680964146432354e10,-0.0,3.2879638099483273e13,0.24991546669216794,0.0003974419591521073
1478,0,0.07692241673285848,8.691846346306676e-5,1.098885706570724e13,2.974129128836727e10,-0.0,3.2968771458499586e13,0.24999785438179004,0.00039113308558380046
1479,0,0.0765273479003871,7.778000215365402e-5,1.1018628554600043e13,2.9801700120001858e10,-0.0,3.3058085922882707e13,0.24871388067625805,0.0003500100096914431
1480,0,0.07618324696181993,0.00014635767294355598,1.1048460493173773e13,2.9862190695471867e10,-0.0,3.3147581736124586e13,0.24759555262591476,0.000658609528246002
1481,0,0.07736803654832047,8.668269824369323e-5,1.1078352963256648e13,2.992276306650536e10,-0.0,3.323725913823779e13,0.25144611878204154,0.00039007214209661956
1482,0,0.07643689061115422,7.759677123981066e-5,1.1108306046612984e13,2.998341729712311e10,-0.0,3.332711838772347e13,0.2484198944862512,0.0003491854705791479
1483,0,0.07692036347929164,0.00037008545399629876,1.1138319825135188e13,3.004415343410408e10,-0.0,3.3417159717641164e13,0.24999118130769782,0.0016653845429833445
1484,0,0.07692036347929164,0.00037008545399629876,1.116839438078817e13,3.0104971537284916e10,-0.0,3.350738338054264e13,0.24999118130769782,0.0016653845429833445
1485,0,0.07681938704432169,8.416336064758055e-5,1.11985297955667e13,3.0165871661017426e10,-0.0,3.3597789621044176e13,0.2496630078940455,0.0003787351229141125
1486,0,0.07661151157167181,7.767377796843636e-5,1.1228726151489854e13,3.0226853860579002e10,-0.0,3.3688378685330547e13,0.2489874126079334,0.0003495320008579636
1487,0,0.07661151157167181,7.767377796843636e-5,1.1258983530668867e13,3.0287918190483772e10,-0.0,3.37791508185805e13,0.2489874126079334,0.0003495320008579636
1488,0,0.07574015515089724,9.400034366924799e-5,1.128930201527064e13,3.034906470858713e10,-0.0,3.3870106271107008e13,0.24615550424041605,0.00042300154651161596
1489,0,0.07559816390891838,8.541575440396483e-5,1.131968168750029e13,3.0410293466324623e10,-0.0,3.396124528385708e13,0.24569403270398474,0.0003843708948178417
1490,0,0.07559816413900877,8.547321095372736e-5,1.1350122629633295e13,3.0471604520374447e10,-0.0,3.4052568105724633e13,0.2456940334517785,0.0003846294492917731
1491,0,0.07559816390891838,8.541575440396483e-5,1.1380624923991686e13,3.053299792634314e10,-0.0,3.4144074984185938e13,0.24569403270398474,0.0003843708948178417
1492,0,0.07539545435949764,8.85989010777507e-5,1.1411188652951092e13,3.059447373998195e10,-0.0,3.4235766167101977e13,0.24503522666836733,0.00039869505484987813
1493,0,0.07502360084394366,0.0004410505214454308,1.144181389893614e13,3.0656032016473602e10,-0.0,3.4327641901658945e13,0.2438267027428169,0.0019847273465044384
1494,0,0.07502360084394366,0.0004410505214454308,1.147250074447052e13,3.0717672809813007e10,-0.0,3.4419702433390113e13,0.2438267027428169,0.0019847273465044384
1495,0,0.0750102109987436,0.00034058064311763537,1.1503249272082102e13,3.0779396176179897e10,-0.0,3.4511948011306844e13,0.24378318574591668,0.0015326128940293593
1496,0,0.07483988437150427,0.0003722674874902072,1.1534059564363248e13,3.0841202171179398e10,-0.0,3.4604378883721125e13,0.24322962420738886,0.0016752036937059322
1497,0,0.07460471456893225,0.0004571691182957976,1.1564931703980504e13,3.0903090849862427e10,-0.0,3.469699529826355e13,0.24246532234902982,0.002057261032331089
1498,0,0.07466848901071586,9.708963485097158e-5,1.1595865773653562e13,3.0965062266645535e10,-0.0,3.4789797501781445e13,0.24267258928482655,0.0004369033568293721
1499,0,0.07466848901071586,9.708963485097158e-5,1.1626861856123904e13,3.1027116477644524e10,-0.0,3.4882785743865234e13,0.24267258928482655,0.0004369033568293721
1500,0,0.07467710712798788,0.0006737720205613519,1.1657920034207334e13,3.1089253537952045e10,-0.0,3.4975960272720734e13,0.2427005981659606,0.0030319740925260834
1501,0,0.07490029415006114,9.577425645301934e-5,1.1689040390840008e13,3.115147350237559e10,-0.0,3.5069321336225758e13,0.2434259559876987,0.00043098415403858704
1502,0,0.07492786376931128,9.934943117398524e-5,1.172022300888433e13,3.1213776427129e10,-0.0,3.516286918466343e13,0.24351555725026167,0.0004470724402829336
1503,0,0.07496641432689882,0.00038395355687057073,1.1751467971351982e13,3.1276162366997566e10,-0.0,3.525660406624536e13,0.2436408465624212,0.0017277910059175683
1504,0,0.07416531802584034,0.00025568462366283665,1.1782775361300646e13,3.1338631379273094e10,-0.0,3.5350526233126086e13,0.2410372835839811,0.001150580806482765
1505,0,0.07373275539140706,0.0003026221670117069,1.1814145261815213e13,3.1401183516348366e10,-0.0,3.544463593028908e13,0.23963145502207295,0.001361799751552681
1506,0,0.07408138414260285,0.0006929382698692601,1.1845577756048668e13,3.1463818832530437e10,-0.0,3.553893340574217e13,0.24076449846345926,0.0031182222144116706
1507,0,0.07375513799168541,0.0004685539643177919,1.1877072927220254e13,3.1526537386531456e10,-0.0,3.563341891428266e13,0.23970419847297758,0.0021084928394300637
1508,0,0.07405856658216614,9.467413560726821e-5,1.1908630858604168e13,3.1589339230537346e10,-0.0,3.572809270104616e13,0.24069034139203996,0.00042603361023270695
1509,0,0.0738734432691042,6.744689141991063e-5,1.1940251633472205e13,3.165222442244554e10,-0.0,3.582295501999812e13,0.24008869062458862,0.00030351101138959783
1510,0,0.0738734432691042,6.744689141991063e-5,1.1971935335238953e13,3.1715193015942074e10,-0.0,3.591800611883358e13,0.24008869062458862,0.00030351101138959783
1511,0,0.07387424528142886,5.612412562113091e-5,1.200368204732496e13,3.177824506673009e10,-0.0,3.60132462485042e13,0.24009129716464378,0.0002525585652950891
1512,0,0.07320985963396279,1.8098378968197337e-5,1.2035491853202633e13,3.1841380631642338e10,-0.0,3.610867566184058e13,0.23793204381037905,8.144270535688802e-5
1513,0,0.07339511898065952,7.95285578224107e-5,1.2067364836451865e13,3.1904599762391155e10,-0.0,3.620429460404595e13,0.23853413668714343,0.00035787851020084815
1514,0,0.07348912877104716,0.00020325293625127617,1.2099301080611438e13,3.1967902516451225e10,-0.0,3.630010332929572e13,0.23883966850590327,0.0009146382131307428
1515,0,0.07303981548397229,7.860907671989962e-5,1.2131300669382508e13,3.2031288950154167e10,-0.0,3.6396102090101055e13,0.23737940032290994,0.0003537408452395483
1516,0,0.07303981535785048,7.860897244456476e-5,1.2163363686435674e13,3.2094759116439545e10,-0.0,3.649229113408668e13,0.23737939991301404,0.0003537403760005414
1517,0,0.07305171242291039,8.31533036932394e-5,1.2195490215540547e13,3.2158313071601364e10,-0.0,3.658867071407872e13,0.23741806537445878,0.0003741898666195773
1518,0,0.07252293454380779,0.0002833778444068111,1.2227680340499277e13,3.2221950872196518e10,-0.0,3.668524108349503e13,0.2356995372673753,0.0012752002998306499
1519,0,0.07255980705145662,0.00025625634231618685,1.225993414523635e13,3.2285672570915367e10,-0.0,3.678200248998409e13,0.235819372917234,0.0011531535404228409
1520,0,0.07255980705145662,0.00025625634231618685,1.2292251713635463e13,3.2349478224429443e10,-0.0,3.687895518749729e13,0.235819372917234,0.0011531535404228409
1521,0,0.07251145596484199,0.0002973254564949424,1.2324633129687518e13,3.2413367888033768e10,-0.0,3.697609942801184e13,0.23566223188573646,0.0013379645542272408
1522,0,0.07268510404047833,8.736292157832119e-5,1.235707847744484e13,3.2477341616368576e10,-0.0,3.707343546266814e13,0.23622658813155456,0.00039313314710244534
1523,0,0.07268510404047833,8.736292157832119e-5,1.2389587840973512e13,3.2541399465621616e10,-0.0,3.71709635451682e13,0.23622658813155456,0.00039313314710244534
1524,0,0.0724404468395079,0.00033921109670324287,1.2422161304420344e13,3.260554149122716e10,-0.0,3.726868392820985e13,0.23543145222840067,0.001526449935164593
1525,0,0.0724404468395079,0.00033921109670324287,1.2454798952018068e13,3.2669767747315105e10,-0.0,3.736659686263747e13,0.23543145222840067,0.001526449935164593
1526,0,0.07224945919523694,8.675283856431892e-5,1.248750086802223e13,3.2734078290170452e10,-0.0,3.7464702602777875e13,0.23481074238452004,0.00039038777353943516
1527,0,0.072354395796705,8.739584866435602e-5,1.2520267136726574e13,3.2798473173921803e10,-0.0,3.7563001399852016e13,0.23515178633929124,0.0003932813189896021
1528,0,0.072354395796705,8.739584866435602e-5,1.2553097842505564e13,3.286295245477395e10,-0.0,3.766149350838903e13,0.23515178633929124,0.0003932813189896021
1529,0,0.07211859297757325,8.762090590032183e-5,1.258599306978388e13,3.292751618830083e10,-0.0,3.7760179182128086e13,0.23438542717711308,0.00039429407655144823
1530,0,0.07211859297757325,8.762090590032183e-5,1.2618952903047795e13,3.299216442867063e10,-0.0,3.7859058672818266e13,0.23438542717711308,0.00039429407655144823
1531,0,0.0716480865257269,0.00035279004813740754,1.2651977426817057e13,3.3056897232792892e10,-0.0,3.795813223658887e13,0.23285628120861246,0.001587555216618334
1532,0,0.07170445667827431,0.0005061904261026947,1.2685066725703883e13,3.3121714653620083e10,-0.0,3.8057400123642086e13,0.23303948420439152,0.002277856917462126
1533,0,0.0720970326226367,8.299617185673958e-5,1.2718220884363107e13,3.3186616746868965e10,-0.0,3.8156862588587016e13,0.23431535602356926,0.0003734827733553281
1534,0,0.07168477953040868,8.584160217857933e-5,1.2751439987460924e13,3.3251603570452023e10,-0.0,3.8256519889612484e13,0.2329755334738282,0.000386287209803607
1535,0,0.0721005943933753,8.003069865315069e-5,1.2784724119763492e13,3.33166751758396e10,-0.0,3.83563722751503e13,0.2343269317784697,0.0003601381439391781
1536,0,0.07104916881427897,8.591220231954079e-5,1.2818073366096314e13,3.338183162363934e10,-0.0,3.845642000781371e13,0.23090979864640665,0.0003866049104379335
1537,0,0.07104916881427897,8.591220231954079e-5,1.2851487811312955e13,3.3447072963268593e10,-0.0,3.8556663333230875e13,0.23090979864640665,0.0003866049104379335
1538,0,0.07084650722164487,0.00023509131700115418,1.2884967540319156e13,3.3512399252901783e10,-0.0,3.865710251064379e13,0.23025114847034583,0.0010579109265051938
1539,0,0.0710147302413613,8.534348738579843e-5,1.2918512638150988e13,3.3577810546487896e10,-0.0,3.875773779289389e13,0.23079787328442425,0.00038404569323609295
1540,0,0.07072313779570814,9.40264836644462e-5,1.2952123189785994e13,3.3643306901206844e10,-0.0,3.885856943807255e13,0.22985019783605146,0.00042311917649000795
1541,0,0.07072501287689306,9.398886914774944e-5,1.298579928032348e13,3.3708888370591476e10,-0.0,3.8959597698757984e13,0.22985629184990244,0.0004229499111648725
1542,0,0.07089507709229025,8.311636467103525e-5,1.3019540994913475e13,3.377455501019791e10,-0.0,3.90608228308117e13,0.2304090005499433,0.00037402364101965865
1543,0,0.07102025260302533,7.67599628258039e-5,1.3053348418751588e13,3.3840306875784508e10,-0.0,3.916224509058391e13,0.23081582095983233,0.00034541983271611754
1544,0,0.07066402809276813,8.057191333513613e-5,1.3087221637095848e13,3.3906144023629166e10,-0.0,3.926386473538758e13,0.22965809130149642,0.0003625736100081126
1545,0,0.07012098776806042,9.469414121127607e-5,1.312116073524449e13,3.3972066508312256e10,-0.0,3.9365682020097945e13,0.22789321024619635,0.0004261236354507423
1546,0,0.07012098776806042,9.469414121127607e-5,1.3155165798572082e13,3.4038074383429974e10,-0.0,3.946769719821066e13,0.22789321024619635,0.0004261236354507423
1547,0,0.0702260105480834,8.952023851637832e-5,1.3189236912491514e13,3.4104167705256046e10,-0.0,3.9569910527539586e13,0.22823453428127105,0.00040284107332370244
1548,0,0.0702260105480834,8.952023851637832e-5,1.322337416248143e13,3.4170346529539787e10,-0.0,3.9672322265246164e13,0.22823453428127105,0.00040284107332370244
1549,0,0.07060159196606705,0.0003404482505274515,1.3257577634055607e13,3.4236610910440693e10,-0.0,3.977493266621702e13,0.22945517388971792,0.0015320171273735317
1550,0,0.07060159196759658,0.00034044890134343514,1.3291847412826604e13,3.4302960904961193e10,-0.0,3.987774198986325e13,0.2294551738946889,0.001532020056045458
1551,0,0.07030696214081751,0.00033540874779518925,1.3326183584422377e13,3.436939656818217e10,-0.0,3.9980750492828164e13,0.2284976269576569,0.0015093393650783516
1552,0,0.07030696247116386,0.0003354103840037153,1.3360586234537496e13,3.443591795401148e10,-0.0,4.008395843008833e13,0.22849762803128254,0.001509346728016719
1553,0,0.06997860214918758,9.530243739773017e-5,1.3395055448944676e13,3.450252511915419e10,-0.0,4.018736606110178e13,0.22743045698485964,0.00042886096828978574
1554,0,0.06956348857067432,0.0004916109079718048,1.3429591313391572e13,3.4569218118308945e10,-0.0,4.029097364246053e13,0.22608133785469153,0.0022122490858731214
1555,0,0.06945405203668378,2.1333688286859914e-5,1.3464193913792086e13,3.4635997005864136e10,-0.0,4.039478143032665e13,0.2257256691192223,9.600159729086961e-5
1556,0,0.06945405203668378,2.1333688286859914e-5,1.3498863336049463e13,3.470286183752321e10,-0.0,4.049878968313665e13,0.2257256691192223,9.600159729086961e-5
1557,0,0.06976405429872687,7.713351007415927e-5,1.3533599666150324e13,3.4769812668098495e10,-0.0,4.060299865807903e13,0.22673317647086233,0.0003471007953337167
1558,0,0.06976259826284119,7.684722280873929e-5,1.3568402990087834e13,3.48368495542803e10,-0.0,4.070740861548087e13,0.22672844435423387,0.0003458125026393268
1559,0,0.06974500287880706,8.421020780963893e-5,1.3603273393965725e13,3.490397255066034e10,-0.0,4.081201981251374e13,0.22667125935612292,0.00037894593514337517
1560,0,0.06974500287880706,8.421020780963893e-5,1.3638210963914514e13,3.497118171242867e10,-0.0,4.091683250747421e13,0.22667125935612292,0.00037894593514337517
1561,0,0.06882957071637569,0.0002602044575106111,1.3673215786123283e13,3.503847709698349e10,-0.0,4.1021846962267945e13,0.223696104828221,0.0011709200587977499
1562,0,0.06864859531646349,9.461027645274495e-5,1.3708287946866643e13,3.510585875582465e10,-0.0,4.112706342973147e13,0.22310793477850632,0.0004257462440373523
1563,0,0.06889463645603103,8.885081950817857e-5,1.3743427532422283e13,3.517332674492667e10,-0.0,4.12324821698981e13,0.22390756848210083,0.00039982868778680355
1564,0,0.06889267116418554,8.241940404540366e-5,1.3778634629152998e13,3.52408811210898e10,-0.0,4.1338103444231445e13,0.223901181283603,0.0003708873182043165
1565,0,0.06889267116418554,8.241940404540366e-5,1.3813909323477273e13,3.53085219390142e10,-0.0,4.1443927511079945e13,0.223901181283603,0.0003708873182043165
1566,0,0.06886071808862985,0.0007738227385008796,1.3849251701836723e13,3.537624925403194e10,-0.0,4.15499546299773e13,0.22379733378804703,0.003482202323253958
1567,0,0.06828731284640605,0.00041361448963393927,1.388466185082065e13,3.54440631226003e10,-0.0,4.165618506229403e13,0.22193376675081966,0.0018612652033527268
1568,0,0.06792473144719433,8.783131822101087e-5,1.3920139856974828e13,3.551196359824774e10,-0.0,4.176261906507763e13,0.22075537720338156,0.0003952409319945489
1569,0,0.06792473144719433,8.783131822101087e-5,1.3955685806917686e13,3.5579950735909035e10,-0.0,4.1869256897723586e13,0.22075537720338156,0.0003952409319945489
1570,0,0.06791904026475593,8.698342626748874e-5,1.3991299787352223e13,3.564802459168519e10,-0.0,4.1976098821593516e13,0.22073688086045676,0.00039142541820369936
1571,0,0.06791904026475593,8.698342626748874e-5,1.4026981885025064e13,3.5716185220817535e10,-0.0,4.208314509687929e13,0.22073688086045676,0.00039142541820369936
1572,0,0.06820607349970781,0.00025458936710157987,1.4062732186728549e13,3.578443267793601e10,-0.0,4.219039598298687e13,0.2216697388740504,0.0011456521519571095
1573,0,0.0681894004460391,0.0003358618289129156,1.4098550779324957e13,3.5852767019644196e10,-0.0,4.229785174257536e13,0.22161555144962708,0.0015113782301081201
1574,0,0.06773367475244327,0.0002616334049503899,1.41344377497393e13,3.592118830151685e10,-0.0,4.240551263684822e13,0.22013444294544063,0.0011773503222767545
1575,0,0.06773367475244327,0.0002616334049503899,1.4170393184926613e13,3.598969657679651e10,-0.0,4.251337892352789e13,0.22013444294544063,0.0011773503222767545
1576,0,0.06773367475244327,0.0002616334049503899,1.4206417171909459e13,3.6058291901780655e10,-0.0,4.262145086529685e13,0.22013444294544063,0.0011773503222767545
1577,0,0.06780694951125504,0.0002607692327676491,1.4242509797771492e13,3.612697433157062e10,-0.0,4.2729728723115375e13,0.22037258591157888,0.001173461547454421
1578,0,0.06780694951125504,0.0002607692327676491,1.4278671149632518e13,3.619574392176418e10,-0.0,4.283821275891137e13,0.22037258591157888,0.001173461547454421
1579,0,0.06780694951125504,0.0002607692327676491,1.431490131468686e13,3.6264600727462776e10,-0.0,4.294690323397687e13,0.22037258591157888,0.001173461547454421
1580,0,0.06713707230240334,9.174806688303034e-5,1.4351200380186352e13,3.633354480544306e10,-0.0,4.305580041241369e13,0.21819548498281088,0.00041286630097363654
1581,0,0.06760195516404538,8.999194995391519e-5,1.4387568433411271e13,3.6402576206907326e10,-0.0,4.316490454970921e13,0.2197063542831475,0.00040496377479261835
1582,0,0.06760195516404538,8.999194995391519e-5,1.4424005561726002e13,3.6471694990722374e10,-0.0,4.32742159135968e13,0.2197063542831475,0.00040496377479261835
1583,0,0.06669907495981094,7.915743507122354e-5,1.4460511852546982e13,3.654090121313707e10,-0.0,4.3383734767849e13,0.21677199361938554,0.00035620845782050595
1584,0,0.06710390540351413,0.0004581715231303241,1.449708739330438e13,3.6610194924453865e10,-0.0,4.349346136703054e13,0.2180876925614209,0.0020617718540864587
1585,0,0.06745684568430263,0.0003345441084055186,1.4533732271561953e13,3.667957618299344e10,-0.0,4.360339597848265e13,0.21923474847398355,0.0015054484878248336
1586,0,0.06745684568430263,0.0003345441084055186,1.4570446574873293e13,3.674904504469754e10,-0.0,4.3713538866017e13,0.21923474847398355,0.0015054484878248336
1587,0,0.06745684568430263,0.0003345441084055186,1.4607230390870553e13,3.681860156404058e10,-0.0,4.382389029126184e13,0.21923474847398355,0.0015054484878248336
1588,0,0.06745684568430263,0.0003345441084055186,1.4644083807239012e13,3.6888245796288864e10,-0.0,4.39344505172677e13,0.21923474847398355,0.0015054484878248336
1589,0,0.06610094611113343,0.0003021784413330393,1.4681006911728506e13,3.6957977799748825e10,-0.0,4.4045219812072375e13,0.21482807486118366,0.0013598029859986768
1590,0,0.06610094611113343,0.0003021784413330393,1.471799979211927e13,3.702779762360924e10,-0.0,4.415619842941942e13,0.21482807486118366,0.0013598029859986768
1591,0,0.06610094611113343,0.0003021784413330393,1.4755062536268639e13,3.7097705326174225e10,-0.0,4.4267386637674555e13,0.21482807486118366,0.0013598029859986768
1592,0,0.06668553646752357,0.0002592154617896053,1.4792195232076766e13,3.71677009614058e10,-0.0,4.4378784698481266e13,0.2167279935194516,0.0011664695780532238
1593,0,0.0666799090311086,8.497004340498027e-5,1.4829397967532752e13,3.7237784587192566e10,-0.0,4.449039287986501e13,0.21670970435110293,0.00038236519532241126
1594,0,0.06685406334959548,9.479928774373247e-5,1.4866670830608791e13,3.730795625707754e10,-0.0,4.4602211443172805e13,0.21727570588618533,0.00042659679484679614
1595,0,0.06643827891543802,9.628495428785374e-5,1.4904013909413889e13,3.7378216028057625e10,-0.0,4.471424065533802e13,0.21592440647517358,0.0004332822942953418
1596,0,0.06615027155169721,8.539347916774955e-5,1.4941427292060803e13,3.744856395378457e10,-0.0,4.482648077817937e13,0.21498838254301594,0.00038427065625487296
1597,0,0.06615027155169721,8.539347916774955e-5,1.497891106672913e13,3.751900008917061e10,-0.0,4.493893207567633e13,0.21498838254301594,0.00038427065625487296
1598,0,0.06604491968909793,7.847056332631893e-5,1.501646532166019e13,3.758952449036024e10,-0.0,4.505159481393547e13,0.21464598898956827,0.0003531175349684352
1599,0,0.06627180697267233,8.690863191738684e-5,1.5054090145145031e13,3.766013721164255e10,-0.0,4.516446925627141e13,0.2153833726611851,0.00039108884362824077
1600,0,0.06551126844813046,9.471354952741236e-5,1.5091785625545592e13,3.7730838311225914e10,-0.0,4.527755567241587e13,0.212911622456424,0.0004262109728733556
1601,0,0.06595292107802168,0.00033527064513806643,1.5129551851232234e13,3.780162783949918e10,-0.0,4.539085431980596e13,0.21434699350357048,0.001508717903121299
1602,0,0.06584977970042336,0.0002602957559359328,1.5167388910707564e13,3.78725058556197e10,-0.0,4.5504365469995195e13,0.2140117840263759,0.0011713309017116974
1603,0,0.06526980798773413,0.00030276950247724865,1.5205296892458809e13,3.794347241469485e10,-0.0,4.561808938829703e13,0.2121268759601359,0.001362462761147619
1604,0,0.06530766511655488,8.830098005044003e-5,1.5243275885080809e13,3.801452756956611e10,-0.0,4.5732026336503234e13,0.21224991162880336,0.00039735441022698014
1605,0,0.06508903530284435,8.663334593168686e-5,1.5281325977161604e13,3.80856713774328e10,-0.0,4.584617658361804e13,0.21153936473424415,0.00038985005669259085
1606,0,0.06552367174951279,8.332063141119774e-5,1.5319447257403543e13,3.8156903891549614e10,-0.0,4.596054039242514e13,0.21295193318591657,0.0003749428413503898
1607,0,0.06552367174951279,8.332063141119774e-5,1.5357639814534879e13,3.822822516959047e10,-0.0,4.6075118032997e13,0.21295193318591657,0.0003749428413503898
1608,0,0.06552367174951279,8.332063141119774e-5,1.5395903737348805e13,3.829963526585857e10,-0.0,4.618990977015177e13,0.21295193318591657,0.0003749428413503898
1609,0,0.06495347264352413,8.341183951688014e-5,1.5434239114694543e13,3.8371134236884186e10,-0.0,4.630491587245211e13,0.21109878609145344,0.0003753532778259606
1610,0,0.06449615191200203,8.691767296477304e-5,1.547264603546282e13,3.844272213641142e10,-0.0,4.642013660415957e13,0.2096124937140066,0.0003911295283414787
1611,0,0.06480839788068127,8.058099146547322e-5,1.5511124588628582e13,3.8514399018269615e10,-0.0,4.6535572229803766e13,0.21062729311221412,0.00036261446159462947
1612,0,0.06430336766714523,0.00016351452534743525,1.5549674863167346e13,3.858616494121385e10,-0.0,4.665122302206938e13,0.20898594491822198,0.0007358153640634586
1613,0,0.06430336766714523,0.00016351452534743525,1.5588296948189908e13,3.8658019957603874e10,-0.0,4.676708924342514e13,0.20898594491822198,0.0007358153640634586
1614,0,0.06414820267510438,8.929910854437576e-5,1.5626990932814607e13,3.87299641241546e10,-0.0,4.688317116357092e13,0.20848165869408922,0.0004018459884496909
1615,0,0.06528947287006304,0.0005805384134873748,1.5665756906135545e13,3.880199749292387e10,-0.0,4.69994690449365e13,0.21219078682770487,0.0026124228606931865
1616,0,0.06423382647223538,0.0003562920660575891,1.5704594957540875e13,3.8874120126908195e10,-0.0,4.7115983167542766e13,0.208759936034765,0.001603314297259151
1617,0,0.06374823695044388,8.582073592166886e-5,1.5743505176206697e13,3.894633207523568e10,-0.0,4.72327137894494e13,0.2071817700889426,0.0003861933116475099
1618,0,0.06322278154197622,0.00025885261387433023,1.578248765146992e13,3.9018633394519966e10,-0.0,4.734966118086338e13,0.20547404001142272,0.001164836762434486
1619,0,0.06322278154197622,0.00025885261387433023,1.5821542472782135e13,3.909102413881262e10,-0.0,4.74668256079555e13,0.20547404001142272,0.001164836762434486
1620,0,0.06322278154197622,0.00025885261387433023,1.58606697295747e13,3.9163504364516785e10,-0.0,4.7584207340942484e13,0.20547404001142272,0.001164836762434486
1621,0,0.06322278154197622,0.00025885261387433023,1.58998695113567e13,3.923607412689745e10,-0.0,4.770180664834408e13,0.20547404001142272,0.001164836762434486
1622,0,0.06389699913398772,9.181171355976403e-5,1.5939141907711697e13,3.930873347975259e10,-0.0,4.7819623796447e13,0.2076652471854601,0.00041315271101893813
1623,0,0.06389699913398772,9.181171355976403e-5,1.5978487008219328e13,3.938148248128025e10,-0.0,4.7937659058898516e13,0.2076652471854601,0.00041315271101893813
1624,0,0.06370365079362943,9.002957681508023e-5,1.6017904902574066e13,3.945432118570225e10,-0.0,4.805591270300639e13,0.20703686507929564,0.000405133095667861
1625,0,0.06358608136575936,0.0003727170976558314,1.6057395680494842e13,3.952724964769143e10,-0.0,4.817438499700373e13,0.20665476443871791,0.0016772269394512412
1626,0,0.06346985026163791,8.797260929317623e-5,1.609695943180728e13,3.960026792268399e10,-0.0,4.829307621047689e13,0.20627701335032322,0.00039587674181929303
1627,0,0.06346985026163791,8.797260929317623e-5,1.613659624631017e13,3.967337606568559e10,-0.0,4.841198661256029e13,0.20627701335032322,0.00039587674181929303
1628,0,0.06301012695070786,8.256770586566718e-5,1.6176306213913734e13,3.9746574133216866e10,-0.0,4.853111647496332e13,0.20478291258980055,0.00037155467639550234
1629,0,0.06301012695070786,8.256770586566718e-5,1.6216089424569094e13,3.981986217854361e10,-0.0,4.8650466064278445e13,0.20478291258980055,0.00037155467639550234
1630,0,0.06339583498274631,7.92093461973081e-5,1.6255945968283717e13,3.98932402570898e10,-0.0,4.877003565077265e13,0.20603646369392553,0.0003564420578878865
1631,0,0.06339583498274631,7.92093461973081e-5,1.62958759351154e13,3.996670842579842e10,-0.0,4.888982550736183e13,0.20603646369392553,0.0003564420578878865
1632,0,0.06287959496081472,0.00021073639589562704,1.633587941516475e13,4.004026674021762e10,-0.0,4.900983590487041e13,0.20435868362264784,0.0009483137815303217
1633,0,0.06251638587641895,8.579459243097395e-5,1.6375956498656889e13,4.011391525415327e10,-0.0,4.913006711137539e13,0.20317825409836157,0.0003860756659393828
1634,0,0.06231544839827783,7.860824434140519e-5,1.6416107275767127e13,4.018765402285229e10,-0.0,4.9250519397573516e13,0.20252520729440296,0.0003537370995363233
1635,0,0.06300121444717516,0.0002556424424938321,1.6456331836795508e13,4.026148310001369e10,-0.0,4.937119303172687e13,0.20475394695331928,0.0011503909912222443
1636,0,0.06300121444717516,0.0002556424424938321,1.6496630272084898e13,4.033540254430426e10,-0.0,4.9492088290396875e13,0.20475394695331928,0.0011503909912222443
1637,0,0.06255712668413593,8.189604887648882e-5,1.653700267203472e13,4.040941241046902e10,-0.0,4.961320544390306e13,0.20331066172344178,0.0003685322199441997
1638,0,0.06273638049544833,0.0002991252023986145,1.6577449127059559e13,4.048351275145117e10,-0.0,4.973454475981745e13,0.20389323661020708,0.001346063410793765
1639,0,0.06273638049544833,0.0002991252023986145,1.6617969727700824e13,4.055770362426002e10,-0.0,4.985610651246134e13,0.20389323661020708,0.001346063410793765
1640,0,0.06256903281089662,9.405974262106715e-5,1.6658564564519156e13,4.063198508413454e10,-0.0,4.9977890973461484e13,0.20334935663541404,0.0004232688417948022
1641,0,0.06256903281089662,9.405974262106715e-5,1.6699233728098234e13,4.07063571856083e10,-0.0,5.0099898413484984e13,0.20334935663541404,0.0004232688417948022
1642,0,0.06184331220309954,4.916481660914568e-5,1.6739977309105506e13,4.078081998587615e10,-0.0,5.022212910770313e13,0.2009907646600735,0.00022124167474115556
1643,0,0.06206173728513556,9.59824917554289e-5,1.6780795398315629e13,4.085537353660074e10,-0.0,5.034458332231939e13,0.20170064617669056,0.00043192121289943006
1644,0,0.06184331155466413,4.9165112477763026e-5,1.6821688086448996e13,4.093001789602011e10,-0.0,5.046726133460806e13,0.20099076255265844,0.00022124300614993363
1645,0,0.06276911303760896,8.603370507552274e-5,1.6862655464392262e13,4.100475311598377e10,-0.0,5.059016341140105e13,0.2039996173722291,0.0003871516728398523
1646,0,0.06194055033808486,9.531335517490086e-5,1.6903697623002662e13,4.107957925802939e10,-0.0,5.071328983571371e13,0.2013067885987758,0.00042891009828705385
1647,0,0.06191098014644855,9.642972294779077e-5,1.6944814653235223e13,4.115449637188906e10,-0.0,5.083664087126606e13,0.2012106854759578,0.00043393375326505846
1648,0,0.06191098014644855,9.642972294779077e-5,1.6986006646090344e13,4.122950451449369e10,-0.0,5.096021679379526e13,0.2012106854759578,0.00043393375326505846
1649,0,0.06191098014644855,9.642972294779077e-5,1.7027273692625555e13,4.130460374117056e10,-0.0,5.10840178765647e13,0.2012106854759578,0.00043393375326505846
1650,0,0.06191098014644855,9.642972294779077e-5,1.7068615883952459e13,4.13797941071825e10,-0.0,5.120804439289867e13,0.2012106854759578,0.00043393375326505846
1651,0,0.06176405815729416,0.0004412868297084051,1.7110033311223855e13,4.145507566810549e10,-0.0,5.133229661681831e13,0.20073318901120601,0.001985790733687823
1652,0,0.061763329139895955,0.0004409064774647095,1.715152606568968e13,4.153044847857897e10,-0.0,5.145677482092278e13,0.20073081970466186,0.001984079148591193
1653,0,0.06122268041580359,0.00030317574021587745,1.719309423861901e13,4.160591259533825e10,-0.0,5.158147928147512e13,0.19897371135136166,0.0013642908309714485
1654,0,0.06163001771115628,8.762464219995555e-5,1.7234737921349297e13,4.168146807044976e10,-0.0,5.170641026717461e13,0.20029755756125792,0.0003943108898998
1655,0,0.061307788616198636,8.143580895139787e-5,1.727645720524573e13,4.175711496277555e10,-0.0,5.183156805814781e13,0.19925031300264556,0.00036646114028129044
1656,0,0.061254932168561954,8.639336334983428e-5,1.7318252181770383e13,4.183285332543508e10,-0.0,5.195695292515011e13,0.19907852954782634,0.0003887701350742543
1657,0,0.061404681056046906,0.00022777315390951216,1.7360122942390436e13,4.190868321383422e10,-0.0,5.208256514293287e13,0.19956521343215244,0.0010249791925928046
1658,0,0.061404681056046906,0.00022777315390951216,1.7402069578705256e13,4.198460468399336e10,-0.0,5.2208404987355734e13,0.19956521343215244,0.0010249791925928046
1659,0,0.06104268018583836,9.012157242597323e-5,1.7444092182320004e13,4.2060617791630394e10,-0.0,5.233447273399481e13,0.19838871060397467,0.0004055470759168795
1660,0,0.06106689549551525,0.00041718020503712754,1.7486190844855043e13,4.213672259039737e10,-0.0,5.246076865520459e13,0.19846741036042456,0.001877310922667074
1661,0,0.06091330523890257,9.454771456213475e-5,1.7528365658081805e13,4.2212919136777176e10,-0.0,5.2587293028105086e13,0.19796824202643337,0.0004254647155296064
1662,0,0.06091330523890257,9.454771456213475e-5,1.757061671374032e13,4.228920748531196e10,-0.0,5.271404612684816e13,0.19796824202643337,0.0004254647155296064
1663,0,0.06066117183345781,0.0004700564506385956,1.7612944103656047e13,4.2365587692129654e10,-0.0,5.284102822835556e13,0.1971488084587379,0.0021152540278736804
1664,0,0.0605593166801664,8.915518521762736e-5,1.765534791976427e13,4.2442059811647354e10,-0.0,5.296823960681694e13,0.19681777921054078,0.0004011983334793231
1665,0,0.06050408104866339,0.0002033029279309707,1.7697828253941805e13,4.251862389933356e10,-0.0,5.309568053844857e13,0.19663826340815602,0.0009148631756893681
1666,0,0.060712825445235374,0.00038454775547513975,1.7740385198219895e13,4.259528000999047e10,-0.0,5.3223351298424234e13,0.19731668269701497,0.0017304648996381289
1667,0,0.06084077133488558,8.050166449602973e-5,1.7783018844669895e13,4.2672028199621315e10,-0.0,5.335125216409884e13,0.19773250683837812,0.0003622574902321338
1668,0,0.06068107667161868,0.0002602743694897977,1.782572928533719e13,4.274886852392191e10,-0.0,5.347938341256456e13,0.1972134991827607,0.0011712346627040897
1669,0,0.06043750012897756,0.00017200529309146,1.7868516612432035e13,4.2825801037723465e10,-0.0,5.360774531952844e13,0.19642187541917708,0.0007740238189115699
1670,0,0.060345366351354374,9.588673309101486e-5,1.7911380918173242e13,4.290282579578317e10,-0.0,5.373633816078465e13,0.1961224406419017,0.0004314902989095669
1671,0,0.060345366351354374,9.588673309101486e-5,1.7954322294803914e13,4.297994285348966e10,-0.0,5.3865162213377305e13,0.1961224406419017,0.0004314902989095669
1672,0,0.060345366351354374,9.588673309101486e-5,1.7997340834665207e13,4.3057152266301025e10,-0.0,5.399421775459011e13,0.1961224406419017,0.0004314902989095669
1673,0,0.05981732811250823,0.0005302010327541112,1.8040436630120332e13,4.3134454090593544e10,-0.0,5.412350506344267e13,0.19440631636565175,0.0023859046473935002
1674,0,0.05981732811250823,0.0005302010327541112,1.808360977364759e13,4.3211848379398834e10,-0.0,5.425302441346606e13,0.19440631636565175,0.0023859046473935002
1675,0,0.060516623718772235,0.00016693516121619274,1.8126860357722543e13,4.328933518760942e10,-0.0,5.4382776081523234e13,0.19667902708600976,0.0007512082254728673
1676,0,0.059802750960774434,0.0002843069264987912,1.8170188474887855e13,4.336691457497082e10,-0.0,5.4512760352763234e13,0.1943589406225169,0.0012793811692445604
1677,0,0.059802750960774434,0.0002843069264987912,1.8213594217749836e13,4.344458659222416e10,-0.0,5.4642977497410086e13,0.1943589406225169,0.0012793811692445604
1678,0,0.0597094964394606,9.500690616983394e-5,1.8257077678985473e13,4.352235129634769e10,-0.0,5.477342779628595e13,0.19405586342824696,0.00042753107776425276
1679,0,0.0597094964394606,9.500690616983394e-5,1.830063895127394e13,4.360020874220399e10,-0.0,5.490411152688656e13,0.19405586342824696,0.00042753107776425276
1680,0,0.05938307046440032,8.233877777088852e-5,1.8344278127402824e13,4.3678158985942665e10,-0.0,5.503502896898084e13,0.19299497900930104,0.00037052449996899834
1681,0,0.05938307046440032,8.233877777088852e-5,1.838799530019648e13,4.375620208144476e10,-0.0,5.516618039871216e13,0.19299497900930104,0.00037052449996899834
1682,0,0.05921939732192877,9.416598631593591e-5,1.843179056253631e13,4.3834338085004944e10,-0.0,5.5297566096442e13,0.1924630412962685,0.0004237469384217116
1683,0,0.05873717049803508,2.9178886719959568e-5,1.8475664007331773e13,4.391256705220562e10,-0.0,5.542918634153029e13,0.190895804118614,0.00013130499023981804
1684,0,0.058994683063938534,8.458286949732455e-5,1.8519615727637836e13,4.399088903609013e10,-0.0,5.5561041409137945e13,0.19173271995780022,0.00038062291273796046
1685,0,0.058994683063938534,8.458286949732455e-5,1.8563645816444473e13,4.4069304094007774e10,-0.0,5.5693131581958625e13,0.19173271995780022,0.00038062291273796046
1686,0,0.058994683063938534,8.458286949732455e-5,1.8607754366868793e13,4.414781228067949e10,-0.0,5.582545713835683e13,0.19173271995780022,0.00038062291273796046
1687,0,0.058956622567661855,0.00036878442213133036,1.8651941472052535e13,4.4226413651442116e10,-0.0,5.595801835793031e13,0.19160902334490104,0.0016595298995909866
1688,0,0.058994683063938534,8.458286949732455e-5,1.869620722525128e13,4.430510826132453e10,-0.0,5.609081551986453e13,0.19173271995780022,0.00038062291273796046
1689,0,0.05912541397901828,8.441442012999307e-5,1.8740551719691477e13,4.4383896165542076e10,-0.0,5.6223848903909086e13,0.1921575954318094,0.00037986489058496883
1690,0,0.05864813942689731,8.439466574603853e-5,1.8784975048703855e13,4.446277742083138e10,-0.0,5.635711879250117e13,0.19060645313741625,0.00037977599585717337
1691,0,0.05876507227121426,8.55001360786108e-5,1.8829477305668516e13,4.4541752079925354e10,-0.0,5.6490625461485266e13,0.19098648488144634,0.0003847506123537486
1692,0,0.05868507534616493,8.20247806017802e-5,1.887405858401614e13,4.4620820199744354e10,-0.0,5.662436919395131e13,0.19072649487503604,0.0003691115127080109
1693,0,0.058830478605251646,7.974662955560118e-5,1.891871897724231e13,4.469998183466124e10,-0.0,5.675835026883917e13,0.19119905546706784,0.0003588598330002053
1694,0,0.05821703439060934,8.723584782707118e-5,1.8963458578875625e13,4.4779237041998726e10,-0.0,5.689256897027022e13,0.18920536176948036,0.0003925613152218203
1695,0,0.05821703439060934,8.723584782707118e-5,1.9008277482529188e13,4.4858585874141815e10,-0.0,5.702702557414119e13,0.18920536176948036,0.0003925613152218203
1696,0,0.0581196825967676,8.919679527410714e-5,1.905317578184849e13,4.493802838783623e10,-0.0,5.716172036392175e13,0.1888889684394947,0.0004013855787334821
1697,0,0.0581196825967676,8.919679527410714e-5,1.909815357054763e13,4.501756463793531e10,-0.0,5.729665362002859e13,0.1888889684394947,0.0004013855787334821
1698,0,0.058070678228400764,8.350348263301885e-5,1.914321094239456e13,4.509719468000251e10,-0.0,5.74318256242497e13,0.18872970424230248,0.0003757656718485848
1699,0,0.05839028334236793,8.858238656244988e-5,1.918834799119193e13,4.517691856842429e10,-0.0,5.7567236656560945e13,0.18976842086269577,0.00039862073953102445
1700,0,0.05839028334236793,8.858238656244988e-5,1.923356481082862e13,4.5256736359897e10,-0.0,5.770288700099628e13,0.18976842086269577,0.00039862073953102445
1701,0,0.05804404609465033,8.175546721779794e-5,1.927886149523385e13,4.533664810973552e10,-0.0,5.783877693942627e13,0.18864314980761357,0.00036789960248009076
1702,0,0.057986901639765276,0.00016466735654992908,1.9324238138373434e13,4.541665387186851e10,-0.0,5.7974906751546766e13,0.18845743032923715,0.0007410031044746809
1703,0,0.0579869023037634,0.00016466736404709706,1.936969483431906e13,4.54967537020411e10,-0.0,5.811127672025694e13,0.18845743248723107,0.0007410031382119367
1704,0,0.057986901639765276,0.00016466735654992908,1.941523167715204e13,4.55769476556294e10,-0.0,5.824788712804046e13,0.18845743032923715,0.0007410031044746809
1705,0,0.057864105061509505,0.00026091627023896416,1.946084876102409e13,4.5657235788147e10,-0.0,5.838473825776655e13,0.18805834144990588,0.0011741232160753386
1706,0,0.057864105061509505,0.00026091627023896416,1.9506546180140223e13,4.5737618154341125e10,-0.0,5.8521830391165734e13,0.18805834144990588,0.0011741232160753386
1707,0,0.057864105061509505,0.00026091627023896416,1.9552324028762457e13,4.581809480972455e10,-0.0,5.865916381143734e13,0.18805834144990588,0.0011741232160753386
1708,0,0.05742421592049003,0.0002559505045320956,1.9598182401212496e13,4.589866581046965e10,-0.0,5.879673880306966e13,0.1866287017415926,0.00115177727039443
1709,0,0.057034681570499055,0.00033884136356951286,1.964412139184441e13,4.597933121080856e10,-0.0,5.893455564742742e13,0.18536271510412192,0.001524786136062808
1710,0,0.057034681570499055,0.00033884136356951286,1.9690141095108914e13,4.6060091065305664e10,-0.0,5.907261462656377e13,0.18536271510412192,0.001524786136062808
1711,0,0.057236805432314075,7.970207479060917e-5,1.973624160549278e13,4.614094542960649e10,-0.0,5.921091602456392e13,0.18601961765502073,0.0003586593365577413
1712,0,0.05693729081849606,0.0003356298453091252,1.9782423017490438e13,4.622189436041367e10,-0.0,5.9349460127537766e13,0.1850461951601122,0.0015103343038910635
1713,0,0.05667921857531606,8.285416592444674e-5,1.9828685425750523e13,4.630293791187101e10,-0.0,5.948824721728452e13,0.1842074603697772,0.00037284374666001033
1714,0,0.05667921857531606,8.285416592444674e-5,1.9875028924883883e13,4.6384076138784935e10,-0.0,5.962727757699349e13,0.1842074603697772,0.00037284374666001033
1715,0,0.05672221234667375,0.0002559925079579787,1.992145360959375e13,4.646530909685524e10,-0.0,5.9766551491512984e13,0.1843471901266897,0.0011519662858109042
1716,0,0.056798317590215,4.549869803456601e-5,1.9967959574657934e13,4.6546636841362625e10,-0.0,5.990606924512033e13,0.18459453216819877,0.00020474414115554705
1717,0,0.056798317590215,4.549869803456601e-5,2.0014546914886684e13,4.662805942778399e10,-0.0,6.004583112261842e13,0.18459453216819877,0.00020474414115554705
1718,0,0.05683948391889532,7.803984789009731e-5,2.0061215725162234e13,4.670957691113529e10,-0.0,6.01858374081682e13,0.18472832273640977,0.00035117931550543793
1719,0,0.056485939372331435,7.68032012362257e-5,2.0107966100376465e13,4.679118934757042e10,-0.0,6.032608838809708e13,0.18357930296007716,0.0003456144055630156
1720,0,0.056485939372331435,7.68032012362257e-5,2.0154798135526055e13,4.6872896790805626e10,-0.0,6.046658434465962e13,0.18357930296007716,0.0003456144055630156
1721,0,0.056361124328601075,0.0002550011795806287,2.0201711925635914e13,4.695469929707841e10,-0.0,6.060732556463602e13,0.1831736540679535,0.0011475053081128291
1722,0,0.056361124328601075,0.0002550011795806287,2.0248707565816215e13,4.70365969211354e10,-0.0,6.074831233237894e13,0.1831736540679535,0.0011475053081128291
1723,0,0.056361124328601075,0.0002550011795806287,2.0295785151202652e13,4.711858971848665e10,-0.0,6.088954493374984e13,0.1831736540679535,0.0011475053081128291
1724,0,0.056361124328601075,0.0002550011795806287,2.0342944776996016e13,4.720067774438751e10,-0.0,6.103102365432806e13,0.1831736540679535,0.0011475053081128291
1725,0,0.055864126030612915,0.0002593536921664709,2.0390186538437633e13,4.728286105510932e10,-0.0,6.1172748781625945e13,0.181558409599492,0.0011670916147491189
1726,0,0.05614841181661946,8.41012151437927e-5,2.043751053088596e13,4.736513970329643e10,-0.0,6.131472059700368e13,0.18248233840401326,0.00037845546814706715
1727,0,0.055704700493360584,0.0003368072512416767,2.0484916849640156e13,4.74475137472801e10,-0.0,6.145693939191258e13,0.1810402766034219,0.0015156326305875451
1728,0,0.05614318554542316,0.00015457549346274606,2.053240559018199e13,4.7529983239038185e10,-0.0,6.1599405446876e13,0.1824653530226253,0.0006955897205823573
1729,0,0.056930500997926264,8.419618638894993e-5,2.0579976847966965e13,4.7612548234887634e10,-0.0,6.174211905015375e13,0.18502412824326037,0.00037888283875027473
1730,0,0.056930500997926264,8.419618638894993e-5,2.062763071851496e13,4.769520879244065e10,-0.0,6.188508049240737e13,0.18502412824326037,0.00037888283875027473
1731,0,0.05567485898511071,7.93570700178378e-5,2.0675367297432875e13,4.777796496791194e10,-0.0,6.20282900620227e13,0.1809432917016098,0.00035710681508027014
1732,0,0.055286930830826364,7.873136188703098e-5,2.072318668034277e13,4.786081681217466e10,-0.0,6.217174803834375e13,0.17968252520018568,0.0003542911284916394
1733,0,0.0552312244763177,8.830467293986308e-5,2.077108896295976e13,4.7943764381604385e10,-0.0,6.231545471036064e13,0.17950147954803253,0.0003973710282293839
1734,0,0.05567080499161854,7.892208923485075e-5,2.0819074241040125e13,4.802680773112427e10,-0.0,6.245941036472936e13,0.18093011622276026,0.0003551494015568284
1735,0,0.05588876706127346,9.049699282030184e-5,2.086714261037104e13,4.810994691744e10,-0.0,6.260361529138737e13,0.18163849294913872,0.00040723646769135825
1736,0,0.05588876706127346,9.049699282030184e-5,2.091529416683438e13,4.819318199580391e10,-0.0,6.274806977788122e13,0.18163849294913872,0.00040723646769135825
1737,0,0.05543636152764543,7.699281751264494e-5,2.0963529006347938e13,4.8276513021947914e10,-0.0,6.289277411277559e13,0.18016817496484766,0.0003464676788069022
1738,0,0.05584346426829458,8.745418310941754e-5,2.1011847224877094e13,4.835994004844631e10,-0.0,6.303772857932259e13,0.18149125887195738,0.00039354382399237894
1739,0,0.05584346426829458,8.745418310941754e-5,2.1060248918460785e13,4.84434631331383e10,-0.0,6.318293347006672e13,0.18149125887195738,0.00039354382399237894
1740,0,0.05584346426829458,8.745418310941754e-5,2.1108734183180918e13,4.8527082330445984e10,-0.0,6.332838907179509e13,0.18149125887195738,0.00039354382399237894
1741,0,0.055486014350691684,8.096460554596296e-5,2.115730311518252e13,4.8610797696353714e10,-0.0,6.34740956741693e13,0.18032954663974798,0.00036434072495683333
1742,0,0.0551954527462419,8.67450539261829e-5,2.1205955810648246e13,4.869460928524256e10,-0.0,6.36200535642443e13,0.17938522142528618,0.0003903527426678231
1743,0,0.05463892960746719,8.330840616821433e-5,2.125469236583877e13,4.877851715303876e10,-0.0,6.376626303190778e13,0.17757652122426837,0.0003748878277569645
1744,0,0.05479177457243753,7.74401869727536e-5,2.1303512877064613e13,4.8862521353027824e10,-0.0,6.391272436261592e13,0.17807326736042198,0.0003484808413773912
1745,0,0.0552205979449648,0.00026051185705740123,2.135241744066628e13,4.894662194133136e10,-0.0,6.405943784695694e13,0.17946694332113558,0.0011723033567583056
1746,0,0.054724119158521836,8.186380704975157e-5,2.1401406153099484e13,4.9030818975643135e10,-0.0,6.420640377837342e13,0.17785338726519598,0.0003683871317238821
1747,0,0.054724119158521836,8.186380704975157e-5,2.1450479110797562e13,4.911511250832896e10,-0.0,6.4353622441253125e13,0.17785338726519598,0.0003683871317238821
1748,0,0.054661595482246736,9.543050704011961e-5,2.1499636410297832e13,4.919950259577388e10,-0.0,6.450109412711492e13,0.1776501853173019,0.00042943728168053823
1749,0,0.054661595482246736,9.543050704011961e-5,2.154887814818909e13,4.92839892929771e10,-0.0,6.464881912522784e13,0.1776501853173019,0.00042943728168053823
1750,0,0.055178274235553125,8.783377808766442e-5,2.15982044211055e13,4.936857265426676e10,-0.0,6.479679772386133e13,0.17932939126554764,0.0003952520013944899
1751,0,0.055178274235553125,8.783377808766442e-5,2.1647615325738758e13,4.9453252736991554e10,-0.0,6.494503021673346e13,0.17932939126554764,0.0003952520013944899
1752,0,0.055218298207531546,8.151483213279966e-5,2.169711095883674e13,4.953802959527215e10,-0.0,6.509351689208006e13,0.17945946917447753,0.0003668167445975985
1753,0,0.05521829839275621,8.151336387357189e-5,2.174669141720475e13,4.962290328452263e10,-0.0,6.524225804056342e13,0.1794594697764577,0.0003668101374310735
1754,0,0.05501968304460223,0.00031190358180274854,2.1796356797682594e13,4.9707873860315506e10,-0.0,6.53912539533108e13,0.17881396989495726,0.0014035661181123684
1755,0,0.05456715473352192,0.000701563599944135,2.1846107197219625e13,4.979294137800391e10,-0.0,6.5540504921177234e13,0.17734325288394626,0.0031570361997486076
1756,0,0.0547729754611028,8.659261595574119e-5,2.189594271279505e13,4.987810589101613e10,-0.0,6.569001123182928e13,0.17801217024858412,0.00038966677180083537
1757,0,0.05479280422504272,7.798617068938786e-5,2.1945863441375617e13,4.9963367456283066e10,-0.0,6.583977317931373e13,0.17807661373138883,0.0003509377681022454
1758,0,0.05484983042438228,8.839868767199437e-5,2.1995869480069438e13,5.004872612861288e10,-0.0,6.5989791054032e13,0.1782619488792424,0.0003977940945239747
1759,0,0.05484530500225923,0.0002545718543705285,2.204596092601027e13,5.013418196345514e10,-0.0,6.614006514770733e13,0.1782472412573425,0.0011455733446673784
1760,0,0.05392703931282075,0.00026110665639412,2.209613787639741e13,5.021973501778404e10,-0.0,6.6290595754902516e13,0.17526287776666744,0.00117497995377354
1761,0,0.05418717911023087,0.00042920171381155255,2.21464004284661e13,5.030538534261848e10,-0.0,6.644138315988504e13,0.17610833210825033,0.0019314077121519865
1762,0,0.05418717911023087,0.00042920171381155255,2.2196748679522492e13,5.039113299611443e10,-0.0,6.659242765963113e13,0.17610833210825033,0.0019314077121519865
1763,0,0.05394670724409449,7.962850470359713e-5,2.224718272693566e13,5.047697803348366e10,-0.0,6.674372954609603e13,0.1753267985433071,0.0003583282711661871
1764,0,0.05411042827048977,8.818884951985664e-5,2.2297702668085098e13,5.0562920508668304e10,-0.0,6.68952891092058e13,0.17585889187909176,0.00039684982283935493
1765,0,0.054124815767575524,6.887488261917454e-5,2.2348308600442375e13,5.064896047803532e10,-0.0,6.704710664328995e13,0.17590565124462046,0.00030993697178628547
1766,0,0.054124815767575524,6.887488261917454e-5,2.2399000621548324e13,5.073509799656112e10,-0.0,6.719918244037861e13,0.17590565124462046,0.00030993697178628547
1767,0,0.05337542106555376,0.0003039303866206943,2.2449778828968168e13,5.0821333120966324e10,-0.0,6.735151679577933e13,0.17347011846304972,0.0013676867397931242
1768,0,0.05375635824817829,8.797095470176244e-5,2.250064332035503e13,5.090766590273655e10,-0.0,6.750410999568319e13,0.17470816430657943,0.000395869296157931
1769,0,0.05375635824817829,8.797095470176244e-5,2.2551594193361227e13,5.099409640013973e10,-0.0,6.765696233848596e13,0.17470816430657943,0.000395869296157931
1770,0,0.05375635824817829,8.797095470176244e-5,2.2602631545745305e13,5.108062466766329e10,-0.0,6.781007411601873e13,0.17470816430657943,0.000395869296157931
1771,0,0.05361745515394865,0.0004807733220047487,2.2653755475286676e13,5.116725076082844e10,-0.0,6.7963445622140484e13,0.17425672925033311,0.002163479949021369
1772,0,0.05357892143936676,0.0004676007233986693,2.2704966079875414e13,5.125397473441236e10,-0.0,6.811707714950329e13,0.17413149467794198,0.002104203255294012
1773,0,0.05357892110057749,0.00046760377921801463,2.275626345740107e13,5.134079664378018e10,-0.0,6.8270968992021195e13,0.17413149357687685,0.002104217006481066
1774,0,0.053068627892128156,0.00017591455503192493,2.280764770583308e13,5.1427716545280136e10,-0.0,6.842512144549389e13,0.17247304064941651,0.0007916154976436622
1775,0,0.05336744206649126,0.0005695753701873559,2.2859118923170164e13,5.151473449150723e10,-0.0,6.857953479925518e13,0.1734441867160966,0.0025630891658431016
1776,0,0.05336215193841279,0.0005507757805859519,2.2910677207508734e13,5.160185053994888e10,-0.0,6.8734209351440484e13,0.17342699379984156,0.0024784910126367833
1777,0,0.053172256309245394,0.0002984551925283125,2.2962322656976383e13,5.168906474561021e10,-0.0,6.888914539597296e13,0.17280983300504754,0.0013430483663774062
1778,0,0.052485903759600036,8.789566212307926e-5,2.3014055369752277e13,5.177637716434261e10,-0.0,6.904434322844889e13,0.1705791872187001,0.0003955304795538567
1779,0,0.05305411174833223,8.637127459044887e-5,2.3065875444074465e13,5.186378784792224e10,-0.0,6.91998031373792e13,0.17242586318207975,0.0003886707356570199
1780,0,0.053210290706278446,0.00037058097727526973,2.311778297820993e13,5.195129685489523e10,-0.0,6.9355525423503586e13,0.17293344479540496,0.001667614397738714
1781,0,0.0530170841016408,8.706383067046595e-5,2.3169778070578164e13,5.203890424039968e10,-0.0,6.9511510381573664e13,0.1723055233303326,0.0003917872380170968
1782,0,0.0530170841016408,8.706383067046595e-5,2.3221860819522582e13,5.2126610058587234e10,-0.0,6.9667758304879875e13,0.1723055233303326,0.0003917872380170968
1783,0,0.0526556651464196,8.71955749656692e-5,2.327403132352236e13,5.2214414365810486e10,-0.0,6.9824269490717734e13,0.1711309117258637,0.0003923800873455114
1784,0,0.05272319144138594,0.00017418176638507116,2.332628968108599e13,5.230231721574093e10,-0.0,6.998104423179583e13,0.1713503721845043,0.0007838179487328202
1785,0,0.05258858859047799,0.0002545965813270409,2.337863599081445e13,5.239031866487726e10,-0.0,7.013808282599145e13,0.17091291291905347,0.0011456846159716841
1786,0,0.05271714498394425,9.3589616787671e-5,2.3431070351312004e13,5.247841876754173e10,-0.0,7.029538556751753e13,0.17133072119781884,0.0004211532755445195
1787,0,0.052753954702034866,8.803185235643185e-5,2.348359286126094e13,5.2566617579678825e10,-0.0,7.045295275362512e13,0.1714503527816133,0.00039614333560394335
1788,0,0.052753954702034866,8.803185235643185e-5,2.3536203619396312e13,5.26549151564247e10,-0.0,7.061078468029105e13,0.1714503527816133,0.00039614333560394335
1789,0,0.05255440369225157,8.895173576590389e-5,2.3588902724516027e13,5.2743311553346085e10,-0.0,7.076888164442011e13,0.1708018119998176,0.0004002828109465675
1790,0,0.05213806838950301,9.56329313927946e-5,2.364169027545731e13,5.283180682571595e10,-0.0,7.092724394257423e13,0.16944872226588478,0.0004303481912675757
1791,0,0.05213417136164994,9.878857069173973e-5,2.3694566371135875e13,5.292040102753359e10,-0.0,7.108587186917678e13,0.1694360569253623,0.0004445485681128288
1792,0,0.05213417136164994,9.878857069173973e-5,2.3747531110505992e13,5.30090942148498e10,-0.0,7.124476572250484e13,0.1694360569253623,0.0004445485681128288
1793,0,0.05192490062180323,8.260757857708311e-5,2.3800584592580664e13,5.309788644332674e10,-0.0,7.140392580030419e13,0.1687559270208605,0.000371734103596874
1794,0,0.05178642477067848,9.452745475502998e-5,2.3853726916428613e13,5.318677776765353e10,-0.0,7.156335239874181e13,0.16830588050470505,0.00042537354639763487
1795,0,0.05178642477067848,9.452745475502998e-5,2.3906958181169008e13,5.327576824293996e10,-0.0,7.172304581490822e13,0.16830588050470505,0.00042537354639763487
1796,0,0.05165964899087354,0.00033482996132696186,2.396027848596687e13,5.33648579249456e10,-0.0,7.188300634723542e13,0.167893859220339,0.0015067348259713283
1797,0,0.051845070792681136,8.107778687350725e-5,2.401368793010425e13,5.34540468680573e10,-0.0,7.204323429179472e13,0.1684964800762137,0.00036485004093078264
1798,0,0.0517703492133271,0.00017212444837865358,2.4067186612809305e13,5.354333512863184e10,-0.0,7.220372994847075e13,0.16825363494331308,0.000774560017703941
1799,0,0.0517703492133271,0.00017212444837865358,2.4120774633470973e13,5.363272276125526e10,-0.0,7.236449361402723e13,0.16825363494331308,0.000774560017703941
1800,0,0.051753996822351434,0.00017176767471071468,2.4174452091473832e13,5.372220982134625e10,-0.0,7.252552558694942e13,0.16820048967264217,0.000772954536198216
1801,0,0.05143199338167957,9.227249071229046e-5,2.422821908628371e13,5.381179636471335e10,-0.0,7.268682616656503e13,0.1671539784904586,0.0004152262082053071
1802,0,0.05143199338167957,9.227249071229046e-5,2.4282075717391613e13,5.390148244536339e10,-0.0,7.284839564915322e13,0.1671539784904586,0.0004152262082053071
1803,0,0.05143199338167957,9.227249071229046e-5,2.4336022084372168e13,5.3991268119168175e10,-0.0,7.301023433448805e13,0.1671539784904586,0.0004152262082053071
1804,0,0.05143199338167957,9.227249071229046e-5,2.4390058286846082e13,5.4081153441366974e10,-0.0,7.317234252137994e13,0.1671539784904586,0.0004152262082053071
1805,0,0.05143199338167957,9.227249071229046e-5,2.4444184424489445e13,5.417113846719848e10,-0.0,7.333472050880381e13,0.1671539784904586,0.0004152262082053071
1806,0,0.05115690810875978,9.506274020625751e-5,2.4498400597033934e13,5.4261223252439804e10,-0.0,7.349736859687234e13,0.16625995135346927,0.0004277823309281588
1807,0,0.05177143927282674,8.884306240140265e-5,2.455270690426616e13,5.43514078500456e10,-0.0,7.366028708076625e13,0.1682571776366869,0.0003997937808063119
1808,0,0.05137880717304745,9.364566537149194e-5,2.4607103446023195e13,5.444169231897924e10,-0.0,7.382347626669128e13,0.16698112331240422,0.0004214054941717137
1809,0,0.05132891975526199,0.00016873843673186138,2.4661590322199086e13,5.4532076711823235e10,-0.0,7.398693644948916e13,0.16681898920460148,0.0007593229652933763
1810,0,0.05132633528860385,0.00016444660271023508,2.471616763276549e13,5.462256108439791e10,-0.0,7.415066792999473e13,0.1668105896879625,0.0007400097121960578
1811,0,0.05147646537228677,8.39348323929712e-5,2.4770835477725453e13,5.471314549173322e10,-0.0,7.43146710078034e13,0.167298512459932,0.0003777067457683704
1812,0,0.05147646537228677,8.39348323929712e-5,2.4825593957122992e13,5.480382998966049e10,-0.0,7.447894598414181e13,0.167298512459932,0.0003777067457683704
1813,0,0.05074000642718973,8.700194935009465e-5,2.4880443171088457e13,5.489461463456325e10,-0.0,7.464349316137472e13,0.16490502088836662,0.0003915087720754259
1814,0,0.05083533900510791,7.69743461770388e-5,2.4935383219792074e13,5.498549947861014e10,-0.0,7.480831283440672e13,0.1652148517666007,0.0003463845577966746
1815,0,0.05085026767768888,8.79587062537279e-5,2.499041420346585e13,5.50764845788196e10,-0.0,7.497340530709172e13,0.16526336995248886,0.00039581417814177556
1816,0,0.05085026767768888,8.79587062537279e-5,2.5045536222388832e13,5.51675699903003e10,-0.0,7.513877087999652e13,0.16526336995248886,0.00039581417814177556
1817,0,0.05085026767768888,8.79587062537279e-5,2.5100749376901887e13,5.52587557682586e10,-0.0,7.530440985402398e13,0.16526336995248886,0.00039581417814177556
1818,0,0.05085026767768888,8.79587062537279e-5,2.5156053767399246e13,5.535004196792959e10,-0.0,7.547032253029673e13,0.16526336995248886,0.00039581417814177556
1819,0,0.050944452172933474,8.322642382302528e-5,2.521144949432985e13,5.544142864436396e10,-0.0,7.563650920976819e13,0.16556946956203378,0.0003745189072036138
1820,0,0.05094445214621003,8.322642916508199e-5,2.5266936658198633e13,5.5532915853164635e10,-0.0,7.5802970194561e13,0.1655694694751826,0.00037451893124286896
1821,0,0.05039831700991125,9.50653034700233e-5,2.5322515359563688e13,5.562450365044602e10,-0.0,7.596970578789852e13,0.16379453028221155,0.00042779386561510487
1822,0,0.05039831700991125,9.50653034700233e-5,2.537818569904442e13,5.571619208931384e10,-0.0,7.61367162876854e13,0.16379453028221155,0.00042779386561510487
1823,0,0.05039831700991125,9.50653034700233e-5,2.5433947777308305e13,5.5807981226065384e10,-0.0,7.630400199780888e13,0.16379453028221155,0.00042779386561510487
1824,0,0.05043950353285531,0.00024961692553807254,2.5489801695063473e13,5.5899871115852806e10,-0.0,7.647156322025205e13,0.16392838648177976,0.0011232761649213265
1825,0,0.050410464419658074,0.0001718408217782652,2.5545747553134465e13,5.599186181412889e10,-0.0,7.663940025765075e13,0.16383400936388876,0.0007732836980021934
1826,0,0.05041046318687677,0.0001717704849283105,2.5601785452322406e13,5.608395337593047e10,-0.0,7.680751341212664e13,0.1638340053573495,0.0007729671821773972
1827,0,0.05041046318687677,0.0001717704849283105,2.565791549352649e13,5.6176145856547005e10,-0.0,7.697590298638489e13,0.1638340053573495,0.0007729671821773972
1828,0,0.05052914984420774,0.0002273488739472017,2.571413777768932e13,5.626843931097881e10,-0.0,7.714456928277994e13,0.16421973699367515,0.0010230699327624076
1829,0,0.05006945389004516,8.270390407650704e-5,2.5770452405839766e13,5.636083379581558e10,-0.0,7.731351260670694e13,0.16272572514264677,0.0003721675683442817
1830,0,0.050082470508315075,8.657434945125603e-5,2.5826859478990336e13,5.6453329364243034e10,-0.0,7.74827332575744e13,0.16276802915202399,0.0003895845725306521
1831,0,0.049991402759975045,9.227997562533119e-5,2.588335909827444e13,5.654592607261333e10,-0.0,7.765223154068056e13,0.1624720589699189,0.00041525989031399035
1832,0,0.049991402759975045,9.227997562533119e-5,2.5939951364863445e13,5.663862397577893e10,-0.0,7.782200775876356e13,0.1624720589699189,0.00041525989031399035
1833,0,0.049991402759975045,9.227997562533119e-5,2.5996636379976062e13,5.673142312914674e10,-0.0,7.799206221574992e13,0.1624720589699189,0.00041525989031399035
1834,0,0.05024198871972194,8.26077257719255e-5,2.605341424489092e13,5.682432358745993e10,-0.0,7.81623952145106e13,0.16328646333909633,0.00037173476597366473
1835,0,0.05004848734325558,0.00016651381148088338,2.6110285060926645e13,5.691732540729674e10,-0.0,7.833300706146288e13,0.16265758386558063,0.0007493121516639752
1836,0,0.05004848734325558,0.00016651381148088338,2.6167248929497945e13,5.701042864264909e10,-0.0,7.850389805840578e13,0.16265758386558063,0.0007493121516639752
1837,0,0.05004848734325558,0.00016651381148088338,2.6224305952035633e13,5.710363334912147e10,-0.0,7.86750685103005e13,0.16265758386558063,0.0007493121516639752
1838,0,0.05004848734325558,0.00016651381148088338,2.6281456230038297e13,5.719693958194244e10,-0.0,7.88465187215719e13,0.16265758386558063,0.0007493121516639752
1839,0,0.049743751741473705,8.089077310817445e-5,2.6338699865077066e13,5.729034739693134e10,-0.0,7.901824899787967e13,0.16166719315978953,0.000364008478986785
1840,0,0.04930649322781955,9.621376106650745e-5,2.6396036958728484e13,5.7383856848975655e10,-0.0,7.919025964338672e13,0.16024610299041353,0.00043296192479928353
1841,0,0.04930649322781955,9.621376106650745e-5,2.645346761267243e13,5.7477467992211e10,-0.0,7.936255096098803e13,0.16024610299041353,0.00043296192479928353
1842,0,0.049066713547129284,0.0001722232322267787,2.651099192861308e13,5.757118088316415e10,-0.0,7.953512325817528e13,0.15946681902817017,0.0007750045450205041
1843,0,0.04906671341207573,0.00017223343301131868,2.6568610008356906e13,5.766499557614521e10,-0.0,7.970797683847872e13,0.15946681858924613,0.000775050448550934
1844,0,0.04923823525916917,8.06797911892107e-5,2.662632195373316e13,5.775891212651128e10,-0.0,7.988111200755364e13,0.1600242645922998,0.0003630590603514481
1845,0,0.04923823525916917,8.06797911892107e-5,2.668412786659652e13,5.785293059014361e10,-0.0,8.005452907221844e13,0.1600242645922998,0.0003630590603514481
1846,0,0.04923823525916917,8.06797911892107e-5,2.6742027848902883e13,5.7947051021940414e10,-0.0,8.022822833759912e13,0.1600242645922998,0.0003630590603514481
1847,0,0.04831799493864343,9.432633820678108e-5,2.680002200263605e13,5.8041273478878296e10,-0.0,8.040221011285217e13,0.15703348355059116,0.00042446852193051487
1848,0,0.04849222453941815,8.348806905421722e-5,2.685811042987699e13,5.8135598012351265e10,-0.0,8.057647469694816e13,0.15759972975310899,0.0003756963107439775
1849,0,0.04849222453941815,8.348806905421722e-5,2.6916293232709715e13,5.8230024679992546e10,-0.0,8.07510224005965e13,0.15759972975310899,0.0003756963107439775
1850,0,0.04849222453941815,8.348806905421722e-5,2.6974570513300043e13,5.832455353669716e10,-0.0,8.09258535295897e13,0.15759972975310899,0.0003756963107439775
1851,0,0.04849222453941815,8.348806905421722e-5,2.7032942373864555e13,5.841918463768919e10,-0.0,8.110096839049816e13,0.15759972975310899,0.0003756963107439775
1852,0,0.04849222415401287,8.348555626845245e-5,2.7091408916675254e13,5.851391803819179e10,-0.0,8.127636729005594e13,0.15759972850054182,0.000375685003208036
1853,0,0.04849222453941815,8.348806905421722e-5,2.7149970244059184e13,5.860875379342817e10,-0.0,8.14520505351632e13,0.15759972975310899,0.0003756963107439775
1854,0,0.04862952106750833,8.203799528661677e-5,2.7208626458400586e13,5.870369195835973e10,-0.0,8.162801843239838e13,0.15804594346940207,0.00036917097878977546
1855,0,0.04862952106750833,8.203799528661677e-5,2.7267377662133062e13,5.879873258873091e10,-0.0,8.180427128996278e13,0.15804594346940207,0.00036917097878977546
1856,0,0.04862952106750833,8.203799528661677e-5,2.7326223957751535e13,5.889387573950265e10,-0.0,8.198080941476538e13,0.15804594346940207,0.00036917097878977546
1857,0,0.0485770414609039,9.556116961504066e-5,2.7385165447807156e13,5.898912146599606e10,-0.0,8.215763311454753e13,0.15787538474793766,0.00043002526326768294
1858,0,0.0485770414609039,9.556116961504066e-5,2.744420223489694e13,5.908446982323235e10,-0.0,8.233474269666878e13,0.15787538474793766,0.00043002526326768294
1859,0,0.0485770414609039,9.556116961504066e-5,2.7503334421682305e13,5.917992086653228e10,-0.0,8.251213846920122e13,0.15787538474793766,0.00043002526326768294
1860,0,0.0485770414609039,9.556116961504066e-5,2.756256211087708e13,5.927547465111596e10,-0.0,8.268982074019861e13,0.15787538474793766,0.00043002526326768294
1861,0,0.04866808796552449,8.413439303998124e-5,2.762188540524584e13,5.937113123202904e10,-0.0,8.286778981756019e13,0.1581712858879546,0.00037860476867991556
1862,0,0.04829603372328062,8.431763211043939e-5,2.7681304407621395e13,5.946689066554855e10,-0.0,8.304604601163002e13,0.156962109600662,0.00037942934449697725
1863,0,0.048321819132967,0.00017213316176939322,2.774081922086313e13,5.956275300525118e10,-0.0,8.322458962791983e13,0.15704591218214276,0.0007745992279622695
1864,0,0.04824699269704764,8.71313592299955e-5,2.780042994795039e13,5.965871830730676e10,-0.0,8.340342097686942e13,0.1568027262654048,0.00039209111653497976
1865,0,0.04804909776789792,8.833725624312752e-5,2.786013669183233e13,5.975478662697346e10,-0.0,8.358254036747317e13,0.15615956774566822,0.00039751765309407384
1866,0,0.04804909776789792,8.833725624312752e-5,2.791993955556358e13,5.985095801886131e10,-0.0,8.376194810763162e13,0.15615956774566822,0.00039751765309407384
1867,0,0.04804909776789792,8.833725624312752e-5,2.7979838642246035e13,5.994723253856248e10,-0.0,8.394164450725011e13,0.15615956774566822,0.00039751765309407384
1868,0,0.04804909776789792,8.833725624312752e-5,2.803983405503505e13,6.004361024129409e10,-0.0,8.412162987570231e13,0.15615956774566822,0.00039751765309407384
1869,0,0.04767700538661784,8.290135940207573e-5,2.809992589714086e13,6.014009118297558e10,-0.0,8.43019045238405e13,0.15495026750650798,0.00037305611730934076
1870,0,0.04767700538661784,8.290135940207573e-5,2.816011427183095e13,6.023667541741698e10,-0.0,8.44824687587388e13,0.15495026750650798,0.00037305611730934076
1871,0,0.04767700538661784,8.290135940207573e-5,2.822039928242526e13,6.0333363000536575e10,-0.0,8.466332289157867e13,0.15495026750650798,0.00037305611730934076
1872,0,0.04767700538661784,8.290135940207573e-5,2.8280781032300008e13,6.043015398754946e10,-0.0,8.48444672323926e13,0.15495026750650798,0.00037305611730934076
1873,0,0.04801038435930262,8.630781643618979e-5,2.8341259624883562e13,6.052704843303901e10,-0.0,8.50259020901985e13,0.15603374916773352,0.00038838517396285404
1874,0,0.04799810011295945,8.547943586122698e-5,2.8401835163667926e13,6.062404639350477e10,-0.0,8.520762777776002e13,0.1559938253671182,0.0003846574613755214
1875,0,0.04799810011295945,8.547943586122698e-5,2.8462507752193277e13,6.072114792348307e10,-0.0,8.538964460433747e13,0.1559938253671182,0.0003846574613755214
1876,0,0.04764195856575172,8.238696524194485e-5,2.8523277494062652e13,6.081835307888506e10,-0.0,8.557195288192572e13,0.1548363653386931,0.0003707413435887518
1877,0,0.04763935243822505,8.403197734235109e-5,2.8584144492910703e13,6.091566191357923e10,-0.0,8.575455291887752e13,0.15482789542423142,0.0003781438980405799
1878,0,0.0474335688801201,8.796676428033889e-5,2.8645108852463375e13,6.101307448383078e10,-0.0,8.593744502817083e13,0.1541590988603903,0.000395850439261525
1879,0,0.04735474729635078,8.007521384251417e-5,2.870617067647985e13,6.111059084422858e10,-0.0,8.612062951982566e13,0.15390292871314004,0.00036033846229131377
1880,0,0.04737881328596166,8.061226663915038e-5,2.8767330068771414e13,6.120821105003037e10,-0.0,8.630410670528569e13,0.1539811431793754,0.00036275519987617673
1881,0,0.0475062626088711,8.33754085689593e-5,2.8828587133212473e13,6.130593515644511e10,-0.0,8.648787689606078e13,0.15439535347883107,0.00037518933856031683
1882,0,0.04750768701083159,8.328134256901229e-5,2.8889941973733676e13,6.1403763219116394e10,-0.0,8.667194040464338e13,0.15439998278520267,0.0003747660415605553
1883,0,0.04750768701083159,8.328134256901229e-5,2.8951394694319836e13,6.1501695293018684e10,-0.0,8.685629754243434e13,0.15439998278520267,0.0003747660415605553
1884,0,0.04741191238871538,0.0003345378908665888,2.901294539899249e13,6.159973143353733e10,-0.0,8.704094862179184e13,0.154088715263325,0.0015054205088996498
1885,0,0.04741280484749867,0.00033489018722855705,2.9074594191882664e13,6.169787169552346e10,-0.0,8.722589395417906e13,0.1540916157543707,0.0015070058425285067
1886,0,0.04716297918566845,8.725180772406693e-5,2.913634117712946e13,6.179611613483989e10,-0.0,8.741113385317856e13,0.15327968235342246,0.0003926331347583012
1887,0,0.04716297918566845,8.725180772406693e-5,2.919818645891143e13,6.189446480574697e10,-0.0,8.75966686295331e13,0.15327968235342246,0.0003926331347583012
1888,0,0.04675947003980902,8.432050718699701e-5,2.9260130141497945e13,6.1992917764680786e10,-0.0,8.778249859821938e13,0.1519682776293793,0.0003794422823414865
1889,0,0.04675947003980902,8.432050718699701e-5,2.9322172329215457e13,6.209147506533745e10,-0.0,8.796862406920698e13,0.1519682776293793,0.0003794422823414865
1890,0,0.046742751601677984,7.936486995886225e-5,2.9384313126426855e13,6.219013676370967e10,-0.0,8.815504535698442e13,0.15191394270545344,0.00035714191481488015
1891,0,0.047009817857883746,0.0004835205398160876,2.9446552637542758e13,6.228890291443555e10,-0.0,8.834176277365488e13,0.15278190803812217,0.002175842429172394
1892,0,0.047009817857883746,0.0004835205398160876,2.9508890967075547e13,6.238777357376289e10,-0.0,8.852877663448384e13,0.15278190803812217,0.002175842429172394
1893,0,0.04669709464944439,8.419800579433805e-5,2.957132821956508e13,6.248674879698292e10,-0.0,8.871608725312358e13,0.15176555761069427,0.00037889102607452125
1894,0,0.04669709464944439,8.419800579433805e-5,2.9633864499562043e13,6.258582863811707e10,-0.0,8.890369494103169e13,0.15176555761069427,0.00037889102607452125
1895,0,0.04665889593414824,8.416523639500056e-5,2.9696499911732473e13,6.268501315303192e10,-0.0,8.909160001326302e13,0.15164141178598178,0.0003787435637775025
1896,0,0.046559675153374905,8.255950476721087e-5,2.9759234560777324e13,6.278430239697327e10,-0.0,8.927980278388398e13,0.15131894424846845,0.0003715177714524489
1897,0,0.046559675153374905,8.255950476721087e-5,2.9822068551453945e13,6.288369642484524e10,-0.0,8.946830356647747e13,0.15131894424846845,0.0003715177714524489
1898,0,0.046306343561256284,0.0004000863732216411,2.9885001988553824e13,6.2983195292502686e10,-0.0,8.965710267661627e13,0.15049561657408292,0.001800388679497385
1899,0,0.04622297505871602,0.000353997809571534,2.994803497698536e13,6.3082799054368164e10,-0.0,8.984620042725978e13,0.15022466894082706,0.001592990143071903
1900,0,0.04622297505871602,0.000353997809571534,3.001116762164731e13,6.318250776579904e10,-0.0,9.003559713337086e13,0.15022466894082706,0.001592990143071903
1901,0,0.04622297505871602,0.000353997809571534,3.0074400027518582e13,6.328232148215169e10,-0.0,9.022529311005178e13,0.15022466894082706,0.001592990143071903
1902,0,0.046474514324517845,0.0002563753369920671,3.0137732299638574e13,6.338224025815926e10,-0.0,9.041528867138034e13,0.151042171554683,0.001153689016464302
1903,0,0.04628934088922291,7.999766580558658e-5,3.0201164543093207e13,6.348226415030192e10,-0.0,9.060558413493134e13,0.15044035788997445,0.0003599894961251396
1904,0,0.04640354941722882,7.724372242466588e-5,3.0264696863003176e13,6.358239321240555e10,-0.0,9.079617981341698e13,0.15081153560599367,0.0003475967509109965
1905,0,0.04640354941722882,7.724372242466588e-5,3.0328329364588496e13,6.368262750044127e10,-0.0,9.098707602375212e13,0.15081153560599367,0.0003475967509109965
1906,0,0.04640354941722882,7.724372242466588e-5,3.039206215309768e13,6.3782967069393745e10,-0.0,9.117827308116681e13,0.15081153560599367,0.0003475967509109965
1907,0,0.04640354941722882,7.724372242466588e-5,3.0455895333839273e13,6.388341197446091e10,-0.0,9.136977130145769e13,0.15081153560599367,0.0003475967509109965
1908,0,0.04640354941722882,7.724372242466588e-5,3.0519829012177043e13,6.398396227083922e10,-0.0,9.156157100058419e13,0.15081153560599367,0.0003475967509109965
1909,0,0.046189695583349316,7.708967730805757e-5,3.058386329353422e13,6.408461801412436e10,-0.0,9.175367249542919e13,0.15011651064588527,0.00034690354788625906
1910,0,0.046189695583349316,7.708967730805757e-5,3.064799828337653e13,6.418537925871365e10,-0.0,9.194607610076655e13,0.15011651064588527,0.00034690354788625906
1911,0,0.046001168565103986,7.871479716765138e-5,3.0712234087238973e13,6.4286246060552055e10,-0.0,9.213878213447602e13,0.14950379783658796,0.0003542165872544312
1912,0,0.046001168565103986,7.871479716765138e-5,3.0776570810703016e13,6.438721847413264e10,-0.0,9.23317909118386e13,0.14950379783658796,0.0003542165872544312
1913,0,0.046001168565103986,7.871479716765138e-5,3.08410085594097e13,6.4488296555000015e10,-0.0,9.252510275030533e13,0.14950379783658796,0.0003542165872544312
1914,0,0.046001168565103986,7.871479716765138e-5,3.0905547439053844e13,6.45894803583474e10,-0.0,9.271871796682308e13,0.14950379783658796,0.0003542165872544312
1915,0,0.0459827627625642,9.732571196452742e-5,3.097018755538389e13,6.469076993940171e10,-0.0,9.291263687857039e13,0.14944397897833367,0.00043796570384037337
1916,0,0.0459827627625642,9.732571196452742e-5,3.103492901420853e13,6.479216535328697e10,-0.0,9.310685980268931e13,0.14944397897833367,0.00043796570384037337
1917,0,0.045780627411285066,8.228351515258427e-5,3.1099771921390035e13,6.489366665560419e10,-0.0,9.330138705740319e13,0.14878703908667645,0.0003702758181866292
1918,0,0.04575639947002216,8.783394129502193e-5,3.1164716382839434e13,6.499527390083852e10,-0.0,9.349621895896884e13,0.14870829827757204,0.0003952527358275987
1919,0,0.04575639947002216,8.783394129502193e-5,3.1229762504526496e13,6.5096987144465454e10,-0.0,9.36913558257027e13,0.14870829827757204,0.0003952527358275987
1920,0,0.04575639947002216,8.783394129502193e-5,3.129491039247951e13,6.519880644172013e10,-0.0,9.388679797562314e13,0.14870829827757204,0.0003952527358275987
1921,0,0.04546869589899534,8.341504264041874e-5,3.13601601527831e13,6.530073184832366e10,-0.0,9.408254572784666e13,0.14777326167173485,0.00037536769188188434
1922,0,0.04546869589899534,8.341504264041874e-5,3.142551189156713e13,6.5402763418400024e10,-0.0,9.427859939859772e13,0.14777326167173485,0.00037536769188188434
1923,0,0.045315724684454696,0.00023121338308540443,3.1490965715009508e13,6.550490120795018e10,-0.0,9.447495930787869e13,0.14727610522447776,0.00104046022388432
1924,0,0.045443867994853004,8.76344534348222e-5,3.15565217294011e13,6.56071452713644e10,-0.0,9.4671625772704e13,0.14769257098327226,0.0003943550404566999
1925,0,0.04548557165196416,9.041722921885754e-5,3.1622180041005938e13,6.570949566450338e10,-0.0,9.486859911316306e13,0.1478281078688835,0.00040687753148485893
1926,0,0.04548557165196416,9.041722921885754e-5,3.168794075619172e13,6.581195244247196e10,-0.0,9.506587964800928e13,0.1478281078688835,0.00040687753148485893
1927,0,0.04548557165196416,9.041722921885754e-5,3.175380398137083e13,6.591451566037848e10,-0.0,9.52634676961785e13,0.1478281078688835,0.00040687753148485893
1928,0,0.04488511738840624,7.03046058795316e-5,3.1819769823005105e13,6.601718537451264e10,-0.0,9.546136357905527e13,0.14587663151232028,0.0003163707264578922
1929,0,0.044858960610908355,5.797407654551997e-5,3.1885838387627188e13,6.61199616378966e10,-0.0,9.565956761187536e13,0.14579162198545215,0.00026088334445483987
1930,0,0.044858960610908355,5.797407654551997e-5,3.195200978181336e13,6.6222844506722755e10,-0.0,9.585808011616156e13,0.14579162198545215,0.00026088334445483987
1931,0,0.044733176552637297,7.713403042586839e-5,3.2018284112207395e13,6.632583403645129e10,-0.0,9.605690141218005e13,0.1453828237960712,0.00034710313691640776
1932,0,0.04463473488509864,7.842838426686593e-5,3.2084661485472445e13,6.642893028198429e10,-0.0,9.625603181932122e13,0.14506288837657058,0.00035292772920089666
1933,0,0.04499862608835939,0.00025824100753163264,3.215114200834773e13,6.653213329770627e10,-0.0,9.645547165611848e13,0.146245534787168,0.0011620845338923469
1934,0,0.04499862608835939,0.00025824100753163264,3.2217725787662293e13,6.663544314031219e10,-0.0,9.665522124570147e13,0.146245534787168,0.0011620845338923469
1935,0,0.04499862608835939,0.00025824100753163264,3.2284412930255523e13,6.67388598643148e10,-0.0,9.68552809071936e13,0.146245534787168,0.0011620845338923469
1936,0,0.04499862608835939,0.00025824100753163264,3.2351203543036457e13,6.684238352489338e10,-0.0,9.705565096115712e13,0.146245534787168,0.0011620845338923469
1937,0,0.04477353171498545,8.752806217625332e-5,3.241809773298418e13,6.694601417764148e10,-0.0,9.725633172910738e13,0.14551397807370273,0.0003938762797931399
1938,0,0.04477353171498545,8.752806217625332e-5,3.248509560708854e13,6.704975187690757e10,-0.0,9.745732353035834e13,0.14551397807370273,0.0003938762797931399
1939,0,0.04474730568566166,8.848342308406356e-5,3.2552197272437066e13,6.715359667833186e10,-0.0,9.765862668684842e13,0.1454287434784004,0.00039817540387828603
1940,0,0.04474730568566166,8.848342308406356e-5,3.2619402836162652e13,6.7257548636994286e10,-0.0,9.786024151960625e13,0.1454287434784004,0.00039817540387828603
1941,0,0.04474730568566166,8.848342308406356e-5,3.2686712405448535e13,6.736160780811921e10,-0.0,9.806216835011086e13,0.1454287434784004,0.00039817540387828603
1942,0,0.044120693218128296,8.643565442877346e-5,3.275412608753508e13,6.746577424802382e10,-0.0,9.826440750212717e13,0.14339225295891697,0.00038896044492948056
1943,0,0.044120693218128296,8.643565442877346e-5,3.2821643989717945e13,6.7570048009598724e10,-0.0,9.846695929293238e13,0.14339225295891697,0.00038896044492948056
1944,0,0.044120693218128296,8.643565442877346e-5,3.2889266219346867e13,6.767442914915943e10,-0.0,9.866982404661906e13,0.14339225295891697,0.00038896044492948056
1945,0,0.044246175971548486,8.377076662621701e-5,3.2956992883829906e13,6.777891772165099e10,-0.0,9.887300208478128e13,0.14380007190753258,0.0003769684498179765
1946,0,0.044120693218128296,8.643565442877346e-5,3.3024824090620027e13,6.788351378292923e10,-0.0,9.907649373096025e13,0.14339225295891697,0.00038896044492948056
1947,0,0.044120693218128296,8.643565442877346e-5,3.309275994724099e13,6.798821738748211e10,-0.0,9.928029930618669e13,0.14339225295891697,0.00038896044492948056
1948,0,0.044120693218128296,8.643565442877346e-5,3.3160800561261297e13,6.809302859070855e10,-0.0,9.948441913343895e13,0.14339225295891697,0.00038896044492948056
1949,0,0.044120693218128296,8.643565442877346e-5,3.3228946040307086e13,6.819794744777849e10,-0.0,9.968885353541319e13,0.14339225295891697,0.00038896044492948056
1950,0,0.04405336759950261,8.532875999782815e-5,3.329719649206027e13,6.830297401398364e10,-0.0,9.989360283520784e13,0.14317344469838347,0.00038397941999022663
1951,0,0.04415783179702437,0.0001587739520836351,3.3365552024238336e13,6.8408108344057625e10,-0.0,1.000986673550181e14,0.1435129533403292,0.0007144827843763579
1952,0,0.04430219399260838,0.00017088850889896383,3.3434012744672668e13,6.851335049340788e10,-0.0,1.0030404741845952e14,0.14398213047597724,0.0007689982900453373
1953,0,0.04407231994550089,7.714256371275127e-5,3.3502578761205062e13,6.8618700517957466e10,-0.0,1.0050974335036588e14,0.14323503982287789,0.0003471415367073807
1954,0,0.04392232194884915,8.662763415313175e-5,3.3571250181705816e13,6.872415847204285e10,-0.0,1.007157554726659e14,0.14274754633375974,0.00038982435368909287
1955,0,0.04386105861288314,2.2413905313101168e-5,3.3640027114123133e13,6.882972441081549e10,-0.0,1.0092208410902116e14,0.1425484404918702,0.00010086257390895526
1956,0,0.04356621667059294,8.829413360356088e-5,3.3708909666533777e13,6.893539839002277e10,-0.0,1.0112872958435075e14,0.14159020417942705,0.00039732360121602395
1957,0,0.04356621489260925,8.829318694617027e-5,3.3777897946951504e13,6.904118046387485e10,-0.0,1.0133569222085158e14,0.14159019840098006,0.0003973193412577662
1958,0,0.043895332449004607,0.0002375185646108247,3.3846992063499793e13,6.914707068747095e10,-0.0,1.0154297234256831e14,0.14265983045926497,0.0010688335407487112
1959,0,0.04389121949683024,0.0002372192221293288,3.39161921243809e13,6.92530691171739e10,-0.0,1.0175057027616278e14,0.14264646336469827,0.0010674864995819796
1960,0,0.04380956547150146,9.160812597990754e-5,3.3985498237835105e13,6.935917580768318e10,-0.0,1.0195848634522392e14,0.14238108778237973,0.00041223656690958396
1961,0,0.04380956547150146,9.160812597990754e-5,3.405491051211732e13,6.946539081386893e10,-0.0,1.0216672087387966e14,0.14238108778237973,0.00041223656690958396
1962,0,0.04331218191604218,9.609547640609351e-5,3.4124429055586133e13,6.957171419193802e10,-0.0,1.0237527418899625e14,0.14076459122713708,0.0004324296438274208
1963,0,0.04331218191604218,9.609547640609351e-5,3.419405397664191e13,6.967814599525467e10,-0.0,1.0258414661204302e14,0.14076459122713708,0.0004324296438274208
1964,0,0.04335333323058055,8.025888158672586e-5,3.4263785383739934e13,6.978468627980078e10,-0.0,1.027933384697888e14,0.14089833299938678,0.0003611649671402664
1965,0,0.04335333323058055,8.025888158672586e-5,3.433362338538318e13,6.989133510088176e10,-0.0,1.0300285008784947e14,0.14089833299938678,0.0003611649671402664
1966,0,0.04335333323058055,8.025888158672586e-5,3.4403568090138883e13,6.999809251358069e10,-0.0,1.0321268179156075e14,0.14089833299938678,0.0003611649671402664
1967,0,0.04318110981429166,0.0002559614571597392,3.447361960661542e13,7.01049585733616e10,-0.0,1.0342283390718684e14,0.1403386068964479,0.0011518265572188263
1968,0,0.04324829389311222,0.0002603147419928108,3.4543778043506934e13,7.021193333464287e10,-0.0,1.0363330675907023e14,0.14055695515261474,0.0011714163389676486
1969,0,0.043001965114033563,7.801010082269979e-5,3.461404350954816e13,7.031901685357196e10,-0.0,1.0384410067513503e14,0.13975638662060907,0.00035104545370214906
1970,0,0.043001965114033563,7.801010082269979e-5,3.468441611349705e13,7.042620918429504e10,-0.0,1.0405521597956419e14,0.13975638662060907,0.00035104545370214906
1971,0,0.043001965114033563,7.801010082269979e-5,3.4754895964205887e13,7.053351038240755e10,-0.0,1.0426665299951939e14,0.13975638662060907,0.00035104545370214906
1972,0,0.043001965114033563,7.801010082269979e-5,3.4825483170569355e13,7.064092050306181e10,-0.0,1.0447841206146853e14,0.13975638662060907,0.00035104545370214906
1973,0,0.043001965114033563,7.801010082269979e-5,3.4896177841537836e13,7.074843960140823e10,-0.0,1.046904934920406e14,0.13975638662060907,0.00035104545370214906
1974,0,0.04322943538896693,8.61283096352531e-5,3.496698008611477e13,7.085606773218893e10,-0.0,1.0490289761722619e14,0.14049566501414254,0.00038757739335863896
1975,0,0.04313220642790719,8.949139052101456e-5,3.5037890013359863e13,7.096380495154504e10,-0.0,1.0511562476594161e14,0.14017967089069835,0.0004027112573445655
1976,0,0.04313220642790719,8.949139052101456e-5,3.5108907732394996e13,7.107165131386655e10,-0.0,1.053286752638053e14,0.14017967089069835,0.0004027112573445655
1977,0,0.04313220642790719,8.949139052101456e-5,3.5180033352387043e13,7.117960687447604e10,-0.0,1.055420494384521e14,0.14017967089069835,0.0004027112573445655
1978,0,0.04313220642790719,8.949139052101456e-5,3.525126698256181e13,7.128767168852002e10,-0.0,1.0575574761733078e14,0.14017967089069835,0.0004027112573445655
1979,0,0.042962117424940556,9.44081249393418e-5,3.532260873220369e13,7.13958458114503e10,-0.0,1.0596977012865647e14,0.1396268816310568,0.0004248365622270381
1980,0,0.04300327628449704,9.409496865478254e-5,3.539405871064122e13,7.150412929772575e10,-0.0,1.0618411729885578e14,0.13976064792461537,0.0004234273589465214
1981,0,0.0435535201058109,8.153222551670071e-5,3.546561702726032e13,7.161252220194795e10,-0.0,1.063987894547986e14,0.14154894034388543,0.0003668950148251532
1982,0,0.04274213774206921,0.00037464473842503925,3.553728379152126e13,7.172102458264055e10,-0.0,1.0661378693127231e14,0.13891194766172493,0.0016859013229126767
1983,0,0.04274213774206921,0.00037464473842503925,3.560905911292838e13,7.182963649102582e10,-0.0,1.0682911004877581e14,0.13891194766172493,0.0016859013229126767
1984,0,0.04286633504220442,0.0004306263948768986,3.568094310103417e13,7.193835798348297e10,-0.0,1.0704475913819605e14,0.13931558888716436,0.0019378187769460435
1985,0,0.042734280785009945,0.00045771294538313797,3.575293586544263e13,7.204718911583636e10,-0.0,1.0726073452949256e14,0.1388864125512823,0.002059708254224121
1986,0,0.04215588317363083,8.722891223466881e-5,3.5825037515846945e13,7.21561299435641e10,-0.0,1.0747703655207138e14,0.1370066203143002,0.00039253010505600967
1987,0,0.04235753181145654,0.0004134741161606981,3.589724816191543e13,7.226518051960927e10,-0.0,1.0769366553054819e14,0.13766197838723374,0.0018606335227231412
1988,0,0.042028858876913835,0.0003360245606652551,3.596956791346942e13,7.237434090145137e10,-0.0,1.0791062179861589e14,0.13659379134996996,0.0015121105229936478
1989,0,0.04237218424934758,9.563260476707237e-5,3.604199688035416e13,7.248361114209181e10,-0.0,1.0812790568126647e14,0.13770959881037964,0.00043034672145182565
1990,0,0.042402271692499806,9.791736737347842e-5,3.611453517241e13,7.259299129840855e10,-0.0,1.0834551751142303e14,0.13780738300062437,0.0004406281531806529
1991,0,0.042402271692499806,9.791736737347842e-5,3.618718289960521e13,7.270248142503722e10,-0.0,1.0856345761764388e14,0.13780738300062437,0.0004406281531806529
1992,0,0.04236479196211937,9.594097324080311e-5,3.6259940171936836e13,7.281208157712524e10,-0.0,1.0878172632969666e14,0.13768557387688796,0.000431734379583614
1993,0,0.04235460090081936,9.546017826487813e-5,3.633280709945177e13,7.292179180968958e10,-0.0,1.0900032397725953e14,0.13765245292766293,0.0004295708021919516
1994,0,0.04235460090081936,9.546017826487813e-5,3.640578379226525e13,7.303161217789299e10,-0.0,1.0921925089045338e14,0.13765245292766293,0.0004295708021919516
1995,0,0.0418976104269648,0.00015595600627690335,3.647887036052509e13,7.314154273769531e10,-0.0,1.0943850740117706e14,0.1361672338876356,0.0007018020282460651
1996,0,0.0418976104269648,0.00015595600627690335,3.655206691447579e13,7.325158354260449e10,-0.0,1.0965809383656278e14,0.1361672338876356,0.0007018020282460651
1997,0,0.04181692246048112,9.678177593380539e-5,3.6625373564392164e13,7.336173464870386e10,-0.0,1.0987801052906944e14,0.13590499799656364,0.00043551799170212424
1998,0,0.04181692246048112,9.678177593380539e-5,3.66987904205733e13,7.347199611083505e10,-0.0,1.1009825780887514e14,0.13590499799656364,0.00043551799170212424
1999,0,0.04181692246048112,9.678177593380539e-5,3.677231759341759e13,7.358236798426772e10,-0.0,1.1031883600713356e14,0.13590499799656364,0.00043551799170212424
2000,0,0.04183555215410592,8.773660482975182e-5,3.684595519336301e13,7.369285032409515e10,-0.0,1.1053974545482731e14,0.13596554450084425,0.0003948147217338832


==> anc/data/renormalized_40000_slice_mu450.csv <==
T,mu,sigma,Delta,p,s,n,e,m,Delta_gap
0,450,3.147995328632854,51.35954269284233,2.7797666851819067e9,-0.0,2.634611375104141e7,9.075984502786726e9,10.230984818056776,231.1179421177905
1,450,3.150465527623062,51.35903411643346,2.7804351921857305e9,1341.5937171962262,2.6279151754431006e7,9.04518443890194e9,10.239012964774952,231.11565352395058
2,450,3.150465527623062,51.35903411643346,2.780460669390916e9,72343.097085813,2.6287442785601232e7,9.049033270323809e9,10.239012964774952,231.11565352395058
3,450,3.1511979839701403,51.36101261107663,2.780617984259922e9,252380.57918605817,2.6308469498643704e7,9.058950431867302e9,10.241393447902956,231.12455674984483
4,450,3.145905074705722,51.35873302404701,2.7809706808980985e9,450978.62183081085,2.6327911052354272e7,9.068393207148647e9,10.224191492793597,231.11429860821156
5,450,3.1459050744001584,51.35873302439381,2.781512932483312e9,629725.0186340435,2.6341725218626462e7,9.075412040991766e9,10.224191491800514,231.11429860977213
6,450,3.147995328632854,51.35954269284233,2.782223551960474e9,788891.9881482526,2.635113664972669e7,9.080521292345427e9,10.230984818056776,231.1179421177905
7,450,3.1478220052359522,51.35956111586101,2.7830867426736193e9,936059.3155882877,2.6358080382166203e7,9.08460184451029e9,10.230421517016845,231.11802502137456
8,450,3.144218872845977,51.36133615331465,2.7840936385533e9,1.0770308172822744e6,2.636429015899858e7,9.088453179534319e9,10.218711336749424,231.12601268991594
9,450,3.1448172017339386,51.358293472289375,2.7852398559489837e9,1.215109060221336e6,2.6369716610980175e7,9.092068600534088e9,10.2206559056353,231.11232062530217
10,450,3.1442610840588436,51.358567923500026,2.7865234579338245e9,1.351965582404322e6,2.6375772199849293e7,9.096093687822401e9,10.218848523191241,231.1135556557501
11,450,3.1397178593373702,51.35823708469293,2.787943658536583e9,1.4883959146961144e6,2.6382219034357846e7,9.100427261986105e9,10.204083042846452,231.11206688111818
12,450,3.1397178593373702,51.35823708469293,2.7895002354553747e9,1.6247662435183628e6,2.6389183933336556e7,9.105129729468296e9,10.204083042846452,231.11206688111818
13,450,3.141644066495383,51.358666972768276,2.7911932263192277e9,1.7612495754856598e6,2.63967459217379e7,9.110238682944141e9,10.210343216109994,231.11400137745724
14,450,3.141084943069397,51.35860905399253,2.7930228020600405e9,1.897935161856173e6,2.640485690091629e7,9.115733895618277e9,10.20852606497554,231.1137407429664
15,450,3.141783710396271,51.35937254383931,2.794989188631526e9,2.0348781426096414e6,2.641364612487987e7,9.121674739703562e9,10.21079705878788,231.11717644727688
16,450,3.141783710396271,51.35937254383931,2.7970926645956593e9,2.1721296947560986e6,2.6422948841690153e7,9.127988389281008e9,10.21079705878788,231.11717644727688
17,450,3.141783710396271,51.35937254383931,2.7993335704247713e9,2.309749085585636e6,2.6432850634193998e7,9.134714949417482e9,10.21079705878788,231.11717644727688
18,450,3.1350544127411757,51.36183597237745,2.8017123039620366e9,2.44781674050437e6,2.6443703802336674e7,9.142015108418545e9,10.18892684140882,231.1282618756985
19,450,3.1384390005165312,51.360052013916466,2.8042293870133686e9,2.5864304516462767e6,2.6454566547705818e7,9.149467738035528e9,10.199926751678726,231.1202340626241
20,450,3.136260334190294,51.361661216864874,2.806885394228119e9,2.725729812883337e6,2.6466481953969542e7,9.157546081315842e9,10.192846086118456,231.12747547589194
21,450,3.1351704189865552,51.3577013198846,2.8096811306020956e9,2.865884547428283e6,2.6478336236882042e7,9.165753751490818e9,10.189303861706305,231.1096559394807
22,450,3.1339116245503966,51.3582985941312,2.812617520638124e9,3.007096042427809e6,2.6491335683589e7,9.174639649910337e9,10.185212779788788,231.1123436735904
23,450,3.128033876041739,51.35752229990613,2.8156957434232616e9,3.1496112867797534e6,2.650482550523688e7,9.183916793529268e9,10.166110097135652,231.10885034957758
24,450,3.1346819810681072,51.35769407704261,2.8189172599805355e9,3.293694866989776e6,2.6518928386969134e7,9.19364919096333e9,10.187716438471348,231.10962334669173
25,450,3.131578072294225,51.35613341956922,2.822283775237259e9,3.4396707386533376e6,2.653353573385552e7,9.203799073464058e9,10.177628734956231,231.1026003880615
26,450,3.1319442700384137,51.35497349637025,2.8257973411041627e9,3.587863010744673e6,2.6548785871659428e7,9.214440739421942e9,10.178818877624845,231.0973807336661
27,450,3.132995552416787,51.353732006196225,2.8294603617479687e9,3.7386311375096836e6,2.656465536064981e7,9.225577591257206e9,10.182235545354558,231.091794027883
28,450,3.130069287701107,51.34997378727128,2.833275604485854e9,3.892367005278526e6,2.6580909313899778e7,9.237119862916845e9,10.172725185028598,231.07488204272076
29,450,3.1246819825566696,51.34849255945517,2.8372462106347237e9,4.0494296174347727e6,2.659810936509395e7,9.249336462563162e9,10.155216443309175,231.06821651754825
30,450,3.129341356886747,51.341484859399934,2.841375740244504e9,4.210266333415416e6,2.6615236698589332e7,9.26178876412316e9,10.170359409881927,231.0366818672997
31,450,3.1215239158863293,51.339098504268804,2.84566811641348e9,4.3751987012987565e6,2.663370328441214e7,9.275129521312244e9,10.14495272663057,231.02594326920962
32,450,3.1242591097603625,51.330809196596064,2.85012770992804e9,4.544720259718895e6,2.665207844775671e7,9.288738639873486e9,10.153842106721179,230.9886413846823
33,450,3.1224817276063526,51.32420796116306,2.8547592265286016e9,4.719139713253388e6,2.6671408622896057e7,9.303106264311985e9,10.148065614720647,230.95893582523377
34,450,3.122542515985164,51.31307345521196,2.859567831460347e9,4.898935691012285e6,2.6690923475356285e7,9.317911545944399e9,10.148263176951783,230.90883054845384
35,450,3.1206762019900323,51.30307502922794,2.8645590087254386e9,5.084378956287215e6,2.6711343931310974e7,9.333499023834553e9,10.142197656467605,230.86383763152574
36,450,3.119855172908354,51.28737025371125,2.869738654921436e9,5.275983919536961e6,2.673186040035885e7,9.349533946343376e9,10.13952931195215,230.79316614170062
37,450,3.1203278985575995,51.27492180779579,2.8751130156054606e9,5.473859087305691e6,2.675354691448379e7,9.366515882142555e9,10.141065670312198,230.73714813508107
38,450,3.1164050681623876,51.256994767655264,2.8806886483627563e9,5.678583533966233e6,2.6775452540105976e7,9.384051168975649e9,10.128316471527759,230.6564764544487
39,450,3.118547167655433,51.23634039589646,2.8864724692918606e9,5.890392042626051e6,2.679783183474216e7,9.402277146004526e9,10.135278294880157,230.5635317815341
40,450,3.1167325729579223,51.21721292011547,2.8924717002593017e9,6.109402515136743e6,2.6821300556253873e7,9.42148965066041e9,10.129380862113248,230.47745814051962
41,450,3.114315699153316,51.192424148287145,2.8986938253111277e9,6.336188417953032e6,2.6845012669661902e7,9.441345601172802e9,10.121526022248277,230.36590866729216
42,450,3.112158150764438,51.16545885012181,2.9051466314582877e9,6.570861079379599e6,2.6869397707948796e7,9.462058502452614e9,10.114513989984422,230.24456482554814
43,450,3.109294643955373,51.1374860192457,2.91183814989527e9,6.813581724075532e6,2.6894630320289798e7,9.483729508370388e9,10.105207592854962,230.11868708660563
44,450,3.1052894076562385,51.103857713412275,2.9187766624921627e9,7.064853705395104e6,2.692020068170605e7,9.506167207312943e9,10.092190574882775,229.96735971035523
45,450,3.1078085929926713,51.067408030168835,2.925970679281104e9,7.324715874960061e6,2.694640276219496e7,9.529522778079832e9,10.100377927226182,229.80333613575976
46,450,3.1086240182181113,51.02986337476978,2.933428905661447e9,7.593226180980731e6,2.6973543298805855e7,9.5539539831263e9,10.103028059208862,229.63438518646402
47,450,3.107999718880076,50.98747998581255,2.941160257353204e9,7.870841349617407e6,2.7001215143685464e7,9.579316100737272e9,10.100999086360247,229.44365993615648
48,450,3.107403455458069,50.940904986358206,2.949173825846599e9,8.157690600580535e6,2.7029513841574114e7,9.60567655168962e9,10.099061230238725,229.23407243861192
49,450,3.103943670073564,50.89219426261997,2.957478876915962e9,8.45373603172146e6,2.705873785931049e7,9.63318622532811e9,10.087816927739082,229.01487418178985
50,450,3.1084595375370947,50.835423775923175,2.966084848643633e9,8.75970099360852e6,2.7088135781673737e7,9.661561302789974e9,10.102493496995558,228.7594069916543
51,450,3.103257505827875,50.77848971196717,2.975001299992226e9,9.074927041523706e6,2.7118817547989886e7,9.691287875720932e9,10.085586893940594,228.50320370385225
52,450,3.1046636122447273,50.717158223403615,2.9842379457247696e9,9.399939494521614e6,2.715017970942968e7,9.722139777233711e9,10.090156739795363,228.22721200531626
53,450,3.1028258025305373,50.6516392834433,2.9938046215967884e9,9.734837994660811e6,2.7182370120388817e7,9.754208346295202e9,10.084183858224247,227.93237677549484
54,450,3.1027464489437913,50.57821020482915,3.0037112870239882e9,1.0080219251257895e7,2.7214950497839537e7,9.78734827657173e9,10.083925959067322,227.60194592173116
55,450,3.1011700392603374,50.505105086133284,3.0139680137311254e9,1.0435074225819716e7,2.724893484264243e7,9.821981747878052e9,10.078802627596097,227.2729728875998
56,450,3.1014474441836826,50.42449553667565,3.0245849610060196e9,1.0800555971436102e7,2.728342771155575e7,9.85778864359449e9,10.07970419359697,226.91022991504042
57,450,3.102867824546446,50.340277434993425,3.035572410027078e9,1.1176186767345365e7,2.7318919862849552e7,9.894984173993906e9,10.08432042977595,226.5312484574704
58,450,3.101444794065011,50.25064690620577,3.0469407176500764e9,1.1562317565232044e7,2.735527675209035e7,9.93354823957404e9,10.079695580711286,226.12791107792597
59,450,3.099975704038184,50.15689900642498,3.058700322941693e9,1.1958793219981007e7,2.7392658067985363e7,9.9735646076306e9,10.074921038124097,225.7060455289124
60,450,3.098651950798553,50.05750110352797,3.070861761518395e9,1.2365931440677026e7,2.7430924289910745e7,1.0015010055382063e10,10.070618840095298,225.25875496587585
61,450,3.1015624546986107,49.95295104380426,3.083435622644168e9,1.2783695526591858e7,2.7470132939432226e7,1.0057929627222437e10,10.080077977770484,224.78827969711918
62,450,3.0975642612789294,49.843533711702506,3.0964326015867763e9,1.3212096794857522e7,2.7510453343625005e7,1.0102421404325644e10,10.067083849156521,224.29590170266127
63,450,3.0978103761634506,49.72900964414863,3.109863426846105e9,1.365119708100561e7,2.755179582929034e7,1.0148470112437902e10,10.067883722531214,223.78054339866884
64,450,3.0950089692942955,49.60501208065613,3.1237389056572375e9,1.4101982103270825e7,2.7593773088403683e7,1.0195985838733753e10,10.05877915020646,223.2225543629526
65,450,3.09730692587193,49.4819504411557,3.138069917604391e9,1.4562245112745896e7,2.7637518784427054e7,1.0245359467716267e10,10.066247509083773,222.66877698520068
66,450,3.0970211673567096,49.35042011500835,3.152867391380234e9,1.5034049813539967e7,2.768208410171167e7,1.0296317742083656e10,10.065318793909306,222.07689051753755
67,450,3.095124284590328,49.21047021049214,3.1681423205384283e9,1.5517477517513465e7,2.77275072963126e7,1.0348906956475645e10,10.059153924918565,221.44711594721463
68,450,3.1011224986445596,49.06788881843619,3.1839057463032784e9,1.601116708975108e7,2.7774385231491726e7,1.0403326969971071e10,10.078648120594819,220.80549968296285
69,450,3.0901543540098,48.91671137877328,3.2001687921948886e9,1.6516639433983108e7,2.7822317564437013e7,1.0459522232746601e10,10.043001650531851,220.12520120447977
70,450,3.096133872256772,48.75963266593283,3.2169426067740164e9,1.703318942846045e7,2.7871338896027192e7,1.051748315643045e10,10.06243508483451,219.41834699669772
71,450,3.0976931340288116,48.59741327027087,3.2342383942787914e9,1.7560674920659225e7,2.7921761997647036e7,1.0577362424029179e10,10.067502685593638,218.6883597162189
72,450,3.0898643281353753,48.4308497769202,3.252067422305231e9,1.8098879508680273e7,2.7973755519374948e7,1.0639241886038475e10,10.04205906643997,217.93882399614088
73,450,3.093617343003018,48.25433346968101,3.2704410235932703e9,1.864931483959724e7,2.802656116714999e7,1.0702911484914824e10,10.054256364759809,217.14450061356453
74,450,3.095214597477627,48.06957507367845,3.289370554928059e9,1.921160527763286e7,2.808053082121764e7,1.0768527105164711e10,10.059447441802288,216.31308783155302
75,450,3.093228568196734,47.88395556648646,3.308867434277626e9,1.978359095362024e7,2.8136511092709508e7,1.083633187896317e10,10.052992846639386,215.47780004918909
76,450,3.0925769393742755,47.684349459140755,3.3289431551143026e9,2.03691616835843e7,2.8193088535466164e7,1.0906002973797878e10,10.050875052966395,214.5795725661334
77,450,3.095654175783693,47.48167083165676,3.3496092121658993e9,2.0965045579501424e7,2.825145196555537e7,1.0977852681955627e10,10.060876071297002,213.6675187424554
78,450,3.093026612774871,47.270224789903786,3.370877215388776e9,2.1573015635577783e7,2.8311118756087035e7,1.1051821444425457e10,10.05233649151833,212.71601155456705
79,450,3.0896598067572354,47.052096483016015,3.392758765689166e9,2.219241010317227e7,2.837230712613184e7,1.1127979839220772e10,10.041394371961015,211.73443417357208
80,450,3.0899841826340415,46.82498145049701,3.4152655614698625e9,2.2823971139130384e7,2.843477741659302e7,1.1206301967127426e10,10.042448593560636,210.71241652723657
81,450,3.0932810816053307,46.59219840297952,3.438409348148108e9,2.346659771264342e7,2.8498924729802433e7,1.1286901194987104e10,10.053163515217324,209.66489281340785
82,450,3.089384406434728,46.351443957178176,3.4622019041246357e9,2.4121078579969715e7,2.856464097045049e7,1.1369814976135603e10,10.040499320912867,208.5814978073018
83,450,3.0896632769855095,46.10335445373339,3.486655072481118e9,2.4787148397495363e7,2.8631932667594854e7,1.1455047944928682e10,10.041405650202906,207.46509504180025
84,450,3.09296261069951,45.84380609955311,3.5117807690518575e9,2.5466268795903996e7,2.870043267992047e7,1.154258051576829e10,10.052128484773407,206.297127447989
85,450,3.092147596393816,45.58123203598964,3.537590940764791e9,2.61554350286901e7,2.8771106596224364e7,1.163261900497483e10,10.049479688279902,205.11554416195338
86,450,3.0941580765214987,45.30172142369676,3.564097610406205e9,2.685966720060054e7,2.8842530956138134e7,1.1724972699107601e10,10.05601374869487,203.85774640663544
87,450,3.091411593195014,45.020898679664086,3.5913128673155236e9,2.757324220510065e7,2.8916391177774936e7,1.1819935234526953e10,10.047087677883795,202.59404405848838
88,450,3.0934080033381357,44.72670415484148,3.6192488169699945e9,2.8300577358012408e7,2.8991440581520583e7,1.191735025221936e10,10.053576010848941,201.27016869678664
89,450,3.0967180119289655,44.424617078289955,3.6479176697926397e9,2.9039611425626364e7,2.906830276841386e7,1.2017343992874344e10,10.064333538769137,199.9107768523048
90,450,3.095195753252586,44.1132891762788,3.6773316942816987e9,2.9790845247934334e7,2.9146945664947998e7,1.211996992725899e10,10.059386198070904,198.50980129325458
91,450,3.0918418600460313,43.79094616471708,3.7075031931697683e9,3.0554931714933034e7,2.9227218871175323e7,1.2225244084918034e10,10.048486045149602,197.05925774122684
92,450,3.0921853428778396,43.45752264313865,3.738444559164488e9,3.1331851802834827e7,2.9309118818506815e7,1.2333189275024382e10,10.049602364352978,195.55885189412393
93,450,3.092481275200507,43.118402753593344,3.7701682594539685e9,3.2119411718340557e7,2.9393241098871812e7,1.2443895524844019e10,10.050564144401648,194.03281239117004
94,450,3.093000478513485,42.76717170716883,3.802686784365111e9,3.2920121489872396e7,2.947902093889512e7,1.2557364058185698e10,10.052251555168827,192.45227268225972
95,450,3.0925029867804525,42.40232779792416,3.8360127325874963e9,3.373456587459553e7,2.9566386159668773e7,1.2673644797350027e10,10.05063470703647,190.8104750906587
96,450,3.0918781979292373,42.02784558710529,3.8701587481042733e9,3.456105397168022e7,2.9655754937690765e7,1.279279215513787e10,10.04860414327002,189.1253051419738
97,450,3.0931646533452453,41.644389166632806,3.9051375758177037e9,3.5399208525047444e7,2.9747219814553577e7,1.2914834567661007e10,10.052785123372047,187.3997512498476
98,450,3.0936167694666428,41.24664407095041,3.9409619923171563e9,3.625117619807515e7,2.984037592125647e7,1.303982243965962e10,10.05425450076659,185.60989831927685
99,450,3.0908543314966104,40.835828793899736,3.977644882862512e9,3.711638031361181e7,2.993541770182091e7,1.3167814734004465e10,10.045276577363984,183.7612295725488
100,450,3.0931486425866552,40.41304650958685,4.015199179008782e9,3.7994212785486855e7,3.0032430228889767e7,1.3298815702540298e10,10.05273308840663,181.8587092931408
101,450,3.0930635027632656,39.97589793917834,4.053637905934261e9,3.888561662794266e7,3.013133070572855e7,1.3432908191065794e10,10.052456383980614,179.89154072630254
102,450,3.0931426595971185,39.528338165075574,4.0929741667973723e9,3.978875620570473e7,3.0232503282785434e7,1.3570105443437956e10,10.052713643690636,177.8775217428401
103,450,3.0919529328762874,39.061689911568806,4.1332211306831403e9,4.070722463785018e7,3.0335281282810517e7,1.3710499584280159e10,10.048847031847934,175.77760460205963
104,450,3.0936632479174935,38.58322374653153,4.174392055445029e9,4.163771370187043e7,3.0440320115365654e7,1.3854074221464039e10,10.054405555731854,173.6245068593919
105,450,3.0913884506531133,38.08844945656888,4.216500265963205e9,4.258201800536957e7,3.054737291900015e7,1.4000929438150667e10,10.047012464622618,171.39802255455996
106,450,3.0948540821191073,37.57717906344584,4.2595592046564794e9,4.3539969386235e7,3.0656415685646832e7,1.4151064608825506e10,10.058275766887098,169.09730578550628
107,450,3.096736314708232,37.053911452357,4.303582360016927e9,4.450943554916899e7,3.07679536481858e7,1.4304506385427765e10,10.064393022801754,166.7426015356065
108,450,3.096142518830842,36.50738035363875,4.348583313946734e9,4.549505838461706e7,3.088117268973732e7,1.4461410701973701e10,10.062463186200237,164.28321159137437
109,450,3.0945488214981793,35.94574475903025,4.394575759429917e9,4.649301870201678e7,3.099679966654711e7,1.4621723129036112e10,10.057283669869083,161.75585141563613
110,450,3.0977120442046173,35.364480722136854,4.441573446461129e9,4.7504933474977784e7,3.1114517771586765e7,1.4785502233000471e10,10.067564143665006,159.14016324961585
111,450,3.096022589129893,34.76594462780841,4.489590221745413e9,4.852950347831796e7,3.1234687210652653e7,1.4952793909141575e10,10.062073414672152,156.44675082513783
112,450,3.096845968728022,34.14237077994995,4.538640049286549e9,4.956963409400465e7,3.1356763560143776e7,1.5123702571306671e10,10.064749398366072,153.64066850977477
113,450,3.090941036608391,33.49546069554141,4.588736948724984e9,5.062420271810404e7,3.1481077236987825e7,1.5298282715065294e10,10.04555836897727,150.72957312993634
114,450,3.0978568816522287,32.8225177063279,4.639895061688374e9,5.169372627545475e7,3.1607385343428075e7,1.5476513138256104e10,10.068034865369743,147.70132967847556
115,450,3.0954488901480826,32.129722825794815,4.69212858678909e9,5.27751912971813e7,3.1736447315869644e7,1.56584197045281e10,10.060208892981269,144.58375271607667
116,450,3.0965065333787454,31.405644993824545,4.745451874929588e9,5.3872678450454034e7,3.1867492548337966e7,1.5844150472075165e10,10.063646233480922,141.32540247221044
117,450,3.098503487995421,30.64857817702797,4.799879311732672e9,5.4986133891124375e7,3.2000601630232036e7,1.6033769087133297e10,10.070136335985119,137.91860179662586
118,450,3.0964631834289484,29.868886989818314,4.855425443615344e9,5.611055110131635e7,3.2136662919880006e7,1.6227117900285988e10,10.063505346144083,134.4099914541824
119,450,3.1006439410360733,29.05326748742148,4.912104865859435e9,5.725035163451294e7,3.2274895602437545e7,1.64243899997445e10,10.077092808367238,130.73970369339665
120,450,3.0965882191197736,28.197246892832332,4.969932312814849e9,5.840626948546708e7,3.241537143777274e7,1.6625737172438934e10,10.063911712139264,126.8876110177455
121,450,3.094255260881702,27.302747921169686,5.028922591661623e9,5.957618731057405e7,3.255835698930618e7,1.6831056718105618e10,10.056329597865531,122.8623656452636
122,450,3.098363998892438,26.357653057888164,5.089090624411627e9,6.076316677083107e7,3.2703373631162856e7,1.704053385565305e10,10.069682996400424,118.60943876049674
123,450,3.0995813836743733,25.36984447022338,5.150451462510742e9,6.196254267786988e7,3.285125687792177e7,1.725400688193205e10,10.073639496941713,114.16430011600521
124,450,3.0970554188107386,24.319384297047122,5.213020220681815e9,6.317947480454702e7,3.30012761898537e7,1.7471808940516182e10,10.065430111134901,109.43722933671205
125,450,3.0962145289568532,23.213797296291126,5.276812164030384e9,6.4408674906569466e7,3.315419418962453e7,1.7693659584621838e10,10.062697219109772,104.46208783331006
126,450,3.09421877171622,22.02839146339803,5.34184263685075e9,6.565546475146769e7,3.3309293021864016e7,1.7919927781672985e10,10.056211008077716,99.12776158529114
127,450,3.097299936901532,20.757931899466698,5.408127102930209e9,6.691735235618898e7,3.346691021981857e7,1.8150486245224148e10,10.06622479492998,93.41069354760015
128,450,3.0948056049090753,19.38363391175789,5.475681149084566e9,6.81950999436282e7,3.362707824547136e7,1.8385476854161953e10,10.058118215954496,87.22635260291051
129,450,3.097924363737028,17.89163328543463,5.544520465669504e9,6.948598739669703e7,3.3790098679577276e7,1.8624716314314186e10,10.06825418214534,80.51234978445584
130,450,3.093823972920512,16.22744470607091,5.614660862801464e9,7.079562416753459e7,3.3955350874386474e7,1.8868678172451946e10,10.054927911991664,73.02350117731909
131,450,3.0942833050762077,14.34180946513819,5.686118252880769e9,7.212174336350173e7,3.4123072207339816e7,1.9117212621040874e10,10.056420741497675,64.53814259312186
132,450,3.094037961488872,12.148953051385941,5.758908681130631e9,7.346126626374492e7,3.429376698024552e7,1.937017360679418e10,10.055623374838833,54.67028873123674
133,450,3.098627147075217,9.408762343976099,5.833048315281557e9,7.48183680005066e7,3.4466844854325265e7,1.962787481323219e10,10.070538227994454,42.33943054789244
134,450,3.0947140082699303,5.341423567375379,5.908553424263539e9,7.619282250480959e7,3.464250990059719e7,1.989041424664968e10,10.057820526877274,24.036406053189207
135,450,3.08607829594722,0.00450741309603818,5.985372258229369e9,7.732548436124393e7,3.485452789551415e7,2.013810568351993e10,10.029754461828466,0.02028335893217181
136,450,3.0715813292550247,0.00423433621770981,6.063153314314118e9,7.823789788889535e7,3.509855682342004e7,2.0371551369114666e10,9.98263932007883,0.019054512979694148
137,450,3.058487919212844,0.003882925631810353,6.141850541811331e9,7.915781696477215e7,3.534437274651526e7,2.0607738118294323e10,9.940085737441743,0.017473165343146586
138,450,3.040178757161513,0.003991104975134852,6.22147149366914e9,8.008535543985718e7,3.5592034023630485e7,2.084672286766487e10,9.880580960774918,0.017959972388106833
139,450,3.0285956413082227,0.00418495302093577,6.302023772600523e9,8.102046275564423e7,3.584143555398948e7,2.108846654972929e10,9.842935834251724,0.018832288594210968
140,450,3.01006877443781,0.0017883295865465418,6.38351501570565e9,8.196331567852822e7,3.609269713032451e7,2.133306288793433e10,9.782723516922882,0.008047483139459438
141,450,2.996709834589475,0.0044082752178986415,6.465952964236711e9,8.291386137667142e7,3.634571304425645e7,2.1580472359789364e10,9.739306962415794,0.019837238480543886
142,450,2.9811296297210736,0.006258227319177537,6.549345358651687e9,8.387222112123232e7,3.660054758124099e7,2.1830756452121746e10,9.688671296593489,0.028162022936298915
143,450,2.9655929330125446,0.0032997394126201545,6.633700026677106e9,8.483843039143282e7,3.6857181004135504e7,2.2083926971158764e10,9.63817703229077,0.014848827356790696
144,450,2.953713751616508,0.00516726286827689,6.719024852452049e9,8.581251126887846e7,3.7115582577824764e7,2.2339988930287594e10,9.59956969275365,0.023252682907246004
145,450,2.936320810071938,0.003577394411270859,6.805327761004499e9,8.679460192188418e7,3.737583053426042e7,2.2599013258085896e10,9.543042632733798,0.016098274850718866
146,450,2.9219831696460146,8.754954296336092e-5,6.892616753665524e9,8.778468039121287e7,3.7637851842454284e7,2.2860979912555984e10,9.496445301349548,0.00039397294333512413
147,450,2.9049836611112902,0.003837107903479333,6.980899841797782e9,8.878285320011331e7,3.7901694926132746e7,2.3125942295378613e10,9.441196898611693,0.017266985565657
148,450,2.8913150073013942,0.0026054136280124277,7.070185147422363e9,8.978912193301503e7,3.8167309354075804e7,2.3393894107997974e10,9.396773773729532,0.011724361326055924
149,450,2.873778949252877,0.0047365912461723985,7.160480826483822e9,9.080360650952514e7,3.8434755387079716e7,2.3664896467621296e10,9.33978158507185,0.021314660607775794
150,450,2.860059637879134,0.00025940511601800324,7.251795067960894e9,9.182629316192254e7,3.8703968993013725e7,2.3938934953183666e10,9.295193823107185,0.0011673230220810146
151,450,2.8437774853327946,0.006013848506761458,7.344136158064447e9,9.285729416169143e7,3.897500315685629e7,2.421606668093629e10,9.242276827331583,0.02706231828042656
152,450,2.8310221990812896,0.0035704624322009998,7.437512399604578e9,9.38966104143672e7,3.9247807691731356e7,2.4496285844658344e10,9.200822147014192,0.0160670809449045
153,450,2.822155993777689,0.004649162109560859,7.531932161833089e9,9.494429298092328e7,3.952238009140373e7,2.4779615705379852e10,9.172006979777489,0.020921229493023864
154,450,2.801386783166144,0.004374789189693973,7.627403901581383e9,9.600054143093416e7,3.979884879126013e7,2.5066161434849537e10,9.104507045289967,0.019686551353622878
155,450,2.785589883598618,0.0009631467638856284,7.723936068094073e9,9.706525728300148e7,4.0077076259841904e7,2.5355863127700016e10,9.053167121695509,0.004334160437485328
156,450,2.7726959389265406,0.004433962079103039,7.82153723265524e9,9.813851420412248e7,4.0357079786816664e7,2.5648756887255367e10,9.011261801511257,0.019952829355963674
157,450,2.760166938197912,9.035563238683536e-5,7.920215971744053e9,9.922039111803661e7,4.063887990472809e7,2.5944881390915337e10,8.970542549143214,0.0004066003457407591
158,450,2.7443859329762406,0.00018015059722010108,8.019980923948975e9,1.003109759900997e8,4.092250537735411e7,2.6244280702296127e10,8.919254282172782,0.0008106776874904549
159,450,2.728807617873451,0.004442999919462294,8.120840818766611e9,1.0141029248306052e8,4.120792854163064e7,2.65469635297738e10,8.868624758088716,0.019993499637580323
160,450,2.7149974260993255,0.004506416345441147,8.222804411117645e9,1.0251838177225883e8,4.149513713286471e7,2.6852948382232887e10,8.823741634822808,0.020278873554485162
161,450,2.698044660112786,0.0039479213781693735,8.325880504232727e9,1.0363534406070177e8,4.178416968034225e7,2.716228624569427e10,8.768645145366555,0.01776564620176218
162,450,2.68532344039268,0.0035436999726350255,8.430077985654322e9,1.047611668673886e8,4.207496859746526e7,2.7474966915722e10,8.72730118127621,0.015946649876857615
163,450,2.676410315049953,0.005751396762570701,8.535405773544411e9,1.0589590902430771e8,4.2367537632216424e7,2.779101933191514e10,8.698333523912346,0.025881285431568153
164,450,2.6600513422816654,0.0027375969542452303,8.641872854131344e9,1.0703972994507699e8,4.2661963721722186e7,2.8110526531636265e10,8.645166862415412,0.012319186294103536
165,450,2.6491797533477293,0.0026591508720188585,8.749488255239399e9,1.081925652168768e8,4.295814709354128e7,2.8433451197638847e10,8.60983419838012,0.011966178924084863
166,450,2.6308750362544817,8.644801583182978e-5,8.858261095009462e9,1.0935458953246751e8,4.3256186697771825e7,2.8759884781377464e10,8.550343867827065,0.000389016071243234
167,450,2.620920353376366,0.003966918480605963,8.968200473808243e9,1.1052571223909411e8,4.35559622165951e7,2.9089776467588264e10,8.51799114847319,0.017851133162726834
168,450,2.6039728452652287,0.001855826981769777,9.079315631101543e9,1.1170613066842866e8,4.3857590118754774e7,2.9423229874634117e10,8.462911747111994,0.008351221417963996
169,450,2.5916179908011623,0.0022521625314553036,9.191615813996145e9,1.1289579270845826e8,4.41609828394845e7,2.9760215431501324e10,8.422758470103778,0.010134731391548867
170,450,2.5725099262374087,7.979717513501002e-5,9.30511034608659e9,1.1409485867158127e8,4.446622537382789e7,3.0100817046304775e10,8.360657260271578,0.0003590872881075451
171,450,2.5641398864867333,0.0039580334128511505,9.419808575351696e9,1.1530322185665156e8,4.477318747858066e7,3.0444976727497017e10,8.333454631081883,0.017811150357830176
172,450,2.5473206813932436,0.004235421565815536,9.535719940076374e9,1.1652111525969748e8,4.508201166113973e7,3.0792817132104473e10,8.278792214528043,0.019059397046169914
173,450,2.535082315142493,0.0033720598467078334,9.652853919326092e9,1.1774847350715156e8,4.539260150632738e7,3.114430267525845e10,8.239017524213102,0.01517426931018525
174,450,2.522457525892876,0.004089715900361484,9.771220039396873e9,1.1898539768852668e8,4.570499373675944e7,3.1499486339948517e10,8.197986959151848,0.01840372155162668
175,450,2.510969088649361,0.00403505536037148,9.89082789922517e9,1.20231929066649e8,4.6019177264742e7,3.1858389456572308e10,8.160649538110423,0.01815774912167166
176,450,2.496570119120894,0.0006497694208407829,1.001168713255903e10,1.2148816052971062e8,4.633518141582158e7,3.222106075778975e10,8.113852887142906,0.002923962393783523
177,450,2.4841555013309025,8.648110546759367e-5,1.0133807467810595e10,1.2275410168767811e8,4.665297073372141e7,3.2587505361083065e10,8.073505379325432,0.0003891649746041715
178,450,2.4702844057911344,0.002244434122537075,1.0257198604591507e10,1.2402983981870787e8,4.697257000433966e7,3.295776938509134e10,8.028424318821187,0.010099953551416838
179,450,2.4567151290947127,0.000571023240676081,1.0381870398720413e10,1.2531541396039014e8,4.729396657715539e7,3.3331873659909348e10,7.984324169557816,0.0025696045830423645
180,450,2.4445056498217674,8.85050163024217e-5,1.0507832724684748e10,1.2661086943789198e8,4.7617153017669626e7,3.370984263208714e10,7.944643361920744,0.00039827257336089763
181,450,2.4302232204294802,8.280269265997901e-5,1.0635095462399343e10,1.2791629343917733e8,4.7942153588343844e7,3.4091722764846485e10,7.898225466395811,0.0003726121169699056
182,450,2.4177917800205693,0.001383531045415772,1.0763668600535866e10,1.2923170474406193e8,4.826894064524597e7,3.4477524953244095e10,7.85782328506685,0.006225889704370974
183,450,2.4057287350585943,0.003037966636859629,1.0893562190333271e10,1.3055717236131929e8,4.859752469505394e7,3.486728646456243e10,7.818618388940432,0.01367084986586833
184,450,2.39273132165444,0.0024646487782942457,1.1024786303499676e10,1.3189276377782369e8,4.892791478589593e7,3.5261043885273056e10,7.77637679537693,0.011090919502324105
185,450,2.381438339694733,0.004813429156570868,1.1157351086397358e10,1.3323850949249345e8,4.9260092663779415e7,3.565881486841467e10,7.739674604007882,0.021660431204568908
186,450,2.3704133701089334,0.0013327714061263738,1.1291266734193472e10,1.345944785276694e8,4.959406834305277e7,3.606063702632678e10,7.703843452854033,0.005997471327568682
187,450,2.3543395334708848,0.0020285379435879,1.1426543506018448e10,1.3596077521124068e8,4.992987804724056e7,3.646656657974181e10,7.6516034837803755,0.00912842074614555
188,450,2.344013673897454,0.001027422179897113,1.1563191700947508e10,1.3733735451573995e8,5.026744812780264e7,3.687658260552279e10,7.618044440166726,0.004623399809537009
189,450,2.3293498153880767,0.0025046070256662515,1.1701221687694218e10,1.387243654633709e8,5.0606847119904675e7,3.729076458883998e10,7.57038690001125,0.011270731615498132
190,450,2.3176757271856774,0.004173715755684534,1.184064388120702e10,1.4012179514874125e8,5.094802548266072e7,3.770910866425114e10,7.532446113353451,0.018781720900580404
191,450,2.3051534417195274,0.0028826187143007123,1.1981468757636164e10,1.4152973472022986e8,5.1291009106366076e7,3.813166467179247e10,7.491748685588464,0.012971784214353205
192,450,2.292568926039803,9.197491513194567e-5,1.212370685051684e10,1.4294823198010454e8,5.163579268957174e7,3.855846039997051e10,7.450849009629359,0.0004138871180937555
193,450,2.2804366272208396,0.003257950158525311,1.2267368722288914e10,1.4437733728002945e8,5.198237283123014e7,3.898952514681033e10,7.411419038467729,0.014660775713363898
194,450,2.2711859788320674,0.0022360176740806054,1.2412465035495033e10,1.4581708352392998e8,5.2330733655464664e7,3.942487931310648e10,7.381354431204219,0.010062079533362724
195,450,2.258808744959113,0.0046237349594401775,1.2559006478289434e10,1.4726758160384378e8,5.268091464414597e7,3.986458352432579e10,7.3411284211171175,0.0208068073174808
196,450,2.249806465388343,8.399705526173535e-5,1.2707003810465052e10,1.4872882668659544e8,5.30328732816802e7,4.030863919686375e10,7.311871012512115,0.00037798674867780906
197,450,2.234777213193637,0.0021201003351505824,1.2856467805166014e10,1.50200961117262e8,5.338667064328166e7,4.075712332441135e10,7.263025942879321,0.00954045150817762
198,450,2.2183485007235695,0.0003846025291079344,1.3007409349013493e10,1.5168399722444335e8,5.374227632798736e7,4.12100464490206e10,7.209632627351601,0.0017307113809857048
199,450,2.211608362528713,9.574660049775988e-5,1.3159839382045778e10,1.531778872501507e8,5.409961945971035e7,4.1667388937603874e10,7.187727178218317,0.00043085970223991944
200,450,2.199443204896591,8.578130337669696e-5,1.331376882447153e10,1.5468282687566215e8,5.445879697659843e7,4.2129255190130196e10,7.14819041591392,0.0003860158651951363
201,450,2.188697614800903,8.902437878898807e-5,1.3469208723669703e10,1.5619880777467018e8,5.481976509225631e7,4.259564593055434e10,7.113267248102934,0.0004006097045504463
202,450,2.1745078684071233,0.0012364666122923137,1.36261701433788e10,1.5772593037733707e8,5.5182554529125616e7,4.3066617330949814e10,7.0671505723231505,0.005564099755315412
203,450,2.164501889482924,0.0008667580115292283,1.3784664260922276e10,1.5926417913957772e8,5.5547117246788725e7,4.354216686546693e10,7.034631140819504,0.0039004110518815276
204,450,2.1547575243376835,0.0003360228646818492,1.3944702238768177e10,1.6081364572351688e8,5.591347804668151e7,4.4022346609835945e10,7.002961954097471,0.0015121028910683213
205,450,2.1397536580400556,0.0034900320222499255,1.4106295331369131e10,1.6237443653132072e8,5.628167112124743e7,4.450721616211297e10,6.9541993886301805,0.015705144100124666
206,450,2.1307328048665477,0.0016258221983147816,1.4269454849316423e10,1.6394650277484897e8,5.665162677586614e7,4.499675677144223e10,6.92488161581628,0.007316199892416517
207,450,2.1209683956711425,8.824510002052298e-5,1.4434192145526873e10,1.655299619021947e8,5.7023386749349795e7,4.549103400543484e10,6.893147285931213,0.0003971029500923534
208,450,2.1102767939494305,0.002822768005014263,1.4600518610510983e10,1.6712487086007372e8,5.739695209603929e7,4.599008297160203e10,6.858399580335649,0.012702456022564184
209,450,2.097277179448331,0.0024304905194866442,1.4768445738745457e10,1.6873129783541775e8,5.777233111126381e7,4.649394450892557e10,6.816150833207075,0.0109372073376899
210,450,2.0838887842450244,0.0003845899334502577,1.4937985054184418e10,1.70349280220931e8,5.814951198170087e7,4.700264418397648e10,6.77263854879633,0.0017306547005261595
211,450,2.074541549638142,0.001507284066769219,1.5109148124034676e10,1.7197883225911057e8,5.852846813123641e7,4.7516196141694046e10,6.7422600363239615,0.006782778300461486
212,450,2.0623326567998226,0.00370279518488624,1.5281946591371681e10,1.736200730372817e8,5.8909241085774705e7,4.803466738113065e10,6.7025811345994235,0.01666257833198808
213,450,2.05202082358017,7.924414602630145e-5,1.545639215469721e10,1.7527301406848267e8,5.929180238359687e7,4.855807091450819e10,6.669067676635553,0.0003565986571183565
214,450,2.040130650262454,0.00021696912564995828,1.5632496509821201e10,1.7693774244845363e8,5.9676172672704555e7,4.908645807686493e10,6.630424613352976,0.0009763610654248123
215,450,2.03069701761214,0.0034257392438277016,1.5810271514688282e10,1.7861427622596282e8,6.0062328141188316e7,4.961984553742847e10,6.599765307239456,0.015415826597224657
216,450,2.017659746426478,0.000649443807376557,1.5989728993204441e10,1.8030272677441847e8,6.0450304394719735e7,5.015829696769383e10,6.557394175886054,0.0029224971331945062
217,450,2.01270024424562,8.615260167526226e-5,1.6170880894666508e10,1.820030414792718e8,6.0840033270020746e7,5.070179407784481e10,6.541275793798265,0.0003876867075386802
218,450,2.003730040965243,0.003366842961247207,1.6353739108319757e10,1.8371538700312036e8,6.123158530817153e7,5.125042864703767e10,6.51212263313704,0.015150793325612432
219,450,1.9903910894448047,0.0012070858298767685,1.653831573207134e10,1.8543982214446944e8,6.1624962280802146e7,5.180423834392843e10,6.468771040695615,0.005431886234445458
220,450,1.9805730604381355,0.0008312578771584962,1.6724622798464808e10,1.8717632922562927e8,6.202011860250546e7,5.2363223002301094e10,6.43686244642394,0.003740660447213233
221,450,1.9683409095910762,0.00038987353182781567,1.6912672456548216e10,1.8892501822916603e8,6.241708838341733e7,5.292744634463527e10,6.397107956170998,0.0017544308932251704
222,450,1.958787659283941,0.001943362429234851,1.7102476892580408e10,1.9068589755378076e8,6.2815842577946976e7,5.349692152443507e10,6.3660598926728085,0.008745130931556828
223,450,1.9494944920698427,0.0021193706086507958,1.729404834016134e10,1.9245904476436728e8,6.321639504627316e7,5.4071696413115486e10,6.335857099226989,0.00953716773892858
224,450,1.9372193434846228,8.095886619336961e-5,1.7487399119858345e10,1.942445448867812e8,6.3618763973073915e7,5.46518227226639e10,6.2959628663250236,0.0003643148978701633
225,450,1.9263611010789243,8.577787851455493e-5,1.7682541542845592e10,1.9604241273372704e8,6.4022924577606425e7,5.5237317382165886e10,6.260673578506504,0.0003860004533154972
226,450,1.9147063468837295,0.0006843870417589334,1.7879488025783463e10,1.9785272388495472e8,6.442888924854896e7,5.582822773406333e10,6.222795627372121,0.0030797416879152
227,450,1.9091069231263824,0.0009305788268195616,1.807825107140555e10,1.9967547095494e8,6.483662017894924e7,5.642455991589299e10,6.204597500160743,0.004187604720688028
228,450,1.8990932779842509,0.0011461071989934523,1.8278843165011505e10,2.0151080499017984e8,6.524617526804164e7,5.702639924336823e10,6.172053153448815,0.005157482395470535
229,450,1.8880162327971926,0.0017647445441855913,1.8481276890135548e10,2.0335875056285113e8,6.565753586880974e7,5.763376812972174e10,6.136052756590876,0.007941350448835162
230,450,1.880059187338168,0.001578368758966818,1.868556487007997e10,2.0521932474608573e8,6.607067918329803e7,5.824668545400386e10,6.110192358849046,0.007102659415350681
231,450,1.8715584600301245,0.0006213903080027484,1.8891719793861893e10,2.0709261628019005e8,6.648562525674194e7,5.886520593239588e10,6.082564995097904,0.002796256386012368
232,450,1.8577581172538005,0.004490313517166406,1.9099754393933834e10,2.0897872362764797e8,6.690239958759395e7,5.948938930209777e10,6.037713881074851,0.020206410827248826
233,450,1.8484433829363374,9.014906741759929e-5,1.9309681497926945e10,2.1087761322173962e8,6.732094947929902e7,6.011922964842294e10,6.007440994543097,0.0004056708033791968
234,450,1.840982263676263,0.0023194514199622995,1.952151388548348e10,2.1278936394464952e8,6.774128924081081e7,6.0754777435929375e10,5.983192356947854,0.010437531389830348
235,450,1.827340939259983,9.56068005222615e-5,1.9735264538979614e10,2.1471410433279315e8,6.816346153766043e7,6.139610767117397e10,5.938858052594945,0.0004302306023501767
236,450,1.8220748416840666,0.0008798623952702702,1.995094636461539e10,2.1665175730419028e8,6.858738930001621e7,6.20431935441808e10,5.921743235473216,0.003959380778716216
237,450,1.8106819052285736,0.004564423851572675,2.01685723948612e10,2.1860250971798098e8,6.901314907001905e7,6.269613948980887e10,5.884716191992864,0.020539907332077036
238,450,1.804109200120356,0.001683704528759568,2.0388155720435635e10,2.205663178841757e8,6.944068341190103e7,6.3354935471353645e10,5.863354900391157,0.007576670379418057
239,450,1.7945892359601585,0.0014780824561567514,2.0609709442295e10,2.2254330715220174e8,6.987003290558922e7,6.401965577459637e10,5.832415016870515,0.006651371052705381
240,450,1.7825884040359257,0.0017716448321089297,2.0833246749612656e10,2.2453352858889186e8,7.030119492241919e7,6.469033782681003e10,5.793412313116758,0.007972401744490184
241,450,1.7767808213871061,7.726492442721758e-5,2.105878090100849e10,2.2653695905033684e8,7.073412478852999e7,6.536698238496118e10,5.774537669508095,0.0003476921599224791
242,450,1.7646031508703783,0.001714426947809847,2.1286325135098667e10,2.285537673215249e8,7.116888708747077e7,6.6049685746072205e10,5.734960240328729,0.007714921265144311
243,450,1.7594725818274886,0.0007401766125151696,2.1515892850553993e10,2.3058388754471973e8,7.160541321002895e7,6.673842776732592e10,5.718285890939338,0.003330794756318263
244,450,1.7474464721371537,0.0027291794291457406,2.1747497429613407e10,2.326275007408436e8,7.204377413025764e7,6.743331110976837e10,5.679201034445749,0.012281307431155833
245,450,1.737321540500405,0.001073264411207614,2.1981152333951244e10,2.3468458290992635e8,7.24839251096342e7,6.813433677831611e10,5.646295006626316,0.004829689850434263
246,450,1.7317666839409218,0.002471567332597116,2.2216871072086235e10,2.3675516523963314e8,7.292585294262412e7,6.884153340104437e10,5.628241722807996,0.011122052996687023
247,450,1.718516775049613,0.0007172515182613894,2.2454667214631893e10,2.3883941340817964e8,7.336961899374926e7,6.955499644437564e10,5.585179518911243,0.0032276318321762523
248,450,1.713167921650026,0.0010033315428976488,2.2694554401155293e10,2.4093724246901292e8,7.381514551061863e7,7.02746972109383e10,5.567795745362584,0.0045149919430394194
249,450,1.7035324233104374,0.0009916572921890012,2.2936546282879036e10,2.4304881713665953e8,7.426249307149938e7,7.10007310663239e10,5.536480375758922,0.004462457814850506
250,450,1.693438222373735,0.002635106320591163,2.3180656608107304e10,2.4517415824860978e8,7.471164260149348e7,7.173312212471721e10,5.503674222714639,0.011857978442660233
251,450,1.6858401155373959,8.349174598327924e-5,2.342689918398453e10,2.4731329478154302e8,7.516257970358683e7,7.247189867279684e10,5.478980375496537,0.0003757128569247566
252,450,1.6759689355818184,0.0006020337713072553,2.3675287805198765e10,2.4946632451049912e8,7.561532764472263e7,7.321712341157219e10,5.4468990406409095,0.002709151970882649
253,450,1.670409821382116,0.002808180306493725,2.392583641891601e10,2.5163324391073474e8,7.606985451001711e7,7.396880882000758e10,5.428831919491877,0.012636811379221763
254,450,1.6615216081809034,8.581576522066569e-5,2.4178558982133194e10,2.538141766060812e8,7.652619730410697e7,7.472703066265956e10,5.399945226587937,0.00038617094349299556
255,450,1.654280347930173,0.0020180664568585603,2.4433469453424156e10,2.5600913327758738e8,7.698433198624279e7,7.549180892616988e10,5.376411130773063,0.009081299055863521
256,450,1.6437014278113227,0.00220731902211016,2.4690581954782017e10,2.582182136883101e8,7.744428238876246e7,7.626320782436847e10,5.342029640386799,0.00993293559949572
257,450,1.6383405863962164,0.002803920440444283,2.494991058499385e10,2.604413969396726e8,7.790600780294496e7,7.704123193982724e10,5.324606905787704,0.012617641981999274
258,450,1.627199962722336,0.000802211618978282,2.521146952024562e10,2.6267883615830883e8,7.836956037051171e7,7.782597237532834e10,5.288399878847592,0.003609952285402269
259,450,1.621848339113268,0.0014744924728553582,2.5475272991821495e10,2.649304837344983e8,7.883488548793367e7,7.86174207649837e10,5.271007102118121,0.006635216127849112
260,450,1.6099893332419821,0.0026551432337590594,2.574133529340872e10,2.6719650403187123e8,7.930204085085765e7,7.941567413776373e10,5.232465333036442,0.011948144551915767
261,450,1.6052429148477017,0.0006823433126246035,2.600967076614461e10,2.6947683177322763e8,7.977096290689902e7,8.022071563477235e10,5.2170394732550305,0.0030705449068107156
262,450,1.5945025166865048,0.001856587380703458,2.6280293799890377e10,2.7177163805850387e8,8.024171255169487e7,8.103264601970033e10,5.1821331792311405,0.00835464321316556
263,450,1.5888275190264602,0.0007483921658404121,2.6553218848993996e10,2.740808805097479e8,8.071423865449749e7,8.185146011959358e10,5.163689436835996,0.0033677647462818545
264,450,1.5797107061885844,0.0013716059204083348,2.6828460427321987e10,2.764046894432954e8,8.118858038533056e7,8.267723875910675e10,5.1340597951129,0.006172226641837506
265,450,1.5714429315890248,0.0018010433711556312,2.7106033094039326e10,2.7874308227765745e8,8.166471802189645e7,8.351000681939331e10,5.107189527664331,0.00810469517020034
266,450,1.5620587708977904,0.0010619125581732823,2.738595146631973e10,2.810961315971111e8,8.214266050659913e7,8.434981676648143e10,5.076691005417819,0.00477860651177977
267,450,1.5558004292903553,0.00030322817414303783,2.7668230228866215e10,2.834638553944379e8,8.262238869779998e7,8.519669407545871e10,5.056351395193655,0.0013645267836436702
268,450,1.5505174099110195,8.851375508857795e-5,2.795288410581125e10,2.8584632784950894e8,8.310391240629984e7,8.605069234069208e10,5.039181582210813,0.0003983118978986008
269,450,1.5402321346862828,0.0008785156584059897,2.82399278563178e10,2.88243656642286e8,8.358725833097278e7,8.691188202939488e10,5.0057544377304195,0.003953320462826954
270,450,1.5321155796945782,0.0014700823511296108,2.8529376353854073e10,2.906558341327322e8,8.40723943550806e7,8.77802763217699e10,4.979375634007379,0.0066153705800832486
271,450,1.526552939608218,0.0010112141241978906,2.8821244480853928e10,2.930829123311408e8,8.455931893718459e7,8.86559182826183e10,4.9612970537267085,0.004550463558890508
272,450,1.5181501569990463,8.605687335053565e-5,2.9115547206926464e10,2.9552499362021625e8,8.504805589991163e7,8.953887621273259e10,4.9339880102469005,0.00038725593007741047
273,450,1.5099531671448092,0.004107210097402732,2.9412299477482983e10,2.9798210651176614e8,8.553859173292133e7,9.042918188004376e10,4.90734779322063,0.018482445438312293
274,450,1.5028478592014611,0.000658112307137744,2.971151643068768e10,3.004542989212054e8,8.60309226851498e7,9.132687668204001e10,4.884255542404748,0.002961505382119848
275,450,1.4957882573127264,0.0012180196462289448,3.0013213129086964e10,3.0294163489573216e8,8.652505326660137e7,9.223201043720999e10,4.861311836266361,0.005481088408030251
276,450,1.4863800354648125,8.108699550229266e-5,3.0317404782354298e10,3.054441906044234e8,8.702099380291505e7,9.314463903577834e10,4.830735115260641,0.000364891479760317
277,450,1.478428460566404,0.0008229526686199373,3.0624106564208424e10,3.079619882385705e8,8.751872786059947e7,9.406479171514537e10,4.804892496840813,0.0037032870087897176
278,450,1.474926342023418,8.809768073317692e-5,3.093333381973408e10,3.1049505725679076e8,8.801824280411635e7,9.49925013595061e10,4.793510611576108,0.00039643956329929615
279,450,1.4670333465595566,8.555286562988737e-5,3.124510184555398e10,3.1304352943893105e8,8.851957635146916e7,9.59278522260689e10,4.767858376318559,0.00038498789533449317
280,450,1.4593220209595505,0.0010215528678767262,3.1559426017162968e10,3.156074204379928e8,8.902270895113432e7,9.687087073348547e10,4.742796568118539,0.004596987905445268
281,450,1.4534427639820275,0.000692727218103695,3.1876321832952633e10,3.181867713146741e8,8.952763369247842e7,9.782159606808607e10,4.72368898294159,0.0031172724814666278
282,450,1.4461785707704962,0.0024040155772262345,3.2195804759763466e10,3.2078166505422074e8,9.003436411403717e7,9.878008863684352e10,4.700080355004112,0.010818070097518055
283,450,1.4403085851352495,8.259324214187316e-5,3.2517890389548847e10,3.2339213307815546e8,9.054288860235174e7,9.974638314262744e10,4.681002901689561,0.0003716695896384292
284,450,1.4298550877051406,0.0008916856878963017,3.284259428795558e10,3.260182819398411e8,9.10532319471285e7,1.0072055215916711e11,4.647029035041707,0.004012585595533358
285,450,1.4254551621842824,0.00222506475705207,3.316993215653675e10,3.286600755319068e8,9.156535008999655e7,1.0170259691055513e11,4.6327292770989175,0.010012791406734315
286,450,1.4133421519614546,0.0020695119662390163,3.3499919711280678e10,3.313176872350415e8,9.207929976969697e7,1.0269262373430481e11,4.593361993874727,0.009312803848075573
287,450,1.4100798271797486,8.681055865389066e-5,3.383257275836977e10,3.339910305305026e8,9.259501308414134e7,1.036906088917481e11,4.5827594383341825,0.00039064751394250795
288,450,1.401250159411573,0.0010603743874175134,3.4167907065470776e10,3.3668028390395147e8,9.311254894453552e7,1.0469666172390823e11,4.5540630180876125,0.004771684743378811
289,450,1.3977822298839444,0.002408639023209488,3.450593858004716e10,3.393854093328421e8,9.363186295974024e7,1.0571078304902733e11,4.5427922471228195,0.010838875604442695
290,450,1.3889061700133913,0.0002590770457254368,3.484668323267695e10,3.421065540370979e8,9.415299870475917e7,1.0673306685522305e11,4.513945052543522,0.0011658467057644656
291,450,1.3859152723948247,0.001060458144723354,3.519015701443024e10,3.448436769380647e8,9.46759106927411e7,1.0776351278628008e11,4.5042246352831805,0.004772061651255093
292,450,1.377117582501961,0.0006821895282746199,3.553637599912182e10,3.475969329088094e8,9.520064581261647e7,1.0880221902592793e11,4.4756321431313735,0.0030698528772357897
293,450,1.369738179471254,0.0007161683484845183,3.588535627701116e10,3.5036631566821307e8,9.572717509720947e7,1.0984920300751953e11,4.451649083281575,0.0032227575681803323
294,450,1.3652061250680625,8.116854125007732e-5,3.623711404039675e10,3.5315186845119566e8,9.625549300524472e7,1.109045071366149e11,4.4369199064712035,0.0003652584356253479
295,450,1.3574286740494061,0.0012216374807848792,3.659166546940293e10,3.5595369815753525e8,9.67856235946992e7,1.1196820610468462e11,4.41164319066057,0.005497368663531956
296,450,1.3517181403944947,0.0012257746339472382,3.69490268722931e10,3.587718150728265e8,9.731754594543959e7,1.1304032606471136e11,4.393083956282108,0.005515985852762572
297,450,1.3428827029934522,0.0017011918472587895,3.730921457796213e10,3.6160631831613106e8,9.785128033876885e7,1.1412093811437479e11,4.36436878472872,0.007655363312664552
298,450,1.3367715599585155,0.002366856477542022,3.767224496902392e10,3.6445721378583854e8,9.838680399202123e7,1.1521006653556552e11,4.344507569865176,0.010650854148939098
299,450,1.3337380076819305,0.0005909771991658556,3.803813448566878e10,3.673245539190261e8,9.892411570573433e7,1.1630775920370047e11,4.3346485249662745,0.00265939739624635
300,450,1.325805129330063,0.0020691433715918283,3.840689963034017e10,3.7020846100920624e8,9.946324617878225e7,1.174140994528737e11,4.308866670322705,0.009311145172163228
301,450,1.316335172394051,0.0006404713429474354,3.877855695950697e10,3.731089620063864e8,1.0000418233464777e8,1.1852912265500682e11,4.278089310280666,0.0028821210432634593
302,450,1.3099129106492375,0.0005072598743506116,3.915312307458258e10,3.760260737003936e8,1.0054690670233263e8,1.1965285919898598e11,4.257216959610022,0.002282669434577752
303,450,1.3066191995486491,0.002738132969288702,3.953061463310079e10,3.789598507771006e8,1.0109141913893288e8,1.2078535876488048e11,4.24651239853311,0.01232159836179916
304,450,1.2989016247057241,0.0005151181444589541,3.991104837897725e10,3.8191041177413875e8,1.0163774820406388e8,1.2192670349218968e11,4.221430280293603,0.002318031650065293
305,450,1.2950756840247,8.112623133748202e-5,4.029444107009946e10,3.8487774235513115e8,1.0218586254257025e8,1.2307690849237216e11,4.208995973080275,0.00036506804101866906
306,450,1.288272460571816,0.0009994565315431787,4.068080950610887e10,3.878619551492592e8,1.0273578793184175e8,1.2423605333889325e11,4.186885496858403,0.004497554391944304
307,450,1.2823717027454915,0.000298918442281379,4.107017062211565e10,3.908630730788367e8,1.0328750984836511e8,1.2540417224485152e11,4.167708033922848,0.0013451329902662056
308,450,1.2708301715084946,8.736941646757563e-5,4.14625413369781e10,3.938812056651779e8,1.0384105242173108e8,1.2658134359767567e11,4.130198057402607,0.00039316237410409033
309,450,1.2709298287947735,0.0010619277515144135,4.185793863559601e10,3.969162649561342e8,1.0439635205337338e8,1.2776754565986748e11,4.130521943583013,0.004778674881814861
310,450,1.263364671899344,0.00023714138476271253,4.225637958696724e10,3.99968466226415e8,1.049534797544294e8,1.2896291083271463e11,4.105935183672869,0.0010671362314322065
311,450,1.2576224587895384,0.0015142810831795086,4.265788128073756e10,4.0303778608536893e8,1.0551240066383983e8,1.3016745049054012e11,4.0872729910659995,0.006814264874307788
312,450,1.2513760165357932,0.0020609359412410416,4.306246089405569e10,4.061242990973371e8,1.0607312330208622e8,1.313812259102523e11,4.066972053741328,0.009274211735584688
313,450,1.2433163385043227,0.0010381167386058039,4.3470135629444756e10,4.092280713077073e8,1.066356523570336e8,1.3260429425053276e11,4.040778100139049,0.004671525323726117
314,450,1.2414122653829804,0.0003846652998046574,4.388092276537362e10,4.1234909237637943e8,1.0719995919405921e8,1.3383667387813615e11,4.034589862494687,0.0017309938491209583
315,450,1.2334821288118711,0.0007939319615463395,4.429483963053461e10,4.154875178061161e8,1.0776608754779065e8,1.3507846787489775e11,4.008816918638582,0.0035726938269585277
316,450,1.2285312286257009,0.001227017359591115,4.471190360161565e10,4.1864332880707127e8,1.0833400515605187e8,1.3632969062164221e11,3.992726493033528,0.0055215781181600174
317,450,1.2234515356951143,0.002114567773886665,4.513213211354236e10,4.218166061941353e8,1.0890372314437494e8,1.3759040746496725e11,3.9762174910091215,0.009515554982489993
318,450,1.2175326129508748,0.0018018417638989703,4.5555542668916626e10,4.250074110880499e8,1.0947524402046205e8,1.3886067386629117e11,3.956980992090343,0.008108287937545366
319,450,1.2118168931308544,8.005865768020206e-5,4.598215282737084e10,4.2821579019729507e8,1.1004856408820936e8,1.401405380852605e11,3.938404902675277,0.00036026395956090924
320,450,1.2048821067944682,0.0017448177727492284,4.641198013778016e10,4.314418103311725e8,1.1062368829445356e8,1.414300589006992e11,3.9158668470820217,0.007851679977371528
321,450,1.1985015951137084,8.173979183704187e-5,4.6845042330025505e10,4.346855123624798e8,1.1120061045578039e8,1.4272928184343167e11,3.895130184119552,0.0003678290632666884
322,450,1.1951450588093295,0.0009798805260593413,4.728135705311423e10,4.379469314614517e8,1.1177932206121124e8,1.4403824980501828e11,3.884221441130321,0.004409462367267036
323,450,1.1882784776779811,0.0003372404039377514,4.772094212236181e10,4.412261760378645e8,1.1235984570761235e8,1.4535704330629398e11,3.8619050524534386,0.0015175818177198812
324,450,1.1846352745129425,0.0004793298994149992,4.816381534585221e10,4.445232466709471e8,1.129421581970979e8,1.466856877642287e11,3.8500646421670632,0.0021569845473674966
325,450,1.1803531548320039,0.002400721136209748,4.8609994595498375e10,4.478382299471772e8,1.1352627281595923e8,1.4802425290451584e11,3.8361477532040125,0.010803245112943866
326,450,1.17270868686557,0.0017415929942482893,4.9059497827384e10,4.511712032419725e8,1.1411219880982721e8,1.4937280389392126e11,3.8113032323131026,0.007837168474117301
327,450,1.1707512289113422,0.0012693107082955893,4.95123430077111e10,4.545221485727731e8,1.1469990544025533e8,1.5073135702370062e11,3.804941493961862,0.005711898187330152
328,450,1.1624126374970492,0.001566817412719875,4.996854820941033e10,4.578912187143063e8,1.1528943354624826e8,1.5210001662469382e11,3.7778410718654096,0.007050678357239438
329,450,1.154868389575834,0.0020000971050184264,5.042813150265949e10,4.6127841089451426e8,1.1588075879993886e8,1.534788071416082e11,3.7533222661214607,0.00900043697258292
330,450,1.1507964864636429,0.000503298583033696,5.0891111068622345e10,4.6468375902870846e8,1.1647387237223674e8,1.5486777197835797e11,3.740088581006839,0.002264843623651632
331,450,1.1467944462756585,9.073334610233722e-5,5.1357505110673744e10,4.6810734568963784e8,1.170687856572478e8,1.5626697985835788e11,3.72708195039589,0.00040830005746051747
332,450,1.1451212002001978,0.00039876256663614533,5.182733185309399e10,4.7154920804434955e8,1.1766549119734724e8,1.5767647625643634e11,3.7216439006506428,0.001794431549862654
333,450,1.1344576878986332,0.0024112018305796987,5.230060969385712e10,4.750094920207769e8,1.1826402630369075e8,1.5909636298572244e11,3.686987485670558,0.010850408237608643
334,450,1.1289536815005694,0.00033892547628787374,5.2777356965697e10,4.784881396216851e8,1.1886434431516059e8,1.605266366097681e11,3.6690994648768505,0.0015251646432954318
335,450,1.1272901165202351,0.001640317064186091,5.325759210027562e10,4.819852167361501e8,1.1946644973184547e8,1.6196735788566513e11,3.6636928786907643,0.007381426788837409
336,450,1.1215595403759098,0.0011776708556502707,5.3741333600557076e10,4.8550084175050545e8,1.2007036835357483e8,1.6341861498672144e11,3.6450685062217065,0.005299518850426219
337,450,1.114114556844409,0.0012457520932331744,5.422859999791189e10,4.890350510488842e8,1.2067609240033711e8,1.6488045378571378e11,3.6208723097443296,0.005605884419549284
338,450,1.1096780386899399,8.705761490543828e-5,5.47194099091737e10,4.9258786242783e8,1.2128360665765055e8,1.6635291058737558e11,3.6064536257423043,0.0003917592670744723
339,450,1.1051197785761835,0.00045392428388433507,5.521378194443266e10,4.961593560127539e8,1.2189292124278183e8,1.6783605430314273e11,3.5916392803725965,0.0020426592774795077
340,450,1.1002106417180246,0.0015555872729093871,5.5711734848281906e10,4.99749588877672e8,1.2250403687872596e8,1.6932994196555325e11,3.57568458558358,0.007000142728092242
341,450,1.095651969885488,0.00044101855176007453,5.621328737882702e10,5.0335861079005575e8,1.2311695134622714e8,1.708346270063842e11,3.560868902127836,0.0019845834829203355
342,450,1.0904850291673487,8.411152878385261e-5,5.671845837382974e10,5.0698648453953415e8,1.237316676660144e8,1.7235016978839743e11,3.5440763447938832,0.00037850187952733676
343,450,1.0849115410675225,0.0010675206133141722,5.7227266651539024e10,5.106332637877309e8,1.2434818518019795e8,1.7387662615874173e11,3.525962508469448,0.004803842759913775
344,450,1.0805977650627108,8.673497597448722e-5,5.7739731211490456e10,5.142989907321194e8,1.2496649867905621e8,1.754140460059339e11,3.51194273645381,0.0003903073918851925
345,450,1.0765417021096084,0.00041738122445796684,5.825587096748945e10,5.179837285132299e8,1.255866113194524e8,1.7696249046332846e11,3.4987605318562274,0.0018782155100608507
346,450,1.072538005043089,0.0008228809663702907,5.8775705014444595e10,5.2168753402174085e8,1.2620852374920754e8,1.7852201744422113e11,3.4857485163900392,0.003702964348666308
347,450,1.0659398217915612,0.0009696254825860755,5.929925242984321e10,5.254104832388589e8,1.268322441340759e8,1.80092695114375e11,3.464304420822574,0.00436331467163734
348,450,1.0623987204709988,1.3595659073966102e-5,5.982653236489094e10,5.2915258721581984e8,1.2745775502494979e8,1.816745577474418e11,3.452795841530746,6.118046583284746e-5
349,450,1.0588602033769217,0.0008917430539590824,6.0357564027482056e10,5.3291392511213535e8,1.2808506586741848e8,1.832676754769915e11,3.4412956609749954,0.004012843742815871
350,450,1.0513895619780667,0.0005263205025237475,6.089236667640538e10,5.3669458286274195e8,1.2871418864508593e8,1.84872122215843e11,3.4170160764287165,0.002368442261356864
351,450,1.0478718785242611,0.0014055138697683365,6.143095963037992e10,5.404945542857363e8,1.29345099309646e8,1.8648792361325424e11,3.405583605203849,0.006324812413957514
352,450,1.0416726190839678,8.84360376666816e-5,6.197336227088341e10,5.443139462909354e8,1.299778180293255e8,1.8811516493672235e11,3.3854360120228955,0.0003979621695000672
353,450,1.0376553843582488,0.0002569743895289761,6.251959398723434e10,5.481527763665186e8,1.3061233009738965e8,1.8975388461397208e11,3.3723799991643086,0.0011563847528803925
354,450,1.0346676871893243,0.0005373769247467168,6.306967429797817e10,5.520111087686499e8,1.3124863904194772e8,1.9140414577500037e11,3.362669983365304,0.0024181961613602256
355,450,1.029578134335686,0.0008105986762758279,6.362362273685583e10,5.558890229826496e8,1.3188675421970005e8,1.930660198208498e11,3.3461289365909797,0.0036476940432412256
356,450,1.0235352524848726,8.572452275811873e-5,6.418145889980281e10,5.597865653462138e8,1.3252667214599243e8,1.9473956082914587e11,3.326489570575836,0.0003857603524115343
357,450,1.0225937676021646,0.0006116013999953249,6.47432024021308e10,5.637037444888761e8,1.3316837492818998e8,1.9642480309808347e11,3.3234297447070347,0.002752206299978962
358,450,1.0155936707301234,8.097679444449775e-5,6.530887300425533e10,5.676407016566657e8,1.3381189554216808e8,1.981218511828066e11,3.300679429872901,0.0003643955750002399
359,450,1.009854117315581,0.0012914570172380207,6.587849039010059e10,5.715974356746991e8,1.344572123333882e8,1.9983073456714108e11,3.282025881275638,0.005811556577571093
360,450,1.0060137746994018,0.00048320644884377396,6.645207444619601e10,5.755739970460944e8,1.351043235218083e8,2.015515100752117e11,3.2695447677730556,0.002174429019796983
361,450,1.0034548287071636,0.0015559654994042422,6.7029645003712074e10,5.795704457655338e8,1.3575323094520524e8,2.0328423984298798e11,3.261228193298282,0.00700184474731909
362,450,0.9995020326286426,0.001336788734559894,6.7611221999420456e10,5.835868576171929e8,1.3640394238534653e8,2.050289945314093e11,3.2483816060430883,0.006015549305519523
363,450,0.9942601437254339,0.0001689925970221363,6.819682540680476e10,5.876232870212443e8,1.3705645748917416e8,2.0678583365203528e11,3.2313454671076602,0.0007604666865996133
364,450,0.9921402103486738,7.878921717500299e-5,6.878647527599252e10,5.916797555741707e8,1.3771076357312495e8,2.0855479936091183e11,3.22445568363319,0.0003545514772875135
365,450,0.985067687604883,0.0002581371798946123,6.938019166296957e10,5.957563800940888e8,1.383668837762125e8,2.1033598477066846e11,3.2014699847158696,0.0011616173095257555
366,450,0.9796700481804324,0.0005821208934653683,6.997799474089458e10,5.998531653169504e8,1.3902479909704497e8,2.1212942335877954e11,3.183927656586405,0.002619544020594157
367,450,0.9762856775276214,0.00249984666443755,7.057990470117606e10,6.039701640157717e8,1.396845086451414e8,2.139351743829258e11,3.1729284519647694,0.011249309989968976
368,450,0.9735940663797271,0.001206027424800638,7.118594181685117e10,6.081074416122165e8,1.4034601624039108e8,2.1575330400462048e11,3.1641807157341133,0.0054271234116028706
369,450,0.966292051662887,0.0021526759004249444,7.179612637390921e10,6.122650932961009e8,1.410093366969594e8,2.1758389456598376e11,3.1404491679043827,0.009687041551912249
370,450,0.9653443093406531,0.000715667920411045,7.241047877146677e10,6.164430916785378e8,1.4167443935287085e8,2.194269628583841e11,3.1373690053571224,0.0032205056418497025
371,450,0.9594354784639552,9.023638524184563e-5,7.302901941097568e10,6.2064157728769e8,1.423413557857345e8,2.2128261586633786e11,3.1181653050078544,0.00040606373358830535
372,450,0.9555624695290639,0.0005718256684706948,7.365176874674373e10,6.248605526756692e8,1.4301006650034323e8,2.2315088677375967e11,3.1055780259694576,0.002573215508118127
373,450,0.9510493266251889,0.00045484813160465913,7.427874734570358e10,6.291000932639006e8,1.4368057893252662e8,2.2503184796136835e11,3.090910311531864,0.002046816592220966
374,450,0.947898180786267,0.0006501501849467302,7.490997578265768e10,6.333602393074597e8,1.4435288757715204e8,2.2692555312805066e11,3.0806690875553677,0.002925675832260286
375,450,0.9428981296714858,0.0011472302259910093,7.554547470833012e10,6.376410701171912e8,1.450270012335546e8,2.2883207714071616e11,3.064418921432329,0.005162536016959542
376,450,0.9406884232390376,0.000430927252855104,7.618526481302184e10,6.419426062939272e8,1.4570290724996406e8,2.3075146341597864e11,3.057237375526872,0.0019391726378479679
377,450,0.9361099260543775,0.00196739654097379,7.682936685407533e10,6.46264941605914e8,1.4638061965448654e8,2.326837949758732e11,3.0423572596767268,0.008853284434382054
378,450,0.9311935489506138,7.875369580242845e-5,7.747780165905763e10,6.50608116208765e8,1.4706013292855385e8,2.3462912608570477e11,3.0263790340894947,0.000354391631110928
379,450,0.9277865440524805,0.0009989499600738146,7.813059003745903e10,6.549721715524452e8,1.477414420762496e8,2.3658751191522998e11,3.0153062681705616,0.0044952748203321655
380,450,0.9249112109693516,8.88285899925216e-5,7.878775297725017e10,6.593571702532451e8,1.4842454977539566e8,2.38559019117911e11,3.0059614356503928,0.00039972865496634724
381,450,0.9198268963611599,0.0012125484667436558,7.944931138640016e10,6.637631878736565e8,1.4910946332203412e8,2.405437216883783e11,2.9894374131737695,0.005456468100346451
382,450,0.9147048427222639,0.0006189480522260027,8.011528634144945e10,6.681902635687958e8,1.497961769008535e8,2.4254167394721466e11,2.972790738847358,0.002785266235017012
383,450,0.9129165042741278,0.0010038101520492252,8.078569892101057e10,6.726384277166412e8,1.5048468162113646e8,2.4455292562397443e11,2.9669786388909154,0.004517145684221513
384,450,0.9079879848638249,0.00223631764605059,8.14605702556082e10,6.771077833795391e8,1.5117499457564512e8,2.4657756612117514e11,2.950960950807431,0.010063429407227655
385,450,0.9037071096112934,0.0013009600843436931,8.213992155088748e10,6.815983579269891e8,1.518671057900118e8,2.4861564385650864e11,2.9370481062367038,0.0058543203795466195
386,450,0.9016483075544504,0.001878679882005564,8.282377404478014e10,6.86110195001031e8,1.525610111547434e8,2.5066721624525238e11,2.9303569995519636,0.008454059469025037
387,450,0.8979294597073239,9.401196281501677e-5,8.351214907481638e10,6.90643378492731e8,1.532567208336013e8,2.527323627769911e11,2.9182707440488027,0.00042305383266757546
388,450,0.8952401666683442,8.826553048761274e-5,8.42050679523903e10,6.951979438428693e8,1.5395422780074808e8,2.5481113676897964e11,2.9095305416721184,0.0003971948871942573
389,450,0.8902479474731468,0.001126660816701459,8.490255211173799e10,6.997739707718459e8,1.5465354067506948e8,2.5690361582229135e11,2.893305829287727,0.005069973675156566
390,450,0.8868397015576142,8.50098254866969e-5,8.560462306315143e10,7.04371486085834e8,1.553546494292476e8,2.5900984875348526e11,2.882229030062246,0.0003825442146901361
391,450,0.8817751110201908,8.501782431929135e-5,8.631130228849312e10,7.089905687135278e8,1.5605756237042263e8,2.6112991314518646e11,2.86576911081562,0.0003825802094368111
392,450,0.8792345153030906,0.00016396617126241927,8.70226113774765e10,7.136312434530916e8,1.5676226883423835e8,2.632638570315427e11,2.8575121747350445,0.0007378477706808868
393,450,0.8731783836060389,0.0015857116645120164,8.77385719761958e10,7.182936095069932e8,1.5746878416003254e8,2.6541176943206714e11,2.8378297467196267,0.007135702490304074
394,450,0.8709504261662767,0.00016488104796706958,8.845920580065486e10,7.229776688522484e8,1.5817708978138134e8,2.6757368612875266e11,2.8305888850403993,0.0007419647158518131
395,450,0.8669073352948016,0.0008812015072294306,8.918453456367445e10,7.276835176532966e8,1.5888719993053925e8,2.6974969487812033e11,2.817448839708105,0.003965406782532438
396,450,0.8633584029408343,0.00048284453028150996,8.99145800922384e10,7.324111944725907e8,1.595991088038253e8,2.719398518806289e11,2.8059148095577116,0.002172800386266795
397,450,0.8629232043716677,0.0019486075586123293,9.064936422650365e10,7.371607356267145e8,1.6031280987871554e8,2.74144212262724e11,2.80450041420792,0.008768734013755481
398,450,0.8592579746193361,7.880541987042132e-5,9.13889089133677e10,7.419322423333169e8,1.610283190095008e8,2.763628670895678e11,2.7925884175128424,0.00035462438941689597
399,450,0.8547119031534856,8.90687293987145e-5,9.213323608746948e10,7.467257527551128e8,1.6174563026683956e8,2.785958728818983e11,2.777813685248828,0.00040080928229421526
400,450,0.8504805981782195,0.0009797208384685974,9.28823677674275e10,7.51541313542187e8,1.6246474068824333e8,2.8084329095915686e11,2.7640619440792134,0.004408743773108688
401,450,0.8469398256005267,0.001840273596518136,9.36363260627493e10,7.563789772806121e8,1.6318564936427286e8,2.831051860406989e11,2.752554433201712,0.008281231184331612
402,450,0.8430857989968774,9.397707730379718e-5,9.439513311802773e10,7.61238806509849e8,1.6390835878467813e8,2.8538162855203674e11,2.7400288467398517,0.0004228968478670873
403,450,0.84129991006332,0.000804041849435583,9.515881107111061e10,7.661208393792288e8,1.646328631287834e8,2.8767267560667114e11,2.7342247077057897,0.0036181883224601233
404,450,0.8375140335871385,0.0006884909606990433,9.592738221580272e10,7.7102516032667e8,1.6535917231189653e8,2.899784100965254e11,2.7219206091582,0.0030982093231456944
405,450,0.8321922823165901,8.527689416300483e-5,9.6700868865316e10,7.759518212263259e8,1.6608728515113097e8,2.922988970493549e11,2.704624917528918,0.00038374602373352173
406,450,0.8315314312279916,0.0009240568018448322,9.747929330388524e10,7.809008331762056e8,1.6681718673703238e8,2.946341789973188e11,2.7024771514909727,0.004158255608301745
407,450,0.8270847899482219,0.0009690855325665362,9.826267801478734e10,7.858723116667601e8,1.675488973922917e8,2.9698435666011523e11,2.6880255673317213,0.004360884896549413
408,450,0.824575798249775,8.34840912972456e-5,9.905104544732526e10,7.908662711980425e8,1.6828240338222525e8,2.993494747234774e11,2.6798713443117688,0.0003756784108376052
409,450,0.8182715829717297,9.054134887860759e-5,9.98444180993374e10,7.958828077218158e8,1.6901771834545404e8,3.017296235143396e11,2.6593826446581215,0.00040743606995373416
410,450,0.8179177161156784,8.39411148631313e-5,1.0064281857272438e11,8.009219074621856e8,1.697548191819538e8,3.0412483211865094e11,2.658232577375955,0.00037773501688409083
411,450,0.8117378907842692,0.0005373019322564454,1.0144626947008519e11,8.059837090307224e8,1.704937337312984e8,3.06535215120626e11,2.638148145048875,0.0024178586951540044
412,450,0.8107568571243964,0.00025536571045849197,1.0225479352714769e11,8.110681897978185e8,1.7123443603163892e8,3.08960796883791e11,2.634959785654288,0.0011491456970632139
413,450,0.8059679215358966,8.984893426736842e-5,1.0306841346087498e11,8.161754685795969e8,1.7197694721775082e8,3.114016813104864e11,2.619395744991664,0.0004043202042031579
414,450,0.8030074424114239,8.285116465761393e-5,1.038871520679057e11,8.213055609185891e8,1.727212540996548e8,3.1385791449723486e11,2.6097741878371274,0.0003728302409592627
415,450,0.8014332688337701,8.270150434277663e-5,1.047110321983904e11,8.264585252403927e8,1.7346735774864447e8,3.163295667632626e11,2.604658123709753,0.00037215676954249484
416,450,0.7988675914424745,0.0007792864191541654,1.0554007675470206e11,8.31634433514926e8,1.742152636787637e8,3.188167162429508e11,2.5963196721880424,0.003506788886193744
417,450,0.7944028708069086,0.0002991002110372961,1.0637430873616518e11,8.368333473624666e8,1.7496497395772883e8,3.2131943539496136e11,2.581809330122453,0.0013459509496678325
418,450,0.7903441057313916,0.0010847635772104802,1.0721375113357912e11,8.420553058398194e8,1.7571648324721494e8,3.238377841687121e11,2.5686183436270227,0.004881436097447161
419,450,0.7901217032661343,9.394028217791952e-5,1.0805842704166837e11,8.473003403294282e8,1.764697837587036e8,3.263718182477786e11,2.5678955356149364,0.00042273126980063786
420,450,0.7845839974595603,9.400697108281863e-5,1.0890835958113458e11,8.525685699830908e8,1.7722489635743588e8,3.289216431726097e11,2.549897991743571,0.00042303136987268384
421,450,0.7809740073396907,0.0005587043586707067,1.0976357190789073e11,8.578599994827194e8,1.7798180452178454e8,3.3148729990913715e11,2.5381655238539946,0.00251416961401818
422,450,0.7812884475960034,0.0006377966929304148,1.1062408730144887e11,8.631746703016105e8,1.7874050381174585e8,3.340688502811164e11,2.539187454687011,0.0028700851181868666
423,450,0.7731544597362343,8.328783032429291e-5,1.1148992906791798e11,8.68512723649462e8,1.7950102208038798e8,3.3666641297197906e11,2.5127519941427616,0.0003747952364593181
424,450,0.773109698997013,0.000537332852217439,1.1236112051607808e11,8.73874100062894e8,1.8026332217947397e8,3.392799928913523e11,2.512606521740292,0.0024179978349784755
425,450,0.7705505749740398,8.593268403621065e-5,1.1323768509529065e11,8.792589282937256e8,1.810274278877993e8,3.419097019790524e11,2.504289368665629,0.00038669707816294793
426,450,0.763084058273464,9.476566455735616e-5,1.141196462188181e11,8.846672800135978e8,1.8179334443169242e8,3.4455562006123615e11,2.480023189388758,0.0004264454905081027
427,450,0.7631463516171716,0.0010987485256443896,1.1500702743616382e11,8.900991248200222e8,1.825610442904685e8,3.472177687926965e11,2.4802256427558076,0.004944368365399753
428,450,0.7599661443512629,9.419831974521973e-5,1.15899852338857e11,8.95554592168366e8,1.8333055129250228e8,3.4989626119082965e11,2.4698899691416045,0.0004238924388534888
429,450,0.7579102437735211,8.400299576614636e-5,1.1679814451447906e11,9.010337072692578e8,1.8410185580104756e8,3.525911510145039e11,2.4632082922639436,0.0003780134809476586
430,450,0.7536949429752287,8.424295770672404e-5,1.1770192766180577e11,9.065365479404769e8,1.848749650069164e8,3.553025222057117e11,2.449508564669493,0.00037909330968025816
431,450,0.7514312863504724,8.604221178776659e-5,1.1861122552138437e11,9.120631412567568e8,1.8564986992936185e8,3.5803042982849066e11,2.4421516806390353,0.0003871899530449497
432,450,0.7488061537321589,0.001601416118490729,1.1952606186179323e11,9.176135583263744e8,1.864265756109823e8,3.607749543601426e11,2.4336199996295163,0.00720637253320828
433,450,0.7456117949665708,0.0016334829777244742,1.2044646057390855e11,9.23187855865833e8,1.87205082507516e8,3.6353616814437933e11,2.423238333641355,0.007350673399760134
434,450,0.7424095959626356,9.67498736475145e-5,1.2137244556291734e11,9.287860853041762e8,1.879853894004358e8,3.663141406892912e11,2.4128311868785657,0.00043537443141381524
435,450,0.7401808497396833,0.0005304842108509025,1.2230404073820976e11,9.344082951958674e8,1.8876749417350984e8,3.6910894005007196e11,2.4055877616539707,0.002387178948829061
436,450,0.7382040849653633,7.903127227076805e-5,1.2324127016878783e11,9.400545457592094e8,1.895513983966268e8,3.7192064106070953e11,2.399163276137431,0.0003556407252184562
437,450,0.7344884361001731,0.0015603840196610707,1.2418415787176329e11,9.457249057576985e8,1.90337106294388e8,3.7474932377682556e11,2.3870874173255627,0.007021728088474818
438,450,0.73176344526116,8.750816881030325e-5,1.2513272803550084e11,9.514194119747967e8,1.9112461207500404e8,3.775950498432119e11,2.37823119709877,0.0003937867596463646
439,450,0.7287466112489891,8.521016013486612e-5,1.2608700478448575e11,9.571381283269355e8,1.9191391844081968e8,3.804578968494078e11,2.3684264865592146,0.00038344572060689756
440,450,0.7255913426510319,0.0011375813285724808,1.2704701236162083e11,9.62881109046684e8,1.927050250663271e8,3.833379368987673e11,2.3581718636158535,0.005119115978576163
441,450,0.7224839762734214,0.0021641337070380856,1.2801277508163351e11,9.686484081369549e8,1.9349793155603257e8,3.862352421069782e11,2.3480729228886195,0.009738601681671386
442,450,0.720758773971525,8.387377581986601e-5,1.2898431731292659e11,9.744400719774977e8,1.942926351689369e8,3.89149880327149e11,2.342466015407456,0.000377431991189397
443,450,0.7180030028477098,0.0008302704243438132,1.299616633787954e11,9.802561719752793e8,1.9508914089500695e8,3.920819342090065e11,2.333509759255057,0.003736216909547159
444,450,0.714132793856699,8.941443018118383e-5,1.3094483781574138e11,9.860967639814426e8,1.9588744890515894e8,3.9503147739934064e11,2.320931580034272,0.00040236493581532725
445,450,0.7132883542328345,0.0005066388467536258,1.3193386507276024e11,9.919618754951848e8,1.9668755064579803e8,3.979985673132061e11,2.318187151256712,0.002279874810391316
446,450,0.7098507365059759,0.0008451746895286908,1.3292876976212572e11,9.9785159945509e8,1.9748945771235874e8,4.009832995654059e11,2.3070148936444217,0.003803286102879109
447,450,0.7050076833173778,8.491522886268222e-5,1.3392957650370567e11,1.0037659831055994e9,1.982931676146435e8,4.0398574337108685e11,2.291274970781478,0.00038211852988207
448,450,0.7043641697217846,0.0011764355849002931,1.3493630993942859e11,1.0097050443451293e9,1.9909866892029852e8,4.0700595094132367e11,2.2891835515958,0.005293960132051319
449,450,0.7017765314305212,0.00017178794290844573,1.359489948394382e11,1.0156688794438343e9,1.999059741818062e8,4.100440204126562e11,2.280773727149194,0.0007730457430880058
450,450,0.6976801236856182,3.898961282716322e-5,1.3696765596989838e11,1.0216575406960158e9,2.0071508246439475e8,4.1310002445228644e11,2.267460401978259,0.00017545325772223448
451,450,0.6953501645835267,0.0007883001917906631,1.3799231819324792e11,1.0276710616197941e9,2.0152598715156582e8,4.161740248154839e11,2.259888034896462,0.003547350863057984
452,450,0.6934395446903886,0.0017208368220008588,1.390230063939072e11,1.0337095064437824e9,2.0233869097716138e8,4.192661014584051e11,2.253678520243763,0.007743765699003865
453,450,0.6929445313023366,8.82522443399067e-5,1.4005974554429556e11,1.0397729238960028e9,2.0315319197879216e8,4.2237632537105023e11,2.2520697267325938,0.0003971350995295802
454,450,0.6886749446754605,0.0002556704691149143,1.4110256062052078e11,1.0458614035478796e9,2.0396950050120842e8,4.255047918157603e11,2.238193570195247,0.0011505171110171143
455,450,0.683575122415458,0.0002559853443914224,1.4215147670353976e11,1.0519749810901527e9,2.047876106120408e8,4.286515644678981e11,2.2216191478502387,0.0011519340497614008
456,450,0.6829769537208623,0.00045846203559357277,1.4320651892856564e11,1.0581136767613596e9,2.0560751179253155e8,4.318166979812536e11,2.2196750995928025,0.0020630791601710776
457,450,0.6817776968792654,0.0002549657386893013,1.442677124634988e11,1.064277579428567e9,2.064292141576718e8,4.3500028770630865e11,2.2157775148576127,0.001147345824101856
458,450,0.6784140043666501,0.00043121814859692066,1.4533508251785822e11,1.0704667546355022e9,2.0725272076745722e8,4.3820241545055756e11,2.204845514191613,0.001940481668686143
459,450,0.675252291523381,8.62385255591243e-5,1.4640865441962494e11,1.076681242070881e9,2.0807802695155323e8,4.4142314781910834e11,2.1945699474509883,0.0003880733650160594
460,450,0.6741177319506213,0.000302195115442862,1.474884534549483e11,1.0829210850692315e9,2.0890512916311392e8,4.4466255380029944e11,2.1908826288395193,0.0013598780194928788
461,450,0.6708558672046812,0.001147411956091757,1.4857450506216077e11,1.089186366099307e9,2.0973403549720678e8,4.4792072568336285e11,2.180281568415214,0.005163353802412907
462,450,0.6672474449449997,7.738248914897364e-5,1.4966683469662665e11,1.095477128766713e9,2.1056474247778141e8,4.511977329085964e11,2.168554196071249,0.0003482212011703814
463,450,0.6655867400640801,0.0007499340366689412,1.507654678192969e11,1.1017934133731833e9,2.1139724567374086e8,4.5449364312567035e11,2.1631569052082606,0.0033747031650102352
464,450,0.6633035690746858,0.0005588271759857104,1.518704300371389e11,1.1081352919651322e9,2.1223155005816993e8,4.5780854296085895e11,2.155736599492729,0.0025147222919356966
465,450,0.6610358132149086,8.768593101139639e-5,1.529817469689028e11,1.114502815650392e9,2.130676543982889e8,4.611425067877595e11,2.1483663929484527,0.00039458668955128374
466,450,0.6583434824377454,0.001078466371038925,1.540994442358994e11,1.12089604253906e9,2.139055595263193e8,4.644956133741463e11,2.139616317922673,0.004853098669675163
467,450,0.6540809787913878,8.25894043117361e-5,1.5522354763411984e11,1.1273150353136456e9,2.1474526761276782e8,4.678679442830982e11,2.1257631810720103,0.00037165231940281245
468,450,0.6534940626276957,0.0011737118535751407,1.563540828841643e11,1.1337598153154938e9,2.1558676871666095e8,4.7125955660598425e11,2.123855703540011,0.005281703341088133
469,450,0.6508672311015822,0.000582175519739163,1.5749107587486844e11,1.1402304747839322e9,2.1643007367062145e8,4.7467054995057544e11,2.115318501080142,0.0026197898388262337
470,450,0.6482228384655861,9.626457619820328e-5,1.586345524900673e11,1.1467270558925333e9,2.1727517863502172e8,4.781009941651831e11,2.106724225013155,0.0004331905928919148
471,450,0.6444304602402684,7.744820351860551e-5,1.5978453864757028e11,1.1532496211676962e9,2.1812208571763232e8,4.8155097149534924e11,2.0943989957808724,0.0003485169158337248
472,450,0.6441898398642898,9.123449358631725e-5,1.6094106038542816e11,1.1597981957207654e9,2.18970786165598e8,4.850205417692922e11,2.093616979558942,0.0004105552211384276
473,450,0.6433541983857596,0.0010716945395425953,1.6210414372068805e11,1.1663728614357324e9,2.198212877159618e8,4.885097992105962e11,2.0909011447537185,0.004822625427941679
474,450,0.6389978339553424,8.49412031351427e-5,1.632738148429451e11,1.1729736923823192e9,2.2067359579112288e8,4.920188334522796e11,2.0767429603548626,0.0003822354141081421
475,450,0.6350049777044073,8.439860456722158e-5,1.6445009984843063e11,1.1796007188095555e9,2.2152770314054376e8,4.9554770799935284e11,2.063766177539324,0.0003797937205524971
476,450,0.6360896754329131,8.518610474702153e-5,1.6563302500437836e11,1.18625396598428e9,2.2238360114855552e8,4.9909648332098895e11,2.0672914451569673,0.00038333747136159687
477,450,0.6342257524115126,8.674890122765315e-5,1.6682261656720514e11,1.1929335404234881e9,2.2324130456943867e8,5.02665269271046e11,2.0612336953374157,0.0003903700555244392
478,450,0.6302070493992203,0.0013845270551961016,1.680189008786778e11,1.199639492285009e9,2.2410081190393248e8,5.0625414179032605e11,2.048172910547466,0.006230371748382457
479,450,0.6284435235097604,0.0004005953696168667,1.6922190434710703e11,1.206371848762306e9,2.2496211511721656e8,5.098631630127849e11,2.0424414514067215,0.0018026791632759001
480,450,0.6256430573804064,8.206423162132115e-5,1.704316534265639e11,1.2131306860524883e9,2.258252201918514e8,5.1349242496496356e11,2.0333399364863207,0.0003692890422959452
481,450,0.6250246618712416,0.0006580618409321342,1.7164817455892136e11,1.2199160389950237e9,2.2669012130768657e8,5.17141994786144e11,2.0313301510815354,0.002961278284194604
482,450,0.6200717315341249,0.0003352371308738365,1.72871494370581e11,1.2267280041852262e9,2.275568302185852e8,5.208119772450614e11,2.0152331274859057,0.0015085670889322643
483,450,0.6179075700055454,9.535236189012623e-5,1.7410163945043335e11,1.2335665917470534e9,2.2842533408977568e8,5.245024247037925e11,2.0081996025180224,0.000429085628505568
484,450,0.6168539909029599,0.00029893552567828753,1.7533863644209787e11,1.2404318676239102e9,2.2929563596900883e8,5.282134236739286e11,2.0047754704346197,0.0013452098655522939
485,450,0.6138820920488077,0.0006663927404525112,1.765825120911846e11,1.2473239061746826e9,2.3016774125212985e8,5.3194506596699493e11,1.9951167991586252,0.0029987673320363
486,450,0.6134474920882773,6.36819539331045e-5,1.7783329317999548e11,1.254242734617045e9,2.3104164202438712e8,5.356974147548625e11,1.9937043492869013,0.0002865687926989702
487,450,0.6102378962270538,8.942864195203946e-5,1.7909100654755115e11,1.2611884416415505e9,2.3191734769876444e8,5.3947057099632794e11,1.983273162737925,0.0004024288887841776
488,450,0.6070826478196014,0.0004141691051529162,1.80355679034666e11,1.2681610646865153e9,2.3279485324745163e8,5.432646044937067e11,1.9730186054137047,0.0018637609731881229
489,450,0.6061590661395524,8.661365824257521e-5,1.8162733765799738e11,1.2751606454191234e9,2.3367415486696514e8,5.4707958764208826e11,1.9700169649535453,0.00038976146209158843
490,450,0.6038763914384675,7.909914077568653e-5,1.8290600935858636e11,1.2821872615949833e9,2.345552588575982e8,5.509156153088746e11,1.9625982721750193,0.00035594613349058935
491,450,0.6009913698285483,0.0003992776162819446,1.8419172119320712e11,1.2892409637250667e9,2.3543816387915364e8,5.547727657414197e11,1.953221951942782,0.0017967492732687508
492,450,0.6007511979832563,8.355504443860012e-5,1.8548450032160483e11,1.2963217868310633e9,2.3632286429671708e8,5.58651107732801e11,1.9524413934455829,0.0003759976999737005
493,450,0.5963932011226283,0.0002590611177720184,1.8678437384956262e11,1.3034298283397658e9,2.3720937183408692e8,5.62550748847281e11,1.938277903648542,0.0011657750299740829
494,450,0.5948915867713032,0.0002545409263827726,1.8809136904323465e11,1.3105651000746143e9,2.3809767441857475e8,5.664717438819835e11,1.9333976570067353,0.0011454341687224768
495,450,0.5923160188466108,0.0011563777491757944,1.8940551314634186e11,1.31772768174448e9,2.3898777883151478e8,5.704141897913574e11,1.925027061251485,0.005203699871291075
496,450,0.5907250459312987,0.00041078643888829106,1.9072683350701132e11,1.3249176158840606e9,2.39879681555239e8,5.743781606713402e11,1.9198563992767208,0.0018485389749973097
497,450,0.5884883214835226,8.72680863837033e-5,1.9205535752942218e11,1.3321349678336275e9,2.4077338536654124e8,5.783637448988342e11,1.9125870448214484,0.00039270638872666483
498,450,0.5872189349558616,8.678776306231029e-5,1.93391112611807e11,1.3393797828969166e9,2.416688875227571e8,5.823710186560981e11,1.9084615386065504,0.00039054493378039626
499,450,0.5860448879576629,7.814295175535814e-5,1.9473412627509485e11,1.346652121738584e9,2.4256618951288697e8,5.864000677532577e11,1.9046458858624042,0.00035164328289911164
500,450,0.5816519138890583,8.724425716586593e-5,1.960844260661188e11,1.353952060048109e9,2.4346529692407542e8,5.904509875737698e11,1.8903687201394397,0.0003925991572463967
501,450,0.5803871182381892,8.178097200594911e-5,1.9744203959459045e11,1.3612796139907634e9,2.443661990475201e8,5.94523836586166e11,1.886258134274115,0.000368014374026771
502,450,0.5783768847443145,8.536426185802649e-5,1.988069945241582e11,1.3686348626847107e9,2.4526890241294998e8,5.98618712629394e11,1.8797248754190221,0.0003841391783611192
503,450,0.5774042421643741,0.000715701790409415,2.001793185491914e11,1.376017850452231e9,2.461734040351769e8,6.027356920441104e11,1.876563787034216,0.0032206580568423676
504,450,0.574730462568461,0.0003841026961271214,2.015590394855223e11,1.3834286493673527e9,2.470797084872694e8,6.068748686148947e11,1.8678740033474983,0.0017284621325720463
505,450,0.5743949173727267,8.753328956609112e-5,2.029461851454019e11,1.3908672899420009e9,2.4798780904488355e8,6.110363103455062e11,1.866783481461362,0.00039389980304741005
506,450,0.5709564464643712,0.0006578528940649623,2.0434078339144025e11,1.398333860748933e9,2.4889771473313597e8,6.15220121777431e11,1.8556084510092063,0.00296033802329233
507,450,0.569643575601047,0.0012121393919711306,2.057428621784714e11,1.4058283850739942e9,2.498094168926301e8,6.194263666557272e11,1.8513416207034026,0.005454627263870087
508,450,0.565522644466889,8.082838847435236e-5,2.071524495285726e11,1.4133509482983532e9,2.507229236568263e8,6.236551478525626e11,1.8379485945173895,0.0003637277481345856
509,450,0.5645958643181239,0.0012163982001241426,2.0856957341964252e11,1.4209015691281443e9,2.516382251643443e8,6.279065265905378e11,1.8349365590339026,0.005473791900558642
510,450,0.5614688508609771,0.00037242245488915094,2.099942620230502e11,1.4284803356506667e9,2.5255533025688887e8,6.321806077743898e11,1.8247737652981755,0.0016759010470011792
511,450,0.5611651430890567,7.708220156307394e-5,2.114265434902704e11,1.4360872726622057e9,2.5347423075000048e8,6.36477456677617e11,1.8237867150394345,0.00034686990703383273
512,450,0.5588336012510726,7.879433371509697e-5,2.128664460040615e11,1.443722464817923e9,2.543949345227689e8,6.40797176517961e11,1.816209204065986,0.00035457450171793637
513,450,0.5587063280342253,0.0007014487854739445,2.1431399783320856e11,1.4513859417754843e9,2.553174347263694e8,6.451398359244812e11,1.8157955661112322,0.0031565195346327504
514,450,0.5544921927928212,0.0008934826315095741,2.1576922734231046e11,1.4590777968338091e9,2.562417415028457e8,6.49505543906548e11,1.8020996265766691,0.004020671841793084
515,450,0.554172213265768,0.0007181717921548203,2.1723216288925665e11,1.4667980370768511e9,2.5716784201647595e8,6.538943551127358e11,1.8010596931137461,0.0032317730646966914
516,450,0.5517160678304689,0.0003735950435383616,2.187028329170933e11,1.4745467541378837e9,2.5809574594226998e8,6.583063778920762e11,1.793077220449024,0.0016811776959226273
517,450,0.5479898628230861,8.773476138003162e-5,2.2018126592687982e11,1.4823239980072303e9,2.590254518630763e8,6.627416943812426e11,1.78096705417503,0.0003948064262101423
518,450,0.5486224570194354,0.0006192667914014182,2.2166749041806863e11,1.4901297902217033e9,2.5995695085934293e8,6.67200368803478e11,1.783022985313165,0.002786700561306382
519,450,0.5450945339982884,8.447523265412798e-5,2.2316153506235214e11,1.4979642371316128e9,2.6089025643555075e8,6.716825194049526e11,1.7715572354944373,0.00038013854694357596
520,450,0.5444524253022904,0.0005008721114486057,2.2466342844236902e11,1.5058273517854593e9,2.6182535744536236e8,6.761882053364829e11,1.769470382232444,0.002253924501518726
521,450,0.5411319017423664,8.798808451809833e-5,2.2617319935284335e11,1.513719222733231e9,2.627622626543075e8,6.807175338856084e11,1.7586786806626906,0.0003959463803314425
522,450,0.5405968415131608,7.931411411883871e-5,2.2769087649739688e11,1.5216398726291142e9,2.6370096349053234e8,6.852705705857402e11,1.7569397349177724,0.0003569135135347742
523,450,0.537804732250067,8.973057377524645e-5,2.2921648871871124e11,1.5295893868008273e9,2.6464146784075928e8,6.89847421106463e11,1.7478653798127177,0.00040378758198860907
524,450,0.5353289753714421,8.440339298361189e-5,2.3075006489574048e11,1.5375678051731553e9,2.655837716792627e8,6.944481622706611e11,1.7398191699571868,0.0003798152684262535
525,450,0.5349338906385099,0.0009429112263161276,2.322916339537086e11,1.5455751725730429e9,2.665278722866659e8,6.990728741761385e11,1.7385351445751573,0.004243100518422574
526,450,0.5329312927038008,0.0005902579633833683,2.3384122490275696e11,1.5536115661631105e9,2.6747377537846935e8,7.037216578193503e11,1.7320267012873525,0.002656160835225157
527,450,0.5315535966361868,8.19428082986328e-5,2.3539886679580652e11,1.5616770279629004e9,2.68421477498644e8,7.083945918150317e11,1.7275491890676071,0.0003687426373438476
528,450,0.5292280778760536,0.0007022236587294385,2.369645886740407e11,1.5697716225418196e9,2.693709810607626e8,7.130917695053832e11,1.7199912530971744,0.003160006464282473
529,450,0.5265803422515836,8.61614104019772e-5,2.3853841976387723e11,1.577895401463864e9,2.7032228510157216e8,7.178132759062145e11,1.7113861123176466,0.00038772634680889743
530,450,0.5254544528893069,8.39856081132951e-5,2.4012038923032147e11,1.5860484091380985e9,2.712753868128706e8,7.225591916786624e11,1.7077269718902475,0.000377935236509828
531,450,0.5243987875410621,8.792646496894556e-5,2.4171052634255173e11,1.5942307093959332e9,2.7223028841410047e8,7.273296101330339e11,1.7042960595084518,0.00039566909236025505
532,450,0.5216234186426405,0.0005901182486013897,2.4330886041388614e11,1.6024423680152936e9,2.7318699260704714e8,7.321246260434214e11,1.6952761105885816,0.002655532118706254
533,450,0.5212887466283735,0.0009256776338459351,2.4491542085482077e11,1.6106834158410552e9,2.741454931092654e8,7.36944311687631e11,1.694188426542214,0.004165549352306708
534,450,0.518474549848375,0.0005415134249660721,2.4653023707300064e11,1.6189539370143867e9,2.75105797339088e8,7.417887740952715e11,1.6850422870072188,0.0024368104123473244
535,450,0.5154563788156179,8.599969723552066e-5,2.4815333857463318e11,1.627253973411109e9,2.7606790184877604e8,7.466580930322594e11,1.675233231150758,0.00038699863755984297
536,450,0.5155156241736224,0.0006467656384807987,2.4978475485796704e11,1.6355835611894763e9,2.7703180175886077e8,7.515523447310796e11,1.6754257785642728,0.002910445373163594
537,450,0.5131388966036065,0.0009048651321118637,2.5142451556027286e11,1.6439427877848806e9,2.779975052894589e8,7.564716388604646e11,1.667701413961721,0.004071893094503387
538,450,0.5113254584640596,7.924987303490759e-5,2.5307265033823303e11,1.6523316909810975e9,2.789650079768646e8,7.614160529991865e11,1.6618077400081939,0.00035662442865708416
539,450,0.5108392854000801,8.128002437870337e-5,2.5472918886346484e11,1.6607503216059637e9,2.7993430869484115e8,7.66385673394828e11,1.6602276775502602,0.00036576010970416515
540,450,0.5094453281639574,3.6693081720048524e-6,2.5639416089817722e11,1.669198747932896e9,2.8090541074967265e8,7.713805978229392e11,1.6556973165328615,1.6511886774021836e-5
541,450,0.5060833808153866,8.125970725721292e-5,2.58067596315422e11,1.6776770313559124e9,2.8187831568232644e8,7.764009197051735e11,1.6447709876500065,0.00036566868265745816
542,450,0.5061465551656092,8.847400535837562e-5,2.5974952493861105e11,1.686185195892922e9,2.828530155899314e8,7.814467082508217e11,1.64497630428823,0.00039813302411269026
543,450,0.5044901816990268,8.753588126230969e-5,2.61439976701956e11,1.6947233266197002e9,2.8382951800847137e8,7.865180727563534e11,1.6395930905218372,0.0003939114656803936
544,450,0.5010539013807072,9.582708797468732e-5,2.6313898159696405e11,1.7032914791104562e9,2.84807823000638e8,7.916151033894111e11,1.6284251794872984,0.000431221895886093
545,450,0.5003889422297325,0.0010152509275395839,2.6484656965593286e11,1.7118896823705776e9,2.857879239585324e8,7.967378730173715e11,1.6262640622466307,0.004568629173928127
546,450,0.498558958651796,0.0014578399208034854,2.66562770990713e11,1.7205180143789272e9,2.867698265951414e8,8.018864868279949e11,1.620316615618337,0.006560279643615684
547,450,0.4962870808762096,8.448691003114109e-5,2.6828761576026202e11,1.7291765262534928e9,2.8775352986931086e8,8.070610325415884e11,1.612933012847681,0.0003801910951401349
548,450,0.4954522371654657,9.559151499195845e-5,2.7002113413049316e11,1.737865262439103e9,2.887390310654987e8,8.122615936656096e11,1.6102197707877637,0.00043016181746381303
549,450,0.49504677513646594,0.00045423935888553273,2.7176335636529736e11,1.7465842840101945e9,2.897263316449159e8,8.174882647965116e11,1.6089020191935144,0.002044077114984897
550,450,0.4927939695603343,9.430570165951731e-5,2.7351431282736447e11,1.7553336593002133e9,2.907154348609533e8,8.227411454751818e11,1.6015804010710863,0.0004243756574678279
551,450,0.4915191391826069,0.0013269222475205521,2.7527403381672504e11,1.7641134273526487e9,2.917063366666172e8,8.280203161545623e11,1.5974372023434724,0.005971150113842485
552,450,0.4896480903823893,0.0010714873435937317,2.770425498256803e11,1.7729236524914737e9,2.9269903932149017e8,8.333258740442837e11,1.5913562937427652,0.004821693046171792
553,450,0.4869638002961453,0.0007079070147065119,2.788198913021428e11,1.7817643911798325e9,2.9369354311167085e8,8.386579114205564e11,1.5826323509624722,0.0031855815661793034
554,450,0.486504899166173,8.09757578619104e-5,2.806060888067097e11,1.790635681387115e9,2.946898437591514e8,8.440165083733701e11,1.5811409222900623,0.0003643909103785968
555,450,0.4844735211682542,8.030723586924303e-5,2.824011728967594e11,1.7995376000040205e9,2.9568794660885924e8,8.494017710794586e11,1.5745389437968262,0.00036138256141159364
556,450,0.48084375246137245,8.246798657911335e-5,2.8420517422476355e11,1.8084702023869028e9,2.966878516711714e8,8.548137915543815e11,1.5627421954994605,0.00037110593960601007
557,450,0.48107367047357796,8.765610456362634e-5,2.860181235206376e11,1.817433512928508e9,2.976895513516374e8,8.602526412887782e11,1.5634894290391284,0.00039445247053631856
558,450,0.4799525793006185,0.0013100519021281344,2.878400515028012e11,1.826427616373625e9,2.9869305290104955e8,8.657184322391539e11,1.5598458827270103,0.005895233559576604
559,450,0.4776445582671649,0.00035266061096019257,2.896709890221741e11,1.8354525670993924e9,2.996983561009166e8,8.712112562317987e11,1.5523448143682859,0.0015869727493208665
560,450,0.4770941666525561,0.00023391160263147917,2.915109669285637e11,1.8445084037028973e9,3.007054568604093e8,8.767311947322429e11,1.5505560416208073,0.0010526022118416563
561,450,0.47493634674771484,0.000898666012911266,2.933600161495625e11,1.8535952004486306e9,3.0171435982524306e8,8.822783532234786e11,1.5435431269300732,0.004043997058100697
562,450,0.47304357157051014,0.0011819808260473655,2.952181676611977e11,1.8627130020450344e9,3.0272506241512054e8,8.878528175749158e11,1.537391607604158,0.0053189137172131445
563,450,0.47008918711789405,0.0009721796846850442,2.9708545249286536e11,1.8718618712072432e9,3.0373756644271266e8,8.934546858960333e11,1.5277898581331557,0.004374808581082699
564,450,0.4700378543540754,0.0005725169827552499,2.989619017585887e11,1.8810418410069466e9,3.0475186651505e8,8.990840365011016e11,1.5276230266507451,0.0025763264223986246
565,450,0.4684150356787445,0.0002977045705105877,3.008475465748442e11,1.8902529917633867e9,3.057679687163674e8,9.047409796938346e11,1.5223488659559197,0.0013396705672976447
566,450,0.46794855047386985,9.248717300699256e-5,3.027424181548616e11,1.8994953634855378e9,3.0678586934778434e8,9.104255987844557e11,1.520832789040077,0.0004161922785314665
567,450,0.46614939376259723,8.186977827802232e-5,3.046465477445233e11,1.9087690253632832e9,3.078055717758635e8,9.161379969355968e11,1.514985529728441,0.00036841400225110047
568,450,0.4629954669313424,8.777423043457256e-5,3.065599666534271e11,1.9180740327429662e9,3.08827076009706e8,9.218782681489453e11,1.5047352675268628,0.00039498403695557654
569,450,0.4624637596304213,0.00033602754396749813,3.0848270624080853e11,1.927410418766465e9,3.0985037672019064e8,9.276464915613959e11,1.5030072187988692,0.0015121239478537417
570,450,0.4622846953003318,0.0004920575129451008,3.1041479795336206e11,1.9367782513419673e9,3.108754769588753e8,9.334427699430532e11,1.5024252597260783,0.002214258808252954
571,450,0.4603319415143705,8.457698395079391e-5,3.123562732672686e11,1.9461775975688868e9,3.119023795628498e8,9.392672057478481e11,1.4960788099217042,0.00038059642777857263
572,450,0.4587512034341922,7.967035694035816e-5,3.143071636877068e11,1.9556085007713158e9,3.129310816618645e8,9.451198855013248e11,1.4909414111611246,0.0003585166062316117
573,450,0.45817328853048267,0.0011764323315207206,3.1626750078869324e11,1.9650710127227657e9,3.1396158242152846e8,9.510009015911393e11,1.4890631877240688,0.005293945491843243
574,450,0.45705373982477593,0.0008304181432602302,3.182373162583607e11,1.9745651972905612e9,3.149938839048873e8,9.569103547436208e11,1.4854246544305219,0.003736881644671036
575,450,0.45455835430924935,0.0002972495762857014,3.202166417797094e11,1.984091114328443e9,3.1602798719408524e8,9.628483431964836e11,1.4773146515050604,0.0013376230932856564
576,450,0.45190593231369297,8.484192886267774e-5,3.2220550909920886e11,1.993648812323664e9,3.170638906681446e8,9.688149575998866e11,1.4686942800195022,0.00038178867988204984
577,450,0.4507353200440505,0.0006282480263397091,3.242039499986846e11,2.003238337547778e9,3.181015921930779e8,9.748102872532683e11,1.4648897901431641,0.0028271161185286914
578,450,0.450167497254936,8.26001535124696e-5,3.2621199639812445e11,2.0128597501392686e9,3.1914109293383545e8,9.808344310025988e11,1.463044366078542,0.0003717006908061132
579,450,0.4484368823894007,0.0013543180316319178,3.282296801425659e11,2.0225131150388427e9,3.201823951727262e8,9.868874912926509e11,1.4574198677655523,0.00609443114234363
580,450,0.44710298431675544,0.001032382282725489,3.302570332729844e11,2.0321984789915857e9,3.2122549690192354e8,9.929695581480009e11,1.4530846990294553,0.0046457202722647
581,450,0.4450075936608079,0.0008379711651519906,3.322940877816332e11,2.041915903581803e9,3.222703996042466e8,9.990807320213054e11,1.4462746793976256,0.0037708702431839577
582,450,0.4434848227450592,0.0007799780640038302,3.343408757703985e11,2.0516654367796977e9,3.233171015593887e8,1.0052211041371104e12,1.4413256739214424,0.003509901288017236
583,450,0.44347525394543,0.0005261890845287009,3.363974293724137e11,2.0614471287438095e9,3.243656015730939e8,1.0113907673931194e12,1.4412945753226476,0.002367850880379154
584,450,0.4426090846702606,0.0001809364033663276,3.384637807764598e11,2.071261047673708e9,3.2541590268302274e8,1.0175898272723461e12,1.438479525178347,0.0008142138151484742
585,450,0.44002198810267734,0.0003735419924312483,3.405399622312322e11,2.0811072535379481e9,3.2646800598162866e8,1.0238183837802004e12,1.4300714613337013,0.0016809389659406173
586,450,0.4395908237833389,0.0003884115891869571,3.4262600605573456e11,2.0909857804890919e9,3.275219065295196e8,1.0300765192491571e12,1.4286701772958514,0.001747852151341307
587,450,0.4394719431717849,0.0003029052692063928,3.447219445940745e11,2.1008966938391821e9,3.2857760668076193e8,1.0363643376958683e12,1.4282838153083008,0.0013630737114287677
588,450,0.4368314948219355,7.86472397124228e-5,3.468278102891779e11,2.110840064276907e9,3.29635110024107e8,1.0426819470164915e12,1.4197023581712904,0.0003539125787059026
589,450,0.435322298682183,0.0010677926707397074,3.489436355594236e11,2.1208159271791968e9,3.306944119207986e8,1.0490294309134827e12,1.4147974707170947,0.004805067018328684
590,450,0.4341423972035815,0.0004807840947668744,3.5106945298418634e11,2.130824342222035e9,3.3175551340697044e8,1.0554068899599509e12,1.4109627909116398,0.002163528426450935
591,450,0.43285385115903696,8.768892938769787e-5,3.532052951403427e11,2.1408653670228925e9,3.328184150220073e8,1.0618144235300901e12,1.4067750162668702,0.00039460018224464044
592,450,0.4305495587795595,0.0007714269776953884,3.5535119460989764e11,2.150939061737386e9,3.338831178938377e8,1.0682521329908619e12,1.3992860660335684,0.003471421399629248
593,450,0.4288613949996609,8.647109600573843e-5,3.5750718416095996e11,2.1610454728432355e9,3.349496199925546e8,1.0747201102317281e12,1.393799533748898,0.0003891199320258229
594,450,0.4290022764259258,0.0011528399863755725,3.59673296466718e11,2.1711846490831246e9,3.3601791981208056e8,1.0812184490040942e12,1.394257398384259,0.005187779938690076
595,450,0.426861422423199,0.0008668511628775315,3.618495643919777e11,2.1813566678652635e9,3.3708802246186936e8,1.0877472630956952e12,1.3872996228753969,0.003900830232948892
596,450,0.4268495310061574,0.000867296209255462,3.640360207606513e11,2.1915615607317824e9,3.381599224765279e8,1.0943066345499286e12,1.3872609757700116,0.003902832941649579
597,450,0.4239845277541867,8.080795601920823e-5,3.662326985165357e11,2.2017994097045135e9,3.3923362600168985e8,1.1008966807778193e12,1.3779497152011069,0.00036363580208643705
598,450,0.42312300371446876,0.000172700507093285,3.684396305783766e11,2.212070243995574e9,3.4030912705598754e8,1.1075174825061711e12,1.3751497620720234,0.0007771522819197825
599,450,0.42178234026494077,0.001418082486261551,3.706568500021263e11,2.222374132164028e9,3.413864286836833e8,1.1141691480717842e12,1.3707926058610576,0.0063813711881769795
600,450,0.42037311969207836,0.000559010755017656,3.728843898736296e11,2.2327111273348107e9,3.424655304059022e8,1.1208517752099128e12,1.3662126389992546,0.0025155483975794523
601,450,0.41978251675723766,8.753392811597591e-5,3.751222833258116e11,2.2430812800043845e9,3.4354643112416047e8,1.1275654599626958e12,1.3642931794610225,0.0003939026765218916
602,450,0.4190374414607345,0.0001764721571782007,3.7737056350829803e11,2.253484650640796e9,3.446291320270162e8,1.1343103055896184e12,1.361871684747387,0.0007941247073019032
603,450,0.4166112362622211,5.6364755088565876e-5,3.7962926371730505e11,2.263921302633856e9,3.4571363495635855e8,1.1410864175012715e12,1.3539865178522186,0.00025364139789854645
604,450,0.4144453038353639,0.00038405271845122626,3.818984172212707e11,2.2743912808972135e9,3.467999375563225e8,1.1478938883409915e12,1.3469472374649325,0.0017282372330305181
605,450,0.41469635253842707,0.0009753823766545186,3.8417805738733295e11,2.2848946293094177e9,3.478880372519638e8,1.1547328101082485e12,1.347763145749888,0.004389220694945333
606,450,0.41299558257550384,0.0006679632466350882,3.8646821762711475e11,2.295431426292391e9,3.4897793928806585e8,1.1616032993857036e12,1.3422356433703875,0.0030058346098578966
607,450,0.4117516525808755,0.00048257916580993817,3.88768931406062e11,2.306001714344026e9,3.500696407712613e8,1.1685054475478293e12,1.3381928708878452,0.0021716062461447218
608,450,0.4104700869394846,8.636313390077922e-5,3.910802322560595e11,2.3166055513552876e9,3.511631422946837e8,1.175439357000563e12,1.334027782553325,0.0003886341025535065
609,450,0.4104261673742377,8.041739772523067e-5,3.9340215372191614e11,2.3272429858694553e9,3.5225844234677684e8,1.1824051237286318e12,1.3338850439662726,0.000361878289763538
610,450,0.40833129581963656,8.286939344994447e-5,3.9573472945775555e11,2.337914090502105e9,3.5335554482484156e8,1.1894028609197073e12,1.3270767114138189,0.0003729122705247501
611,450,0.40658817099667577,8.351430012829548e-5,3.98077993140817e11,2.3486189078378253e9,3.544544468771534e8,1.1964326606428135e12,1.3214115557391963,0.0003758143505773297
612,450,0.4061307597593004,8.466330334633031e-5,4.004319785247627e11,2.359357488262531e9,3.5555514741424274e8,1.2034946206283154e12,1.3199249692177264,0.0003809848650584864
613,450,0.40564195764475663,0.0005198591850756056,4.027967193758538e11,2.37012989396296e9,3.566576479863262e8,1.2105888472172876e12,1.3183363623454591,0.002339366332840225
614,450,0.40405206007628514,8.632610179282342e-5,4.0517224961709247e11,2.380936185830255e9,3.577619498474258e8,1.2177154459140256e12,1.3131691952479267,0.0003884674580677054
615,450,0.40363033522884306,8.383774506537186e-5,4.075586030860309e11,2.3917764072202272e9,3.5886805033954644e8,1.2248745100072046e12,1.31179858949374,0.00037726985279417334
616,450,0.40106316809385656,0.000298334353436701,4.0995581376537006e11,2.4026506307589207e9,3.5997595332376367e8,1.2320661537778186e12,1.3034552963050339,0.0013425045904651544
617,450,0.39975913855350687,8.587242948909866e-5,4.123639157000196e11,2.4135588938730884e9,3.6108565483290964e8,1.2392904664944854e12,1.2992172002988973,0.00038642593270094396
618,450,0.3993852467881193,8.808561296326007e-5,4.147829429302803e11,2.4245012535992985e9,3.6219715526459706e8,1.2465475516631548e12,1.2980020520613877,0.00039638525833467035
619,450,0.3981806361922724,0.00036987813377668306,4.1721292958225824e11,2.4354777743855104e9,3.6331045665208185e8,1.2538375182558093e12,1.2940870676248852,0.0016644516019950738
620,450,0.3954370162624491,9.548883165641636e-5,4.196539098864786e11,2.446488515158603e9,3.644255597985003e8,1.2611604714211807e12,1.2851703028529595,0.00042969974245387363
621,450,0.3960678711164739,0.0005288635068922245,4.2210591802947595e11,2.457533505682938e9,3.6554245907584316e8,1.2685164955837578e12,1.2872205811285402,0.00237988578101501
622,450,0.39538081544537174,9.058850269329975e-5,4.2456898835093036e11,2.46861282559125e9,3.666611598627163e8,1.2759057111050496e12,1.2849876501974582,0.00040764826211984887
623,450,0.3918835687951512,9.51590053815939e-5,4.270431551666672e11,2.4797265378538446e9,3.677816638405516e8,1.2833282266445264e12,1.2736215985842414,0.0004282155242171725
624,450,0.39230591757770983,0.0005181491482011872,4.2952845287991986e11,2.490874662918254e9,3.689039633608415e8,1.2907841202934492e12,1.274994232127557,0.0023316711669053424
625,450,0.39034003170248177,0.00030253018604709414,4.3202491598483923e11,2.5020572886691003e9,3.7002806558457893e8,1.2982735189464092e12,1.2686051030330658,0.0013613858372119236
626,450,0.3900970538944678,0.001087838891585887,4.345325789701174e11,2.5132744491359367e9,3.7115396585349435e8,1.3057965108230515e12,1.2678154251570204,0.004895275012136492
627,450,0.38870334320481337,0.0007891681282606225,4.3705147641910895e11,2.5245262144406796e9,3.722816674242777e8,1.3133532103761223e12,1.2632858654156434,0.0035512565771728013
628,450,0.386945226238929,0.000900539995219556,4.3958164295734937e11,2.5358126357617526e9,3.734111693936133e8,1.3209437185281572e12,1.2575719852765193,0.004052429978488002
629,450,0.3856736150315534,0.0007506763157647385,4.4212311325956177e11,2.547133764007976e9,3.7454247081420815e8,1.3285681361678486e12,1.2534392488525485,0.0033780434209413233
630,450,0.3847708021449374,9.107650867940816e-5,4.4467592208633936e11,2.5584896550633583e9,3.756755718217266e8,1.3362265679233535e12,1.2505051069710467,0.0004098442890573367
631,450,0.38427151937302373,8.663925247840355e-5,4.472401041937467e11,2.5698803640155516e9,3.768104723764799e8,1.3439191180694824e12,1.2488824379623271,0.00038987663615281596
632,450,0.3823010432689945,0.0010933594184653504,4.49815694427643e11,2.581305955718496e9,3.779471745532904e8,1.351645898135427e12,1.242478390624232,0.004920117383094077
633,450,0.3804877858842229,9.577397490196659e-5,4.5240272774094556e11,2.5927664771289473e9,3.7908567655714005e8,1.359407006732391e12,1.2365853041237245,0.00043098288705884966
634,450,0.3794010738153697,8.7450868316975e-5,4.550012390489381e11,2.604261980598262e9,3.8022597775021434e8,1.3672025466379563e12,1.2330534898999514,0.0003935289074263875
635,450,0.377650201549654,0.00047959027856492233,4.576112633551434e11,2.615792528477986e9,3.8136807966422325e8,1.375032628077278e12,1.2273631550363755,0.0021581562535421504
636,450,0.3788288730677658,8.705543379887838e-5,4.602328357907485e11,2.6273581578091645e9,3.8251197837704414e8,1.38289734284555e12,1.231193837470239,0.0003917494520949527
637,450,0.37578918811862216,0.0005821987534691881,4.628659913974241e11,2.6389589601317034e9,3.8365768168951666e8,1.3907968229667534e12,1.221314861385522,0.0026198943906113464
638,450,0.37579738705132437,8.488226294266321e-5,4.6551076543289294e11,2.6505949538629217e9,3.848051816821706e8,1.3987311468886277e12,1.2213415079168042,0.00038197018324198444
639,450,0.37554533095120257,0.0008320952166990346,4.6816719305810876e11,2.6622662110263324e9,3.859544819525586e8,1.4067004326663691e12,1.2205223255914084,0.0037444284751456556
640,450,0.37538382396498937,8.295429904205859e-5,4.7083530962700354e11,2.673972785139386e9,3.8710558213100684e8,1.4147047848211567e12,1.2199974278862156,0.00037329434568926365
641,450,0.3732671937702564,8.103767982368349e-5,4.735151504542769e11,2.6857147418179765e9,3.882584844204248e8,1.4227443170402373e12,1.2131183797533334,0.0003646695592065757
642,450,0.3704335877450551,7.937345191790039e-5,4.7620675092748474e11,2.6974921300067544e9,3.894131874650813e8,1.4308191308961382e12,1.203909160171429,0.00035718053363055177
643,450,0.37049881240561305,5.854877226355726e-5,4.7891014651510095e11,2.7093049868011026e9,3.9056968739527285e8,1.4389293193258806e12,1.2041211403182424,0.00026346947518600763
644,450,0.3708243904517945,0.00017097110932377,4.816253727278656e11,2.721153380752622e9,3.917279870464415e8,1.447074998647722e12,1.205179268968332,0.0007693699919569649
645,450,0.3682647275910006,9.589957118805669e-5,4.843524651636207e11,2.733037382973746e9,3.9288808977979034e8,1.455256287255351e12,1.1968603646707519,0.0004315480703462551
646,450,0.36672932370215144,8.144915407155774e-5,4.870914593948915e11,2.7449570290374384e9,3.940499914102501e8,1.4634732774979065e12,1.1918703020319923,0.00036652119332200985
647,450,0.36633019355365354,8.602232071318355e-5,4.898423911177386e11,2.756912373693145e9,3.9521369183296764e8,1.4717260759865615e12,1.190573129049374,0.00038710044320932593
648,450,0.3660370874052703,9.54995728319699e-5,4.9260529605987866e11,2.7689034773723407e9,3.9637919214309675e8,1.4800147937417917e12,1.1896205340671284,0.00042974807774386455
649,450,0.3643938214373009,8.759371144948088e-5,4.95380210018698e11,2.7809304026331024e9,3.9754649387725663e8,1.488339543534951e12,1.184279919671228,0.000394171701522664
650,450,0.3634288973728002,0.0009675138491022392,4.981671688055508e11,2.792993194581044e9,3.987155948874861e8,1.4967004253714966e12,1.1811439164616007,0.0043538123209600765
651,450,0.36069401331709283,0.0005155481554001884,5.009662083636701e11,2.80509192070835e9,3.998864977519036e8,1.5050975560058225e12,1.1722555432805517,0.002319966699300848
652,450,0.36049971316292106,8.487231616053072e-5,5.037773646427935e11,2.8172266148297305e9,4.0105919795559156e8,1.513531027306207e12,1.1716240677794936,0.00038192542272238826
653,450,0.35934040599646266,8.702152983628794e-5,5.066006736147774e11,2.8293973496404605e9,4.022336991612779e8,1.5220009603230183e12,1.1678563194885037,0.00039159688426329575
654,450,0.3595743806373458,9.406120751220068e-5,5.09436171364682e11,2.8416041687114983e9,4.0340999891824895e8,1.5305074544858496e12,1.1686167370713738,0.00042327543380490305
655,450,0.3597979773660748,8.8102924721299e-5,5.122838940008595e11,2.853847134269071e9,4.045880986858628e8,1.53905062335402e12,1.169343426439743,0.00039646316124584545
656,450,0.35784561557440764,8.088226746958519e-5,5.151438777150152e11,2.86612631235494e9,4.0576800071014374e8,1.5476305835093901e12,1.1629982506168248,0.0003639702036131334
657,450,0.35535438444758904,0.0009552792861182054,5.180161587045242e11,2.878441750046756e9,4.0694970327278715e8,1.5562474375489485e12,1.1549017494546643,0.004298756787531924
658,450,0.3556369131354278,5.540852337673318e-5,5.209007732978083e11,2.890793486298298e9,4.081332029869399e8,1.5649012820305947e12,1.1558199676901402,0.0002493383551952993
659,450,0.35473649664753937,8.570751043470972e-5,5.237977578186717e11,2.903181595905152e9,4.0931850391104394e8,1.5735922406427932e12,1.152893614104503,0.0003856837969561937
660,450,0.35257287537250714,9.465086017337615e-5,5.267071486484667e11,2.9156061345230327e9,4.105056061220482e8,1.5823204228916565e12,1.1458618449606481,0.0004259288707801927
661,450,0.3532377898026048,0.0005269842718359778,5.296289822241921e11,2.928067137267191e9,4.116945054427111e8,1.591085922958641e12,1.1480228168584656,0.0023714292232619
662,450,0.35042914316889945,8.275424591733943e-5,5.325632951097524e11,2.9405646904355145e9,4.1288520829940474e8,1.5998888736932903e12,1.1388947152989233,0.00037239410662802744
663,450,0.3504785766147832,6.999702988251221e-5,5.3551012380092194e11,2.9530988181573887e9,4.14077708249355e8,1.6087293613496365e12,1.1390553739980454,0.00031498663447130493
664,450,0.34887786650524455,0.0006916723328137325,5.384695049426584e11,2.965669597835273e9,4.152720098644385e8,1.61760751245896e12,1.1338530661420447,0.003112525497661796
665,450,0.3476235497572202,8.221825975237865e-5,5.414414752372524e11,2.978277074956719e9,4.16468111128929e8,1.6265234296169836e12,1.1297765367109656,0.00036998216888570396
666,450,0.3487171405550813,8.303012899483789e-5,5.4442607135536755e11,2.990921294995959e9,4.176660100287143e8,1.6354772156248623e12,1.1333307068040142,0.00037363558047677053
667,450,0.34667533327411865,8.592539972683041e-5,5.474233301107171e11,3.0036023400638385e9,4.188657120800876e8,1.6444690011479026e12,1.1266948331408857,0.0003866642987707369
668,450,0.3453433173859269,8.909776333664826e-5,5.504332883301051e11,3.016320246593756e9,4.2006721341185004e8,1.6534988824298564e12,1.1223657815042625,0.00040093993501491717
669,450,0.34452681163284615,0.0013279593102408613,5.534559828883356e11,3.029075070808014e9,4.2127051421710926e8,1.6625669708799248e12,1.11971213780675,0.005975816896083876
670,450,0.3446685273713628,7.752033625669769e-5,5.564914507927872e11,3.0418668658787065e9,4.2247561408456576e8,1.671673375684001e12,1.120172713956929,0.0003488415131551396
671,450,0.343050840284592,0.00030268583151910684,5.595397289810692e11,3.0546957002612147e9,4.236825156914818e8,1.6808182179553728e12,1.114915230924924,0.0013620862418359807
672,450,0.342644813477103,0.001529328468935524,5.626008545391274e11,3.067561614749976e9,4.248912160827301e8,1.690001597810085e12,1.1135956438005847,0.006881978110209858
673,450,0.3406413562778524,0.001044381492417131,5.656748645960996e11,3.080464678327974e9,4.26101718066633e8,1.6992236370486116e12,1.1070844079030204,0.00469971671587709
674,450,0.33904543243394364,0.0008522502617908589,5.687617962972095e11,3.093404936467555e9,4.273140196356029e8,1.7084844397179438e12,1.1018976554103168,0.003835126178058865
675,450,0.33733405507769165,8.403770761035233e-5,5.718616868937048e11,3.106382446987703e9,4.285281213115157e8,1.7177841194131768e12,1.0963356790024978,0.00037816968424658553
676,450,0.3385482887083197,8.27354391828594e-5,5.749745736314641e11,3.119397250504545e9,4.297440201258192e8,1.727122776766227e12,1.100281938302039,0.0003723094763228673
677,450,0.3367438559573054,8.285966270506071e-5,5.781004938622439e11,3.132449430960381e9,4.3096172188630635e8,1.736500545746772e12,1.0944175318612426,0.0003728684821727732
678,450,0.3361339947262028,8.347724991941726e-5,5.812394849635203e11,3.145539023298652e9,4.32181222479187e8,1.7459175229486e12,1.0924354828601592,0.0003756476246373777
679,450,0.33609783126944104,9.092889688223743e-5,5.84391584394502e11,3.158666085790829e9,4.3340252251430327e8,1.7553738229889075e12,1.0923179516256833,0.00040918003597006843
680,450,0.3337362646866605,0.0004312150004786904,5.875568296376595e11,3.1718306876525464e9,4.346256247988565e8,1.7648695691255571e12,1.0846428602316467,0.001940467502154107
681,450,0.3333362357294386,0.0010938584462917246,5.907352582751934e11,3.185032863533609e9,4.3585052517939854e8,1.7744048581219236e12,1.0833427661206754,0.004922363008312761
682,450,0.3326415675029134,0.001263362143823354,5.939269079065217e11,3.198272679560369e9,4.370772258458176e8,1.7839798111842678e12,1.0810850943844685,0.005685129647205092
683,450,0.33093035021135675,8.333944452428706e-5,5.97131816222035e11,3.2115501944650745e9,4.3830572749424344e8,1.7935945439700205e12,1.0755236381869095,0.00037502750035929176
684,450,0.33105179829440723,8.343605540909148e-5,6.003500208963396e11,3.224865449855454e9,4.3953602737808836e8,1.8032491591249304e12,1.0759183444568234,0.00037546224934091165
685,450,0.3281972746381089,8.409067087705583e-5,6.035815597220846e11,3.23821852397424e9,4.4076813009692806e8,1.8129437877438877e12,1.0666411425738538,0.00037840801894675123
686,450,0.3289356252906385,0.000579620911148509,6.068264705336e11,3.2516094407805667e9,4.4200202939429665e8,1.8226785190693022e12,1.069040782194575,0.00260829410016829
687,450,0.32852939892269556,0.0005920765682236592,6.100847912308529e11,3.26503827811103e9,4.432377297800924e8,1.8324534842324663e12,1.0677205464987605,0.0026643445570064665
688,450,0.3269597287837075,8.441524986828e-5,6.133565597653197e11,3.2785050913291097e9,4.444752312683328e8,1.8422687971398572e12,1.0626191185470493,0.00037986862440725995
689,450,0.326541228856028,8.022432726230285e-5,6.16641814106418e11,3.2920099246796045e9,4.45714531663468e8,1.8521245632463901e12,1.0612589937820909,0.0003610094726803628
690,450,0.32472990757280473,7.946021805642245e-5,6.199405923113676e11,3.3055528455217857e9,4.469556333678149e8,1.8620209061141812e12,1.0553721996116154,0.00035757098125390103
691,450,0.32404965067726366,0.0009176455455018624,6.232529324865599e11,3.319133897142687e9,4.481985340012734e8,1.8719579307396096e12,1.0531613647011069,0.004129404954758381
692,450,0.32194476859234655,0.0011861615800684306,6.265788728077194e11,3.332753146909792e9,4.494432359629672e8,1.8819357610371921e12,1.0463204979251264,0.005337727110307938
693,450,0.32259576587775834,0.0004825215823583517,6.299184515166653e11,3.346410630390536e9,4.506897353626169e8,1.8919544962571533e12,1.0484362391027147,0.002171347120612583
694,450,0.3216250045116912,7.955564323788707e-5,6.332717068628607e11,3.3601064234732733e9,4.519380362672912e8,1.9020142673478718e12,1.0452812646629963,0.0003580003945704918
695,450,0.32116873708339305,8.318707942069692e-5,6.366386771649673e11,3.3738405713594513e9,4.531881366910205e8,1.9121151814408108e12,1.0437983955210275,0.00037434185739313613
696,450,0.32088548368853,0.0002556159745944395,6.400194008010194e11,3.387613130932431e9,4.544400369534798e8,1.9222573549570186e12,1.0428778219877224,0.0011502718856749778
697,450,0.3185646663056384,9.667864346224773e-5,6.434139162499126e11,3.4014241678673215e9,4.5569373909787655e8,1.9324409113476548e12,1.0353351654933247,0.00043505389558011476
698,450,0.3182112094634856,8.411711560661583e-5,6.468222619834342e11,3.4152737185909524e9,4.569492394230676e8,1.9426659513334312e12,1.0341864307563282,0.00037852702022977123
699,450,0.31831515596324006,0.0008253944816466337,6.502444765294707e11,3.429161845471567e9,4.5820653932407844e8,1.95293259615099e12,1.0345242568805302,0.003714275167409852
700,450,0.3170578157268311,6.675106926167757e-5,6.536805985479323e11,3.443088612340542e9,4.594656404816902e8,1.9632409683072078e12,1.0304379011122011,0.00030037981167754904
701,450,0.3153556320170392,0.001126361177913664,6.571306666548378e11,3.457054070110449e9,4.60726542030587e8,1.973591180406351e12,1.0249058040553773,0.005068625300611488
702,450,0.31485060167252454,0.0002602695060027108,6.605947195971313e11,3.471058266426343e9,4.619892424964821e8,1.9839833425575786e12,1.0232644554357049,0.0011712127770121985
703,450,0.3150732063254001,0.0008734386305117118,6.640727961191439e11,3.4851012587130413e9,4.6325374229037327e8,1.994417572786792e12,1.0239879205575504,0.003930473837302703
704,450,0.31280057097259295,0.00010001729497886375,6.675649350814526e11,3.499183117324178e9,4.645200443557731e8,2.004893999474867e12,1.016601855660927,0.0004500778274048869
705,450,0.31195238879250997,7.96670150734383e-5,6.710711753369541e11,3.5133038792061114e9,4.657881451213846e8,2.0154127248079775e12,1.0138452635756574,0.00035850156783047237
706,450,0.3109790831964822,0.0012009802469508547,6.745915558064917e11,3.5274636068517027e9,4.6705804599007016e8,2.025973871326342e12,1.0106820203885671,0.005404411111278846
707,450,0.31091115966045935,0.000227291036486427,6.781261155372412e11,3.5416623507961035e9,4.683297460581547e8,2.0365775522017737e12,1.010461268896493,0.0010228096641889215
708,450,0.3105452668413411,0.00038913368700082217,6.816748935396135e11,3.5559001718477373e9,4.696032463861696e8,2.047223889002361e12,1.0092721172343586,0.0017511015915036999
709,450,0.3088849776217495,0.0009616676467256012,6.852379289249989e11,3.5701771299033637e9,4.708785478680887e8,2.0579130027171257e12,1.003876177270686,0.004327504410265205
710,450,0.3080004653155109,8.21550570188471e-5,6.888152608766104e11,3.584493270655562e9,4.721556486610927e8,2.06864500318633e12,1.0010015122754103,0.00036969775658481194
711,450,0.30769266536542084,8.09145393355403e-5,6.924069285636416e11,3.598848650282005e9,4.734345489348936e8,2.079420008807566e12,1.0000011624376177,0.00036411542700993135
712,450,0.306213143061531,0.0003739218393075273,6.960129712589492e11,3.613243332133451e9,4.7471525024648505e8,2.090238143830986e12,0.9951927149499759,0.0016826482768838727
713,450,0.3063249558958486,0.0003021140203402608,6.996334283284384e11,3.6276773587365465e9,4.759977501477802e8,2.1010995160172202e12,0.9955561066615081,0.0013595130915311736
714,450,0.3054313302317245,0.00025469932482847943,7.032683391253843e11,3.6421507973337946e9,4.772820509377465e8,2.1120042530929307e12,0.9926518232531045,0.0011461469617281574
715,450,0.3043231086227723,7.899666868869915e-5,7.069177430905874e11,3.656663699543875e9,4.7856815191434383e8,2.122952470444738e12,0.98905010302401,0.0003554850090991462
716,450,0.30347042238911054,0.0004055740098681432,7.105816796854115e11,3.671216118470882e9,4.798560526622982e8,2.133944284837774e12,0.9862788727646092,0.0018250830444066445
717,450,0.3031396688588683,0.00042766519057543025,7.142601885039722e11,3.6858081081707397e9,4.811457529520805e8,2.1449798138828845e12,0.9852039237913219,0.0019244933575894361
718,450,0.30234094064336053,8.042669794754276e-5,7.179533091331808e11,3.7004397284585786e9,4.824372536517003e8,2.1560591800433438e12,0.9826080570909217,0.0003619201407639424
719,450,0.3023522884374047,8.261303733643934e-5,7.216610812014169e11,3.7151110287352138e9,4.837305536417844e8,2.1671824975980046e12,0.9826449374215652,0.000371758668013977
720,450,0.30006471913582566,0.0004413638963927018,7.253835444306411e11,3.7298220785172257e9,4.850256556318206e8,2.1783498971360806e12,0.9752103371914334,0.001986137533767158
721,450,0.30025357626011695,8.449193357206862e-5,7.291207386237582e11,3.7445729112191987e9,4.863225554689857e8,2.1895614803263276e12,0.9758241228453801,0.0003802137010743088
722,450,0.29953026309983155,9.288870460222705e-5,7.328727035541218e11,3.759363597604507e9,4.8762125609576744e8,2.2008173791594277e12,0.9734733550744525,0.0004179991707100217
723,450,0.29633439132136463,9.563272704820531e-5,7.366394791158838e11,3.7741942000130606e9,4.8892175884706223e8,2.2121177189747373e12,0.963086771794435,0.0004303472717169239
724,450,0.2974227845902411,0.0007159287871318522,7.40421105243646e11,3.789064743005971e9,4.90224057910787e8,2.223462594752531e12,0.9666240499182834,0.003221679542093335
725,450,0.29606893925090294,7.984479436357508e-5,7.442176219517579e11,3.803975312422161e9,4.915281590742742e8,2.2348521511377324e12,0.9622240525654345,0.00035930157463608787
726,450,0.29597563596251847,0.0003703849530243364,7.480290692200009e11,3.818925946704321e9,4.928340591534059e8,2.2462864947063687e12,0.961920816878185,0.0016667322886095137
727,450,0.2951418247638279,8.004781595265574e-5,7.518554872182632e11,3.833916710214774e9,4.9414175986618465e8,2.2577657530476606e12,0.9592109304824407,0.00036021517178695087
728,450,0.2956967611288821,8.148369334583824e-5,7.556969160485247e11,3.8489476485564313e9,4.954512593924733e8,2.2692900388271704e12,0.9610144736688668,0.0003666766200562721
729,450,0.29285985365568823,8.883926039258722e-5,7.595533959414879e11,3.864018838675689e9,4.967625618047817e8,2.2808594902652417e12,0.9517945243809868,0.0003997766717666425
730,450,0.29217272358316304,8.374090457577009e-5,7.634249671531559e11,3.8791303107285986e9,4.980756623855768e8,2.292474207752231e12,0.9495613516452799,0.0003768340705909654
731,450,0.29061662692307966,0.0007481305299593893,7.673116699859e11,3.894282133624995e9,4.9939056369293517e8,2.3041343233557925e12,0.9445040375000089,0.0033665873848172517
732,450,0.290553775443987,0.0007239378356158296,7.712135448588497e11,3.909474352030267e9,5.007072637458917e8,2.315839949512957e12,0.9442997701929576,0.003257720260271233
733,450,0.29128110054288237,0.0003697179987700721,7.751306321709677e11,3.924707024363333e9,5.0202576313650334e8,2.327591210098782e12,0.9466635767643676,0.0016637309944653245
734,450,0.29032206978279207,8.076437262073143e-5,7.790629724362725e11,3.9399802170420237e9,5.0334606394304234e8,2.339388235646942e12,0.9435467267940743,0.00036343967679329145
735,450,0.2891176928563404,7.743871031454381e-5,7.830106061510116e11,3.9552939788405666e9,5.046681649513022e8,2.3512311425248906e12,0.9396325017831064,0.00034847419641544715
736,450,0.2887719269781237,0.0009737328544617793,7.869735739147242e11,3.970648360063294e9,5.0599206523506427e8,2.363120048447639e12,0.938508762678902,0.0043817978450780065
737,450,0.28746955697587606,8.452416843435437e-5,7.909519164358912e11,3.986043424159266e9,5.0731776632425845e8,2.3750550820154043e12,0.9342760601715971,0.00038035875795459467
738,450,0.2866236704324744,0.00034132674391307755,7.949456743470725e11,4.0014792200261292e9,5.086452670252946e8,2.3870363601935933e12,0.9315269289055418,0.001535970347608849
739,450,0.286162285163283,9.517136625425494e-5,7.989548884667937e11,4.016955803278983e9,5.099745674076755e8,2.3990640054898286e12,0.9300274267806699,0.0004282711481441472
740,450,0.28552692987084677,0.0010566335817871887,8.029795995611956e11,4.0324732316682043e9,5.113056679266442e8,2.4111381424402656e12,0.927962522080252,0.004754851118042349
741,450,0.2841138827155426,0.0006318663584537316,8.070198485480773e11,4.0480315631831346e9,5.126385690933486e8,2.4232588958626323e12,0.9233701188255135,0.0028433986130417923
742,450,0.2841802137530688,0.00030166391625733083,8.11075676338712e11,4.0636308430169907e9,5.139732690405056e8,2.4354263802481226e12,0.9235856946974735,0.0013574876231579889
743,450,0.28334590710757185,0.0010340497085452294,8.151471239074989e11,4.0792711370276833e9,5.153097697194454e8,2.4476407272778203e12,0.9208741980996085,0.004653223688453533
744,450,0.2824868338516422,9.004399081097834e-5,8.192342323182727e11,4.094952496620128e9,5.1664807042732346e8,2.459902056859398e12,0.9180822100178372,0.0004051979586494025
745,450,0.2812169524109055,8.845614215965767e-5,8.233370426250354e11,4.110674978738669e9,5.1798817146154916e8,2.4722104936929697e12,0.9139550953354428,0.0003980526397184595
746,450,0.2810970896617343,0.0002577811209835084,8.274555959847565e11,4.1264386317518053e9,5.1933007155861837e8,2.4845661555034688e12,0.9135655414006365,0.0011600150444257878
747,450,0.2800971485980333,0.00014996022761848673,8.315899336141964e11,4.142243519922717e9,5.2067377236960256e8,2.4969691733343945e12,0.9103157329436082,0.0006748210242831903
748,450,0.2804556117104382,8.412421586718357e-5,8.357400967938029e11,4.158089688613149e9,5.220192720793742e8,2.5094196627245513e12,0.9114807380589242,0.00037855897140232607
749,450,0.27944887222854964,0.0003353613026859526,8.399061267833055e11,4.173977205146005e9,5.233665728932049e8,2.5219177576729946e12,0.9082088347427864,0.0015091258620867866
750,450,0.2780138744275212,8.607906797159271e-5,8.440880650090375e11,4.1899061206336126e9,5.247156740495209e8,2.534463578788456e12,0.9035450918894439,0.0003873558058721672
751,450,0.2772428016651668,0.0003359382878139652,8.482859528375693e11,4.2058764855248375e9,5.260665746675331e8,2.5470572463919736e12,0.9010391054117921,0.0015117222951628435
752,450,0.27678411783112306,8.789299049734829e-5,8.524998318152151e11,4.221888356653507e9,5.274192750352416e8,2.5596988861540815e12,0.8995483829511499,0.0003955184572380673
753,450,0.2770008379525592,0.00016900647643736195,8.567297434005668e11,4.237941787688441e9,5.2877377486173403e8,2.5723886214166094e12,0.9002527233458174,0.0007605291439681288
754,450,0.27518766836244707,8.847734926320594e-5,8.609757292699911e11,4.2540368457987366e9,5.3013007630837065e8,2.585126586801023e12,0.894359922177953,0.0003981480716844267
755,450,0.2753258861780432,9.586001165780509e-5,8.652378309967916e11,4.2701735687564163e9,5.314881761984292e8,2.5979128927035957e12,0.8948091300786405,0.0004313700524601229
756,450,0.27439841288403877,4.6345671288559154e-5,8.69516090301553e11,4.2863520250789104e9,5.328480769350925e8,2.610747675278895e12,0.891794841873126,0.0002085555207985162
757,450,0.2722341571023026,8.480805222666309e-5,8.738105489776201e11,4.302572270751992e9,5.3420977864431214e8,2.6236310603715786e12,0.8847610105824835,0.0003816362350199839
758,450,0.27326151972386425,8.648714956104721e-5,8.781212487950117e11,4.3188343417182e9,5.3557327783462626e8,2.636563157252966e12,0.8880999391025588,0.00038919217302471246
759,450,0.27222810421643895,0.0005031381081338708,8.824482316170822e11,4.335138316178692e9,5.369385786477597e8,2.6495441107540366e12,0.8847413387034266,0.0022641214866024185
760,450,0.27206151563676206,8.863492678235551e-5,8.867915394101589e11,4.351484236625828e9,5.383056787800711e8,2.662574035876502e12,0.8841999258194767,0.0003988571705205998
761,450,0.27102134868049615,0.0009184505641308077,8.911512140934431e11,4.3678721659107895e9,5.39674579591749e8,2.675653064980955e12,0.8808193832116125,0.004133027538588635
762,450,0.2704516281947198,8.37336969514669e-5,8.955272977656506e11,4.384302153469066e9,5.410452800419216e8,2.688781319196642e12,0.8789677916328393,0.00037680163628160104
763,450,0.26996351449778777,0.00041470530552809937,8.999198324439585e11,4.4007742562380905e9,5.424177804221462e8,2.7019589262556704e12,0.8773814221178102,0.0018661738748764472
764,450,0.2692692802488943,0.0005266836549586547,9.043288603242426e11,4.417288530751322e9,5.437920809624374e8,2.715186013602864e12,0.8751251608089065,0.0023700764473139463
765,450,0.2679206284976692,0.0007658149718480276,9.087544235846998e11,4.433845034214749e9,5.451681820074909e8,2.7284627094929546e12,0.8707420426174248,0.003446167373316124
766,450,0.26667315943031317,0.00017159385163481187,9.131965644859202e11,4.450443818622643e9,5.465460829739878e8,2.741789137917319e12,0.8666877681485178,0.0007721723323566535
767,450,0.2667812697219242,0.0005151476352550008,9.17655325328619e11,4.46708493382064e9,5.479257828893954e8,2.7551654212120396e12,0.8670391265962536,0.002318164358647504
768,450,0.2660507736510488,0.0008919728842029012,9.22130748478785e11,4.483768444564117e9,5.493072834488916e8,2.7685916944984585e12,0.8646650143659086,0.0040138779789130555
769,450,0.2652526434163264,0.0002605972169200606,9.266228763723151e11,4.500494402807661e9,5.506905840654662e8,2.7820680822162363e12,0.8620710911030607,0.0011726874761402726
770,450,0.2652881264209055,8.379103788498155e-5,9.311317514702522e11,4.517262859914955e9,5.520756840385962e8,2.795594708481632e12,0.8621864108679429,0.000377059670482417
771,450,0.2621375915839503,8.540304559926008e-5,9.35657416279716e11,4.534073888440791e9,5.534625864393406e8,2.8091717156058374e12,0.8519471726478384,0.0003843137051966704
772,450,0.26237466915685503,9.498163384909336e-5,9.401999134316456e11,4.550927515441999e9,5.548512862596731e8,2.822799207306431e12,0.8527176747597789,0.00042741735232092014
773,450,0.26237466915685503,9.498163384909336e-5,9.447592855372416e11,4.567823811729627e9,5.562417862596731e8,2.836477324746613e12,0.8527176747597789,0.00042741735232092014
774,450,0.2623615062002559,0.0006841126665308489,9.493355752771573e11,4.584762831611982e9,5.576340862671674e8,2.8502061952107427e12,0.8526748951508316,0.00307850699938882
775,450,0.2620176585913152,0.0006564640170889755,9.539288254430513e11,4.601744631732938e9,5.590281865278686e8,2.8639859480875166e12,0.8515573904217744,0.0029540880769003894
776,450,0.260212171575965,0.00038453115127863775,9.585390788206636e11,4.6187692721940775e9,5.604240878916513e8,2.8778167159531836e12,0.8456895576218862,0.0017303901807538698
777,450,0.2611803991316202,0.0003378033146529469,9.631663782748962e11,4.635836790143715e9,5.618217871624721e8,2.891698611889883e12,0.8488362971777658,0.001520114915938261
778,450,0.25943416134781944,8.215718253230683e-5,9.678107667410398e11,4.652947264325491e9,5.632212884765253e8,2.905631784718629e12,0.8431610243804132,0.00036970732139538073
779,450,0.2594178799042476,0.0006115959130405702,9.724722871391697e11,4.670100731002542e9,5.646225884867332e8,2.9196163471308403e12,0.8431081096888047,0.0027521816086825655
780,450,0.25804164390087614,6.821736346320235e-5,9.77150982545514e11,4.687297258648149e9,5.660256895176339e8,2.9336524394829766e12,0.8386353426778475,0.0003069781355844106
781,450,0.2577120356337383,0.00038705635789589433,9.818468960183152e11,4.704536892262489e9,5.674305897624505e8,2.947740182231792e12,0.8375641158096494,0.0017417536105315246
782,450,0.2565670976817557,8.363647524416466e-5,9.865600707269244e11,4.721819695045001e9,5.688372906139382e8,2.9618797115745386e12,0.8338430674657059,0.00037636413859874095
783,450,0.257199899398995,0.00042814595515424313,9.912905498128153e11,4.739145711249224e9,5.702457901432611e8,2.976071147659794e12,0.8358996730467338,0.001926656798194094
784,450,0.25536051717581976,0.0004945902643008788,9.960383765652473e11,4.756515014188816e9,5.716560915050527e8,2.990314635736058e12,0.8299216808214143,0.0022256561893539543
785,450,0.25580429714610275,8.830851998695116e-5,1.0008035942956671e12,4.773927638964845e9,5.73068191178606e8,3.004610288322109e12,0.831363965724834,0.0003973883399412802
786,450,0.2541589770171948,0.0012012978246278886,1.0055862463041061e12,4.7913836593467245e9,5.744820923829982e8,3.0189582515147686e12,0.8260166753058831,0.005405840210825499
787,450,0.2538273726642767,8.601120103897166e-5,1.0103863760901389e12,4.808883116256055e9,5.758977926342251e8,3.0333586430887773e12,0.8249389611588992,0.0003870504046753725
788,450,0.25393356303497955,8.639056463346274e-5,1.015204027056617e12,4.826426068621872e9,5.773152925563233e8,3.0478115966677637e12,0.8252840798636836,0.0003887575408505823
789,450,0.25293787540407814,8.01275199145104e-5,1.0200392427464208e12,4.844012578232164e9,5.787345932854869e8,3.062317248457226e12,0.8220480950632539,0.00036057383961529677
790,450,0.2533729477754374,9.43057265670499e-5,1.0248920667429557e12,4.861642689663777e9,5.801556929672153e8,3.076875719926676e12,0.8234620802701715,0.0004243757695517246
791,450,0.2522815114574513,0.0002248566315159815,1.029762542673173e12,4.879316470671591e9,5.815785937643434e8,3.0914871528220103e12,0.8199149122367168,0.0010118548418219168
792,450,0.2512188492690207,0.00026363019416743045,1.0346507142520754e12,4.897033969950097e9,5.830032945372678e8,3.106151672490172e12,0.8164612601243173,0.001186335873753437
793,450,0.25012273993448964,8.865009423569478e-5,1.0395566252218243e12,4.914795243031552e9,5.844297953315477e8,3.120869410401393e12,0.8128989047870914,0.0003989254240606265
794,450,0.2507421778090853,0.0003010431226974434,1.0444803193408062e12,4.932600337851477e9,5.858580948828431e8,3.1356404916105454e12,0.8149120778795272,0.0013546940521384952
795,450,0.24954233658219868,8.736548217447034e-5,1.049421840534202e12,4.950449324521594e9,5.872881957505445e8,3.1504650605482104e12,0.8110125938921458,0.00039314466978511653
796,450,0.2486935739874321,0.0005716984265539031,1.0543812326413796e12,4.968342249187098e9,5.887200963597564e8,3.16534324107344e12,0.8082541154591544,0.002572642919492564
797,450,0.2483020318725781,8.653253457107643e-5,1.0593585396966301e12,4.98627916669583e9,5.90153796642664e8,3.180275164649145e12,0.8069816035858788,0.00038939640556984395
798,450,0.24745616418464583,0.00045477679089393855,1.0643538056622991e12,5.004260136115312e9,5.915892972474233e8,3.19526096671906e12,0.8042325336000989,0.0020464955590227237
799,450,0.24875863116677577,0.00017400797305039688,1.0693670746438763e12,5.022285201842761e9,5.930265963146349e8,3.210300769970075e12,0.8084655512920212,0.000783035878726786
800,450,0.24676632153568273,8.809679361696066e-5,1.0743983908152207e12,5.040354441916099e9,5.944656977410992e8,3.225394726701153e12,0.8019905449909689,0.00039643557127632295
801,450,0.24629850277970342,0.00047109686054190613,1.0794477982763656e12,5.058467891434171e9,5.95906598073172e8,3.240542951895332e12,0.8004701340340361,0.0021199358724385774
802,450,0.24575407596013799,8.971908463848983e-5,1.0845153413569854e12,5.076625612375001e9,5.973492984613931e8,3.2557455840753926e12,0.7987007468704485,0.00040373588087320425
803,450,0.24447599700521577,8.316749624369093e-5,1.08960106430255e12,5.094827662728349e9,5.98793799366628e8,3.271002758583297e12,0.7945469902669513,0.0003742537330966092
804,450,0.24465656010170125,0.0005824732873122661,1.0947050114594473e12,5.113074088657159e9,6.002400992371805e8,3.2863146004776396e12,0.795133820330529,0.0026211297929051975
805,450,0.24396261794762614,0.0002604499207612031,1.0998272272801016e12,5.131364955132177e9,6.01688199728573e8,3.301681251479159e12,0.7928785083297849,0.001172024643425414
806,450,0.2427910879795141,9.6298349104159e-5,1.1049677562175244e12,5.149700315756533e9,6.031381005527773e8,3.3171028435309907e12,0.7890710359334208,0.0004333425709687155
807,450,0.24211891751671816,8.652449037672436e-5,1.1101266427779734e12,5.168080221756265e9,6.045898010237007e8,3.3325795066399976e12,0.786886481929334,0.00038936020669525965
808,450,0.24235844073201734,9.232617679988362e-5,1.1153039315270327e12,5.186504726706913e9,6.060433008560379e8,3.3481113730373696e12,0.7876649323790563,0.0004154677955994763
809,450,0.24036948533803276,0.00020397442292515675,1.1204996671025112e12,5.204973898836641e9,6.074986022430184e8,3.36369858806569e12,0.7812008273486065,0.0009178849031632054
810,450,0.24101547807069656,0.0007863827769521324,1.125713894208418e12,5.223487773360922e9,6.089557017905151e8,3.3793412680196606e12,0.7833003037297639,0.0035387224962845957
811,450,0.2399046699287499,8.241567852819982e-5,1.130946657592507e12,5.242046423658387e9,6.104146025657426e8,3.3950395631490293e12,0.7796901772684371,0.0003708705533768992
812,450,0.24003673323896035,9.057592013221401e-5,1.1361980020110254e12,5.260649892629742e9,6.118753024741609e8,3.4107935969176973e12,0.7801193830266211,0.00040759164059496304
813,450,0.2387196675015235,0.0003743549657978868,1.1414679723275354e12,5.279298246622378e9,6.133378033844317e8,3.426603513699452e12,0.7758389193799514,0.0016845973460904906
814,450,0.2386604213323885,0.00025945818061770987,1.1467566134667585e12,5.297991529787472e9,6.148021034257014e8,3.4424694383218086e12,0.7756463693302625,0.0011675618127796944
815,450,0.23751234833325194,0.00023359034384488837,1.1520639703815317e12,5.316729807019725e9,6.162682042156045e8,3.458391514236566e12,0.7719151320830688,0.0010511565473019977
816,450,0.23734650053444822,8.383948381036544e-5,1.1573900881101775e12,5.335513125105386e9,6.177361043296533e8,3.474369868924161e12,0.7713761267369568,0.00037727767714664445
817,450,0.23661866108617047,0.00015387057308877174,1.162735011666926e12,5.354341545633529e9,6.192058048279651e8,3.4904046432882515e12,0.7690106485300541,0.0006924175788994728
818,450,0.23722855644822924,0.00022405225479355168,1.1680987862308896e12,5.373215116105345e9,6.206773044102796e8,3.506495965727908e12,0.770992808456745,0.0010082351465709825
819,450,0.2357822405402499,9.047579533927948e-5,1.1734814569949858e12,5.392133905673865e9,6.221506053989204e8,3.522643984181424e12,0.7662922817558122,0.00040714107902675766
820,450,0.2337507915716246,8.530995686740128e-5,1.178883069144955e12,5.411097963545999e9,6.236257067770001e8,3.5388488290124136e12,0.75969007260778,0.00038389480590330575
821,450,0.23522359800527823,9.468484287412522e-5,1.1843036680157131e12,5.430107328400505e9,6.251026057790712e8,3.5551106212016836e12,0.7644766935171542,0.0004260817929335635
822,450,0.23398016603869767,8.971699891654785e-5,1.1897432989385403e12,5.449162080796131e9,6.26581306621992e8,3.5714295194557764e12,0.7604355396257675,0.00040372649512446533
823,450,0.2333217573379331,0.00094458502801731,1.1952020073027869e12,5.468262262559293e9,6.280618070615276e8,3.587805647961198e12,0.7582957113482826,0.004250632626077895
824,450,0.2331203488924941,0.00038363971251600184,1.2006798386100596e12,5.487407929521253e9,6.295441072014593e8,3.604239143556109e12,0.7576411339006058,0.0017263787063220082
825,450,0.2324559485638641,0.0006400006245648732,1.206176838345965e12,5.506599140652402e9,6.310282076468874e8,3.6207301461333657e12,0.7554818328325583,0.002880002810541929
826,450,0.2329015156388477,8.140033434897543e-5,1.2116930521017942e12,5.525835944862686e9,6.325141073495923e8,3.6372787866621016e12,0.7569299258262551,0.0003663015045703894
827,450,0.23140690807823514,0.0015753088404421712,1.217228525451695e12,5.54511840974877e9,6.340018083382044e8,3.653885213162729e12,0.7520724512542641,0.007088889781989771
828,450,0.2298267264683458,0.0002562774839983508,1.222783304149566e12,5.56444658312594e9,6.354913094048741e8,3.670549555910906e12,0.7469368610221239,0.0011532486779925787
829,450,0.22978753580288563,8.767860170599161e-5,1.2283574338926968e12,5.583820513647334e9,6.369826094312266e8,3.6872719461649946e12,0.7468094913593784,0.00039455370767696224
830,450,0.2299128929910476,0.0005376266927569994,1.2339509604441538e12,5.60324026215332e9,6.384757093463731e8,3.7040525263489697e12,0.7472169022209048,0.0024193201174064973
831,450,0.22915868705763975,0.0005587152244436002,1.2395639296927432e12,5.622705888127359e9,6.39970609846472e8,3.7208914377720054e12,0.7447657329373292,0.002514218509996201
832,450,0.22855931748615993,9.106464224168339e-5,1.2451963875419758e12,5.642217442671981e9,6.414673102445599e8,3.737788814371164e12,0.7428177818300198,0.00040979089008757525
833,450,0.2280533485072414,8.74895938098196e-5,1.2508483799203389e12,5.661774981298413e9,6.429658105783529e8,3.754744794261498e12,0.7411733826485346,0.0003937031721441882
834,450,0.22889759890517397,0.00025448307799820285,1.2565199528373723e12,5.681378554226074e9,6.444661100206606e8,3.771759510896471e12,0.7439171964418154,0.0011451738509919128
835,450,0.2271099221906383,0.00022410818616820787,1.262211152390279e12,5.701028232739078e9,6.459682111985162e8,3.788833116986183e12,0.7381072471195744,0.0010084868377569355
836,450,0.22671440805806375,9.411965103132328e-5,1.2679220247010837e12,5.7207240559264145e9,6.474721114580803e8,3.8059657362095347e12,0.7368218261887072,0.00042353842964095475
837,450,0.22707693517145605,8.408805754548822e-5,1.273652615916459e12,5.740466081615744e9,6.489778112204078e8,3.8231575094451016e12,0.7380000393072321,0.00037839625895469696
838,450,0.22467235157245147,8.040100829069234e-5,1.2794029722887798e12,5.760254379182445e9,6.504853127898271e8,3.8404085882215312e12,0.7301851426104673,0.00036180453730811556
839,450,0.22449371290255415,0.0002998448125912164,1.2851731400925547e12,5.780088983935223e9,6.519946129052771e8,3.857719093236471e12,0.729604566933301,0.0013493016566604736
840,450,0.22506302985863874,9.546014706672862e-5,1.2909631657098105e12,5.79996995705828e9,6.53505712535962e8,3.8750891688603276e12,0.731454847040576,0.0004295706618002788
841,450,0.22386878544981564,0.0008012116830978092,1.29677309548548e12,5.819897363822284e9,6.550186133069365e8,3.8925189634771826e12,0.7275735527119008,0.0036054525739401414
842,450,0.22374883137422277,0.0009304409708711884,1.3026029759124377e12,5.8398712482009e9,6.565333133832278e8,3.9100086060951733e12,0.7271837019662241,0.004186984368920348
843,450,0.22390094719153247,0.00044440972410291933,1.3084528534944329e12,5.859891668665918e9,6.580498132886707e8,3.9275582391708384e12,0.7276780783724806,0.001999843758463137
844,450,0.22241036428412714,0.0006377440378232854,1.314322774791247e12,5.879958688084815e9,6.595681142486281e8,3.9451680093642197e12,0.7228336839234132,0.0028698481702047842
845,450,0.22166182966303655,0.00029854747209728794,1.3202127864214307e12,5.900072352251642e9,6.610882147306972e8,3.9628380478600205e12,0.7204009464048687,0.0013434636244377958
846,450,0.22042484121502337,0.00045505270504786824,1.3261229350572505e12,5.920232721304443e9,6.626101155201044e8,3.980568499150355e12,0.716380733948826,0.002047737172715407
847,450,0.22094790974120804,8.436942937700498e-5,1.3320532674563555e12,5.940439841652698e9,6.641338151876996e8,3.9983594952579443e12,0.7180807066589261,0.00037966243219652245
848,450,0.2207220832722961,8.598911036243696e-5,1.3380038303643408e12,5.960693778462447e9,6.65659315331801e8,4.016211185671125e12,0.7173467706349623,0.0003869509966309663
849,450,0.22077142062828975,0.0008316912921205928,1.3439746706194846e12,5.980994582953412e9,6.671866152963924e8,4.0341237071913394e12,0.7175071170419417,0.003742610814542667
850,450,0.2188867704450847,0.0009062601222951808,1.3499658351537693e12,6.001342319132823e9,6.687157164927876e8,4.0520972085308843e12,0.7113820039465253,0.004078170550328313
851,450,0.21863122534637694,8.246793223516929e-5,1.355977370928953e12,6.0217370282154e9,6.702466166590127e8,4.070131817578908e12,0.7105514823757251,0.0003711056950582618
852,450,0.21818094423778156,0.0003879623743855722,1.3620093248921125e12,6.042178772639017e9,6.717793169423543e8,4.0882276820203896e12,0.7090880687727901,0.001745830684735075
853,450,0.21812340194471608,0.00025542866108572103,1.368061744159646e12,6.06266760538023e9,6.733138169791183e8,4.106384940870293e12,0.7089010563203273,0.0011494289748857447
854,450,0.21801162434723953,0.0004572634590539277,1.374134675820984e12,6.083203583458696e9,6.748501170487201e8,4.1246037371246665e12,0.7085377791285284,0.0020576855657426746
855,450,0.2170906364756509,8.553497717867393e-5,1.3802281670716016e12,6.103786765117256e9,6.763882176288421e8,4.1428842150366313e12,0.7055445685458654,0.00038490739730403264
856,450,0.21500668066983936,0.0005513667343611757,1.386342265087562e12,6.12441720696239e9,6.779281189281061e8,4.1612265175898916e12,0.6987717121769779,0.0024811503046252904
857,450,0.21587883463645297,0.0002550116289464027,1.3924770172343315e12,6.145094948216013e9,6.794698183865434e8,4.179630771660736e12,0.7016062125684721,0.001147552330258812
858,450,0.2159154403146119,0.0004444548653173774,1.3986324707809036e12,6.165820058924994e9,6.810133183629391e8,4.198097133040065e12,0.7017251810224887,0.002000046893928198
859,450,0.2153112782287696,8.633819145663723e-5,1.404808673168857e12,6.186592593620144e9,6.825586187404492e8,4.2166257431840483e12,0.6997616542435012,0.00038852186155486756
860,450,0.21466188742676712,8.316789224676552e-5,1.4110056718113923e12,6.207412605233226e9,6.841057191438637e8,4.2352167423039204e12,0.6976511341369931,0.00037425551511044485
861,450,0.2146271975472362,8.210811136507331e-5,1.417223514225022e12,6.228280146463105e9,6.856546191653802e8,4.2538702705041323e12,0.6975383920285176,0.0003694865011428299
862,450,0.21354848742509078,0.0004673442468194253,1.4234622479532517e12,6.24919527904495e9,6.872053198314599e8,4.272586476507651e12,0.694032584131545,0.002103049110687414
863,450,0.2131346390540149,8.680777487996163e-5,1.4297219206627173e12,6.270158051595637e9,6.88757820087807e8,4.291365496903831e12,0.6926875769255484,0.0003906349869598273
864,450,0.21293651656484072,8.75550413965646e-5,1.4360025799722727e12,6.291168521130443e9,6.90312120209766e8,4.310207476378824e12,0.6920436788357324,0.0003939976862845407
865,450,0.2126892771810759,0.00021095976077878343,1.442304273606546e12,6.312226743950689e9,6.918682203615873e8,4.329112559073515e12,0.6912401508384967,0.0009493189235045254
866,450,0.21195653139936285,9.422126570048708e-5,1.448627049395056e12,6.333332777021424e9,6.934261208113477e8,4.3480808898706045e12,0.6888587270479293,0.0004239956956521918
867,450,0.21095400547143214,0.0003000082277988563,1.4549709551173062e12,6.354486674763951e9,6.949858214234291e8,4.3671126115435825e12,0.6856005177821545,0.0013500370250948534
868,450,0.21126628255359767,8.862943181049919e-5,1.461336038716969e12,6.375688486324803e9,6.965473212334148e8,4.3862078619679976e12,0.6866154182991924,0.00039883244314724633
869,450,0.2102592443661065,0.00025504270648232623,1.4677223480880356e12,6.396938277160742e9,6.981106218463773e8,4.405366794595519e12,0.6833425441898461,0.001147692179170468
870,450,0.20935179536219284,2.1711600398387795e-5,1.4741299312576646e12,6.418236097048316e9,6.996757223968902e8,4.424589548252971e12,0.6803933349271267,9.770220179274508e-5
871,450,0.20935179536219284,2.1711600398387795e-5,1.4805588362959082e12,6.439581998152655e9,7.012426223968902e8,4.443876264173654e12,0.6803933349271267,9.770220179274508e-5
872,450,0.2101578644961946,0.0009255198219880328,1.4870091112960046e12,6.460976036113963e9,7.02811321903322e8,4.463227087051866e12,0.6830130596126325,0.004164839198946148
873,450,0.2083615182309431,0.00044349822175989405,1.4934808044433015e12,6.482418279390192e9,7.043818229933753e8,4.4826421738113545e12,0.6771749342505651,0.001995741997919523
874,450,0.20913771840785525,0.0003055306660926328,1.4999739639383699e12,6.503908763265222e9,7.059541225257816e8,4.502121650292035e12,0.6796975848255296,0.0013748879974168477
875,450,0.20870859554758525,0.0007178045462895811,1.506488638075365e12,6.525447557570717e9,7.075282227823654e8,4.521665675051076e12,0.678302935529652,0.003230120458303115
876,450,0.20685169866354855,9.802246696853198e-5,1.5130248751976155e12,6.547034718434236e9,7.091041239001973e8,4.541274393905864e12,0.6722680206565328,0.0004411011013583939
877,450,0.20685169866354855,9.802246696853198e-5,1.519582723664081e12,6.568670288490891e9,7.106818239001971e8,4.56094794009752e12,0.6722680206565328,0.0004411011013583939
878,450,0.20650575023418177,0.00047983778468595553,1.526162231924074e12,6.590354331472021e9,7.122613241055036e8,4.580686466955837e12,0.6711436882610907,0.0021592700310868
879,450,0.20584673543509066,8.341468953132337e-5,1.5327634485107324e12,6.612086902528113e9,7.138426244994291e8,4.600490119836223e12,0.6690018901640447,0.00037536610289095517
880,450,0.20562176448907132,0.00044633866896866487,1.5393864219176401e12,6.633868054059863e9,7.154257246320379e8,4.620359041739457e12,0.6682707345894818,0.0020085240103589917
881,450,0.2048616069996216,8.005546021585907e-5,1.5460312008279912e12,6.655697845051226e9,7.170106250839895e8,4.640293381949934e12,0.6658002227487703,0.00036024957097136577
882,450,0.2036503564660751,0.0006931690720867782,1.5526978338330303e12,6.677576330423687e9,7.185973257960848e8,4.6602932862089e12,0.661863658514744,0.0031192608243905016
883,450,0.2039347895415886,8.686760553314247e-5,1.5593863697328862e12,6.699503558072615e9,7.201858256313791e8,4.680358893579354e12,0.662788066010163,0.00039090422489914116
884,450,0.20341886468596546,9.320384104421833e-5,1.566096857234138e12,6.721479591977681e9,7.217761259350122e8,4.700490358744889e12,0.6611113102293877,0.0004194172846989825
885,450,0.20271372842205845,0.0005344596154316883,1.5728293451800962e12,6.743504485085717e9,7.233682263471292e8,4.720687825976972e12,0.6588196173716899,0.0024050682694425974
886,450,0.20305317317897117,0.00023102402608040458,1.579583882491146e12,6.765578287996744e9,7.249621261495044e8,4.740951437441246e12,0.6599228128316563,0.0010396081173618206
887,450,0.2026598278592015,0.0002102959006979549,1.5863605180842607e12,6.787701062716758e9,7.265578263801234e8,4.761281346416559e12,0.6586444405424049,0.0009463315531407971
888,450,0.20188442323056718,9.154586167044353e-5,1.593159300977494e12,6.80987286318485e9,7.281553268335409e8,4.781677698605746e12,0.6561243754993433,0.00041195637751699585
889,450,0.2015937523188591,7.71220764191281e-5,1.599980280185183e12,6.832093741383651e9,7.297546270029978e8,4.802140638056231e12,0.655179695036292,0.00034704934388607645
890,450,0.20054152446422346,0.0007809252154542573,1.6068235048189573e12,6.854363757290883e9,7.313557276107569e8,4.82267031659477e12,0.6517599545087263,0.0035141634695441577
891,450,0.20032811706450404,8.058760942235325e-5,1.6136890240936243e12,6.876682960153894e9,7.329586277379328e8,4.843266875885565e12,0.6510663804596382,0.0003626442424005896
892,450,0.2002571749404113,8.860410392302613e-5,1.6205768871713044e12,6.89905140785076e9,7.345633277789829e8,4.863930466132115e12,0.6508358185563367,0.0003987184676536176
893,450,0.1987160965964415,8.201457325221278e-5,1.627487143338072e12,6.921469161727532e9,7.36169828667309e8,4.884661240984903e12,0.6458273139384348,0.0003690655796349575
894,450,0.198546718468668,8.113041201129599e-5,1.6344198419322903e12,6.943936266364431e9,7.377781287645255e8,4.905459338141548e12,0.645276835023171,0.00036508685405083193
895,450,0.19776951113905558,0.0002604731545215466,1.641375032320307e12,6.966452784465178e9,7.393882292091808e8,4.926324912920159e12,0.6427509112019306,0.0011721291953469596
896,450,0.19845728352466366,0.00034142460393020446,1.6483527639691372e12,6.989018763535673e9,7.410001288151689e8,4.947258106125652e12,0.6449861714551569,0.00153641071768592
897,450,0.19792594090041665,8.013641259166731e-5,1.65535308637321e12,7.01163426890695e9,7.426138291201167e8,4.968259075940377e12,0.6432593079263541,0.0003606138566625029
898,450,0.19768025268861988,0.00030049705308084814,1.662376049033277e12,7.0342993502012005e9,7.442293292600428e8,4.98932796561442e12,0.6424608212380146,0.0013522367388638166
899,450,0.1975212856714566,8.163960720319337e-5,1.6694217016175117e12,7.057014063439892e9,7.45846629351308e8,5.01046492462304e12,0.641944178432234,0.0003673782324143702
900,450,0.19775143433618658,0.00022513343751079872,1.6764900937191619e12,7.079778462752647e9,7.474657292196116e8,5.031670100907046e12,0.6426921615926064,0.0010131004687985942
901,450,0.19640897957342127,8.790504611635087e-5,1.6835812751291672e12,7.102592610772298e9,7.490866299843608e8,5.052943650669636e12,0.6383291836136191,0.0003955727075235789
902,450,0.19640897957342127,8.790504611635087e-5,1.6906952955583264e12,7.125456551837186e9,7.507093299843608e8,5.074285712691777e12,0.6383291836136191,0.0003955727075235789
903,450,0.1952545768281927,0.0005697520975593022,1.6978322048378406e12,7.148370350556134e9,7.523338306357026e8,5.095696445500415e12,0.6345773746916262,0.00256388443901686
904,450,0.19571898289175343,0.00017186726195835505,1.7049920528840127e12,7.171334051857237e9,7.53960130375139e8,5.117175988663742e12,0.6360866943981986,0.0007734026788125977
905,450,0.19487895090248664,0.00022949278401237624,1.7121748895993035e12,7.194347721907752e9,7.555882308490529e8,5.138724502609286e12,0.6333565904330816,0.001032717528055693
906,450,0.19413608530100446,8.355136490096352e-5,1.719380765014822e12,7.217411410746767e9,7.572181312668465e8,5.16034213219183e12,0.6309422772282645,0.0003759811420543358
907,450,0.19385235397104603,8.630555830719698e-5,1.726609729130355e12,7.240525172302265e9,7.588498314258912e8,5.18202902628945e12,0.6300201504058995,0.0003883750123823864
908,450,0.19385287793382544,9.102531595916496e-5,1.7338618320657192e12,7.263689062497022e9,7.604833314255927e8,5.203785335823093e12,0.6300218532849327,0.00040961392181624234
909,450,0.19434003188836071,8.310917348847114e-5,1.7411371239782373e12,7.286903135842491e9,7.621186311523796e8,5.225611210521158e12,0.6316051036371724,0.00037399128069812013
910,450,0.1926107220078755,7.980996434099288e-5,1.7484356550943179e12,7.310167457667773e9,7.637557321191663e8,5.24750681083698e12,0.6259848465255954,0.0003591448395344679
911,450,0.1921987078329389,0.0007262790137532587,1.7557574756464404e12,7.333482070091007e9,7.653946323450965e8,5.26947227476176e12,0.6246458004570514,0.003268255561889664
912,450,0.19175533786764454,8.585292413021764e-5,1.7631026360178245e12,7.356847033417725e9,7.670353325941747e8,5.29150775812652e12,0.6232048480698448,0.0003863381585859794
913,450,0.19149594285042368,0.0004308977232566721,1.7704711865142712e12,7.380262402099465e9,7.686778327367309e8,5.313613411334069e12,0.6223618142638769,0.0019390397546550243
914,450,0.19128979008989716,5.619184744740487e-5,1.7778631776292036e12,7.4037282319035225e9,7.70322132851841e8,5.335789386113943e12,0.6216918177921658,0.00025286331351332195
915,450,0.19090562443404582,7.883415343592458e-5,1.7852786598357732e12,7.427244578946336e9,7.719682330639539e8,5.358035834778903e12,0.6204432794106489,0.00035475369046166063
916,450,0.1899223134827436,8.030212765192254e-5,1.7927176836544238e12,7.450811500047754e9,7.736161336049812e8,5.380352910511561e12,0.6172475188189167,0.0003613595744336514
917,450,0.19035751696161124,0.0002568193593067543,1.8001802996933364e12,7.474429043048993e9,7.752658333655125e8,5.40274075779707e12,0.6186619301252365,0.0011556871168803943
918,450,0.1898175631372246,0.00018041875192203265,1.8076665586271133e12,7.498097272035667e9,7.769173336622936e8,5.425199537249662e12,0.61690708019598,0.0008118843836491469
919,450,0.18941520370352205,0.0005182576820592182,1.81517651115168e12,7.521816238173931e9,7.785706338813213e8,5.447729396976758e12,0.6155994120364466,0.002332159569266482
920,450,0.1889137525983931,0.00023904842725833104,1.8227102080345679e12,7.545585997614251e9,7.802257341566935e8,5.470330490141055e12,0.6139696959447776,0.0010757179226624897
921,450,0.18889270728649726,8.566126485150461e-5,1.8302677001147195e12,7.569406603490109e9,7.818826341684823e8,5.493002967075488e12,0.6139012986811161,0.0003854756918317707
922,450,0.18773090662776404,7.78917150842919e-5,1.837849038227732e12,7.593278117020952e9,7.835413348006686e8,5.515746986325887e12,0.6101254465402332,0.00035051271787931354
923,450,0.18826645926002614,0.0005379830110734082,1.8454542733116272e12,7.617200583069654e9,7.85201834508021e8,5.538562690390273e12,0.6118659925950849,0.002420923549830337
924,450,0.18741194792745608,0.0008457497350701413,1.8530834563902837e12,7.641174068221788e9,7.868641349692401e8,5.561450243382807e12,0.6090888307642323,0.003805873807815636
925,450,0.18727093312716306,0.0009116384628964588,1.8607366384705115e12,7.665198620045598e9,7.885282350448701e8,5.584409790841857e12,0.6086305326632799,0.004102373083034064
926,450,0.18727509153278482,7.965334526176588e-5,1.868413870689359e12,7.689274295901925e9,7.901941350476274e8,5.607441488087257e12,0.6086440474815507,0.00035844005367794644
927,450,0.18636376532390764,8.312679057124932e-5,1.8761152041507678e12,7.713401154917031e9,7.918618355395803e8,5.630545492450132e12,0.6056822373026998,0.00037407055757062194
928,450,0.1854190049726953,8.4875906343201e-5,1.8838406900810513e12,7.737579249134974e9,7.935313360470499e8,5.653721954337378e12,0.6026117661612598,0.0003819415785444045
929,450,0.1851036230904165,3.549004565139404e-5,1.8915903797301108e12,7.761808631420617e9,7.952026362159171e8,5.676971025156806e12,0.6015867750438536,0.00015970520543127318
930,450,0.18460444519944574,8.580755686008368e-5,1.8993643244571152e12,7.786089360003464e9,7.968757364825135e8,5.700292861763237e12,0.5999644468981986,0.00038613400587037656
931,450,0.18375939153825838,0.0007269458732765592,1.907162575575991e12,7.810421490729286e9,7.985506369290777e8,5.72368761891106e12,0.5972180224993398,0.0032712564297445166
932,450,0.1837118941278586,0.00071854554377499,1.9149851845704011e12,7.8348050747458e9,8.002273369543667e8,5.747155446722149e12,0.5970636559155404,0.003233454946987455
933,450,0.1819167568681599,8.946966848423244e-5,1.9228322028991208e12,7.85924017650489e9,8.019058379057513e8,5.770696508837529e12,0.5912294598215196,0.00040261350817904595
934,450,0.18433953365355843,9.139665951107313e-5,1.9307036821082983e12,7.883726829750804e9,8.035861366237162e8,5.794310938359625e12,0.5991034843740649,0.0004112849677998291
935,450,0.18229971336428863,0.0004032018437816378,1.9385996737704639e12,7.908265121104206e9,8.052682377032906e8,5.817998921428449e12,0.592474068433938,0.0018144082970173703
936,450,0.18274280306293467,0.0008441433169596847,1.9465202295609644e12,7.932855080723709e9,8.069521374662389e8,5.841760587856235e12,0.5939141099545376,0.003798644926318581
937,450,0.18230565663930226,8.769589782242453e-5,1.9544654011960862e12,7.957496776055378e9,8.086378377011063e8,5.865596104933301e12,0.5924933840777323,0.00039463154020091037
938,450,0.1817276852670984,0.0003302117293698674,1.962435240377048e12,7.982190259671238e9,8.103253380044678e8,5.889505625296584e12,0.5906149771180698,0.0014859527821644034
939,450,0.18140702128028263,0.00050436573556934,1.970429798977366e12,8.006935585417058e9,8.120146381718128e8,5.913489302906566e12,0.5895728191609185,0.0022696458100620303
940,450,0.1807498291079126,8.095534059928144e-5,1.978449128866606e12,8.031732810705435e9,8.137057385171976e8,5.937547295529241e12,0.5874369446007159,0.0003642990326967665
941,450,0.18091958723357507,8.65948529108897e-5,1.9864932819327163e12,8.056581986617162e9,8.153986384284879e8,5.961679754766853e12,0.587988658509119,0.00038967683809900365
942,450,0.18144439258721043,9.00482992183702e-5,1.9945623101681262e12,8.081483170113662e9,8.1709333815373e8,5.985886838248122e12,0.5896942759084339,0.00040521734648266594
943,450,0.18144439258721043,9.00482992183702e-5,2.0026562656220159e12,8.106436419637473e9,8.1878983815373e8,6.0101687052653e12,0.5896942759084339,0.00040521734648266594
944,450,0.17910895661511553,8.778748224564589e-5,2.01077520039839e12,8.131441796964271e9,8.204881393703055e8,6.03452551865252e12,0.5821041089991255,0.00039504367010540647
945,450,0.18001154058473418,0.0002973923138132983,2.018919166602785e12,8.156499337344114e9,8.221882389015043e8,6.05895741469308e12,0.585037506900386,0.0013382654121598424
946,450,0.1789730344999548,9.497004685719824e-5,2.027088216488435e12,8.181609114629734e9,8.238901394406165e8,6.08346456869957e12,0.5816623621248531,0.00042736521085739207
947,450,0.17904995145779729,8.438516830712223e-5,2.035282402272411e12,8.206771173133922e9,8.255938394008418e8,6.108047126415792e12,0.5819123422378412,0.00037973325738205
948,450,0.17894030318461931,8.274631820766436e-5,2.0435017762864978e12,8.231985572792351e9,8.272993394575553e8,6.13270524947655e12,0.5815559853500127,0.00037235843193448963
949,450,0.17871853158301268,9.00550414249055e-5,2.051746390887026e12,8.257252368609049e9,8.290066395721451e8,6.157439094730426e12,0.5808352276447912,0.00040524768641207477
950,450,0.17753422231712188,0.0006214552600001372,2.0600162984961653e12,8.282571618885609e9,8.307157401793828e8,6.182248822525886e12,0.5769862225306461,0.0027965486700006177
951,450,0.17741458844635172,0.0006285253403308487,2.068311551614976e12,8.307943371660011e9,8.324266402406776e8,6.207134582942e12,0.5765974124506431,0.0028283640314888192
952,450,0.17698060651980985,9.458398196756634e-5,2.0766322027800876e12,8.333367687125472e9,8.341393404652694e8,6.232096538572732e12,0.575186971189382,0.00042562791885404855
953,450,0.17698060651980985,9.458398196756634e-5,2.0849783045455479e12,8.358844617875702e9,8.358538404652694e8,6.257134844499367e12,0.575186971189382,0.00042562791885404855
954,450,0.17615688301534607,0.000778940718116823,2.09334990955858e12,8.384374223653639e9,8.375701408818393e8,6.282249663203819e12,0.5725098697998747,0.003505233231525704
955,450,0.17501279860255214,8.17186378551923e-5,2.1017470705690432e12,8.409956557947221e9,8.392882414660157e8,6.30744115093026e12,0.5687915954582945,0.00036773387034836534
956,450,0.17606754918573445,0.0004839010957445041,2.1101698402624238e12,8.435591667086065e9,8.410081409296027e8,6.332709456890176e12,0.572219534853637,0.0021775549308502683
957,450,0.1755771353190289,0.0006856077536973705,2.1186182715035632e12,8.4612796196174345e9,8.427298411772938e8,6.358054753000104e12,0.5706256897868439,0.0030852348916381674
958,450,0.1748582835314693,8.173617826042457e-5,2.1270924171554014e12,8.487020466150012e9,8.444533415441207e8,6.383477193111165e12,0.5682894214772752,0.00036781280217191057
959,450,0.17409972852115638,0.001084177915717582,2.1355923300833618e12,8.512814261248655e9,8.461786419193064e8,6.408976935317787e12,0.5658241176937582,0.004878800620729119
960,450,0.17375043909525306,0.0009128104436473103,2.144118063324622e12,8.53866105864515e9,8.479057420969676e8,6.434554136918357e12,0.5646889270595724,0.004107646996412896
961,450,0.17310716095848167,7.936655465326833e-5,2.1526696699095981e12,8.564560916075734e9,8.496346424244688e8,6.460208959530192e12,0.5625982731150654,0.00035714949593970745
962,450,0.173455923797235,0.0004807092163507489,2.1612472028636013e12,8.590513884264175e9,8.513653422484436e8,6.485941557810335e12,0.5637317523410138,0.00216319147357837
963,450,0.17326178826006333,9.1818341181854e-5,2.1698507154016143e12,8.616520023903175e9,8.530978423470759e8,6.511752096673328e12,0.5631008118452059,0.00041318253531834304
964,450,0.17196562595756487,8.548005039833809e-5,2.1784802606721294e12,8.642579392214035e9,8.548321429935782e8,6.537640737769312e12,0.5588882843620858,0.0003846602267925214
965,450,0.17080341293174506,8.756829958366899e-5,2.1871358919366738e12,8.668692040106262e9,8.565682435691324e8,6.563607636371979e12,0.5551110920281714,0.00039405734812651043
966,450,0.17272736243625508,9.600947072927298e-5,2.195817662516163e12,8.694858012540575e9,8.58306142614218e8,6.589652941774431e12,0.5613639279178291,0.00043204261828172844
967,450,0.17189427145267525,0.0008460652171053619,2.2045256257509434e12,8.721077385246273e9,8.600458430246089e8,6.615776835143277e12,0.5586563822211945,0.0038072934769741284
968,450,0.17077083414311361,0.00029971785112276115,2.21325983509456e12,8.74735020485888e9,8.617873435846971e8,6.641979467821947e12,0.5550052109651192,0.0013487303300524253
969,450,0.16970725504549716,8.807839032408868e-5,2.2220203440054087e12,8.773676525389877e9,8.635306441083995e8,6.668260998946162e12,0.5515485788978658,0.00039635275645839906
970,450,0.17018717895265895,8.433884614710623e-5,2.230807206006334e12,8.800056396967224e9,8.652757438727264e8,6.6946215837946e12,0.5531083315961416,0.00037952480766197805
971,450,0.17038044584813516,0.00030306744150767576,2.239620474659057e12,8.826489881228992e9,8.670226437771008e8,6.72106138971399e12,0.5537364490064393,0.0013638034867845409
972,450,0.1701637678966607,9.639639793144618e-5,2.2484602036518965e12,8.852977033885895e9,8.687713438842245e8,6.747580578033095e12,0.5530322456641473,0.0004337837906915078
973,450,0.1701637678966607,9.639639793144618e-5,2.257326446643695e12,8.87951790801557e9,8.705218438842245e8,6.774179307603356e12,0.5530322456641473,0.0004337837906915078
974,450,0.1695200781877413,8.313830626451908e-5,2.26621925740789e12,8.906112561895172e9,8.722741442001412e8,6.800857742768071e12,0.5509402541101592,0.0003741223781903359
975,450,0.16803777517982385,0.00026047230164329485,2.2751386897083823e12,8.932761051449968e9,8.74028244922672e8,6.827616045670538e12,0.5461227693344275,0.0011721253573948268
976,450,0.16840967042878463,8.836058379360836e-5,2.2840847974634873e12,8.959463422608908e9,8.757841447422731e8,6.854454368136829e12,0.54733142889355,0.00039762262707123764
977,450,0.16788008412494804,8.128278967469227e-5,2.293057634548837e12,8.98621974020324e9,8.775418449995872e8,6.881372881879542e12,0.5456102734060811,0.0003657725535361152
978,450,0.16749663689659816,0.0007578070506449978,2.3020572549272886e12,9.013030055861664e9,8.793013451818209e8,6.908371745037237e12,0.544364069913944,0.0034101317279024903
979,450,0.16799137524670255,8.303852331406338e-5,2.311083712674224e12,9.03989442234201e9,8.810626449455801e8,6.935451117024114e12,0.5459719695517833,0.0003736733549132852
980,450,0.1681468813008024,7.684029888508082e-5,2.3201370618270156e12,9.066812899107086e9,8.828257448700656e8,6.962611164489459e12,0.5464773642276078,0.0003457813449828637
981,450,0.16701256309938492,0.0005695518989766348,2.3292173565233467e12,9.093785544736425e9,8.845906454173342e8,6.989852053300888e12,0.542790830073001,0.002562983545394857
982,450,0.1658827860104162,0.0005289972904034994,2.3383246509784814e12,9.120812409995363e9,8.863573459609902e8,7.017173941319411e12,0.5391190545338527,0.0023804878068157476
983,450,0.16657551600069442,0.0004814472380580492,2.347458999424426e12,9.147893543894564e9,8.881258456285539e8,7.044576984756779e12,0.5413704270022569,0.0021665125712612213
984,450,0.16605075110748146,9.449600841622053e-5,2.356620456192892e12,9.175029012197552e9,8.898961458821436e8,7.072061357456463e12,0.5396649410993147,0.0004252320378729924
985,450,0.16605075110748146,9.449600841622053e-5,2.365809075596646e12,9.202218864153128e9,8.916682458821435e8,7.099627216241148e12,0.5396649410993147,0.0004252320378729924
986,450,0.1642457611340527,8.449779107837536e-5,2.375024912068794e12,9.229463163055618e9,8.934421467435043e8,7.127274732738623e12,0.5337987236856713,0.0003802400598526891
987,450,0.16460394064963335,8.532307446608632e-5,2.384268020084951e12,9.256761950535074e9,8.952178465733271e8,7.155004056051165e12,0.5349628071113084,0.0003839538350973884
988,450,0.16507615685324387,8.566354498434667e-5,2.39353845415501e12,9.284115288894032e9,8.969953463484033e8,7.182815357129074e12,0.5364975097730426,0.00038548595242956
989,450,0.16454858215890034,8.307065523611863e-5,2.4028362688690605e12,9.311523237239864e9,8.98774646599655e8,7.210708803731011e12,0.5347828920164261,0.00037381794856253383
990,450,0.16381313094453842,0.00033571756914516624,2.41216151883799e12,9.338985848111696e9,9.005557469478909e8,7.238684556919141e12,0.5323926755697499,0.001510729061153248
991,450,0.1639113300984869,8.75011448858174e-5,2.4215142588040986e12,9.36650317321372e9,9.023386469020587e8,7.266742776956625e12,0.5327118228200824,0.0003937551519861783
992,450,0.16417716957176492,8.498947225540741e-5,2.430894543455884e12,9.394075270093485e9,9.041233467760495e8,7.294883630526075e12,0.533575801108236,0.00038245262514933337
993,450,0.1631256036273136,7.981606541942012e-5,2.4403024276254062e12,9.421702199122559e9,9.059098472733186e8,7.323107287376288e12,0.5301582117887692,0.00035917229438739055
994,450,0.163028021347972,8.9776217091564e-5,2.4497379661527646e12,9.44938400777556e9,9.076981473192904e8,7.351413903869822e12,0.529841069380909,0.000403992976912038
995,450,0.16235074259261173,8.356692683516936e-5,2.459201213956482e12,9.477120756576769e9,9.094882476376857e8,7.379803650274361e12,0.5276399134259881,0.0003760511707582621
996,450,0.16205218937206464,7.713493899667295e-5,2.468692225998772e12,9.50491249751888e9,9.112801477776209e8,7.408276688029963e12,0.5266696154592101,0.00034710722548502825
997,450,0.16205218937206464,7.713493899667295e-5,2.478211057300911e12,9.532759286148613e9,9.130738477776207e8,7.436833182489187e12,0.5266696154592101,0.00034710722548502825
998,450,0.16071933109885092,0.00041456773852799057,2.487757762921674e12,9.560661183286264e9,9.148693483981221e8,7.465473304777173e12,0.5223378260712654,0.0018655548233759576
999,450,0.16071933109885092,0.00041456773852799057,2.4973323980319834e12,9.58861823514091e9,9.166666483981212e8,7.494197210652938e12,0.5223378260712654,0.0018655548233759576
1000,450,0.16064180453818896,9.148788951862265e-5,2.5069350178115015e12,9.6166305017759e9,9.184657484351554e8,7.523005070760219e12,0.5220858647491141,0.0004116955028338019
1001,450,0.16038901687503912,8.813432330490164e-5,2.5165656774767505e12,9.644698038788363e9,9.202666485524065e8,7.551897051198983e12,0.5212643048438771,0.0003966044548720574
1002,450,0.16052511919814905,0.0009810864428416578,2.526224432308703e12,9.672820899522083e9,9.220693484832237e8,7.580873315829874e12,0.5217066373939844,0.00441488899278746
1003,450,0.15982501951233363,6.461819275176123e-5,2.535911337723621e12,9.700999143445333e9,9.238738488133554e8,7.609934035118059e12,0.5194313134150843,0.0002907818673829255
1004,450,0.15874841187957464,0.0006221252227281635,2.5456264490756406e12,9.729232824206854e9,9.256801493064423e8,7.63907937361594e12,0.5159323386086175,0.0027995635022767355
1005,450,0.15956135393792137,0.0007507291986123806,2.55536982185672e12,9.757521989454641e9,9.274882489314535e8,7.668309489564348e12,0.5185744002982444,0.0033782813937557124
1006,450,0.1585781744011986,8.376002857805593e-5,2.5651415115980083e12,9.785866706914371e9,9.292981493869123e8,7.69762456278196e12,0.5153790668038954,0.0003769201286012517
1007,450,0.15910320183485535,8.82565489227483e-5,2.574941573822566e12,9.814267020675001e9,9.311098491459308e8,7.727024748112829e12,0.5170854059632799,0.00039715447015236733
1008,450,0.15910320183485535,8.82565489227483e-5,2.5847700641889863e12,9.842722992881107e9,9.329233491459305e8,7.756510219750839e12,0.5170854059632799,0.00039715447015236733
1009,450,0.15803358578857474,0.000690682797817062,2.5946270383684883e12,9.871234680638554e9,9.347386496330198e8,7.786081146730672e12,0.5136091538128679,0.003108072590176779
1010,450,0.15816028001645344,0.0008230453170116076,2.604512552120707e12,9.899802131573593e9,9.365557495738586e8,7.815737688076857e12,0.5140209100534736,0.0037037039265522343
1011,450,0.1570770766352101,8.834763822314443e-5,2.614426661260508e12,9.928425409077059e9,9.383746500714836e8,7.845480019848566e12,0.5105004990644328,0.0003975643720041499
1012,450,0.15637184224679276,8.471957709341104e-5,2.624369421580413e12,9.957104563043259e9,9.401953503908625e8,7.875308303895252e12,0.5082084873020765,0.0003812380969203497
1013,450,0.15667859055403388,0.0008459531947018239,2.6343408890036353e12,9.985839646633158e9,9.420178502475843e8,7.905222705647167e12,0.5092054193006101,0.0038067893761582075
1014,450,0.1560718853275309,8.274862115261966e-5,2.6443411195415947e12,1.0014630721594193e10,9.438421505262679e8,7.935223399891737e12,0.5072336273144755,0.00037236879518678847
1015,450,0.15570460753623983,8.146077845059272e-5,2.654370169145506e12,1.0043477839303984e10,9.456682506917083e8,7.965310550559306e12,0.5060399744927795,0.00036657350302766724
1016,450,0.15597135543115107,8.121580725731014e-5,2.6644280939182266e12,1.0072381053726511e10,9.474961505715911e8,7.995484324425124e12,0.5069069051512409,0.00036547113265789565
1017,450,0.15464908813086173,8.428599191838849e-5,2.674514949968401e12,1.0101340427553566e10,9.493258511649909e8,8.025744897877822e12,0.5026095364253006,0.0003792869636327482
1018,450,0.15457023274816795,0.00025841047117335255,2.684630793484872e12,1.013035600660528e10,9.51157351199836e8,8.0560924292792295e12,0.5023532564315458,0.0011628471202800865
1019,450,0.15421438168115786,4.064971537140235e-5,2.694775680716284e12,1.0159427851220324e10,9.529906513590081e8,8.086527092788779e12,0.5011967404637631,0.00018292371917131057
1020,450,0.15463308672139234,8.49394121207229e-5,2.704949667977409e12,1.018855601317016e10,9.548257511721393e8,8.117049053483618e12,0.5025575318445251,0.00038222735454325306
1021,450,0.15420408061222018,0.0005031833969313176,2.715152811536487e12,1.0217740553117529e10,9.566626513619785e8,8.1476584863094e12,0.5011632619897156,0.0022643252861909292
1022,450,0.15436303902806547,0.0002556040198595287,2.7253851678779043e12,1.0246981521564404e10,9.585013512923217e8,8.178355555242461e12,0.5016798768412127,0.0011502180893678791
1023,450,0.153488164570545,2.2231906207771276e-5,2.73564679340732e12,1.0276278979168587e10,9.603418516818622e8,8.209140435538982e12,0.49883653485427126,0.00010004357793497074
1024,450,0.15338296129450635,0.0003221233342372855,2.745937744672324e12,1.030563297520183e10,9.62184151727839e8,8.240013290211877e12,0.49849462420714563,0.0014495550040677847
1025,450,0.15338296129450635,0.0003221233342372855,2.756258078224843e12,1.0335043567147179e10,9.640282517278383e8,8.270974291378542e12,0.49849462420714563,0.0014495550040677847
1026,450,0.15263206765339973,9.811451601244643e-5,2.766607850704328e12,1.0364510813113388e10,9.658741520604327e8,8.302023611977202e12,0.49605421987354914,0.0004415153220560089
1027,450,0.15264953567674922,0.0007240740839802489,2.776987118749343e12,1.0394034763324104e10,9.677218520494041e8,8.333161416606744e12,0.49611099094943495,0.00325833337791112
1028,450,0.15214889823951827,0.00025530579341383685,2.7873959391488086e12,1.0423615477332611e10,9.695713522728318e8,8.36438788007189e12,0.4944839192784344,0.0011488760703622658
1029,450,0.15198816244405022,8.081532114828741e-5,2.797834368662486e12,1.0453253007549915e10,9.714226523438393e8,8.3957031696611045e12,0.4939615279431632,0.0003636689451672933
1030,450,0.15112418466612565,8.062737368284752e-5,2.8083024641262524e12,1.0482947412693039e10,9.732757527222004e8,8.427107459672568e12,0.4911536001649084,0.0003628231815728138
1031,450,0.1510390057321004,0.0003389278366956291,2.818800282443195e12,1.0512698743146683e10,9.75130652758684e8,8.458600915482443e12,0.49087676862932633,0.001525175265130331
1032,450,0.15111139510884464,0.0007656780261838845,2.8293278805848916e12,1.0542507056224516e10,9.769873527240297e8,8.490183710164623e12,0.49111203410374504,0.0034455511178274802
1033,450,0.15072686415793676,8.099805797828644e-5,2.839885315582229e12,1.0572372409240217e10,9.788458528954728e8,8.521856016965879e12,0.4898623085132945,0.00036449126090228897
1034,450,0.15022969839388312,8.243462822968078e-5,2.850472644452621e12,1.0602294856303825e10,9.807061531116458e8,8.553618005865775e12,0.4882465197801201,0.0003709558270335635
1035,450,0.14982405508465382,8.279221789780406e-5,2.861089924341014e12,1.0632274452022854e10,9.825682532874956e8,8.585469847482014e12,0.4869281790251249,0.0003725649805401183
1036,450,0.15068050770775407,0.00030299746139255085,2.8717372124059077e12,1.0662311247822073e10,9.844321529151044e8,8.617411709149557e12,0.48971165005020073,0.001363488576266479
1037,450,0.14970025731449926,0.00017277625242958624,2.882414565912337e12,1.0692405309159134e10,9.86297853340918e8,8.649443773689098e12,0.4865258362721226,0.0007774931359331381
1038,450,0.14965742910514357,8.625707899029861e-5,2.893122042141904e12,1.0722556682180763e10,9.881653533595862e8,8.681566202973542e12,0.4863866445917166,0.00038815685545634374
1039,450,0.14911066772863887,0.0003023659045673913,2.9038596984054854e12,1.0752765426889599e10,9.900346535950508e8,8.71377917425058e12,0.4846096701180763,0.0013606465705532607
1040,450,0.14916182499354425,0.00029868820021104183,2.9146275921272085e12,1.0783031594947315e10,9.919057535730187e8,8.746082855725856e12,0.4847759312290188,0.0013440969009496883
1041,450,0.1476993270310387,0.0003349091391831513,2.925425780747825e12,1.0813355248521996e10,9.937786542001308e8,8.77847742735363e12,0.4800228128508757,0.001507091126324181
1042,450,0.1477968927405352,0.00034003437398667205,2.936254321793623e12,1.0843736432856201e10,9.956533541584538e8,8.810963050613844e12,0.48033990140673943,0.0015301546829400241
1043,450,0.14887137322511915,8.732245275472041e-5,2.9471132728192314e12,1.0874175205112959e10,9.97529853698613e8,8.84353990027796e12,0.4838319629816372,0.0003929510373962418
1044,450,0.14819159704076978,0.0002061398645013146,2.958002691416809e12,1.090467162948812e10,9.994081539901379e8,8.87620815906435e12,0.48162269038250183,0.0009276293902559157
1045,450,0.1480965204940524,0.0003021020418718861,2.9689226353060913e12,1.0935225753604527e10,1.0012882540305183e9,8.908967991524371e12,0.4813136916056703,0.0013594591884234875
1046,450,0.14763820345954362,8.04048710070342e-5,2.9798731622007163e12,1.0965837635834711e10,1.0031701542268959e9,8.941819574284494e12,0.4798241612435168,0.00036182191953165385
1047,450,0.1468726939803034,7.82712597886716e-5,2.990854329867443e12,1.0996507331255611e10,1.0050538545526234e9,8.974763080505861e12,0.477336255435986,0.00035222066904902217
1048,450,0.14705308664910152,0.0006186289672598995,3.001866196133536e12,1.102723489105755e10,1.0069393544735574e9,9.007798679207877e12,0.4779225316095799,0.002783830352669548
1049,450,0.1464347873714928,8.796170355009219e-5,3.012908818952221e12,1.1058020376202055e10,1.0088266547381799e9,9.040926550315916e12,0.4759130589573516,0.00039582766597541486
1050,450,0.14626806175669177,8.465164846696826e-5,3.023982256233177e12,1.1088863837877542e10,1.0107157548086894e9,9.074146863202154e12,0.47537120070924826,0.0003809324181013572
1051,450,0.14624770935498224,0.0006114857600547055,3.0350865659606216e12,1.111976533234679e10,1.0126066548148899e9,9.107459793002557e12,0.4753050554036923,0.0027516859202461746
1052,450,0.14538703493883,0.00020311991206578998,3.046221806244058e12,1.1150724918093225e10,1.014499355179708e9,9.140865517420883e12,0.47250786355119756,0.0009140396042960549
1053,450,0.14540347166348905,8.71026583847466e-5,3.0573880351908477e12,1.1181742644809048e10,1.0163938551730218e9,9.17436420462094e12,0.4725612829063394,0.0003919619627313597
1054,450,0.14513543873347728,8.913181635786211e-5,3.0685853109461016e12,1.1212818571527664e10,1.0182901552855289e9,9.207956033322545e12,0.4716901758838012,0.0004010931736103795
1055,450,0.1450221140551914,0.000237361327084754,3.0798136917364897e12,1.1243952752098833e10,1.0201882553327175e9,9.241641176627502e12,0.47132187067937203,0.0010681259718813931
1056,450,0.14377492620988008,8.709388656856243e-5,3.09107323588354e12,1.1275145245945698e10,1.0220881558534217e9,9.275419813969156e12,0.46726851018211024,0.0003919224895585309
1057,450,0.14377492620988008,8.709388656856243e-5,3.102364001690795e12,1.1306396100670715e10,1.0239898558534204e9,9.30929211185219e12,0.46726851018211024,0.0003919224895585309
1058,450,0.14486161212565934,0.0002558325377735134,3.113686047544686e12,1.1337705372052057e10,1.0258933553998744e9,9.343258246016334e12,0.4708002394083929,0.0011512464199808102
1059,450,0.1443064759954731,0.0004575498525622372,3.1250394319148276e12,1.1369073124161734e10,1.0277986556308539e9,9.377318401606332e12,0.46899604698528763,0.0020589743365300676
1060,450,0.14435853435177143,7.972349621782488e-5,3.1364242133182603e12,1.1400499405016396e10,1.0297057556104752e9,9.411472746023832e12,0.46916523664325716,0.000358755732980212
1061,450,0.14300386966559708,0.00010203844892750109,3.1478404502682583e12,1.1431984276370327e10,1.0316146561728692e9,9.44572146223845e12,0.4647625764131905,0.0004591730201737549
1062,450,0.1417355796594144,7.866958239832534e-5,3.159288201406211e12,1.146352778865838e10,1.0335253566946509e9,9.480064720661582e12,0.46064063389309684,0.00035401312079246406
1063,450,0.14277325253209416,9.575613988295392e-5,3.1707675254071465e12,1.1495129990095703e10,1.0354378562680925e9,9.514502689385229e12,0.46401307072930603,0.00043090262947329265
1064,450,0.14248031252052612,9.041022042433799e-5,3.1822784809795645e12,1.152679094756495e10,1.0373521563888263e9,9.549035557604516e12,0.4630610156917099,0.00040684599190952096
1065,450,0.14264648068329933,8.220440067859158e-5,3.1938211269084883e12,1.1558510710613804e10,1.0392682563203819e9,9.583663495239385e12,0.46360106222072284,0.0003699198030536621
1066,450,0.14171845877214706,8.029068646025621e-5,3.2053955220229507e12,1.1590289339487175e10,1.0411861567016543e9,9.618386684386121e12,0.4605849910094779,0.000361308089071153
1067,450,0.14279536478465416,0.0004547437850026481,3.2170017252035317e12,1.1622126879526197e10,1.0431058562576586e9,9.65320529056687e12,0.464084935550126,0.0020463470325119163
1068,450,0.1419404730930115,8.176129987316581e-5,3.2286397954509526e12,1.1654023398627335e10,1.0450273566106625e9,9.68811950475784e12,0.46130653755228734,0.0003679258494292462
1069,450,0.1410786612679497,0.00023545728711081928,3.240309791681703e12,1.1685978945865406e10,1.0469506569627329e9,9.723129497081646e12,0.4585056491208366,0.0010595577919986867
1070,450,0.14179721809771592,9.768338914758661e-5,3.25201177303109e12,1.1717993571455929e10,1.0488757566693654e9,9.758235438927969e12,0.46084095881757675,0.00043957525116413977
1071,450,0.14079476070521735,8.846371720776751e-5,3.26374579855902e12,1.1750067341215137e10,1.0508026570786604e9,9.79343751956779e12,0.4575829722919564,0.0003980867274349538
1072,450,0.14075293111734005,9.802756367720231e-5,3.275511927444133e12,1.1782200301845297e10,1.0527313570956616e9,9.828735906827072e12,0.4574470261313552,0.00044112403654741043
1073,450,0.13978450891905314,0.00026054378116965047,3.2873102189000654e12,1.1814392514629612e10,1.0546618574877888e9,9.864130785167014e12,0.45429965398692274,0.001172447015263427
1074,450,0.1402573856429375,7.890197945933683e-5,3.2991407322436187e12,1.1846644027316212e10,1.0565941572968698e9,9.899622323877584e12,0.45583650333954684,0.00035505890756701574
1075,450,0.1396848412140543,8.091012928939754e-5,3.3110035267583994e12,1.1878954903071285e10,1.0585282575284332e9,9.935210709931025e12,0.4539757339456765,0.00036409558180228895
1076,450,0.13908833782415683,9.485283956136077e-5,3.3228986618511978e12,1.1911325193916561e10,1.0604641577686653e9,9.970896117798922e12,0.4520370979285097,0.00042683777802612346
1077,450,0.13936597633152153,9.133778067699913e-5,3.334826196963568e12,1.1943754952282524e10,1.062401857656972e9,1.0006678722590348e13,0.452939423077445,0.00041102001304649607
1078,450,0.13916789617696426,9.120526283683565e-5,3.3467861915973354e12,1.197624423771338e10,1.064341357736681e9,1.0042558707639195e13,0.45229566257513387,0.0004104236827657604
1079,450,0.138611208144893,8.780798553460716e-5,3.358778705305607e12,1.200879310510685e10,1.0662826579600974e9,1.0078536251186727e13,0.45048642647090226,0.0003951359349057322
1080,450,0.137865897310346,8.741601381833286e-5,3.370803797686966e12,1.2041401609187836e10,1.0682257582578079e9,1.0114611531451912e13,0.44806416625862444,0.0003933720621824979
1081,450,0.1371191487127754,8.466839610942333e-5,3.38286152840945e12,1.2074069804632391e10,1.0701706585544856e9,1.0150784726747682e13,0.44563723331652,0.000381007782492405
1082,450,0.13747344113351304,8.754726545065421e-5,3.3949519572057383e12,1.2106797743259806e10,1.0721173584139228e9,1.0187056012287637e13,0.4467886836839174,0.0003939626945279439
1083,450,0.13749913488608273,8.147388771736337e-5,3.4070751438332627e12,1.2139585484824217e10,1.0740658584037192e9,1.0223425572513037e13,0.4468721883797689,0.0003666324947281352
1084,450,0.13607503964311135,8.523863885226903e-5,3.419231148111775e12,1.217243308810691e10,1.0760161589665906e9,1.0259893590931082e13,0.4422438788401119,0.00038357387483521063
1085,450,0.13729254559995452,8.683469729687228e-5,3.4314200299706304e12,1.2205340595565186e10,1.0779682584857256e9,1.0296460232536172e13,0.4462007731998522,0.00039075613783592526
1086,450,0.13670302355661806,9.127491206022291e-5,3.4436418493050815e12,1.2238308076403421e10,1.0799221587190866e9,1.0333125693092623e13,0.4442848265590087,0.0004107371042710031
1087,450,0.1368083283170649,8.804814448857138e-5,3.4558966661287534e12,1.227133557804597e10,1.0818778586774747e9,1.036989014361208e13,0.44462706703046095,0.0003962166501985712
1088,450,0.13681204061831873,8.914888863821514e-5,3.468184540490527e12,1.2304423158263102e10,1.0838353586760025e9,1.0406753767103928e13,0.44463913200953586,0.00040116999887196815
1089,450,0.13700255011006457,8.383955902663029e-5,3.4805055324897114e12,1.2337570871417562e10,1.0857946586006393e9,1.04437167428543e13,0.4452582878577098,0.0003772780156198363
1090,450,0.13700255011006457,8.383955902663029e-5,3.492859702294363e12,1.2370778773966963e10,1.0877557586006355e9,1.0480779252699912e13,0.4452582878577098,0.0003772780156198363
1091,450,0.1359289242156994,8.748260808899797e-5,3.505247110127418e12,1.2404046923958364e10,1.0897186590239851e9,1.0517941480471951e13,0.44176900370102307,0.00039367173640049083
1092,450,0.1359289242156994,8.748260808899797e-5,3.5176678162471006e12,1.2437375369911144e10,1.0916833590239813e9,1.0555203599256658e13,0.44176900370102307,0.00039367173640049083
1093,450,0.13469842311246197,9.499632577049993e-5,3.5301218809869995e12,1.2470764174313221e10,1.0936498595050893e9,1.059256579831464e13,0.4377698751155014,0.0004274834659672497
1094,450,0.13502302400944918,7.873722069072514e-5,3.542609364730829e12,1.2504213383737328e10,1.095618159378611e9,1.0630028248798184e13,0.4388248280307098,0.00035431749310826314
1095,450,0.13481835376518445,0.0001812121003871131,3.555130327893334e12,1.2537723059954863e10,1.0975882594582214e9,1.066759113951344e13,0.43815964973684945,0.000815454451742009
1096,450,0.1350975623878357,0.0005291102583034439,3.567684831002778e12,1.2571293255072535e10,1.0995601593476791e9,1.0705254648263176e13,0.43906707776046605,0.0023809961623654976
1097,450,0.13361891109381097,0.00025523579940710565,3.580272934603639e12,1.2604924031356972e10,1.1015338599231777e9,1.0743018964760389e13,0.4342614610548856,0.0011485610973319754
1098,450,0.13440163387930346,8.002374244651143e-5,3.5928946992950234e12,1.2638615431559914e10,1.1035093596204731e9,1.0780884256386975e13,0.4368053101077362,0.00036010684100930144
1099,450,0.1339617360784498,0.0005062059549494537,3.6055501856969106e12,1.2672367521782759e10,1.1054866597893517e9,1.081885071764755e13,0.43537564225496184,0.002277926797272542
1100,450,0.1335880778513001,0.00038831840402053786,3.618239454566255e12,1.2706180353296873e10,1.1074657599344912e9,1.0856918526030826e13,0.43416125301672537,0.0017474328180924203
1101,450,0.1336323402559636,0.00048229257678605874,3.6309625666665894e12,1.2740053980273098e10,1.1094466599168475e9,1.0895087862576674e13,0.4343051058318817,0.0021703165955372643
1102,450,0.13345852185497192,8.709734831454275e-5,3.6437195828297954e12,1.2773988459964827e10,1.1114293599854274e9,1.0933358912044885e13,0.43374019602865876,0.00039193806741544236
1103,450,0.13286504825603412,7.76745763290888e-5,3.6565105639043447e12,1.2807983848257273e10,1.113413860213788e9,1.097173185781963e13,0.4318114068321109,0.0003495355934808996
1104,450,0.1320368326283854,9.594663833440798e-5,3.669335570843197e12,1.2842040199840687e10,1.115400160530739e9,1.1010206882019754e13,0.4291197060422525,0.0004317598725048359
1105,450,0.13203683263015936,9.597360799225329e-5,3.6821946646393447e12,1.287615756671036e10,1.117388260530733e9,1.1048784163814432e13,0.4291197060480179,0.0004318812359651398
1106,450,0.13214814060980046,8.05635379269867e-5,3.695087906334512e12,1.291033600634853e10,1.1193781604882605e9,1.108746388890668e13,0.4294814569818515,0.0003625359206714401
1107,450,0.13214779899115486,0.00015169292404928735,3.7080153570137285e12,1.2944575574712461e10,1.1213698604882734e9,1.112624624141269e13,0.4294803467212533,0.000682618158221793
1108,450,0.13125168037070592,8.489732343925588e-5,3.7209770778789946e12,1.2978876329489866e10,1.1233633608293943e9,1.1165131407569004e13,0.42656796120479423,0.00038203795547665147
1109,450,0.13148364329903878,8.742435384175555e-5,3.7339731300964863e12,1.3013238319714561e10,1.1253586607413332e9,1.1204119563800562e13,0.427321840721876,0.0003934095922879
1110,450,0.13176062459958754,0.0002978064623233574,3.747003574935389e12,1.3047661603987528e10,1.1273557606354356e9,1.1243210897776713e13,0.4282220299486595,0.0013401290804551083
1111,450,0.12999125487717256,0.0005377839219928996,3.7600684737331445e12,1.308214624400853e10,1.1293546613032029e9,1.1282405600946773e13,0.42247157835081084,0.002420027648968048
1112,450,0.13010615635292885,0.0004816170256088948,3.7731678878781904e12,1.3116692282983278e10,1.1313553612604034e9,1.1321703843366396e13,0.42284500814701875,0.0021672766152400266
1113,450,0.1300353529471226,0.0006022932014432287,3.7863018787861357e12,1.3151299782522825e10,1.1333578612861228e9,1.1361105816740525e13,0.4226148970781484,0.002710319406494529
1114,450,0.1302916371322253,7.8745473604157e-5,3.7994705079648726e12,1.3185968796338959e10,1.1353621611921315e9,1.1400611703693186e13,0.42344782067973225,0.0003543546312187065
1115,450,0.13034585133408325,8.815977369984592e-5,3.8126738369241274e12,1.3220699381307436e10,1.1373682611716979e9,1.1440221690760928e13,0.42362401683577056,0.00039671898164930666
1116,450,0.13018576404633936,7.982133509802066e-5,3.825911927271767e12,1.3255491592743729e10,1.1393761612319574e9,1.1479935962784615e13,0.4231037331506029,0.00035919600794109293
1117,450,0.13018576404633936,7.982133509802066e-5,3.8391848406681284e12,1.3290345484768454e10,1.141385861231949e9,1.1519754703372611e13,0.4231037331506029,0.00035919600794109293
1118,450,0.13033017822743853,8.15894015424417e-5,3.852492638817864e12,1.3325261112698296e10,1.1433973611775827e9,1.1559678097708744e13,0.4235730792391752,0.0003671523069409877
1119,450,0.12931163821137126,8.838142383854397e-5,3.865835383498875e12,1.3360238535816975e10,1.1454106615596452e9,1.159970633578216e13,0.4202628241869566,0.0003977164072734478
1120,450,0.1288103880584276,8.856720775187084e-5,3.87921313651215e12,1.339527780423232e10,1.1474257617465663e9,1.1639839597014004e13,0.4186337611898897,0.00039855243488341876
1121,450,0.12878874454768396,0.00023657234994277465,3.892625959725546e12,1.3430378973342403e10,1.1494426617542856e9,1.1680078067180717e13,0.4185634197799729,0.001064575574742486
1122,450,0.12886329848670786,0.00025505980831117307,3.9060739150973535e12,1.3465542099588114e10,1.1514613617264614e9,1.1720421933417418e13,0.4188057200818005,0.0011477691374002787
1123,450,0.12907253661182477,8.783997404216155e-5,3.919557064605641e12,1.3500767238120481e10,1.1534818616488657e9,1.176087138154565e13,0.4194857439884305,0.000395279883189727
1124,450,0.12907253661182477,8.783997404216155e-5,3.9330754702726987e12,1.35360544452597e10,1.1555041616488552e9,1.180142659894119e13,0.4194857439884305,0.000395279883189727
1125,450,0.1277452167294999,8.948350003037814e-5,3.9466291942138354e12,1.3571403779687399e10,1.157528262141337e9,1.184208777589809e13,0.4151719543708747,0.00040267575013670163
1126,450,0.12804505081132156,0.0006383902900329794,3.9602182985403564e12,1.3606815287657259e10,1.1595541620278032e9,1.188285508827423e13,0.41614641513679507,0.002872756305148407
1127,450,0.12708858027815706,9.184329405090242e-5,3.973842845532283e12,1.3642289033233585e10,1.1615818623830707e9,1.1923728732994348e13,0.41303788590401047,0.0004132948232290609
1128,450,0.1269750591203161,0.0007638532252418012,3.9875028973723496e12,1.3677825065282948e10,1.1636113624208157e9,1.1964708889356182e13,0.4126689421410273,0.0034373395135881054
1129,450,0.12681772540208378,0.00016437749060218372,4.0011985164338945e12,1.3713423441800276e10,1.16564266248228e9,1.2005795747475643e13,0.4121576075567723,0.0007396987077098267
1130,450,0.12753503971133362,0.00010254443697700668,4.0149297650615547e12,1.3749084215242382e10,1.1676757622187793e9,1.204698949116079e13,0.4144888790618343,0.00046144996639653
1131,450,0.12624685345928072,0.0007711202390521981,4.0286967056785254e12,1.3784807449612635e10,1.1697106626871102e9,1.2088290318042564e13,0.4103022737426623,0.0034700410757348915
1132,450,0.1264229540533487,7.97285911504151e-5,4.042499400810324e12,1.3820593189694113e10,1.1717473626268198e9,1.212969840310548e13,0.4108746006733832,0.00035877866017686795
1133,450,0.1264229540533487,7.97285911504151e-5,4.0563379129369243e12,1.3856441495693838e10,1.1737858626268063e9,1.2171213939866258e13,0.4108746006733832,0.00035877866017686795
1134,450,0.12506837501722012,8.669188521653961e-5,4.0702123046690156e12,1.3892352426439993e10,1.175826163118969e9,1.221283712031747e13,0.4064722188059654,0.00039011348347442823
1135,450,0.1250648781856769,8.714022607422863e-5,4.084122638672452e12,1.392832602905553e10,1.1778682631202176e9,1.2254568122709672e13,0.40646085410344995,0.00039213101733402884
1136,450,0.12528359109887788,0.0005301764044816082,4.0980689776163633e12,1.396436236220477e10,1.1799121630392268e9,1.2296407139215906e13,0.4071716710713531,0.002385793820167237
1137,450,0.12539400834030456,8.831845157884457e-5,4.1120513843256855e12,1.4000461482162098e10,1.181957863001088e9,1.233835435924311e13,0.4075305271059898,0.0003974330321048006
1138,450,0.12447953074269007,8.971786935300299e-5,4.1260699215450728e12,1.4036623446938877e10,1.1840053633312075e9,1.2380409974570412e13,0.4045584749137427,0.00040373041208851347
1139,450,0.12476925753781729,8.639685261124924e-5,4.1401246521820312e12,1.4072848305117527e10,1.186054663226862e9,1.242257416579892e13,0.4055000869979062,0.0003887858367506216
1140,450,0.12488939257796625,8.497177134899387e-5,4.154215639143704e12,1.4109136116087748e10,1.188105763183514e9,1.246484712662891e13,0.4058905258783903,0.0003823729710704724
1141,450,0.12488939260701715,8.49686509048355e-5,4.1683429454162954e12,1.4145486934973227e10,1.190158663183497e9,1.250722904582073e13,0.4058905259728057,0.00038235892907175975
1142,450,0.12564819481808667,8.51368918781248e-5,4.182506634027416e12,1.418190081438979e10,1.192213362908815e9,1.2549720109314691e13,0.4083566331587817,0.0003831160134515616
1143,450,0.12483072960749743,8.025378407234159e-5,4.196706768090359e12,1.4218377816663528e10,1.1942698632046316e9,1.2592320514798137e13,0.4056998712243666,0.0003611420283255372
1144,450,0.12379329067099101,7.841564829984331e-5,4.2109434107356763e12,1.4254917992947954e10,1.1963281635772693e9,1.2635030446806555e13,0.4023281946807208,0.0003528704173492949
1145,450,0.12339707520484314,9.654397796153761e-5,4.225216625153096e12,1.4291521395936367e10,1.1983882637187307e9,1.2677850091867475e13,0.4010404944157402,0.00043444790082691927
1146,450,0.12326953470309676,8.040667827804304e-5,4.239526474619915e12,1.4328188082025599e10,1.200450163764183e9,1.2720779641075305e13,0.4006259877850645,0.00036183005225119366
1147,450,0.12355166288749367,0.00033881435616960493,4.2538730224168613e12,1.436491810606208e10,1.2025138636628115e9,1.2763819283884611e13,0.4015429043843544,0.0015246646027632222
1148,450,0.12341621198420455,0.0007808454858462346,4.2682563319416416e12,1.4401711525783752e10,1.204579363707721e9,1.280696921332658e13,0.4011026889486648,0.0035138046863080557
1149,450,0.12245833324990821,0.0004668201020830098,4.2826764666168096e12,1.4438568397685547e10,1.206646664050661e9,1.285022962114668e13,0.39798958306220167,0.002100690459373544
1150,450,0.12272034766266011,0.00016868420965219404,4.297133489907432e12,1.4475488770930426e10,1.208715763959128e9,1.2893600690444166e13,0.3988411299036454,0.0007590789434348732
1151,450,0.12272034766266011,0.00016868420965219404,4.3116274653465073e12,1.4512472705204119e10,1.2107866639591048e9,1.2937082617125031e13,0.3988411299036454,0.0007590789434348732
1152,450,0.12273770525187624,9.613264328561616e-5,4.3261584565376445e12,1.4549520254948355e10,1.212859363953058e9,1.2980675590941736e13,0.3988975420685978,0.0004325968947852727
1153,450,0.1217133975228501,8.517986305952796e-5,4.3407265271005234e12,1.4586631478585379e10,1.2149338643148096e9,1.3024379806650082e13,0.39556854194926283,0.0003833093837678758
1154,450,0.12140954677899196,7.893164306895752e-5,4.355331740739836e12,1.4623806426137703e10,1.217010164421522e9,1.306819544901276e13,0.3945810270317239,0.00035519239381030885
1155,450,0.12086124604893289,9.599604562742477e-5,4.3699741612096616e12,1.4661045155742283e10,1.2190882646133957e9,1.3112122712748701e13,0.3927990496590319,0.00043198220532341146
1156,450,0.12086124604893289,9.599604562742477e-5,4.3846538523256743e12,1.4698347720328917e10,1.2211681646133695e9,1.3156161786450568e13,0.3927990496590319,0.00043198220532341146
1157,450,0.12041612183872097,0.0006035116524678585,4.399370877922314e12,1.4735714178093203e10,1.22324986476606e9,1.3200312865276248e13,0.39135239597584315,0.0027158024361053634
1158,450,0.12041612183872097,0.0006035116524678585,4.414125301970983e12,1.4773144581692726e10,1.225333364766031e9,1.324457613777391e13,0.39135239597584315,0.0027158024361053634
1159,450,0.12033415437778161,0.00042823353550132187,4.428917188422029e12,1.4810638987947298e10,1.2274186647957606e9,1.328895179776698e13,0.39108600172779023,0.0019270509097559483
1160,450,0.12072359482672831,8.888773326032768e-5,4.443746601319908e12,1.4848197450490519e10,1.2295057646613104e9,1.3333440035346684e13,0.39235168318686703,0.0003999947996714745
1161,450,0.12026529308559963,0.0004541544005429802,4.458613604701326e12,1.4885820028481375e10,1.2315946648194785e9,1.3378041047534316e13,0.3908622025281988,0.0020436948024434107
1162,450,0.12029581161861858,9.064991695507366e-5,4.473518262764933e12,1.4923506773255281e10,1.233685364810209e9,1.3422755021922297e13,0.39096138776051037,0.00040792462629783146
1163,450,0.11891974881334319,9.024057186026412e-5,4.488460639664815e12,1.4961257745649288e10,1.2357778652857628e9,1.3467582157903902e13,0.3864891836433654,0.0004060825733711885
1164,450,0.11929434232109923,8.967883473539839e-5,4.503440799674588e12,1.4999072991665428e10,1.237872165156808e9,1.3512522636944535e13,0.38770661254357247,0.00040355475630929273
1165,450,0.11908855997518475,8.354919331711699e-5,4.518458807095418e12,1.503695257341066e10,1.239968265227655e9,1.3557576660280445e13,0.38703781991935043,0.00037597136992702647
1166,450,0.11922980277692305,9.071363212695485e-5,4.533514726283711e12,1.5074896543437204e10,1.2420661651789792e9,1.3602744417694611e13,0.3874968590249999,0.0004082113445712968
1167,450,0.11918123321341886,8.897635845233124e-5,4.548608621665961e12,1.5112904958589476e10,1.2441658651956751e9,1.3648026104346012e13,0.3873390079436113,0.00040039361303549056
1168,450,0.11925912000964556,9.545196721397633e-5,4.56374055770299e12,1.5150977873208603e10,1.2462673651687987e9,1.3693421912530617e13,0.38759214003134806,0.00042953385246289347
1169,450,0.11883905210773832,0.0004955486876832784,4.578910598910859e12,1.518911534439611e10,1.2483706653116233e9,1.3738932038078426e13,0.3862269193501495,0.002229969094574753
1170,450,0.11925902494742857,9.542288137559502e-5,4.594118809925932e12,1.5227317423499897e10,1.2504757651687546e9,1.3784556669894887e13,0.38759183107914286,0.0004294029661901776
1171,450,0.11867219236962395,0.0004024794460468096,4.609365255318374e12,1.5265584171206882e10,1.2525826653693812e9,1.3830296008581104e13,0.38568462520127783,0.0018111575072106431
1172,450,0.11865193368687665,0.0008652988765811952,4.624649999822487e12,1.5303915638158382e10,1.2546913653722103e9,1.387615024251663e13,0.3856187844823491,0.0038938449446153786
1173,450,0.11714641752903586,7.978918385214727e-5,4.639973108204542e12,1.534231188565826e10,1.2568018658902175e9,1.3922119573323195e13,0.38072585696936656,0.00035905132733466273
1174,450,0.1175100248504265,9.309634336909408e-5,4.655334645222517e12,1.538077295915043e10,1.2589141657668858e9,1.3968204183415188e13,0.3819075807638861,0.00041893354516092337
1175,450,0.11715809831741318,7.780229511139509e-5,4.670734675753519e12,1.5419298921451881e10,1.2610282658861773e9,1.401440427660122e13,0.38076381953159283,0.0003501103280012779
1176,450,0.11718273273894189,8.731846800970854e-5,4.686173264714063e12,1.5457889824654274e10,1.26314416587778e9,1.4060720043724365e13,0.38084388140156117,0.0003929331060436884
1177,450,0.1156447486132589,7.944807593241482e-5,4.701650477052896e12,1.549654572964668e10,1.2652618663950949e9,1.4107151686619041e13,0.3758454329930914,0.0003575163416958667
1178,450,0.11707657307437644,0.0001672415886170804,4.717166377828841e12,1.5535266678581123e10,1.2673813659134727e9,1.4153699384200785e13,0.38049886249172343,0.0007525871487768618
1179,450,0.11658912801603898,8.980876666309193e-5,4.732721032128636e12,1.5574052740883406e10,1.2695026660781205e9,1.4200363349108053e13,0.37891466605212665,0.0004041394499839137
1180,450,0.1173807031450277,8.227929488081194e-5,4.748314505045543e12,1.5612903962535765e10,1.2716257658104987e9,1.4247143765361385e13,0.38148728522134,0.0003702568269636537
1181,450,0.11686968631020728,9.403552317732465e-5,4.7639468617970205e12,1.5651820406333454e10,1.27375066598338e9,1.429404083777531e13,0.37982648050817364,0.0004231598542979609
1182,450,0.11617592151248149,0.0004701215347312388,4.779618167607464e12,1.5690802124269753e10,1.2758773662154355e9,1.4341054758076328e13,0.37757174491556483,0.0021155469062905745
1183,450,0.11617592151248149,0.0004701215347312388,4.795328487807759e12,1.5729849169078028e10,1.2780058662153792e9,1.438818571900847e13,0.37757174491556483,0.0021155469062905745
1184,450,0.11616637650293671,8.023112552739861e-5,4.811077887754978e12,1.5768961598072739e10,1.280136166220024e9,1.4435433919162156e13,0.3775407236345443,0.0003610400648732938
1185,450,0.11515712327160776,8.270805892395412e-5,4.826866432831451e12,1.5808139469383156e10,1.282268266557266e9,1.4482799558338357e13,0.37426065063272523,0.00037218626515779355
1186,450,0.11513242304659131,8.48395566520706e-5,4.842694188527299e12,1.584738283253978e10,1.2844021665654216e9,1.453028282581932e13,0.37418037490142175,0.00038177800493431765
1187,450,0.11537529844216085,0.00026128978641702,4.858561220336099e12,1.5886691744886698e10,1.2865378664840474e9,1.4577883920762236e13,0.37496971993702277,0.00117580403887659
1188,450,0.11569246160845315,0.0003527436008444947,4.874467593864256e12,1.5926066262249668e10,1.2886753663777087e9,1.4625603040558318e13,0.3760005002274727,0.0015873462038002262
1189,450,0.11430000735169847,8.336004120483136e-5,4.890413374763806e12,1.5965506445060312e10,1.290814666841161e9,1.4673440388491428e13,0.37147502389302,0.00037512018542174117
1190,450,0.11495537287534181,0.0004793479247371364,4.906398628659125e12,1.6005012337731955e10,1.2929557666224618e9,1.472139614822201e13,0.3736049618448609,0.0021570656613171136
1191,450,0.11349639366651984,7.898956570794084e-5,4.922423421356762e12,1.6044584007534498e10,1.2950986671055114e9,1.4769470531814305e13,0.36886327941618946,0.0003554530456857338
1192,450,0.11404853385485492,0.0003345766744927829,4.9384878186117705e12,1.6084221497873579e10,1.2972433669231832e9,1.4817663721968967e13,0.3706577350282785,0.001505595035217523
1193,450,0.11450825968996926,8.942775041042398e-5,4.954591886315291e12,1.6123924870055756e10,1.2993898667720313e9,1.4865975923708639e13,0.3721518439924001,0.00040242487684690793
1194,450,0.11375752107214397,9.525685157072474e-5,4.970735690347715e12,1.6163694182573204e10,1.3015381670195377e9,1.4914407338803484e13,0.3697119434844679,0.0004286558320682613
1195,450,0.11417374683590137,0.0003878467654437938,4.986919296664894e12,1.6203529483854084e10,1.3036882668814023e9,1.4962958156637365e13,0.37106467721667946,0.001745310444497072
1196,450,0.11265289138171294,8.696152609994304e-5,5.003142771329111e12,1.6243430838086613e10,1.3058401673807316e9,1.5011628586343809e13,0.3661218969905671,0.00039132686744974365
1197,450,0.11260208628569512,8.03852488317836e-5,5.019406180380464e12,1.628339829076934e10,1.307993867397193e9,1.5060418813999174e13,0.36595678042850915,0.0003617336197430262
1198,450,0.11343780830357361,7.721352198242923e-5,5.035709589966589e12,1.6323431898849169e10,1.310149367124186e9,1.5109329040060598e13,0.3686728769866142,0.0003474608489209315
1199,450,0.11336189586286444,0.00043148799817652455,5.05205306623876e12,1.6363531722734144e10,1.312306667147709e9,1.5158359469535947e13,0.3684261615543094,0.0019416959917943604
1200,450,0.11329026606006762,9.97549059533531e-5,5.068436675495456e12,1.6403697815084639e10,1.3144657671723166e9,1.5207510297833652e13,0.36819336469521974,0.00044889707679008896
1201,450,0.11315390270003897,8.85178653164775e-5,5.084860483994674e12,1.6443930231359613e10,1.3166266672168548e9,1.5256781724115805e13,0.36775018377512664,0.00039833039392414874
1202,450,0.11219230284814985,0.0003998946122909563,5.101324558075504e12,1.6484229029002924e10,1.3187893675287654e9,1.5306173950173957e13,0.36462498425648704,0.0017995257553093033
1203,450,0.11243447758949429,0.00040326615712233337,5.117828964181306e12,1.6524594257489552e10,1.3209538674500573e9,1.535568716793115e13,0.3654120521658564,0.0018146977070505003
1204,450,0.11243056283384141,0.0003862708697808152,5.134373768752593e12,1.6565025976228987e10,1.3231201674513266e9,1.5405321581980203e13,0.3653993292099846,0.0017382189140136685
1205,450,0.11165059377448436,0.0006584046153089709,5.150959038312023e12,1.660552424199717e10,1.325288267701736e9,1.5455077393760348e13,0.36286442976707417,0.002962820768890369
1206,450,0.11159652595050873,0.0007569202159830057,5.167584839433196e12,1.6646089105789114e10,1.3274581677180886e9,1.5504954797621617e13,0.36268870933915337,0.0034061409719235254
1207,450,0.11110065667913413,8.362742056599375e-5,5.184251238764969e12,1.6686720626207273e10,1.3296298678815196e9,1.5554953997613895e13,0.3610771342071859,0.0003763233925469719
1208,450,0.11155808883969609,8.1883470373863e-5,5.200958302943513e12,1.6727418854539427e10,1.331803367734262e9,1.5605075188820535e13,0.3625637887290123,0.0003684756166823835
1209,450,0.11082400279930726,0.0007333796720048191,5.217706098704995e12,1.6768183852145264e10,1.333978667966258e9,1.5655318579123445e13,0.3601780090977486,0.003300208524021686
1210,450,0.1110106417964723,0.0007260177268762263,5.234494692898694e12,1.6809015668317558e10,1.3361557679064014e9,1.5705684361323432e13,0.36078458583853495,0.0032670797709430186
1211,450,0.11040457879551352,8.643876437274374e-5,5.251324152357274e12,1.6849914363182844e10,1.3383346681038327e9,1.5756172742103877e13,0.3588148810854189,0.0003889744396773469
1212,450,0.11040457879551352,8.643876437274374e-5,5.268194543952948e12,1.6890879988033125e10,1.340515368103714e9,1.5806783917189871e13,0.3588148810854189,0.0003889744396773469
1213,450,0.1101133651983634,0.0002562383381351634,5.2851059346508955e12,1.6931912600683882e10,1.342697868195961e9,1.5857518090666834e13,0.35786843689468106,0.0011530725216082353
1214,450,0.11046301119499885,8.918410476756378e-5,5.302058391503069e12,1.6973012253774054e10,1.3448821680848174e9,1.5908375460216797e13,0.3590047863837463,0.000401328471454037
1215,450,0.10965960685344761,0.0008014548713791937,5.319051981513687e12,1.7014179007628345e10,1.3470682683357036e9,1.595935623350582e13,0.35639372227370475,0.0036065469212063716
1216,450,0.10935866954967027,0.00014776958145803457,5.336086771875746e12,1.7055412912870922e10,1.3492561684351907e9,1.6010460605971133e13,0.3554156760364284,0.0006649631165611556
1217,450,0.10998342713057199,0.0004026378709329789,5.35316282974338e12,1.7096714023550915e10,1.3514458682360756e9,1.606168877762432e13,0.357446138174359,0.001811870419198405
1218,450,0.1099908152537016,0.00041801562587864827,5.370280222345585e12,1.7138082399299862e10,1.3536373682334993e9,1.6113040955706719e13,0.35747014957453016,0.0018810703164539172
1219,450,0.10992438133359078,0.00044265881463458924,5.387439016979444e12,1.7179518093855032e10,1.3558306682543142e9,1.6164517340144281e13,0.35725423933417005,0.0019919646658556516
1220,450,0.10886911636496463,0.0005629909677523535,5.404639280993314e12,1.722102116506289e10,1.358025768586887e9,1.6216118136247512e13,0.353824628186135,0.0025334593548855906
1221,450,0.10877971921835229,9.444323238345126e-5,5.421881081807146e12,1.7262591662693073e10,1.360222668617034e9,1.6267843539218762e13,0.35353408745964493,0.0004249945457255307
1222,450,0.10866231247905814,0.00016753079761234118,5.4391644868198955e12,1.7304229644803173e10,1.3624213686536288e9,1.6319693755023715e13,0.35315251555693894,0.0007538885892555353
1223,450,0.10940406928886187,8.70976773131691e-5,5.456489563603313e12,1.7345935164171677e10,1.3646218684199212e9,1.6371668982967613e13,0.35556322518880107,0.00039193954790926093
1224,450,0.10802226196893616,0.00030227399435438435,5.473856379681619e12,1.7387708284456593e10,1.3668241688532352e9,1.6423769436477207e13,0.3510723513990425,0.0013602329745947296
1225,450,0.10800724199133575,0.00039145214674298943,5.491265002701548e12,1.7429549051118874e10,1.369028268857318e9,1.6475995305904867e13,0.3510235364718412,0.0017615346603434524
1226,450,0.1077571863087455,0.0003059133151106421,5.508715500346353e12,1.747145752392564e10,1.3712341689355226e9,1.6528346800007469e13,0.3502108555034229,0.0013766099179978895
1227,450,0.10794387406766534,8.971359954076835e-5,5.526207940355705e12,1.7513433756268517e10,1.3734418688777778e9,1.6580824119580764e13,0.35081759071991236,0.00040371119793345756
1228,450,0.10774527183539215,9.438879748240745e-5,5.543742390486245e12,1.7555477805712273e10,1.3756513689394825e9,1.6633427470951193e13,0.35017213346502446,0.0004247495886708335
1229,450,0.10777386445031453,0.00036925441445090216,5.56131891857614e12,1.7597589725813824e10,1.3778626689294894e9,1.6686157055467316e13,0.3502650594635222,0.0016616448650290598
1230,450,0.107555274986124,8.85235802076791e-5,5.578937592578278e12,1.763976957317608e10,1.380075768998221e9,1.67390130784775e13,0.34955464370490297,0.0003983561109345559
1231,450,0.107555274986124,8.85235802076791e-5,5.596598480398285e12,1.7682017401759754e10,1.382290668998029e9,1.6791995742217086e13,0.34955464370490297,0.0003983561109345559
1232,450,0.10686765530280087,0.00038460993817007706,5.614301650044451e12,1.7724333269364143e10,1.3845073692098534e9,1.6845105253956607e13,0.34731987973410283,0.0017307447217653467
1233,450,0.10638297689515316,0.0003223680480793163,5.632047169614219e12,1.7766717228774857e10,1.3867258693592944e9,1.6898341814676861e13,0.34574467490924776,0.0014506562163569235
1234,450,0.10638424994439152,0.0002985886174635652,5.649835107217535e12,1.780916933448051e10,1.3889461693588016e9,1.6951705627742875e13,0.34574881231927246,0.0013436487785860435
1235,450,0.10782589755228085,0.0001713444089016526,5.66766553100626e12,1.7851689639075783e10,1.3911682689128468e9,1.7005196894263111e13,0.35043416704491276,0.0007710498400574366
1236,450,0.10697946260218269,7.943050018606874e-5,5.685538509267754e12,1.7894278208252808e10,1.3933921691754818e9,1.7058815832261682e13,0.3476832534570937,0.0003574372508373093
1237,450,0.1062392615924451,7.758123449535953e-5,5.703454110225197e12,1.793693509057308e10,1.3956178694032826e9,1.7112562638045178e13,0.34527760017544656,0.0003491155552291179
1238,450,0.10585909144488204,8.698402744789692e-5,5.7214124022408955e12,1.7979660340610325e10,1.397845369519541e9,1.716643751571848e13,0.3440420471958666,0.00039142812351553616
1239,450,0.10601708247019401,8.718691127623798e-5,5.7394134537115e12,1.8022454013148777e10,1.4000746694709437e9,1.722044066984176e13,0.3445555180281305,0.00039234110074307094
1240,450,0.10580771780548984,0.00026184336007500876,5.757457333075979e12,1.8065316165967403e10,1.402305769534342e9,1.7274572309014057e13,0.34387508286784196,0.0011782951203375394
1241,450,0.10530283676753507,0.0001662986350284048,5.775544108871243e12,1.8108246854136883e10,1.4045386696883817e9,1.73288326384724e13,0.342234219494489,0.0007483438576278217
1242,450,0.10570889867965153,8.665132495801463e-5,5.793673849660485e12,1.8151246129588158e10,1.4067733695644803e9,1.7383221859592023e13,0.3435539207088675,0.0003899309623110658
1243,450,0.10570889867965153,8.665132495801463e-5,5.811846624028167e12,1.8194314051234127e10,1.4090098695642228e9,1.7437740182959752e13,0.3435539207088675,0.0003899309623110658
1244,450,0.10509564586216708,8.775546606792215e-5,5.830062500670173e12,1.823745067492043e10,1.411248169750733e9,1.7492387815318674e13,0.341560849052043,0.00039489959730564964
1245,450,0.10481046414105158,0.0004014887050850611,5.848321548279217e12,1.828065605330543e10,1.4134882698358483e9,1.7547164959512176e13,0.3406340084584176,0.001806699172882775
1246,450,0.10481046414105158,0.0004014887050850611,5.866623835690231e12,1.8323930241787796e10,1.4157301698355708e9,1.760207182200337e13,0.3406340084584176,0.001806699172882775
1247,450,0.10393038105135655,7.93574838319887e-5,5.884969431731536e12,1.836727329884356e10,1.4179738701018167e9,1.76571086134722e13,0.3377737384169088,0.00035710867724394915
1248,450,0.10453100950681646,8.905906257182766e-5,5.903358405275509e12,1.8410685273249123e10,1.4202193699206169e9,1.7712275532203676e13,0.3397257808971535,0.00040076578157322446
1249,450,0.10439485321968824,0.00040416639672003857,5.921790825260616e12,1.8454166226366913e10,1.4224666699603016e9,1.7767572792953793e13,0.33928327296398675,0.0018187487852401735
1250,450,0.10411048911902698,0.0006833284275482125,5.940266760720437e12,1.849771621185034e10,1.424715770043478e9,1.7823000600612055e13,0.3383590896368377,0.0030749779239669563
1251,450,0.10402828563308172,7.774172316006909e-5,5.958786280732325e12,1.854133528402107e10,1.426966670071196e9,1.787855916111007e13,0.3380919283075156,0.00034983775422031086
1252,450,0.10325849054338695,7.892566947693512e-5,5.977349454353337e12,1.858502350056787e10,1.4292193703014152e9,1.7934248684993277e13,0.3355900942660076,0.00035516551264620804
1253,450,0.10325849054338695,7.892566947693512e-5,5.995956350791221e12,1.86287809127758e10,1.4314738703010874e9,1.7990069374552344e13,0.3355900942660076,0.00035516551264620804
1254,450,0.10306586201534172,8.707904646796661e-5,6.014607039262939e12,1.867260757854949e10,1.4337301703581629e9,1.8046021440899297e13,0.3349640515498606,0.00039185570910584976
1255,450,0.1028319158022564,0.000905251778024815,6.033301589019832e12,1.8716503552730602e10,1.435988270421568e9,1.810210509134678e13,0.3342037263573333,0.004073633001111667
1256,450,0.10223397302047879,9.028067169328154e-5,6.052040069480065e12,1.876046889150791e10,1.438248170604211e9,1.8158320535025766e13,0.33226041231655606,0.000406263022619767
1257,450,0.10260029612089197,8.05732565726697e-5,6.070822549968108e12,1.8804503646497997e10,1.4405098704954526e9,1.821466797540283e13,0.3334509623928989,0.00036257965457701366
1258,450,0.10179722940996225,0.0002972363106695476,6.089649099915139e12,1.8848607878781563e10,1.4427733707316458e9,1.8271147628421312e13,0.3308409955823773,0.0013375633980129641
1259,450,0.10237771611368471,8.529407479187973e-5,6.108519788894342e12,1.8892781636700752e10,1.4450386705606158e9,1.8327759693464184e13,0.3327275773694753,0.0003838233365634588
1260,450,0.10237771611368471,8.529407479187973e-5,6.127434686402094e12,1.8937024980851387e10,1.4473057705602283e9,1.8384504386222754e13,0.3327275773694753,0.0003838233365634588
1261,450,0.10167886416007091,8.537236059701192e-5,6.146393862066037e12,1.898133796682911e10,1.4495746707658644e9,1.844138191595011e13,0.33045630852023045,0.00038417562268655363
1262,450,0.1014994455169794,6.77515630724445e-5,6.165397385549108e12,1.902572064659246e10,1.4518453708181458e9,1.849839248731874e13,0.32987319793018305,0.00030488203382600024
1263,450,0.10151131429390112,8.582766193251243e-5,6.184445326608975e12,1.9070173076305317e10,1.4541178708142288e9,1.8555536310631043e13,0.32991177145517864,0.0003862244786963059
1264,450,0.1025450610406386,0.00020353819791922605,6.203537754965578e12,1.9114695308970406e10,1.456392170508792e9,1.8612813592301973e13,0.33327144838207545,0.0009159218906365172
1265,450,0.10243149923972204,9.408025124446533e-5,6.222674740513055e12,1.915928740576867e10,1.4586682705422223e9,1.8670224549528312e13,0.33290237252909666,0.00042336113060009397
1266,450,0.10156958396645181,0.00030317896558188385,6.241856353087727e12,1.9203949420881813e10,1.460946170795213e9,1.8727769390606496e13,0.3301011478909684,0.0013643053451184773
1267,450,0.10181327631339394,8.809636774036346e-5,6.261082662682093e12,1.924868140453163e10,1.4632258707237577e9,1.8785448318685176e13,0.3308931480185303,0.0003964336548316356
1268,450,0.10164364481277657,8.376572504552798e-5,6.280353739256565e12,1.9293483416121056e10,1.4655073707731588e9,1.8843261549232855e13,0.33034184564152386,0.0003769457627048759
1269,450,0.10110639320571581,0.0005299075115889082,6.299669652857229e12,1.933835551078962e10,1.4677906709280746e9,1.890120929225243e13,0.32859577791857636,0.002384583802150087
1270,450,0.1007602908113043,0.00042775579419974486,6.319030473640898e12,1.938329774229871e10,1.470075771029234e9,1.895929175604162e13,0.32747094513673897,0.0019249010738988518
1271,450,0.1007602908113043,0.00042775579419974486,6.338436271743096e12,1.9428310165494923e10,1.4723626710287323e9,1.9017509150563883e13,0.32747094513673897,0.0019249010738988518
1272,450,0.10073732630713968,0.0003875300318646689,6.357887117390424e12,1.947339283664906e10,1.4746513710351417e9,1.9075861687792992e13,0.32739631049820395,0.0017438851433910101
1273,450,0.1006500419938195,8.437830516402992e-5,6.377383080867587e12,1.9518545811144276e10,1.4769418710610497e9,1.913434957869655e13,0.32711263647991334,0.0003797023732381346
1274,450,0.10005634587433097,7.738238069190001e-5,6.396924232477366e12,1.956376914543895e10,1.4792341712326782e9,1.9192973035866562e13,0.3251831240915757,0.0003482207131135501
1275,450,0.09980935324852153,0.0003015580261107752,6.41651064260958e12,1.960906289249901e10,1.4815282713028338e9,1.925173226741293e13,0.324380398057695,0.0013570111174984886
1276,450,0.09980935324852153,0.0003015580261107752,6.436142381735051e12,1.9654427107870514e10,1.4838241713022707e9,1.931062748499375e13,0.324380398057695,0.0013570111174984886
1277,450,0.09971115449528274,8.885098872802594e-5,6.455819520350809e12,1.969986184775165e10,1.4861218713306048e9,1.9369658901326824e13,0.3240612521096689,0.0003998294492761167
1278,450,0.09982009500370934,8.004383746099367e-5,6.475542128973214e12,1.974536716658759e10,1.4884213712986212e9,1.94288267270101e13,0.3244153087620553,0.0003601972685744715
1279,450,0.0994881231800958,0.0003213719952091036,6.495310278212306e12,1.9790943121392147e10,1.4907226713929074e9,1.948813117617506e13,0.32333640033531136,0.001446173978440966
1280,450,0.09927010487641143,0.0006092073938767566,6.515124038758618e12,1.9836589765939606e10,1.493025771452949e9,1.9547572458797906e13,0.3226278408483371,0.0027414332724454045
1281,450,0.09927010487641143,0.0006092073938767566,6.534983481321463e12,1.9882307155229416e10,1.4953306714523168e9,1.9607150786680965e13,0.3226278408483371,0.0027414332724454045
1282,450,0.09874208557297007,0.0003890712606992045,6.554888676670714e12,1.9928095346531616e10,1.4976373716043267e9,1.966686637480476e13,0.3209117781121527,0.0017508206731464203
1283,450,0.09874208557297007,0.0003890712606992045,6.574839695633169e12,1.9973954392277744e10,1.4999458716036656e9,1.972671943188083e13,0.3209117781121527,0.0017508206731464203
1284,450,0.099343862734176,7.768758919576526e-5,6.594836609107457e12,2.0019884347541885e10,1.5022561714318254e9,1.9786710170280645e13,0.322867553886072,0.00034959415138094364
1285,450,0.099343862734176,7.768758919576526e-5,6.614879488000468e12,2.006588527082085e10,1.504568271431134e9,1.9846838807148336e13,0.322867553886072,0.00034959415138094364
1286,450,0.09845466324421867,0.0006673952695602443,6.634968403307887e12,2.0111957218152657e10,1.506882171681335e9,1.990710555649303e13,0.31997765554371066,0.0030032787130210995
1287,450,0.09808781634108682,8.780022293753675e-5,6.655103426129739e12,2.015810024103471e10,1.5091978717879715e9,1.996751062638652e13,0.31878540310853215,0.0003951010032189154
1288,450,0.09808450747545383,8.10890526482993e-5,6.675284627520463e12,2.020431439514948e10,1.5115153717881777e9,2.0028054230736742e13,0.3187746492952249,0.00036490073691734684
1289,450,0.09748363884399092,7.858762386705865e-5,6.695512078646462e12,2.0250599738336357e10,1.5138346719572005e9,2.008873658644984e13,0.3168218262429705,0.00035364430740176395
1290,450,0.09807389206894929,0.0009856046620214053,6.715785850715845e12,2.0296956321085045e10,1.5161557717826118e9,2.014955790078604e13,0.31874014922408517,0.004435220979096324
1291,450,0.09807205076689166,0.0003394895325740349,6.736106015043958e12,2.0343384203463524e10,1.5184786717885914e9,2.021051839393232e13,0.3187341649923979,0.001527702896583157
1292,450,0.09809034678183051,9.458614727291198e-5,6.756472642933079e12,2.038988343906485e10,1.5208033717833726e9,2.0271618277641227e13,0.31879362704094916,0.0004256376627281039
1293,450,0.09733069783592838,8.576536237790353e-5,6.776885805741906e12,2.0436454085300575e10,1.5231298719970353e9,2.0332857768950402e13,0.31632476796676723,0.00038594413070056587
1294,450,0.09748595445003796,8.700151582323096e-5,6.797345574923381e12,2.048309619292669e10,1.5254581719524872e9,2.039423707610238e13,0.3168293519626234,0.00039150682120453934
1295,450,0.09748595445003796,8.700151582323096e-5,6.81785202196764e12,2.0529809820065384e10,1.527788271951621e9,2.045575641739526e13,0.3168293519626234,0.00039150682120453934
1296,450,0.0975097714521502,0.00033691123309762016,6.838405218405247e12,2.057659502150776e10,1.5301201719432504e9,2.051741600684327e13,0.31690675721948813,0.0015161005489392908
1297,450,0.0973808930645263,8.658217431836452e-5,6.859005235887963e12,2.0623451853000534e10,1.5324538719794095e9,2.057921605984446e13,0.3164879024597105,0.00038961978443264033
1298,450,0.09648027043482187,0.00023445700470274382,6.879652146008529e12,2.0670380371449112e10,1.5347893722303877e9,2.0641156793636098e13,0.3135608789131711,0.0010550565211623472
1299,450,0.09681704768782995,5.6537070160065885e-5,6.900346020533806e12,2.0717380626792805e10,1.5371266721357677e9,2.070323841613114e13,0.3146554049854473,0.00025441681572029647
1300,450,0.09633929656275689,7.766227330857858e-5,6.921086931214397e12,2.0764452679743317e10,1.5394657722681038e9,2.0765461149972562e13,0.3131027138289599,0.00034948022988860364
1301,450,0.09633929656275689,7.766227330857858e-5,6.941874949855458e12,2.081159658214572e10,1.5418066722671142e9,2.082782520603633e13,0.3131027138289599,0.00034948022988860364
1302,450,0.09605246860879282,9.505342708311982e-5,6.962710148348465e12,2.0858812391294533e10,1.5441493723458078e9,2.089033080267263e13,0.31217052297857667,0.0004277404218740392
1303,450,0.0960524685670059,9.505321883697003e-5,6.983592598625517e12,2.0906100160942474e10,1.5464938723447733e9,2.0952978153637676e13,0.3121705228427692,0.00042773948476636513
1304,450,0.09546360824131916,8.202113220637591e-5,7.004522372673679e12,2.095345994867097e10,1.5488401725066693e9,2.1015767478021266e13,0.3102567267842873,0.0003690950949286916
1305,450,0.09620228068775953,6.852778811644586e-5,7.025499542529385e12,2.100089180469261e10,1.551188272301054e9,2.107869898512995e13,0.3126574122352185,0.0003083750465240064
1306,450,0.09555518781398485,8.699314090384791e-5,7.046524180332295e12,2.104839579144254e10,1.553538172479203e9,2.1141772900907305e13,0.31055436039545076,0.0003914691340673156
1307,450,0.09540968313199136,5.760730097239137e-5,7.067596358172885e12,2.1095971959202118e10,1.5558898725182495e9,2.1204989435137492e13,0.3100814701789719,0.0002592328543757612
1308,450,0.09578345932194163,8.730992335553683e-5,7.088716148326509e12,2.1143620363196976e10,1.5582433724138145e9,2.126834880432135e13,0.3112962427963103,0.00039289465509991574
1309,450,0.09560587353415458,0.0002566953545271299,7.109883622998934e12,2.119134106152319e10,1.560598672461311e9,2.133185122914251e13,0.31071908898600237,0.0011551290953720845
1310,450,0.09560587353415458,0.0002566953545271299,7.131098854552144e12,2.123913410752639e10,1.5629557724601047e9,2.1395496923914473e13,0.31071908898600237,0.0011551290953720845
1311,450,0.0950495173727855,0.0006213645581861421,7.152361915346e12,2.1286999558407837e10,1.565314672609766e9,2.145928610840107e13,0.30891093146155285,0.0027961405118376395
1312,450,0.09516844920030186,8.423072546633959e-5,7.173672877837836e12,2.1334937466205925e10,1.5676753725786102e9,2.152321899548471e13,0.30929745990098106,0.00037903826459852815
1313,450,0.09513417031323873,7.917890647118677e-5,7.195031814470229e12,2.13829478883555e10,1.5700378725867534e9,2.158729580560458e13,0.30918605351802586,0.0003563050791203405
1314,450,0.09458557020271108,8.651693224151797e-5,7.216438797808757e12,2.143103088108367e10,1.5724021727358015e9,2.1651516757666297e13,0.30740310315881103,0.00038932619508683086
1315,450,0.09418283820445104,0.0004175997147357818,7.237893900425092e12,2.1479186497915512e10,1.5747682728430629e9,2.1715882067113184e13,0.3060942241644659,0.001879198716311018
1316,450,0.09418283820445104,0.0004175997147357818,7.259397195011826e12,2.1527414793459248e10,1.5771361728416884e9,2.1780391950959305e13,0.3060942241644659,0.001879198716311018
1317,450,0.09395620330080431,8.85483735932064e-5,7.2809487542739375e12,2.1575715824632755e10,1.579505872903116e9,2.1845046629573805e13,0.305357660727614,0.0003984676811694288
1318,450,0.09390706117117988,0.00021389993644860421,7.302548650923137e12,2.1624089645641678e10,1.5818773729147396e9,2.1909846319844227e13,0.3051979488063346,0.000962549714018719
1319,450,0.09439299800198418,9.437249282367736e-5,7.324196957844274e12,2.1672536310821915e10,1.5842506727813456e9,2.1974791238881438e13,0.3067772435064486,0.0004246762177065481
1320,450,0.09439299800198418,9.437249282367736e-5,7.345893747861365e12,2.172105587811814e10,1.5866257727798479e9,2.2039881609005508e13,0.3067772435064486,0.0004246762177065481
1321,450,0.0945714893095094,8.382391106797349e-5,7.36763909391584e12,2.1769648401056225e10,1.5890026727296014e9,2.2105117646607754e13,0.30735734025590555,0.0003772075998058807
1322,450,0.0945714893095094,8.382391106797349e-5,7.389433068997707e12,2.1818313935846893e10,1.5913813727280378e9,2.2170499571919504e13,0.30735734025590555,0.0003772075998058807
1323,450,0.09380689472595691,0.0002393274314595016,7.411275746142215e12,2.186705253930133e10,1.5937618729341648e9,2.223602760617382e13,0.30487240785935993,0.0010769734415677571
1324,450,0.09233704864507641,8.515671584043388e-5,7.433167198463386e12,2.1915864266494335e10,1.596144173328198e9,2.23017019683728e13,0.3000954080964984,0.00038320522128195247
1325,450,0.09233704859247469,8.027895766878739e-5,7.455107499079613e12,2.1964749167054462e10,1.598528273326537e9,2.2367522870264492e13,0.30009540792554273,0.00036125530950954326
1326,450,0.09233704859247469,8.027895766878739e-5,7.477096721208152e12,2.201370730007572e10,1.600914173324834e9,2.243349053668843e13,0.30009540792554273,0.00036125530950954326
1327,450,0.09233704859247469,8.027895766878739e-5,7.499134938109002e12,2.206273872082789e10,1.6033018733230948e9,2.2499605187425004e13,0.30009540792554273,0.00036125530950954326
1328,450,0.09232800339917879,9.684582679137801e-5,7.521222223092004e12,2.2111843484603844e10,1.6056913733237095e9,2.256586704245757e13,0.3000660110473311,0.00043580622056120104
1329,450,0.09287076935771704,0.0005069571718020636,7.54335864952118e12,2.2161021645211163e10,1.6080826731748314e9,2.2632276319893133e13,0.3018300004125804,0.0022813072731092863
1330,450,0.09106324282667785,8.618843580141901e-5,7.565544290861511e12,2.221027326544818e10,1.6104757736551657e9,2.2698833250329395e13,0.29595553918670303,0.00038784796110638553
1331,450,0.09263078195245017,8.200804179744371e-5,7.587779220570032e12,2.225959838577515e10,1.6128706732372577e9,2.276553803385346e13,0.30105004134546304,0.0003690361880884967
1332,450,0.09232274692313536,8.127957405988278e-5,7.610063512168776e12,2.2308997075028126e10,1.615267373317637e9,2.2832390909761625e13,0.3000489275001899,0.0003657580832694725
1333,450,0.09232274692313536,8.127957405988278e-5,7.63239723926047e12,2.2358469382829216e10,1.6176658733156621e9,2.289939209104292e13,0.3000489275001899,0.0003657580832694725
1334,450,0.0918793048669768,0.000658187834056508,7.65478047547501e12,2.2408015366392147e10,1.620066173428492e9,2.2966541801334938e13,0.2986077408176746,0.002961845253254286
1335,450,0.09163564332691426,9.281968941629224e-5,7.677213294569814e12,2.2457635079339905e10,1.6224682734941885e9,2.3033840259421348e13,0.29781584081247137,0.00041768860237331506
1336,450,0.09153755306479375,8.311227341166493e-5,7.6996957702490205e12,2.250732857706154e10,1.6248721735180569e9,2.310128768678832e13,0.2974970474605797,0.0003740052303524922
1337,450,0.0908442311800468,0.00025669296809561256,7.722227976327417e12,2.255709591674219e10,1.6272778736981618e9,2.3168884307521062e13,0.29524375133515207,0.0011551183564302565
1338,450,0.09063764134038768,9.627860536946032e-5,7.744809986706808e12,2.2606937150868195e10,1.6296853737505574e9,2.3236630339342586e13,0.29457233435625996,0.0004332537241625714
1339,450,0.0909674824783378,9.477637317522941e-5,7.767441875288186e12,2.2656852334583805e10,1.632094673661777e9,2.3304526003867332e13,0.29564431805459784,0.00042649367928853234
1340,450,0.09092544492443838,8.230285073768943e-5,7.790123716048485e12,2.2706841525491173e10,1.6345057736705542e9,2.3372571526261438e13,0.2955076960044247,0.0003703628283196024
1341,450,0.09066117182455777,9.44026012072936e-5,7.812855583028302e12,2.2756904778476795e10,1.6369186737375362e9,2.3440767128090973e13,0.2946488084298127,0.00042481170543282124
1342,450,0.09049317851452385,8.606291271294047e-5,7.835637550313108e12,2.2807042147991e10,1.6393333737791321e9,2.350911303049142e13,0.2941028301722025,0.0003872831072082321
1343,450,0.08999003993737498,8.460418237396075e-5,7.858469692047126e12,2.285725369040838e10,1.6417498739078977e9,2.3577609457429883e13,0.2924676297964687,0.00038071882068282334
1344,450,0.08999003993737498,8.460418237396075e-5,7.881352082433839e12,2.2907539458854305e10,1.6441681739054132e9,2.3646256628523785e13,0.2924676297964687,0.00038071882068282334
1345,450,0.08999003993737498,8.460418237396075e-5,7.904284795725708e12,2.2957899509885708e10,1.6465882739028769e9,2.3715054768326863e13,0.2924676297964687,0.00038071882068282334
1346,450,0.08999003993737498,8.460418237396075e-5,7.927267906232905e12,2.300833389877229e10,1.6490101739002874e9,2.3784004099769723e13,0.2924676297964687,0.00038071882068282334
1347,450,0.08982964834708719,0.0003032109321783467,7.950301488305692e12,2.305884268119242e10,1.6514338739386814e9,2.3853104846532906e13,0.29194635712803335,0.0013644491948025602
1348,450,0.08945834144370078,0.0005410452129636852,7.973385616385652e12,2.3109425912542694e10,1.6538593740306644e9,2.39223572320357e13,0.29073960969202756,0.0024347034583365834
1349,450,0.08973587274264698,0.0005163478347684674,7.996520364955358e12,2.3160083645905693e10,1.6562866739562526e9,2.3991761476651734e13,0.29164158641360266,0.002323565256458103
1350,450,0.08965433670933474,0.0007017307295617412,8.019705808532016e12,2.3210815939114437e10,1.6587157739728863e9,2.4061317807560273e13,0.2913765943053379,0.0031577882830278355
1351,450,0.08946868608221445,9.451158010862192e-5,8.042942021726991e12,2.3261622846806282e10,1.6611466740216725e9,2.4131026447618047e13,0.29077322976719694,0.0004253021104887987
1352,450,0.08953173611566197,6.99736905007943e-5,8.066229079126405e12,2.3312504423326893e10,1.6635793740024679e9,2.4200887619512664e13,0.2909781423759014,0.00031488160725357434
1353,450,0.09046149381673298,9.448435730125003e-5,8.089567055464172e12,2.3363460722359783e10,1.6660138737576647e9,2.4270901545079562e13,0.2939998549043822,0.00042517960785562513
1354,450,0.08934273470546251,0.0003405369826918934,8.112956025496344e12,2.341449180666996e10,1.668450174044441e9,2.434106845905478e13,0.2903638877927532,0.0015324164221135203
1355,450,0.08911553738266086,7.859918155795176e-5,8.136396064042195e12,2.3465597723972008e10,1.670888274100727e9,2.4411388575285203e13,0.28962549649364777,0.00035369631701078294
1356,450,0.08911553738266086,7.859918155795176e-5,8.15988724592662e12,2.3516778531244034e10,1.6733281740975492e9,2.4481862120784188e13,0.28962549649364777,0.00035369631701078294
1357,450,0.08812335006649002,0.0003885324850569047,8.18342964607067e12,2.3568034286855465e10,1.6757698743472922e9,2.4552489324648477e13,0.28640088771609257,0.0017483961827560713
1358,450,0.08811537724079255,0.00016798389236132895,8.2070233394793125e12,2.361936504106465e10,1.6782133743469317e9,2.4623270404742605e13,0.2863749760325758,0.0007559275156259803
1359,450,0.08862279022935127,0.00022872976501275843,8.230668401168194e12,2.3670770850324463e10,1.6806586742138076e9,2.4694205587818965e13,0.2880240682453916,0.001029283942557413
1360,450,0.08872375368640521,8.531711286769483e-5,8.254364906233553e12,2.3722251772245377e10,1.6831057741848295e9,2.476529510240333e13,0.2883521994808169,0.0003839270079046267
1361,450,0.08865398538484964,7.934878736258899e-5,8.278112929785594e12,2.3773807861500473e10,1.6855546741992e9,2.483653917310619e13,0.2881254525007613,0.00035706954313165045
1362,450,0.08865398538484964,7.934878736258899e-5,8.301912547031905e12,2.3825439172747772e10,1.688005374195612e9,2.4907938024638586e13,0.2881254525007613,0.00035706954313165045
1363,450,0.08865398538484964,7.934878736258899e-5,8.325763833223577e12,2.387714576143452e10,1.6904578741919513e9,2.497949188299805e13,0.2881254525007613,0.00035706954313165045
1364,450,0.08744913205946284,8.209072367303703e-5,8.349666863674391e12,2.392892768588734e10,1.6929121744947631e9,2.5051200978398586e13,0.28420967919325424,0.00036940825652866663
1365,450,0.08743457946918581,8.358923541273145e-5,8.373621713728004e12,2.398078499530102e10,1.6953682744946275e9,2.5123065528380473e13,0.2841623832748539,0.0003761515593572915
1366,450,0.0876311737291411,0.00020326294940050597,8.397628458800064e12,2.4032717747429253e10,1.6978261744407568e9,2.5195085762686637e13,0.2848013146197086,0.0009146832723022769
1367,450,0.08781129611929148,7.872285207079695e-5,8.421687174390477e12,2.4084725998116856e10,1.7002858743913977e9,2.5267261908511395e13,0.2853867123876973,0.0003542528343185863
1368,450,0.08794361051189463,8.557490813285016e-5,8.44579793599334e12,2.4136809802711452e10,1.7027473743537445e9,2.533959419257511e13,0.28581673416365755,0.0003850870865978257
1369,450,0.0872229866096017,8.696843937685051e-5,8.469960819202013e12,2.4188969218524464e10,1.7052106745319877e9,2.5412082844497375e13,0.28347470648120554,0.0003913579771958273
1370,450,0.08753481744083158,8.284483324423305e-5,8.494175899650333e12,2.4241204296052082e10,1.7076757744490492e9,2.548472808444309e13,0.28448815668270266,0.0003728017495990487
1371,450,0.08753481744083158,8.284483324423305e-5,8.518443253033069e12,2.429351509396427e10,1.7101426744447536e9,2.5557530144292086e13,0.28448815668270266,0.0003728017495990487
1372,450,0.08751505637095536,8.370606885780879e-5,8.542762955097746e12,2.4345901666792866e10,1.7126113744453685e9,2.563048925024248e13,0.2844239332056049,0.00037667730986013957
1373,450,0.08668333164859279,8.415628059082428e-5,8.567135081654756e12,2.4398364071808453e10,1.7150818746502252e9,2.570360563253085e13,0.28172082785792657,0.00037870326265870927
1374,450,0.08668333164859279,8.415628059082428e-5,8.591559708544632e12,2.4450902360129948e10,1.7175541746456666e9,2.5776879512864465e13,0.28172082785792657,0.00037870326265870927
1375,450,0.08660840203925882,9.526551321050749e-5,8.616036911684229e12,2.4503516589315205e10,1.7200282746597617e9,2.5850311122221074e13,0.2814773066275912,0.0004286948094472837
1376,450,0.08634035960669803,0.00017229508617895654,8.640566767040342e12,2.4556206814930103e10,1.7225041747218404e9,2.5923900688928305e13,0.2806061687217686,0.0007753278878053045
1377,450,0.08634035960669803,0.00017229508617895654,8.665149350653444e12,2.4608973091086636e10,1.7249818747170036e9,2.5997648439395504e13,0.2806061687217686,0.0007753278878053045
1378,450,0.08624383717142689,8.187362004412834e-5,8.689784738605675e12,2.466181547396996e10,1.7274613747363117e9,2.607155460315627e13,0.2802924708071374,0.0003684312901985775
1379,450,0.08656985377998822,9.026195332640902e-5,8.714473006997668e12,2.471473401754356e10,1.729942674649871e9,2.6145619406787344e13,0.2813520247849617,0.0004061787899688406
1380,450,0.08656985377998822,9.026195332640902e-5,8.739214232042202e12,2.4767728778960472e10,1.7324257746447408e9,2.6219843081513383e13,0.2813520247849617,0.0004061787899688406
1381,450,0.08656985377998822,9.026195332640902e-5,8.764008489979696e12,2.482079981267023e10,1.7349106746395092e9,2.629422585490567e13,0.2813520247849617,0.0004061787899688406
1382,450,0.08547601858586623,9.518338156322894e-5,8.788855857118e12,2.4873947176689438e10,1.7373973749060595e9,2.636876795977453e13,0.27779706040406527,0.00042832521703453023
1383,450,0.08562341139888902,7.934785337943169e-5,8.813756409797895e12,2.4927170920427296e10,1.7398858748642046e9,2.6443469616841945e13,0.2782760870463893,0.0003570653402074426
1384,450,0.08562341139888902,7.934785337943169e-5,8.838710224437266e12,2.4980471102634975e10,1.7423761748586571e9,2.6518331060295934e13,0.2782760870463893,0.0003570653402074426
1385,450,0.08511532166839034,8.345241171559234e-5,8.863717377509486e12,2.5033847779482773e10,1.744868274978331e9,2.6593352520814406e13,0.2766247954222686,0.0003755358527201655
1386,450,0.08432843134439788,0.0003415215589092981,8.888777945492645e12,2.5087301005653206e10,1.7473621751643713e9,2.6668534227166668e13,0.2740674018692931,0.0015368470150918414
1387,450,0.08485227258559588,0.0003727748751647794,8.913892005032543e12,2.514083083248674e10,1.7498578750302799e9,2.674387640339019e13,0.27576988590318663,0.0016774869382415072
1388,450,0.08506505290901394,6.806669573374002e-6,8.939059632715615e12,2.5194437319270832e10,1.7523553749730997e9,2.681937928517019e13,0.2764614219542953,3.063001308018301e-5
1389,450,0.0845555100795497,8.648012810706673e-5,8.964280905259867e12,2.5248120522299316e10,1.7548546750918014e9,2.6895043104005195e13,0.2748054077585365,0.0003891605764818003
1390,450,0.0845555100795497,8.648012810706673e-5,8.989555899368105e12,2.5301880493779938e10,1.7573557750855694e9,2.6970868085774516e13,0.2748054077585365,0.0003891605764818003
1391,450,0.0845555100795497,8.648012810706673e-5,9.01488469185574e12,2.535571729024932e10,1.7598586750792162e9,2.704685446266671e13,0.2748054077585365,0.0003891605764818003
1392,450,0.08440752309649363,9.14839325519729e-5,9.040267359573393e12,2.5409630967344624e10,1.762363375108858e9,2.7123002465769312e13,0.2743244500636043,0.00041167769648387805
1393,450,0.08442035827522423,8.09942875528413e-5,9.065703979434703e12,2.546362157956858e10,1.7648698750991385e9,2.719931232469894e13,0.27436616439447875,0.0003644742939877858
1394,450,0.0837522095386726,0.000172196889914353,9.091194628384428e12,2.5517689184275787e10,1.7673781752545738e9,2.7275784273360574e13,0.27219468100068595,0.0007748860046145886
1395,450,0.08402931418027099,0.0005816366089647428,9.116739383460965e12,2.557183383270609e10,1.7698882751781983e9,2.7352418536994215e13,0.2730952710858807,0.002617364740341343
1396,450,0.08341518167233813,0.00025490582286217693,9.142338321753426e12,2.5626055584685074e10,1.7724001753218496e9,2.7429215353361766e13,0.2710993404350989,0.0011470762028797962
1397,450,0.08327323206464085,7.85705870497874e-5,9.167991520365844e12,2.5680354492099968e10,1.7749138753493526e9,2.750617494900502e13,0.27063800421008277,0.0003535676417240433
1398,450,0.08352223652792409,0.00039553101699767916,9.193699056462506e12,2.5734730610424225e10,1.7774293752809393e9,2.7583297555786977e13,0.2714472687157533,0.0017798895764895562
1399,450,0.08357032773288567,0.0005267607555727047,9.21946100732634e12,2.5789183996388298e10,1.7799466752610033e9,2.766058340748834e13,0.27160356513187844,0.002370423400077171
1400,450,0.08289631530636345,8.558270872994163e-5,9.245277450248701e12,2.5843714706552593e10,1.7824657754176128e9,2.7738032737862855e13,0.2694130247456812,0.00038512218928473736
1401,450,0.08341721073959121,0.00035383939010702036,9.271148462531697e12,2.589832279145355e10,1.7849866752838593e9,2.7815645772172465e13,0.27110593490367146,0.0015922772554815916
1402,450,0.08344964183643194,0.00021173368515236293,9.297074121626756e12,2.595300831051317e10,1.787509375268811e9,2.7893422748583668e13,0.2712113359684038,0.0009528015831856332
1403,450,0.08310690650944064,0.00023678166252630458,9.323054504985037e12,2.6007771318720314e10,1.7900338753432097e9,2.7971363899084008e13,0.2700974461556821,0.0010655174813683707
1404,450,0.08211863765871068,8.832313350694778e-5,9.349089690123943e12,2.6062611871997627e10,1.7925601755713472e9,2.8049469457167832e13,0.2668855723908097,0.000397454100781265
1405,450,0.0825779024584081,8.389109354832166e-5,9.37517975460644e12,2.611753002049408e10,1.7950882754537723e9,2.812773964814194e13,0.2683781829898263,0.0003775099209674475
1406,450,0.0825779024584081,8.389109354832166e-5,9.401324776055283e12,2.617252582414415e10,1.7976181754453156e9,2.820617471164178e13,0.2683781829898263,0.0003775099209674475
1407,450,0.08247875564570309,0.0003053496346600009,9.427524832142809e12,2.6227599337337093e10,1.8001498754596846e9,2.828477487944734e13,0.26805595584853503,0.0013740733559700039
1408,450,0.08232868076789007,0.0002555167658931062,9.453780000642137e12,2.6282750615227974e10,1.8026833754868505e9,2.836354038456793e13,0.2675682124956427,0.001149825446518978
1409,450,0.08221234979752733,0.00026140353094262743,9.480090359315148e12,2.6337979712875973e10,1.8052186755055342e9,2.8442471460104586e13,0.2671901368419638,0.0011763158892418234
1410,450,0.08154517463153825,8.484539697479234e-5,9.506455986029918e12,2.6393286686977592e10,1.807755775654732e9,2.8521568341653117e13,0.2650218175524993,0.0003818042863865655
1411,450,0.08154517463153825,8.484539697479234e-5,9.532876958671834e12,2.6448671589831356e10,1.8102946756454425e9,2.860083125862066e13,0.2650218175524993,0.0003818042863865655
1412,450,0.08154517463153825,8.484539697479234e-5,9.559353355204807e12,2.650413447833409e10,1.8128353756359775e9,2.868026044723912e13,0.2650218175524993,0.0003818042863865655
1413,450,0.08154517463153825,8.484539697479234e-5,9.585885253642146e12,2.6559675407755135e10,1.815377875626334e9,2.875985614154771e13,0.2650218175524993,0.0003818042863865655
1414,450,0.08122764874943705,4.6625146114593e-5,9.612472732033502e12,2.661529443413609e10,1.81792217569122e9,2.883961857689598e13,0.2639898584356704,0.0002098131575156685
1415,450,0.08173984983491099,0.0003542687732031343,9.639115868538514e12,2.6670991609952896e10,1.8204682755596693e9,2.8919547983546688e13,0.26565451196346074,0.0015942094794141044
1416,450,0.0818790111231821,8.68751207671158e-5,9.66581474134226e12,2.6726766993407314e10,1.8230161755174763e9,2.8999644600305363e13,0.26610678615034183,0.00039093804345202113
1417,450,0.08197451218984454,8.67736123162946e-5,9.692569428631756e12,2.6782620638961845e10,1.8255658754844797e9,2.9079908660745195e13,0.2664171646169948,0.0003904812554233257
1418,450,0.0816350869608897,0.0005261253904518804,9.719380008706488e12,2.6838552602842575e10,1.82811737555207e9,2.9160340401122715e13,0.2653140326228915,0.0023675642570334617
1419,450,0.0816350869608897,0.0005261253904518804,9.746246559943777e12,2.6894562938432606e10,1.8306706755412884e9,2.9240940053685668e13,0.2653140326228915,0.0023675642570334617
1420,450,0.08059787544600158,0.0003400833763099718,9.773169160730998e12,2.695065170435424e10,1.8332257757746518e9,2.9321707858550617e13,0.26194309519950515,0.001530375193394873
1421,450,0.08059787544600158,0.0003400833763099718,9.800147889516043e12,2.700681895082476e10,1.835782675763465e9,2.94026440436995e13,0.26194309519950515,0.001530375193394873
1422,450,0.08059787544600158,0.0003400833763099718,9.827182824812092e12,2.7063064735638794e10,1.83834137575207e9,2.9483748848354703e13,0.26194309519950515,0.001530375193394873
1423,450,0.08148844430111024,0.00025584628097172744,9.854274045180967e12,2.71193891118971e10,1.8409018755322957e9,2.9565022505038133e13,0.2648374439786083,0.0011513082643727734
1424,450,0.08140568580762991,0.00025723193136153826,9.881421629250395e12,2.7175792139407642e10,1.8434641755399454e9,2.9646465256259066e13,0.26456847887479723,0.0011575436911269222
1425,450,0.08067975119927047,9.555572753042074e-5,9.90862565571623e12,2.7232273872639496e10,1.8460282756983392e9,2.9728077336859305e13,0.26220919139762905,0.00043000077388689336
1426,450,0.08037699139435839,9.471796904955891e-5,9.935886203271152e12,2.7288834364256123e10,1.8485941757565267e9,2.980985897924852e13,0.26122522203166476,0.0004262308607230151
1427,450,0.08012472712348753,5.7672756551022783e-5,9.963203350703242e12,2.73454736704399e10,1.8511618758025775e9,2.9891810421125652e13,0.2604053631513345,0.00025952740447960255
1428,450,0.08016894418420831,0.0001731466652320654,9.990577176887662e12,2.7402191845866203e10,1.8537313757794127e9,2.9973931898110008e13,0.260549068598677,0.0007791599935442943
1429,450,0.08011229774221532,0.00015171752999582226,1.0018007760700746e13,2.7458988946766525e10,1.8563026757796295e9,3.0056223648329453e13,0.2603649676621998,0.0006827288849812002
1430,450,0.08011229774221532,0.00015171752999582226,1.004549518110413e13,2.751586502802858e10,1.8588757757664368e9,3.0138685908071633e13,0.2603649676621998,0.0006827288849812002
1431,450,0.07938861010018569,7.920051714671427e-5,1.007303951711413e13,2.7572820146803852e10,1.8614506759198997e9,3.0221318917126133e13,0.2580129828256035,0.00035640232716021425
1432,450,0.08040763072078738,8.894509820856506e-5,1.0100640847772998e13,2.762985435240992e10,1.864027375670945e9,3.0304122903929934e13,0.26132479984255896,0.00040025294193854276
1433,450,0.07958072352230952,8.793095126049001e-5,1.0128299252208223e13,2.768696770878668e10,1.8666058758481522e9,3.0387098118614758e13,0.25863735144750594,0.00039568928067220505
1434,450,0.0797765832719056,0.00048317796319557755,1.015601480957557e13,2.7744160264261463e10,1.869186175787136e9,3.047024478847958e13,0.2592738956336932,0.002174300834380099
1435,450,0.07958380810096768,9.027033446320491e-5,1.018378759915898e13,2.7801432077529057e10,1.8717682758188086e9,3.055356315621368e13,0.258647376328145,0.0004062165050844221
1436,450,0.07958380810096768,9.027033446320491e-5,1.0211617700187307e13,2.785878320244181e10,1.8743521758041e9,3.0637053457630977e13,0.258647376328145,0.0004062165050844221
1437,450,0.07965029103745273,8.665249065803514e-5,1.0239505192019125e13,2.791621369457839e10,1.876937875773834e9,3.0720715931188242e13,0.2588634458717214,0.00038993620796115813
1438,450,0.07977262202483526,0.0002987245102990041,1.0267450154031018e13,2.7973723609231377e10,1.8795253757297797e9,3.0804550815122105e13,0.2592610215807146,0.0013442602963455186
1439,450,0.07977262220398303,0.0002987631271090114,1.0295452665710941e13,2.8031313002105133e10,1.8821146757142544e9,3.088855834838976e13,0.25926102216294483,0.0013444340719905514
1440,450,0.07977262206888783,0.0002987624251674373,1.0323512806546055e13,2.808898192817128e10,1.884705775698448e9,3.0972738769084887e13,0.25926102172388543,0.0013444309132534678
1441,450,0.0789845153995154,8.220568405869984e-5,1.0351630656124709e13,2.8146730444605175e10,1.8872986758637583e9,3.1057092318690035e13,0.25669967504842506,0.00036992557826414924
1442,450,0.0789845153995154,8.220568405869984e-5,1.0379806294009133e13,2.8204558602865482e10,1.8898933758473754e9,3.114161923045421e13,0.25669967504842506,0.00036992557826414924
1443,450,0.07939500711075309,0.0001817758234588859,1.0408039799874668e13,2.8262466459134686e10,1.892489875736564e9,3.1226319744738137e13,0.2580337731099476,0.0008179912055649865
1444,450,0.0785381521656478,8.377249014047505e-5,1.0436331253518416e13,2.832045407272885e10,1.895088175915301e9,3.1311194106663934e13,0.25524899453835537,0.00037697620563213773
1445,450,0.07763107643847603,0.0004309070313822725,1.0464680734618447e13,2.8378521495957397e10,1.8976882761013007e9,3.139624255128558e13,0.2523009984250471,0.0019390816412202263
1446,450,0.07763107643847603,0.0004309070313822725,1.0493088323099654e13,2.8436668781837105e10,1.900290176083705e9,3.1481465314674465e13,0.2523009984250471,0.0019390816412202263
1447,450,0.07807062760286526,7.877582371252644e-5,1.0521554098847045e13,2.849489598675209e10,1.9028938759683013e9,3.156686263816896e13,0.2537295397093121,0.000354491206706369
1448,450,0.0781002570689609,0.00016806809323923825,1.0550078141740121e13,2.8553203167984253e10,1.9054993759432142e9,3.165243476467552e13,0.2538258354741229,0.0007563064195765722
1449,450,0.07805757943411357,8.794987969864786e-5,1.0578660531860232e13,2.8611590380006058e10,1.9081066759344435e9,3.1738181932939047e13,0.2536871331608691,0.0003957744586439154
1450,450,0.07827617759265829,8.239821399368127e-5,1.0607301349211697e13,2.867005767728749e10,1.9107157758661876e9,3.182410438199495e13,0.2543975771761394,0.00037079196297156575
1451,450,0.07765302593558493,9.477263622689885e-5,1.0636000673930043e13,2.8728605117735645e10,1.91332667598733e9,3.1910202356098676e13,0.25237233429065103,0.00042647686302104483
1452,450,0.0776538978374114,9.473678727881703e-5,1.066475858617886e13,2.8787232753117443e10,1.915939375967566e9,3.199647609053308e13,0.25237516797158704,0.0004263155427546766
1453,450,0.07713252676518936,9.420436479527117e-5,1.0693575166184744e13,2.8845940641432865e10,1.9185538760642455e9,3.208292583004612e13,0.2506807119868654,0.0004239196415787203
1454,450,0.07713252697523706,9.420840884425134e-5,1.072245049422864e13,2.890472883547287e10,1.9211701760439754e9,3.2169551811768703e13,0.25068071266952047,0.00042393783979913105
1455,450,0.07694812552484798,8.576195581312755e-5,1.0751384650643148e13,2.896359739218111e10,1.9237882760644076e9,3.225635427920935e13,0.25008140795575595,0.000385928801159074
1456,450,0.07688000287910422,9.421540767822194e-5,1.0780377715817486e13,2.9022546366114773e10,1.926408176058541e9,3.234333347247197e13,0.2498600093570887,0.00042396933455199874
1457,450,0.07691673137716876,8.331769463103649e-5,1.080942977019661e13,2.9081575812570404e10,1.929029876029029e9,3.243048963293153e13,0.24997937697579847,0.0003749296258396642
1458,450,0.07747011824147945,7.99112718582648e-5,1.0838540894283447e13,2.9140685785836193e10,1.9316533758838546e9,3.251782300061346e13,0.25177788428480824,0.0003596007233621916
1459,450,0.07704570974418058,8.69814760929455e-5,1.08677111686334e13,2.9199876344735767e10,1.934278675956464e9,3.2605333822516496e13,0.2503985566685869,0.0003914166424182548
1460,450,0.07708217617993518,8.195486038870066e-5,1.089694067385296e13,2.9259147541116146e10,1.9369057759258342e9,3.2693022335343234e13,0.25051707258478934,0.00036879687174915296
1461,450,0.07677364586845337,0.00022701532921462836,1.0926229490595635e13,2.9318499432161377e10,1.9395346759711566e9,3.278088878397916e13,0.24951434907247344,0.0010215689814658277
1462,450,0.07588440904754938,8.760817098332093e-5,1.0955577699625873e13,2.9377932073688454e10,1.9421653761443098e9,3.286893341137158e13,0.2466243294045355,0.0003942367694249442
1463,450,0.07676750833159529,8.529853658313229e-5,1.0984985381695637e13,2.9437445515421547e10,1.9447978759258242e9,3.295715645153271e13,0.2494944020776847,0.0003838434146240953
1464,450,0.07647951400106688,8.863722317144909e-5,1.101445261762089e13,2.949703981957287e10,1.9474321759654455e9,3.304555815741824e13,0.24855842050346735,0.00039886750427152093
1465,450,0.07586882823873183,8.051387942458431e-5,1.1043979488301672e13,2.9556715039405025e10,1.9500682760753136e9,3.313413876866058e13,0.24657369177587843,0.0003623124574106294
1466,450,0.07586882823873183,8.051387942458431e-5,1.1073566074685564e13,2.961647122799073e10,1.9527061760503247e9,3.3222898524771496e13,0.24657369177587843,0.0003623124574106294
1467,450,0.07617702597112634,0.0004282486410017095,1.1103212457748018e13,2.967630844130823e10,1.9553458759558222e9,3.3311837669831277e13,0.2475753344061606,0.0019271188845076928
1468,450,0.07617702597112634,0.0004282486410017095,1.113291871857769e13,2.9736226736085354e10,1.9579873759299545e9,3.340095644916409e13,0.2475753344061606,0.0019271188845076928
1469,450,0.07617702597112634,0.0004282486410017095,1.1162684938265527e13,2.9796226166862156e10,1.9606306759036374e9,3.3490255105011617e13,0.2475753344061606,0.0019271188845076928
1470,450,0.07587135760840036,8.264880195646044e-5,1.119251119799436e13,2.9856306789632767e10,1.9632757759453857e9,3.3579733881941227e13,0.24658191222730116,0.000371919608804072
1471,450,0.07539066435651784,8.757808643605826e-5,1.1222397578946338e13,2.991646865934617e10,1.9659226760231922e9,3.3669393023162312e13,0.24501965915868298,0.00039410138896226214
1472,450,0.0752787539681735,8.392935199701322e-5,1.1252344162414662e13,2.9976711829999474e10,1.9685713760198493e9,3.3759232770553496e13,0.24465595039656388,0.00037768208398655947
1473,450,0.07507848912445889,0.0002288163156300696,1.1282351029707176e13,3.0037036357934242e10,1.9712218760348127e9,3.384925336974563e13,0.24400508965449139,0.0010296734203353133
1474,450,0.07502495480202599,0.0004416705161430748,1.1312418262245277e13,3.0097442297868874e10,1.973874176016636e9,3.3939455064020926e13,0.24383110310658448,0.0019875173226438364
1475,450,0.07501021100001268,0.0003405799993200448,1.1342545941460238e13,3.0157929705331295e10,1.9765282759912794e9,3.4029838098099492e13,0.2437831857500412,0.0015326099969402017
1476,450,0.07471850242609351,0.00040495609965345437,1.1372734148829125e13,3.0218498636320618e10,1.9791841760243382e9,3.4120402717591062e13,0.2428351328848039,0.0018223024484405447
1477,450,0.07466848886527516,9.709378573959234e-5,1.1402982965934002e13,3.0279149144902065e10,1.9818418760061576e9,3.421114916528912e13,0.24267258881214426,0.00043692203582816554
1478,450,0.07466848886527516,9.709378573959234e-5,1.1433292474344752e13,3.0339881286784702e10,1.9845013759754593e9,3.4302077686711996e13,0.24267258881214426,0.00043692203582816554
1479,450,0.07471850261309299,0.0004452132304728742,1.1463662755721371e13,3.0400695117236717e10,1.9871626759319673e9,3.4393188526841117e13,0.2428351334925522,0.002003459537127934
1480,450,0.0747265075878764,0.0005804394577233491,1.149409389180729e13,3.0461590691746517e10,1.9898257758973968e9,3.4484481931131383e13,0.2428611496605983,0.002611977559755071
1481,450,0.0749694250850135,8.397998040548925e-5,1.1524585964386186e13,3.0522568064943687e10,1.9924906758151333e9,3.4575958143912223e13,0.24365063152629388,0.00037790991182470163
1482,450,0.07495711722932294,0.00037259053717475055,1.1555139055225812e13,3.0583627293225357e10,1.9951573757839174e9,3.4667617412436926e13,0.24361063099529956,0.0016766574172863776
1483,450,0.07415858390641289,9.464319829309308e-5,1.1585753246280432e13,3.0644768433114536e10,1.997825875923555e9,3.475945998419403e13,0.2410153976958419,0.00042589439231891885
1484,450,0.07400642962987182,0.00041426779216637683,1.16164286194137e13,3.07059915365217e10,2.0004961759208736e9,3.48514860999489e13,0.24052089629708343,0.0018642050647486958
1485,450,0.07400642962987182,0.00041426779216637683,1.1647165256674572e13,3.0767296659882607e10,2.0031682758863149e9,3.494369600739994e13,0.24052089629708343,0.0018642050647486958
1486,450,0.07422384410479091,0.000756196226876316,1.1677963240083148e13,3.0828683858301884e10,2.005842175801478e9,3.5036089952464117e13,0.24122749334057045,0.003402883020943422
1487,450,0.07377212134393757,0.00048482541196168176,1.1708822651763246e13,3.089015318913326e10,2.0085178758649595e9,3.512866818461714e13,0.23975939436779709,0.002181714353827568
1488,450,0.07441992577781315,8.269993980857913e-5,1.1739743573879715e13,3.0951704703514336e10,2.0111953756917028e9,3.522143094401088e13,0.2418647587778927,0.0003721497291386061
1489,450,0.07386523096794137,5.672079613659371e-5,1.177072608859447e13,3.1013338462071342e10,2.0138746757736094e9,3.531437848552788e13,0.24006200064580946,0.00025524358261467167
1490,450,0.07404225896627777,8.360373405451655e-5,1.1801770278235322e13,3.1075054515571186e10,2.0165557756981676e9,3.540751104902992e13,0.24063734164040274,0.00037621680324532444
1491,450,0.07307268233608483,9.907740479067532e-5,1.1832876225082732e13,3.113685292364604e10,2.0192386758660116e9,3.550082888821322e13,0.23748621759227567,0.0004458483215580389
1492,450,0.07307268233608483,9.907740479067532e-5,1.1864044011543342e13,3.119873373666163e10,2.0219233758271527e9,3.559433224267802e13,0.23748621759227567,0.0004458483215580389
1493,450,0.07349131740873575,0.0002046775644525395,1.1895273720034824e13,3.1260697011163315e10,2.0246098756987426e9,3.568802136169644e13,0.2388467815783912,0.0009210490400364278
1494,450,0.07306063402466344,8.309337303252949e-5,1.19265654330755e13,3.1322742805352497e10,2.0272981757500331e9,3.578189649720865e13,0.23744706058015616,0.0003739201786463827
1495,450,0.07306063402466344,8.309337303252949e-5,1.1957919233180564e13,3.1384871171537533e10,2.0299882757091854e9,3.587595789233718e13,0.23744706058015616,0.0003739201786463827
1496,450,0.07305665746307419,8.181731138186877e-5,1.1989335202961564e13,3.144708216599247e10,2.0326801756684952e9,3.597020579641399e13,0.23743413675499112,0.00036817790121840944
1497,450,0.07314539231322593,8.697950347826927e-5,1.2020813425077455e13,3.1509375843762524e10,2.0353738756075199e9,3.606464045705843e13,0.2377225250179843,0.00039140776565221175
1498,450,0.07254051704529851,0.00028264733911763287,1.2052353982206902e13,3.1571752261928566e10,2.0380693756913385e9,3.6159262125223195e13,0.23575668039722017,0.001271913026029348
1499,450,0.07253724954282066,8.584054175504304e-5,1.2083956957193332e13,3.163421147277869e10,2.040766675648948e9,3.6254071044543945e13,0.23574606101416715,0.0003862824378976937
1500,450,0.07254642945495265,8.726781077853928e-5,1.2115622432789326e13,3.1696753532934303e10,2.0434657756026506e9,3.634906746563332e13,0.23577589572859614,0.00039270514850342676
1501,450,0.07267652528226774,0.00020537129168926916,1.2147350491877807e13,3.1759378497415047e10,2.0461666755299747e9,3.644425163673067e13,0.23619870716737015,0.0009241708126017112
1502,450,0.07268355133713231,8.747020074645452e-5,1.2179141217437879e13,3.1822086422053425e10,2.0488693754829135e9,3.653962380745367e13,0.23622154184568,0.00039361590335904533
1503,450,0.07312857161302633,8.079722812848189e-5,1.221099469240595e13,3.1884877360818726e10,2.051573875342555e9,3.663518422480874e13,0.23766785774233556,0.0003635875265781685
1504,450,0.0724404473655749,0.00033919628010669733,1.224291099983896e13,3.194775137261292e10,2.0542801754390361e9,3.673093314351843e13,0.2354314539381184,0.001526383260480138
1505,450,0.07236402652751572,8.615852436106103e-5,1.227489022286363e13,3.2010708508676155e10,2.0569882754076998e9,3.682687080662745e13,0.2351830862144261,0.0003877133596247746
1506,450,0.07224945908271227,8.672907316003686e-5,1.230693244459757e13,3.2073748825772427e10,2.0596981753826704e9,3.692299746593791e13,0.23481074201881488,0.00039028082922016585
1507,450,0.07248557525615565,8.312904156883123e-5,1.2339037748258518e13,3.213687237827757e10,2.0624098752835283e9,3.701931336968337e13,0.23557811958250585,0.00037408068705974053
1508,450,0.07248557525615565,8.312904156883123e-5,1.23712062171158e13,3.220007922281099e10,2.0651233752329366e9,3.711581876973799e13,0.23557811958250585,0.00037408068705974053
1509,450,0.07212786446579,7.780786312132759e-5,1.24034379344894e13,3.2263369414922287e10,2.0678386752562585e9,3.721251391649365e13,0.2344155595138175,0.0003501353840459742
1510,450,0.0714291126770354,0.00038846836282984125,1.2435732983728203e13,3.2326743009828285e10,2.0705557753477767e9,3.730939906001901e13,0.23214461620036506,0.0017481076327342856
1511,450,0.07130762250195072,8.709764769104919e-5,1.2468091448327064e13,3.2390200060708717e10,2.0732746753208373e9,3.740647444729819e13,0.23174977313133982,0.00039193941460972134
1512,450,0.0717884579037545,0.00043104870957341165,1.2500513411687887e13,3.2453740622765835e10,2.0759953751660304e9,3.750374032875877e13,0.23331248818720213,0.0019397191930803524
1513,450,0.07209656416645258,8.217305023157454e-5,1.2532998957427207e13,3.25173647530475e10,2.0787178750485182e9,3.760119695770549e13,0.23431383354097088,0.00036977872604208547
1514,450,0.07164915001491323,8.890604305270514e-5,1.2565548169091852e13,3.258107250815779e10,2.081442175085658e9,3.769884458704759e13,0.232859737548468,0.0004000771937371731
1515,450,0.07206618763758184,8.880028523815127e-5,1.2598161130335191e13,3.264486393964558e10,2.0841682749423869e9,3.779668346195193e13,0.23421510982214097,0.0003996012835716807
1516,450,0.07107668408872639,6.655435999815345e-5,1.2630837924870885e13,3.2708739107992756e10,2.0868961750894516e9,3.789471384163638e13,0.23099922328836076,0.00029949461999169056
1517,450,0.0708442763600982,0.00023703185590864297,1.2663578636465861e13,3.2772698063501938e10,2.089625875078159e9,3.799293596965175e13,0.23024389817031915,0.0010666433515888933
1518,450,0.0708442763600982,0.00023703185590864297,1.2696383348939625e13,3.2836740862653717e10,2.0923573750186715e9,3.809135009932712e13,0.23024389817031915,0.0010666433515888933
1519,450,0.07129626592956487,8.047500093636743e-5,1.2729252146174596e13,3.29008675602138e10,2.0950906748657918e9,3.818995648147977e13,0.2317128642710858,0.0003621375042136534
1520,450,0.07072501289965867,9.427871309530955e-5,1.2762185112059986e13,3.2965078214811874e10,2.0978257749215577e9,3.8288755373168766e13,0.22985629192389068,0.00042425420892889295
1521,450,0.07072501289965867,9.427871309530955e-5,1.2795182330603283e13,3.3029372878083023e10,2.100562674859135e9,3.838774702064761e13,0.22985629192389068,0.00042425420892889295
1522,450,0.07111890901245535,9.501169004460405e-5,1.2828243885838045e13,3.3093751605699158e10,2.1033013747149816e9,3.848693167665781e13,0.23113645429047988,0.0004275526052007182
1523,450,0.07089559979602489,8.9088179440555e-5,1.286136986185747e13,3.315821445523446e10,2.1060418746963563e9,3.858630959707797e13,0.2304106993370809,0.0004008968074824975
1524,450,0.07023280022097411,8.32167306075314e-5,1.289456034280736e13,3.3222761481545433e10,2.1087841747660186e9,3.868588103371259e13,0.22825660071816586,0.0003744752877338913
1525,450,0.0700895950849462,9.432173736929707e-5,1.2927815412895182e13,3.328739273772325e10,2.1115282747284932e9,3.87856462357606e13,0.22779118402607512,0.00042444781816183683
1526,450,0.0700895950849462,9.432173736929707e-5,1.2961135156377842e13,3.3352108279893898e10,2.1142741746608827e9,3.888560545733764e13,0.22779118402607512,0.00042444781816183683
1527,450,0.0700895950849462,9.432173736929707e-5,1.2994519657568826e13,3.3416908163649086e10,2.1170218745921884e9,3.898575895188981e13,0.22779118402607512,0.00042444781816183683
1528,450,0.0700895950849462,9.432173736929707e-5,1.3027969000837408e13,3.3481792444256973e10,2.1197713745223947e9,3.908610697252233e13,0.22779118402607512,0.00042444781816183683
1529,450,0.0703169142021483,0.0003024682208756194,1.3061483270594059e13,3.3546761176468548e10,2.1225226744047172e9,3.918664977170847e13,0.22852997115698198,0.0013611069939402872
1530,450,0.07055405898900266,0.00033881569438059037,1.3095062551345125e13,3.36118144160457e10,2.1252757742842255e9,3.9287387603632695e13,0.22930069171425865,0.0015246706247126567
1531,450,0.07030664106985339,0.0003352302506001481,1.312870692761186e13,3.3676952219383774e10,2.128030674261407e9,3.938832072368233e13,0.2284965834770235,0.0015085361277006664
1532,450,0.06994387824147957,8.484620880797817e-5,1.3162416484008598e13,3.374217464090949e10,2.130787374261393e9,3.948944938428236e13,0.22731760428480863,0.00038180793963590176
1533,450,0.06998311795234738,9.009880429524769e-5,1.319619130513654e13,3.3807481734714764e10,2.1335458741779158e9,3.959077383756126e13,0.22744513334512897,0.0004054446193286146
1534,450,0.06955979739217526,0.0004913288354220101,1.3230031475698992e13,3.387287355802267e10,2.136306174184672e9,3.969229434069088e13,0.2260693415245696,0.0022109797593990455
1535,450,0.06966663814530424,0.0002573903911878249,1.3263937080501154e13,3.393835016387121e10,2.1390682740866184e9,3.9794011144380125e13,0.2264165739722388,0.001158256760345212
1536,450,0.06966663814530424,0.0002573903911878249,1.329790820431531e13,3.4003911608954758e10,2.1418321740074308e9,3.989592450534254e13,0.2264165739722388,0.001158256760345212
1537,450,0.06945405203668378,2.1333688286859914e-5,1.3331944932011877e13,3.40695579487855e10,2.1445978739702437e9,3.999803467855805e13,0.2257256691192223,9.600159729086961e-5
1538,450,0.06974678310971058,7.748900575979895e-5,1.3366047348541031e13,3.4135289237006683e10,2.1473653738296175e9,4.010034191619858e13,0.2266770451065594,0.00034870052591909524
1539,450,0.06974565020805922,8.41177879151962e-5,1.3400215538837354e13,3.4201105530693764e10,2.1501346737468395e9,4.020284647608643e13,0.22667336317619244,0.0003785300456183829
1540,450,0.06974565002676875,8.413226787080553e-5,1.3434449587954248e13,3.426700688444788e10,2.152905773662534e9,4.0305548612243625e13,0.22667336258699844,0.0003785952054186249
1541,450,0.06875360988301638,8.204372386023332e-5,1.3468749580982744e13,3.4332993355776024e10,2.155678673775414e9,4.040844858346705e13,0.22344923211980322,0.00036919675737104996
1542,450,0.0690596888447636,9.064288549558719e-5,1.3503115603060273e13,3.439906499478759e10,2.1584533736274834e9,4.0511546637034555e13,0.22444398874548172,0.00040789298473014235
1543,450,0.0688852574929944,8.966304111494614e-5,1.3537547739384672e13,3.4465221860751335e10,2.1612298735739093e9,4.06148430348629e13,0.2238770868522318,0.0004034836850172576
1544,450,0.06889623367217573,8.83052990243891e-5,1.357204607520692e13,3.453146400743972e10,2.164008173482003e9,4.071833803034691e13,0.22391275943457112,0.00039737384560975097
1545,450,0.06889693003607397,8.526004247169635e-5,1.3606610695843115e13,3.459779149056021e10,2.166788273390742e9,4.082203188009824e13,0.22391502261724042,0.0003836701911226336
1546,450,0.06889693003607397,8.526004247169635e-5,1.36412416866528e13,3.4664204365359055e10,2.169570173298192e9,4.0925924840176484e13,0.22391502261724042,0.0003836701911226336
1547,450,0.0689314860844099,0.000755949757940063,1.3675939133032604e13,3.4730702687012726e10,2.17235387319282e9,4.103001716671285e13,0.22402732977433215,0.0034017739107302836
1548,450,0.06797783888813216,8.341804871509113e-5,1.371070312052747e13,3.479728651311539e10,2.175139373290497e9,4.1134309119755875e13,0.22092797638642953,0.0003753812192179101
1549,450,0.06792988286877921,8.716828671815089e-5,1.374553373460055e13,3.486395589465921e10,2.1779266732029653e9,4.12388009491679e13,0.22077211932353244,0.000392257290231679
1550,450,0.067739506188676,8.286198125184221e-5,1.3780431060853752e13,3.493071088926741e10,2.1807157731418386e9,4.134349291542456e13,0.22015339511319698,0.00037287891563328994
1551,450,0.06846063012369602,8.106513544375166e-5,1.3815395184931336e13,3.499755154985927e10,2.183506672899963e9,4.1448385271705375e13,0.22249704790201208,0.00036479310949688246
1552,450,0.0685385619062654,0.0005399432073444071,1.3850426192506994e13,3.506447793516119e10,2.1862993727807374e9,4.15534782806145e13,0.22275032619536253,0.0024297444330498323
1553,450,0.0673982620627191,0.0006582811871204321,1.3885524169370365e13,3.513149010173451e10,2.1890938729004617e9,4.165877220142854e13,0.21904435170383707,0.0029622653420419446
1554,450,0.06794827983172429,0.000282427524024488,1.3920689201326379e13,3.5198588098373924e10,2.191890172691042e9,4.176426728125767e13,0.22083190945310394,0.001270923858110196
1555,450,0.0677308416088082,0.0002625147154658691,1.395592137420967e13,3.5265771985797455e10,2.1946882726274476e9,4.186996378638772e13,0.22012523522862665,0.001181316219596411
1556,450,0.0677308416088082,0.0002625147154658691,1.3991220773946814e13,3.533304181709003e10,2.1974881725195045e9,4.197586197107904e13,0.22012523522862665,0.001181316219596411
1557,450,0.06772884230983137,0.00025661734789047744,1.4026587486511e13,3.540039764800796e10,2.2002898724103165e9,4.208196209402203e13,0.22011873750695193,0.0011547780655071485
1558,450,0.06772884230983137,0.00025661734789047744,1.4062021597928338e13,3.546783953380996e10,2.203093372299028e9,4.218826441328214e13,0.22011873750695193,0.0011547780655071485
1559,450,0.06772884230983137,0.00025661734789047744,1.4097523194281992e13,3.5535367529767815e10,2.2058986721860313e9,4.229476918710974e13,0.22011873750695193,0.0011547780655071485
1560,450,0.06716732455918525,5.546062071826654e-5,1.413309236171102e13,3.560298169239843e10,2.208705772181242e9,4.240147667591209e13,0.21829380481735208,0.0002495727932321994
1561,450,0.06723328566243739,0.00022697801544962364,1.4168729186409172e13,3.567068207432384e10,2.2115146720515614e9,4.250838713403354e13,0.2185081784029215,0.0010214010695233063
1562,450,0.06714173785364327,8.837507055933585e-5,1.4204433754631848e13,3.573846873255843e10,2.2143253719514194e9,4.261550082300256e13,0.21821064802434065,0.0003976878175170113
1563,450,0.0672520839147436,0.0002110181255556414,1.4240206152644758e13,3.580634172156904e10,2.2171378718096285e9,4.2722818000481984e13,0.2185692727229167,0.0009495815650003862
1564,450,0.0672520839147436,0.0002110181255556414,1.4276046466853025e13,3.587430109731772e10,2.219952171687727e9,4.283033892661137e13,0.2185692727229167,0.0009495815650003862
1565,450,0.06710390629132146,0.0004576570585491681,1.4311954783653797e13,3.59423469151519e10,2.2227682715914116e9,4.293806386077506e13,0.21808769544679474,0.0020594567634712566
1566,450,0.06710390629132146,0.0004576570585491681,1.434793118951583e13,3.601047922968796e10,2.225586171465772e9,4.304599306133511e13,0.21808769544679474,0.0020594567634712566
1567,450,0.0674568452186539,0.0003345568832732917,1.4383975770965496e13,3.607869809573443e10,2.2284058712703915e9,4.315412678712204e13,0.21923474696062517,0.0015055059747298128
1568,450,0.0674568452186539,0.0003345568832732917,1.442008861457881e13,3.614700357012608e10,2.2312273711409106e9,4.326246530039229e13,0.21923474696062517,0.0015055059747298128
1569,450,0.0674568452186539,0.0003345568832732917,1.4456269806993361e13,3.6215395707346375e10,2.234050671009468e9,4.337100885978736e13,0.21923474696062517,0.0015055059747298128
1570,450,0.0674568452186539,0.0003345568832732917,1.4492519434899549e13,3.628387456266248e10,2.236875770876038e9,4.347975772537477e13,0.21923474696062517,0.0015055059747298128
1571,450,0.06608980461412202,0.0002822672115160746,1.4528837585047023e13,3.635244019437165e10,2.2397026710046153e9,4.3588712162262914e13,0.21479186499589656,0.0012702024518223358
1572,450,0.06608980461412202,0.0002822672115160746,1.4565224344232016e13,3.6421092651682594e10,2.242531370867127e9,4.3697872421103234e13,0.21479186499589656,0.0012702024518223358
1573,450,0.06731402189286925,0.000260372632600198,1.4601679799307832e13,3.648983199017725e10,2.2453618704917088e9,4.380723876296225e13,0.21877057115182508,0.001171676846700891
1574,450,0.06731402189286925,0.000260372632600198,1.463820403719095e13,3.6558658270547516e10,2.24819417035005e9,4.391681145730837e13,0.21877057115182508,0.001171676846700891
1575,450,0.06637726700032506,8.980058884865612e-5,1.4674797144872654e13,3.66275715474332e10,2.2510282703876805e9,4.4026590764009086e13,0.21572611775105646,0.00040410264981895254
1576,450,0.06634958846288999,8.998688764192092e-5,1.4711459209328695e13,3.669657187199439e10,2.2538641702470436e9,4.413657693754564e13,0.21563616250439246,0.00040494099438864414
1577,450,0.0659123077689152,9.231023269565532e-5,1.4748190317653824e13,3.676565930242259e10,2.2567018701824684e9,4.424677024384872e13,0.21421500024897439,0.00041539604713044896
1578,450,0.0659123077418532,9.231458406061806e-5,1.4784990556985455e13,3.683483389211949e10,2.2595413700321207e9,4.4357170941293555e13,0.21421500016102288,0.00041541562827278127
1579,450,0.06610094746352849,9.669044911461374e-5,1.4821860014509312e13,3.690409569689919e10,2.26238266984354e9,4.446777929232411e13,0.21482807925646757,0.00043510702101576184
1580,450,0.06566063495047503,9.485679757342895e-5,1.485879877747458e13,3.697344477382742e10,2.2652257697724915e9,4.4578595561570375e13,0.21339706358904384,0.00042685558908043023
1581,450,0.06609992209516116,0.00045513868147981193,1.4895806933146254e13,3.704288117484885e10,2.268070669530091e9,4.4689620005578305e13,0.21482474680927377,0.0020481240666591536
1582,450,0.06505560580810804,0.0004539671498006338,1.4932884568933893e13,3.711240496042774e10,2.270917369568467e9,4.480085289476861e13,0.21143071887635112,0.0020428521741028523
1583,450,0.06505560626702674,0.0004539551953357734,1.4970031772215568e13,3.718201618028446e10,2.273765869406575e9,4.4912294482407695e13,0.2114307203678369,0.0020427983790109803
1584,450,0.06581189167542843,0.0002976443327484768,1.500724863045961e13,3.725171489031952e10,2.2766161691002326e9,4.502394503190161e13,0.2138886479451424,0.0013393994973681456
1585,450,0.06581189167542843,0.0002976443327484768,1.5044535231181441e13,3.732150114910514e10,2.279468268933502e9,4.513580481117028e13,0.2138886479451424,0.0013393994973681456
1586,450,0.06552405875729288,8.75375264963295e-5,1.5081891661971723e13,3.739137501089075e10,2.282322168819572e9,4.5247874081269805e13,0.21295319096120185,0.00039391886923348276
1587,450,0.06552405875729288,8.75375264963295e-5,1.5119318010434867e13,3.746133652967287e10,2.2851778686478705e9,4.536015310304751e13,0.21295319096120185,0.00039391886923348276
1588,450,0.06552405875729288,8.75375264963295e-5,1.5156814364268678e13,3.7531385761352715e10,2.2880353684736342e9,4.547264214057256e13,0.21295319096120185,0.00039391886923348276
1589,450,0.06552405875729288,8.75375264963295e-5,1.5194380811213639e13,3.760152276119689e10,2.290894668296828e9,4.558534145706179e13,0.21295319096120185,0.00039391886923348276
1590,450,0.06475269082080574,7.83912387213688e-5,1.5232017439069986e13,3.7671747586159096e10,2.293755768262617e9,4.569825131864116e13,0.21044624516761867,0.0003527605742461596
1591,450,0.06481083571824621,8.018443402350072e-5,1.526972433568292e13,3.7742060288005165e10,2.296618668069681e9,4.581137198316466e13,0.2106352160843002,0.00036082995310575324
1592,450,0.06481083571824621,8.018443402350072e-5,1.5307501588958725e13,3.781246092394069e10,2.299483367884958e9,4.5924703717503086e13,0.2106352160843002,0.00036082995310575324
1593,450,0.06451748804553531,0.00020324528606269573,1.5345349286843887e13,3.788294954974334e10,2.302349867752054e9,4.603824678638567e13,0.20968183614798974,0.0009146037872821308
1594,450,0.06451748804553531,0.00020324528606269573,1.5383267517389113e13,3.795352621940447e10,2.3052181675618744e9,4.615200145174445e13,0.20968183614798974,0.0009146037872821308
1595,450,0.06451748810155655,0.0002032422740095827,1.5421256368649287e13,3.802419098882732e10,2.3080882673689117e9,4.626596797884629e13,0.2096818363300588,0.0009145902330431222
1596,450,0.06393054978107593,0.00015491110999225687,1.5459315928746916e13,3.809494391454936e10,2.3109601672821927e9,4.638014663415085e13,0.20777428678849677,0.0006970999949651559
1597,450,0.06416667285946889,8.055658932620526e-5,1.5497446285895787e13,3.816578504878508e10,2.313833867039995e9,4.6494537677181984e13,0.2085416867932739,0.0003625046519679237
1598,450,0.06355141707290043,0.0003543197342083393,1.5535647528260305e13,3.823671445041391e10,2.316709366951027e9,4.6609141378629086e13,0.20654210548692642,0.0015944388039375267
1599,450,0.06373548870625934,8.390528776774482e-5,1.5573919744230059e13,3.830773217115284e10,2.319586666713667e9,4.672395799746448e13,0.20714033829534284,0.0003775737949548517
1600,450,0.06373548870625934,8.390528776774482e-5,1.5612263022082852e13,3.837883826837655e10,2.3224657665062265e9,4.683898780224743e13,0.20714033829534284,0.0003775737949548517
1601,450,0.06321331822579575,0.00025551621858239644,1.5650677450225072e13,3.84500327980777e10,2.325346666391076e9,4.6954231059373305e13,0.20544328423383618,0.001149822983620784
1602,450,0.06321331822579575,0.00025551621858239644,1.5689163117154568e13,3.852131581328367e10,2.328229366177573e9,4.706968803050577e13,0.20544328423383618,0.001149822983620784
1603,450,0.06380291917599479,7.910532802708269e-5,1.5727720111380836e13,3.8592687369112366e10,2.331113865853259e9,4.718535898094026e13,0.20735948732198306,0.0003559739761218721
1604,450,0.06353205693974212,0.00020473620536941842,1.5766348521424678e13,3.8664147523945694e10,2.3340001656830745e9,4.730124418154159e13,0.2064791850541619,0.0009213129241623829
1605,450,0.06324683166021185,7.816815585578839e-5,1.5805048435978895e13,3.873569633123068e10,2.336888265512709e9,4.741734389512706e13,0.2055522028956885,0.0003517567013510477
1606,450,0.06358608132579407,0.00037271601711045654,1.5843819943657936e13,3.880733384485586e10,2.3397781652233515e9,4.753365838553108e13,0.20665476430883073,0.0016772220769970545
1607,450,0.06358608132579407,0.00037271601711045654,1.5882663133242232e13,3.8879060122165695e10,2.34266986499398e9,4.765018792232533e13,0.20665476430883073,0.0016772220769970545
1608,450,0.06349602910687527,8.806253845128947e-5,1.592157809352463e13,3.895087521789068e10,2.345563364778907e9,4.7766932770994086e13,0.20636209459734461,0.0003962814230308026
1609,450,0.06349602910687527,8.806253845128947e-5,1.5960564913318605e13,3.90227791869017e10,2.348458664542893e9,4.788389319745054e13,0.20636209459734461,0.0003962814230308026
1610,450,0.063354697472284,8.508925147659822e-5,1.5999623681544697e13,3.9094772084966415e10,2.351355764329399e9,4.800106946919946e13,0.20590276678492303,0.000382901631644692
1611,450,0.06337611624518213,7.949897388919493e-5,1.603875448714869e13,3.9166853966694275e10,2.354254664082654e9,4.8118461852032984e13,0.20597237779684194,0.00035774538250137717
1612,450,0.0629154819399375,8.88772876938921e-5,1.6077957419153398e13,3.923902488873849e10,2.3571553639203844e9,4.823607061525722e13,0.20447531630479687,0.0003999477946225145
1613,450,0.0629154819399375,8.88772876938921e-5,1.6117232566623082e13,3.931128490433753e10,2.360057863670559e9,4.835389602272511e13,0.20447531630479687,0.0003999477946225145
1614,450,0.06298056553307205,0.00030083323563824565,1.6156580018661021e13,3.938363406960519e10,2.3629621634046574e9,4.847193834321384e13,0.20468683798248416,0.0013537495603721055
1615,450,0.0631114692926845,0.00037409337158433794,1.6195999864480834e13,3.945607243980677e10,2.365868263123404e9,4.859019784421263e13,0.20511227520122463,0.0016834201721295206
1616,450,0.06259986979578377,7.919625582836958e-5,1.6235492193312326e13,3.95286000717323e10,2.368776162956747e9,4.870867479593761e13,0.20344957683629727,0.0003563831512276631
1617,450,0.06300533495055083,9.446962511073514e-5,1.6275057094408752e13,3.960121701729332e10,2.3716858626187763e9,4.8827369460733e13,0.2047673385892902,0.0004251133129983081
1618,450,0.0626426288600708,8.304917262481334e-5,1.6314694657139043e13,3.9673923335373116e10,2.374597362416513e9,4.8946282112582086e13,0.2035885437952301,0.00037372127681166
1619,450,0.0626748727697505,8.250013566399404e-5,1.63544049708912e13,3.9746719078741035e10,2.3775106621387506e9,4.906541301555297e13,0.20369333650168914,0.00037125061048797316
1620,450,0.06267482590801433,8.246230347556339e-5,1.6394188125125035e13,3.981960430357861e10,2.3804257618629827e9,4.918476243951066e13,0.2036931842010466,0.00037108036564003526
1621,450,0.0626748727697505,8.250013566399404e-5,1.6434044209343879e13,3.989257906508138e10,2.383342661583297e9,4.930433065286553e13,0.20369333650168914,0.00037125061048797316
1622,450,0.0625674095063125,8.065817109905363e-5,1.647397331311821e13,3.996564341874497e10,2.386261361319116e9,4.9424117924679734e13,0.20334408089551562,0.0003629617699457413
1623,450,0.0625674095063125,8.065817109905363e-5,1.6513975526064348e13,4.003879741937316e10,2.389181861031486e9,4.954412452304247e13,0.20334408089551562,0.0003629617699457413
1624,450,0.062061056877005596,9.815439082172203e-5,1.655405093785238e13,4.011204112354341e10,2.392104160830952e9,4.966435071915605e13,0.2016984348502682,0.0004416947586977491
1625,450,0.06178091230160196,8.212409301623252e-5,1.6594199638229838e13,4.018537458495184e10,2.3950282605853133e9,4.97847967795803e13,0.20078796498020637,0.00036955841857304637
1626,450,0.06281746254009042,0.00015338964351318488,1.663442171694186e13,4.025879785653539e10,2.397954160098636e9,4.990546296982907e13,0.20415675325529387,0.000690253395809332
1627,450,0.06193303417692167,8.836202521813106e-5,1.6674717263902172e13,4.0332311000486015e10,2.4008818599540167e9,5.002634957086788e13,0.20128236107499542,0.0003976291134815897
1628,450,0.061735408473153355,8.361321109843676e-5,1.6715086368937785e13,4.040591406647959e10,2.4038113596809163e9,5.01474568431474e13,0.2006400775377484,0.0003762594499429654
1629,450,0.061924104139021455,9.410512247086909e-5,1.675552912202157e13,4.047960711043389e10,2.4067426593344536e9,5.026878505757575e13,0.20125333845181972,0.0004234730511189109
1630,450,0.06192410386095154,9.410556014783245e-5,1.6796045613166064e13,4.0553390188836235e10,2.409675759017346e9,5.0390334486194805e13,0.2012533375480925,0.000423475020665246
1631,450,0.061924104139021455,9.410512247086909e-5,1.6836635932428994e13,4.062726335654954e10,2.41261065869581e9,5.051210539851642e13,0.20125333845181972,0.0004234730511189109
1632,450,0.06192410386095154,9.410556014783245e-5,1.687730016992733e13,4.070122666883782e10,2.41554735836979e9,5.063409806488241e13,0.2012533375480925,0.000423475020665246
1633,450,0.06183017040060826,0.0005398806418974951,1.6918038415819693e13,4.077528018115986e10,2.418485858053715e9,5.075631275613852e13,0.20094805380197683,0.0024294628885387277
1634,450,0.06183017040060826,0.0005398806418974951,1.6958850760360922e13,4.0849423948391106e10,2.421426157718556e9,5.08787497422835e13,0.20094805380197683,0.0024294628885387277
1635,450,0.06116126283116535,8.66185585465138e-5,1.6999737293841094e13,4.092365802741707e10,2.4243682574999237e9,5.100140929686078e13,0.19877410420128738,0.0003897835134593121
1636,450,0.06134183557984153,8.950634307146023e-5,1.704069810655811e13,4.099798247026588e10,2.4273121571234303e9,5.1124291685502414e13,0.199360965634485,0.000402778543821571
1637,450,0.06134183557984153,8.950634307146023e-5,1.7081733288923053e13,4.107239733439213e10,2.4302578567741265e9,5.124739718302522e13,0.199360965634485,0.000402778543821571
1638,450,0.061237564616653445,8.97849886449402e-5,1.712284293138391e13,4.114690267489871e10,2.433205356438455e9,5.137072606049749e13,0.1990220850041237,0.0004040324489022309
1639,450,0.061425493281463725,0.0002307818994119073,1.7164027124433523e13,4.122149854620704e10,2.4361546560457478e9,5.14942785880204e13,0.1996328531647571,0.0010385185473535828
1640,450,0.0611071714203162,8.798475790635301e-5,1.7205285958671738e13,4.1296185005278595e10,2.4391057557384853e9,5.161805504006748e13,0.19859830711602766,0.00039593141057858857
1641,450,0.06127077538022391,0.0004307890037619314,1.7246619524656172e13,4.137096210527312e10,2.442058655339096e9,5.174205568499961e13,0.1991300199857277,0.0019385505169286913
1642,450,0.061188935935068835,0.0004918389931956614,1.7288027913100588e13,4.144582990300482e10,2.4450133549790273e9,5.186628079737389e13,0.1988640417889737,0.0022132754693804766
1643,450,0.060954053591370176,8.319249944692948e-5,1.7329511214732713e13,4.152078845354472e10,2.447969854643171e9,5.19907306490307e13,0.19810067417195307,0.00037436624751118266
1644,450,0.06039116922472619,0.0004026293197960073,1.7371069520274623e13,4.1595837812504974e10,2.450928154356143e9,5.211540551294382e13,0.1962712999803601,0.001811831939082033
1645,450,0.06056802850762552,8.249718779204798e-5,1.7412702920643389e13,4.16709780329194e10,2.453888253936796e9,5.2240305657780586e13,0.19684609264978295,0.00037123734506421587
1646,450,0.06056802850762552,8.249718779204798e-5,1.7454411506666992e13,4.174620917196907e10,2.4568501535417457e9,5.236543135948789e13,0.19684609264978295,0.00037123734506421587
1647,450,0.06056802947607637,8.249795187550827e-5,1.7496195369311797e13,4.182153128454951e10,2.45981385314129e9,5.249078289025482e13,0.1968460957972482,0.0003712407834397872
1648,450,0.06056802850762552,8.249718779204798e-5,1.7538054599579025e13,4.189694442592369e10,2.462779352735364e9,5.261636052307413e13,0.19684609264978295,0.00037123734506421587
1649,450,0.06057194097560181,8.177201075628927e-5,1.757998928852669e13,4.19724486513463e10,2.465746652323214e9,5.2742164531088805e13,0.1968588081707059,0.0003679740484033017
1650,450,0.06062334545863915,8.89743174695066e-5,1.7621999527260477e13,4.204804401598838e10,2.468715751897129e9,5.286819518747406e13,0.19702587274057723,0.00040038442861277965
1651,450,0.0597833143601747,0.00023762412092764862,1.766408540693154e13,4.212373057708452e10,2.471686651620112e9,5.299445276906405e13,0.19429577167056777,0.0010693085441744188
1652,450,0.05974162149587763,0.00023703760130079702,1.7706247018810508e13,4.219950838635148e10,2.474659351198816e9,5.31209375434816e13,0.1941602698616023,0.0010666692058535867
1653,450,0.06022480094925173,8.176595596314465e-5,1.7748484454159906e13,4.2275377499628914e10,2.4776338506811595e9,5.324764978553321e13,0.19573060308506812,0.0003679468018341509
1654,450,0.060224801722712565,8.176605692876914e-5,1.7790797804281125e13,4.235133797428767e10,2.4806101502409544e9,5.33745897727991e13,0.19573060559881583,0.00036794725617946114
1655,450,0.060224801722712565,8.176605692876914e-5,1.7833187160580324e13,4.242738986458005e10,2.4835882497947874e9,5.350175777770731e13,0.19573060559881583,0.00036794725617946114
1656,450,0.05983727693836873,0.0007576938773866702,1.7875652614479793e13,4.250353322656939e10,2.486568149405142e9,5.362915407595142e13,0.19447115004969837,0.003409622448240016
1657,450,0.05981732844390718,0.0005302159726725796,1.791819425752387e13,4.2579768113965576e10,2.4895498489526887e9,5.375677893934579e13,0.19440631744269832,0.002385971877026608
1658,450,0.05980336396168555,0.0002846357617985809,1.7960812181241047e13,4.265609458276785e10,2.4925333484922547e9,5.388463264380956e13,0.19436093287547804,0.001280860928093614
1659,450,0.05975465578288641,8.562704515192399e-5,1.8003506477257867e13,4.273251268832351e10,2.4955186480305223e9,5.401271546428457e13,0.19420263129438084,0.00038532170318365794
1660,450,0.05969943065333791,8.899455632795905e-5,1.8046277237202156e13,4.280902248583652e10,2.498505747562961e9,5.4141027675689805e13,0.1940231496233482,0.00040047550347581574
1661,450,0.05962565612438951,9.067282342426466e-5,1.8089124552808477e13,4.2885624030596e10,2.501494647092178e9,5.426956955320295e13,0.1937833824042659,0.00040802770540919095
1662,450,0.05936905230145036,8.834705588460475e-5,1.8132048515863293e13,4.296231737820669e10,2.504485346646307e9,5.4398341372707055e13,0.19294941997971368,0.0003975617514807214
1663,450,0.05918379534054992,9.126662897617293e-5,1.8175049218183684e13,4.303910258339901e10,2.507477846181475e9,5.452734340879052e13,0.19234733485678723,0.0004106998303927782
1664,450,0.059024350176920516,0.000211270173103287,1.8218126751645637e13,4.3115979701529816e10,2.5104721457051992e9,5.4656575937267305e13,0.1918291380749917,0.0009507157789647915
1665,450,0.0587573414392822,7.790993269853608e-5,1.826128120823811e13,4.319294878813929e10,2.5134682452410164e9,5.478603923437227e13,0.19096135967766714,0.00035059469714341236
1666,450,0.05943778149496847,8.480423904406797e-5,1.830451267991185e13,4.327000989629705e10,2.516466144608064e9,5.4915733572392664e13,0.19317278985864753,0.00038161907569830584
1667,450,0.05943778149496847,8.480423904406797e-5,1.8347821258726793e13,4.334716308464768e10,2.519465844084423e9,5.504565923321888e13,0.19317278985864753,0.00038161907569830584
1668,450,0.05901206310831605,7.814615956121349e-5,1.8391207036795047e13,4.342440840792686e10,2.52246734362667e9,5.517581649225895e13,0.19178920510202715,0.0003516577180254607
1669,450,0.05897920772093007,8.333468868725205e-5,1.8434670106274527e13,4.350174591968788e10,2.525470643094587e9,5.530620562307711e13,0.19168242509302275,0.00037500609909263427
1670,450,0.05897920772093007,8.333468868725205e-5,1.847821055938298e13,4.357917567594335e10,2.5284757425497646e9,5.54368269035898e13,0.19168242509302275,0.00037500609909263427
1671,450,0.058792290062718834,8.245687287525223e-5,1.8521828488392395e13,4.365669773241163e10,2.531482642029517e9,5.556768061138072e13,0.1910749427038362,0.000371055927938635
1672,450,0.05924111984202067,7.789652286311008e-5,1.856552398562798e13,4.373431214264113e10,2.534491341393612e9,5.569876702049511e13,0.19253363948656718,0.00035053435288399536
1673,450,0.05868512316106962,8.183579221212933e-5,1.8609297143485188e13,4.381201896531073e10,2.537501840921559e9,5.583008641389436e13,0.19072665027347627,0.000368261064954582
1674,450,0.05868512316106962,8.183579221212933e-5,1.8653148054386285e13,4.388981825242954e10,2.5405141403472877e9,5.596163906333705e13,0.19072665027347627,0.000368261064954582
1675,450,0.05883565800334646,7.693262193611341e-5,1.8697076810828945e13,4.3967710060103676e10,2.543528239739879e9,5.609342524772766e13,0.191215888510876,0.00034619679871251036
1676,450,0.05883565800334646,7.693262193611341e-5,1.8741083505364133e13,4.404569444421962e10,2.5465441391503496e9,5.62254452457656e13,0.191215888510876,0.00034619679871251036
1677,450,0.05841390805071635,0.00026102607437894097,1.8785168230582047e13,4.4123771460599686e10,2.5495618386239843e9,5.6357699336224414e13,0.18984520116482814,0.0011746173347052344
1678,450,0.05796076676527839,7.808945208519688e-5,1.8829331079180277e13,4.420194116369202e10,2.5525813380955324e9,5.6490187795637914e13,0.18837249198715478,0.00035140253438338597
1679,450,0.05796076676527839,7.808945208519688e-5,1.8873572143835184e13,4.42802036077596e10,2.5556026374824266e9,5.6622910900460266e13,0.18837249198715478,0.00035140253438338597
1680,450,0.05796076676527839,7.808945208519688e-5,1.8917891517328168e13,4.435855884899832e10,2.558625736861275e9,5.6755868930576586e13,0.18837249198715478,0.00035140253438338597
1681,450,0.05841154100148599,8.183999542396134e-5,1.896228929248425e13,4.4437006941737175e10,2.561650636156187e9,5.688906216284622e13,0.18983750825482948,0.00036827997940782606
1682,450,0.05841154100148599,8.183999542396134e-5,1.9006765562182023e13,4.451554794309846e10,2.5646773355186553e9,5.7022490879092984e13,0.18983750825482948,0.00036827997940782606
1683,450,0.0581846510253208,8.822428358436847e-5,1.9051320419357957e13,4.4594181907881775e10,2.567705834911e9,5.715615535731703e13,0.18910011583229258,0.0003970092761296581
1684,450,0.0581846510253208,8.822428358436847e-5,1.9095953957003324e13,4.4672908890406906e10,2.570736134256698e9,5.729005587485742e13,0.18910011583229258,0.0003970092761296581
1685,450,0.058044046344305364,8.57560858616073e-5,1.91406662681656e13,4.475172894669441e10,2.573768233617478e9,5.742419271214234e13,0.18864315061899242,0.00038590238637723287
1686,450,0.058044046344305364,8.57560858616073e-5,1.9185457445941594e13,4.48306421314229e10,2.5768021329460087e9,5.755856614746311e13,0.18864315061899242,0.00038590238637723287
1687,450,0.058044046344305364,8.57560858616073e-5,1.923032758348977e13,4.490964850014218e10,2.579837832265804e9,5.76931764607697e13,0.18864315061899242,0.00038590238637723287
1688,450,0.05794893604024578,8.833838809221792e-5,1.9275276774023387e13,4.498874810830905e10,2.582875331592696e9,5.782802393201899e13,0.18833404213079877,0.00039752274641498064
1689,450,0.05738484544188083,8.631534551502965e-5,1.9320305110802992e13,4.506794101195011e10,2.585914630988709e9,5.7963108842325664e13,0.1865007476861127,0.00038841905481763343
1690,450,0.05788423955655935,9.618549579188456e-5,1.9365412687158176e13,4.514722726317312e10,2.5889557301984935e9,5.809843146619373e13,0.1881237785588179,0.00043283473106348053
1691,450,0.05786566504752385,8.614402428163496e-5,1.9410599596465035e13,4.522660692049042e10,2.5919986294854302e9,5.823399208935271e13,0.1880634114044525,0.00038764810926735735
1692,450,0.05758515217007559,8.515535909995638e-5,1.9455865932158406e13,4.5306080038636116e10,2.595043328806776e9,5.836979099117695e13,0.1871517445527457,0.00038319911594980366
1693,450,0.05758515217007559,8.515535909995638e-5,1.950121178771833e13,4.538564667175011e10,2.5980898280719633e9,5.850582845018699e13,0.1871517445527457,0.00038319911594980366
1694,450,0.05788599467936456,0.00025833861865631736,1.9546637256672203e13,4.546530687504701e10,2.6011381272769895e9,5.8642104746932086e13,0.18812948270793484,0.0011625237839534282
1695,450,0.056582910746136555,0.0003364877451830121,1.9592142432655203e13,4.5545060707700775e10,2.6041882267382326e9,5.877862016892981e13,0.1838944599249438,0.0015141948533235544
1696,450,0.05658291061386868,0.00033648709622385994,1.963772740930946e13,4.562490821900997e10,2.6072401259746556e9,5.891537498682004e13,0.18389445949507321,0.0015141919330073697
1697,450,0.05679697613375389,8.007754890304618e-5,1.968339228035796e13,4.570484946646859e10,2.610293825167089e9,5.905236948556443e13,0.18459017243470013,0.00036034897006370783
1698,450,0.05679697613375389,8.007754890304618e-5,1.9729137139525977e13,4.578488450619998e10,2.613349324383775e9,5.918960394797428e13,0.18459017243470013,0.00036034897006370783
1699,450,0.05679896334570748,8.291714767798725e-5,1.977496208065385e13,4.586501339302604e10,2.616406623590091e9,5.932707865471292e13,0.1845966308735493,0.00037312716455094265
1700,450,0.05648593947321986,7.692642664797726e-5,1.9820867197611934e13,4.594523618285004e10,2.6194657228378215e9,5.946479388851015e13,0.18357930328796454,0.0003461689199158977
1701,450,0.05648593947321986,7.692642664797726e-5,1.98668525843361e13,4.602555292965265e10,2.6225266220240364e9,5.9602749928913875e13,0.18357930328796454,0.0003461689199158977
1702,450,0.05648593947321986,7.692642664797726e-5,1.9912918334808887e13,4.610596368932857e10,2.625589321199859e9,5.9740947058968266e13,0.18357930328796454,0.0003461689199158977
1703,450,0.05636012285497975,0.00025515545969611073,1.9959064543059074e13,4.618646851738922e10,2.6286538203851895e9,5.98793855612281e13,0.1831703992786842,0.0011481995686324982
1704,450,0.05636012285497975,0.00025515545969611073,2.0005291303206168e13,4.6267067468584946e10,2.631720119539867e9,6.0018065717055516e13,0.1831703992786842,0.0011481995686324982
1705,450,0.05636012285497975,0.00025515545969611073,2.005159870938914e13,4.634776059842695e10,2.6347882186837883e9,6.0156987809336516e13,0.1831703992786842,0.0011481995686324982
1706,450,0.05636012285497975,0.00025515545969611073,2.0097986855814316e13,4.642854796217288e10,2.6378581178168306e9,6.0296152120670195e13,0.1831703992786842,0.0011481995686324982
1707,450,0.05621475434379679,7.785310514114976e-5,2.0144455836751727e13,4.650942961537649e10,2.6409298169630055e9,6.04355589343293e13,0.18269795161733957,0.00035033897313517396
1708,450,0.05621169289859848,9.456196413456479e-5,2.0191005746503395e13,4.659040561270845e10,2.644003316074388e9,6.057520853223612e13,0.18268800192044507,0.00042552883860554156
1709,450,0.05621169289859848,9.456196413456479e-5,2.0237636679445688e13,4.6671476009709915e10,2.647078615174041e9,6.071510119797688e13,0.18268800192044507,0.00042552883860554156
1710,450,0.0561349438771977,8.94586398589694e-5,2.028434873000583e13,4.67526408617997e10,2.650155714274773e9,6.0855237215095305e13,0.18243856760089253,0.00040256387936536225
1711,450,0.056214554460630735,0.00023974451378628534,2.0331141992654754e13,4.6833900223760345e10,2.6532346133381896e9,6.099561686620139e13,0.1826973019970499,0.001078850312038284
1712,450,0.05680865018358586,8.524527010226078e-5,2.0378016561967758e13,4.691525415011706e10,2.656315312306702e9,6.1136240433570664e13,0.18462811309665403,0.00038360371546017347
1713,450,0.056675583963941095,8.75964786426398e-5,2.0424972532507785e13,4.6996702698662025e10,2.6593978113818426e9,6.127710820542209e13,0.18419564788280857,0.00039418415389187906
1714,450,0.05651310668725003,7.872535502312248e-5,2.047200999892815e13,4.707824592322612e10,2.662482110449839e9,6.141822046318384e13,0.1836675967335626,0.0003542640976040511
1715,450,0.0556596525969703,8.500794213259056e-5,2.0519129055938902e13,4.71598838804073e10,2.665568209617511e9,6.155957749328751e13,0.18089387094015347,0.00038253573959665755
1716,450,0.0556596525969703,8.500794213259056e-5,2.0566329798289074e13,4.724161662232707e10,2.668656108634692e9,6.170117957450978e13,0.18089387094015347,0.00038253573959665755
1717,450,0.055903910774893234,0.00033444352887214055,2.0613612320782535e13,4.7323444205478004e10,2.6717458075993066e9,6.184302699344289e13,0.181687710018403,0.0015049958799246326
1718,450,0.055903910774893234,0.00033444352887214055,2.066097671831799e13,4.740536668610897e10,2.674837306591704e9,6.19851200363835e13,0.181687710018403,0.0015049958799246326
1719,450,0.055903910774893234,0.00033444352887214055,2.0708423085805527e13,4.7487384118979675e10,2.677930605571499e9,6.21274589872277e13,0.181687710018403,0.0015049958799246326
1720,450,0.05580328289633321,0.0003346434522333294,2.0755951518225566e13,4.7569496559549644e10,2.6810257045547895e9,6.2270044131249484e13,0.18136066941308293,0.0015058955350499823
1721,450,0.055803282655683996,0.0003346456645972408,2.080356211061246e13,4.76517040626664e10,2.6841226035089526e9,6.2412875752815445e13,0.181360668630973,0.0015059054906875835
1722,450,0.05571867856741138,0.0004574998001494929,2.085125495805637e13,4.773400668395833e10,2.6872213024629006e9,6.2555954137828164e13,0.181085705344087,0.002058749100672718
1723,450,0.05559518529875991,0.00029746431166101893,2.0899030155710184e13,4.781640447859542e10,2.6903218014117236e9,6.269927957154499e13,0.1806843522209697,0.0013385894024745852
1724,450,0.05559518529875991,0.00029746431166101893,2.0946887798762277e13,4.789889750149587e10,2.6934241003263483e9,6.284285233896347e13,0.1806843522209697,0.0013385894024745852
1725,450,0.05506791772107539,0.00023833715656874612,2.099482798247075e13,4.798148580923156e10,2.696528199312063e9,6.298667272814412e13,0.178970732593495,0.0010725172045593576
1726,450,0.05506791772107539,0.00023833715656874612,2.1042850802155598e13,4.806416945492988e10,2.6996340981995854e9,6.313074102124319e13,0.178970732593495,0.0010725172045593576
1727,450,0.05551209405920446,8.997668074804856e-5,2.109095635318952e13,4.8146948494014145e10,2.7027417970027733e9,6.327505750462416e13,0.18041430569241448,0.0004048950633662185
1728,450,0.05551209405920446,8.997668074804856e-5,2.113914473097194e13,4.822982298352778e10,2.705851295862583e9,6.341962246770223e13,0.18041430569241448,0.0004048950633662185
1729,450,0.055042241732953565,8.877906553743751e-5,2.1187416031001555e13,4.831279297877945e10,2.708962594783355e9,6.3564436196960625e13,0.17888728563209907,0.0003995057949184688
1730,450,0.05506013344452371,0.00036817974267269694,2.1235770348770703e13,4.8395858533087685e10,2.712075693610916e9,6.37094989755959e13,0.17894543369470206,0.0016568088420271362
1731,450,0.05485348305497145,8.085388177212184e-5,2.1284207779934605e13,4.847901970315082e10,2.7151905924618883e9,6.3854811092827305e13,0.1782738199286572,0.0003638424679745483
1732,450,0.054817258703262275,7.712245919953258e-5,2.133272842008581e13,4.8562276543420135e10,2.718307291270144e9,6.400037283418942e13,0.1781560907856024,0.0003470510663978966
1733,450,0.05450450146380471,8.726056186649368e-5,2.138133236493107e13,4.864562911004775e10,2.7214257901073155e9,6.414618448832997e13,0.1771396297573653,0.00039267252839922156
1734,450,0.05450450146380471,8.726056186649368e-5,2.1430019710230598e13,4.872907745710864e10,2.724546088880215e9,6.429224634039189e13,0.1771396297573653,0.00039267252839922156
1735,450,0.05444110247890304,8.32848597583082e-5,2.14787905517893e13,4.881262164060813e10,2.7276681876480474e9,6.443855867910744e13,0.1769335830564349,0.00037478186891238695
1736,450,0.05444110247890304,8.32848597583082e-5,2.152764498547413e13,4.8896261715546585e10,2.7307920863906765e9,6.4585121791590555e13,0.1769335830564349,0.00037478186891238695
1737,450,0.054496580243418864,8.991668437608685e-5,2.1576583107202758e13,4.897999773719241e10,2.733917785109178e9,6.473193596559959e13,0.17711388579111131,0.0004046250796923908
1738,450,0.05520848668659907,8.429724020051009e-5,2.1625605012942727e13,4.9063829759586655e10,2.737045283708037e9,6.48790014868875e13,0.179427581731447,0.0003793375809022954
1739,450,0.05464321496024381,9.510454001585402e-5,2.1674710798745156e13,4.91477578418785e10,2.740174582493696e9,6.502631865040373e13,0.17759044862079237,0.0004279704300713431
1740,450,0.05464636459117405,9.442004183173012e-5,2.1723900560668742e13,4.9231782035600555e10,2.743305681173261e9,6.5173887737804195e13,0.17760068492131567,0.00042489018824278554
1741,450,0.05464636459117405,9.442004183173012e-5,2.1773174394868785e13,4.931590239715804e10,2.7464385798372483e9,6.532170903951013e13,0.17760068492131567,0.00042489018824278554
1742,450,0.054646365118743226,9.44195784554785e-5,2.1822532397537344e13,4.9400118981796555e10,2.749573278484985e9,6.546978284407049e13,0.1776006866359155,0.00042488810304965323
1743,450,0.0542705828162692,8.347979085694449e-5,2.1871974664932223e13,4.948443184552215e10,2.7527097771754436e9,6.561810944154184e13,0.1763793941528749,0.0003756590588562502
1744,450,0.05418717984941,0.00042919411649554946,2.1921501293325055e13,4.9568841042242065e10,2.755848075801723e9,6.5766689118455875e13,0.1761083345105825,0.0019313735242299725
1745,450,0.05418717911023087,0.00042920171381155255,2.197111237912532e13,4.9653346627636635e10,2.7589881743996353e9,6.591552216458044e13,0.17610833210825033,0.0019314077121519865
1746,450,0.054119185053733934,8.642225467216379e-5,2.2020808018749277e13,4.9737948657259544e10,2.762130072992703e9,6.606460886967261e13,0.1758873514246353,0.0003889001460247371
1747,450,0.05411918514057646,8.641914961787935e-5,2.2070588308627035e13,4.98226471860823e10,2.7652737715564866e9,6.621394952265917e13,0.1758873517068735,0.0003888861732804571
1748,450,0.05412194832142029,9.078028619347587e-5,2.2120453345303023e13,4.990744226949046e10,2.7684192701024885e9,6.636354441331242e13,0.17589633204461594,0.0004085112878706414
1749,450,0.05337542106555376,0.0003039303866206943,2.217040322535259e13,4.999233396422671e10,2.7715665687466316e9,6.651339383401591e13,0.17347011846304972,0.0013676867397931242
1750,450,0.05337542106555376,0.0003039303866206943,2.222043804543831e13,5.0077322322576e10,2.774715667257818e9,6.66634980693357e13,0.17347011846304972,0.0013676867397931242
1751,450,0.05375719803693905,8.804503579981059e-5,2.2270557902254145e13,5.0162407400514206e10,2.777866565692712e9,6.681385741060795e13,0.1747108936200519,0.00039620266109914766
1752,450,0.05375719803693905,8.804503579981059e-5,2.232076289251486e13,5.024758925480051e10,2.781019264167877e9,6.696447215077117e13,0.1747108936200519,0.00039620266109914766
1753,450,0.05375719803693905,8.804503579981059e-5,2.2371053113040703e13,5.0332867939930885e10,2.784173762624739e9,6.711534257883927e13,0.1747108936200519,0.00039620266109914766
1754,450,0.0535182213923374,0.0006376257340731768,2.242142866066798e13,5.041824351162092e10,2.7873300610967746e9,6.726646898620866e13,0.17393421952509655,0.0028693158033292953
1755,450,0.053420493687852455,0.0004317082908085251,2.2471889632359227e13,5.050371602438889e10,2.7904881595333915e9,6.74178516622333e13,0.17361660448552046,0.001942687308638363
1756,450,0.05305926984095294,0.00016533683927531716,2.2522436125053375e13,5.058928553426915e10,2.7936480579910626e9,6.756949089921923e13,0.17244262698309704,0.0007440157767389272
1757,450,0.05305926984095294,0.00016533683927531716,2.25730682357782e13,5.067495209527594e10,2.7968097563727164e9,6.772138698598934e13,0.17244262698309704,0.0007440157767389272
1758,450,0.05336744206649126,0.0005695753701873559,2.2623786061607965e13,5.076071576275916e10,2.7999732546851664e9,6.787354021393097e13,0.1734441867160966,0.0025630891658431016
1759,450,0.05336744206649126,0.0005695753701873559,2.267458969968678e13,5.084657659320007e10,2.8031385530279927e9,6.8025950876614734e13,0.1734441867160966,0.0025630891658431016
1760,450,0.05248698021876462,8.673680313992836e-5,2.2725479247218195e13,5.0932534642972015e10,2.8063056514884233e9,6.817861926758234e13,0.170582685710985,0.00039031561412967763
1761,450,0.05290648659296937,0.0002267681478578667,2.2776454801398473e13,5.1018589963020706e10,2.8094745497273374e9,6.8331545670858305e13,0.17194608142715045,0.0010204566653604001
1762,450,0.0530564514762136,8.315226468997523e-5,2.2827516459593254e13,5.1104742611685844e10,2.812645247987768e9,6.8484730383791695e13,0.1724334672976942,0.0003741851911048885
1763,450,0.053026449548558625,8.081325389928877e-5,2.2878664319103895e13,5.1190992644041046e10,2.8158177462550173e9,6.863817369815523e13,0.17233596103281554,0.00036365964254679947
1764,450,0.053026449548558625,8.081325389928877e-5,2.2929898477361176e13,5.127734011492135e10,2.818992044497082e9,6.879187590538378e13,0.17233596103281554,0.00036365964254679947
1765,450,0.052961493693335665,0.00031905497832146023,2.2981219031808484e13,5.136378507976029e10,2.822168142727487e9,6.8945837298195805e13,0.17212485450334092,0.001435747402446571
1766,450,0.05296980470585126,0.0003236528265112989,2.3032626080018355e13,5.1450327593536804e10,2.825346040926431e9,6.910005816858453e13,0.1721518652940166,0.0014564377193008451
1767,450,0.05296980470585126,0.0003236528265112989,2.3084119719534914e13,5.153696771165743e10,2.828525739105427e9,6.925453880956122e13,0.1721518652940166,0.0014564377193008451
1768,450,0.05271719754351799,9.354294645758436e-5,2.3135700048011844e13,5.1623705489854004e10,2.8317072373023353e9,6.9409279514836086e13,0.17133089201643345,0.00042094325905912963
1769,450,0.05275395404531566,8.803749260943944e-5,2.3187367163104367e13,5.1710540982299675e10,2.834890535432569e9,6.9564280575528414e13,0.1714503506472759,0.0003961687167424775
1770,450,0.052474506164246384,0.00041578742964112556,2.3239121162550695e13,5.1797474245432175e10,2.838075633587554e9,6.971954228697866e13,0.17054214503380075,0.001871043433385065
1771,450,0.052474506164246384,0.00041578742964112556,2.3290962144185688e13,5.1884505333335e10,2.841262531679292e9,6.987506494040627e13,0.17054214503380075,0.001871043433385065
1772,450,0.05187706134698883,8.797528048435929e-5,2.3342890205858387e13,5.197163430297066e10,2.84445122984011e9,7.003084883243366e13,0.16860044937771368,0.0003958887621796168
1773,450,0.05187526603549335,7.760721895974929e-5,2.3394905445448207e13,5.205886120724807e10,2.8476417278871098e9,7.018689425255183e13,0.16859461461535338,0.0003492324853188718
1774,450,0.05187526603549335,7.760721895974929e-5,2.3447007960934934e13,5.214618610257609e10,2.8508340259109583e9,7.034320149669498e13,0.16859461461535338,0.0003492324853188718
1775,450,0.05187526603549335,7.760721895974929e-5,2.3499197850335543e13,5.2233609044204254e10,2.8540281239116993e9,7.049977085888727e13,0.16859461461535338,0.0003492324853188718
1776,450,0.05187526603549335,7.760721895974929e-5,2.3551475211723887e13,5.23211300873781e10,2.8572240218890896e9,7.06566026333097e13,0.16859461461535338,0.0003492324853188718
1777,450,0.05178647978402961,9.447199697333073e-5,2.3603840143226168e13,5.2408749287515625e10,2.860421719856158e9,7.081369711462436e13,0.16830605929809622,0.0004251239863799883
1778,450,0.05178647978402961,9.447199697333073e-5,2.3656292743033043e13,5.249646669951668e10,2.8636212177861104e9,7.097105459671136e13,0.16830605929809622,0.0004251239863799883
1779,450,0.05165964893353915,0.0003348728420976628,2.3708833109369902e13,5.258428237904264e10,2.8668225157100515e9,7.112867537501647e13,0.16789385903400225,0.0015069277894394827
1780,450,0.051455029284938704,7.71097817401346e-5,2.3761461340562395e13,5.2672196381249855e10,2.870025613622955e9,7.128655974419267e13,0.1672288451760508,0.0003469940178306057
1781,450,0.051776888940246124,0.0001722679749189634,2.3814177534921574e13,5.276020876020248e10,2.8732305114316697e9,7.144470799714328e13,0.1682748890557999,0.0007752058871353354
1782,450,0.051776888940246124,0.0001722679749189634,2.3866981790883047e13,5.2848319572794556e10,2.8764372092637367e9,7.160312043200553e13,0.1682748890557999,0.0007752058871353354
1783,450,0.05143544905782779,8.22557252102488e-5,2.3919874206912074e13,5.293652887430923e10,2.8796457071218014e9,7.17617973441861e13,0.16716520943794033,0.0003701507634461196
1784,450,0.05143544905782779,8.22557252102488e-5,2.3972854881494277e13,5.302483671866197e10,2.8828560049033837e9,7.192073902680519e13,0.16716520943794033,0.0003701507634461196
1785,450,0.05143544905782779,8.22557252102488e-5,2.402592391321567e13,5.311324316176023e10,2.886068102659329e9,7.207994577672305e13,0.16716520943794033,0.0003701507634461196
1786,450,0.051435449269170395,8.224333733928543e-5,2.4079081400702453e13,5.320174825884717e10,2.8892820003893723e9,7.223941788977381e13,0.1671652101248038,0.00037009501802678446
1787,450,0.05112623127822585,8.674720225851536e-5,2.413232744263257e13,5.3290352065764404e10,2.892497698139058e9,7.239915566305098e13,0.16616025165423404,0.0003903624101633191
1788,450,0.05112623127822585,8.674720225851536e-5,2.418566213775103e13,5.3379054636557785e10,2.8957151958164897e9,7.25591593905317e13,0.16616025165423404,0.0003903624101633191
1789,450,0.05112253375500195,0.00021437915805289982,2.423908558482643e13,5.346785602707428e10,2.8989344934674263e9,7.271942936966981e13,0.16614823470375634,0.0009647062112380491
1790,450,0.05177007689783586,8.300311982950299e-5,2.429259788276085e13,5.3556756291285126e10,2.9021555909952245e9,7.287996589458738e13,0.16825274991796654,0.00037351403923276344
1791,450,0.051394620419991516,8.127452870349217e-5,2.4346199130405008e13,5.364575548768789e10,2.9053784886476483e9,7.304076926793544e13,0.16703251636497243,0.00036573537916571473
1792,450,0.05133771394327824,8.511562069246636e-5,2.4399889426734793e13,5.373485366891216e10,2.908603186225001e9,7.320183978175705e13,0.16684757031565428,0.00038302029311609864
1793,450,0.05133771394327824,8.511562069246636e-5,2.4453668870758867e13,5.3824050890710144e10,2.9118296837660804e9,7.336317773397914e13,0.16684757031565428,0.00038302029311609864
1794,450,0.05133771394327824,8.511562069246636e-5,2.4507537561548176e13,5.391334720843391e10,2.9150579812790427e9,7.352478342195781e13,0.16684757031565428,0.00038302029311609864
1795,450,0.05133771394327824,8.511562069246636e-5,2.4561495598226133e13,5.400274267732442e10,2.9182880787636e9,7.368665714301481e13,0.16684757031565428,0.00038302029311609864
1796,450,0.05105598483587939,9.657448796415686e-5,2.461554307997074e13,5.409223735316932e10,2.9215199762611203e9,7.384879919563886e13,0.16593195071660802,0.00043458519583870585
1797,450,0.05065747340675713,8.306429446343069e-5,2.466968010602026e13,5.4181831290884735e10,2.9247536737465744e9,7.401120987688556e13,0.16463678857196068,0.00037378932508543814
1798,450,0.05058339646065032,8.937503607792541e-5,2.4723906775657863e13,5.427152454486174e10,2.9279891711549854e9,7.41738894830233e13,0.16439603849711354,0.00040218766235066436
1799,450,0.05085026767768888,8.79587062537279e-5,2.47782231882358e13,5.436131717031004e10,2.931226468483878e9,7.433683831196972e13,0.16526336995248886,0.00039581417814177556
1800,450,0.05043955954038691,8.388205545305347e-5,2.48326294431401e13,5.445120922443107e10,2.934465565882102e9,7.450005666548277e13,0.16392856850625745,0.0003774692495387406
1801,450,0.05043955954038691,8.388205545305347e-5,2.4887125639840027e13,5.4541200760368484e10,2.937706463190026e9,7.466354483801912e13,0.16392856850625745,0.0003774692495387406
1802,450,0.05092716963283189,9.001211717241109e-5,2.4941711877838938e13,5.4631291833211464e10,2.9409491603960323e9,7.482730312778634e13,0.16551330130670366,0.0004050545272758499
1803,450,0.05040727233142606,9.099146282031247e-5,2.4996388256705387e13,5.472148250108308e10,2.944193657718767e9,7.499133183872083e13,0.1638236350771347,0.0004094615826914061
1804,450,0.05040727233142606,9.099146282031247e-5,2.5051154876057805e13,5.4811772816275375e10,2.9474399549342685e9,7.515563126422339e13,0.1638236350771347,0.0004094615826914061
1805,450,0.05040727233142606,9.099146282031247e-5,2.510601183557252e13,5.490216283502965e10,2.950688052118336e9,7.532020170510925e13,0.1638236350771347,0.0004094615826914061
1806,450,0.05040727233142606,9.099146282031247e-5,2.516095923498075e13,5.499265261258374e10,2.9539379492706523e9,7.548504346051728e13,0.1638236350771347,0.0004094615826914061
1807,450,0.0509229589073525,0.00030365698271317307,2.5215997174047145e13,5.5083242203176e10,2.957189646314682e9,7.56501568279335e13,0.16549961644889563,0.0013664564222092789
1808,450,0.0509229589073525,0.00030365698271317307,2.5271125752655992e13,5.517393166404224e10,2.960443143402529e9,7.581554211046352e13,0.16549961644889563,0.0013664564222092789
1809,450,0.050410631109096465,0.00017198387702923934,2.532634507069248e13,5.526472105041401e10,2.9636984405331955e9,7.598119960774639e13,0.16383455110456352,0.000773927446631577
1810,450,0.050410631109096465,0.00017198387702923934,2.5381655228091523e13,5.5355610415542076e10,2.9669555375552683e9,7.61471296159395e13,0.16383455110456352,0.000773927446631577
1811,450,0.050410631109096465,0.00017198387702923934,2.543705632486859e13,5.544659981565564e10,2.9702144345439568e9,7.631333243682855e13,0.16383455110456352,0.000773927446631577
1812,450,0.05009914262700488,9.454315663251354e-5,2.549254846109938e13,5.553768930659084e10,2.9734751315443354e9,7.647980837163819e13,0.16282221353776585,0.0004254442048463109
1813,450,0.05003602605078133,8.66777891744883e-5,2.5548131736877848e13,5.5628878942505646e10,2.9767376284743915e9,7.664655771869836e13,0.16261708466503932,0.00039005005128519736
1814,450,0.05003602605078133,8.66777891744883e-5,2.560380625238619e13,5.5720168778992905e10,2.9800019253609056e9,7.681358077911934e13,0.16261708466503932,0.00039005005128519736
1815,450,0.05003602584370622,8.667779223389998e-5,2.5659572107854477e13,5.5811558871409096e10,2.9832680222126775e9,7.698087785374873e13,0.16261708399204522,0.0003900500650525499
1816,450,0.05003602584370622,8.667779223389998e-5,2.5715429403566117e13,5.590304927498915e10,2.98653591902936e9,7.71484492433774e13,0.16261708399204522,0.0003900500650525499
1817,450,0.0499520472776956,7.839068927467247e-5,2.5771378239859562e13,5.5994640045129234e10,2.989805615822746e9,7.731629524926048e13,0.1623441536525107,0.0003527581017360261
1818,450,0.05018832862435762,8.594647120976933e-5,2.5827418717131254e13,5.608633123628708e10,2.9930771125340004e9,7.748441617107895e13,0.16311206802916225,0.00038675912044396196
1819,450,0.05018832862435762,8.594647120976933e-5,2.5883550935826457e13,5.617812290476634e10,2.9963504092433023e9,7.7652812312103e13,0.16311206802916225,0.00038675912044396196
1820,450,0.05018832862435762,8.594647120976933e-5,2.593977499645153e13,5.6270015105346886e10,2.9996255059160957e9,7.782148397294205e13,0.16311206802916225,0.00038675912044396196
1821,450,0.04974374969312472,8.111331423221262e-5,2.599609099956962e13,5.636200789411665e10,3.002902402616214e9,7.79904314567941e13,0.16166718650265535,0.00036500991404495676
1822,450,0.04974374969312472,8.111331423221262e-5,2.60524990457898e13,5.645410132460024e10,3.0061810992149005e9,7.815965506227855e13,0.16166718650265535,0.00036500991404495676
1823,450,0.05001053150776222,8.49635437681323e-5,2.6108999235781523e13,5.654629545237226e10,3.009461595737528e9,7.832915509197498e13,0.16253422740022722,0.0003823359469565953
1824,450,0.049452086009574125,8.867147114821848e-5,2.6165591670278266e13,5.663859033475985e10,3.0127438923408766e9,7.84989318518771e13,0.16071927953111592,0.00039902162016698314
1825,450,0.048838698869854286,0.00017458933367442224,2.6222276450034176e13,5.6730986025505295e10,3.0160279889125414e9,7.866898564152362e13,0.15872577132702642,0.0007856520015349001
1826,450,0.04908143303728397,0.0001732905833571393,2.6279053675932203e13,5.682348257812883e10,3.019313885324227e9,7.883931676012695e13,0.1595146573711729,0.0007798076251071269
1827,450,0.04908143303728397,0.0001732905833571393,2.633592344883403e13,5.691608004993957e10,3.022601581731137e9,7.900992551418458e13,0.1595146573711729,0.0007798076251071269
1828,450,0.049057914990230087,9.242742877203067e-5,2.639288586970533e13,5.700877849575581e10,3.025891078102069e9,7.918081220568223e13,0.15943822371824778,0.000415923429474138
1829,450,0.049057914990230087,9.242742877203067e-5,2.6449941039517133e13,5.710157797071819e10,3.029182374429596e9,7.935197713741975e13,0.15943822371824778,0.000415923429474138
1830,450,0.049057914990230087,9.242742877203067e-5,2.650708905934158e13,5.719447853010252e10,3.032475470716846e9,7.952342061256862e13,0.15943822371824778,0.000415923429474138
1831,450,0.04849361920234962,8.275108255420763e-5,2.6564330030282406e13,5.728748023020366e10,3.03577036704297e9,7.969514293638984e13,0.15760426240763625,0.00037237987149393436
1832,450,0.04849361920234962,8.275108255420763e-5,2.6621664053524348e13,5.738058312412282e10,3.0390670632484775e9,7.986714440833047e13,0.15760426240763625,0.00037237987149393436
1833,450,0.04849361920234962,8.275108255420763e-5,2.667909123028072e13,5.747378726815338e10,3.0423655594125123e9,8.003942533398005e13,0.15760426240763625,0.00037237987149393436
1834,450,0.04849361920234962,8.275108255420763e-5,2.6736611661829156e13,5.756709271752493e10,3.045665855534669e9,8.021198601710217e13,0.15760426240763625,0.00037237987149393436
1835,450,0.04849361920234962,8.275108255420763e-5,2.67942254495026e13,5.766049952746606e10,3.0489679516145396e9,8.038482676162417e13,0.15760426240763625,0.00037237987149393436
1836,450,0.04849361920234962,8.275108255420763e-5,2.6851932694689293e13,5.775400775320524e10,3.0522718476517115e9,8.055794787163878e13,0.15760426240763625,0.00037237987149393436
1837,450,0.04866339247854776,8.414344920474188e-5,2.6909733498838816e13,5.784761744965089e10,3.0555775436219363e9,8.073134965079973e13,0.15815602555528022,0.00037864552142133844
1838,450,0.048630042528170936,8.211219423288802e-5,2.696762796343415e13,5.794132867273344e10,3.0588850395771513e9,8.090503240485962e13,0.15804763821655554,0.0003695048740479961
1839,450,0.04863004201492073,8.211208677418215e-5,2.7025616190041684e13,5.803514147723474e10,3.062194335483719e9,8.107899643756067e13,0.15804763654849238,0.00036950439048381964
1840,450,0.048630042528170936,8.211219423288802e-5,2.708369828026751e13,5.812905591844467e10,3.065505431345904e9,8.125324205377634e13,0.15804763821655554,0.0003695048740479961
1841,450,0.04857704117564607,9.576554535593759e-5,2.7141874335778363e13,5.8223072051690094e10,3.0688183271706986e9,8.142776955860992e13,0.15787538382084973,0.0004309449541017191
1842,450,0.04857704117564607,9.576554535593759e-5,2.7200144458289008e13,5.831718993199711e10,3.0721330229428244e9,8.160257925677392e13,0.15787538382084973,0.0004309449541017191
1843,450,0.04857704117564607,9.576554535593759e-5,2.725850874957656e13,5.8411409614692055e10,3.0754495186692667e9,8.177767145370206e13,0.15787538382084973,0.0004309449541017191
1844,450,0.0487197160722011,7.905700718017562e-5,2.7316967311469676e13,5.85057311547299e10,3.0787678143295527e9,8.195304645430055e13,0.15833907723465357,0.00035575653231079027
1845,450,0.04823740106406746,8.9565783892268e-5,2.737552024585367e13,5.860015460878783e10,3.0820879100308485e9,8.212870456687375e13,0.15677155345821925,0.00040304602751520605
1846,450,0.04846446054700704,8.39944077779221e-5,2.74341676546736e13,5.8694680029570335e10,3.0854098055858636e9,8.230464609242689e13,0.15750949677777287,0.00037797483500064946
1847,450,0.048284639711106817,0.00018050270780941964,2.7492909639909375e13,5.878930747440733e10,3.0887335011500387e9,8.248087134083848e13,0.15692507906109715,0.0008122621851423884
1848,450,0.04821376454157628,8.466664218726672e-5,2.755174630365101e13,5.8884036997551834e10,3.0920589966514726e9,8.265738061631794e13,0.1566947347601229,0.00038099988984270026
1849,450,0.048049097591535896,8.872107126612554e-5,2.7610677747962766e13,5.897886865460773e10,3.0953862921173153e9,8.283417422585972e13,0.15615956717249166,0.0003992448206975649
1850,450,0.048049097591535896,8.872107126612554e-5,2.7669704075022188e13,5.907380250031329e10,3.0987153875114126e9,8.301125247493755e13,0.15615956717249166,0.0003992448206975649
1851,450,0.048049097591535896,8.872107126612554e-5,2.7728825387044777e13,5.916883859020069e10,3.1020462828561926e9,8.318861567070198e13,0.15615956717249166,0.0003992448206975649
1852,450,0.048049097591535896,8.872107126612554e-5,2.778804178630239e13,5.926397697949273e10,3.1053789781511836e9,8.336626411988617e13,0.15615956717249166,0.0003992448206975649
1853,450,0.047793862039088746,0.0002115515906690833,2.784735337510266e13,5.9359217723889175e10,3.108713473430935e9,8.35441981303079e13,0.15533005162703842,0.0009519821580108748
1854,450,0.0480000402198583,8.59267843090981e-5,2.79067602558822e13,5.945456087727073e10,3.1120497685967054e9,8.372241800644625e13,0.15600013071453947,0.00038667052939094144
1855,450,0.04799998075778929,8.592453426719578e-5,2.796626253102787e13,5.9550006496107605e10,3.1153878637394695e9,8.39009240579345e13,0.15599993746281518,0.000386660404202381
1856,450,0.04799721791073354,8.528837020678337e-5,2.8025860303052336e13,5.964555463524037e10,3.118727758830895e9,8.407971659142769e13,0.155990958209884,0.0003837976659305252
1857,450,0.0480000402198583,8.59267843090981e-5,2.8085553674490152e13,5.974120534987379e10,3.122069453869338e9,8.425879591446667e13,0.15600013071453947,0.00038667052939094144
1858,450,0.04799721791073354,8.528837020678337e-5,2.81453427479623e13,5.9836958695249214e10,3.125412948855864e9,8.443816233479589e13,0.155990958209884,0.0003837976659305252
1859,450,0.0479289212954519,5.594923163327666e-5,2.8205227626102945e13,5.993281472669912e10,3.128758243798298e9,8.461781616053995e13,0.15576899421021867,0.000251771542349745
1860,450,0.04679125864934238,8.105633929400842e-5,2.8265208411654766e13,6.002877350130749e10,3.1321053388331847e9,8.47977577032521e13,0.15207159061036274,0.0003647535268230379
1861,450,0.04769238967993236,9.166867879464578e-5,2.832528520738052e13,6.0124835068515656e10,3.135454233535173e9,8.497798726021795e13,0.15500026645978018,0.000412509054575906
1862,450,0.04752288904028366,9.082340468315357e-5,2.838545811608487e13,6.022099948932166e10,3.1388049283287816e9,8.515850515078002e13,0.1544493893809219,0.0004087053210741911
1863,450,0.047359274939929696,8.13649875797578e-5,2.8445727240659793e13,6.031726681694139e10,3.1421574230662737e9,8.533931167968184e13,0.1539176435547715,0.0003661424441089101
1864,450,0.047359274939929696,8.13649875797578e-5,2.8506092684038934e13,6.041363710629922e10,3.145511717725561e9,8.55204071550793e13,0.1539176435547715,0.0003661424441089101
1865,450,0.04748374636573724,8.971347919839242e-5,2.856655454920955e13,6.051011041268478e10,3.148867812311494e9,8.570179188598773e13,0.15432217568864603,0.0004037106563927659
1866,450,0.04741191238871538,0.0003345378908665888,2.8627112939203953e13,6.060668679191165e10,3.1522257068666277e9,8.588346618259317e13,0.154088715263325,0.0015054205088996498
1867,450,0.04741191238871538,0.0003345378908665888,2.8687767957152992e13,6.07033662987002e10,3.1555854013554635e9,8.606543035313023e13,0.154088715263325,0.0015054205088996498
1868,450,0.047301331492675555,7.677201003644267e-5,2.8748519706216652e13,6.080014898860742e10,3.158946895802463e9,8.624768470761311e13,0.15372932735119554,0.00034547404516399203
1869,450,0.04740143667502958,8.282546158852084e-5,2.880936828956138e13,6.089703491624276e10,3.162310190161278e9,8.643022955446892e13,0.15405466919384614,0.0003727145771483438
1870,450,0.047415661279516526,0.00033963309360916035,2.8870313810460484e13,6.099402413737554e10,3.165675284471932e9,8.661306520444416e13,0.1541008991584287,0.0015283489212412214
1871,450,0.04672898838440087,8.23097963849051e-5,2.8931356372284105e13,6.109111670837211e10,3.1690421788202906e9,8.679619196954923e13,0.15186921224930283,0.00037039408373207294
1872,450,0.04672898838440087,8.23097963849051e-5,2.899249607835991e13,6.118831268185699e10,3.1724108730142245e9,8.697961015493278e13,0.15186921224930283,0.00037039408373207294
1873,450,0.0467893283671254,8.17241187373419e-5,2.9053733032135316e13,6.128561211421232e10,3.1757813671393642e9,8.716332007299708e13,0.15206531719315755,0.0003677585343180386
1874,450,0.0467893283671254,8.17241187373419e-5,2.911506733709444e13,6.138301506087389e10,3.1791536612114487e9,8.734732203452839e13,0.15206531719315755,0.0003677585343180386
1875,450,0.047009278813620825,0.0004829305272114997,2.9176499096757625e13,6.1480521576528824e10,3.1825277551899824e9,8.753161634906942e13,0.15278015614426768,0.0021731873724517487
1876,450,0.046969468223638886,0.00048234759645537743,2.9238028414768527e13,6.157813171729173e10,3.1859036491433496e9,8.771620332898527e13,0.15265077172682637,0.0021705641840491985
1877,450,0.04659796046880464,7.842963050027032e-5,2.9299655394776016e13,6.167584553850709e10,3.189281343080567e9,8.790108328538803e13,0.1514433715236151,0.00035293333725121647
1878,450,0.046560341314361,8.00053123002841e-5,2.9361380140445203e13,6.177366309414016e10,3.1926608369071445e9,8.808625652695823e13,0.15132110927167325,0.00036002390535127844
1879,450,0.046560341314361,8.00053123002841e-5,2.9423202755560793e13,6.187158443995743e10,3.1960421306645613e9,8.827172336591825e13,0.15132110927167325,0.00036002390535127844
1880,450,0.046560341314361,8.00053123002841e-5,2.9485123343940305e13,6.196960963123851e10,3.1994252243572855e9,8.845748411374888e13,0.15132110927167325,0.00036002390535127844
1881,450,0.046308537271029473,0.0003988234425229009,2.954714200943614e13,6.2067738723654076e10,3.2028101180171785e9,8.86435390828649e13,0.1505027461308458,0.001794705491353054
1882,450,0.04622389170281152,0.0003389911402205114,2.9609258856018863e13,6.2165971771649216e10,3.2061968115904207e9,8.882988858344066e13,0.15022764803413743,0.0015254601309923012
1883,450,0.04622389170281152,0.0003389911402205114,2.9671473987650156e13,6.226430883057945e10,3.209585305085464e9,8.90165329276194e13,0.15022764803413743,0.0015254601309923012
1884,450,0.04641230541916626,0.00016424591725290518,2.9733787508371125e13,6.236274995546505e10,3.212975598488944e9,8.920347242704506e13,0.15083999261229034,0.0007391066276380732
1885,450,0.046308537271029473,0.0003988234425229009,2.979619952226802e13,6.2461295202391914e10,3.216367691861901e9,8.939070739557861e13,0.1505027461308458,0.001794705491353054
1886,450,0.04653833925642189,9.423788690554588e-5,2.9858710133511766e13,6.255994462542513e10,3.219761585124237e9,8.957823814334594e13,0.15124960258337114,0.0004240704910749565
1887,450,0.04668428438374504,8.679136363862062e-5,2.992131944628005e13,6.2658698280530624e10,3.2231572783274727e9,8.97660649843286e13,0.15172392424717138,0.0003905611363737928
1888,450,0.04640349051520287,7.8351157314802e-5,2.9984027564839574e13,6.2757556223557205e10,3.226554771518522e9,8.995418823241975e13,0.15081134417440933,0.00035258020791660897
1889,450,0.04640349051520287,7.8351157314802e-5,3.0046834593508062e13,6.285651850839754e10,3.2299540646015506e9,9.01426081979256e13,0.15081134417440933,0.00035258020791660897
1890,450,0.04640349051520287,7.8351157314802e-5,3.010974063665556e13,6.295558519077789e10,3.233355157613693e9,9.033132519484081e13,0.15081134417440933,0.00035258020791660897
1891,450,0.04640349051520287,7.8351157314802e-5,3.017274579870716e13,6.305475632590333e10,3.2367580505543036e9,9.052033953632547e13,0.15081134417440933,0.00035258020791660897
1892,450,0.04640349051520287,7.8351157314802e-5,3.0235850184143312e13,6.315403196897787e10,3.2401627434227295e9,9.070965153570305e13,0.15081134417440933,0.00035258020791660897
1893,450,0.046189695583349316,7.708967730805757e-5,3.029905389750311e13,6.325341217560132e10,3.2435692362469163e9,9.08992615072213e13,0.15011651064588527,0.00034690354788625906
1894,450,0.04610954271304326,7.7508257135596e-5,3.0362357043370215e13,6.3352897000333336e10,3.2469775289796844e9,9.108916976330198e13,0.14985601381739058,0.000348787157110182
1895,450,0.04610954271304326,7.7508257135596e-5,3.0425759726394516e13,6.345248649847662e10,3.250387621627593e9,9.127937661795111e13,0.14985601381739058,0.000348787157110182
1896,450,0.04610954271304326,7.7508257135596e-5,3.048926205127673e13,6.355218072538112e10,3.253799514200658e9,9.146988238543616e13,0.14985601381739058,0.000348787157110182
1897,450,0.04599975654238958,8.431760643593157e-5,3.0552864122774742e13,6.365197973645106e10,3.2572132067128005e9,9.166068738029367e13,0.14949920876276612,0.0003794292289616921
1898,450,0.04599975654238958,8.431760643593157e-5,3.0616566045697234e13,6.375188358648265e10,3.260628699134137e9,9.18517919160572e13,0.14949920876276612,0.0003794292289616921
1899,450,0.04598276269711632,9.732561344970275e-5,3.068036792491041e13,6.385189233091025e10,3.264045991480817e9,9.204319630765453e13,0.14944397876562804,0.00043796526052366233
1900,450,0.04598276269711632,9.732561344970275e-5,3.074426986534019e13,6.3952006024871216e10,3.26746508374767e9,9.223490086960158e13,0.14944397876562804,0.00043796526052366233
1901,450,0.04574708752253463,8.630859610941971e-5,3.080827197196711e13,6.405222472403035e10,3.270885975967487e9,9.242690591759995e13,0.14867803444823754,0.0003883886824923887
1902,450,0.04574708752253463,8.630859610941971e-5,3.0872374349813223e13,6.415254848271902e10,3.2743086680770583e9,9.261921176495303e13,0.14867803444823754,0.0003883886824923887
1903,450,0.04574708752253463,8.630859610941971e-5,3.0936577103970992e13,6.425297735656912e10,3.2777331601069255e9,9.281181872762817e13,0.14867803444823754,0.0003883886824923887
1904,450,0.04574708752253463,8.630859610941971e-5,3.100088033958315e13,6.435351140077848e10,3.2811594520563726e9,9.300472712092447e13,0.14867803444823754,0.0003883886824923887
1905,450,0.04557549004021791,9.520158653036909e-5,3.1065284161849266e13,6.4454150670859856e10,3.2845875439473042e9,9.319793726091505e13,0.1481203426307082,0.00042840713938666086
1906,450,0.04557549004021791,9.520158653036909e-5,3.1129788676019668e13,6.4554895221379326e10,3.28801743573374e9,9.339144946200952e13,0.1481203426307082,0.00042840713938666086
1907,450,0.04557549004021791,9.520158653036909e-5,3.119439398740399e13,6.465574510784829e10,3.291449127437573e9,9.358526404060961e13,0.1481203426307082,0.00042840713938666086
1908,450,0.04538615062023061,7.976858171000745e-5,3.1259100201363414e13,6.4756700385809364e10,3.294882619082971e9,9.377938131334819e13,0.14750498951574947,0.0003589586176950335
1909,450,0.04493939586165814,7.866476173531556e-5,3.13239074233257e13,6.485776111057698e10,3.2983179106776805e9,9.39738015965707e13,0.14605303655038895,0.00035399142780892
1910,450,0.04493939586165814,7.866476173531556e-5,3.1388815758754977e13,6.49589273360656e10,3.301755002129251e9,9.416852520408847e13,0.14605303655038895,0.00035399142780892
1911,450,0.0455101292857458,0.0002979370301656924,3.1453825313165848e13,6.506019911723832e10,3.3051938934199233e9,9.436355245191555e13,0.14790792017867385,0.0013407166357456157
1912,450,0.0455101292857458,0.0002979370301656924,3.1518936192176895e13,6.516157651137584e10,3.308634584699548e9,9.455888366068852e13,0.14790792017867385,0.0013407166357456157
1913,450,0.04522903250441131,0.00017388443252175934,3.158414850141352e13,6.5263059573144165e10,3.3120770759294143e9,9.47545191461795e13,0.14699435563933674,0.000782479946347917
1914,450,0.045249488613949736,0.00017834634882204277,3.164946234656211e13,6.5364648356664246e10,3.315521367031334e9,9.495045922325734e13,0.14706083799533665,0.0008025585696991924
1915,450,0.04485694624661901,9.276301970218004e-5,3.171487783340002e13,6.546634291843505e10,3.3189674580985723e9,9.514670421154747e13,0.1457850753015118,0.0004174335886598102
1916,450,0.04501812205684428,0.00015052003603723872,3.1780395067678168e13,6.556814331188474e10,3.322415349003993e9,9.53432544249448e13,0.14630889668474392,0.0006773401621675742
1917,450,0.04501812205684428,0.00015052003603723872,3.1846014155304543e13,6.5670049593506165e10,3.325865039840213e9,9.554011018337486e13,0.14630889668474392,0.0006773401621675742
1918,450,0.044668098922025265,7.74401281218129e-5,3.1911735202196203e13,6.5772061818831764e10,3.3293165306308837e9,9.573727180510702e13,0.1451713214965821,0.00034848057654815804
1919,450,0.044717846218355374,8.390122048130863e-5,3.197755831429282e13,6.587418004168792e10,3.332769821277766e9,9.593473960528131e13,0.14533300020965498,0.00037755549216588884
1920,450,0.044717846218355374,8.390122048130863e-5,3.204348359763266e13,6.5976404318079254e10,3.336224911838419e9,9.61325139034068e13,0.14533300020965498,0.00037755549216588884
1921,450,0.044717846218355374,8.390122048130863e-5,3.210951115829855e13,6.607873470310339e10,3.3396818023055916e9,9.63305950174006e13,0.14533300020965498,0.00037755549216588884
1922,450,0.044717846218355374,8.390122048130863e-5,3.2175641102426844e13,6.6181171251947395e10,3.343140492678462e9,9.652898326552136e13,0.14533300020965498,0.00037755549216588884
1923,450,0.04452327724909418,9.524826703632237e-5,3.2241873536207496e13,6.62837140201503e10,3.34660098298127e9,9.672767896688311e13,0.1447006510595561,0.00042861720166345065
1924,450,0.0445232775974418,9.525561449021594e-5,3.230820856588991e13,6.638636306219293e10,3.350063273163043e9,9.692668243869267e13,0.14470065219168585,0.0004286502652059717
1925,450,0.04400620228219865,8.822982814632498e-5,3.237464629777034e13,6.648911843454368e10,3.3535273633141575e9,9.712599400221761e13,0.1430201574171456,0.0003970342266584624
1926,450,0.044036710481506584,8.417688240366957e-5,3.244118683821518e13,6.659198019047106e10,3.3569932532975936e9,9.732561397261602e13,0.1431193090648964,0.0003787959708165131
1927,450,0.044036710481506584,8.417688240366957e-5,3.2507830293631305e13,6.669494838619868e10,3.3604609431863956e9,9.75255426710074e13,0.1431193090648964,0.0003787959708165131
1928,450,0.04399395526894235,8.490639632108881e-5,3.2574576770486625e13,6.679802307693186e10,3.3639304329812646e9,9.772578041667956e13,0.14298035462406264,0.00038207878344489966
1929,450,0.04399395526894235,8.490639632108881e-5,3.2641426375302453e13,6.690120431769967e10,3.36740172267046e9,9.79263275287419e13,0.14298035462406264,0.00038207878344489966
1930,450,0.04399395526894235,8.490639632108881e-5,3.2708379214657113e13,6.70044921637607e10,3.370874812258545e9,9.812718432691738e13,0.14298035462406264,0.00038207878344489966
1931,450,0.04398131704826727,8.16777773814609e-5,3.2775435395181527e13,6.710788667031898e10,3.37434970174625e9,9.832835113099022e13,0.14293928040686862,0.00036754999821657407
1932,450,0.04398131704826727,8.16777773814609e-5,3.284259502356767e13,6.721138789250942e10,3.3778263911294665e9,9.85298282607688e13,0.14293928040686862,0.00036754999821657407
1933,450,0.04397753192044554,9.631074522214553e-5,3.290985820655907e13,6.7314995885541466e10,3.38130488040937e9,9.873161603637681e13,0.142926978741448,0.0004333983534996549
1934,450,0.044361067433911966,0.00016881191474188428,3.2977225050931156e13,6.741871070388811e10,3.3847851695350246e9,9.89337147766792e13,0.1441734691602139,0.0007596536163384793
1935,450,0.04409254551463192,8.755660939935558e-5,3.304469566359189e13,6.752253240460546e10,3.388267258638719e9,9.91361248057071e13,0.14330077292255372,0.0003940047422971001
1936,450,0.04411845561677477,8.327869643101737e-5,3.311227015140148e13,6.762646104116075e10,3.391751147598127e9,9.933884644070489e13,0.143384980754518,0.00037475413393957816
1937,450,0.043531487211930314,9.04775741955061e-5,3.3179948621339055e13,6.77304966703627e10,3.3952368365277367e9,9.954188000559098e13,0.14147733343877353,0.00040714908387977746
1938,450,0.04372711490993207,9.630545412763038e-5,3.3247731180426562e13,6.783463934488687e10,3.3987243252500143e9,9.974522581632669e13,0.14211312345727922,0.0004333745435743367
1939,450,0.04372711490993207,9.630545412763038e-5,3.3315617935732367e13,6.793888912165998e10,3.402213613887689e9,9.99488841974158e13,0.14211312345727922,0.0004333745435743367
1940,450,0.04372711490993207,9.630545412763038e-5,3.3383608994388918e13,6.804324605550754e10,3.405704702415148e9,1.0015285546938252e14,0.14211312345727922,0.0004333745435743367
1941,450,0.04368579947775346,0.00017160371557064578,3.345170446356717e13,6.814771020167746e10,3.409197590836482e9,1.003571399537652e14,0.14197884830269875,0.000772216720067906
1942,450,0.04368579947775346,0.00017160371557064578,3.3519904450534383e13,6.825228161519632e10,3.4126922791406555e9,1.0056173797179017e14,0.14197884830269875,0.000772216720067906
1943,450,0.043525782982596725,0.0005510060518093829,3.358820906255956e13,6.835696035158943e10,3.416188767349492e9,1.0076664984588597e14,0.14145879469343936,0.002479527233142223
1944,450,0.043271969605282345,8.150703195490644e-5,3.3656618407039836e13,6.8461746465931305e10,3.4196870554609766e9,1.0097187589768806e14,0.14063390121716762,0.000366781643797079
1945,450,0.043271969605282345,8.150703195490644e-5,3.3725132591324113e13,6.856664001275195e10,3.423187143422985e9,1.0117741644801878e14,0.14063390121716762,0.000366781643797079
1946,450,0.043271969605282345,8.150703195490644e-5,3.3793751722894766e13,6.8671641047682e10,3.42668903126898e9,1.0138327181996545e14,0.14063390121716762,0.000366781643797079
1947,450,0.043271969605282345,8.150703195490644e-5,3.3862475909267246e13,6.877674962589145e10,3.43019271899797e9,1.015894423358925e14,0.14063390121716762,0.000366781643797079
1948,450,0.043271969605282345,8.150703195490644e-5,3.3931305258012617e13,6.888196580254958e10,3.433698206608956e9,1.01795928318328e14,0.14063390121716762,0.000366781643797079
1949,450,0.04359813148619172,8.343033237438545e-5,3.400023987675633e13,6.898728963224138e10,3.4372054940599933e9,1.0200273008880912e14,0.1416939273301231,0.0003754364956847345
1950,450,0.04359813148619172,8.343033237438545e-5,3.4069279873180023e13,6.909272117130063e10,3.4407145814319463e9,1.0220984797250056e14,0.1416939273301231,0.0003754364956847345
1951,450,0.04359813148619172,8.343033237438545e-5,3.4138425355020246e13,6.91982604743117e10,3.444225468682854e9,1.0241728229126917e14,0.1416939273301231,0.0003754364956847345
1952,450,0.04359813148619172,8.343033237438545e-5,3.420767643006837e13,6.93039075964408e10,3.44773815581169e9,1.0262503336829933e14,0.1416939273301231,0.0003754364956847345
1953,450,0.043517744854987925,7.911619070925677e-5,3.427703320617224e13,6.94096625929973e10,3.4512526428275404e9,1.0283310152722388e14,0.14143267077871075,0.00035602285819165544
1954,450,0.04292788832607597,8.291902204279986e-5,3.4346495791233438e13,6.951552551990984e10,3.4547689297827787e9,1.0304148709307262e14,0.1395156370597469,0.00037313559919259937
1955,450,0.042426552469370826,8.304133728979953e-5,3.4416064293196074e13,6.96214964312657e10,3.4582870166009727e9,1.0325019038739881e14,0.13788629552545517,0.0003736860178040979
1956,450,0.04341810696969145,0.00023806382342822757,3.4485738820089355e13,6.972757537975346e10,3.4618069031076617e9,1.0345921172910688e14,0.14110884765149723,0.0010712872054270241
1957,450,0.042467168620329794,8.564069505443707e-5,3.455551947999002e13,6.98337624266268e10,3.4653285897288737e9,1.0366855145429664e14,0.13801829801607182,0.00038538312774496683
1958,450,0.042351736025294164,8.842520220419215e-5,3.462540638099782e13,6.994005762211234e10,3.46885207611739e9,1.0387820987735095e14,0.13764314208220604,0.00039791340991886465
1959,450,0.042351736025294164,8.842520220419215e-5,3.469539963130086e13,7.00464610226549e10,3.4723773623622794e9,1.0408818732514314e14,0.13764314208220604,0.00039791340991886465
1960,450,0.042351736025294164,8.842520220419215e-5,3.4765499339129992e13,7.015297268361664e10,3.4759044484765925e9,1.042984841225731e14,0.13764314208220604,0.00039791340991886465
1961,450,0.042351736025294164,8.842520220419215e-5,3.483570561277326e13,7.025959266015706e10,3.4794333344592314e9,1.0450910059430138e14,0.13764314208220604,0.00039791340991886465
1962,450,0.042351736025294164,8.842520220419215e-5,3.4906018560573875e13,7.036632100743375e10,3.4829640203090906e9,1.0472003706515023e14,0.13764314208220604,0.00039791340991886465
1963,450,0.042351736025294164,8.842520220419215e-5,3.49764382909301e13,7.047315778060469e10,3.486496506025056e9,1.0493129386010819e14,0.13764314208220604,0.00039791340991886465
1964,450,0.042351736025294164,8.842520220419215e-5,3.5046964912295438e13,7.058010303482658e10,3.490030791606005e9,1.0514287130432667e14,0.13764314208220604,0.00039791340991886465
1965,450,0.042351736025294164,8.842520220419215e-5,3.5117598533178496e13,7.068715682525471e10,3.493566877050808e9,1.0535476972311988e14,0.13764314208220604,0.00039791340991886465
1966,450,0.042351736025294164,8.842520220419215e-5,3.518833926214303e13,7.079431920704472e10,3.497104762358327e9,1.0556698944196814e14,0.13764314208220604,0.00039791340991886465
1967,450,0.042351736025294164,8.842520220419215e-5,3.5259187207808086e13,7.090159023535059e10,3.5006444475274143e9,1.0577953078651388e14,0.13764314208220604,0.00039791340991886465
1968,450,0.042351736025294164,8.842520220419215e-5,3.533014247884774e13,7.100896996532553e10,3.504185932556916e9,1.0599239408256352e14,0.13764314208220604,0.00039791340991886465
1969,450,0.04275771259803206,8.740206153721027e-5,3.540120518399044e13,7.11164584514035e10,3.50772921739575e9,1.0620557965465116e14,0.13896256594360418,0.0003933092769174462
1970,450,0.04275771259803206,8.740206153721027e-5,3.547237543202128e13,7.122405575017322e10,3.511274302142583e9,1.0641908783178411e14,0.13896256594360418,0.0003933092769174462
1971,450,0.04275771259803206,8.740206153721027e-5,3.554365333177984e13,7.133176191606659e10,3.514821186746316e9,1.0663291893882325e14,0.13896256594360418,0.0003933092769174462
1972,450,0.04275771259803206,8.740206153721027e-5,3.561503899216081e13,7.143957700423462e10,3.5183698712057605e9,1.0684707330223244e14,0.13896256594360418,0.0003933092769174462
1973,450,0.04275771259803206,8.740206153721027e-5,3.568653252211413e13,7.154750106982533e10,3.5219203555197196e9,1.0706155124863512e14,0.13896256594360418,0.0003933092769174462
1974,450,0.04275771259803206,8.740206153721027e-5,3.5758134030644664e13,7.16555341679875e10,3.525472639686989e9,1.0727635310482183e14,0.13896256594360418,0.0003933092769174462
1975,450,0.04268856571163038,0.0002552963210198903,3.582984362680455e13,7.176367635398994e10,3.5290267237143793e9,1.0749147919799705e14,0.13873783856279873,0.0011488334445895064
1976,450,0.04268856571163038,0.0002552963210198903,3.590166141972538e13,7.187192768273607e10,3.5325826075846167e9,1.0770692985477417e14,0.13873783856279873,0.0011488334445895064
1977,450,0.04257632082091935,0.00026301954954607853,3.597358751856244e13,7.198028820969255e10,3.5361402913182883e9,1.0792270540309298e14,0.1383730426679879,0.0011835879729573534
1978,450,0.04224500758004182,8.082603915640472e-5,3.604562203257655e13,7.208875799019366e10,3.5396997749277277e9,1.08138806170744e14,0.1372962746351359,0.00036371717620382123
1979,450,0.04203100699855312,0.0002603196172881494,3.6117765070987836e13,7.219733707878053e10,3.543261058368675e9,1.0835523248418475e14,0.13660077274529764,0.0011714382777966723
1980,450,0.04203100699855312,0.0002603196172881494,3.619001674317656e13,7.230602553043408e10,3.546824141630005e9,1.085719846708164e14,0.13660077274529764,0.0011714382777966723
1981,450,0.04144831135054396,8.769646208060565e-5,3.62623771585259e13,7.24148234016914e10,3.550389024806776e9,1.0878906306138783e14,0.13470701188926787,0.0003946340793627254
1982,450,0.04209969868183709,8.288858943385341e-5,3.6334846426482766e13,7.252373074451549e10,3.5539557076774673e9,1.0900646797760178e14,0.13682402071597055,0.00037299865245234035
1983,450,0.04209969868183709,8.288858943385341e-5,3.640742465653392e13,7.263274761734322e10,3.557524190468848e9,1.0922419975436866e14,0.13682402071597055,0.00037299865245234035
1984,450,0.0418787500103459,8.683148284231867e-5,3.64801119582479e13,7.274187407456445e10,3.5610944731278057e9,1.0944225871859548e14,0.13610593753362416,0.000390741672790434
1985,450,0.0418787500103459,8.683148284231867e-5,3.655290844123156e13,7.285111017053949e10,3.564666555599434e9,1.0966064519730906e14,0.13610593753362416,0.000390741672790434
1986,450,0.042275723246769335,0.00025820222235380905,3.662581421513208e13,7.29604559600927e10,3.568240437860431e9,1.098793595186492e14,0.13739610055200033,0.0011619100005921406
1987,450,0.042275723246769335,0.00025820222235380905,3.669882938971391e13,7.306991149976411e10,3.571816120007059e9,1.1009840201432055e14,0.13739610055200033,0.0011619100005921406
1988,450,0.042275723246769335,0.00025820222235380905,3.6771954074732945e13,7.317947684398776e10,3.5753936019891963e9,1.1031777301200986e14,0.13739610055200033,0.0011619100005921406
1989,450,0.04184127310307659,8.679537577338243e-5,3.684518838004365e13,7.328915204866687e10,3.5789728838588276e9,1.1053747284249122e14,0.13598413758499892,0.00039057919098022095
1990,450,0.04133106019749233,8.338083657262577e-5,3.6918532415485586e13,7.339893716828932e10,3.582553965569269e9,1.1075750183391633e14,0.13432594564185008,0.0003752137645768159
1991,450,0.04133106019749233,8.338083657262577e-5,3.6991986291031805e13,7.350883225697308e10,3.5861368470498576e9,1.1097786031377403e14,0.13432594564185008,0.0003752137645768159
1992,450,0.04133106019749233,8.338083657262577e-5,3.706555011667457e13,7.361883737074098e10,3.5897215283605394e9,1.1119854861360372e14,0.13432594564185008,0.0003752137645768159
1993,450,0.0412515203938421,8.755664369788918e-5,3.713922400246879e13,7.37289525648624e10,3.593308009509421e9,1.114195670635812e14,0.13406744127998682,0.0003940048966405013
1994,450,0.04130592968135466,8.461295438768579e-5,3.7213008058518664e13,7.383917789409576e10,3.5968962904696627e9,1.1164091599301966e14,0.13424427146440265,0.0003807582947445861
1995,450,0.04130592968135466,8.461295438768579e-5,3.728690239498794e13,7.3949513413897e10,3.600486371262322e9,1.1186259573280464e14,0.13424427146440265,0.0003807582947445861
1996,450,0.04130592968135466,8.461295438768579e-5,3.7360907122095016e13,7.405995917929958e10,3.6040782518795066e9,1.1208460661313273e14,0.13424427146440265,0.0003807582947445861
1997,450,0.04130592968135466,8.461295438768579e-5,3.743502235011341e13,7.417051524543002e10,3.6076719323198004e9,1.1230694896455425e14,0.13424427146440265,0.0003807582947445861
1998,450,0.04130592968135466,8.461295438768579e-5,3.750924818937116e13,7.428118166741428e10,3.6112674125817776e9,1.1252962311778436e14,0.13424427146440265,0.0003807582947445861
1999,450,0.04111257630503727,8.505644781986724e-5,3.7583584750249695e13,7.439195850071288e10,3.614864692687025e9,1.127526294043845e14,0.13361587299137112,0.0003827540151894026
2000,450,0.04111257630503727,8.505644781986724e-5,3.765803214319212e13,7.450284579977782e10,3.618463772588051e9,1.1297596815402812e14,0.13361587299137112,0.0003827540151894026


==> anc/data/renormalized_60000_bcs_scaling.csv <==
mu,Tc,Delta
310,108.47893922079948,39.97120049262978
410,128.71180914039542,48.81070848275232
510,141.49146512563675,54.47565212552463
610,150.11703629670592,58.27303922742199
710,156.18463199712096,60.89783699866295
810,160.5788719732118,62.765108177668374
910,163.83966307930677,64.13415970729888
1010,166.3163530539805,65.15596902453946
1110,168.2389745396904,65.93926404553326
1210,169.7518898954968,66.55330855559068
1310,170.96616948838346,67.03824401983854
1410,171.94649086095524,67.42973584969945
1510,172.75317587195786,67.75014422541541
1610,173.4238319652377,68.01290892563088
1710,173.98428649748894,68.23249317963122
1810,174.46015482378243,68.41844213159058
1910,174.8595327082512,68.57588252004828
2010,175.2071264786082,68.71176192807326
2110,175.50703276192507,68.8255243435371
2210,175.76426491755228,68.92594516674515
2310,175.98816900790553,69.01155168902241
2410,176.18396558973473,69.08768357347166
2510,176.35611237410558,69.1530803746127
2610,176.5104490984868,69.2113687630159
2710,176.64263407427825,69.26186607382161
2810,176.75720821448522,69.30839191082637
2910,176.86214972723064,69.34729569604389
3010,176.95609142529065,69.38333623529104
3110,177.0378822220664,69.41392195010422
3210,177.11195824626884,69.4420155795575
3310,177.17615685760393,69.46603575301884
3410,177.23314276554447,69.48792347702846
3510,177.28683498535247,69.5072258462427
3610,177.32775733607014,69.52400547927658
3710,177.3671342052694,69.5392478115192
3810,177.40221852432114,69.55093013100782
3910,177.43202689998725,69.56296596358597
4010,177.4572668410201,69.57208050584295


==> anc/data/renormalized_ana_bcs.csv <==
Delta,Tc
0.1,0.255159360490284
0.2,0.51049225265987
0.30000000000000004,0.7660974753704078
0.4,1.0220478036640206
0.5,1.2784017515218773
0.6000000000000001,1.5352081817788044
0.7000000000000001,1.7925087825225245
0.8,2.050339599969642
0.9,2.308732072585367
1.,2.567713771041272
1.1,2.82730895108376
1.2000000000000002,3.0875389806142364
1.3,3.348422678498781
1.4000000000000001,3.609976589289719
1.5,3.8722152101058938
1.6,4.135151180964548
1.7000000000000002,4.398795446640432
1.8,4.663157395968006
1.9000000000000001,4.928244983010951
2.,5.194064833467715
2.1,5.46062233891869
2.2,5.727921740958553
2.3,5.9959662068362505
2.4000000000000004,6.264757897905088
2.5,6.5342980319387305
2.6,6.804586940176725
2.7,7.075624119811387
2.8,7.347408282507373
2.9000000000000004,7.61993739944803
3.,7.893208743324175
3.1,8.167218927616666
3.2,8.441963943471372
3.3,8.717439194421472
3.4000000000000004,8.99363952917563
3.5,9.270559272660162
3.6,9.548192255477678
3.7,9.826531841923014
3.8000000000000003,10.10557095667896
3.9000000000000004,10.385302110298571
4.,10.665717423567434
4.1,10.946808650827903
4.2,11.22856720233724
4.3,11.510984165723277
4.4,11.79405032659372
4.5,12.077756188348834
4.6,12.362091991241837
4.7,12.647047730726307
4.800000000000001,12.932613175125962
4.9,13.21877788265828
5.,13.50553121784053
5.1,13.792862367303668
5.2,14.080760355037485
5.300000000000001,14.36921405708802
5.4,14.65821221572657
5.5,14.947743453107929
5.6000000000000005,15.237796284434179
5.7,15.528359130639002
5.800000000000001,15.819420330606643
5.9,16.11096815293844
6.,16.402990807279348
6.1000000000000005,16.6954764552159
6.2,16.988413220756737
6.300000000000001,17.281789200406028
6.4,17.575592472839872
6.5,17.869811108195325
6.6000000000000005,18.164433176981255
6.7,18.45944675862016
6.800000000000001,18.754839949629588
6.9,19.050600871451813
7.,19.346717677940035
7.1000000000000005,19.643178562509412
7.2,19.93997176496088
7.3,20.237085577985805
7.4,20.53450835335931
7.5,20.832228507829928
7.6000000000000005,21.13023452871334
7.7,21.42851497919783
7.800000000000001,21.727058503368742
7.9,22.025853830959775
8.,22.324889781838053
8.1,22.62415527023068
8.2,22.923639308699816
8.3,23.22333101187347
8.4,23.523219599939267
8.5,23.8232944019081
8.6,24.123544858654792
8.7,24.423960525742554
8.8,24.72453107603816
8.9,25.025246302124614
9.,25.326096118517928
9.1,25.627070563694627
9.2,25.928159801936552
9.3,26.229354124999293
9.4,26.530643953610564
9.5,26.83201983880484
9.6,27.1334724631003
9.7,27.434992641524065
9.8,27.73657132249173
9.9,28.03819958854688
10.,28.339868656966356
10.1,28.64156988023684
10.2,28.943294746408103
10.3,29.24503487932841
10.4,29.54678203876716
10.5,29.848528120429904
10.6,30.15026515587083
10.7,30.45198531230727
10.8,30.753680892341297
10.9,31.055344333592714
11.,31.356968208248187
11.100000000000001,31.658545222530602
11.200000000000001,31.960068216093084
11.3,32.26153016134169
11.4,32.56292416269076
11.5,32.86424345575484
11.600000000000001,33.16548140648078
11.700000000000001,33.466631510223856
11.8,33.76768739077117
11.9,34.068642799315874
12.,34.36949161338549
12.100000000000001,34.67022783572726
12.200000000000001,34.97084559315394
12.3,35.271339135352605
12.4,35.571702833659536
12.5,35.87193117980372
12.600000000000001,36.1720187846218
12.700000000000001,36.47196037674667
12.8,36.77175080127248
12.900000000000002,37.071385018398026
13.000000000000002,37.370858102050974
13.100000000000001,37.67016523849498
13.200000000000001,37.96930172492159
13.3,38.26826296802912
13.400000000000002,38.56704448259013
13.500000000000002,38.86564189000931
13.600000000000001,39.16405091687373
13.700000000000001,39.462267393496546
13.8,39.76028725245625
13.900000000000002,40.058106527132416
14.000000000000002,40.35572135023972
14.100000000000001,40.653127952361366
14.200000000000001,40.95032266048309
14.3,41.24730189652911
14.4,41.54406217590095
14.5,41.840600106020304
14.6,42.136912384876936
14.700000000000001,42.43299579958244
14.8,42.728847224930846
14.9,43.024463621966895
15.,43.319842036562655
15.1,43.614979598003345
15.200000000000001,43.90987351758301
15.3,44.20452108721039
15.4,44.498919678026276
15.5,44.79306673903198
15.600000000000001,45.08695979573032
15.700000000000001,45.38059644877875
15.8,45.67397437265587
15.9,45.96709131434105
16.,46.25994509200799
16.1,46.55253359373217
16.2,46.84485477621293
16.3,47.13690666350995
16.4,47.42868734579483
16.5,47.720194978117604
16.599999999999998,48.011427779188715
16.7,48.302384030176405
16.8,48.59306207351959
16.9,48.88346031175666
17.,49.17357720637
17.099999999999998,49.46341127664641
17.2,49.752961098553634
17.3,50.042225303632684
17.4,50.33120257790639
17.5,50.61989166080402
17.599999999999998,50.90829134410178
17.7,51.19640047087955
17.8,51.48421793449357
17.9,51.771742677564966
18.,52.05897369098441
18.1,52.345910012932485
18.2,52.63255072791583
18.3,52.91889496581908
18.4,53.204941900972266
18.5,53.49069075123381
18.6,53.7761407770889
18.7,54.06129128076302
18.8,54.34614160535086
18.9,54.630691133959935
19.,54.91493928886947
19.1,55.19888553070352
19.2,55.48252935761929
19.3,55.76587030450939
19.4,56.048907942218584
19.5,56.33164187677483
19.6,56.614071748634
19.7,56.89619723193858
19.8,57.1780180337901
19.900000000000002,57.45953389353487
20.,57.74074458206302
20.1,58.021649901120945
20.2,58.30224968263637
20.3,58.5825437880565
20.400000000000002,58.86253210769851
20.5,59.142214560112755
20.6,59.42159109145806
20.7,59.700661674889105
20.8,59.9794263099559
20.900000000000002,60.257885022014705
21.,60.53603786165082
21.1,60.813884904112456
21.2,61.091426248756086
21.3,61.36866201850263
21.400000000000002,61.6455923593046
21.5,61.922217439623886
21.6,62.19853744992004
21.700000000000003,62.47455260214904
21.8,62.75026312927192
21.900000000000002,63.02566928477377
22.,63.300771342192256
22.1,63.57556959465601
22.200000000000003,63.850064354432455
22.3,64.12425595248486
22.400000000000002,64.39814473803884
22.5,64.67173107815753
22.6,64.94501535732601
22.700000000000003,65.21799797704396
22.8,65.49067935542728
22.900000000000002,65.76305992681795
23.,66.03514014140202
23.1,66.30692046483595
23.200000000000003,66.57840137788057
23.3,66.84958337604316
23.400000000000002,67.12046696922695
23.500000000000004,67.39105268138833
23.6,67.66134105020122
23.700000000000003,67.93133262672887
23.8,68.20102797510266
23.900000000000002,68.47042767220795
24.000000000000004,68.73953230737662
24.1,69.00834248208652
24.200000000000003,69.27685880966733
24.3,69.54508191501293
24.400000000000002,69.8130124343002
24.500000000000004,70.08065101471381
24.6,70.34799831417729
24.700000000000003,70.6150550010901
24.8,70.8818217540703
24.900000000000002,71.14829926170326
25.000000000000004,71.41448822229582
25.1,71.68038934363597
25.200000000000003,71.9460033427581
25.300000000000004,72.21133094571331
25.400000000000002,72.47637288734519
25.500000000000004,72.74112991107042
25.6,73.00560276866459
25.700000000000003,73.2697922200528
25.800000000000004,73.53369903310518
25.900000000000002,73.79732398343684
26.000000000000004,74.06066785421275
26.1,74.32373143595694
26.200000000000003,74.58651552636636
26.300000000000004,74.84902093012852
26.400000000000002,75.1112484587442
26.500000000000004,75.37319893035361
26.6,75.63487316956699
26.700000000000003,75.89627200729916
26.800000000000004,76.15739628060798
26.900000000000002,76.41824683253644
27.,76.67882451195902
27.1,76.93913017343105
27.2,77.19916467704239
27.3,77.458928888274
27.4,77.71842367785845
27.5,77.9776499216436
27.6,78.23660850045964
27.7,78.49530029998935
27.8,78.75372621064173
27.9,79.0118871274285
28.,79.2697839498438
28.1,79.52741758174696
28.2,79.7847889312479
28.3,80.04189891059599
28.4,80.29874843607101
28.5,80.55533842787744
28.6,80.81166981004108
28.7,81.06774351030869
28.8,81.32356046004983
28.900000000000002,81.57912159416145
29.,81.83442785097509
29.1,82.0894801721661
29.2,82.34427950266587
29.3,82.59882679057579
29.400000000000002,82.85312298708378
29.5,83.10716904638318
29.6,83.36096592559363
29.7,83.6145145846842
29.8,83.86781598639858
29.900000000000002,84.12087109618243
30.,84.37368088211255
30.1,84.62624631482842
30.2,84.87856836746518
30.3,85.13064801558902
30.400000000000002,85.38248623713392
30.5,85.63408401234075
30.6,85.88544232369775
30.700000000000003,86.1365621558829
30.8,86.3874444957081
30.900000000000002,86.63809033206486
31.,86.88850065587178
31.1,87.13867646002369
31.200000000000003,87.38861873934208
31.3,87.6383284905274
31.400000000000002,87.88780671211279
31.5,88.13705440441916
31.6,88.38607256951204
31.700000000000003,88.63486221115939
31.8,88.88342433479131
31.900000000000002,89.13175994746085
32.,89.37987005780607
32.1,89.62775567601382
32.2,89.87541781378437
32.300000000000004,90.12285748429754
32.4,90.37007570218006
32.5,90.6170734834742
32.6,90.8638518456073
32.699999999999996,91.11041180736291
32.8,91.35675438885285
32.9,91.60288061149016
33.,91.84879149796377
33.1,92.09448807221352
33.199999999999996,92.33997135940695
33.3,92.58524238591657
33.4,92.83030217929837
33.5,93.07515176827151
33.6,93.31979218269869
33.699999999999996,93.56422445356762
33.8,93.80844961297345
33.9,94.05246869410223
34.,94.29628273121499
34.1,94.53989275963289
34.2,94.78329981572357
34.300000000000004,95.02650493688762
34.400000000000006,95.26950916154657
34.5,95.51231352913139
34.6,95.75491908007201
34.7,95.99732685578726
34.800000000000004,96.23953789867612
34.900000000000006,96.48155325210926
35.,96.72337396042168
35.1,96.96500106890603
35.2,97.20643562380636
35.300000000000004,97.44767867231312
35.400000000000006,97.68873126255835
35.5,97.92959444361205
35.6,98.17026926547871
35.7,98.410756779095
35.800000000000004,98.65105803632783
35.900000000000006,98.89117408997312
36.,99.13110599375533
36.1,99.3708548023274
36.2,99.61042157127149
36.3,99.84980735710035
36.4,100.08901321725905
36.5,100.32804021012767
36.6,100.56688939502415
36.7,100.80556183220808
36.8,101.04405858288494
36.9,101.28238070921063
37.,101.52052927429712
37.1,101.75850534221799
37.2,101.99630997801502
37.3,102.23394424770498
37.4,102.47140921828715
37.5,102.70870595775119
37.6,102.94583553508556
37.7,103.18279902028655
37.800000000000004,103.41959748436769
37.900000000000006,103.65623199936952
38.00000000000001,103.89270363837016
38.1,104.12901347549617
38.2,104.36516258593369
38.300000000000004,104.60115204594044
38.400000000000006,104.83698293285784
38.50000000000001,105.07265632512379
38.6,105.30817330228572
38.7,105.54353494501433
38.800000000000004,105.77874233511736
38.900000000000006,106.0137965555543
39.00000000000001,106.2486986904511
39.1,106.48344982511551
39.2,106.71805104605285
39.300000000000004,106.95250344098208
39.400000000000006,107.18680809885234
39.5,107.42096610985998
39.6,107.65497856546573
39.7,107.88884655841278
39.8,108.12257118274458
39.9,108.35615353382364
40.,108.58959470835032
40.1,108.82289580438218
40.2,109.05605792135377
40.3,109.2890821600966
40.4,109.52196962285987
40.5,109.75472141333093
40.6,109.98733863665677
40.7,110.21982239946568
40.8,110.45217380988912
40.9,110.68439397758398
41.,110.91648401375551
41.1,111.14844503118019
41.2,111.38027814422941
41.300000000000004,111.611984468893
41.400000000000006,111.84356512280377
41.5,112.07502122526176
41.6,112.30635389725929
41.7,112.53756426150613
41.800000000000004,112.76865344245522
41.900000000000006,112.99962256632871
42.,113.23047276114401
42.1,113.46120515674095
42.2,113.69182088480848
42.300000000000004,113.92232107891218
42.400000000000006,114.15270687452212
42.5,114.38297940904093
42.6,114.61313982183238
42.7,114.8431892542501
42.800000000000004,115.07312884966689
42.900000000000006,115.3029597535043
43.00000000000001,115.53268311326246
43.10000000000001,115.76230007855055
43.2,115.99181180111721
43.300000000000004,116.22121943488185
43.400000000000006,116.45052413596581
43.50000000000001,116.67972706272411
43.60000000000001,116.90882937577773
43.7,117.13783223804582
43.800000000000004,117.36673681477883
43.900000000000006,117.59554427359157
44.00000000000001,117.8242557844967
44.10000000000001,118.05287251993882
44.2,118.28139565482884
44.300000000000004,118.50982636657854
44.400000000000006,118.73816583513566
44.50000000000001,118.96641524301948
44.6,119.19457577535654
44.7,119.42264861991697
44.800000000000004,119.65063496715098
44.9,119.87853601022587
45.,120.10635294506353
45.1,120.33408697037815
45.2,120.56173928771433
45.300000000000004,120.78931110148582
45.4,121.0168036190142
45.5,121.24421805056869
45.6,121.4715556094055
45.7,121.69881751180834
45.800000000000004,121.92600497712885
45.9,122.15311922782773
46.,122.38016148951617
46.1,122.60713299099756
46.2,122.83403496431013
46.300000000000004,123.06086864476933
46.400000000000006,123.2876352710112
46.50000000000001,123.51433608503594
46.6,123.74097233225184
46.7,123.96754526152004
46.800000000000004,124.19405612519913
46.900000000000006,124.42050617919084
47.00000000000001,124.64689668298567
47.1,124.87322889970945
47.2,125.09950409617
47.300000000000004,125.3257235429044
47.400000000000006,125.55188851422673
47.50000000000001,125.7780002882764
47.6,126.0040601470667
47.7,126.23006937653422
47.800000000000004,126.45602926658844
47.900000000000006,126.68194111116195
48.,126.90780620826112
48.1,127.13362586001769
48.2,127.35940137274005
48.3,127.58513405696581
48.4,127.8108252275147
48.5,128.0364762035417
48.6,128.26208830859122
48.7,128.4876628706514
48.8,128.71320122220916
48.9,128.93870470030586
49.,129.16417464659347
49.1,129.38961240739107
49.2,129.61501933374274
49.3,129.84039678147496
49.4,130.06574611125532
49.5,130.29106868865182
49.6,130.5163658841923
49.7,130.74163907342518
49.800000000000004,130.9668896369802
49.900000000000006,131.1921189606302
50.,131.4173284353534
50.1,131.64251945739647
50.2,131.8676934283379
50.300000000000004,132.0928517551525
50.400000000000006,132.3179958502764
50.5,132.54312713167255
50.6,132.76824702289727
50.7,132.9933569531674
50.800000000000004,133.21845835742764
50.900000000000006,133.44355267641973
51.,133.66864135675132
51.1,133.89372585096615
51.2,134.11880761761458
51.300000000000004,134.3438881213256
51.400000000000006,134.5689688328788
51.50000000000001,134.79405122927753
51.60000000000001,135.01913679382304
51.7,135.24422701618903
51.800000000000004,135.46932339249722
51.900000000000006,135.69442742539397
52.00000000000001,135.91954062412717
52.10000000000001,136.14466450462473
52.2,136.36980058957326
52.300000000000004,136.59495040849828
52.400000000000006,136.82011549784445
52.50000000000001,137.0452974010579
52.60000000000001,137.27049766866844
52.7,137.49571785837296
52.800000000000004,137.72095953512036
52.900000000000006,137.94622427119674
53.00000000000001,138.17151364631187
53.1,138.39682924768644
53.2,138.62217267014097
53.300000000000004,138.84754551618477
53.4,139.0729493961066
53.5,139.29838592806635
53.6,139.52385673818748
53.7,139.74936346065087
53.800000000000004,139.97490773778935
53.9,140.20049122018403
54.,140.4261155667609
54.1,140.6517824448895
54.2,140.87749353048176
54.300000000000004,141.1032505080931
54.4,141.32905507102373
54.5,141.55490892142188
54.6,141.7808137703882
54.7,142.00677133808065
54.800000000000004,142.23278335382204
54.900000000000006,142.45885155620738
55.00000000000001,142.68497769321382
55.1,142.91116352231109
55.2,143.13741081057358
55.300000000000004,143.3637213347941
55.400000000000006,143.59009688159836
55.50000000000001,143.81653924756154
55.6,144.0430502393261
55.7,144.2696316737208
55.800000000000004,144.49628537788152
55.900000000000006,144.72301318937357
56.00000000000001,144.9498169563155
56.1,145.17669853750425
56.2,145.4036598025424
56.300000000000004,145.6307026319665
56.400000000000006,145.8578289173776
56.5,146.08504056157278
56.6,146.31233947867898
56.7,146.53972759428837
56.8,146.76720684559524
56.9,146.99477918153505
57.,147.22244656292506
57.1,147.45021096260683
57.2,147.67807436559062
57.3,147.90603876920193
57.4,148.13410618322933
57.5,148.36227863007514
57.6,148.59055814490728
57.7,148.81894677581386
57.8,149.04744658395927
57.9,149.2760596437428
58.,149.50478804295915
58.1,149.73363388296121
58.2,149.96259927882505
58.300000000000004,150.19168635951723
58.400000000000006,150.4208972680642
58.5,150.65023416172426
58.6,150.87969921216197
58.7,151.10929460562434
58.800000000000004,151.33902254312048
58.900000000000006,151.56888524060287
59.,151.79888492915154
59.1,152.02902385516109
59.2,152.2593042805296
59.300000000000004,152.48972848285123
59.400000000000006,152.7202987556105
59.5,152.9510174083801
59.6,153.18188676702133
59.7,153.4129091738871
59.800000000000004,153.64408698802848
59.900000000000006,153.87542258540333
60.00000000000001,154.10691835908906
60.10000000000001,154.33857671949755
60.2,154.5704000945935
60.300000000000004,154.80239093011653
60.400000000000006,155.03455168980545
60.50000000000001,155.2668848556268
60.60000000000001,155.4993929280064
60.7,155.73207842606428
60.800000000000004,155.96494388785325
60.900000000000006,156.19799187060082
61.00000000000001,156.43122495095523
61.10000000000001,156.66464572523458
61.2,156.89825680968013
61.300000000000004,157.1320608407134
61.400000000000006,157.36606047519697
61.50000000000001,157.60025839069954
61.6,157.83465728576482
61.7,158.06925988018486
61.800000000000004,158.30406891527713
61.9,158.53908715416648
62.,158.77431738207093
62.1,159.0097624065923
62.2,159.24542505801125
62.300000000000004,159.48130818958714
62.4,159.71741467786208
62.5,159.95374742297057
62.6,160.1903093489536
62.7,160.42710340407763
62.800000000000004,160.6641325611591
62.9,160.90139981789395
63.,161.1389081971923
63.1,161.376660747519
63.2,161.6146605432389
63.300000000000004,161.85291068496903
63.400000000000006,162.09141429993505
63.50000000000001,162.33017454233476
63.6,162.56919459370698
63.7,162.8084776633069
63.800000000000004,163.04802698848718
63.900000000000006,163.2878458350859
64.,163.52793749782083
64.10000000000001,163.76830530069034
64.2,164.00895259738073
64.30000000000001,164.24988277168134
64.4,164.4910992379056
64.5,164.73260544132026
64.60000000000001,164.97440485858115
64.7,165.21650099817734
64.80000000000001,165.4588974008818
64.9,165.70159764021105
65.,165.94460532289193
65.1,166.18792408933732
65.2,166.43155761412916
65.3,166.67550960651099
65.4,166.9197838108887
65.5,167.1643840073401
65.6,167.40931401213368
65.7,167.65457767825683
65.8,167.90017889595342
65.9,168.14612159327078
66.,168.3924097366168
66.1,168.6390473313275
66.2,168.88603842224435
66.3,169.13338709430244
66.4,169.38109747312956
66.5,169.6291737256561
66.6,169.87762006073652
66.7,170.1264407297823
66.8,170.37564002740632
66.9,170.62522229208017
67.,170.8751919068029
67.10000000000001,171.12555329978312
67.2,171.37631094513387
67.3,171.6274693635804
67.4,171.87903312318198
67.5,172.13100684006747
67.60000000000001,172.38339517918496
67.7,172.6362028550657
67.8,172.88943463260378
67.9,173.1430953278503
68.,173.39718980882296
68.10000000000001,173.65172299633258
68.2,173.90669986482501
68.3,174.1621254432405
68.4,174.4180048158898
68.5,174.67434312334777
68.60000000000001,174.9311455633658
68.7,175.18841739180138
68.80000000000001,175.44616392356807
68.9,175.70439053360337
69.,175.9631026578578
69.10000000000001,176.22230579430368
69.2,176.48200550396436
69.30000000000001,176.74220741196578
69.4,177.00291720860955
69.5,177.26414065046845
69.60000000000001,177.52588356150508
69.7,177.78815183421437
69.80000000000001,178.05095143079004
69.9,178.31428838431626
70.,178.57816879998484


==> anc/data/renormalized_ana_pd.csv <==
mu,Delta_boundary
0,0
1,0.
2,0.
3,0.
4,0.
5,0.
6,0.
7,0.
8,0.
9,1.4527590532533194e-147
10,3.0853182347286855e-119
11,2.8064356995701298e-98
12,2.449532865050129e-82
13,6.235535910577187e-70
14,4.3499953070860253e-60
15,3.800275357311515e-52
16,1.2000759041097651e-45
17,2.92245042249309e-40
18,9.543743454229945e-36
19,6.308015423048161e-32
20,1.1521137250544047e-28
21,7.384879802774701e-26
22,2.0008251278446832e-23
23,2.65275100345876e-21
24,1.9339318976353934e-19
25,8.514493073283809e-18
26,2.442805027084568e-16
27,4.860353546056927e-15
28,7.059802569783213e-14
29,7.812369429479338e-13
30,6.825337405594621e-12
31,4.851159398788003e-11
32,2.877216471217007e-10
33,1.4550764318423032e-9
34,6.391564074069707e-9
35,2.4775875392077426e-8
36,8.592114344721368e-8
37,2.6975908069872034e-7
38,7.747178197002602e-7
39,2.0536253481582247e-6
40,5.064588872872818e-6
41,0.000011701293067806184
42,0.000025483332255747437
43,0.000052598207369688465
44,0.00010338859704981981
45,0.00019436846415025262
46,0.00035082818829252656
47,0.0006100530570384448
48,0.0010251340353426926
49,0.0016692993231249083
50,0.0026406452193943756
51,0.004067100641075041
52,0.006111425898766349
53,0.00897602624389845
54,0.012907355846823362
55,0.018199698147154178
56,0.025198132383313206
57,0.034300530911336606
58,0.04595847435316164
59,0.06067701812294868
60,0.07901329104775501
61,0.10157395161989842
62,0.1290115674831424
63,0.16202001734152321
64,0.20132904056412915
65,0.24769807796429447
66,0.30190955773397604
67,0.3647617839272972
68,0.4370615821372413
69,0.5196168492132592
70,0.6132291422238596
71,0.7186864275661462
72,0.8367560952708195
73,0.9681783271205622
74,1.1136598910001136
75,1.2738684185560265
76,1.4494272092095393
77,1.6409105911128548
78,1.848839858890915
79,2.073679798962823
80,2.3158358057827106
81,2.5756515862989766
82,2.8534074450753564
83,3.14931913859686
84,3.463537284045967
85,3.7961473050445362
86,4.14716989431042
87,4.516561970712349
88,4.904218105706351
89,5.309972391539498
90,5.73360072089394
91,6.174823444852661
92,6.6333083732622375
93,7.10867407885306
94,7.600493463972653
95,8.108297546622866
96,8.631579420795182
97,9.169798344986487
98,9.722383912344512
99,10.288740256201596
100,10.868250245847008
101,11.460279629249678
102,12.064181082050034
103,12.679298125412119
104,13.304968879177109
105,13.94052962106622
106,14.585318127312613
107,15.238676774926546
108,15.899955390669794
109,16.56851383661359
110,17.243724326754325
111,17.924973473468356
112,18.611664066514034
113,19.3032165907818
114,19.999070492005252
115,20.698685202164977
116,21.401540938332918
117,22.107139290238937
118,22.81500361291611
119,23.52467924143291
120,24.23573354499459
121,24.947755837638375
122,25.66035716240874
123,26.37316996532618
124,27.08584767470828
125,27.79806420050355
126,28.509513367303263
127,29.21990829363421
128,29.92898072904413
129,30.6364803593895
130,31.342174089654403
131,32.04584531257553
132,32.74729317034643
133,33.446331815725415
134,34.14278967798626
135,34.836508738336825
136,35.527343818678446
137,36.21516188690607
138,36.89984138133502
139,37.58127155629872
140,38.25935185047869
141,38.93399127910733
142,39.60510785081292
143,40.27262800956213
144,40.93648610187992
145,41.596623869299016
146,42.25298996579659
147,42.905539499816626
148,43.554233600345974
149,44.19903900640828
150,44.83992767925745
151,45.4768764364918
152,46.10986660726451
153,46.738883707735596
154,47.36391713589326
155,47.98495988486502
156,48.60200827384049
157,49.215061695735564
158,49.824122380743574
159,50.42919517493643
160,51.03028733310361
161,51.62740832504072
162,52.22056965452892
163,52.809784690274974
164,53.39506850811198
165,53.97643774379298
166,54.553910455738695
167,55.12750599713442
168,55.69724489679782
169,56.26314874827375
170,56.82524010663786
171,57.383542392520724
172,57.938079802891615
173,58.488877228166956
174,59.035960175233974
175,59.57935469600373
176,60.11908732113272
177,60.65518499857051
178,61.18767503661602
179,61.71658505118144
180,62.24194291698374
181,62.763776722399335
182,63.28211472773707
183,63.79698532669643
184,64.30841701079741
185,64.81643833657834
186,65.32107789537325
187,65.82236428549227
188,66.32032608664018
189,66.81499183641876
190,67.30639000876853
191,67.79454899421656
192,68.27949708180338
193,68.76126244257304
194,69.23987311451603
195,69.71535698886372
196,70.18774179763847
197,70.65705510237096
198,71.12332428390198
199,71.58657653319071
200,72.04683884305825
201,72.50413800079879
202,72.95850058159547
203,73.40995294268323
204,73.85852121820348
205,74.30423131469998
206,74.747108907209
207,75.18717943589931
208,75.62446810322082
209,76.0589998715237
210,76.49079946111246
211,76.91989134870147
212,77.346299766241
213,77.77004870008527
214,78.19116189047487
215,78.60966283130958
216,79.02557477018722
217,79.43892070868786
218,79.84972340288215
219,80.258005364046
220,80.66378885956337
221,81.06709591400103
222,81.46794831034082
223,81.86636759135423
224,82.2623750611071
225,82.65599178658188
226,83.04723859940609
227,83.43613609767691
228,83.82270464787157
229,84.20696438683463
230,84.58893522383423
231,84.9686368426788
232,85.34608870388742
233,85.7213100469069
234,86.09431989236973
235,86.46513704438645
236,86.83378009286798
237,87.20026741587229
238,87.56461718197103
239,87.92684735263207
240,88.28697568461396
241,88.6450197323688
242,89.00099685044975
243,89.35492419592106
244,89.7068187307667
245,90.05669722429612
246,90.40457625554383
247,90.75047221566126
248,91.09440131029866
249,91.43637956197529
250,91.77642281243615
251,92.11454672499416
252,92.45076678685552
253,92.78509831142821
254,93.11755644061171
255,93.4481561470669
256,93.77691223646572
257,94.10383934971962
258,94.42895196518575
259,94.75226440085075
260,95.07379081649127
261,95.39354521581079
262,95.7115414485523
263,96.02779321258683
264,96.34231405597693
265,96.65511737901525
266,96.96621643623814
267,97.27562433841351
268,97.58335405450362
269,97.88941841360229
270,98.19383010684633
271,98.49660168930168
272,98.79774558182378
273,99.09727407289274
274,99.39519932042285
275,99.69153335354677
276,99.98628807437491
277,100.27947525972937
278,100.57110656285282
279,100.86119351509365
280,101.14974752756531
281,101.43677989278234
282,101.72230178627153
283,102.00632426816014
284,102.28885828473929
285,102.56991467000502
286,102.84950414717548
287,103.12763733018562
288,103.40432472515906
289,103.67957673185764
290,103.95340364510889
291,104.22581565621157
292,104.49682285431986
293,104.76643522780616
294,105.03466266560282
295,105.30151495852344
296,105.56700180056345
297,105.83113279018076
298,106.09391743155648
299,106.35536513583615
300,106.61548522235171
301,106.87428691982412
302,107.13177936754802
303,107.38797161655722
304,107.64287263077239
305,107.89649128813082
306,108.14883638169876
307,108.39991662076599
308,108.64974063192396
309,108.89831696012652
310,109.14565406973458
311,109.3917603455445
312,109.63664409380014
313,109.88031354318953
314,110.12277684582598
315,110.36404207821403
316,110.60411724219996
317,110.8430102659084
318,111.0807290046639
319,111.31728124189814
320,111.5526746900436
321,111.78691699141315
322,112.02001571906621
323,112.25197837766142
324,112.48281240429657
325,112.71252516933517
326,112.94112397722084
327,113.16861606727906
328,113.39500861450645
329,113.62030873034858
330,113.84452346346538
331,114.06765980048525
332,114.28972466674773
333,114.510724927035
334,114.73066738629188
335,114.94955879033579
336,115.16740582655525
337,115.38421512459844
338,115.59999325705121
339,115.81474674010488
340,116.02848203421446
341,116.24120554474662
342,116.45292362261846
343,116.66364256492638
344,116.87336861556618
345,117.08210796584355
346,117.28986675507585
347,117.49665107118504
348,117.70246695128174
349,117.90732038224104
350,118.11121730126983
351,118.3141635964657
352,118.516165107368
353,118.71722762550078
354,118.91735689490804
355,119.11655861268098
356,119.31483842947813
357,119.51220195003779
358,119.70865473368283
359,119.90420229481916
360,120.09885010342626
361,120.29260358554114
362,120.48546812373557
363,120.67744905758646
364,120.8685516841394
365,121.05878125836625
366,121.24814299361584
367,121.43664206205864
368,121.62428359512506
369,121.81107268393811
370,121.99701437973941
371,122.18211369431005
372,122.36637560038506
373,122.54980503206257
374,122.73240688520728
375,122.91418601784846
376,123.09514725057237
377,123.27529536690965
378,123.45463511371727
379,123.63317120155548
380,123.81090830505937
381,123.98785106330608
382,124.16400408017641
383,124.33937192471217
384,124.51395913146825
385,124.6877702008607
386,124.86080959950954
387,125.03308176057766
388,125.20459108410464
389,125.37534193733681
390,125.54533865505272
391,125.71458553988421
392,125.88308686263369
393,126.05084686258711
394,126.21786974782283
395,126.38415969551669
396,126.54972085224308
397,126.71455733427214
398,126.87867322786325
399,127.04207258955468
400,127.20475944644986
401,127.36673779649949
402,127.52801160878069
403,127.68858482377235
404,127.848461353627
405,128.00764508243935
406,128.16613986651166
407,128.32394953461548
408,128.48107788825044
409,128.63752870189975
410,128.79330572328254
411,128.9484126736031
412,129.10285324779713
413,129.25663111477502
414,129.40974991766205
415,129.5622132740358
416,129.71402477616058
417,129.86518799121927
418,130.01570646154195
419,130.16558370483236
420,130.31482321439123
421,130.463428459337
422,130.61140288482417
423,130.75874991225888
424,130.90547293951187
425,131.05157534112922
426,131.19706046854034
427,131.34193165026366
428,131.48619219210997
429,131.6298453773832
430,131.77289446707928
431,131.91534270008216
432,132.05719329335798
433,132.19844944214705
434,132.33911432015304
435,132.479191079731
436,132.6186828520723
437,132.75759274738795
438,132.8959238550899
439,133.03367924397006
440,133.17086196237727
441,133.30747503839274
442,133.44352148000303
443,133.57900427527122
444,133.7139263925065
445,133.84829078043137
446,133.98210036834746
447,134.11535806629917
448,134.24806676523588
449,134.38022933717193
450,134.5118486353452
451,134.64292749437396
452,134.7734687304119
453,134.90347514130127
454,135.03294950672503
455,135.1618945883565
456,135.2903131300082
457,135.41820785777847
458,135.5455814801971
459,135.67243668836883
460,135.79877615611574
461,135.92460254011812
462,136.04991848005346
463,136.1747265987346
464,136.29902950224584
465,136.42282978007805
466,136.54613000526206
467,136.66893273450094
468,136.79124050830077
469,136.9130558511
470,137.03438127139765
471,137.15521926187984
472,137.27557229954573
473,137.39544284583127
474,137.51483334673233
475,137.63374623292654
476,137.75218391989333
477,137.8701488080337
478,137.9876432827878
479,138.10466971475188
480,138.2212304597943
481,138.33732785916965
482,138.45296423963225
483,138.56814191354854
484,138.68286317900808
485,138.79713031993364
486,138.91094560619013
487,139.0243112936925
488,139.13722962451274
489,139.24970282698536
490,139.36173311581223
491,139.4733226921666
492,139.58447374379548
493,139.69518844512152
494,139.80546895734372
495,139.91531742853732
496,140.02473599375247
497,140.13372677511228
498,140.24229188190958
499,140.350433410703
500,140.4581534454123
501,140.56545405741218
502,140.67233730562603
503,140.77880523661793
504,140.88485988468452
505,140.99050327194576
506,141.09573740843442
507,141.20056429218553
508,141.3049859093243
509,141.40900423415368
510,141.51262122924072
511,141.61583884550254
512,141.71865902229106
513,141.82108368747762
514,141.9231147575359
515,142.02475413762494
516,142.12600372167094
517,142.2268653924483
518,142.32734102166026
519,142.42743247001843
520,142.52714158732184
521,142.62647021253528
522,142.72542017386664
523,142.82399328884398
524,142.92219136439164
525,143.02001619690574
526,143.11746957232901
527,143.21455326622493
528,143.31126904385118
529,143.40761866023274
530,143.5036038602337
531,143.5992263786293
532,143.6944879401764
533,143.78939025968424
534,143.8839350420839
535,143.97812398249735
536,144.0719587663062
537,144.16544106921944
538,144.25857255734076
539,144.35135488723537
540,144.44378970599607
541,144.53587865130888
542,144.6276233515181
543,144.71902542569086
544,144.81008648368075
545,144.90080812619152
546,144.9911919448399
547,145.08123952221754
548,145.17095243195337
549,145.26033223877425
550,145.34938049856618
551,145.4380987584344
552,145.52648855676284
553,145.61455142327387
554,145.70228887908644
555,145.78970243677477
556,145.87679360042603
557,145.96356386569738
558,146.05001471987293
559,146.1361476419202
560,146.22196410254563
561,146.30746556425046
562,146.39265348138528
563,146.47752930020465
564,146.5620944589213
565,146.64635038775953
566,146.73029850900846
567,146.81394023707492
568,146.89727697853556
569,146.98031013218872
570,147.0630410891062
571,147.145471232684
572,147.22760193869308
573,147.30943457532967
574,147.39097050326495
575,147.47221107569464
576,147.55315763838792
577,147.6338115297362
578,147.7141740808013
579,147.79424661536333
580,147.87403044996825
581,147.95352689397484
582,148.03273724960178
583,148.1116628119736
584,148.1903048691671
585,148.2686647022567
586,148.34674358535997
587,148.42454278568238
588,148.5020635635621
589,148.5793071725141
590,148.656274859274
591,148.73296786384185
592,148.80938741952522
593,148.88553475298204
594,148.96141108426335
595,149.03701762685515
596,149.1123555877208
597,149.1874261673422
598,149.26223055976152
599,149.33676995262138
600,149.41104552720634
601,149.4850584584827
602,149.5588099151387
603,149.63230105962413
604,149.70553304818995
605,149.7785070309271
606,149.8512241518056
607,149.9236855487131
608,149.9958923534928
609,150.06784569198155
610,150.13954668404776
611,150.2109964436284
612,150.28219607876645
613,150.35314669164745
614,150.42384937863613
615,150.4943052303129
616,150.5645153315094
617,150.6344807613448
618,150.70420259326087
619,150.77368189505736
620,150.84291972892683
621,150.91191715148963
622,150.98067521382802
623,151.04919496152044
624,151.1174774346757
625,151.18552366796624
626,151.25333469066206
627,151.32091152666342
628,151.38825519453425
629,151.45536670753452
630,151.52224707365295
631,151.58889729563904
632,151.65531837103538
633,151.72151129220916
634,151.78747704638377
635,151.8532166156703
636,151.91873097709842
637,151.98402110264726
638,152.04908795927633
639,152.1139325089556
640,152.178555708696
641,152.24295851057911
642,152.3071418617873
643,152.37110670463312
644,152.43485397658858
645,152.49838461031442
646,152.56169953368905
647,152.62479966983727
648,152.68768593715876
649,152.75035924935656
650,152.81282051546503
651,152.87507063987783
652,152.93711052237583
653,152.9989410581544
654,153.060563137851
655,153.12197764757212
656,153.1831854689204
657,153.24418747902146
658,153.30498455055027
659,153.36557755175784
660,153.42596734649717
661,153.48615479424956
662,153.54614075015033
663,153.60592606501447
664,153.6655115853623
665,153.72489815344463
666,153.78408660726802
667,153.8430777806197
668,153.90187250309253
669,153.96047160010943
670,154.01887589294796
671,154.0770861987647
672,154.1351033306193
673,154.1929280974983
674,154.25056130433933
675,154.3080037520544
676,154.36525623755347
677,154.42231955376798
678,154.4791944896737
679,154.53588183031403
680,154.59238235682255
681,154.64869684644614
682,154.70482607256704
683,154.76077080472567
684,154.8165318086426
685,154.8721098462407
686,154.92750567566728
687,154.9827200513155
688,155.0377537238465
689,155.09260744021046
690,155.14728194366816
691,155.20177797381243
692,155.25609626658868
693,155.31023755431642
694,155.3642025657097
695,155.4179920258978
696,155.47160665644583
697,155.5250471753753
698,155.57831429718388
699,155.63140873286605
700,155.6843311899328
701,155.73708237243133
702,155.78966298096526
703,155.84207371271373
704,155.89431526145123
705,155.9463883175666
706,155.9982935680826
707,156.05003169667455
708,156.1016033836898
709,156.1530093061661
710,156.20425013785064
711,156.2553265492184
712,156.30623920749088
713,156.35698877665405
714,156.40757591747712
715,156.45800128753004
716,156.50826554120187
717,156.55836932971877
718,156.60831330116136
719,156.65809810048265
720,156.7077243695254
721,156.75719274703977
722,156.80650386870028
723,156.8556583671234
724,156.90465687188433
725,156.9535000095339
726,157.00218840361597
727,157.05072267468347
728,157.09910344031553
729,157.14733131513393
730,157.19540691081934
731,157.2433308361279
732,157.29110369690738
733,157.33872609611305
734,157.38619863382405
735,157.43352190725926
736,157.4806965107928
737,157.52772303597007
738,157.5746020715233
739,157.62133420338688
740,157.66792001471308
741,157.7143600858871
742,157.76065499454248
743,157.80680531557607
744,157.8528116211632
745,157.89867448077257
746,157.944394461181
747,157.98997212648834
748,158.03540803813203
749,158.0807027549017
750,158.1258568329535
751,158.1708708258249
752,158.21574528444836
753,158.26048075716608
754,158.30507778974388
755,158.34953692538517
756,158.39385870474496
757,158.43804366594384
758,158.48209234458153
759,158.52600527375077
760,158.5697829840506
761,158.61342600360027
762,158.65693485805232
763,158.70031007060635
764,158.74355216202164
765,158.78666165063098
766,158.8296390523533
767,158.87248488070705
768,158.9151996468228
769,158.95778385945647
770,159.00023802500164
771,159.0425626475027
772,159.08475822866723
773,159.1268252678786
774,159.16876426220838
775,159.2105757064289
776,159.25226009302526
777,159.293817912208
778,159.33524965192487
779,159.37655579787315
780,159.41773683351153
781,159.45879324007214
782,159.49972549657247
783,159.540534079827
784,159.5812194644591
785,159.6217821229126
786,159.66222252546333
787,159.70254114023072
788,159.74273843318932
789,159.78281486818
790,159.82277090692125
791,159.8626070090206
792,159.90232363198572
793,159.94192123123548
794,159.98140026011086
795,160.02076116988638
796,160.06000440978036
797,160.0991304269663
798,160.13813966658333
799,160.17703257174713
800,160.21580958356034
801,160.25447114112345
802,160.29301768154508
803,160.33144963995247
804,160.36976744950186
805,160.4079715413891
806,160.44606234485934
807,160.4840402872179
808,160.52190579383986
809,160.55965928818063
810,160.59730119178548
811,160.6348319242999
812,160.6722519034794
813,160.70956154519925
814,160.74676126346438
815,160.78385147041908
816,160.82083257635668
817,160.85770498972914
818,160.89446911715677
819,160.9311253634373
820,160.967674131556
821,161.00411582269447
822,161.04045083624024
823,161.07667956979603
824,161.11280241918905
825,161.14881977848
826,161.18473203997246
827,161.22053959422144
828,161.25624283004305
829,161.291842134523
830,161.3273378930258
831,161.36273048920322
832,161.39802030500363
833,161.43320772068017
834,161.46829311480008
835,161.5032768642528
836,161.5381593442588
837,161.5729409283782
838,161.60762198851918
839,161.64220289494637
840,161.67668401628947
841,161.71106571955136
842,161.74534837011643
843,161.77953233175916
844,161.81361796665183
845,161.84760563537313
846,161.88149569691592
847,161.91528850869548
848,161.94898442655776
849,161.98258380478669
850,162.01608699611285
851,162.04949435172094
852,162.0828062212576
853,162.1160229528394
854,162.14914489306048
855,162.18217238700038
856,162.21510577823136
857,162.24794540882644
858,162.28069161936662
859,162.31334474894877
860,162.34590513519268
861,162.37837311424883
862,162.41074902080578
863,162.4430331880974
864,162.47522594791002
865,162.50732763059017
866,162.53933856505154
867,162.571259078782
868,162.60308949785102
869,162.6348301469168
870,162.66648134923315
871,162.6980434266565
872,162.7295166996532
873,162.7609014873061
874,162.79219810732178
875,162.82340687603707
876,162.85452810842617
877,162.8855621181074
878,162.91650921734993
879,162.94736971708025
880,162.97814392688943
881,163.00883215503902
882,163.03943470846832
883,163.06995189280062
884,163.10038401234965
885,163.13073137012634
886,163.16099426784504
887,163.19117300593018
888,163.22126788352233
889,163.25127919848484
890,163.2812072474101
891,163.3110523256256
892,163.34081472720052
893,163.37049474495157
894,163.40009267044954
895,163.42960879402517
896,163.45904340477523
897,163.48839679056888
898,163.51766923805337
899,163.54686103266033
900,163.57597245861137
901,163.60500379892463
902,163.63395533541987
903,163.66282734872513
904,163.69162011828203
905,163.7203339223518
906,163.74896903802104
907,163.77752574120737
908,163.80600430666527
909,163.83440500799168
910,163.86272811763166
911,163.89097390688394
912,163.91914264590676
913,163.947234603723
914,163.97525004822606
915,164.00318924618526
916,164.03105246325123
917,164.05883996396136
918,164.0865520117453
919,164.11418886893028
920,164.1417507967462
921,164.16923805533156
922,164.1966509037381
923,164.22398959993643
924,164.25125440082113
925,164.27844556221586
926,164.3055633388789
927,164.33260798450777
928,164.35957975174477
929,164.38647889218183
930,164.41330565636565
931,164.44006029380276
932,164.46674305296446
933,164.4933541812917
934,164.51989392520048
935,164.54636253008616
936,164.57276024032865
937,164.5990872992974
938,164.62534394935605
939,164.65153043186726
940,164.67764698719765
941,164.70369385472242
942,164.72967127283
943,164.75557947892716
944,164.78141870944316
945,164.80718919983488
946,164.8328911845912
947,164.85852489723754
948,164.88409057034087
949,164.9095884355136
950,164.93501872341886
951,164.96038166377446
952,164.98567748535754
953,165.01090641600916
954,165.03606868263864
955,165.061164511228
956,165.0861941268362
957,165.1111577536038
958,165.13605561475708
959,165.16088793261247
960,165.18565492858087
961,165.21035682317162
962,165.2349938359973
963,165.25956618577766
964,165.28407409034352
965,165.30851776664167
966,165.33289743073837
967,165.35721329782382
968,165.38146558221638
969,165.40565449736624
970,165.42978025585995
971,165.4538430694243
972,165.4778431489302
973,165.5017807043969
974,165.52565594499598
975,165.54946907905517
976,165.57322031406247
977,165.59690985666975
978,165.6205379126973
979,165.64410468713697
980,165.6676103841564
981,165.69105520710303
982,165.71443935850755
983,165.73776304008808
984,165.7610264527535
985,165.7842297966077
986,165.807373270953
987,165.83045707429403
988,165.85348140434127
989,165.87644645801504
990,165.89935243144873
991,165.92219951999286
992,165.94498791821854
993,165.96771781992098
994,165.9903894181233
995,166.0130029050798
996,166.03555847227983
997,166.05805631045118
998,166.08049660956354
999,166.10287955883211
1000,166.12520534672103


==> anc/data/renormalized_ana_slice_T0.csv <==
mu,Delta_gap,Delta
65.1470560220435,0.45,0.1
68.89556986288513,0.9,0.2
71.41488187962706,1.35,0.30000000000000004
73.38194626803228,1.8,0.4
75.02698557728674,2.25,0.5
76.45847610008512,2.7,0.6000000000000001
77.73688339822934,3.1500000000000004,0.7000000000000001
78.89964094358525,3.6,0.8
79.9716625526266,4.05,0.9
80.97043415209659,4.5,1.
81.9087384763574,4.95,1.1
82.7962263820295,5.4,1.2000000000000002
83.64037754594928,5.8500000000000005,1.3
84.4471160983547,6.300000000000001,1.4000000000000001
85.2212206870016,6.75,1.5
85.96660661076133,7.2,1.6
86.68652535920693,7.65,1.7000000000000002
87.38370912839329,8.1,1.8
88.06047767212247,8.55,1.9000000000000001
88.71881875332065,9.,2.
89.36044970082463,9.450000000000001,2.1
89.98686519014989,9.9,2.2
90.59937481230483,10.350000000000001,2.3000000000000003
91.19913295890932,10.8,2.4000000000000004
91.7871628474217,11.25,2.5
92.36437602225223,11.700000000000001,2.6
92.93158832372684,12.15,2.7
93.48953307092283,12.600000000000001,2.8000000000000003
94.03887202598403,13.05,2.9000000000000004
94.5802045764231,13.5,3.
95.11407547443072,13.950000000000001,3.1
95.64098139892377,14.4,3.2
96.16137655040093,14.850000000000001,3.3000000000000003
96.67567744599351,15.3,3.4000000000000004
97.18426704908723,15.75,3.5
97.68749834213821,16.2,3.6
98.18569743106539,16.650000000000002,3.7
98.6791662535762,17.1,3.8000000000000003
99.16818495100193,17.55,3.9000000000000004
99.65301395296987,18.,4.
100.13389581595901,18.450000000000003,4.1000000000000005
100.61105685006636,18.900000000000002,4.2
101.08470856282386,19.349999999999998,4.3
101.55504894440048,19.8,4.4
102.02226361481173,20.25,4.5
102.48652685067954,20.700000000000003,4.6000000000000005
102.94800250652457,21.150000000000002,4.7
103.40684484343075,21.6,4.800000000000001
103.86319927612621,22.05,4.9
104.31720304800803,22.5,5.
104.76898584236041,22.950000000000003,5.1000000000000005
105.21867033692689,23.400000000000002,5.2
105.66637270807257,23.85,5.300000000000001
106.11220308998176,24.3,5.4
106.55626599365806,24.75,5.5
106.99866068991102,25.200000000000003,5.6000000000000005
107.43948156001298,25.650000000000002,5.7
107.87881841727261,26.1,5.800000000000001
108.3167568023977,26.55,5.9
108.75337825519058,27.,6.
109.18876056483612,27.450000000000003,6.1000000000000005
109.62297800079168,27.900000000000002,6.2
110.05610152607137,28.35,6.300000000000001
110.48819899452546,28.8,6.4
110.91933533354714,29.25,6.5
111.3495727134913,29.700000000000003,6.6000000000000005
111.77897070495838,30.150000000000002,6.7
112.20758642498143,30.6,6.800000000000001
112.63547467305054,31.05,6.9
113.06268805781957,31.5,7.
113.48927711525668,31.950000000000003,7.1000000000000005
113.91529041893027,32.4,7.2
114.3407746830553,32.85,7.300000000000001
114.76577485886916,33.300000000000004,7.4
115.19033422485276,33.75,7.5
115.6144944712677,34.2,7.6000000000000005
116.03829577943816,34.65,7.7
116.46177689616829,35.1,7.800000000000001
116.88497520365239,35.550000000000004,7.9
117.30792678520604,36.,8.
117.73066648711557,36.449999999999996,8.1
118.15322797688282,36.900000000000006,8.200000000000001
118.5756437981151,37.35,8.3
118.99794542229355,37.800000000000004,8.4
119.42016329763212,38.25,8.5
119.8423268952236,38.699999999999996,8.6
120.26446475265335,39.150000000000006,8.700000000000001
120.68660451524816,39.6,8.8
121.10877297511345,40.050000000000004,8.9
121.53099610810189,40.5,9.
121.9532991088452,40.949999999999996,9.1
122.37570642397067,41.400000000000006,9.200000000000001
122.79824178361616,41.85,9.3
123.22092823134784,42.300000000000004,9.4
123.64378815257872,42.75,9.5
124.0668433015781,43.2,9.600000000000001
124.49011482715608,43.650000000000006,9.700000000000001
124.91362329710145,44.1,9.8
125.33738872144644,44.550000000000004,9.9
125.76143057462546,45.,10.
126.1857678165918,45.45,10.100000000000001
126.6104189129513,45.900000000000006,10.200000000000001
127.03540185416847,46.35,10.3
127.4607341738961,46.800000000000004,10.4
127.88643296647804,47.25,10.5
128.31251490366813,47.7,10.600000000000001
128.73899625061054,48.150000000000006,10.700000000000001
129.16589288111808,48.6,10.8
129.59322029228878,49.050000000000004,10.9
130.02099361849287,49.5,11.
130.44922764476507,49.95,11.100000000000001
130.87793681963174,50.400000000000006,11.200000000000001
131.30713526740246,50.85,11.3
131.73683679995267,51.300000000000004,11.4
132.16705492802393,51.75,11.5
132.59780287206488,52.2,11.600000000000001
133.0290935726363,52.650000000000006,11.700000000000001
133.4609397004013,53.1,11.8
133.89335366572146,53.550000000000004,11.9
134.3263476278769,54.,12.
134.75993350392915,54.45,12.100000000000001
135.1941229772439,54.900000000000006,12.200000000000001
135.62892750568858,55.35,12.3
136.06435832952138,55.800000000000004,12.4
136.50042647898508,56.25,12.5
136.93714278161949,56.7,12.600000000000001
137.37451786930532,57.150000000000006,12.700000000000001
137.8125621850522,57.6,12.8
138.25128598954143,58.050000000000004,12.9
138.69069936743534,58.5,13.
139.13081223346268,58.95,13.100000000000001
139.571634338291,59.400000000000006,13.200000000000001
140.01317527419408,59.85,13.3
140.4554444805247,60.300000000000004,13.4
140.89845124899958,60.75,13.5
141.3422047288062,61.2,13.600000000000001
141.78671393153752,61.650000000000006,13.700000000000001
142.2319877359629,62.1,13.8
142.67803489264185,62.550000000000004,13.9
143.1248640283866,63.,14.
143.57248365058112,63.45,14.100000000000001
144.0209021513604,63.900000000000006,14.200000000000001
144.47012781165813,64.35000000000001,14.3
144.92016880512583,64.8,14.4
145.37103320193046,65.25,14.5
145.82272897243433,65.7,14.600000000000001
146.27526399076203,66.15,14.700000000000001
146.72864603825965,66.60000000000001,14.8
147.18288280684985,67.05,14.9
147.63798190228655,67.5,15.
148.09395084731435,67.95,15.100000000000001
148.5507970847353,68.4,15.200000000000001
149.00852798038707,68.85000000000001,15.3
149.4671508260354,69.3,15.4
149.92667284218552,69.75,15.5
150.38710118081326,70.2,15.600000000000001
150.84844292802165,70.65,15.700000000000001
151.3107051066232,71.10000000000001,15.8
151.7738946786528,71.55,15.9
152.2380185478121,72.,16.
152.70308356184964,72.45,16.1
153.16909651487708,72.89999999999999,16.2
153.6360641496259,73.35000000000001,16.3
154.1039931596455,73.80000000000001,16.400000000000002
154.57289019144494,74.25,16.5
155.04276184658107,74.7,16.6
155.5136146836941,75.14999999999999,16.7
155.98545522049355,75.60000000000001,16.8
156.45828993569495,76.05000000000001,16.900000000000002
156.9321252709107,76.5,17.
157.40696763249562,76.95,17.1
157.8828233933488,77.39999999999999,17.2
158.35969889467415,77.85000000000001,17.3
158.83760044770037,78.30000000000001,17.400000000000002
159.3165343353621,78.75,17.5
159.79650681394315,79.2,17.6
160.2775241146844,79.64999999999999,17.7
160.75959244535593,80.10000000000001,17.8
161.24271799179593,80.55000000000001,17.900000000000002
161.72690691941688,81.,18.
162.21216537468118,81.45,18.1
162.69849948654493,81.89999999999999,18.2
163.1859153678746,82.35000000000001,18.3
163.67441911683375,82.80000000000001,18.400000000000002
164.16401681824394,83.25,18.5
164.6547145449186,83.7,18.6
165.1465183589723,84.14999999999999,18.7
165.63943431310517,84.60000000000001,18.8
166.13346845186436,85.05000000000001,18.900000000000002
166.62862681288212,85.5,19.
167.12491542809306,85.95,19.1
167.62234032492933,86.4,19.200000000000003
168.12090752749634,86.85000000000001,19.3
168.62062305772852,87.30000000000001,19.400000000000002
169.121492936526,87.75,19.5
169.62352318487416,88.2,19.6
170.1267198249442,88.65,19.700000000000003
170.63108888117804,89.10000000000001,19.8
171.1366363813568,89.55000000000001,19.900000000000002
171.64336835765306,90.,20.
172.15129084766892,90.45,20.1
172.66040989545903,90.9,20.200000000000003
173.17073155254002,91.35000000000001,20.3
173.68226187888627,91.80000000000001,20.400000000000002
174.1950069439135,92.25,20.5
174.7089728274492,92.7,20.6
175.224165620692,93.15,20.700000000000003
175.74059142715882,93.60000000000001,20.8
176.25825636362217,94.05000000000001,20.900000000000002
176.77716656103627,94.5,21.
177.29732816545356,94.95,21.1
177.81874733893116,95.4,21.200000000000003
178.34143026042898,95.85000000000001,21.3
178.8653831266985,96.30000000000001,21.400000000000002
179.39061215316337,96.75,21.5
179.91712357479238,97.2,21.6
180.44492364696393,97.65,21.700000000000003
180.97401864632496,98.10000000000001,21.8
181.50441487164116,98.55000000000001,21.900000000000002
182.0361186446423,99.,22.
182.56913631086036,99.45,22.1
183.10347424046242,99.9,22.200000000000003
183.63913882907792,100.35000000000001,22.3
184.17613649862082,100.80000000000001,22.400000000000002
184.71447369810687,101.25,22.5
185.2541569044665,101.7,22.6
185.7951926233533,102.15,22.700000000000003
186.3375873899488,102.60000000000001,22.8
186.88134776976335,103.05000000000001,22.900000000000002
187.4264803594343,103.5,23.
187.9729917875201,103.95,23.1
188.52088871529259,104.4,23.200000000000003
189.07017783752624,104.85000000000001,23.3
189.62086588328532,105.30000000000001,23.400000000000002
190.17295961670908,105.75,23.5
190.72646583779522,106.2,23.6
191.2813913831818,106.65,23.700000000000003
191.83774312692805,107.10000000000001,23.8
192.39552798129426,107.55000000000001,23.900000000000002
192.95475289752065,108.,24.
193.51542486660597,108.45,24.1
194.07755092008614,108.9,24.200000000000003
194.6411381308122,109.35000000000001,24.3
195.20619361372877,109.80000000000001,24.400000000000002
195.77272452665358,110.25,24.5
196.34073807105645,110.7,24.6
196.9102414928402,111.15,24.700000000000003
197.48124208312214,111.60000000000001,24.8
198.05374717901705,112.05000000000001,24.900000000000002
198.62776416442196,112.5,25.
199.20330047080193,112.95,25.1
199.78036357797885,113.4,25.200000000000003
200.35896101492142,113.85000000000001,25.3
200.93910036053845,114.30000000000001,25.400000000000002
201.52078924447412,114.75,25.5
202.10403534790643,115.2,25.6
202.68884640434823,115.65,25.700000000000003
203.27523020045217,116.10000000000001,25.8
203.86319457681856,116.55000000000001,25.900000000000002
204.45274742880693,117.,26.
205.04389670735202,117.45,26.1
205.63665041978263,117.9,26.200000000000003
206.23101663064634,118.35000000000001,26.3
206.82700346253714,118.80000000000001,26.400000000000002
207.42461909692884,119.25,26.5
208.02387177501285,119.7,26.6
208.624769798541,120.15,26.700000000000003
209.22732153067417,120.60000000000001,26.8
209.83153539683562,121.05000000000001,26.900000000000002
210.4374198855707,121.5,27.
211.0449835494123,121.95,27.1
211.65423500575173,122.4,27.200000000000003
212.2651829377172,122.85000000000001,27.3
212.8778360950578,123.30000000000001,27.400000000000002
213.49220329503436,123.75,27.5
214.1082934233176,124.2,27.6
214.72611543489342,124.65,27.700000000000003
215.34567835497492,125.10000000000001,27.8
215.96699127992278,125.55000000000001,27.900000000000002
216.59006337817283,126.,28.
217.21490389117238,126.45,28.1
217.84152213432367,126.9,28.200000000000003
218.4699274979367,127.35000000000001,28.3
219.10012944819027,127.80000000000001,28.400000000000002
219.73213752810202,128.25,28.5
220.3659613585077,128.70000000000002,28.6
221.00161063904923,129.15,28.700000000000003
221.63909514917324,129.6,28.8
222.27842474913857,130.05,28.900000000000002
222.91960938103398,130.5,29.
223.56265906980659,130.95000000000002,29.1
224.2075839243,131.4,29.200000000000003
224.85439413830397,131.85,29.3
225.50309999161465,132.3,29.400000000000002
226.1537118511057,132.75,29.5
226.80624017181185,133.20000000000002,29.6
227.46069549802274,133.65,29.700000000000003
228.11708846439043,134.1,29.8
228.775429797048,134.55,29.900000000000002
229.43573031474045,135.,30.
230.09800092996946,135.45000000000002,30.1
230.7622526501501,135.9,30.200000000000003
231.42849657878142,136.35,30.3
232.09674391663066,136.8,30.400000000000002
232.76700596293048,137.25,30.5
233.43929411659167,137.70000000000002,30.6
234.11361987742904,138.15,30.700000000000003
234.7899948474027,138.6,30.8
235.4684307318741,139.05,30.900000000000002
236.14893934087746,139.5,31.
236.83153259040682,139.95000000000002,31.1
237.5162225037187,140.4,31.200000000000003
238.20302121265172,140.85,31.3
238.8919409589619,141.3,31.400000000000002
239.58299409567516,141.75,31.5
240.2761930884576,142.20000000000002,31.6
240.97155051700227,142.65,31.700000000000003
241.66907907643449,143.1,31.8
242.36879157873545,143.55,31.900000000000002
243.07070095418405,144.,32.
243.77482025281768,144.45000000000002,32.1
244.48116264591258,144.9,32.2
245.18974142748357,145.35000000000002,32.300000000000004
245.90057001580425,145.79999999999998,32.4
246.61366195494685,146.25,32.5
247.32903091634387,146.70000000000002,32.6
248.04669070037,147.15,32.7
248.76665523794645,147.60000000000002,32.800000000000004
249.48893859216662,148.04999999999998,32.9
250.21355495994493,148.5,33.
250.9405186736879,148.95000000000002,33.1
251.66984420298854,149.4,33.2
252.40154615634526,149.85000000000002,33.300000000000004
253.13563928290407,150.29999999999998,33.4
253.87213847422606,150.75,33.5
254.61105876607934,151.20000000000002,33.6
255.35241534025778,151.65,33.7
256.0962235264243,152.10000000000002,33.800000000000004
256.8424988039818,152.54999999999998,33.9
257.5912568039713,153.,34.
258.34251331099676,153.45000000000002,34.1
259.0962842651788,153.9,34.2
259.8525857641371,154.35000000000002,34.300000000000004
260.61143406500133,154.79999999999998,34.4
261.37284558645285,155.25,34.5
262.1368369107959,155.70000000000002,34.6
262.90342478606,156.15,34.7
263.6726261281342,156.60000000000002,34.800000000000004
264.444458022933,157.04999999999998,34.9
265.2189377285952,157.5,35.
265.9960826777162,157.95000000000002,35.1
266.77591047961374,158.4,35.2
267.5584389226298,158.85000000000002,35.300000000000004
268.3436859764654,159.29999999999998,35.4
269.1316697945543,159.75,35.5
269.9224087164709,160.20000000000002,35.6
270.7159212703769,160.65,35.7
271.51222617550627,161.10000000000002,35.800000000000004
272.31134234468794,161.54999999999998,35.9
273.1132888869095,162.,36.
273.91808510992036,162.45000000000002,36.1
274.7257505228767,162.9,36.2
275.5363048390285,163.35000000000002,36.300000000000004
276.3497679784482,163.79999999999998,36.4
277.1661600708055,164.25,36.5
277.9855014581841,164.70000000000002,36.6
278.8078126979454,165.15,36.7
279.6331145656388,165.60000000000002,36.800000000000004
280.4614280579574,166.04999999999998,36.9
281.292774395745,166.5,37.
282.127175027049,166.95000000000002,37.1
282.9646516302254,167.4,37.2
283.80522611709466,167.85000000000002,37.300000000000004
284.6489206361497,168.29999999999998,37.4
285.495757575817,168.75,37.5
286.34575956777184,169.20000000000002,37.6
287.19894949030936,169.65,37.7
288.0553504717725,170.10000000000002,37.800000000000004
288.9149858940364,170.54999999999998,37.9
289.77787939605327,171.,38.
290.644054877456,171.45000000000002,38.1
291.51353650222404,171.9,38.2
292.38634870241117,172.35000000000002,38.300000000000004
293.2625161819378,172.8,38.400000000000006
294.142063920448,173.25,38.5
295.02501717723334,173.70000000000002,38.6
295.9114014952242,174.15,38.7
296.80124270505195,174.60000000000002,38.800000000000004
297.6945669291792,175.05,38.900000000000006
298.5914005861052,175.5,39.
299.4917703946437,175.95000000000002,39.1
300.39570337827604,176.4,39.2
301.3032268695815,176.85000000000002,39.300000000000004
302.214368514747,177.3,39.400000000000006
303.1291562781555,177.75,39.5
304.047618447058,178.20000000000002,39.6
304.9697836363286,178.65,39.7
305.8956807933047,179.10000000000002,39.800000000000004
306.8253392027159,179.55,39.900000000000006
307.75878849170084,180.,40.
308.6960586349163,180.45000000000002,40.1
309.63717995973866,180.9,40.2
310.5821831515617,181.35000000000002,40.300000000000004
311.53109925919097,181.8,40.400000000000006
312.4839597003376,182.25,40.5
313.4407962672151,182.70000000000002,40.6
314.4016411322379,183.15,40.7
315.3665268538284,183.60000000000002,40.800000000000004
316.3354863823312,184.05,40.900000000000006
317.30855306603894,184.5,41.
318.28576065733205,184.95000000000002,41.1
319.2671433189335,185.4,41.2
320.2527356302836,185.85000000000002,41.300000000000004
321.2425725940353,186.3,41.400000000000006
322.23668964267426,186.75,41.5
323.2351226452655,187.20000000000002,41.6
324.23790791433,187.65,41.7
325.2450822128548,188.10000000000002,41.800000000000004
326.25668276143836,188.55,41.900000000000006
327.2727472455753,189.,42.
328.29331382308396,189.45000000000002,42.1
329.3184211316784,189.9,42.2
330.3481082966909,190.35000000000002,42.300000000000004
331.3824149389462,190.8,42.400000000000006
332.421381182792,191.25,42.5
333.4650476642895,191.70000000000002,42.6
334.5134555395672,192.15,42.7
335.5666464933428,192.60000000000002,42.800000000000004
336.62466274761596,193.05,42.900000000000006
337.6875470705375,193.5,43.
338.7553427854576,193.95000000000002,43.1
339.82809378015855,194.4,43.2
340.9058445162768,194.85000000000002,43.300000000000004
341.9886400389167,195.3,43.400000000000006
343.07652598646433,195.75,43.5
344.1695486006021,196.20000000000002,43.6
345.2677547365326,196.65,43.7
346.3711918734145,197.10000000000002,43.800000000000004
347.4799081250174,197.55,43.900000000000006
348.5939522505996,198.,44.
349.7133736660158,198.45000000000002,44.1
350.8382224550589,198.9,44.2
351.968549381044,199.35000000000002,44.300000000000004
353.1044058986373,199.8,44.400000000000006
354.2458441659412,200.25,44.5
355.39291705683587,200.70000000000002,44.6
356.5456781735891,201.15,44.7
357.70418185973944,201.60000000000002,44.800000000000004
358.8684832132579,202.05,44.900000000000006
360.03863809999876,202.5,45.
361.21470316744416,202.95000000000002,45.1
362.39673585875215,203.4,45.2
363.5847944271142,203.85000000000002,45.300000000000004
364.77893795043207,204.3,45.400000000000006
365.9792263463217,204.75,45.5
367.185720387453,205.20000000000002,45.6
368.39848171723304,205.65,45.7
369.6175728658444,206.10000000000002,45.800000000000004
370.8430572666472,206.55,45.900000000000006
372.0749992729522,207.,46.
373.3134641751795,207.45000000000002,46.1
374.55851821840906,207.9,46.2
375.81022862033706,208.35000000000002,46.300000000000004
377.06866358964555,208.8,46.400000000000006
378.3338923448018,209.25,46.5
379.6059851332938,209.70000000000002,46.6
380.8850132513176,210.15,46.7
382.17104906392865,210.60000000000002,46.800000000000004
383.4641660256672,211.05,46.900000000000006
384.7644387016767,211.5,47.
386.0719427893225,211.95000000000002,47.1
387.3867551403301,212.4,47.2
388.70895378345614,212.85000000000002,47.300000000000004
390.03861794770523,213.3,47.400000000000006
391.375828086113,213.75,47.5
392.7206659001062,214.20000000000002,47.6
394.073214364461,214.65,47.7
395.43355775287466,215.10000000000002,47.800000000000004
396.8017816641686,215.55,47.900000000000006
398.1779730491426,216.,48.
399.5622202380982,216.45000000000002,48.1
400.9546129690509,216.9,48.2
402.3552424166538,217.35000000000002,48.300000000000004
403.76420122185027,217.8,48.400000000000006
405.1815835222814,218.25,48.5
406.60748498346913,218.70000000000002,48.6
408.0420028307974,219.15,48.7
409.485235882319,219.60000000000002,48.800000000000004
410.93728458240975,220.05,48.900000000000006
412.3982510362981,220.5,49.
413.86823904549817,220.95000000000002,49.1
415.3473541441703,221.4,49.2
416.8357036364435,221.85000000000002,49.300000000000004
418.3333966347247,222.3,49.400000000000006
419.84054409903064,222.75,49.5
421.35725887737055,223.20000000000002,49.6
422.88365574721564,223.65,49.7
424.41985145808985,224.10000000000002,49.800000000000004
425.9659647753175,224.55,49.900000000000006
427.5221165249643,225.,50.
429.0884296400125,225.45000000000002,50.1
430.66502920780874,225.9,50.2
432.25204251882656,226.35000000000002,50.300000000000004
433.8495991167883,226.8,50.400000000000006
435.45783085018866,227.25,50.5
437.07687192527004,227.70000000000002,50.6
438.70685896049525,228.15,50.7
440.34793104256954,228.60000000000002,50.800000000000004
442.00022978406315,229.05,50.900000000000006
443.66389938269094,229.5,51.
445.3390866823038,229.95000000000002,51.1
447.02594123565007,230.4,51.2
448.7246153689705,230.85000000000002,51.300000000000004
450.43526424848824,231.3,51.400000000000006
452.1580459488618,231.75,51.5
453.89312152366807,232.20000000000002,51.6
455.64065507798733,232.65,51.7
457.40081384316693,233.10000000000002,51.800000000000004
459.1737682538382,233.55,51.900000000000006
460.9596920272699,234.,52.
462.7587622451413,234.45000000000002,52.1
464.5711594378225,234.9,52.2
466.3970676712544,235.35000000000002,52.300000000000004
468.23667463652293,235.8,52.400000000000006
470.09017174222663,236.25,52.5
471.957754209743,236.70000000000002,52.6
473.839621171498,237.15,52.7
475.7359757723571,237.60000000000002,52.800000000000004
477.6470252742497,238.05,52.900000000000006
479.5729811641539,238.5,53.
481.514059265569,238.95000000000002,53.1
483.4704798536074,239.4,53.2
485.44246777384916,239.85000000000002,53.300000000000004
487.4302525651047,240.3,53.400000000000006
489.43406858623496,240.75,53.5
491.4541551471954,241.20000000000002,53.6
493.49075664446394,241.65,53.7
495.54412270103296,242.10000000000002,53.800000000000004
497.61450831114496,242.55,53.900000000000006
499.70217398996516,243.,54.
501.8073859283908,243.45000000000002,54.1
503.9304161532044,243.9,54.2
506.0715426927977,244.35000000000002,54.300000000000004
508.23104974868755,244.8,54.400000000000006
510.4092278730719,245.25,54.5
512.6063741526755,245.70000000000002,54.6
514.8227923991508,246.15,54.7
517.0587933463158,246.60000000000002,54.800000000000004
519.3146948545146,247.05,54.900000000000006
521.590822122413,247.5,55.
523.8875079065471,247.95000000000002,55.1
526.2050927489668,248.4,55.2
528.5439252133234,248.85000000000002,55.300000000000004
530.9043621297819,249.3,55.400000000000006
533.2867688491441,249.75,55.5
535.6915195065998,250.20000000000002,55.6
538.1189972955359,250.65,55.7
540.569594751865,251.10000000000002,55.800000000000004
543.0437140493516,251.55,55.900000000000006
545.5417673064437,252.,56.
548.0641769051427,252.45000000000002,56.1
550.6113758224757,252.9,56.2
553.1838079751622,253.35000000000002,56.300000000000004
555.7819285781001,253.8,56.400000000000006
558.4062045173359,254.25,56.5
561.0571147382086,254.70000000000002,56.6
563.7351506494074,255.15,56.7
566.4408165437228,255.60000000000002,56.800000000000004
569.1746300363064,256.05,56.900000000000006
571.9371225213146,256.5,57.
574.7288396478483,256.95,57.1
577.5503418161667,257.40000000000003,57.2
580.4022046951982,257.85,57.300000000000004
583.2850197624462,258.3,57.400000000000006
586.1993948674335,258.75,57.5
589.1459548199205,259.2,57.6
592.1253420041863,259.65000000000003,57.7
595.1382170207539,260.1,57.800000000000004
598.1852593570227,260.55,57.900000000000006
601.2671680883551,261.,58.
604.3846626112727,261.45,58.1
607.5384834105117,261.90000000000003,58.2
610.729392861801,262.35,58.300000000000004
613.9581760723538,262.8,58.400000000000006
617.2256417611773,263.25,58.5
620.5326231814562,263.7,58.6
623.8799790874076,264.15000000000003,58.7
627.2685947481596,264.6,58.800000000000004
630.699383011397,265.05,58.900000000000006
634.1732854196676,265.5,59.
637.6912733824793,265.95,59.1
641.254349407501,266.40000000000003,59.2
644.8635483944344,266.85,59.300000000000004
648.5199389953606,267.3,59.400000000000006
652.2246250456321,267.75,59.5
655.9787470696874,268.2,59.6
659.7834838664635,268.65000000000003,59.7
663.6400541794344,269.1,59.800000000000004
667.5497184566668,269.55,59.900000000000006
671.5137807066872,270.,60.
675.5335904563894,270.45,60.1
679.6105448176867,270.90000000000003,60.2
683.7460906701135,271.35,60.300000000000004
687.9417269671609,271.8,60.400000000000006
692.1990071747161,272.25,60.5
696.5195418506516,272.7,60.6
700.9050013753258,273.15000000000003,60.7
705.3571188435458,273.6,60.800000000000004
709.8776931294093,274.05,60.900000000000006
714.4685921363733,274.5,61.
719.1317562459299,274.95,61.1
723.8692019794129,275.40000000000003,61.2
728.6830258886706,275.85,61.300000000000004
733.5754086927263,276.3,61.400000000000006
738.5486196790172,276.75,61.5
743.60502138946,277.2,61.6
748.7470746134018,277.65000000000003,61.7
753.9773437114914,278.1,61.800000000000004
759.2985022967362,278.55,61.900000000000006
764.7133393014127,279.,62.
770.2247654612112,279.45,62.1
775.8358202509692,279.90000000000003,62.2
781.5496793096509,280.35,62.300000000000004
787.3696623959178,280.8,62.400000000000006
793.2992419196897,281.25,62.5
799.3420520996801,281.7,62.6
805.5018988019218,282.15000000000003,62.7
811.7827701199942,282.6,62.800000000000004
818.1888477639602,283.05,62.900000000000006
824.7245193321467,283.5,63.
831.3943915478111,283.95,63.1
838.2033045517062,284.40000000000003,63.2
845.1563473515863,284.85,63.300000000000004
852.258874541027,285.3,63.400000000000006
859.5165244127242,285.75,63.5
866.9352386058853,286.2,63.6
874.521283443749,286.65000000000003,63.7
882.2812731358187,287.1,63.800000000000004
890.2221950406117,287.55,63.900000000000006
898.3514372087745,288.,64.
906.6768184540043,288.45000000000005,64.10000000000001
915.2066212306752,288.90000000000003,64.2
923.9496276332347,289.34999999999997,64.3
932.9151588739528,289.8,64.4
942.1131186434242,290.25,64.5
951.5540408135647,290.70000000000005,64.60000000000001
961.2491420067059,291.15000000000003,64.7
971.210379628736,291.59999999999997,64.8
981.4505160506283,292.05,64.9
991.9831897235262,292.5,65.
1002.8229941306541,292.95000000000005,65.10000000000001
1013.9855656178564,293.40000000000003,65.2
1025.4876813077512,293.84999999999997,65.3
1037.3473684952478,294.3,65.4
1049.5840271506165,294.75,65.5
1062.2185674281372,295.20000000000005,65.60000000000001
1075.2735644025765,295.65000000000003,65.7
1088.7734326446525,296.09999999999997,65.8
1102.744623714006,296.55,65.9
1117.2158502132474,297.,66.
1132.218340731747,297.45000000000005,66.10000000000001
1147.7861308429472,297.90000000000003,66.2
1163.9563963415092,298.34999999999997,66.3
1180.7698361647715,298.8,66.4
1198.271113999362,299.25,66.5
1216.5093695096157,299.70000000000005,66.60000000000001
1235.5388125458928,300.15000000000003,66.7
1255.4194167387366,300.59999999999997,66.8
1276.2177327455063,301.05,66.9
1298.0078463398797,301.5,67.
1320.8725128599187,301.95000000000005,67.10000000000001
1344.904507717948,302.40000000000003,67.2
1370.208243361086,302.84999999999997,67.3
1396.9017171373375,303.3,67.4
1425.1188732116286,303.75,67.5
1455.0124867549684,304.20000000000005,67.60000000000001
1486.7577126422934,304.65000000000003,67.7
1520.5564875538598,305.09999999999997,67.8
1556.643039177064,305.55,67.9
1595.2908474151213,306.,68.
1636.8215327604064,306.45000000000005,68.10000000000001
1681.6163359547222,306.90000000000003,68.2
1730.1311319789077,307.34999999999997,68.3
1782.9163409986447,307.8,68.4
1840.6437434469437,308.25,68.5
1904.143219868788,308.70000000000005,68.60000000000001
1974.454071549258,309.15000000000003,68.7
2052.898295223575,309.59999999999997,68.8
2141.1878520256714,310.05,68.9
2241.5862954004897,310.5,69.
2357.160636082177,310.95000000000005,69.10000000000001
2492.1897516874706,311.40000000000003,69.2
2652.8590799161343,311.84999999999997,69.3
2848.5136619870405,312.3,69.4
3094.091456385751,312.75,69.5
3415.325131687687,313.20000000000005,69.60000000000001
3861.418683552781,313.65000000000003,69.7
4542.466127119051,314.09999999999997,69.8
5781.05799566689,314.55,69.9
9349.441048313809,315.,70.


==> anc/data/vacmat_ana_pd.csv <==
mu,Delta_boundary
0,0
1,0.
2,0.
3,0.
4,0.
5,0.
6,0.
7,0.
8,0.
9,0.
10,0.
11,3.6154973449485963e-157
12,8.037538935692696e-132
13,4.275769276730837e-112
14,1.9182493247897474e-96
15,8.12927560135701e-84
16,1.7556835205637506e-73
17,6.44672949350022e-65
18,9.700704407536292e-58
19,1.1510405439185046e-51
20,1.7669272105248492e-46
21,5.131707828836388e-42
22,3.790116640131008e-38
23,8.985133566626058e-35
24,8.229838917088195e-32
25,3.380593963489925e-29
26,7.02852393278097e-27
27,8.165719606502999e-25
28,5.752237723554216e-23
29,2.629292191571547e-21
30,8.253221944323392e-20
31,1.8659824682223874e-18
32,3.163895425569909e-17
33,4.163734631829454e-16
34,4.3797106995776685e-15
35,3.776318694309426e-14
36,2.727792809363737e-13
37,1.6821769027687561e-12
38,9.00291640785141e-12
39,4.24206253127626e-11
40,1.7820308868146105e-10
41,6.748416002528833e-10
42,2.3263552917041175e-9
43,7.363593677735212e-9
44,2.1566203864965258e-8
45,5.88426676388221e-8
46,1.5048447474803834e-7
47,3.626930397885443e-7
48,8.278628535405135e-7
49,1.7974559006835675e-6
50,3.7269950444904523e-6
51,7.4065029089463655e-6
52,0.000014152285930020449
53,0.00002607791737247301
54,0.00004646320653358612
55,0.00008023950520643492
56,0.00013460765822053065
57,0.0002198011674650128
58,0.00035000179792446425
59,0.0005444081708621253
60,0.0008284502690456585
61,0.001235134728173761
62,0.0018064978604675579
63,0.002595136094724872
64,0.003665777406646154
65,0.0050968527397793825
66,0.006982023642472067
67,0.009431621495945423
68,0.012573954776559142
69,0.016556443656147554
70,0.02154654567540638
71,0.02773244193311074
72,0.035323459881618294
73,0.0445502160529578
74,0.05566446951293852
75,0.06893868423198694
76,0.08466530558982896
77,0.10315576266526488
78,0.12473921362478955
79,0.14976105629257513
80,0.1785812297897783
81,0.211572335951588
82,0.24911761108549454
83,0.2916087795777066
84,0.33944382096633857
85,0.3930246814785703
86,0.45275495978479013
87,0.519037594971223
88,0.5922725825890365
89,0.6728547422135279
90,0.7611715573439303
91,0.8576011057856558
92,0.9625100959616099
93,1.0762520219656435
94,1.1991654476522975
95,1.3315724276946745
96,1.473777071365311
97,1.6260642528215654
98,1.7886984699164028
99,1.9619228520076972
100,2.1459583158984934
101,2.341002867895473
102,2.547231049009044
103,2.764793519516159
104,2.9938167784504013
105,3.2344030130502737
106,3.486630072768567
107,3.7505515621064127
108,4.026197046264512
109,4.313572363392515
110,4.612660037047236
111,4.923419782336338
112,5.245789099115326
113,5.579683945518295
114,5.924999485032245
115,6.281610900271475
116,6.649374266568667
117,7.028127478478607
118,7.4176912222870905
119,7.817869987636993
120,8.228453111426875
121,8.649215847209707
122,9.079920453421527
123,9.520317293905713
124,9.970145944369534
125,10.429136298616669
126,10.897009668642424
127,11.373479872957969
128,11.85825430782257
129,12.351034996407396
130,12.851519611288072
131,13.359402466060681
132,13.874375472291604
133,14.396129058447823
134,14.92435304789208
135,15.45873749347755
136,15.9989734667211
137,16.544753799974064
138,17.095773780439146
139,17.65173179529537
140,18.21232992758674
141,18.777274502903044
142,19.346276587224974
143,19.919052436623907
144,20.495323899793654
145,21.07481877464887
146,21.657271120447266
147,22.242421527088933
148,22.830017343405444
149,23.419812866384977
150,24.011569493381245
151,24.605055839430815
152,25.200047821851516
153,25.79632871432242
154,26.393689172648635
155,26.991927234401345
156,27.590848294590305
157,28.19026505947869
158,28.789997480593392
159,29.38987267090869
160,29.98972480510783
161,30.58939500573439
162,31.188731216960637
163,31.787588067599284
164,32.38582672489054
165,32.98331474049726
166,33.57992589004203
167,34.17554000742257
168,34.77004281504613
169,35.36332575102966
170,35.95528579432315
171,36.54582528862643
172,37.13485176588406
173,37.72227777006979
174,38.30802068189035
175,38.892002544973245
176,39.47414989403515
177,40.05439358546596
178,40.63266863070618
179,41.20891403274408
180,41.78307262600765
181,42.35509091988395
182,42.924918946055726
183,43.492510109809174
184,44.05782104543202
185,44.62081147579075
186,45.18144407614844
187,45.739684342259764
188,46.29550046275785
189,46.84886319582908
190,47.39974575015213
191,47.948123670066465
192,48.493974724918566
193,49.03727880252521
194,49.57801780668316
195,50.11617555864494
196,50.65173770247615
197,51.184691614200666
198,51.715026314639765
199,52.24273238584344
200,52.76780189101237
201,53.29022829780618
202,53.81000640493229
203,54.32713227190966
204,54.84160315189995
205,55.35341742750233
206,55.862574549405714
207,56.369074977794824
208,56.87292012640901
209,57.37411230915186
210,57.872654689153975
211,58.36855123019359
212,58.861806650378846
213,59.3524263780024
214,59.840416509477684
215,60.32578376927177
216,60.8085354717499
217,61.288679484850796
218,61.76622419551511
219,62.24117847678925
220,62.713551656534015
221,63.18335348766479
222,63.65059411985768
223,64.11528407265388
224,64.57743420990195
225,65.03705571547498
226,65.49416007020616
227,65.94875902998713
228,66.40086460497426
229,66.85048903985316
230,67.2976447951115
231,67.74234452927297
232,68.18460108204836
233,68.62442745835929
234,69.0618368131947
235,69.49684243725945
236,69.92945774337888
237,70.35969625362166
238,70.78757158710806
239,71.21309744846967
240,71.6362876169301
241,72.05715593597601
242,72.47571630359054
243,72.89198266302174
244,73.30596899405938
245,73.71768930479668
246,74.12715762385174
247,74.53438799302789
248,74.93939446038976
249,75.3421910737358
250,75.74279187444742
251,76.14121089169588
252,76.53746213698983
253,76.931559599046
254,77.32351723896717
255,77.71334898571264
256,78.10106873184563
257,78.48669032954494
258,78.87022758686642
259,79.25169426424266
260,79.6311040712084
261,80.00847066334072
262,80.38380763940195
263,80.75712853867714
264,81.12844683849396
265,81.4977759519173
266,81.86512922560843
267,82.23051993784192
268,82.59396129667007
269,82.95546643822895
270,83.31504842517829
271,83.67272024526743
272,84.02849481002217
273,84.38238495354474
274,84.7344034314223
275,85.084562919737
276,85.43287601417336
277,85.7793552292167
278,86.12401299743856
279,86.46686166886427
280,86.8079135104179
281,87.14718070544068
282,87.48467535327886
283,87.82040946893707
284,88.15439498279369
285,88.48664374037476
286,88.81716750218283
287,89.14597794357836
288,89.47308665470987
289,89.79850514049086
290,90.12224482061968
291,90.44431702964118
292,90.76473301704704
293,91.08350394741147
294,91.40064090056279
295,91.71615487178553
296,92.03005677205375
297,92.34235742829209
298,92.65306758366333
299,92.96219789788141
300,93.26975894754628
301,93.57576122650217
302,93.88021514621451
303,94.18313103616664
304,94.48451914427373
305,94.78438963731294
306,95.08275260136887
307,95.37961804229288
308,95.6749958861754
309,95.96889597983024
310,96.26132809128966
311,96.55230191030984
312,96.84182704888529
313,97.12991304177166
314,97.41656934701658
315,97.70180534649694
316,97.98563034646253
317,98.26805357808543
318,98.54908419801407
319,98.82873128893193
320,99.10700386011955
321,99.38391084802049
322,99.65946111680954
323,99.9336634589634
324,100.20652659583348
325,100.47805917821954
326,100.74826978694503
327,101.01716693343273
328,101.28475906028095
329,101.55105454183936
330,101.81606168478496
331,102.07978872869718
332,102.34224384663213
333,102.60343514569571
334,102.86337066761521
335,103.12205838930987
336,103.3795062234584
337,103.63572201906614
338,103.89071356202818
339,104.14448857569162
340,104.39705472141448
341,104.64841959912175
342,104.89859074785917
343,105.14757564634345
344,105.39538171351003
345,105.6420163090567
346,105.88748673398466
347,106.13180023113577
348,106.37496398572648
349,106.61698512587768
350,106.85787072314167
351,107.09762779302433
352,107.33626329550458
353,107.57378413554902
354,107.8101971636231
355,108.04550917619832
356,108.27972691625506
357,108.51285707378186
358,108.74490628627026
359,108.97588113920538
360,109.20578816655289
361,109.43463385124105
362,109.6624246256394
363,109.8891668720327
364,110.11486692309049
365,110.33953106233331
366,110.56316552459359
367,110.78577649647316
368,111.00737011679607
369,111.22795247705733
370,111.44752962186759
371,111.66610754939325
372,111.88369221179268
373,112.10028951564829
374,112.31590532239392
375,112.53054544873869
376,112.7442156670866
377,112.95692170595146
378,113.1686692503683
379,113.37946394230052
380,113.58931138104293
381,113.79821712362072
382,114.0061866851844
383,114.21322553940095
384,114.41933911884077
385,114.6245328153607
386,114.82881198048318
387,115.0321819257717
388,115.23464792320203
389,115.43621520552993
390,115.63688896665477
391,115.83667436197976
392,116.03557650876799
393,116.23360048649518
394,116.43075133719846
395,116.62703406582159
396,116.82245364055655
397,117.01701499318176
398,117.21072301939624
399,117.40358257915094
400,117.59559849697567
401,117.78677556230382
402,117.97711852979243
403,118.16663211963942
404,118.35532101789774
405,118.54318987678575
406,118.73024331499424
407,118.91648591799067
408,119.10192223831989
409,119.28655679590162
410,119.47039407832489
411,119.65343854113928
412,119.83569460814319
413,120.01716667166872
414,120.19785909286422
415,120.37777620197295
416,120.55692229860927
417,120.73530165203223
418,120.91291850141525
419,121.08977705611396
420,121.26588149593073
421,121.44123597137641
422,121.61584460392928
423,121.78971148629138
424,121.96284068264197
425,122.13523622888849
426,122.30690213291467
427,122.47784237482614
428,122.64806090719348
429,122.8175616552924
430,122.98634851734192
431,123.1544253647395
432,123.32179604229417
433,123.48846436845645
434,123.65443413554709
435,123.8197091099822
436,123.98429303249642
437,124.1481896183642
438,124.3114025576181
439,124.4739355152653
440,124.63579213150132
441,124.79697602192208
442,124.95749077773358
443,125.11733996595909
444,125.27652712964445
445,125.43505578806115
446,125.59292943690764
447,125.75015154850777
448,125.90672557200814
449,126.06265493357266
450,126.21794303657532
451,126.37259326179124
452,126.52660896758543
453,126.67999349009968
454,126.83275014343768
455,126.98488221984793
456,127.13639298990535
457,127.28728570269024
458,127.43756358596605
459,127.5872298463552
460,127.73628766951286
461,127.8847402202993
462,128.0325906429502
463,128.17984206124547
464,128.32649757867634
465,128.47256027861033
466,128.61803322445542
467,128.76291945982172
468,128.90722200868197
469,129.05094387553024
470,129.1940880455393
471,129.3366574847162
472,129.4786551400561
473,129.62008393969515
474,129.76094679306135
475,129.90124659102398
476,130.04098620604174
477,130.18016849230946
478,130.31879628590306
479,130.45687240492333
480,130.59439964963806
481,130.7313808026232
482,130.86781862890223
483,131.00371587608416
484,131.13907527450073
485,131.27389953734144
486,131.40819136078807
487,131.54195342414715
488,131.67518838998177
489,131.80789890424197
490,131.94008759639348
491,132.07175707954565
492,132.202909950578
493,132.33354879026564
494,132.46367616340316
495,132.593294618928
496,132.7224066900417
497,132.85101489433106
498,132.97912173388718
499,133.10672969542406
500,133.23384125039567
501,133.36045885511209
502,133.4865849508547
503,133.61222196398984
504,133.73737230608174
505,133.86203837400453
506,133.98622255005267
507,134.10992720205098
508,134.23315468346297
509,134.35590733349895
510,134.4781874772223
511,134.59999742565552
512,134.72133947588466
513,134.84221591116324
514,134.9626290010149
515,135.08258100133548
516,135.2020741544936
517,135.32111068943087
518,135.43969282176096
519,135.5578227538676
520,135.67550267500195
521,135.7927347613791
522,135.90952117627344
523,136.02586407011307
524,136.1417655805742
525,136.25722783267346
526,136.37225293886044
527,136.48684299910866
528,136.60100010100624
529,136.71472631984545
530,136.82802371871153
531,136.94089434857088
532,137.0533402483581
533,137.1653634450627
534,137.27696595381468
535,137.3881497779696
536,137.49891690919267
537,137.60926932754236
538,137.71920900155305
539,137.82873788831708
540,137.93785793356597
541,138.0465710717511
542,138.15487922612354
543,138.2627843088132
544,138.37028822090747
545,138.4773928525287
546,138.58410008291176
547,138.6904117804801
548,138.79632980292192
549,138.90185599726502
550,139.0069921999516
551,139.11174023691183
552,139.2161019236372
553,139.3200790652534
554,139.42367345659179
555,139.5268868822611
556,139.62972111671834
557,139.7321779243385
558,139.83425905948462
559,139.93596626657646
560,140.037301280159
561,140.1382658249703
562,140.2388616160086
563,140.3390903585993
564,140.43895374846082
565,140.53845347177034
566,140.63759120522874
567,140.73636861612508
568,140.83478736240062
569,140.93284909271236
570,141.03055544649567
571,141.12790805402682
572,141.22490853648478
573,141.3215585060127
574,141.41785956577863
575,141.5138133100359
576,141.6094213241831
577,141.70468518482315
578,141.7996064598225
579,141.89418670836935
580,141.9884274810316
581,142.0823303198143
582,142.17589675821677
583,142.26912832128892
584,142.3620265256874
585,142.4545928797313
586,142.5468288834573
587,142.6387360286742
588,142.7303157990176
589,142.82156967000327
590,142.91249910908098
591,143.0031055756873
592,143.09339052129823
593,143.18335538948128
594,143.2730016159474
595,143.36233062860208
596,143.45134384759646
597,143.54004268537773
598,143.62842854673937
599,143.71650282887074
600,143.8042669214066
601,143.89172220647598
602,143.97887005875057
603,144.06571184549333
604,144.1522489266058
605,144.23848265467612
606,144.32441437502553
607,144.4100454257555
608,144.49537713779375
609,144.58041083494055
610,144.6651478339142
611,144.74958944439626
612,144.8337369690766
613,144.91759170369795
614,145.00115493710004
615,145.0844279512637
616,145.16741202135432
617,145.250108415765
618,145.33251839615966
619,145.41464321751553
620,145.49648412816532
621,145.5780423698393
622,145.65931917770678
623,145.74031578041772
624,145.8210334001431
625,145.90147325261637
626,145.98163654717342
627,146.0615244867926
628,146.14113826813443
629,146.22047908158166
630,146.29954811127772
631,146.378346535166
632,146.4568755250285
633,146.53513624652376
634,146.6131298592254
635,146.6908575166596
636,146.76832036634235
637,146.84551954981714
638,146.92245620269142
639,146.99913145467346
640,147.07554642960883
641,147.1517022455162
642,147.2276000146233
643,147.30324084340285
644,147.37862583260724
645,147.453756077304
646,147.52863266691062
647,147.603256685229
648,147.67762921047958
649,147.75175131533575
650,147.8256240669574
651,147.89924852702444
652,147.97262575177035
653,148.04575679201508
654,148.11864269319787
655,148.19128449541003
656,148.26368323342703
657,148.3358399367409
658,148.40775562959192
659,148.47943133100037
660,148.55086805479826
661,148.62206680965986
662,148.69302859913356
663,148.76375442167188
664,148.83424527066256
665,148.9045021344587
666,148.97452599640883
667,149.04431783488695
668,149.11387862332225
669,149.18320933022832
670,149.25231091923303
671,149.3211843491068
672,149.38983057379224
673,149.45825054243247
674,149.5264451993994
675,149.5944154843224
676,149.66216233211634
677,149.72968667300896
678,149.79698943256923
679,149.86407153173445
680,149.93093388683764
681,149.99757740963466
682,150.06400300733105
683,150.130211582609
684,150.1962040336537
685,150.26198125417955
686,150.32754413345688
687,150.39289355633747
688,150.45803040328053
689,150.52295555037838
690,150.58766986938193
691,150.6521742277259
692,150.7164694885541
693,150.78055651074422
694,150.84443614893272
695,150.90810925353938
696,150.97157667079168
697,151.03483924274946
698,151.09789780732842
699,151.16075319832476
700,151.22340624543833
701,151.28585777429663
702,151.34810860647838
703,151.41015955953642
704,151.4720114470212
705,151.53366507850367
706,151.59512125959822
707,151.65638079198513
708,151.71744447343335
709,151.7783130978229
710,151.83898745516683
711,151.89946833163359
712,151.95975650956888
713,152.0198527675173
714,152.0797578802445
715,152.13947261875796
716,152.19899775032877
717,152.25833403851303
718,152.31748224317244
719,152.37644312049568
720,152.43521742301903
721,152.49380589964693
722,152.55220929567267
723,152.61042835279883
724,152.66846380915737
725,152.7263163993299
726,152.78398685436753
727,152.8414759018108
728,152.8987842657096
729,152.9559126666424
730,153.0128618217361
731,153.06963244468506
732,153.12622524577063
733,153.1826409318799
734,153.23888020652507
735,153.29494376986196
736,153.35083231870894
737,153.40654654656544
738,153.46208714363047
739,153.51745479682106
740,153.57265018979024
741,153.62767400294555
742,153.68252691346683
743,153.73720959532406
744,153.79172271929536
745,153.84606695298442
746,153.90024296083823
747,153.9542514041645
748,154.00809294114873
749,154.06176822687195
750,154.1152779133273
751,154.16862264943742
752,154.22180308107107
753,154.27481985106
754,154.32767359921573
755,154.38036496234596
756,154.43289457427124
757,154.48526306584105
758,154.53747106495035
759,154.5895191965554
760,154.64140808269028
761,154.69313834248234
762,154.7447105921684
763,154.7961254451103
764,154.84738351181082
765,154.89848539992875
766,154.9494317142949
767,155.000223056927
768,155.0508600270453
769,155.10134322108752
770,155.15167323272408
771,155.2018506528728
772,155.25187606971417
773,155.3017500687059
774,155.35147323259758
775,155.40104614144548
776,155.4504693726268
777,155.4997435008545
778,155.54886909819098
779,155.59784673406324
780,155.64667697527605
781,155.69536038602686
782,155.74389752791924
783,155.79228895997696
784,155.84053523865785
785,155.88863691786753
786,155.93659454897283
787,155.98440868081573
788,156.03207985972637
789,156.07960862953698
790,156.12699553159464
791,156.17424110477495
792,156.22134588549488
793,156.26831040772612
794,156.31513520300766
795,156.36182080045907
796,156.40836772679313
797,156.45477650632878
798,156.50104766100355
799,156.54718171038616
800,156.59317917168934
801,156.63904055978196
802,156.6847663872015
803,156.7303571641664
804,156.77581339858816
805,156.82113559608362
806,156.86632425998692
807,156.9113798913615
808,156.95630298901213
809,157.0010940494966
810,157.04575356713775
811,157.09028203403486
812,157.1346799400756
813,157.17894777294723
814,157.22308601814868
815,157.26709515900117
816,157.3109756766605
817,157.35472805012756
818,157.3983527562599
819,157.44185026978303
820,157.48522106330122
821,157.5284656073086
822,157.5715843702003
823,157.61457781828315
824,157.65744641578658
825,157.70019062487347
826,157.7428109056506
827,157.78530771617966
828,157.82768151248752
829,157.86993274857684
830,157.91206187643655
831,157.9540693460523
832,157.99595560541655
833,158.0377211005392
834,158.07936627545743
835,158.12089157224605
836,158.16229743102764
837,158.2035842899824
838,158.24475258535813
839,158.28580275148047
840,158.32673522076215
841,158.3675504237135
842,158.4082487889515
843,158.44883074320992
844,158.4892967113489
845,158.52964711636417
846,158.56988237939706
847,158.61000291974352
848,158.65000915486377
849,158.68990150039158
850,158.72968037014357
851,158.7693461761284
852,158.8088993285561
853,158.84834023584688
854,158.88766930464058
855,158.92688693980554
856,158.9659935444474
857,159.00498951991844
858,159.043875265826
859,159.0826511800414
860,159.12131765870922
861,159.159875096255
862,159.19832388539493
863,159.2366644171439
864,159.27489708082427
865,159.3130222640741
866,159.35104035285607
867,159.38895173146554
868,159.42675678253914
869,159.4644558870628
870,159.50204942438043
871,159.53953777220184
872,159.57692130661107
873,159.6142004020744
874,159.65137543144857
875,159.68844676598872
876,159.72541477535654
877,159.76227982762794
878,159.79904228930116
879,159.83570252530475
880,159.87226089900506
881,159.90871777221426
882,159.9450735051979
883,159.98132845668286
884,160.01748298386454
885,160.053537442415
886,160.08949218648996
887,160.12534756873688
888,160.16110394030193
889,160.1967616508376
890,160.2323210485103
891,160.26778248000736
892,160.30314629054448
893,160.33841282387297
894,160.37358242228714
895,160.40865542663113
896,160.44363217630632
897,160.47851300927846
898,160.51329826208445
899,160.54798826983952
900,160.58258336624442
901,160.61708388359193
902,160.65149015277416
903,160.68580250328912
904,160.7200212632477
905,160.75414675938055
906,160.78817931704447
907,160.8221192602295
908,160.85596691156542
909,160.88972259232844
910,160.92338662244777
911,160.95695932051208
912,160.99044100377628
913,161.02383198816773
914,161.05713258829303
915,161.09034311744398
916,161.1234638876044
917,161.1564952094562
918,161.18943739238594
919,161.22229074449078
920,161.25505557258492
921,161.287732182206
922,161.3203208776208
923,161.35282196183172
924,161.385235736583
925,161.41756250236642
926,161.4498025584275
927,161.4819562027717
928,161.51402373217007
929,161.54600544216552
930,161.5779016270783
931,161.60971258001243
932,161.641438592861
933,161.67307995631248
934,161.70463695985597
935,161.73610989178746
936,161.7674990392152
937,161.79880468806556
938,161.83002712308857
939,161.86116662786367
940,161.8922234848052
941,161.92319797516797
942,161.95409037905296
943,161.9849009754126
944,162.01563004205613
945,162.04627785565563
946,162.07684469175084
947,162.10733082475477
948,162.137736527959
949,162.16806207353918
950,162.19830773255995
951,162.22847377498078
952,162.25856046966067
953,162.28856808436356
954,162.31849688576372
955,162.3483471394506
956,162.37811910993398
957,162.4078130606493
958,162.43742925396265
959,162.4669679511757
960,162.49642941253072
961,162.52581389721578
962,162.55512166336948
963,162.58435296808608
964,162.61350806742016
965,162.64258721639192
966,162.67159066899154
967,162.7005186781844
968,162.72937149591576
969,162.75814937311546
970,162.78685255970285
971,162.81548130459132
972,162.8440358556932
973,162.87251645992427
974,162.90092336320865
975,162.9292568104831
976,162.95751704570193
977,162.98570431184143
978,163.01381885090453
979,163.0418609039251
980,163.0698307109729
981,163.09772851115756
982,163.12555454263335
983,163.15330904260358
984,163.18099224732495
985,163.2086043921121
986,163.23614571134172
987,163.263616438457
988,163.2910168059722
989,163.31834704547654
990,163.34560738763878
991,163.37279806221144
992,163.39991929803472
993,163.42697132304124
994,163.45395436425986
995,163.48086864781982
996,163.50771439895516
997,163.53449184200863
998,163.5612012004358
999,163.58784269680925
1000,163.61441655282266


==> anc/data/vacmat_ana_slice_T0.csv <==
mu,Delta_gap,Delta
82.14945316857052,0.45,0.1
86.87520076846756,0.9,0.2
90.05013263486843,1.35,0.30000000000000004
92.5279202114843,1.8,0.4
94.59889313043236,2.25,0.5
96.39985361362909,2.7,0.6000000000000001
98.00705942782093,3.1500000000000004,0.7000000000000001
99.46772303591956,3.6,0.8
100.81326835188892,4.05,0.8999999999999999
102.06575179903854,4.5,1.0
103.24129837339547,4.95,1.1
104.35208322157766,5.4,1.2000000000000002
105.40754318798525,5.8500000000000005,1.3
106.4151532073295,6.300000000000001,1.4000000000000001
107.3809434555648,6.75,1.5
108.30985516707126,7.2,1.6
109.20599229111178,7.65,1.7000000000000002
110.07280375608126,8.1,1.7999999999999998
110.91321823335527,8.55,1.9000000000000001
111.7297456066696,9.0,2.0
112.52455461211875,9.450000000000001,2.1
113.29953310396621,9.9,2.2
114.05633544106351,10.350000000000001,2.3000000000000003
114.79642018240074,10.8,2.4000000000000004
115.52108039191522,11.25,2.5
116.2314682372108,11.700000000000001,2.6
116.92861513324864,12.15,2.7
117.61344837189668,12.600000000000001,2.8000000000000003
118.28680495321623,13.05,2.9000000000000004
118.94944316902402,13.5,3.0
119.60205236632058,13.950000000000001,3.1
120.2452612257408,14.4,3.2
120.8796448199846,14.850000000000001,3.3000000000000003
121.50573066335225,15.3,3.4000000000000004
122.12400392187484,15.75,3.5
122.73491192104827,16.2,3.5999999999999996
123.33886806265505,16.650000000000002,3.7000000000000006
123.93625524193713,17.1,3.8000000000000003
124.52742884027414,17.55,3.9000000000000004
125.11271935558301,18.0,4.0
125.69243472221987,18.450000000000003,4.1000000000000005
126.26686236368504,18.900000000000002,4.2
126.8362710145096,19.349999999999998,4.3
127.40091234202384,19.8,4.4
127.96102239402002,20.25,4.5
128.51682289444284,20.700000000000003,4.6000000000000005
129.0685224060049,21.150000000000002,4.7
129.61631737592853,21.6,4.800000000000001
130.16039307874382,22.05,4.9
130.70092446816693,22.5,5.0
131.23807694846153,22.950000000000003,5.1000000000000005
131.7720070743215,23.400000000000002,5.2
132.30286318714113,23.85,5.300000000000001
132.8307859945427,24.3,5.4
133.35590909917764,24.75,5.5
133.87835948207837,25.200000000000003,5.6000000000000005
134.39825794521082,25.650000000000002,5.7
134.9157195173232,26.1,5.800000000000001
135.43085382671404,26.55,5.9
135.9437654441321,27.0,6.0
136.45455419865718,27.450000000000003,6.1000000000000005
136.96331546909775,27.900000000000002,6.2
137.47014045316885,28.35,6.300000000000001
137.97511641646875,28.8,6.4
138.47832692306204,29.25,6.5
138.9798520492903,29.700000000000003,6.6000000000000005
139.47976858226767,30.150000000000002,6.7
139.97815020436647,30.6,6.800000000000001
140.47506766487814,31.05,6.9
140.97058893991016,31.5,7.0
141.4647793814845,31.950000000000003,7.1000000000000005
141.9577018567072,32.4,7.199999999999999
142.44941687779982,32.85,7.300000000000001
142.93998272371036,33.300000000000004,7.400000000000001
143.42945555395528,33.75,7.5
143.9178895152858,34.2,7.6000000000000005
144.40533684172016,34.65,7.699999999999999
144.8918479484353,35.1,7.800000000000001
145.37747151996945,35.550000000000004,7.900000000000001
145.86225459314684,36.0,8.0
146.34624263510602,36.449999999999996,8.1
146.82947961677368,36.900000000000006,8.200000000000001
147.3120080821061,37.35,8.3
147.7938692133892,37.800000000000004,8.4
148.2751028928654,38.25,8.5
148.75574776093612,38.699999999999996,8.6
149.23584127116786,39.150000000000006,8.700000000000001
149.7154197423119,39.6,8.8
150.19451840753422,40.050000000000004,8.9
150.6731714610311,40.5,9.0
151.15141210220258,40.949999999999996,9.1
151.62927257753347,41.400000000000006,9.200000000000001
152.1067842203261,41.85,9.3
152.5839774884172,42.300000000000004,9.4
153.06088200000264,42.75,9.5
153.53752656768367,43.2,9.600000000000001
154.01393923084024,43.650000000000006,9.700000000000001
154.4901472864314,44.1,9.8
154.96617731831475,44.550000000000004,9.9
155.44205522516967,45.0,10.0
155.91780624710645,45.45,10.100000000000001
156.39345499103374,45.900000000000006,10.200000000000001
156.86902545485574,46.35,10.3
157.34454105056352,46.800000000000004,10.4
157.82002462628222,47.25,10.5
158.2954984873305,47.7,10.600000000000001
158.77098441634584,48.150000000000006,10.700000000000001
159.2465036925269,48.6,10.8
159.7220771100378,49.050000000000004,10.9
160.19772499562038,49.5,11.0
160.6734672254549,49.95,11.100000000000001
161.14932324130885,50.400000000000006,11.200000000000001
161.6253120660085,50.85,11.3
162.10145231827002,51.300000000000004,11.4
162.57776222692132,51.75,11.5
163.05425964454483,52.2,11.600000000000001
163.5309620605696,52.650000000000006,11.700000000000001
164.00788661384175,53.1,11.8
164.4850501046963,53.550000000000004,11.9
164.9624690065558,54.0,12.0
165.44015947707834,54.45,12.100000000000001
165.9181373688758,54.900000000000006,12.200000000000001
166.39641823982362,55.35,12.3
166.87501736297997,55.800000000000004,12.4
167.35394973613379,56.25,12.5
167.83323009099692,56.7,12.600000000000001
168.31287290205984,57.150000000000006,12.700000000000001
168.7928923951219,57.6,12.8
169.27330255551487,58.050000000000004,12.9
169.75411713603086,58.5,13.0
170.2353496645687,58.95,13.100000000000001
170.7170134515112,59.400000000000006,13.200000000000001
171.1991215968451,59.85,13.3
171.68168699703403,60.300000000000004,13.4
172.1647223516569,60.75,13.5
172.64824016981996,61.2,13.600000000000001
173.13225277635266,61.650000000000006,13.700000000000001
173.61677231779765,62.1,13.8
174.10181076820228,62.550000000000004,13.9
174.58737993471948,63.0,14.0
175.0734914630276,63.45,14.100000000000001
175.5601568425749,63.900000000000006,14.200000000000001
176.04738741165806,64.35000000000001,14.300000000000002
176.53519436233756,64.8,14.399999999999999
177.0235887452022,65.25,14.5
177.51258147398315,65.7,14.600000000000001
178.0021833300267,66.15,14.700000000000001
178.4924049666322,66.60000000000001,14.800000000000002
178.98325691325573,67.05,14.899999999999999
179.47474957959173,67.5,15.0
179.9668932595308,67.95,15.100000000000001
180.45969813500236,68.4,15.200000000000001
180.95317427970608,68.85000000000001,15.300000000000002
181.44733166273457,69.3,15.399999999999999
181.94218015209384,69.75,15.5
182.43772951812372,70.2,15.600000000000001
182.93398943682234,70.65,15.700000000000001
183.4309694930797,71.10000000000001,15.800000000000002
183.9286791838213,71.55,15.899999999999999
184.42712792106653,72.0,16.0
184.92632503490643,72.45,16.1
185.42627977639987,72.89999999999999,16.2
185.92700132039565,73.35000000000001,16.3
186.42849876828006,73.80000000000001,16.400000000000002
186.9307811506538,74.25,16.5
187.43385742994073,74.7,16.6
187.93773650293141,75.14999999999999,16.7
188.44242720326213,75.60000000000001,16.8
188.9479383038341,76.05000000000001,16.900000000000002
189.45427851917285,76.5,17.0
189.9614565077316,76.95,17.1
190.469480874139,77.39999999999999,17.2
190.97836017139448,77.85000000000001,17.3
191.48810290301296,78.30000000000001,17.400000000000002
191.9987175251196,78.75,17.5
192.5102124484976,79.2,17.6
193.02259604059105,79.64999999999999,17.7
193.535876627461,80.10000000000001,17.8
194.0500624957027,80.55000000000001,17.900000000000002
194.56516189431787,81.0,18.0
195.0811830365503,81.45,18.1
195.59813410168186,81.89999999999999,18.2
196.11602323679014,82.35000000000001,18.3
196.63485855847418,82.80000000000001,18.400000000000002
197.15464815454132,83.25,18.5
197.67540008566442,83.7,18.6
198.1971223870044,84.14999999999999,18.7
198.71982306980402,84.60000000000001,18.8
199.24351012294926,85.05000000000001,18.900000000000002
199.7681915145045,85.5,19.0
200.2938751932185,85.95,19.1
200.82056909000266,86.4,19.200000000000003
201.3482811193852,86.85000000000001,19.3
201.87701918093944,87.30000000000001,19.400000000000002
202.40679116068748,87.75,19.5
202.93760493248172,88.2,19.6
203.46946835936296,88.65,19.700000000000003
204.00238929489728,89.10000000000001,19.8
204.5363755844923,89.55000000000001,19.900000000000002
205.07143506669252,90.0,20.0
205.6075755744563,90.45,20.1
206.14480493641335,90.9,20.200000000000003
206.68313097810505,91.35000000000001,20.3
207.22256152320597,91.80000000000001,20.400000000000002
207.76310439473048,92.25,20.5
208.30476741622252,92.7,20.6
208.84755841292926,93.15,20.700000000000003
209.39148521296164,93.60000000000001,20.8
209.9365556484382,94.05000000000001,20.900000000000002
210.48277755661755,94.5,21.0
211.03015878101647,94.95,21.1
211.57870717251552,95.4,21.200000000000003
212.1284305904519,95.85000000000001,21.3
212.67933690370288,96.30000000000001,21.400000000000002
213.23143399175498,96.75,21.5
213.78472974576476,97.2,21.6
214.33923206960907,97.65,21.700000000000003
214.89494888092423,98.10000000000001,21.8
215.45188811213774,98.55000000000001,21.900000000000002
216.01005771148976,99.0,22.0
216.56946564404697,99.45,22.1
217.1301198927074,99.9,22.200000000000003
217.6920284591991,100.35000000000001,22.3
218.25519936506973,100.80000000000001,22.400000000000002
218.81964065267118,101.25,22.5
219.38536038613591,101.7,22.6
219.95236665234856,102.15,22.700000000000003
220.52066756191107,102.60000000000001,22.8
221.09027125010255,103.05000000000001,22.900000000000002
221.66118587783387,103.5,23.0
222.23341963259801,103.95,23.1
222.80698072941541,104.4,23.200000000000003
223.38187741177543,104.85000000000001,23.3
223.95811795257526,105.30000000000001,23.400000000000002
224.53571065505264,105.75,23.5
225.11466385371767,106.2,23.6
225.69498591528173,106.65,23.700000000000003
226.2766852395832,107.10000000000001,23.8
226.8597702605102,107.55000000000001,23.900000000000002
227.44424944692295,108.0,24.0
228.0301313035737,108.45,24.1
228.6174243720252,108.9,24.200000000000003
229.20613723156828,109.35000000000001,24.3
229.79627850013756,109.80000000000001,24.400000000000002
230.3878568352296,110.25,24.5
230.98088093481638,110.7,24.6
231.57535953826195,111.15,24.700000000000003
232.17130142723897,111.60000000000001,24.8
232.76871542664418,112.05000000000001,24.900000000000002
233.3676104055157,112.5,25.0
233.9679952779516,112.95,25.1
234.56987900402908,113.4,25.200000000000003
235.17327059072494,113.85000000000001,25.3
235.7781790928384,114.30000000000001,25.400000000000002
236.38461361391583,114.75,25.5
236.99258330717763,115.2,25.6
237.6020973764464,115.65,25.700000000000003
238.21316507708093,116.10000000000001,25.8
238.82579571690832,116.55000000000001,25.900000000000002
239.43999865716435,117.0,26.0
240.0557833134339,117.45,26.1
240.67315915659594,117.9,26.200000000000003
241.29213571377335,118.35000000000001,26.3
241.9127225692843,118.80000000000001,26.400000000000002
242.53492936560184,119.25,26.5
243.15876580431419,119.7,26.6
243.78424164709293,120.15,26.700000000000003
244.41136671666334,120.60000000000001,26.8
245.04015089778287,121.05000000000001,26.900000000000002
245.6706041382232,121.5,27.0
246.30273644975952,121.95,27.1
246.93655790916296,122.4,27.200000000000003
247.57207865920404,122.85000000000001,27.3
248.2093089096568,123.30000000000001,27.400000000000002
248.84825893831513,123.75,27.5
249.48893909201183,124.2,27.6
250.13135978764663,124.65,27.700000000000003
250.77553151322263,125.10000000000001,27.8
251.42146482888748,125.55000000000001,27.900000000000002
252.0691703679858,126.0,28.0
252.71865883811643,126.45,28.1
253.36994102220098,126.9,28.200000000000003
254.02302777955956,127.35000000000001,28.3
254.67793004699422,127.80000000000001,28.400000000000002
255.33465883988433,128.25,28.5
255.99322525328927,128.70000000000002,28.600000000000005
256.6536404630603,129.15,28.700000000000003
257.3159157269648,129.6,28.799999999999997
257.9800623858175,130.05,28.900000000000002
258.6460918646241,130.5,29.0
259.3140156737355,130.95000000000002,29.100000000000005
259.98384541001235,131.4,29.200000000000003
260.65559275799967,131.85,29.299999999999997
261.3292694911159,132.3,29.400000000000002
262.00488747285044,132.75,29.5
262.6824586579751,133.20000000000002,29.600000000000005
263.36199509376723,133.65,29.700000000000003
264.0435089212454,134.1,29.799999999999997
264.72701237641854,134.55,29.900000000000002
265.41251779154624,135.0,30.0
266.10003759641467,135.45000000000002,30.100000000000005
266.78958431962576,135.9,30.200000000000003
267.4811705898985,136.35,30.299999999999997
268.17480913738774,136.8,30.400000000000002
268.8705127950141,137.25,30.5
269.5682944998124,137.70000000000002,30.600000000000005
270.2681672942909,138.15,30.700000000000003
270.9701443278115,138.6,30.799999999999997
271.6742388579804,139.05,30.900000000000002
272.38046425205954,139.5,31.0
273.0888339883911,139.95000000000002,31.100000000000005
273.7993616578405,140.4,31.200000000000003
274.5120609652576,140.85,31.299999999999997
275.2269457309525,141.3,31.400000000000002
275.944029892193,141.75,31.5
276.66332750471634,142.20000000000002,31.600000000000005
277.3848527442636,142.65,31.700000000000003
278.10861990812964,143.1,31.799999999999997
278.83464341673516,143.55,31.900000000000002
279.56293781521646,144.0,32.0
280.29351777503695,144.45000000000002,32.1
281.0263980956178,144.9,32.2
281.7615937059915,145.35000000000002,32.300000000000004
282.49911966647386,145.79999999999998,32.4
283.2389911703619,146.25,32.5
283.9812235456493,146.70000000000002,32.6
284.7258322567689,147.15,32.7
285.47283290635414,147.60000000000002,32.800000000000004
286.22224123702915,148.04999999999998,32.9
286.9740731332169,148.5,33.0
287.72834462297664,148.95000000000002,33.1
288.4850718798633,149.4,33.2
289.2442712248153,149.85000000000002,33.300000000000004
290.0059591280642,150.29999999999998,33.4
290.77015221107496,150.75,33.5
291.5368672485097,151.20000000000002,33.6
292.3061211702221,151.65,33.7
293.0779310632764,152.10000000000002,33.800000000000004
293.85231417399774,152.54999999999998,33.9
294.6292879100505,153.0,34.0
295.4088698425455,153.45000000000002,34.1
296.19107770817857,153.9,34.2
296.97592941139976,154.35000000000002,34.300000000000004
297.76344302661334,154.79999999999998,34.4
298.55363680041006,155.25,34.5
299.3465291538324,155.70000000000002,34.6
300.1421386846719,156.15,34.7
300.94048416980263,156.60000000000002,34.800000000000004
301.74158456754554,157.04999999999998,34.9
302.545459020073,157.5,35.0
303.35212685584435,157.95000000000002,35.1
304.1616075920802,158.4,35.2
304.9739209372755,158.85000000000002,35.300000000000004
305.78908679374774,159.29999999999998,35.4
306.60712526022536,159.75,35.5
307.42805663447604,160.20000000000002,35.6
308.25190141597477,160.65,35.7
309.078680308613,161.10000000000002,35.800000000000004
309.9084142234491,161.54999999999998,35.9
310.74112428150363,162.0,36.0
311.57683181659513,162.45000000000002,36.1
312.4155583782229,162.9,36.2
313.25732573449415,163.35000000000002,36.300000000000004
314.10215587509595,163.79999999999998,36.4
314.950071014317,164.25,36.5
315.801093594116,164.70000000000002,36.6
316.6552462872383,165.15,36.7
317.5125520003835,165.60000000000002,36.800000000000004
318.37303387742355,166.04999999999998,36.9
319.23671530267404,166.5,37.0
320.1036199042168,166.95000000000002,37.1
320.9737715572769,167.4,37.2
321.84719438765677,167.85000000000002,37.300000000000004
322.72391277522394,168.29999999999998,37.4
323.60395135745785,168.75,37.5
324.4873350330551,169.20000000000002,37.6
325.3740889655936,169.65,37.7
326.2642385872596,170.10000000000002,37.800000000000004
327.1578096026362,170.54999999999998,37.9
328.0548279925518,171.0,38.0
328.9553200180012,171.45000000000002,38.1
329.85931222412586,171.9,38.2
330.7668314442637,172.35000000000002,38.300000000000004
331.6779048040715,172.8,38.400000000000006
332.59255972571066,173.25,38.5
333.51082393211277,173.70000000000002,38.6
334.43272545131117,174.15,38.7
335.35829262085355,174.60000000000002,38.800000000000004
336.28755409228705,175.05,38.900000000000006
337.2205388357233,175.5,39.0
338.15727614448195,175.95000000000002,39.1
339.0977956398175,176.4,39.2
340.0421272757275,176.85000000000002,39.300000000000004
340.99030134384657,177.3,39.400000000000006
341.9423484784267,177.75,39.5
342.8982996614078,178.20000000000002,39.6
343.8581862275743,178.65,39.7
344.8220398698122,179.10000000000002,39.800000000000004
345.78989264445096,179.55,39.900000000000006
346.76177697671045,180.0,40.0
347.73772566623967,180.45000000000002,40.1
348.7177718927623,180.9,40.2
349.7019492218205,181.35000000000002,40.300000000000004
350.69029161062656,181.8,40.400000000000006
351.6828334140208,182.25,40.5
352.67960939054166,182.70000000000002,40.6
353.68065470860336,183.15,40.7
354.6860049527951,183.60000000000002,40.800000000000004
355.6956961302919,184.05,40.900000000000006
356.70976467738905,184.5,41.0
357.72824746615765,184.95000000000002,41.1
358.7511818112268,185.4,41.2
359.7786054766921,185.85000000000002,41.300000000000004
360.8105566831596,186.3,41.400000000000006
361.8470741149178,186.75,41.5
362.8881969272553,187.20000000000002,41.6
363.9339647539097,187.65,41.7
364.9844177146676,188.10000000000002,41.800000000000004
366.0395964231079,188.55,41.900000000000006
367.09954199449834,189.0,42.0
368.1642960538407,189.45000000000002,42.1
369.2339007440805,189.9,42.2
370.3083987344737,190.35000000000002,42.300000000000004
371.38783322911826,190.8,42.400000000000006
372.47224797565616,191.25,42.5
373.56168727414945,191.70000000000002,42.6
374.65619598612875,192.15,42.7
375.755819543829,192.60000000000002,42.800000000000004
376.86060395960584,193.05,42.900000000000006
377.9705958355439,193.5,43.0
379.0858423732621,193.95000000000002,43.1
380.2063913839119,194.4,43.2
381.3322912983877,194.85000000000002,43.300000000000004
382.4635911777393,195.3,43.400000000000006
383.60034072380466,195.75,43.5
384.7425902900553,196.20000000000002,43.6
385.89039089267334,196.65,43.7
387.04379422185536,197.10000000000002,43.800000000000004
388.2028526533522,197.55,43.900000000000006
389.36761926025196,198.0,44.0
390.53814782501235,198.45000000000002,44.1
391.71449285174333,198.9,44.2
392.89670957875364,199.35000000000002,44.300000000000004
394.08485399136566,199.8,44.400000000000006
395.27898283499974,200.25,44.5
396.47915362854417,200.70000000000002,44.6
397.68542467801143,201.15,44.7
398.8978550904908,201.60000000000002,44.800000000000004
400.1165047884016,202.05,44.900000000000006
401.34143452406283,202.5,45.0
402.57270589457573,202.95000000000002,45.1
403.81038135704097,203.4,45.2
405.0545242441037,203.85000000000002,45.300000000000004
406.30519877985023,204.3,45.400000000000006
407.56247009605687,204.75,45.5
408.8264042488005,205.20000000000002,45.6
410.0970682354438,205.65,45.7
411.3745300120048,206.10000000000002,45.800000000000004
412.6588585109163,206.55,45.900000000000006
413.9501236591909,207.0,46.0
415.2483963970056,207.45000000000002,46.1
416.55374869670266,207.9,46.2
417.866253582238,208.35000000000002,46.300000000000004
419.1859851490727,208.8,46.400000000000006
420.5130185845315,209.25,46.5
421.84743018863395,209.70000000000002,46.6
423.1892973954112,210.15,46.7
424.53869879473064,210.60000000000002,46.800000000000004
425.8957141546308,211.05,46.900000000000006
427.26042444418886,211.5,47.0
428.63291185693447,211.95000000000002,47.1
430.0132598348216,212.4,47.2
431.4015530927798,212.85000000000002,47.300000000000004
432.7978776438563,213.3,47.400000000000006
434.2023208249697,213.75,47.5
435.61497132329197,214.20000000000002,47.6
437.0359192032757,214.65,47.7
438.4652559343463,215.10000000000002,47.800000000000004
439.90307441927814,215.55,47.900000000000006
441.34946902327647,216.0,48.0
442.80453560378265,216.45000000000002,48.1
444.2683715410286,216.9,48.2
445.7410757693581,217.35000000000002,48.300000000000004
447.2227488093414,217.8,48.400000000000006
448.7134928007031,218.25,48.5
450.21341153609677,218.70000000000002,48.6
451.7226104957355,219.15,48.7
453.24119688292615,219.60000000000002,48.800000000000004
454.76927966051403,220.05,48.900000000000006
456.3069695882828,220.5,49.0
457.85437926132283,220.95000000000002,49.1
459.4116231494194,221.4,49.2
460.97881763746784,221.85000000000002,49.300000000000004
462.5560810669699,222.3,49.400000000000006
464.14353377862966,222.75,49.5
465.7412981560917,223.20000000000002,49.6
467.34949867085976,223.65,49.7
468.9682619284249,224.10000000000002,49.800000000000004
470.59771671564704,224.55,49.900000000000006
472.2379940494374,225.0,50.0
473.88922722677154,225.45000000000002,50.1
475.5515518760802,225.9,50.2
477.22510601007184,226.35000000000002,50.300000000000004
478.9100300800225,226.8,50.400000000000006
480.6064670315861,227.25,50.5
482.3145623621837,227.70000000000002,50.6
484.03446418000044,228.15,50.7
485.76632326468496,228.60000000000002,50.800000000000004
487.51029312975834,229.05,50.900000000000006
489.2665300868413,229.5,51.0
491.03519331172004,229.95000000000002,51.1
492.81644491234147,230.4,51.2
494.6104499987901,230.85000000000002,51.300000000000004
496.41737675532244,231.3,51.400000000000006
498.2373965145272,231.75,51.5
500.0706838336874,232.20000000000002,51.6
501.9174165734193,232.65,51.7
503.77777597867794,233.10000000000002,51.800000000000004
505.6519467622009,233.55,51.900000000000006
507.54011719048464,234.0,52.0
509.44247917238954,234.45000000000002,52.1
511.35922835045875,234.9,52.2
513.2905641950588,235.35000000000002,52.300000000000004
515.236690101438,235.8,52.400000000000006
517.197813489815,236.25,52.5
519.1741459086159,236.70000000000002,52.6
521.1659031409591,237.15,52.7
523.1733053145322,237.60000000000002,52.800000000000004
525.1965770149708,238.05,52.900000000000006
527.2359474028871,238.5,53.0
529.2916503346736,238.95000000000002,53.1
531.3639244872392,239.4,53.2
533.4530134868207,239.85000000000002,53.300000000000004
535.5591660420391,240.3,53.400000000000006
537.6826360813513,240.75,53.5
539.8236828950846,241.20000000000002,53.6
541.982571282229,241.65,53.7
544.1595717021819,242.10000000000002,53.800000000000004
546.3549604316297,242.55,53.900000000000006
548.5690197267958,243.0,54.0
550.8020379912576,243.45000000000002,54.1
553.0543099495547,243.9,54.2
555.3261368268559,244.35000000000002,54.300000000000004
557.6178265348916,244.8,54.400000000000006
559.9296938644578,245.25,54.5
562.2620606847315,245.70000000000002,54.6
564.6152561497051,246.15,54.7
566.9896169120412,246.60000000000002,54.800000000000004
569.3854873446551,247.05,54.900000000000006
571.8032197703609,247.5,55.0
574.2431746999441,247.95000000000002,55.1
576.7057210790047,248.4,55.2
579.1912365439778,248.85000000000002,55.300000000000004
581.7001076877234,249.3,55.400000000000006
584.232730335121,249.75,55.5
586.7895098291136,250.20000000000002,55.6
589.3708613276613,250.65,55.7
591.9772101121314,251.10000000000002,55.800000000000004
594.6089919076101,251.55,55.900000000000006
597.2666532157176,252.0,56.0
599.9506516604881,252.45000000000002,56.1
602.6614563479346,252.9,56.2
605.3995482399388,253.35000000000002,56.300000000000004
608.1654205431466,253.8,56.400000000000006
610.9595791135994,254.25,56.5
613.7825428778292,254.70000000000002,56.6
616.6348442712494,255.15,56.7
619.5170296946709,255.60000000000002,56.800000000000004
622.429659989835,256.05,56.900000000000006
625.3733109349098,256.5,57.0
628.3485737609589,256.95,57.099999999999994
631.3560556904159,257.40000000000003,57.20000000000001
634.3963804987102,257.85,57.300000000000004
637.4701891002185,258.3,57.400000000000006
640.5781401597801,258.75,57.5
643.7209107311439,259.2,57.599999999999994
646.8991969237279,259.65000000000003,57.70000000000001
650.1137145991902,260.1,57.800000000000004
653.3652000994396,260.55,57.900000000000006
656.654411007713,261.0,58.0
659.9821269445636,261.45,58.099999999999994
663.3491504006618,261.90000000000003,58.20000000000001
666.7563076083984,262.35,58.300000000000004
670.2044494545028,262.8,58.400000000000006
673.6944524359404,263.25,58.5
677.2272196615562,263.7,58.599999999999994
680.8036819020534,264.15000000000003,58.70000000000001
684.4247986911225,264.6,58.800000000000004
688.091559480661,265.05,58.900000000000006
691.8049848532785,265.5,59.0
695.5661277954657,265.95,59.099999999999994
699.376075035045,266.40000000000003,59.20000000000001
703.2359484467834,266.85,59.300000000000004
707.1469065303188,267.3,59.400000000000006
711.1101459648205,267.75,59.5
715.1269032451681,268.2,59.599999999999994
719.1984564047182,268.65000000000003,59.70000000000001
723.3261268301551,269.1,59.800000000000004
727.5112811743129,269.55,59.900000000000006
731.7553333732283,270.0,60.0
736.0597467742779,270.45,60.099999999999994
740.4260363826636,270.90000000000003,60.20000000000001
744.8557712341061,271.35,60.300000000000004
749.35057690226,271.8,60.400000000000006
753.9121381499068,272.25,60.5
758.5422017338882,272.7,60.599999999999994
763.2425793743276,273.15000000000003,60.70000000000001
768.0151508996938,273.6,60.800000000000004
772.861867580176,274.05,60.900000000000006
777.7847556627555,274.5,61.0
782.7859201227034,274.95,61.099999999999994
787.8675486471991,275.40000000000003,61.20000000000001
793.03191586835,275.85,61.300000000000004
798.2813878642613,276.3,61.400000000000006
803.6184269484189,276.75,61.5
809.0455967695171,277.2,61.599999999999994
814.5655677458207,277.65000000000003,61.70000000000001
820.1811228602493,278.1,61.800000000000004
825.8951638449372,278.55,61.900000000000006
831.7107177865008,279.0,62.0
837.6309441863765,279.45,62.099999999999994
843.6591425136414,279.90000000000003,62.20000000000001
849.7987602915957,280.35,62.300000000000004
856.0534017631618,280.8,62.400000000000006
862.4268371848132,281.25,62.5
868.923012803584,281.7,62.599999999999994
875.5460615773964,282.15000000000003,62.70000000000001
882.300314705006,282.6,62.800000000000004
889.1903140389069,283.05,62.900000000000006
896.2208254622535,283.5,63.0
903.3968533195405,283.95,63.099999999999994
910.723656000708,284.40000000000003,63.20000000000001
918.2067627891485,284.85,63.300000000000004
925.8519920967029,285.3,63.400000000000006
933.6654712226417,285.75,63.5
941.6536577895637,286.2,63.599999999999994
949.8233630271009,286.65000000000003,63.70000000000001
958.1817770946485,287.1,63.800000000000004
966.7364966578255,287.55,63.900000000000006
975.4955549594952,288.0,64.0
984.4674546566996,288.45000000000005,64.10000000000001
993.6612037293716,288.90000000000003,64.2
1003.0863548063654,289.34999999999997,64.3
1012.7530483001281,289.8,64.4
1022.6720597937659,290.25,64.5
1032.854852185277,290.70000000000005,64.60000000000001
1043.313633163951,291.15000000000003,64.7
1054.0614186757539,291.59999999999997,64.8
1065.112103129633,292.05,64.9
1076.4805372079309,292.5,65.0
1088.182614273974,292.95000000000005,65.10000000000001
1100.2353665228986,293.40000000000003,65.2
1112.6570722015595,293.84999999999997,65.3
1125.4673754362384,294.3,65.4
1138.687420458892,294.75,65.5
1152.3400023230072,295.20000000000005,65.60000000000001
1166.44973655841,295.65000000000003,65.7
1181.0432506440895,296.09999999999997,65.8
1196.1494006955365,296.55,65.9
1211.7995173876673,297.0,66.0
1228.0276858939933,297.45000000000005,66.10000000000001
1244.8710655470509,297.90000000000003,66.2
1262.3702560594218,298.34999999999997,66.3
1280.5697185403567,298.8,66.4
1299.5182612706694,299.25,66.5
1319.2696023494761,299.70000000000005,66.60000000000001
1339.8830240186187,300.15000000000003,66.7
1361.424136862076,300.59999999999997,66.8
1383.9657763772714,301.05,66.9
1407.5890599040838,301.5,67.0
1432.384638954725,301.95000000000005,67.10000000000001
1458.4541911329843,302.40000000000003,67.2
1485.9122077791594,302.84999999999997,67.3
1514.888149223352,303.3,67.4
1545.5290604774912,303.75,67.5
1578.0027683435467,304.20000000000005,67.60000000000001
1612.5018191419108,304.65000000000003,67.7
1649.2483687877016,305.09999999999997,67.8
1688.5003100074825,305.55,67.9
1730.5590245166607,306.0,68.0
1775.7792953923413,306.45000000000005,68.10000000000001
1824.5821291988134,306.90000000000003,68.2
1877.4715545153329,307.34999999999997,68.3
1935.0569417547727,307.8,68.4
1998.083125923298,308.25,68.5
2067.471776087095,308.70000000000005,68.60000000000001
2144.3793373211197,309.15000000000003,68.7
2230.2800105693063,309.59999999999997,68.8
2327.087652915587,310.05,68.9
2437.3401946270315,310.5,69.0
2564.4883831417806,310.95000000000005,69.10000000000001
2713.366649897978,311.40000000000003,69.2
2890.9995631936667,311.84999999999997,69.3
3108.068925771156,312.3,69.4
3381.79404633474,312.75,69.5
3742.179147811593,313.20000000000005,69.60000000000001
4247.552940172073,313.65000000000003,69.7
5031.907381717531,314.09999999999997,69.8
6508.061148325742,314.55,69.9
11341.63673821056,315.0,70.0


==> anc/data/vacmat_rgc20_slice_T0.csv <==
T,mu,sigma,Delta,p,s,n,e,cs2,m,Delta_gap,m2_pion,m2_sigma
0,100,92.37619637297942,0.00026952227930849675,6.637062072753906,-0.0,3.744153503537612e-5,-6.633317919250369,0.6340027054279251,300.22263821218314,0.0012128502568882354,19036.207251042273,313724.25277783466
0,101,92.37622673828588,2.4197048466386753e-5,6.682109832763672,-0.0,3.056287167477228e-7,-6.6820789642632805,0.6288092493308445,300.2227368994291,0.00010888671809874038,19036.304117025207,313724.4073121575
0,102,92.37542430134063,0.00013260986318966163,6.8526458740234375,-0.0,9.296147026772788e-6,-6.8516976670267065,0.623620147009708,300.22012897935707,0.0005967443843534773,19033.74427018897,313720.32358048233
0,103,92.37545247373785,7.425124777352799e-5,7.078655242919922,-0.0,2.9512362247267173e-6,-7.078351265588775,0.61844279004688,300.22022053964804,0.000334130614980876,19033.834142415675,313720.4669551008
0,104,92.37539622538252,9.67254491897021e-5,6.353183746337891,-0.0,5.071017597991701e-6,-6.3526563605077,0.6132741333553774,300.22003773249315,0.00043526452135365945,19033.65470483127,313720.1806967034
0,105,92.37622888473632,2.3460147112268286e-5,6.7126617431640625,-0.0,3.0203445550711807e-7,-6.712630029546235,0.6081188688512772,300.22274387539306,0.00010557066200520728,19036.310964269873,313724.41823562264
0,106,92.3762365080043,2.050415240269387e-5,6.623851776123047,-0.0,2.3358244354913516e-7,-6.6238270163840305,0.6029704646122876,300.22276865101395,9.226868581212242e-5,19036.33528330497,313724.45703163743
0,107,92.37609074834064,0.0007342161592036542,6.893161773681641,-0.0,0.00030320819747345427,-6.860718496551981,0.597832275478179,300.2222949321071,0.0033039727164164436,19035.870313271695,313723.7152322856
0,108,92.3761614570412,0.0007547970196702461,6.407478332519531,-0.0,0.0003243862151886751,-6.372444621279154,0.5927064452555058,300.2225247353839,0.0033965865885161074,19036.095881164503,313724.0750784359
0,109,92.376098289472,0.0007398285176441918,6.431690216064453,-0.0,0.0003154637234058686,-6.397304670213213,0.5875920276479861,300.22231944078396,0.0033292283293988633,19035.894370594608,313723.753609956
0,110,92.37629308272473,0.0004224085201045512,6.739475250244141,-0.0,0.00010409057583878452,-6.728025286901874,0.5824912570971988,300.2229525188554,0.0019008383404704805,19036.515766731274,313724.7449452227
0,111,92.3759885645413,6.657381749912935e-5,6.617683410644531,-0.0,2.616933423875014e-6,-6.617392931034481,0.5774013295461446,300.2219628347592,0.00029958217874608207,19035.54432183338,313723.19521130115
0,112,92.37631590623701,0.0001198694572583543,6.886295318603516,-0.0,8.586458942769985e-6,-6.885333635201925,0.5723277285397433,300.2230266952703,0.0005394125576625943,19036.588570723812,313724.8610995439
0,113,92.37598856457281,6.657397320681756e-5,6.615116119384766,-0.0,2.6804076248444973e-6,-6.614813233323158,0.5672652209444037,300.22196283486164,0.000299582879430679,19035.544321944933,313723.1952114708
0,114,92.37615151617226,0.0006615055315638094,6.9298095703125,-0.0,0.00026781065373182323,-6.899279155787072,0.5622193852028586,300.2224924275598,0.0029767748920371422,19036.06416526073,313724.02448933176
0,115,92.37623073599266,2.5189920407739796e-5,7.0997467041015625,-0.0,3.929735341663907e-7,-7.099701512145133,0.5571880985508817,300.22274989197615,0.00011335464183482909,19036.316869945476,313724.42765692255
0,116,92.37622888473682,2.3460147187509518e-5,6.712604522705078,-0.0,3.4490573276834715e-7,-6.712564513640077,0.5521717934026099,300.22274387539466,0.00010557066234379283,19036.31096421005,313724.41823556146
0,117,92.37605889424103,4.7787582292516615e-5,6.803855895996094,-0.0,1.4480384215637314e-6,-6.803686475500771,0.5471704705660622,300.22219140628334,0.00021504412031632476,19035.76867978233,313723.5531297231
0,118,92.3750892056359,5.51029777141085e-5,6.481571197509766,-0.0,1.948045532520842e-6,-6.481341328136928,0.5421815606390861,300.2190399183167,0.00024796339971348824,19032.67528106823,313718.61821267364
0,119,92.37509866143105,3.9929348633366164e-5,6.304378509521484,-0.0,1.0349161778946846e-6,-6.3042553544963145,0.5372137319307296,300.2190706496509,0.00017968206885014774,19032.70544595219,313718.6663351723
0,120,92.3760948000132,2.307547756863042e-5,6.517124176025391,-0.0,3.496770280774831e-7,-6.517082214782022,0.5322674851248572,300.22230810004294,0.00010383964905883689,19035.883222229528,313723.7358594082
0,121,92.37545166852189,7.042486127180664e-5,6.6535186767578125,-0.0,3.2950333953324705e-6,-6.653119977716977,0.5273307446130554,300.2202179226961,0.0003169118757231299,19033.831573660555,313720.4628571649
0,122,92.37513053410183,3.556450448844977e-5,6.985065460205078,-0.0,8.500876026845564e-7,-6.9849617495175504,0.5224131046545472,300.21917423583096,0.00016004027019802397,19032.807122907543,313718.82854165474
0,123,92.37609469935377,2.3225435855158313e-5,7.1520843505859375,-0.0,3.66735020414866e-7,-7.152039242178427,0.5175195746881341,300.22230777289974,0.00010451446134821241,19035.882901323403,313723.73534734355
0,124,92.37634812144893,0.00016099716944394915,6.336521148681641,-0.0,1.7825677733887026e-5,-6.334310764642638,0.5126408754872113,300.223131394709,0.0007244872624977711,19036.691340203004,313725.0250465614
0,125,92.37485235435616,9.764074212729597e-5,6.302112579345703,-0.0,6.632189200214433e-6,-6.301283555695676,0.5077721535024218,300.2182701516575,0.0004393833395728319,19031.919701118986,313717.4128255955
0,126,92.37628222336237,6.784909246849221e-5,6.544254302978516,-0.0,3.23911965812478e-6,-6.543846173901592,0.5029365519847306,300.2229172259277,0.00030532091610821493,19036.481119115302,313724.68968296895
0,127,92.37629787813702,9.021184087857606e-5,6.869060516357422,-0.0,5.7917310384785305e-6,-6.8683249665155355,0.49811310305780737,300.22296810394533,0.00040595328395359227,19036.531059447672,313724.76935229125
0,128,92.37620090923394,0.00035233617122266666,6.968555450439453,-0.0,8.935631056792475e-5,-6.957117842686759,0.4933084229527602,300.2226529550103,0.001585512770502,19036.22172398239,313724.27586202184
0,129,92.37564211112368,0.000418742501173462,7.095211029052734,-0.0,0.0001276512335588645,-7.078744019923641,0.48852099586958814,300.22083686115195,0.0018843412552805789,19034.4391093334,313721.43205033883
0,130,92.37528707973517,0.00010252367272186561,6.580265045166016,-0.0,7.73899522975273e-6,-6.579258975786148,0.483754368645086,300.2196830091393,0.00046135652724839523,19033.306519639318,313719.62523361685
0,131,92.37612081933476,0.0003331030442923123,7.5951995849609375,-0.0,8.261816670861875e-5,-7.584376605122109,0.4790137691276873,300.222392662838,0.0014989636993154054,19035.966230024897,313723.8682735293
0,132,92.37598204503288,0.00044075091541736843,6.789432525634766,-0.0,0.00014627951682140018,-6.770123629414341,0.4742884942224054,300.22194164635687,0.001983379119378158,19035.523530585968,313723.16202893446
0,133,92.37720639935822,0.0007603141826707702,6.440299987792969,-0.0,0.00044018778789892056,-6.3817550120024125,0.46959062039465305,300.2259207979142,0.003421413822018466,19039.429332594802,313729.3929005111
0,134,92.3772063993582,0.0007603141711866,6.438503265380859,-0.0,0.00044513577700024104,-6.378855071262827,0.4649071259958989,300.22592079791417,0.0034214137703397003,19039.42933265441,313729.3929003047
0,135,92.37720639935823,0.0007603141838028052,6.436695098876953,-0.0,0.00045012818559452325,-6.375927793821693,0.46024442252947145,300.2259207979142,0.0034214138271126235,19039.429332654403,313729.39290003414
0,136,92.37585623128399,0.00010040018434274211,6.839878082275391,-0.0,7.937149464292604e-6,-6.838798629948247,0.45559565968951726,300.22153275167295,0.0004518008295423395,19035.122167243117,313722.5217468137
0,137,92.37470370047592,0.00049831938197178,6.588592529296875,-0.0,0.00019771737682094297,-6.561505248672406,0.45096897387176943,300.2177870265467,0.0022424372188730103,19031.445487649697,313716.65628724784
0,138,92.37585286178259,0.00010071592541039189,6.651313781738281,-0.0,8.166365481007359e-6,-6.650186823301902,0.4463755618540829,300.2215218007934,0.0004532216643467635,19035.111418152825,313722.50459879497
0,139,92.377054959102,0.0001335388660641877,6.622310638427734,-0.0,1.451581405557283e-5,-6.62029294027401,0.4418038767585747,300.2254286170815,0.0006009248972888446,19038.946208354424,313728.62222003896
0,140,92.37592092912658,7.222252250194404e-5,6.685123443603516,-0.0,4.293162146582967e-6,-6.684522400902994,0.4372414067236484,300.2217430196614,0.0003250013512587482,19035.328558939116,313722.8510043219
0,141,92.37670113848475,4.673322311099535e-5,6.527393341064453,-0.0,1.8174544004993898e-6,-6.527137079993983,0.43271069471590085,300.22427870007544,0.0002102995039994791,19037.81749287758,313726.82159287034
0,142,92.37490259379392,0.0012203223529748167,6.456764221191406,-0.0,0.00125301641988211,-6.278835889568146,0.428188004928216,300.2184334298302,0.0054914505883866755,19032.08002248642,313717.66847115883
0,143,92.37701552935368,6.312586217445225e-5,6.256015777587891,-0.0,3.389802427502607e-6,-6.255531035840757,0.4237080401182231,300.2253004703995,0.00028406637978503515,19038.8204239665,313728.421558824
0,144,92.37581493311772,0.00018665414496245422,6.386684417724609,-0.0,2.996471558564905e-5,-6.3823694986802755,0.41923228399598145,300.2213985326326,0.000839943652331044,19034.99042294658,313722.3115729086
0,145,92.37468110086945,0.0009813638290603337,6.649806976318359,-0.0,0.0008374571508042957,-6.528375689451736,0.4147788633955634,300.21771357782575,0.004416137230771501,19031.373418365773,313716.5412546522
0,146,92.37719186729848,0.0007740587174144148,6.339664459228516,-0.0,0.000526717604309463,-6.262763688999334,0.4103672507163464,300.22587356872003,0.0034832642283648663,19039.382976610534,313729.31894294557
0,147,92.37722623917338,0.0007099248360383353,6.591205596923828,-0.0,0.0004479183105223445,-6.525361605277044,0.40596444015921856,300.2259852773135,0.003194661762172509,19039.49262189806,313729.4938660508
0,148,92.37506614477655,0.00027211760568839375,6.582023620605469,-0.0,6.653433421867148e-5,-6.572176539141106,0.4015718862888274,300.2189649705238,0.0012245292255977718,19032.601717208694,313718.50084938767
0,149,92.37506618075952,0.00027225820342796213,6.673686981201172,-0.0,6.733292848184017e-5,-6.663654374857377,0.39721337170400534,300.2189650874684,0.0012251619154258295,19032.60183198029,313718.5010324456
0,150,92.37692138714105,0.00039513667182219003,6.9190216064453125,-0.0,0.00014337415988092739,-6.897515482463174,0.3928873912238316,300.2249945082084,0.001778115023199855,19038.520108732166,313727.9424564294
0,151,92.37679754800786,0.0010088629705550648,6.2607879638671875,-0.0,0.0009448540452778971,-6.118115003030225,0.3885729468719786,300.2245920310255,0.0045398833674977915,19038.125084443403,313727.312204201
0,152,92.37683550485389,0.0010124144241773865,6.674434661865234,-0.0,0.0009619116462002182,-6.528224091642802,0.38428180923188454,300.22471539077515,0.0045558649087982395,19038.24617014576,313727.50536973466
0,153,92.37585552141057,9.566042587258474e-5,6.709949493408203,-0.0,8.681738020860298e-6,-6.708621187491011,0.3800074714895055,300.22153044458435,0.00043047191642663134,19035.119902472332,313722.5181339091
0,154,92.37701492734227,6.307647076828662e-5,6.4089813232421875,-0.0,3.815720909062781e-6,-6.408393702222192,0.37576747650869297,300.2252985138624,0.00028384411845728977,19038.818503414266,313728.41849501757
0,155,92.37678756918767,0.0008557763621995991,6.550907135009766,-0.0,0.0007100217426137173,-6.44085376490464,0.3715422691413708,300.2245595998599,0.003850993629898196,19038.093241338625,313727.26142728125
0,156,92.37669269956396,0.0006850386591497556,6.476306915283203,-0.0,0.0004599240472850758,-6.404558763906731,0.36734029783354566,300.22425127358287,0.0030826739661739,19037.790589802225,313726.7786328363
0,157,92.3757448679122,0.0007101362918151518,6.74432373046875,-0.0,0.0004996311097719125,-6.66588164623456,0.3631560467870637,300.22117082071463,0.003195613313168183,19034.766926741326,313721.9549858555
0,158,92.37709923770122,0.0008259787179525581,6.825016021728516,-0.0,0.0006832659226958262,-6.717060005942575,0.359007233927221,300.225572522529,0.0037169042307865115,19039.087486076027,313728.8475378142
0,159,92.37613026235817,0.0005729968999151878,6.665790557861328,-0.0,0.00033240099338857095,-6.612938799912546,0.35486786502692386,300.22242335266407,0.002578486049618345,19035.996362997033,313723.91632258584
0,160,92.37670746368889,0.0006900492441296675,6.264080047607422,-0.0,0.00048731217813217595,-6.186110099106274,0.3507597166367541,300.2242992569889,0.003105221598583504,19037.837689201442,313726.8537679108
0,161,92.37694423269254,0.0009997865019880552,6.061923980712891,-0.0,0.0010340765255491835,-5.895437660099472,0.3466721473195666,300.2250687562507,0.004499039258946248,19038.593021492186,313728.05869276763
0,162,92.37556681975036,0.0006346060010463283,6.571868896484375,-0.0,0.0004211644462729825,-6.5036402561881514,0.3425978900358206,300.2205921641887,0.0028557270047084773,19034.198932900934,313721.04886998975
0,163,92.37699213234522,0.0010661887415815596,6.2532958984375,-0.0,0.001201681258769995,-6.057421853257991,0.33856201628094007,300.22522443012195,0.004797849337117018,19038.745830866363,313728.3024529442
0,164,92.37549745832048,0.000598762634999313,6.657283782958984,-0.0,0.00038312062614757983,-6.594452000270781,0.33453194817097864,300.2203667395416,0.0026944318574969083,19033.977661802728,313720.6958782823
0,165,92.37699040848275,0.0009948202429274841,6.244876861572266,-0.0,0.0010690345191597048,-6.068486165910914,0.3305413380355497,300.22521882756894,0.0044766910931736785,19038.740326266266,313728.2936836916
0,166,92.37678921143612,0.0006979466863442869,7.1027679443359375,-0.0,0.0005319118539444493,-7.014470576581159,0.3265634309588047,300.2245649371674,0.003140760088549291,19038.098472115133,313727.2697888994
0,167,92.37670209671731,0.000837513855553132,6.215389251708984,-0.0,0.0007742321771257959,-6.086092478128976,0.3226085167321079,300.2242818143313,0.003768812349989094,19037.820578249713,313726.8264453316
0,168,92.37661891334781,0.0005085561463606085,6.919048309326172,-0.0,0.00028857442079646293,-6.870567806632366,0.31867592796592775,300.2240114683804,0.0022885026586227384,19037.55519860028,313726.4031309844
0,169,92.37567626882728,0.00021313632258645822,6.730644226074219,-0.0,5.123859131253999e-5,-6.721984904142399,0.31476064863980885,300.22094787368866,0.000959113451639062,19034.54807178726,313721.6058865717
0,170,92.3766189133479,0.0005085561466445761,6.9170074462890625,-0.0,0.0002948801300287634,-6.866877824184173,0.3108784545831384,300.2240114683807,0.0022885026599005925,19037.555198659866,313726.40313058486
0,171,92.3756762688275,0.00021313632150763987,6.730266571044922,-0.0,5.2358610311608986e-5,-6.7213132486816365,0.30700755125677853,300.2209478736894,0.0009591134467843794,19034.548071787212,313721.605886489
0,172,92.37661891334781,0.0005085561471504932,6.914958953857422,-0.0,0.00030132853498512235,-6.863130445839981,0.3031696743567551,300.2240114683804,0.0022885026621772197,19037.555198779093,313726.40313022514
0,173,92.37570426815873,0.00017769021045765753,6.941318511962891,-0.0,3.718769248992236e-5,-6.934885041162134,0.2993431140793966,300.2210388715159,0.0007996059470594588,19034.637391687833,313721.74838029663
0,174,92.3773378835801,0.0010188858487105415,6.003223419189453,-0.0,0.0012359784925123761,-5.7881631614922995,0.29555335989996656,300.22634812163534,0.004584986319197437,19039.848801667,313730.0620047333
0,175,92.37625587897813,9.780416594235505e-5,6.609645843505859,-0.0,1.1513089072889873e-5,-6.607631052918103,0.29176979752249915,300.22283160667894,0.0004401187467405977,19036.39707868948,313724.55561270384
0,176,92.37553742154509,0.0006118223457646137,6.440692901611328,-0.0,0.0004554545378270027,-6.360532902953776,0.2880102392202589,300.22049662002155,0.0027532005559407617,19034.105150103383,313720.89925490104
0,177,92.37461995882484,0.0014983290854705391,6.114936828613281,-0.0,0.0027614155122012885,-5.626166282953653,0.28427135254225466,300.21751486618075,0.0067424808846174265,19031.178432532193,313716.23001999187
0,178,92.37461995882148,0.0014983290867828652,6.1059417724609375,-0.0,0.002791578185029675,-5.609040855525655,0.2805595903185748,300.21751486616984,0.006742480890522894,19031.178433069443,313716.2300181425
0,179,92.37635442607878,0.0006532483083026464,6.2921142578125,-0.0,0.0005364103986196188,-6.196096796459588,0.27687968316016576,300.223151884756,0.0029396173873619084,19036.711470816,313725.0571142044
0,180,92.37461995882484,0.0014983290855938437,6.086986541748047,-0.0,0.002852985293126217,-5.573449188985328,0.27320114751403074,300.21751486618075,0.006742480885172297,19031.17843455875,313716.23001472204
0,181,92.37601194198935,0.0002965182117482414,6.719684600830078,-0.0,0.00011295522330506574,-6.699239705411861,0.26956248665323,300.2220388114654,0.0013343319528670862,19035.61890189807,313723.31417896086
0,182,92.37667749688899,0.0008388632760738903,6.7616119384765625,-0.0,0.0009139387381920148,-6.595275088125616,0.2659410944949522,300.2242018648892,0.0037748847423325063,19037.742105937057,313726.7012464963
0,183,92.37574215345268,0.00010511477883210543,6.7113800048828125,-0.0,1.450826081242203e-5,-6.7087249931541395,0.26233175526545893,300.2211619987212,0.00047301650474447445,19034.758248511756,313721.94118567434
0,184,92.37574481236608,0.00010647339669752449,6.826927185058594,-0.0,1.5049423228200249e-5,-6.8241580911846045,0.2587492852110971,300.22117064018977,0.0004791302851388602,19034.766730624793,313721.95471722085
0,185,92.37583614997483,0.0005367318226760944,7.374217987060547,-0.0,0.00038664093281325025,-7.302689414490096,0.255188632412445,300.2214674874182,0.0024152932020424247,19035.0581188639,313722.4195361638
0,186,92.37523010037609,0.0004240523411435656,6.7015228271484375,-0.0,0.00024400660915786457,-6.656137597845075,0.25164509984359995,300.21949782622227,0.0019082355351460452,19033.124757639343,313719.3352457358
0,187,92.37589950913372,0.0005916646380958179,6.318317413330078,-0.0,0.00048026142962232724,-6.228508525990703,0.24813021617612183,300.22167340468457,0.0026624908714311807,19035.260243360302,313722.7419773139
0,188,92.37523020821601,0.0004241026457098177,6.484710693359375,-0.0,0.0002494902743841568,-6.437806521775154,0.2446285231640354,300.219498176702,0.0019084619056941796,19033.125101921145,313719.3357943404
0,189,92.37524058150814,0.0004319787459430396,6.6465301513671875,-0.0,0.0002617114324239504,-6.5970666906390605,0.24115182389240053,300.2195318899014,0.0019439043567436782,19033.158194057898,313719.38858546544
0,190,92.37586395228627,0.000563136691031628,6.4414520263671875,-0.0,0.0004496907595953951,-6.356010782044063,0.23769965385314745,300.2215578449304,0.002534115109642326,19035.146812684485,313722.5610236682
0,191,92.37522546519446,0.0001763934361484542,6.994449615478516,-0.0,4.4612997934132396e-5,-6.985928532873096,0.23426088161118558,300.219482761882,0.0007937704626680438,19033.109964067462,313719.31166342756
0,192,92.37524447509279,0.00043180799952183236,6.980136871337891,-0.0,0.0002703277425452042,-6.928233944769212,0.23084674355223378,300.21954454405153,0.0019431359978482456,19033.170615197516,313719.4084001235
0,193,92.3758752945693,0.0005412784398903817,6.325222015380859,-0.0,0.00042950341498853976,-6.242327856288071,0.22745689467832464,300.2215947073502,0.0024357529795067177,19035.1829947263,313722.6187466254
0,194,92.37523334636252,0.00042593201097009523,6.865242004394531,-0.0,0.00026893355949198227,-6.813068893853087,0.22408013276434818,300.2195083756782,0.0019166940493654284,19033.135113524404,313719.3517638751
0,195,92.37506938579959,0.0002661179426128071,6.646373748779297,-0.0,0.00010615916770056467,-6.625672711077687,0.22072670960568636,300.2189755038487,0.001197530741757632,19032.612057217415,313718.51734136575
0,196,92.37609661440311,0.0010754257743186666,6.80401611328125,-0.0,0.0017531259044435157,-6.460403436010321,0.21740075823283697,300.2223139968101,0.004839415984433999,19035.889068606582,313723.74502479285
0,197,92.37506939355018,0.000266117475264219,6.519355773925781,-0.0,0.00010856132712441126,-6.497969192482272,0.21408303185053212,300.21897552903806,0.0011975286386889856,19032.612082001502,313718.517380639
0,198,92.37546207304916,0.0006514854087452664,7.220314025878906,-0.0,0.0006579767613439767,-7.090034627132799,0.21079396695938588,300.2202517374098,0.0029316843393536987,19033.864786625603,313720.515781591
0,199,92.375874720628,0.000540652862547315,7.202129364013672,-0.0,0.0004582716195657803,-7.110933311720082,0.2075252152605299,300.221592842041,0.0024329378814629174,19035.18116449783,313722.6158236668
0,200,92.37554586425193,0.00064724947915488,6.531261444091797,-0.0,0.0006642549326764455,-6.3984104575565075,0.2042721988600015,300.2205240588188,0.0029126226561969597,19034.13208862648,313720.9422094007
0,201,92.37483451549592,0.00019410245828698505,6.420200347900391,-0.0,6.0419369824690686e-5,-6.408056054565628,0.20103695795433985,300.2182121753617,0.0008734610622914327,19031.86279493826,313717.32203736674
0,202,92.37516343657819,0.00011672138699059926,6.922157287597656,-0.0,2.2097346339675847e-5,-6.917693623637041,0.19782781289833445,300.2192811688791,0.0005252462414576967,19032.91208584915,313718.9959881931
0,203,92.37483453858542,0.00019408695357335862,6.553859710693359,-0.0,6.179855844346436e-5,-6.541314603329336,0.194634657173867,300.2182122504026,0.0008733912910801138,19031.86286867515,313717.32215481234
0,204,92.37445902701506,0.0004039876199526673,6.542789459228516,-0.0,0.0002708216386225465,-6.487541844949516,0.1914610200453094,300.21699183779896,0.0018179442897870027,19030.66495300921,313715.4110797289
0,205,92.37629884959927,0.0006651356919695507,6.744293212890625,-0.0,0.0007425402915096775,-6.592072453131141,0.18832016446622546,300.2229712611976,0.0029931106138629785,19036.534182076775,313724.7742644875
0,206,92.37690328838872,0.0005891667471198244,6.308834075927734,-0.0,0.0005893284859350036,-6.187432407825123,0.1851916497206339,300.2249356872633,0.0026512503620392098,19038.462385677634,313727.850328893
0,207,92.37690328759446,0.0005891666133037611,6.371356964111328,-0.0,0.0005961582944522833,-6.247952197159705,0.18207912339490498,300.224935684682,0.002651249759866925,19038.46238325164,313727.8503242194
0,208,92.37690248612797,0.0005884298383381008,6.643424987792969,-0.0,0.0006015833826346787,-6.518295644204955,0.1789860675043907,300.2249330799159,0.0026479342725214535,19038.459826505637,313727.8462448278
0,209,92.37690328795526,0.0005891666868734408,6.838840484619141,-0.0,0.0006101284221956043,-6.7113236443802595,0.17591241822842144,300.2249356858546,0.0026512500909304836,19038.46238477172,313727.8503248832
0,210,92.37690322506793,0.000589169525701016,6.419536590576172,-0.0,0.0006172794193934635,-6.289907912503544,0.17285808364772617,300.22493548147077,0.002651262865654572,19038.462184333344,313727.85000421637
0,211,92.37689169364654,0.0005927469042908636,6.852260589599609,-0.0,0.0006321422735969194,-6.718878569870659,0.16982292469156665,300.22489800435125,0.002667361069308886,19038.425398741758,313727.7913188151
0,212,92.3769038327244,0.0005889192449636076,6.807285308837891,-0.0,0.0006313665848530831,-6.673435592849037,0.166807071961769,300.22493745635427,0.0026501366023362343,19038.464123157955,313727.8530953561
0,213,92.37691192334464,0.000589080614594744,6.441627502441406,-0.0,0.0006391947849864205,-6.305479013239299,0.1638102871351525,300.2249637508701,0.0026508627656763478,19038.489933000626,313727.8942685377
0,214,92.37539831199288,0.0002059527263238574,7.1694793701171875,-0.0,7.90625184750922e-5,-7.152559991163518,0.16082359139959987,300.22004451397686,0.0009267872684573582,19033.661363524083,313720.191312236
0,215,92.37633422832295,4.72060708466991e-5,6.6625518798828125,-0.0,4.203157413215591e-6,-6.661648201038971,0.15787021414803337,300.2230862420496,0.00021242731881014596,19036.64701933724,313724.95434297586
0,216,92.37627983952649,0.0002430829834859094,7.117271423339844,-0.0,0.0001127890074119416,-7.092908997738864,0.15492989834880297,300.2229094784611,0.0010938734256865923,19036.473517930517,313724.6775460012
0,217,92.37597951072793,0.00018468705638856155,7.271583557128906,-0.0,6.589215430727972e-5,-7.257284959644227,0.1520069435207344,300.22193340986576,0.000831091753748527,19035.515441414653,313723.14913203486
0,218,92.37559001594757,0.00031807084396031753,6.784557342529297,-0.0,0.00019780441414668306,-6.74143598024532,0.1491021997539139,300.2206675518296,0.001431318797821429,19034.272921285887,313721.1669225156
0,219,92.37616821706607,0.00019567642128870492,6.628391265869141,-0.0,7.577136687351105e-5,-6.611797336523842,0.14622177074273338,300.2225467054647,0.0008805438957991722,19036.117431534414,313724.10948564904
0,220,92.37506383893498,0.0001261050442884322,7.494068145751953,-0.0,3.185502734021172e-5,-7.4870600397371065,0.1433501105426433,300.21895747653866,0.0005674726992979448,19032.594359683426,313718.4891147779
0,221,92.37696071885588,0.0007813716327847445,6.5032958984375,-0.0,0.0012379480387704211,-6.229709381869237,0.14051447460123478,300.22512233628163,0.00351617234753135,19038.64561270117,313728.1425596271
0,222,92.37590792644032,0.0006350885104116251,6.922252655029297,-0.0,0.000827927044804121,-6.738452851082782,0.13768010435451797,300.221700760931,0.002857898296852313,19035.287104657353,313722.78478852106
0,223,92.37483847394884,0.00023910269930276821,6.481800079345703,-0.0,0.00011881099174367748,-6.455305228186863,0.13486404440746105,300.2182250403337,0.001075962146862457,19031.87542449419,313717.34217898233
0,224,92.37714696752995,0.001586229636239723,5.953960418701172,-0.0,0.00529383137326266,-4.7681421910903365,0.13208593627197576,300.22572764447233,0.007138033363078753,19039.239883942006,313729.0901744551
0,225,92.37523224153726,3.73657087885053e-5,6.3970184326171875,-0.0,2.9745176827789514e-6,-6.396349166138562,0.12930157790933944,300.2195047849961,0.00016814568954827384,19033.13157997329,313719.3461511916
0,226,92.37662803235895,9.38755169251213e-6,6.768321990966797,-0.0,1.901058075902641e-7,-6.768279027054281,0.12655461816300195,300.2240411051666,4.224398261630459e-5,19037.58427839295,313726.44954773044
0,227,92.37662799834851,9.303892500345658e-6,6.5169525146484375,-0.0,1.8909903092767593e-7,-6.516909589168417,0.12381771325285781,300.2240409946327,4.186751625155546e-5,19037.58416968978,313726.4493744403
0,228,92.37537290122108,0.00018426215861169206,6.780590057373047,-0.0,7.51189961763934e-5,-6.763462926244829,0.12109165316587307,300.21996192896853,0.0008291797137526143,19033.580300482772,313720.06199149456
0,229,92.3765879590136,0.0004624790465014607,6.558250427246094,-0.0,0.0004792702492733098,-6.4484975401625055,0.11839787985528033,300.2239108667942,0.002081155709256573,19037.45645567172,313726.2455821995
0,230,92.37543017685358,0.00027789459472056933,6.915744781494141,-0.0,0.00017528332380019513,-6.875429617020096,0.11570841100195825,300.22014807477416,0.0012505256762425621,19033.76301836676,313720.353471955
0,231,92.37655361627809,2.3249122703151947e-5,6.368400573730469,-0.0,1.2427482427804526e-6,-6.368113498886387,0.11304998855564405,300.2237992529038,0.00010462105216418377,19037.346885008126,313726.0708355822
0,232,92.37524649072297,0.0002742881146569709,7.22003173828125,-0.0,0.0001752437381901826,-7.179375191021127,0.11039548232497938,300.21955109484963,0.001234296515956369,19033.177041362418,313719.41865756304
0,233,92.37529961321901,4.943943451104561e-6,6.684806823730469,-0.0,5.7683816602785825e-8,-6.6847933834012006,0.10776660949038919,300.2197237429618,2.2247745529970524e-5,19033.34650223339,313719.6890190392
0,234,92.37524649072297,0.00027428807303333727,7.219215393066406,-0.0,0.00017990367620585295,-7.1771179328342365,0.10515490388555114,300.21955109484963,0.0012342963286500178,19033.177041541232,313719.41865699517
0,235,92.37524649071531,0.000274288077538667,7.21942138671875,-0.0,0.000182305260200621,-7.176579650571604,0.10256123160045998,300.21955109482474,0.0012342963489240014,19033.17704166225,313719.41865670646
0,236,92.3742418169912,0.000978784484922552,6.156627655029297,-0.0,0.0023527441192988173,-5.601380042874776,0.09997952859135113,300.2162859052214,0.004404530182151484,19029.972090316794,313714.30550311913
0,237,92.37574423626299,0.000988085425429511,6.364727020263672,-0.0,0.002430040290781921,-5.788807471348356,0.09742972790608848,300.2211687678547,0.004446384414432799,19034.76496512527,313721.95162706054
0,238,92.37552219185079,0.0006535116187790584,6.553203582763672,-0.0,0.0010775172904600833,-6.296754467634172,0.09488772426815129,300.2204471235151,0.002940802284505763,19034.05658192367,313720.82169169624
0,239,92.37595776705398,0.0007965499508000838,7.068065643310547,-0.0,0.0016228346214839141,-6.680208168775891,0.09236701038304419,300.2218627429254,0.0035844747786003767,19035.446123432634,313723.0383685271
0,240,92.37632675331677,0.0020645841727370533,5.997577667236328,-0.0,0.01105333719659301,-3.3447767400540056,0.0898634410985452,300.2230619482795,0.009290628777316741,19036.623502355902,313724.91554084665
0,241,92.37600480845794,0.000860180328115197,6.6623077392578125,-0.0,0.0019455733573560691,-6.193424560135,0.08737346948615789,300.2220156274883,0.0038708114765183864,19035.596199031294,313723.27774272865
0,242,92.37512803995651,0.0005564912061199074,6.557415008544922,-0.0,0.0008258214719214972,-6.357566212339919,0.08489785761479393,300.21916612985865,0.0025042104275395834,19032.799190919748,313718.8157896512
0,243,92.37512320837644,0.0005748612133395234,6.4909820556640625,-0.0,0.0008937952253546421,-6.273789815902885,0.08244459232660274,300.21915042722344,0.0025868754600278554,19032.78377958807,313718.79119463975
0,244,92.3751280533735,0.0005564796036884711,6.469627380371094,-0.0,0.0008495896164561754,-6.262327513955787,0.08000879384842459,300.21916617346386,0.00250415821659812,19032.79923426858,313718.81585386605
0,245,92.37478706747132,0.0009889979678615,6.934028625488281,-0.0,0.0027224759944626535,-6.267022006844931,0.07758845699511047,300.2180579692818,0.00445049085537675,19031.71150909112,313717.0803606372
0,246,92.37530663498409,9.860782801548077e-6,6.713031768798828,-0.0,2.7460361801420806e-7,-6.712964216308797,0.07519028269175865,300.21974656369827,4.4373522606966346e-5,19033.368902513914,313719.7247542942
0,247,92.37550800848992,7.930068807498702e-5,6.9636077880859375,-0.0,1.8022529930787496e-5,-6.959156223193033,0.07280767968236763,300.22040102759223,0.00035685309633744157,19034.011303984247,313720.74958026246
0,248,92.3756159389205,0.0006487200101164636,6.745151519775391,-0.0,0.001224114847717341,-6.44157103754149,0.07044188947282216,300.22075180149164,0.0029192400455240863,19034.35564791269,313721.2987608943
0,249,92.37628310149624,0.0005809857491796116,7.027400970458984,-0.0,0.0009966526958284714,-6.779234449197695,0.06809650242757974,300.2229200798628,0.002614435871308252,19036.483949600348,313724.69407054444
0,250,92.37599448401107,0.0009329263051629595,6.797290802001953,-0.0,0.002609154929248347,-6.145002069689866,0.06576315343984643,300.221982073036,0.004198168373233318,19035.563281982006,313723.22511869925
0,251,92.37615003827193,0.00020876261957531323,6.765720367431641,-0.0,0.00013266927474867314,-6.7324203794697235,0.06344955555566943,300.2224876243838,0.0009394317880889096,19036.059441024427,313724.0169635819
0,252,92.37523450913076,1.4884134763724999e-5,6.640830993652344,-0.0,6.849639893611559e-7,-6.6406583827270245,0.061147403840442247,300.219512154675,6.69786064367625e-5,19033.138813690348,313719.357691465
0,253,92.37614634698673,0.0011347772681372624,6.512798309326172,-0.0,0.0040443423040817175,-5.4895797063934975,0.058872541899093696,300.2224756277069,0.005106497706617681,19036.04777989803,313723.9978289182
0,254,92.37615578722043,0.001821646432366391,6.184120178222656,-0.0,0.010589154144898479,-3.4944750254184425,0.05661005564739924,300.2225063084664,0.00819740894564876,19036.078085817608,313724.0452661249
0,255,92.37554466880334,0.002350061298628252,6.467411041259766,-0.0,0.01791009664480196,-1.900336396835266,0.054361524080490935,300.22052017361085,0.010575275843827133,19034.128775458714,313720.9344801522
0,256,92.37555685079842,0.002378607902063532,6.203632354736328,-0.0,0.018649792089242334,-1.4292855798902906,0.05213369891666862,300.22055976509483,0.010703735559285894,19034.16765827278,313720.99636550876
0,257,92.37650236876839,0.0017088358928243766,6.619014739990234,-0.0,0.00978584215806746,-4.1040533053668975,0.04992822438994764,300.2236326984972,0.007689761517709694,19037.183686094068,313725.8090722862
0,258,92.37646806280316,0.0017224500759060804,6.531986236572266,-0.0,0.010110674716689189,-3.9234321596664548,0.04773481841814782,300.2235212041103,0.007751025341577362,19037.0742564039,313725.63442818774
0,259,92.37666449183948,0.0004834199885913414,6.815593719482422,-0.0,0.0008100812681920846,-6.605782671020672,0.04556001433256469,300.2241595984783,0.0021753899486610362,19037.70061042437,313726.63501046377
0,260,92.37551710045699,8.44166855933742e-5,6.682735443115234,-0.0,2.5134342845261187e-5,-6.676200513975466,0.04339545250613776,300.2204305764852,0.0003798750851701839,19034.040308364125,313720.79584961827
0,261,92.37392183059598,0.001876310098797406,5.843006134033203,-0.0,0.012638061503790179,-2.5444720815439665,0.04124598463679524,300.2152459494369,0.008443395444588327,19028.95159274173,313712.67578422936
0,262,92.37510108434093,0.0017390767588299182,6.300506591796875,-0.0,0.011051965673976412,-3.404891585215055,0.03912865861570642,300.219078524108,0.007825845414734632,19032.713495592216,313718.6774312832
0,263,92.37506365514244,0.001565407671917366,6.146076202392578,-0.0,0.009118935518723927,-3.7477961609681856,0.03702236746480391,300.21895687921295,0.007044334523628147,19032.5940365292,313718.4871331548
0,264,92.37564226134666,0.0012399710154556815,6.48968505859375,-0.0,0.005828089483908648,-4.951069434841867,0.034936805492626656,300.2208373493766,0.005579869569550567,19034.43975157665,313721.4321288474
0,265,92.3751812552108,0.001857886740607731,5.917270660400391,-0.0,0.013332917897765303,-2.3840474174925856,0.03286334403043834,300.21933907943514,0.00836049033273479,19032.96931435698,313719.08504688746
0,266,92.37517792908993,0.0017059030910700742,6.643547058105469,-0.0,0.011458450782835326,-3.595599149871272,0.030809847384795874,300.21932826954225,0.007676563909815333,19032.958649352127,313719.0683045505
0,267,92.37484041359713,0.0013846316507122244,6.460704803466797,-0.0,0.007698211227545554,-4.405282405712134,0.028772230738441193,300.21823134419066,0.00623084242820501,19031.881831264986,313717.35105813225
0,268,92.37491415792066,5.6843860884777295e-5,6.606601715087891,-0.0,1.3236096218308855e-5,-6.603054441301384,0.026754376744506564,300.21847101324215,0.00025579737398149783,19032.11686101834,313717.7273558837
0,269,92.3758795957473,0.0005206998128460345,6.637542724609375,-0.0,0.0011334585876149764,-6.332642364540947,0.024758737980467672,300.22160868617874,0.0023431491578071555,19035.19673431799,313722.6404953286
0,270,92.37577050046632,0.00141787116089682,6.766345977783203,-0.0,0.008581593752544294,-4.449315664596243,0.022775267544108253,300.22125412651553,0.00638042022403569,19034.84892583798,313722.0842179334
0,271,92.3756960064318,0.0009318477570422802,6.624507904052734,-0.0,0.003786704999104443,-5.59831084929543,0.02080966871931311,300.22101202090334,0.004193314906690261,19034.61114412348,313721.70577313215
0,272,92.3757472025746,0.002079467083776058,6.476169586181641,-0.0,0.019274322729422144,-1.233553803778817,0.018862397024613526,300.22117840836745,0.00935760187699226,19034.77491257256,313721.9639081676
0,273,92.37571463121888,0.0030124903584739793,6.263675689697266,-0.0,0.041369324340131,5.0301498551584976,0.016932372096273633,300.22107255146136,0.013556206613132907,19034.671646489296,313721.79448863986
0,274,92.37618894628235,0.001131736948146934,6.618534088134766,-0.0,0.005974773495302314,-4.981446150421932,0.015022492626456826,300.22261407541765,0.005092816266661203,19036.183730085304,313724.21398662886
0,275,92.37573011093065,0.0013472018622587385,7.194644927978516,-0.0,0.008669843630202354,-4.810437929672869,0.013125509232692175,300.2211228605246,0.006062408380164324,19034.720082312306,313721.8783923921
0,276,92.37610651502908,0.0021099950109195556,6.709171295166016,-0.0,0.021792660044670818,-0.6943971228368704,0.011250081869534374,300.2223461738445,0.009494977549138,19035.921225833226,313723.7915238895
0,277,92.37548525818792,0.0011580258083353956,6.638404846191406,-0.0,0.006732117960064889,-4.773608171253432,0.009386970971273103,300.22032708911075,0.00521111613750928,19033.938923249552,313720.6325236092
0,278,92.3756054525279,0.002955978464272524,6.516136169433594,-0.0,0.045022539853416095,6.0001299098160805,0.0075444647428782935,300.2207177207157,0.013301903089226358,19034.323466173635,313721.2365373536
0,279,92.3749322094279,0.0016191637333038144,6.481479644775391,-0.0,0.013878687575412968,-2.6093258112351725,0.005714671848182848,300.21852968064064,0.007286236799867165,19032.17485031776,313717.8163271074
0,280,92.37714830569229,0.0026531590852335927,6.697437286376953,-0.0,0.03831549990810841,4.030902687893402,0.003914885215791886,300.22573199349995,0.011939215883551168,19039.2451050037,313729.0888490919
0,281,92.37457778155716,0.00021536790289292725,6.489063262939453,-0.0,0.0002599825199170966,-6.416008174842749,0.0021073022699687727,300.21737779006077,0.0009691555630181726,19031.04379162841,313716.01540124265
0,282,92.3757911274784,0.018724243617134005,6.644405364990234,-0.0,2.0254741937517604,564.5393172730062,0.0003323044029557724,300.22132116430475,0.08425909627710303,19034.973587938275,313721.6933032647
0,283,23.78603036963205,31.369363677947455,3.1311866183151245e7,-0.0,7.065734275031911e6,1.9682909336508796e9,0.20870072402024858,77.30459870130417,141.16213655076353,73923.91769035118,67475.24829091725
0,284,22.95240225943146,31.58695925606512,3.843664310309219e7,-0.0,7.1829490804128405e6,2.0015208957341545e9,0.22010629599832177,74.59530734315224,142.14131665229306,76610.3237894965,70417.88624220887
0,285,22.185473335505126,31.793753552198837,4.567639856941223e7,-0.0,7.295890601640732e6,2.0336524228981962e9,0.23052461097242471,72.10278834039165,143.07189098489476,79254.00993311046,73300.91157293713
0,286,21.47906994919623,31.99238780805353,5.30272623723793e7,-0.0,7.405297580729274e6,2.064887845716193e9,0.24004430362261414,69.80697733488775,143.96574513624088,81864.78254876878,76134.24684485057
0,287,20.821796266242984,32.18388567238324,6.04860370097847e7,-0.0,7.511878520665444e6,2.095423098421198e9,0.24878939775794004,67.6708378652897,144.82748552572457,84448.67068606132,78927.06348816975
0,288,20.212927288640905,32.36785678111496,6.805005360177231e7,-0.0,7.615736315737585e6,2.125282005330652e9,0.2567820827321279,65.69201368808294,145.6553555150173,87004.31053829903,81676.63141228598
0,289,19.635893951474287,32.547600291200595,7.571707126089859e7,-0.0,7.717962683748775e6,2.1547741443424973e9,0.26421295796966643,63.81665534229143,146.46420131040267,89546.61909850854,84404.5883630981
0,290,19.098336179694883,32.72056457553243,8.348519341642761e7,-0.0,7.8180591097193975e6,2.1837519484021974e9,0.27101653567015827,62.06959258400837,147.24254058989592,92065.05487186357,87095.60823955719
0,291,18.592008639095745,32.89011935352741,9.13528085234642e7,-0.0,7.916787150202673e6,2.212432252185514e9,0.2773131767583382,60.42402807706117,148.00553709087336,94572.63784337805,89766.0095970308
0,292,18.114791982105814,33.05644659628783,9.931854437036896e7,-0.0,8.014300335243155e6,2.2408571535206323e9,0.28314211510193604,58.8730739418439,148.75400968329524,97070.38634603292,92417.15848533722
0,293,17.658912669457322,33.21934150745915,1.0738122619303513e8,-0.0,8.110881657161235e6,2.2691070993552065e9,0.2885797834536109,57.3914661757363,149.48703678356617,99559.51421557812,95053.39266016641
0,294,17.231808972830926,33.378536681122455,1.155398521120224e8,-0.0,8.206298345755774e6,2.297111861540175e9,0.29358830150371257,56.00337916170051,150.20341506505105,102037.14682987555,97667.86459773248
0,295,16.82398018622568,33.53497156586754,1.237935625403099e8,-0.0,8.301008777779881e6,2.325004026904755e9,0.298263335357362,54.67793560523346,150.9073720464039,104508.70086259727,100270.169047638
0,296,16.436559888996882,33.68860692046893,1.3214162884884644e8,-0.0,8.39500348678774e6,2.3527794032403245e9,0.302612957730288,53.41881963923987,151.59873114211018,106973.68438644294,102858.96830882384
0,297,16.06621829394361,33.84035194594533,1.40583424068676e8,-0.0,8.488522695353812e6,2.3805078164514065e9,0.3066829084146511,52.21520945531673,152.28158375675397,109435.84934422465,105439.36822394555
0,298,15.714853810240026,33.98934447181506,1.4911842348698044e8,-0.0,8.581431402245592e6,2.408148134382206e9,0.310468192848017,51.073274883280085,152.95205012316777,111891.83978726734,108006.85942120208
0,299,15.376017258637198,34.136363616709936,1.5774618203549576e8,-0.0,8.674037196975106e6,2.4357909398600607e9,0.3140298206004992,49.972056090570895,153.61363627519472,114345.75706301247,110568.41622617279
0,300,15.055641338638601,34.28147761797683,1.6646632830345535e8,-0.0,8.766194685727617e6,2.4633920774148297e9,0.31734372516686793,48.93083435057545,154.26664928089576,116796.31933984981,113119.82372962942
0,301,14.747518940232789,34.425332816008954,1.752785581796646e8,-0.0,8.858180541789873e6,2.491033784899087e9,0.32046469054189985,47.92943655575657,154.9139976720403,119247.13512841931,115667.47831905943
0,302,14.448818862672086,34.56603317779599,1.8418262225658417e8,-0.0,8.949858822253972e6,2.5186747420641155e9,0.3234037744562932,46.95866130368428,155.54714930008194,121692.61471026305,118206.89950965466
0,303,14.165325261586977,34.706425937541425,1.931783269343071e8,-0.0,9.04142642877044e6,2.5463738809831357e9,0.32615969430056674,46.037307100157676,156.17891671893642,124140.68240490003,120743.33813988346
0,304,13.89168413685936,34.84475660896707,2.0226552119625854e8,-0.0,9.132832579635233e6,2.5741155830128517e9,0.328757877264889,45.147973444792925,156.8014047403518,126586.83136113077,123274.6041353536
0,305,13.628042777180713,34.98265813211583,2.1144409831477737e8,-0.0,9.224281881170822e6,2.601961875442323e9,0.331217665695981,44.29113902583732,157.42196159452124,129036.3666457396,125805.90801844685
0,306,13.374490565296924,35.1179057242327,2.207139882528801e8,-0.0,9.31551239066922e6,2.629832803291901e9,0.3335290850201679,43.467094337215,158.03057575904714,131481.9171381936,128329.68683175418
0,307,13.127964823291839,35.25302704939733,2.3007515438822556e8,-0.0,9.406920061215365e6,2.6578493044048915e9,0.33573322335555206,42.665885675698476,158.638621722288,133932.50013123496,130856.37431231356
0,308,12.892285807858984,35.3854730233317,2.3952759201223373e8,-0.0,9.498104702061674e6,2.685888656222762e9,0.3377983486455681,41.8999288755417,159.23462860499265,136378.79756814704,133374.7731842601
0,309,12.666179500809527,35.51783120776226,2.4907132442273712e8,-0.0,9.58942405994792e6,2.7140607101011696e9,0.3397562565439462,41.165083377630964,159.83024043493018,138829.61846088603,135894.31116871367
0,310,12.44624425914645,35.64772977215294,2.5870639962381363e8,-0.0,9.68068097703135e6,2.7423047032559047e9,0.34161074304107314,40.45029384222596,160.41478397468825,141277.91310583628,138409.35516213265
0,311,12.234477071622454,35.77845291351329,2.684328907869568e8,-0.0,9.772234175830115e6,2.770731937896209e9,0.34338126732761454,39.76205048277298,161.00303811080983,143734.03165703025,140929.41077478958
0,312,12.028199233163296,35.906722196850524,2.782508898739128e8,-0.0,9.863753540109022e6,2.7992402146401014e9,0.34506033802578107,39.09164750778071,161.58024988582736,146187.75545010823,143445.32494464953
0,313,11.829416856315113,36.03421673717103,2.8816051105823135e8,-0.0,9.955401882557359e6,2.827880278182222e9,0.3466554464070468,38.445604783024116,162.15397531726964,148644.14763520213,145961.2791171851
0,314,11.638411083002104,36.161995077747925,2.981618858161926e8,-0.0,1.0047309346171524e7,2.856693248881666e9,0.3481770387945475,37.82483601975684,162.72897784986566,151106.63053999198,148480.57330637082
0,315,11.452028705506558,36.2874796012606,3.0825516111660004e8,-0.0,1.0139237784461232e7,2.885604740988688e9,0.34962332832667325,37.21909329289632,163.2936582056727,153567.3886506883,150996.69225373614
0,316,11.271189125825037,36.412636747969536,3.1844050073622894e8,-0.0,1.0231411821513874e7,2.9146856348621554e9,0.3510075112795369,36.63136465893137,163.85686536586292,156032.69438563852,153515.52458922422
0,317,11.094782465688368,36.53697913253906,3.287180838739548e8,-0.0,1.0323800676400874e7,2.943926730545122e9,0.35233327357443556,36.05804301348719,164.41640609642576,158501.1710059201,156036.14152817044
0,318,10.922401217323948,36.659083056959005,3.390880998541031e8,-0.0,1.0416240541239176e7,2.973276392259955e9,0.35359485182384004,35.49780395630283,164.96587375631552,160968.18302699944,158554.02605628892
0,319,10.75812147532689,36.7819714574079,3.4955075395181274e8,-0.0,1.050901898506578e7,3.0028263022841716e9,0.3548008850205062,34.96389479481239,165.51887155833555,163442.81803798222,161076.54835315543
0,320,10.597622651350012,36.90377581864679,3.601062595321617e8,-0.0,1.060200453827817e7,3.0325351927168527e9,0.3559567009965381,34.44227361688754,166.06699118391057,165919.84043538518,163600.28934765517
0,321,10.44152504211604,37.02441909007933,3.7075484312127304e8,-0.0,1.0695176885068636e7,3.0623969369857593e9,0.3570617132224991,33.93495638687713,166.60988590535698,168398.84531649342,166124.55625262004
0,322,10.291675832735041,37.145630325833906,3.8149673829945374e8,-0.0,1.0788714903102493e7,3.092469460499549e9,0.35812350858528397,33.447946456388884,167.15533646625258,170885.14836610778,168653.8965412889
0,323,10.143489123493854,37.26375726591404,3.923321937296753e8,-0.0,1.08822647238611e7,3.12263931207746e9,0.35913473335917934,32.96633965135503,167.68690769661316,173367.6367073775,171179.06973304568
0,324,9.999635888770552,37.38287718014474,4.0326146040823364e8,-0.0,1.0976279426113518e7,3.153053073652546e9,0.3601154469215727,32.498816638504294,168.22294731065134,175859.22789294051,173711.9187520193
0,325,9.859372698228627,37.50034197144137,4.1428480183084106e8,-0.0,1.107044741199987e7,3.1836106070691166e9,0.36105208080587486,32.04296126924304,168.75153887148616,178351.29776914773,176244.071180435
0,326,9.723182378754403,37.61807178485044,4.2540248638583374e8,-0.0,1.1165000846924096e7,3.214387789711422e9,0.3619573419942259,31.600342730951812,169.281323031827,180850.10036312774,178781.60271629287
0,327,9.590967039171648,37.734344521208826,4.366147921900673e8,-0.0,1.1259729357318845e7,3.2453167076531954e9,0.36282177025473905,31.170642877307856,169.8045503454397,183349.9388063716,181318.81776447964
0,328,9.462058271872966,37.8503397241385,4.479220033796272e8,-0.0,1.1354796200364523e7,3.2764511503399363e9,0.3636563983412783,30.751689383587138,170.32652875862325,185854.85983958672,183860.05600864728
0,329,9.334848866228707,37.96440137005352,4.5932440942632294e8,-0.0,1.1450027594695851e7,3.307734669228612e9,0.3644562589973438,30.3382588152433,170.83980616524084,188359.69676091717,186400.78024785686
0,330,9.21214632008952,38.07952190350487,4.708223071517906e8,-0.0,1.1545745282511603e7,3.3392736360770383e9,0.36523384498689937,29.93947554029094,171.35784856577192,190873.78447352166,188949.2000427836
0,331,9.091861143678802,38.19321145582235,4.8241599874100876e8,-0.0,1.1641680104355516e7,3.3709801158006673e9,0.3659800760477113,29.548548716956105,171.86945155120057,193389.2892294064,191498.29912503794
0,332,8.974652468016469,38.306847620525865,4.941057935064125e8,-0.0,1.173799408194939e7,3.4029082417007847e9,0.3667029364890516,29.167620521053525,172.38081429236638,195910.64090215077,194052.24965791646
0,333,8.860490773982109,38.41914134447501,5.0589200384272766e8,-0.0,1.1834527624172913e7,3.435005695006852e9,0.36739535673695,28.796595015441856,172.88613605013754,198433.55740896816,196606.75568394337
0,334,8.749123993996996,38.53129811524223,5.1777494652316666e8,-0.0,1.1931439054867692e7,3.467325697802643e9,0.36806649330405466,28.434652980490235,173.39084151859004,200962.09017544976,199165.9849142241
0,335,8.641421230783166,38.6428055612705,5.297549465544281e8,-0.0,1.2028649582459506e7,3.4998426635695066e9,0.36871188336420213,28.08461900004529,173.89262502571725,203494.35346490168,201727.68630485146
0,336,8.535848094797423,38.753067902900625,5.418323289140701e8,-0.0,1.2126114281834004e7,3.5325420697821555e9,0.3693324466072866,27.741506308091623,174.3888055630528,206028.67515593115,204290.79812792153
0,337,8.431878884979332,38.863033916632396,5.540074270455437e8,-0.0,1.222396384270138e7,3.5654683879448214e9,0.3699359604310667,27.40360637618283,174.88365262484578,208568.3097482314,206858.7931132981
0,338,8.329762663682274,38.97332848454623,5.662805770416183e8,-0.0,1.2322274128007289e7,3.5986480782248454e9,0.37052621443262085,27.07172865696739,175.37997818045804,211115.2792572449,209433.5930578136
0,339,8.229553574699647,39.081725421263215,5.78652117346592e8,-0.0,1.2420763732837332e7,3.6319867880852637e9,0.3710900896838944,26.746049117773854,175.86776439568447,213662.15993568258,212007.71561175998
0,340,8.132516304276098,39.19071131542897,5.911223925385017e8,-0.0,1.25197264374472e7,3.6655845961935463e9,0.3716405413486046,26.43067798889732,176.35820091943037,216216.96666106262,214588.70055379637
0,341,8.038393475019422,39.29842481111694,6.036917501108856e8,-0.0,1.2618932792731352e7,3.6993643322105055e9,0.3721675607125911,26.12477879381312,176.84291165002622,218773.5537823454,217170.48011482088
0,342,7.943830891405516,39.406112094604445,6.163605389421158e8,-0.0,1.2718600957875103e7,3.7334009886511693e9,0.3726862717698978,25.817450397067926,177.32750442572,221336.73301887754,219759.20460513505
0,343,7.8536160032877875,39.513584634496524,6.291291150179901e8,-0.0,1.2818624831255218e7,3.7676592021025496e9,0.3731859611125165,25.52425201068531,177.81113085523435,223904.9200270343,222351.3914220185
0,344,7.764038650112187,39.61962574197198,6.419978341935577e8,-0.0,1.291891547687323e7,3.8021090898508334e9,0.37366760137001437,25.233125612864608,178.2883158388739,226474.79444342825,224945.16487526975
0,345,7.6762740819462545,39.72545046256262,6.54967058101799e8,-0.0,1.3019608184864318e7,3.8367977656763906e9,0.3741364169708635,24.947890766325326,178.76452708153178,229050.1651573503,227543.88148519007
0,346,7.5909895559023655,39.83155871026729,6.680371482469902e8,-0.0,1.3120756824851492e7,3.871744713151626e9,0.37459445196251406,24.67071605668269,179.2420141962028,231632.56418453687,230148.81628809692
0,347,7.507897661343802,39.93601195711584,6.812084739855232e8,-0.0,1.3222120626031062e7,3.9068673832472553e9,0.37503140573924243,24.400667399367357,179.71205380702128,234215.58499087332,232753.65202198102
0,348,7.42662995515505,40.03987189439515,6.944814004254303e8,-0.0,1.3323842298607789e7,3.9422157194900804e9,0.37545463126043577,24.136547354253914,180.17942352477817,236802.83361159844,235362.14828416615
0,349,7.34688157302822,40.14370576735284,7.078563017835426e8,-0.0,1.3426000566579672e7,3.977817895952763e9,0.3758683245448044,23.877365112341714,180.6466759530878,239396.25680600287,237976.37302049686
0,350,7.265260563159972,40.24683973147894,7.213335536617203e8,-0.0,1.3528565769932432e7,4.013664465814631e9,0.37627491585391243,23.61209683026991,181.11077879165524,241994.2572142247,240596.01726972268
0,351,7.1891245205994405,40.34943421655502,7.34913530742096e8,-0.0,1.3631439309396647e7,4.049721666856127e9,0.37666256601765563,23.364654691948182,181.5724539744976,244595.94762405643,243217.37211575013
0,352,7.113615341363441,40.452158376895184,7.48596613564434e8,-0.0,1.3734787435088411e7,4.0860485635866866e9,0.37704402882382027,23.119249859431182,182.03471269602832,247204.49354243436,245845.4703849305
0,353,7.0400180799095144,40.55396010082167,7.62383184167778e8,-0.0,1.3838455794818465e7,4.12259171140314e9,0.3774114002281295,22.88005875970592,182.4928204536975,249816.13575274692,248476.04980246708
0,354,6.96649158190336,40.65537187787872,7.762736259552536e8,-0.0,1.3942542939869726e7,4.15938657475863e9,0.37777103327195244,22.64109764118592,182.94917345045425,252432.99744663082,251111.93368434042
0,355,6.893881828710841,40.7561530708838,7.902683265609741e8,-0.0,1.404700535466864e7,4.196418574346393e9,0.3781203664741934,22.405115943310232,183.40268881897708,255054.1098258514,253751.82539553673
0,356,6.8235023866687925,40.85616773723551,8.043676745574646e8,-0.0,1.4151806019174863e7,4.2336752682687864e9,0.378456809127807,22.176382756673576,183.8527548175598,257678.76770590473,256394.5227645091
0,357,6.754724241791627,40.955736958299816,8.18572060304512e8,-0.0,1.4256997239424422e7,4.2711759541700063e9,0.3787834502361723,21.95285378582279,184.30081631234918,260308.15952207046,259041.45402474474
0,358,6.687755782385613,41.054769458778686,8.328818766047287e8,-0.0,1.4362565249191912e7,4.308916482605976e9,0.3790997288937131,21.735206292753244,184.7464625645041,262941.9393973716,261692.19446146188
0,359,6.619130753034067,41.154845073455476,8.472975200253296e8,-0.0,1.4468767440546788e7,4.346989991130967e9,0.37941968509020274,21.51217494736072,185.19680283054964,265586.0265616807,264353.9629344588
0,360,6.555931842754176,41.25267454368722,8.618193874550858e8,-0.0,1.4575073472865328e7,4.385207062776433e9,0.37971498314837826,21.30677848895107,185.6370354465925,268228.11522570637,267011.7951050847
0,361,6.491015793522143,41.350524203351995,8.764478772085533e8,-0.0,1.468188469184839e7,4.423712496548716e9,0.3800087875887435,21.095801328946965,186.07735891508398,270877.0993330854,269677.24994859705
0,362,6.429752141453777,41.448340877769624,8.911833913389702e8,-0.0,1.478911440124608e7,4.46247602191211e9,0.38029316802045193,20.896694459724777,186.5175339499633,273531.8045433483,272347.16954850213
0,363,6.367839986918174,41.545641405386036,9.060263318457146e8,-0.0,1.4896765845239976e7,4.501499669976397e9,0.3805718406417376,20.695479957484064,186.95538632423717,276191.40908965864,275022.3093671376
0,364,6.305397346180352,41.64287504583312,9.20977104356987e8,-0.0,1.5004895767320212e7,4.540804954947571e9,0.3808470783074427,20.492541375086144,187.39293770624906,278857.3866330104,277704.0958409455
0,365,6.244440800793862,41.738917352355855,9.360361157891846e8,-0.0,1.5113330016455824e7,4.580329340217191e9,0.3811102687947193,20.294432602580052,187.82512808560136,281525.60700716166,280387.65002557356
0,366,6.188296938342775,41.83481302348243,9.512037758095856e8,-0.0,1.5222156357435366e7,4.620105451011758e9,0.3813627858693196,20.11196504961402,188.25665860567094,284198.9552594825,283074.661599231
0,367,6.129261014769073,41.92909770054181,9.664804927626038e8,-0.0,1.5331298601645434e7,4.66010609404127e9,0.38160731163465084,19.920098297999488,188.68093965243816,286873.9369515103,285764.41786386544
0,368,6.073986222921608,42.02408337346766,9.818666796378403e8,-0.0,1.5440960329773545e7,4.700406721718824e9,0.38184740220977353,19.740455224495225,189.10837518060447,289557.06943495956,288461.0457342717
0,369,6.017185936733661,42.11915520371791,9.973627515956993e8,-0.0,1.555113917791274e7,4.741007605054102e9,0.3820867022925415,19.555854294384396,189.5361984167306,292247.252089127,291165.3439230043
0,370,5.96245886343113,42.21302037783789,1.0129691228197403e9,-0.0,1.5661617143529525e7,4.781829220286184e9,0.3823140836056188,19.377991306151173,189.95859170027052,294939.5117275195,293871.03416560224
0,371,5.907208898154687,42.30700649382155,1.0286862097452316e9,-0.0,1.5772603957967516e7,4.822949858660717e9,0.38253973300923977,19.198428919002733,190.38152922219695,297638.75031735154,296583.9557625685
0,372,5.854838529802379,42.400595949114674,1.0445144332130432e9,-0.0,1.5883985686828787e7,4.864328242287266e9,0.38275697670832204,19.02822522185773,190.80268177101604,300342.6275240055,299300.55110192014
0,373,5.803486910402654,42.49274794311559,1.0604542134905739e9,-0.0,1.599565459335031e7,4.905924949829091e9,0.38296295041714323,18.861332458808626,191.21736574402016,303047.9946690542,302018.3288478099
0,374,5.7519674899293545,42.58524492799347,1.0765059720820198e9,-0.0,1.6107859283754028e7,4.947833400041986e9,0.3831681959309565,18.6938943422704,191.63360217597062,305761.02033876366,304743.88809072465
0,375,5.701133005736351,42.67727932109381,1.092670133423462e9,-0.0,1.6220484027527742e7,4.990011376899442e9,0.3833676966769092,18.52868226864314,192.04775694492216,308478.85031237424,307474.0650654513
0,376,5.651651616677086,42.76881459051592,1.108947122671383e9,-0.0,1.6333515903685179e7,5.032454857114244e9,0.3835606314192089,18.367867754200528,192.45966565732166,311201.24306778534,310208.3827134926
0,377,5.600419372987188,42.86047727415576,1.1253373664189491e9,-0.0,1.6447079489555353e7,5.075211601143419e9,0.38375363327576395,18.20136296220836,192.87214773370093,313930.83703234274,312950.568768893
0,378,5.554650686176287,42.95150111204276,1.1418412932581787e9,-0.0,1.6560978461968673e7,5.11820856536598e9,0.3839350973599481,18.052614730072932,193.28175500419243,316663.8044068819,315694.26965751953
0,379,5.5050333151347655,43.041284895892424,1.1584593350266e9,-0.0,1.6675261251203407e7,5.161464679179491e9,0.3841122720359886,17.891358274187986,193.6857820315159,319399.7600048975,318442.3433762658
0,380,5.459451094224631,43.13066065007982,1.175191920298191e9,-0.0,1.6789931033225656e7,5.2049818723275585e9,0.384280939728205,17.74321605623005,194.08797292535917,322140.1124674622,321193.4401477772
0,381,5.411927923107763,43.22105952735464,1.1920394849844933e9,-0.0,1.6905254953506213e7,5.248862652301374e9,0.3844544197564549,17.58876575010023,194.4947678730959,324890.6836282225,323955.5016789771
0,382,5.366341471588243,43.30984870233972,1.2090024617237015e9,-0.0,1.702083960785029e7,5.29295826847511e9,0.38461593530402854,17.44060978266179,194.89431916052874,327641.99282641604,326717.66957592004
0,383,5.322501820750292,43.39944135460749,1.2260812866121712e9,-0.0,1.713700304393285e7,5.337390879214111e9,0.38477750334333366,17.29813091743845,195.2974860957337,330402.14732110227,329488.1339709628
0,384,5.2770369655138705,43.48706914408483,1.2432763992416687e9,-0.0,1.7253429550386854e7,5.382040548106883e9,0.38492922231034815,17.150370137920078,195.69181114838173,333162.4618887381,332259.34832244285
0,385,5.2345366239704525,43.57408073324187,1.2605882355365028e9,-0.0,1.7370235935939316e7,5.426952599800134e9,0.3850731820757721,17.01224402790397,196.08336329958843,335926.6607609813,335033.4741398843
0,386,5.192051282967414,43.66239092501454,1.2780172381891327e9,-0.0,1.748771136478134e7,5.472239348616465e9,0.3852214255362608,16.874166669644097,196.48075916256545,338701.6556989433,337818.4418740034
0,387,5.149274332509237,43.74960603418242,1.2955638487146454e9,-0.0,1.7605548412732854e7,5.51778338701297e9,0.38536289367141563,16.73514158065502,196.8732271538209,341479.4865503214,340606.3793520428
0,388,5.106625817071418,43.8364170143379,1.3132285092078285e9,-0.0,1.772383262253584e7,5.563618548336078e9,0.38550051722524425,16.596533905482108,197.26387656452053,344262.3917459366,343399.3838010385
0,389,5.067335039605103,43.92267856177975,1.3310116657563057e9,-0.0,1.7842505066933878e7,5.6097228052809725e9,0.38563074804653985,16.468838878716586,197.65205352800888,347049.33895274746,346195.3341087621
0,390,5.027512256056148,44.00856629539566,1.348913764309147e9,-0.0,1.7961639101164877e7,5.656125485145156e9,0.38575805430011784,16.33941483218248,198.03854832928047,349841.5724420401,348996.78787195985
0,391,4.98519235093473,44.09450686804143,1.3669352511672363e9,-0.0,1.8081315791185103e7,5.702859223186139e9,0.38588614304959223,16.201875140537872,198.42528090618643,352640.8464812414,351806.1548193347
0,392,4.947187527634648,44.180091515134485,1.385076576368e9,-0.0,1.8201397378080547e7,5.749871195839574e9,0.3860071599128544,16.078359464812607,198.8104118181052,355444.649868455,354618.64126318065
0,393,4.907601203097091,44.264540368743944,1.403338190067234e9,-0.0,1.832185656713409e7,5.797151440816463e9,0.3861227751906032,15.949703910065544,199.19043165934775,358251.35853969207,357434.58970306325
0,394,4.870483314898406,44.34925824315709,1.421720544227501e9,-0.0,1.844282770692552e7,5.844753572301154e9,0.3862359919160711,15.82907077341982,199.57166209420689,361064.9980753612,360256.6842637857
0,395,4.832030014887242,44.43375192759017,1.4402240914830894e9,-0.0,1.8564294259539418e7,5.89267214103498e9,0.3863478125075472,15.704097548383537,199.95188367415577,363884.5489842621,363085.164870041
0,396,4.795883614283479,44.517528882378066,1.4588492856772614e9,-0.0,1.8686148044770997e7,5.940865340052053e9,0.3864530326131672,15.586621746421308,200.3288799707013,366707.75813252694,365916.5705874496
0,397,4.7587406486220605,44.601193274669214,1.4775965833002052e9,-0.0,1.8808509439941913e7,5.989381664356733e9,0.3865571448556006,15.465907108021696,200.70536973601145,369537.192751421,368754.56132455857
0,398,4.722134565750483,44.68404967489403,1.4964664423420486e9,-0.0,1.893126963876059e7,6.038178873884666e9,0.38665582642415736,15.34693733868907,201.07822353702312,372370.27055015485,371596.0447523361
0,399,4.685133823348356,44.76694766407705,1.5154593187375221e9,-0.0,1.905455199411163e7,6.087306926913019e9,0.38675364005097307,15.226684925882157,201.45126448834674,375209.9866600286,374444.3238364054
0,400,4.6502274394883125,44.848905902876275,1.5345756753662262e9,-0.0,1.917819914392047e7,6.1367039822019615e9,0.38684434849106125,15.113239178337016,201.82007656294323,378052.64863081655,377294.88889529364
0,401,4.617155634206327,44.93203788761815,1.5538159710998192e9,-0.0,1.9302492226684112e7,6.186483411800509e9,0.3869375282201222,15.005755811170562,202.19417049428168,380905.37442686496,380154.9559246889
0,402,4.581773569133137,45.01340794582229,1.5731806697665863e9,-0.0,1.9427096956091236e7,6.236512306582091e9,0.3870234978928697,14.890764099682695,202.5603357562003,383759.01051301544,383016.7031551541
0,403,4.547431664880213,45.095325576232156,1.592670235523899e9,-0.0,1.9552276943004347e7,6.286897372506853e9,0.3871098290123951,14.779152910860692,202.9289650930447,386620.741185731,385886.23596886155
0,404,4.514893057784144,45.17576336162611,1.6122851319573402e9,-0.0,1.9677758710836347e7,6.337529387220545e9,0.3871872426545856,14.673402437798469,203.29093512731748,389483.65755062876,388756.3927374028
0,405,4.481947400704893,45.25574618838856,1.632025827735218e9,-0.0,1.9803703470383137e7,6.388474077769953e9,0.38726187162976,14.566329052290904,203.6508578477485,392351.5462580208,391631.67714457674
0,406,4.4494232040988555,45.336134431018365,1.651892787730339e9,-0.0,1.9930215251279008e7,6.4397746042889385e9,0.3873368156961554,14.46062541332128,204.01260493958264,395227.15249277034,394514.57040527137
0,407,4.416523372350234,45.41675109189531,1.671886484338707e9,-0.0,2.005728106916471e7,6.491426910811329e9,0.3874118704892209,14.35370096013826,204.3753799135289,398110.010328674,397404.8597593196
0,408,4.3850333617127575,45.49674776669885,1.6920073853587646e9,-0.0,2.0184770065976113e7,6.543378801559489e9,0.38748220985477455,14.251358425566462,204.73536495014483,400996.9940637669,400298.84583360713
0,409,4.352534914648613,45.574708756810445,1.7122559642299118e9,-0.0,2.0312525338270944e7,6.595566899122904e9,0.3875436275062148,14.145738472607993,205.086189405647,403883.7501586763,403192.93889806344
0,410,4.320871675800652,45.65425555618724,1.732632693226902e9,-0.0,2.0441001615343533e7,6.648177969063948e9,0.3876100972752547,14.042832946352119,205.44415000284258,406782.10506489186,406098.3928504361
0,411,4.292147543909652,45.732572365091016,1.7531380484487648e9,-0.0,2.0569806875784263e7,6.701052577498567e9,0.38766847196318505,13.94947951770637,205.79657564290957,409682.30260489276,409004.7782145138
0,412,4.262363636293632,45.81063823943583,1.7737725024727974e9,-0.0,2.0699115957240727e7,6.754263271910382e9,0.38772556014883397,13.852681817954302,206.14787207746124,412588.25167469063,411917.2714545347
0,413,4.231944724600986,45.8890657580442,1.7945365354475327e9,-0.0,2.0829005248370122e7,6.807842632129328e9,0.3877835931685873,13.753820354953204,206.50079591119888,415501.93319320306,414837.7187316957
0,414,4.201671754994155,45.966185761140274,1.8154306228812828e9,-0.0,2.0959247878106643e7,6.861697998654866e9,0.3878352234653919,13.655433203731004,206.84783592513122,418417.63698647823,417760.15654230426
0,415,4.173444277486588,46.04366113780107,1.8364552464992332e9,-0.0,2.1090041890332527e7,6.915912137988765e9,0.3878861037095991,13.563693901831412,207.1964751201048,421340.6307678784,420689.26591344055
0,416,4.144436956741621,46.120882509847945,1.857610885758625e9,-0.0,2.1221339839300662e7,6.9704664873904505e9,0.38793554979246675,13.469420109410267,207.54397129431575,424269.31655123807,423624.3292295208
0,417,4.115785953416568,46.1977421712113,1.878898024143036e9,-0.0,2.1353115912961967e7,7.025351311562105e9,0.3879824341378451,13.376304348603846,207.88983977045086,427203.15559480514,426564.4520099536
0,418,4.087713958521709,46.27338547124366,1.9003171442798424e9,-0.0,2.1485256504806094e7,7.080520074729106e9,0.3880232398277366,13.285070365195555,208.23023462059646,430139.2532595366,429506.66766556015
0,419,4.059849378234886,46.34975007160473,1.9218687317528496e9,-0.0,2.161802101923165e7,7.136082075305212e9,0.38806598385559227,13.194510479263378,208.57387532222128,433084.15034149424,432457.6388989366
0,420,4.03293829200738,46.42543509944957,1.9435532711676674e9,-0.0,2.175121847954533e7,7.191958490241371e9,0.3881046482133775,13.107049449023984,208.9144579475231,436033.04395654413,435412.3280300173
0,421,4.0058332537421855,46.500279925944724,1.9653712505238152e9,-0.0,2.188484130966006e7,7.24814694084307e9,0.38813933150886687,13.018958074662102,209.25125966675125,438985.5732899321,438370.72707896144
0,422,3.9778892544512967,46.575318858240855,1.987323158785946e9,-0.0,2.2019033158691928e7,7.304708834182048e9,0.3881744993959592,12.928140076966715,209.58893486208385,441945.29649063747,441336.59352775157
0,423,3.952119954771926,46.65012475298437,2.0094094857267456e9,-0.0,2.2153706490179636e7,7.361608359619241e9,0.3882067565475796,12.84438985300876,209.92556138842966,444910.3225613455,444307.11287038797
0,424,3.925375116003951,46.72417402226139,2.0316307219482002e9,-0.0,2.2288827490269314e7,7.418832133925989e9,0.3882358952726068,12.757469127012842,210.25878310017623,447879.3813506876,447281.97584191203
0,425,3.899541129148102,46.79804793206042,2.0539873606104393e9,-0.0,2.242445324090469e7,7.476405266774054e9,0.38826314145368085,12.673508669731332,210.59121569427188,450854.12913224415,450262.26522818545
0,426,3.8746711919864523,46.87241652254886,2.0764798960553322e9,-0.0,2.256067223389378e7,7.534366475583418e9,0.38829106357034,12.592681373955969,210.92587435146987,453836.7994062094,453250.2019515481
0,427,3.8489395701022273,46.9450155982815,2.0991088216766357e9,-0.0,2.269720761928081e7,7.59259883175627e9,0.38831200293409185,12.509053602832239,211.25257019226675,456820.09468168486,456239.03364193236
0,428,3.824473369845772,47.01950140774894,2.1218746344481888e9,-0.0,2.283451786077115e7,7.6512990099618635e9,0.3883387822416347,12.42953845199876,211.58775633487022,459815.92230960494,459240.0362695742
0,429,3.798829271585694,47.09130330764669,2.1447778332395325e9,-0.0,2.2972029715250093e7,7.710222914602757e9,0.38835535695279433,12.346195132653506,211.9108648844101,462809.36277944536,462239.0115207086
0,430,3.7752292842137454,47.16380136868976,2.1678189150238953e9,-0.0,2.311015412845366e7,7.76954736021118e9,0.3883728764772617,12.269495173694672,212.23710615910392,465811.2364965535,465245.8224774061
0,431,3.7503056400059855,47.237124945795685,2.190998379688011e9,-0.0,2.32489442480474e7,7.829296591220418e9,0.38839354335993886,12.188493330019453,212.5670622560806,468822.4802941433,468262.41556201316
0,432,3.7256356260510803,47.30867971291496,2.2143167304242325e9,-0.0,2.3388044110917572e7,7.889318325492158e9,0.38840685713988,12.108315784666011,212.88905870811732,471834.18129291607,471279.39666797273
0,433,3.7025550531984224,47.380058119006236,2.237774469570591e9,-0.0,2.3527650012969382e7,7.949697986045151e9,0.38841814004514175,12.033303922894873,213.21026153552805,474851.4662632685,474301.5008188588
0,434,3.6791841622868975,47.451088674929295,2.261372100112316e9,-0.0,2.3667759905282453e7,8.010435698780268e9,0.3884277278422545,11.957348527432417,213.52989903718182,477874.04151712114,477328.9933571704
0,435,3.65646796786171,47.522269001899325,2.2851101279388466e9,-0.0,2.3808430405478172e7,8.071557098444159e9,0.3884369927890516,11.883520895550557,213.85021050854695,480903.4302256742,480363.1184791382
0,436,3.635043119799053,47.593295627935014,2.308989057428364e9,-0.0,2.3949616292902824e7,8.1330436462772665e9,0.3884445277311164,11.813890139346922,214.16983032570755,483938.52392347844,483402.58006307477
0,437,3.611366115399723,47.66311474265032,2.333009400239151e9,-0.0,2.409121636616203e7,8.194852151773656e9,0.3884482395548268,11.7369398750491,214.48401634192646,486976.32174905785,486445.41787440964
0,438,3.5902307708262517,47.73372304377935,2.3571716620976906e9,-0.0,2.423344495419728e7,8.257077227840717e9,0.3884530847473835,11.668250005185318,214.8017536970071,490022.79239494505,489496.195403144
0,439,3.5662701271954518,47.80299408344858,2.3814763557561264e9,-0.0,2.4376078351565998e7,8.3196220405813465e9,0.3884539474622056,11.590377913385218,215.11347337551862,493071.61509906687,492550.1600766134
0,440,3.544622519875932,47.87301235623231,2.405923990848545e9,-0.0,2.4519339228871014e7,8.382585269854701e9,0.3884559140741152,11.52002318959678,215.4285556030454,496129.0040411467,495612.0266513694
0,441,3.5224002526185942,47.94173860084335,2.4305150811440086e9,-0.0,2.466299020282822e7,8.445863598303237e9,0.3884530721011576,11.447800821010432,215.73782370379507,499188.5656712414,498676.2403827775
0,442,3.5015037201885284,48.01089694680223,2.4552501389566193e9,-0.0,2.48072394653045e7,8.509549704707972e9,0.3884507020747796,11.379887090612717,216.04903626061002,502255.78542230185,501747.73839235987
0,443,3.479834737091566,48.07987468128414,2.480129681974476e9,-0.0,2.495202858296809e7,8.573618980280387e9,0.3884475838403306,11.30946289554759,216.35943606577862,505328.92009101494,504825.3850912357
0,444,3.4593313458644834,48.14749058213316,2.505154226360592e9,-0.0,2.5097184547373056e7,8.637995712673044e9,0.3884387511365822,11.24282687405957,216.66370761959922,508403.7418120543,507904.3881860003
0,445,3.438752837237944,48.21621567280472,2.530324288889076e9,-0.0,2.5243044621108774e7,8.702830567504328e9,0.38843339542064537,11.175946721023317,216.97297052762124,511488.68657332787,510993.54910616326
0,446,3.4167108025909076,48.28330436487746,2.5556403908094864e9,-0.0,2.5389263524879534e7,8.767971141286785e9,0.3884225842949288,11.10431010842045,217.27486964194856,514574.77987570514,514084.28412763716
0,447,3.3961677195724276,48.350717778751,2.581103049611042e9,-0.0,2.5536070300019473e7,8.833520374497663e9,0.388411855279485,11.03754508861039,217.5782300043795,517668.14756578626,517181.8722655373
0,448,3.377170686728028,48.41842859418272,2.6067127890349426e9,-0.0,2.5683462073549032e7,8.899478219915024e9,0.3884010987563591,10.97580473186609,217.88292867382225,520768.6925044451,520286.2056518559
0,449,3.3570198281254204,48.48537445595788,2.6324701317267456e9,-0.0,2.5831326967628326e7,8.965795676738373e9,0.388387831951113,10.910314441407616,218.18418505181046,523873.2519804706,523394.8907291989
0,450,3.3363104768844547,48.55221083709822,2.6583756018859215e9,-0.0,2.597974603219678e7,9.032510112602629e9,0.3883740471521328,10.843009049874478,218.484948766942,526983.9292469659,526509.860240448
0,451,3.3167879948318975,48.61844084487112,2.684429724164955e9,-0.0,2.6128638417361427e7,9.099586202065048e9,0.3883573680171449,10.779560983203666,218.78298380192,530098.8192710652,529628.6165384914
0,452,3.2977886208706346,48.68443689382701,2.710633026795349e9,-0.0,2.6278060416681066e7,9.167050281544493e9,0.3883393509819102,10.717813017829563,219.07996602222156,533219.255625973,532752.8716430999
0,453,3.2790370443458574,48.750282721038914,2.736986036130783e9,-0.0,2.642802670886985e7,9.234910062987257e9,0.3883204010226413,10.656870394124036,219.3762722446751,536345.5591982298,535882.932316896
0,454,3.2595845487002966,48.81546174321084,2.7634892830539284e9,-0.0,2.657847976232489e7,9.30314052904157e9,0.388299192120803,10.593649783275964,219.66957784444878,539476.1386581642,539017.4728195209
0,455,3.2398087630579293,48.88099280146591,2.790143296749077e9,-0.0,2.67295503139605e7,9.371802096102951e9,0.3882789510511608,10.52937847993827,219.9644676065966,542614.3415374712,542159.7351771113
0,456,3.222149067953119,48.94661312492404,2.816948610114563e9,-0.0,2.6881181959830258e7,9.440870363568035e9,0.38825786291934355,10.471984470847637,220.2597590621582,545758.9480619373,545307.8157602106
0,457,3.204339718638141,49.0105328384595,2.843905755270359e9,-0.0,2.7033163128409833e7,9.510249794412935e9,0.3882309848398003,10.414104085573959,220.54739777306773,548904.3019594959,548456.6902806542
0,458,3.1857649063322597,49.07499938403453,2.8710152667508545e9,-0.0,2.7185794614588574e7,9.580078666730711e9,0.38820590109312136,10.353735945579844,220.83749722815537,552057.9907701353,551614.1220803286
0,459,3.1675266219035976,49.13931664746685,2.8982776810092163e9,-0.0,2.7338976044519313e7,9.650312323425148e9,0.3881799253726689,10.294461521186692,221.12692491360082,555217.5364783392,554777.3236258143
0,460,3.1485457301272257,49.203839887277326,2.9256935346393967e9,-0.0,2.7492764961261068e7,9.720978347540695e9,0.3881545997301936,10.232773622913484,221.41727949274798,558384.2741445825,557947.92986424
0,461,3.1301079496425315,49.26749406393888,2.9532633640735664e9,-0.0,2.7647009923306268e7,9.792008210570623e9,0.3881260159311634,10.172850836338228,221.70372328772496,561554.437521312,561121.8151499538
0,462,3.113597469708543,49.33072866664219,2.980987711544571e9,-0.0,2.7801758046862036e7,9.86342450610569e9,0.3880951514979364,10.119191776552766,221.98827899988984,564729.3363025903,564299.9096846703
0,463,3.096614169422626,49.39459099762138,3.0088671155419426e9,-0.0,2.7957169449938104e7,9.9353023397794e9,0.38806619689228117,10.063996050623533,222.2756594892962,567912.7963645629,567486.7046149543
0,464,3.0787434927293384,49.456655250605905,3.0369021188821793e9,-0.0,2.8112932128799297e7,1.0007498388880695e10,0.3880316579383656,10.00591635137035,222.55494862772656,571096.7812512666,570674.2708374289
0,465,3.0621454835505753,49.51941485077358,3.065093264809223e9,-0.0,2.826935296680547e7,1.0080155864755322e10,0.3879986360242492,9.95197282153937,222.8373668284811,574289.312220243,573870.0418531107
0,466,3.0452666768715093,49.58229941574392,3.093441097144642e9,-0.0,2.842637276393683e7,1.015324861084992e10,0.38796587336245036,9.897116699832406,223.12034737084764,577488.6993330345,577072.7525877634
0,467,3.02779719851845,49.64392136647164,3.1219461621790085e9,-0.0,2.8583814299371697e7,1.0226695115627573e10,0.38792918489464745,9.840340895184964,223.39764614912238,580690.3566503351,580277.8977523679
0,468,3.0120686026832475,49.706768606825975,3.1506090066072044e9,-0.0,2.874198211348417e7,1.0300638622503387e10,0.3878954747620757,9.789222958720554,223.68045873071688,583902.2634118804,583492.826985626
0,469,2.993852924783734,49.7681447788825,3.1794301790869675e9,-0.0,2.8900563793945435e7,1.0374934240273441e10,0.3878578756908074,9.730022005547136,223.95665150497126,587116.0027893308,586710.2664166156
0,470,2.9785061597897045,49.82925002980816,3.2084102291888847e9,-0.0,2.905966865738855e7,1.0449634039783733e10,0.38781831520101273,9.680145019316539,224.23162513413672,590334.8501480559,589932.0414568287
0,471,2.9620564020352584,49.890560097587446,3.237549707538025e9,-0.0,2.921939560136761e7,1.052478562070612e10,0.38777956196478125,9.62668330661459,224.50752043914352,593560.9298753788,593161.3532557157
0,472,2.9462808625037566,49.9516487090923,3.26684916464468e9,-0.0,2.9379674157650955e7,1.0600357037766571e10,0.387739741348616,9.575412803137208,224.78241919091533,596792.5802725008,596396.0589712205
0,473,2.9308707304134223,50.01212993471198,3.296309155734024e9,-0.0,2.9540457942455187e7,1.067632745104728e10,0.3876978144224977,9.525329873843623,225.0545847062039,600028.5570086043,599634.9973782912
0,474,2.915380148932434,50.072001080367485,3.3259302344483337e9,-0.0,2.97017517120347e7,1.0752700077056114e10,0.38765394442190154,9.47498548403041,225.3240048616537,603268.9113929617,602878.3395455583
0,475,2.8990047383384385,50.13247043480512,3.355712957762558e9,-0.0,2.986372097612765e7,1.0829554505898075e10,0.38761198057979085,9.421765399599925,225.59611695662304,606517.777395271,606130.4360572302
0,476,2.8844835984104824,50.19244230946258,3.385657881447468e9,-0.0,3.0026199930259872e7,1.0906813285356232e10,0.38756781728206363,9.374571694834067,225.8659903925816,609771.1373025242,609386.5355121483
0,477,2.8680978674293165,50.25201574163084,3.4157655651716347e9,-0.0,3.0189235390238907e7,1.0984499715972324e10,0.3875229194025443,9.321318069145278,226.13407083733878,613029.8175579363,612648.4561228813
0,478,2.853200183443899,50.31162928877009,3.44603656800589e9,-0.0,3.035285598931838e7,1.1062628594888294e10,0.38747754893923986,9.272900596192672,226.4023317994654,616294.8325643353,615916.3204140892
0,479,2.8375107817326235,50.370754119041564,3.4764714487649345e9,-0.0,3.0517014047053117e7,1.1141178279773508e10,0.38743086767919777,9.221910040631027,226.66839353568704,619564.7235717083,619189.2741807976
0,480,2.8223156044292717,50.42989441634512,3.5070707726654205e9,-0.0,3.0681764958708324e7,1.1220176407514574e10,0.38738396009804205,9.172525714395134,226.93452487355304,622840.9994277147,622468.4861421074
0,481,2.8081222835284265,50.48911899368537,3.537835101751568e9,-0.0,3.0847114363418944e7,1.1299626907052944e10,0.3873368767423201,9.126397421467386,227.2010354715842,626123.8225693434,625753.9859371865
0,482,2.79316864883633,50.54652526417186,3.568765001454254e9,-0.0,3.1012831532464616e7,1.1379419797193691e10,0.38728471193706493,9.077798108718072,227.45936368877338,629407.0896317214,629040.1312126551
0,483,2.77813807960485,50.6054616860834,3.599861036469677e9,-0.0,3.1179346535143983e7,1.1459763340004866e10,0.38723683267927234,9.028948758715762,227.7245775873753,632701.8606922633,632337.807150236
0,484,2.7645613416824424,50.66286001500737,3.6311237758695564e9,-0.0,3.1346248883868076e7,1.1540460683922592e10,0.38718408300178714,8.984824360467938,227.98287006753316,635997.7188600627,635636.1911889965
0,485,2.7507407114713764,50.72090470082558,3.662553786930874e9,-0.0,3.151383789896927e7,1.1621657594069221e10,0.38713314609858684,8.939907312281974,228.2440711537151,639302.159893479,638943.2278390245
0,486,2.7361801447938596,50.77879304770177,3.694151638393585e9,-0.0,3.168201467214512e7,1.1703307492268944e10,0.3870818886140703,8.892585470580045,228.50456871465795,642612.5754017953,642256.4357765679
0,487,2.72226692295168,50.83575779018346,3.725917903634548e9,-0.0,3.18506689620624e7,1.1785357880889841e10,0.38702779779162183,8.84736749959296,228.76091005582555,645926.2308411644,645572.7175114404
0,488,2.7082289009124674,50.892654477524125,3.7578531534591217e9,-0.0,3.201991944076516e7,1.1867867533634277e10,0.3869734904152529,8.80174392796552,229.01694514885855,649246.0745945799,648895.2237685821
0,489,2.6950150512206736,50.94971620516836,3.789957960889473e9,-0.0,3.2189789349840414e7,1.195084903118249e10,0.3869193500252405,8.758798916467189,229.2737229232576,652572.7592687334,652224.3618718912
0,490,2.6813620156054796,51.006143497434,3.8222329025010834e9,-0.0,3.236018692161309e7,1.203425868908933e10,0.3868635292065059,8.714426550717809,229.527645738453,655903.7881483643,655557.960773023
0,491,2.6669100423151724,51.0621286969497,3.8546785524656334e9,-0.0,3.2531141208087474e7,1.2118111780705317e10,0.3868066681988358,8.66745763752431,229.77957913627364,659239.847374706,658896.798470325
0,492,2.6537319534245363,51.11862825215729,3.887295490122978e9,-0.0,3.2702759681175247e7,1.2202462273015244e10,0.3867508186479102,8.624628848629744,230.03382713470782,662583.8518521657,662243.2578387586
0,493,2.6413680644788835,51.1745859656171,3.920084292464821e9,-0.0,3.2874910655308247e7,1.2287246660602144e10,0.3866932466471299,8.584446209556372,230.28563684527694,665932.3478275698,665594.0031504101
0,494,2.627189694431807,51.229855910829755,3.9530455398054085e9,-0.0,3.3047598379513353e7,1.2372468059674189e10,0.38663426669650425,8.538366506903373,230.5343515987339,669285.1869265543,668949.5586405458
0,495,2.6144134492024698,51.28563295953764,3.986179814170006e9,-0.0,3.3220951616306692e7,1.2458191235901806e10,0.38657625069307855,8.496843709908028,230.78534831791936,672645.9312250247,672312.6649526652
0,496,2.6015525501179644,51.3411378223538,4.0194876966989746e9,-0.0,3.3394883099505767e7,1.2544374320655886e10,0.38651749937895574,8.455045787883384,231.0351202005921,676012.1791729686,675681.299684369
0,497,2.5874057502208516,51.39594700924003,4.052969772037964e9,-0.0,3.356934916961258e7,1.2630996765259487e10,0.3864572075610208,8.409068688217769,231.28176154158015,679382.6752231299,679054.5110725312
0,498,2.5754878271285313,51.451328887302495,4.086626625050091e9,-0.0,3.374448572363357e7,1.271812726531943e10,0.3863978438311697,8.370335438167727,231.53097999286123,682761.1901363069,682435.1797363873
0,499,2.563317083574807,51.50572274138816,4.1204588410785713e9,-0.0,3.3920112890809625e7,1.2805677491435432e10,0.3863359421866562,8.330780521618124,231.77575233624674,686142.8508501744,685819.060625644
0,500,2.5509902632159926,51.55974865558114,4.154467008776829e9,-0.0,3.4096311079915844e7,1.2893688531181095e10,0.3862731231044384,8.290718355451975,232.01886895011512,689529.7066213944,689208.1789797354
0,501,2.5374510504159975,51.613991928429876,4.188651715719116e9,-0.0,3.427316550317638e7,1.2982204201372252e10,0.38621116196572713,8.246715913851991,232.26296367793444,692923.7979858308,692604.9634368686
0,502,2.525972888939284,51.66867728929641,4.2230135525263176e9,-0.0,3.4450679446075566e7,1.3071227529403616e10,0.38614983526415136,8.209411889052673,232.50904780183384,696325.5334718596,696008.753228704
0,503,2.5127122171531573,51.72166299177237,4.2575531119306335e9,-0.0,3.46286093601852e7,1.3160637396242521e10,0.38608458256590183,8.16631470574776,232.74748346297565,699728.2428539597,699413.9641355133
0,504,2.5006952570636907,51.775117402143,4.2922709833408737e9,-0.0,3.48072112032665e7,1.3250563463105444e10,0.38602025234737947,8.127259585456995,232.9880283096435,703138.7906729038,702826.5899154544
0,505,2.4885097626769515,51.828263525328225,4.327167763395447e9,-0.0,3.498639745988065e7,1.3340962953844284e10,0.3859551985868423,8.087656728700093,233.227185863977,706554.6948337512,706244.7342149154
0,506,2.4763537779870326,51.88128230023303,4.362244045074966e9,-0.0,3.516619094222334e7,1.3431848571690044e10,0.38588983956255274,8.048149778457855,233.46577035104863,709976.570064704,709668.8446381639
0,507,2.464681112768732,51.934726880932686,4.397500427336536e9,-0.0,3.534666025335271e7,1.3523256321113289e10,0.3858254572860197,8.010213616498378,233.70627096419707,713406.1969345487,713100.5898245544
0,508,2.4532389184465893,51.98701969896735,4.432937505065937e9,-0.0,3.552760569301533e7,1.361508618698585e10,0.38575817348696806,7.973026484951415,233.94158864535308,716838.3682807765,716534.8236780785
0,509,2.4405908818186735,52.039912358480365,4.4685558779729e9,-0.0,3.570926505710459e7,1.3707460036093334e10,0.38569268333920237,7.931920365910688,234.17960561316164,720279.0780102768,719977.8974425402
0,510,2.4299470345702665,52.091620697513015,4.504356147531124e9,-0.0,3.58913846088622e7,1.3800250002988596e10,0.38562385713607883,7.897327862353366,234.41229313880856,723722.0061522127,723422.6956081206
0,511,2.4186377438750313,52.1441392107296,4.540338914163338e9,-0.0,3.607424295925502e7,1.3893599238015976e10,0.38555721510419755,7.860572667593852,234.64862644828318,727174.0611850099,726876.885292842
0,512,2.406301646051122,52.195574532465244,4.576504780155476e9,-0.0,3.625760095687211e7,1.3987386909763046e10,0.3854881916849834,7.820480349666147,234.8800853960936,730629.1295909266,730334.1485283541
0,513,2.3950254692896933,52.24795436822401,4.612854349980358e9,-0.0,3.644170339141069e7,1.4081739489813326e10,0.3854212796743862,7.783832775191503,235.11579465700802,734093.5574915713,733800.6108179202
0,514,2.3844281168489747,52.29902150975089,4.649388229149914e9,-0.0,3.662626493238614e7,1.4176511946096561e10,0.38535109388161315,7.749391379759167,235.345596793879,737559.943949873,737268.8664935732
0,515,2.372713995441498,52.35018163015164,4.686107024817028e9,-0.0,3.6811481128156975e7,1.4271805756183813e10,0.3852814329123161,7.711320485184869,235.57581733568236,741032.6983192229,740744.9922207062
0,516,2.360962871448982,52.40096603937204,4.723011342181164e9,-0.0,3.6997284520939685e7,1.4367587470623713e10,0.3852109417426999,7.673129332209192,235.80434717717418,744511.0768845793,744225.5033981219
0,517,2.3502918398916823,52.45197360802731,4.76010179273904e9,-0.0,3.71837442162017e7,1.4463893967037241e10,0.3851408206938143,7.638448479647968,236.03388123612288,747996.4627522476,747712.7629806894
0,518,2.3396448529876794,52.50263341041568,4.797378985284534e9,-0.0,3.737079651221235e7,1.4560693608041464e10,0.38506993663663425,7.603845772209958,236.26185034687057,751487.0900321746,751205.2596599034
0,519,2.3287270806587053,52.55282284403216,4.834843533050129e9,-0.0,3.7558429183764644e7,1.465798121332372e10,0.38499807334201713,7.568363012140792,236.4877027981447,754982.5878369071,754702.692949292
0,520,2.317900747291561,52.603095364186586,4.872496047047314e9,-0.0,3.774671133479593e7,1.4755793847046568e10,0.3849264633457504,7.533177428697573,236.71392913883963,758484.7479837692,758206.7681888099
0,521,2.307264083799483,52.65291343788546,4.910337142595837e9,-0.0,3.793557463108654e7,1.4854097240200253e10,0.3848538348838171,7.498608272348319,236.93811047048456,761991.7764071147,761715.6672755376
0,522,2.29696689194904,52.702985342717376,4.948367434307461e9,-0.0,3.812510955281749e7,1.495293975226327e10,0.3847818098295418,7.465142398834379,237.1634340422282,765506.0036143028,765231.686139428
0,523,2.2868359776826086,52.7523345601043,4.986587539897915e9,-0.0,3.831519388241953e7,1.5052258860607498e10,0.3847081696796908,7.4322169274684775,237.38550552046937,769024.2133080349,768751.6488567012
0,524,2.2755730162798304,52.80200787751748,5.024998075936829e9,-0.0,3.8505972330846705e7,1.5152131425426846e10,0.3846355849047326,7.3956123029094485,237.60903544882868,772550.0298960853,772279.4885994513
0,525,2.266252438887432,52.85098548566843,5.063599662622654e9,-0.0,3.869729238543006e7,1.5252478839728127e10,0.3845611241827689,7.365320426384153,237.82943468550795,776079.7077500486,775810.7304420619
0,526,2.2560362843526125,52.89997424369108,5.10239292004282e9,-0.0,3.888926708222841e7,1.5353361565209322e10,0.38448696236754043,7.33211792414599,238.04988409660984,779615.9271104533,779348.7272439812
0,527,2.245508104762104,52.94865807200112,5.141378469853004e9,-0.0,3.9081852783943124e7,1.545475794728502e10,0.3844122709081988,7.297901340476837,238.26896132400506,783157.5710156044,782892.2229179527
0,528,2.2350192046268873,52.99756336884085,5.180556935498974e9,-0.0,3.927511498328609e7,1.5556703775676083e10,0.3843381695044641,7.263812415037384,238.48903515978384,786706.3417168173,786442.8372743084
0,529,2.2248893643732934,53.04589982456426,5.219928940552525e9,-0.0,3.9468951781234115e7,1.5659146551720322e10,0.3842628295220574,7.230890434213204,238.70654921053915,790259.5835638826,789997.8389234438
0,530,2.2156654125631032,53.09441668733684,5.259495110378597e9,-0.0,3.966345557376743e7,1.5762136343718142e10,0.38418782961323655,7.200912590830086,238.92487509301577,793819.7144681949,793559.5194748888
0,531,2.206037010571632,53.14264664441364,5.299256072658527e9,-0.0,3.98585779416203e7,1.5865648814341852e10,0.38411237635315204,7.169620284357803,239.14190989986136,797385.3408055127,797126.7912781569
0,532,2.195676743390141,53.19036949294842,5.339212455474541e9,-0.0,4.005429451287311e7,1.5969672225373957e10,0.3840360527173023,7.135949416017959,239.3566627182679,800955.7716855162,800699.0385543412
0,533,2.1856148590823934,53.23803490875821,5.37936488760741e9,-0.0,4.0250655841628484e7,1.607423467598057e10,0.38395966618847627,7.103248292017779,239.57115708941194,804532.3754639503,804277.3900129707
0,534,2.1762396438281613,53.285704114914445,5.419713999347595e9,-0.0,4.0447667941215046e7,1.617934068126124e10,0.3838832820508877,7.072778842441524,239.785668517115,808115.3097380894,807861.9139427735
0,535,2.1662923575161703,53.33271280070576,5.460260423256123e9,-0.0,4.064525707645109e7,1.6284952112645212e10,0.3838056904160732,7.040450161927554,239.9972076031759,811702.5223986256,811450.8489204359
0,536,2.156259861791724,53.37995003356795,5.501004792091179e9,-0.0,4.08435335413302e7,1.6391129186061811e10,0.3837287329090461,7.007844550823103,240.2097751510558,815296.8994491509,815046.9688076653
0,537,2.1474145546040253,53.42752965687175,5.541947740030094e9,-0.0,4.104250340296958e7,1.6497876587364567e10,0.3836524219116672,6.9790973024630825,240.42388345592286,818898.6699175851,818650.2104060246
0,538,2.1371994500510327,53.47341038209214,5.583089903959248e9,-0.0,4.124192818915918e7,1.660506746180839e10,0.38357285226662446,6.945898212665856,240.63034671941463,822501.3756032607,822254.7008692967
0,539,2.127822688302696,53.52016610187801,5.624431919073681e9,-0.0,4.144211874616153e7,1.6712870085107384e10,0.38349513684868636,6.915423736983762,240.84074745845106,826113.2778352576,825868.197339461
0,540,2.1186294438363396,53.56716177427717,5.665974425484119e9,-0.0,4.164300054480477e7,1.6821245868710457e10,0.3834180241282238,6.885545692468104,241.05222798424725,829732.3507459672,829488.8238162767
0,541,2.1097588324010492,53.612757674944056,5.707718060385593e9,-0.0,4.184436637297398e7,1.6930084147393328e10,0.38333805107737545,6.85671620530341,241.25740953724826,833353.1549717524,833111.1078202589
0,542,2.101008554199956,53.65944986664723,5.749663466543167e9,-0.0,4.204653447574211e7,1.7039558219309057e10,0.38326049249911925,6.828277801149857,241.46752439991252,836983.969734787,836743.3774227948
0,543,2.0919886524298397,53.705298522520216,5.791811285250172e9,-0.0,4.22492636586891e7,1.7149538881418007e10,0.38318135898552547,6.798963120396979,241.67384335134096,840618.4241481822,840379.3481927107
0,544,2.0832703402725983,53.7509650860751,5.834162159394005e9,-0.0,4.2452634519291595e7,1.7260071019100624e10,0.3831019441006615,6.770628605885944,241.87934288733794,844258.6405741802,844021.0135913334
0,545,2.073729573401992,53.79644188120086,5.876716734711746e9,-0.0,4.26566554181579e7,1.7371160468184307e10,0.38302242003347103,6.739621113556473,242.08398846540388,847904.7218755605,847668.730285465
0,546,2.0649154907191214,53.84178670650884,5.919475655222958e9,-0.0,4.286132354578761e7,1.7482807000777077e10,0.3829426562181653,6.710975344837145,242.2880401792898,851556.6826612552,851322.1631300417
0,547,2.0564274312692703,53.88623312424226,5.962439568785992e9,-0.0,4.3066546428056866e7,1.7594961327361115e10,0.3828611672748664,6.6833891516251285,242.48804905909017,855212.0358906793,854978.915297807
0,548,2.047006563359023,53.932044101119736,6.005609124787842e9,-0.0,4.327261938167935e7,1.770778629637244e10,0.3827827474466932,6.652771330916825,242.69419845503882,858878.4030849512,858646.8927783057
0,549,2.0390969661881266,53.97673923066734,6.048984971577019e9,-0.0,4.347921351043838e7,1.7821103245653652e10,0.38270198484808715,6.627065140111411,242.89532653800305,862547.3104566715,862317.0718890334
0,550,2.0291056961766927,54.021442790217336,6.092567760078186e9,-0.0,4.3686497392163485e7,1.7935005805611732e10,0.38262172360488156,6.594593512574251,243.09649255597802,866222.8792820536,865994.3780293205
0,551,2.021937298386325,54.06553345740321,6.136358143478214e9,-0.0,4.389435889156702e7,1.8049433605775215e10,0.38253996179554217,6.571296219755556,243.29490055831445,869902.5042315895,869675.1114113139
0,552,2.013457838071175,54.110219341549396,6.180356774361927e9,-0.0,4.4102980642748974e7,1.8164488540435505e10,0.3824597488839021,6.543737973731319,243.49598703697228,873590.6418637397,873364.651104137
0,553,2.0042518719136053,54.15457975069872,6.2245643077103615e9,-0.0,4.4312243831537545e7,1.82801065311299e10,0.3823791603841658,6.5138185837192175,243.69560887814424,877284.1844771777,877059.7571443185
0,554,1.996253751230549,54.1984517166525,6.268981399764305e9,-0.0,4.452211544263218e7,1.8396270555453926e10,0.38229759161512106,6.487824691499284,243.89303272493623,880982.3775360821,880759.2463397407
0,555,1.9862985348739843,54.24185442844624,6.313608705781471e9,-0.0,4.4732621582898304e7,1.851299627272709e10,0.3822155702800876,6.455470238340449,244.08834492800807,884685.6386608499,884464.2356029142
0,556,1.9799098142707674,54.28571843421021,6.358446887334129e9,-0.0,4.494384098912867e7,1.863032870262141e10,0.38213408573883,6.4347068963799945,244.28573295394594,888396.4242079208,888175.9646346328
0,557,1.9705334683188087,54.32874557135732,6.403496602682087e9,-0.0,4.515565845863042e7,1.874820515877506e10,0.3820515970742318,6.404233772036128,244.47935507110793,892111.1788976666,891892.3201715512
0,558,1.9628498915046961,54.37235466911869,6.448758513000603e9,-0.0,4.5368219845126085e7,1.8866708160579754e10,0.3819701545802904,6.379262147390262,244.67559601103412,895834.0654627057,895616.437045818
0,559,1.9540692047709867,54.41538377342081,6.494233279862549e9,-0.0,4.5581400445647836e7,1.898576956925459e10,0.3818879326277867,6.350724915505706,244.86922698039362,899561.5584554384,899345.4006527589
0,560,1.9466429437706356,54.45822638372356,6.539921567838173e9,-0.0,4.579523350888417e7,1.910540919713696e10,0.3818053379552592,6.326589567254565,245.06201872675604,903294.685440667,903079.7029123666
0,561,1.9386925764771692,54.50190657321242,6.585824040609768e9,-0.0,4.600986132625343e7,1.9225708163418404e10,0.38172457952851513,6.3007508735507995,245.2585795794559,907037.0330195557,906823.3417437566
0,562,1.9320465166460719,54.54442758710892,6.631941364691898e9,-0.0,4.62250227624262e7,1.9346521427791626e10,0.3816416213869471,6.279151179099734,245.44992414199015,910781.811744672,910569.1282105915
0,563,1.9227246548862462,54.58626928132664,6.678274210131691e9,-0.0,4.644080681611973e7,1.946790002734372e10,0.38155795373807866,6.2488551283803,245.63821176596988,914531.0436397681,914319.9489036469
0,564,1.9141829422933938,54.628501898097944,6.724823241094315e9,-0.0,4.665732414357795e7,1.9589907575883648e10,0.381475094967935,6.22109456245353,245.82825854144076,918287.8784325805,918078.2033888199
0,565,1.9078137138596825,54.67070084645438,6.77158913117197e9,-0.0,4.687451328516452e7,1.9712510874945984e10,0.3813920579549282,6.200394570043968,246.01815380904472,922050.7637528403,921842.0398852043
0,566,1.8983681032879236,54.71253692515931,6.818572548264515e9,-0.0,4.709237069514121e7,1.983570926518541e10,0.3813089605232793,6.169696335685751,246.20641616321691,925819.1884123485,925612.0793274803
0,567,1.8914778498721765,54.75443935057573,6.86577416807629e9,-0.0,4.7310912106560566e7,1.995951299634355e10,0.3812258237975304,6.147303012084573,246.3949770775908,929593.9523199355,929387.9084877135
0,568,1.8837891823891544,54.79625908261154,6.913194662129433e9,-0.0,4.7530143247668296e7,2.008392670254616e10,0.38114283200861077,6.122314842764752,246.58316587175193,933374.9302275041,933170.1239316055
0,569,1.877219527218237,54.837828580683166,6.960834705286919e9,-0.0,4.775003126667231e7,2.0208933085449627e10,0.38105942390964437,6.10096346345927,246.77022861307424,937161.3613653681,936957.5536537911
0,570,1.8687167941427432,54.87907329217453,7.008694976138077e9,-0.0,4.797058901657941e7,2.0334540763312187e10,0.3809758779648094,6.073329580963915,246.9558298147854,940953.3315977632,940750.9362219315
0,571,1.8607685492483175,54.920487187730735,7.056776149316677e9,-0.0,4.819186197854492e7,2.0460777040432472e10,0.38089275489026614,6.047497785057032,247.1421923447883,944752.1986951478,944551.0973795652
0,572,1.8536585756475197,54.961700632573425,7.10507890547147e9,-0.0,4.841380347950308e7,2.058761668480429e10,0.3808093535816054,6.024390370854439,247.3276528465804,948556.7143082799,948356.7289844379
0,573,1.8456976891431611,55.00202687053159,7.153603923379009e9,-0.0,4.86363410487288e7,2.071501949754259e10,0.3807246792945446,5.998517489715273,247.50912091739215,952364.7986502689,952166.1098177276
0,574,1.8386276350012964,55.04289763237368,7.202351885911556e9,-0.0,4.88596416248805e7,2.0843082406769848e10,0.3806410580786119,5.975539813754214,247.69303934568157,956180.9808932494,955983.4006156027
0,575,1.8316668137023502,55.08395441231783,7.251323474282047e9,-0.0,4.908366713782871e7,2.097178512996946e10,0.3805579455659916,5.952917144532638,247.87779485543024,960004.1639372366,959807.670071146
0,576,1.8254573311130788,55.12382989600455,7.30051937193137e9,-0.0,4.930824512593188e7,2.1101029820605392e10,0.38047286320062257,5.932736326117507,248.0572345320205,963829.7761807275,963634.2102957551
0,577,1.8171126243306817,55.16441704826389,7.349940266507832e9,-0.0,4.953363060954334e7,2.1230964595198673e10,0.3803894985448157,5.905616029074715,248.2398767171875,967664.3607842607,967470.1738511749
0,578,1.809938215498899,55.20419931612898,7.399586841605892e9,-0.0,4.975961480299257e7,2.136147051452381e10,0.38030478847996074,5.882299200371421,248.41889692258042,971502.5700355795,971309.5153890369
0,579,1.8026885880490688,55.24439916095194,7.449459786060448e9,-0.0,4.9986358445366845e7,2.1492641753806953e10,0.38022101535435987,5.858737911159474,248.59979622428375,975348.5622426982,975156.6564364008
0,580,1.7959859480548426,55.28428836640448,7.499559788694126e9,-0.0,5.0213768517108016e7,2.1624425951228523e10,0.3801368422981202,5.836954331178238,248.77929764882018,979199.8738210899,979009.0027337704
0,581,1.7882717364918805,55.32362188537133,7.549887539354065e9,-0.0,5.044182642267408e7,2.1756813612219578e10,0.38005204879414156,5.811883143598612,248.956298484171,983055.8642620774,982866.2391646479
0,582,1.7823648636898222,55.36303641658192,7.600443729967831e9,-0.0,5.067059312784194e7,2.1889841470436176e10,0.37996738537073216,5.792685806991922,249.13366387461863,986918.330218487,986729.5750589721
0,583,1.774800758834602,55.402559772879385,7.651229053335842e9,-0.0,5.090009626957922e7,2.2023527071828842e10,0.3798833145699484,5.768102466212456,249.31151897795723,990787.7301999149,990600.1905547004
0,584,1.767626253884845,55.442149752935734,7.702244202385006e9,-0.0,5.113031812927695e7,2.2157861585112736e10,0.37979951371568055,5.744785325125746,249.4896738882108,994663.7082651163,994477.3033657753
0,585,1.7609365319826717,55.48109165175558,7.753489873222561e9,-0.0,5.136117128377806e7,2.22927953277876e10,0.37971477520813457,5.723043728943683,249.6649124329001,998543.9035954033,998358.5329671183
0,586,1.7540510614668268,55.52020761090462,7.804966761781036e9,-0.0,5.159276263473367e7,2.2428392142172894e10,0.37963056162458914,5.7006659497671865,249.84093424907078,1.0024310926317873e6,1.0022467973786794e6
0,587,1.747160976503011,55.55884249447717,7.856675567209518e9,-0.0,5.182501151516717e7,2.256460619219361e10,0.3795457606119286,5.678273173634786,250.01479122514726,1.0063231005162935e6,1.0061398816287033e6
0,588,1.7404654027866524,55.59708235524972,7.908616986905865e9,-0.0,5.205792844515307e7,2.2701444938844143e10,0.3794605013698122,5.656512559056621,250.18687059862373,1.0102201898615473e6,1.0100380074325529e6
0,589,1.7335122540454815,55.63546915101183,7.960791721471302e9,-0.0,5.22915841439013e7,2.2838951339286564e10,0.37937573182614454,5.633914825647815,250.35961117955324,1.0141241901968692e6,1.0139430976086833e6
0,590,1.727045794100051,55.673959707973005,8.013200473441776e9,-0.0,5.252596954827114e7,2.2977121560038197e10,0.379291291430684,5.6128988308251655,250.5328186858785,1.0180348815804952e6,1.0178547795148687e6
0,591,1.7209977099884473,55.71243309843796,8.065843944556526e9,-0.0,5.276107142315975e7,2.3115949266530884e10,0.3792069889556341,5.593242557462453,250.70594894297082,1.0219518737161299e6,1.0217726772576496e6
0,592,1.7140210654966972,55.751052693903155,8.118722838667988e9,-0.0,5.299691971501142e7,2.325545363261877e10,0.37912323826678057,5.570568462864266,250.8797371225642,1.02587584367171e6,1.0256977430902291e6
0,593,1.7072219554498762,55.78790284690951,8.171837862526684e9,-0.0,5.323327386548856e7,2.3395493539708035e10,0.3790368347703956,5.548471355212097,251.0455628110928,1.0298003810550058e6,1.0296233390888843e6
0,594,1.7014986223687294,55.82563732331879,8.22518972184586e9,-0.0,5.347045419899259e7,2.3536260072355736e10,0.3789519594346298,5.529870522698371,251.21536795493455,1.0337341143372415e6,1.033557913342269e6
0,595,1.69454106911712,55.863819374775396,8.278779124771427e9,-0.0,5.370842325970273e7,2.3677732714751698e10,0.37886815020449827,5.507258474630641,251.38718718648929,1.0376758468892938e6,1.0375007382958881e6
0,596,1.6879931396198855,55.901255511667614,8.332606780322647e9,-0.0,5.3947025648702316e7,2.3819820506303936e10,0.37878332675189347,5.485977703764628,251.55564980250426,1.0416214874287e6,1.0414473878624736e6
0,597,1.6816383879137322,55.93873073981914,8.386673398771175e9,-0.0,5.418635992410534e7,2.3962583475919712e10,0.3786987645671279,5.465324760719629,251.72428832918615,1.0455736375934571e6,1.0454005083657985e6
0,598,1.675233927920896,55.976223502727755,8.440979691614933e9,-0.0,5.442642616475146e7,2.410602315490644e10,0.378614453851909,5.444510265742912,251.8930057622749,1.0495322515419861e6,1.04936010306629e6
0,599,1.669341337338643,56.01261988058505,8.495526371829384e9,-0.0,5.466708614336356e7,2.4250058228045387e10,0.3785285982012616,5.425359346350589,252.0567894626327,1.0534936139062536e6,1.053322342880993e6
0,600,1.6638707349451516,56.049925666844125,8.550314153794289e9,-0.0,5.490858618243678e7,2.4394837555667778e10,0.3784443407415729,5.4075798885717425,252.22466550079855,1.0574643207787378e6,1.0572938437507225e6
0,601,1.6568826575600462,56.086707575735645,8.60534375376194e9,-0.0,5.515076516627092e7,2.454026611116688e10,0.378359652176177,5.38486863707015,252.3901840908104,1.061439864398837e6,1.0612704860095032e6
0,602,1.6506666496206068,56.122801648227565,8.660615887268055e9,-0.0,5.5393589768421955e7,2.468632515332196e10,0.3782740507489952,5.364666611266972,252.55260741702403,1.065419472640899e6,1.0652510378444067e6
0,603,1.6440095268765376,56.15950146011582,8.716131272475368e9,-0.0,5.563722629802572e7,2.483311618523414e10,0.3781896522035981,5.343030962348747,252.7177565705212,1.069407515738246e6,1.0692401132379896e6
0,604,1.6388323783371503,56.19592670586356,8.771890629533115e9,-0.0,5.5881556610221595e7,2.4980569563040726e10,0.37810490676952785,5.326205229595739,252.88167017638602,1.0734009085764654e6,1.0732342434833092e6
0,605,1.6319865573115542,56.23244775021263,8.827894678199028e9,-0.0,5.6126646895217195e7,2.512872669340737e10,0.3780207014812933,5.303956311262551,253.0460148759568,1.077401186999089e6,1.0772355920574751e6
0,606,1.6260203594444351,56.2681817533492,8.884144139344784e9,-0.0,5.6372375014665216e7,2.5277515119542336e10,0.37793544476290003,5.284566168194414,253.2068178900714,1.0814051953908193e6,1.0812404953859153e6
0,607,1.620021865655692,56.304378112991884,8.940639738147343e9,-0.0,5.6618899549675934e7,2.542703228850595e10,0.377851115639459,5.265071063380999,253.3697015084635,1.0854171257738387e6,1.0852533277734665e6
0,608,1.6136711393211374,56.34012211099918,8.997382196771378e9,-0.0,5.686611275516932e7,2.5577214358371567e10,0.3777663717857014,5.244431202793696,253.53054949949632,1.0894340095884232e6,1.0892711832288606e6
0,609,1.6076486058046022,56.375614978352345,9.054372242120182e9,-0.0,5.711403596672079e7,2.572807566161278e10,0.377681452225012,5.224857968864957,253.69026740258556,1.0934564385260302e6,1.0932945189835778e6
0,610,1.602111241140875,56.41152968452126,9.111610601872711e9,-0.0,5.7362750829252414e7,2.587966740397126e10,0.3775973386256488,5.206861533707844,253.85188358034569,1.0974866039682517e6,1.0973254962827968e6
0,611,1.595896660342793,56.44683030632052,9.169098001244034e9,-0.0,5.761214047289618e7,2.603191982769553e10,0.377512614197138,5.186664146114078,254.01073637844235,1.1015212257839919e6,1.101361063181649e6
0,612,1.5907125263673096,56.48282680234605,9.22683517142878e9,-0.0,5.786235373493757e7,2.6184925314353016e10,0.37742903735141653,5.169815710693756,254.1727206105572,1.1055644276299109e6,1.1054050085618356e6
0,613,1.5840431019244297,56.51760560630029,9.284822843049202e9,-0.0,5.811317635867926e7,2.6338554264821182e10,0.3773440545511376,5.148140081254397,254.32922522835133,1.1096101883076641e6,1.1094518034722083e6
0,614,1.5789129900488057,56.55244455809296,9.34306174897852e9,-0.0,5.836474505654064e7,2.6492891715737434e10,0.377259247500547,5.131467217658619,254.4860005114183,1.1136623945792224e6,1.113504743059414e6
0,615,1.5729013737809638,56.587382542004406,9.401552619595974e9,-0.0,5.861708074418426e7,2.6647952038077347e10,0.3771749006187702,5.111929464788132,254.64322143901984,1.1177214158079298e6,1.1175646702541623e6
0,616,1.5678886921619397,56.62201270792744,9.460296191506344e9,-0.0,5.887012386713526e7,2.6803700110648975e10,0.3770902502926188,5.095638249526304,254.79905718567346,1.121785731150256e6,1.121629697091591e6
0,617,1.5619351139201885,56.65691184705145,9.519293199737606e9,-0.0,5.912395711471044e7,2.696018834003874e10,0.37700630526867895,5.076289120240612,254.9561033117315,1.1258574238456863e6,1.1257022849916385e6
0,618,1.5562998032848876,56.69120798159584,9.578544381103886e9,-0.0,5.937846889795698e7,2.711734939783353e10,0.37692170466080765,5.0579743606758845,255.11043591718126,1.129933511673749e6,1.1297792060497475e6
0,619,1.5505118772312687,56.72615772345483,9.638050474621685e9,-0.0,5.963381446119092e7,2.727528067685549e10,0.37683827545783294,5.039163601001623,255.26770975554675,1.1340181580808586e6,1.133864715871885e6
0,620,1.5454598206149914,56.76033065787736,9.697812217815449e9,-0.0,5.9889817544136114e7,2.7433874659548943e10,0.37675391431383826,5.022744416998722,255.42148796044813,1.1381065896494936e6,1.1379538684184432e6
0,621,1.5395346956189253,56.794640458663615,9.757830352844955e9,-0.0,6.014659905138175e7,2.7593207658063114e10,0.3766700584174528,5.003487760761507,255.57588206398626,1.1422019583127026e6,1.1420501271298395e6
0,622,1.5341956263839764,56.82876452764982,9.81810562192426e9,-0.0,6.040411245313067e7,2.7753252323923016e10,0.3765861227577069,4.986135785747924,255.72944037442417,1.14630306346121e6,1.1461520094254555e6
0,623,1.527866706850372,56.86258012679714,9.8786387671125e9,-0.0,6.066235390214221e7,2.7914007713922096e10,0.3765020814444484,4.965566797263709,255.88161057058713,1.1504096586055222e6,1.1502595720562087e6
0,624,1.5229619213051164,56.896198786266815,9.939430534024605e9,-0.0,6.092132323494576e7,2.8075475164581547e10,0.3764178775492779,4.949626244241628,256.03289453820065,1.1545218718632562e6,1.1543724793470916e6
0,625,1.5184931753115518,56.929835971057294,1.000048166731181e10,-0.0,6.1181053507075876e7,2.823767677461061e10,0.37633389795655287,4.935102819762544,256.18426186975785,1.1586405060879497e6,1.1584917247360912e6
0,626,1.5129659142654515,56.96337413266949,1.0061792915150307e10,-0.0,6.144154091930188e7,2.8400611700332672e10,0.37625011184087725,4.917139221362717,256.3351835970127,1.1627653228954575e6,1.1626173558504852e6
0,627,1.5072110204641649,56.99646093493589,1.0123365024742786e10,-0.0,6.170273948267977e7,2.8564252630897427e10,0.37616596820909676,4.8984358165085355,256.4840742072115,1.166895087765378e6,1.1667479783627482e6
0,628,1.5013033998597862,57.030202849580625,1.0185198746710163e10,-0.0,6.196478212059733e7,2.8728684425024963e10,0.3760829604707813,4.879236049544305,256.6359128231128,1.1710334139835532e6,1.170887191594136e6
0,629,1.4964849009990306,57.06333826382428,1.0247294830787376e10,-0.0,6.2227511797859274e7,2.889381009006611e10,0.3759992742841571,4.863575928246849,256.7850221872093,1.1751760525625176e6,1.1750305097754456e6
0,630,1.4908042178220622,57.09631082375046,1.030965402947704e10,-0.0,6.249099452862917e7,2.9059672523559334e10,0.3759156802385057,4.845113707921702,256.933398706877,1.179324645348592e6,1.1791799461743373e6
0,631,1.486202961607838,57.12972214502254,1.0372277096576134e10,-0.0,6.275529147415363e7,2.9226311823614807e10,0.3758328149075354,4.830159625225473,257.08374965260145,1.1834809715769456e6,1.1833369118343834e6
0,632,1.4806116168446213,57.16235827318188,1.0435164785431698e10,-0.0,6.3020271638889536e7,2.939364689034649e10,0.37574923735154536,4.811987754745019,257.23061222931847,1.1876412614755486e6,1.1874980285644683e6
0,633,1.4750063548033439,57.19503668272988,1.0498317852550549e10,-0.0,6.328602774324232e7,2.9561737708921844e10,0.3756659545734945,4.793770653110868,257.37766507228446,1.191808094168696e6,1.1916656906943708e6
0,634,1.469810071082326,57.227439821046,1.056173705561972e10,-0.0,6.355252066423102e7,2.9730561045502747e10,0.3755825134874482,4.77688273101756,257.52347919470697,1.1959803905661276e6,1.1958387393281267e6
0,635,1.4649429593869332,57.26031666268311,1.0625423151153156e10,-0.0,6.3819841088888094e7,2.9900175940290783e10,0.3754999015763688,4.7610646180075324,257.671424982074,1.200160607290533e6,1.2000196468640135e6
0,636,1.460042952475836,57.2923703917719,1.0689376901681545e10,-0.0,6.4087838308924705e7,3.0070488262794567e10,0.3754164561017039,4.745139595546467,257.81566676297354,1.2043445397931342e6,1.204204276326781e6
0,637,1.455535147598182,57.324710009430696,1.0753599065241795e10,-0.0,6.4356642701935336e7,3.0241582335891018e10,0.3753335885682819,4.730489229694092,257.96119504243813,1.2085357727426142e6,1.208396133246413e6
0,638,1.4501907632257902,57.356885313918184,1.0818090405785122e10,-0.0,6.462620931375791e7,3.041343113639242e10,0.3752508130459309,4.713119980483818,258.1059839126318,1.2127329524057861e6,1.2125940938517437e6
0,639,1.4448783832189482,57.38890541288205,1.0882851685297817e10,-0.0,6.4896535254508406e7,3.0586034342333054e10,0.3751680722992604,4.695854745461582,258.25007435796925,1.216936025240184e6,1.2167979415837051e6
0,640,1.439921503671506,57.42069987843396,1.0947883669570843e10,-0.0,6.5167611484749354e7,3.0759387680668743e10,0.3750852527184186,4.6797448869323945,258.3931494529528,1.2211447304459312e6,1.221007355351567e6
0,641,1.4353679784649123,57.45219882232966,1.101318712365158e10,-0.0,6.543943069505811e7,3.0933487951880665e10,0.37500226544139403,4.664945930010965,258.5348947004835,1.2253588355553965e6,1.2252220940764628e6
0,642,1.4304819089491996,57.483886801019786,1.1078762816021873e10,-0.0,6.5712055733531535e7,3.110837696490537e10,0.3749197831240032,4.649066204084899,258.677490604589,1.2295799937572228e6,1.2294439482125323e6
0,643,1.4251952306381725,57.51540330831662,1.114461151297401e10,-0.0,6.5985445541400075e7,3.1284029970146236e10,0.3748373536461865,4.631884499574061,258.8193148874248,1.2338070337008457e6,1.2336717585142523e6
0,644,1.4199625358303734,57.547218792841896,1.1210733985381481e10,-0.0,6.625965415037684e7,3.1460483287461205e10,0.37475553013755203,4.6148782414487135,258.9624845677885,1.2380414485187493e6,1.2379069337841568e6
0,645,1.4160032979064234,57.57831805857064,1.1277131004432335e10,-0.0,6.653455582464602e7,3.1637657502464344e10,0.3746729520825727,4.602010718195876,259.1024312635679,1.2422798077542663e6,1.2421458178675096e6
0,646,1.410789722550395,57.60960662683351,1.1343803342039188e10,-0.0,6.681027341872792e7,3.181563328645905e10,0.3745909440102626,4.585066598288783,259.2432298207508,1.2465253078253816e6,1.2463920749780296e6
0,647,1.4061521940806816,57.64043469314843,1.1410751771628391e10,-0.0,6.708672083323475e7,3.199435660747449e10,0.37450856201807053,4.569994630762215,259.3819561191679,1.2507756541027385e6,1.2506430719655112e6
0,648,1.4015636300560166,57.671302358080155,1.1477977067740868e10,-0.0,6.736396127184592e7,3.217386983641529e10,0.3744264653851562,4.555081797682054,259.5208606113607,1.2550325292778807e6,1.2549005891641185e6
0,649,1.3963481279932162,57.702492603348134,1.1545480006479195e10,-0.0,6.764203308546111e7,3.235419946598507e10,0.374345047093553,4.538131415977952,259.6612167150666,1.2592969203248322e6,1.2591657377333872e6
0,650,1.3913324911294547,57.73309253671336,1.1613261365462318e10,-0.0,6.792082532181561e7,3.253527509371783e10,0.3742631315443571,4.5218305961707275,259.7989164152101,1.2635657700371302e6,1.263435307969409e6
0,651,1.3863982275163487,57.76369433945455,1.1681321921863735e10,-0.0,6.820040949560994e7,3.2717144659778336e10,0.37418145108084866,4.505794239428133,259.93662452754546,1.2678410224169213e6,1.2677112659945723e6
0,652,1.382348336725376,57.794458639317575,1.1749662456544353e10,-0.0,6.848080097020818e7,3.289981977603138e10,0.3741001386995017,4.492632094357472,260.0750638769291,1.2721231264544711e6,1.2719939143960935e6
0,653,1.3779578382907238,57.824884040650346,1.1818283750566605e10,-0.0,6.876194921989508e7,3.3083269090024883e10,0.37401868130804194,4.4783629744448525,260.21197818292654,1.2764105610635637e6,1.2762819558251316e6
0,654,1.3730215002138142,57.85491425311153,1.1887186585098965e10,-0.0,6.904385008784582e7,3.3267491372352196e10,0.37393703080640833,4.462319875694896,260.34711413900186,1.2807031619775086e6,1.2805752630315686e6
0,655,1.3681525186496293,57.885293913766944,1.1956371744505043e10,-0.0,6.932658842281511e7,3.3452543672438858e10,0.37385602904901566,4.446495685611295,260.48382261195127,1.2850033007462416e6,1.2848760959908278e6
0,656,1.3640506641437993,57.91531151858629,1.2025840013884628e10,-0.0,6.961007810760419e7,3.363837122470372e10,0.37377478132011815,4.433164658467348,260.61890183363835,1.2893085919073066e6,1.2891819421161287e6
0,657,1.3591130208516387,57.945327667654354,1.2095592178006393e10,-0.0,6.989437174467851e7,3.3825010058247383e10,0.37369382923531425,4.417117317767826,260.7539745044446,1.2936203604715355e6,1.293494417382973e6
0,658,1.3553194516454399,57.974898348138666,1.2165629025080719e10,-0.0,7.017940732369395e7,3.4012420993909897e10,0.3736125136762934,4.404788217847679,260.887042566624,1.2979369753149878e6,1.297811531921696e6
0,659,1.3501623802316867,58.0046618943974,1.223595134425541e10,-0.0,7.046527494631597e7,3.4200664845366817e10,0.37353175796718957,4.388027735752981,261.0209785247883,1.302260749849131e6,1.3021360528559189e6
0,660,1.34597906292208,58.03443729158566,1.2306559922582752e10,-0.0,7.075194126753584e7,3.43897213139909e10,0.373451184850435,4.37443195449676,261.15496781213545,1.306590877652179e6,1.3064667514455358e6
0,661,1.3415770368927293,58.06413680831574,1.2377455553952404e10,-0.0,7.103940405498923e7,3.457959052639548e10,0.3733707752738523,4.36012536990137,261.28861563742083,1.3109271829989264e6,1.3108036672115382e6
0,662,1.336379223373173,58.09346191208437,1.244863902969741e10,-0.0,7.132763303313589e7,3.477025403823855e10,0.3732902267431911,4.343232475962813,261.42057860437967,1.3152687460934948e6,1.315145983595711e6
0,663,1.331868005094838,58.123193805675626,1.2520111142939812e10,-0.0,7.161671188053931e7,3.496176883385775e10,0.37321033202176657,4.328571016558223,261.55437212554034,1.3196179762275333e6,1.3194958438601622e6
0,664,1.3287449048061903,58.152113609031005,1.259187268892567e10,-0.0,7.190649609616491e7,3.515404071892783e10,0.373129655535758,4.318420940620118,261.6845112406395,1.3239708381754658e6,1.3238490873515622e6
0,665,1.3240885801507258,58.18124273786896,1.2663924463322975e10,-0.0,7.21971221992003e7,3.5347161799145226e10,0.3730495586288693,4.303287885489859,261.81559232041036,1.3283309277016611e6,1.3282098332915537e6
0,666,1.319076092444425,58.21040994247973,1.2736267263843884e10,-0.0,7.248856475480925e7,3.554111686285908e10,0.3729697640636611,4.286997300444381,261.94684474115877,1.3326975786048966e6,1.3325772041026852e6
0,667,1.3156016476187373,58.23944831932584,1.2808901889111023e10,-0.0,7.278079490534954e7,3.573588831275712e10,0.3728899578413077,4.2757053547608965,262.0775174369663,1.3370700745004807e6,1.336950145774704e6
0,668,1.3107969171229534,58.26828350341731,1.2881829138601364e10,-0.0,7.307382141277349e7,3.593148356513133e10,0.3728102484249914,4.260089980649599,262.20727576537786,1.341448435018027e6,1.3413291891070826e6
0,669,1.3064023677205694,58.29736526402429,1.2955049813336258e10,-0.0,7.336768775284912e7,3.612793329331979e10,0.3727310201770496,4.245807695091851,262.3381436881093,1.345833966019394e6,1.3457153300685687e6
0,670,1.3022622280300091,58.32555116019679,1.3028564715826263e10,-0.0,7.366226380737527e7,3.6325152035115166e10,0.37265102044109116,4.23235224109753,262.46498022088554,1.3502229623702292e6,1.3501048910238012e6
0,671,1.2976006909078817,58.35410589332718,1.3102374648951283e10,-0.0,7.395770147206856e7,3.6523243038806725e10,0.3725716984730518,4.217202245450616,262.5934765199723,1.3546196120591266e6,1.3545021978887613e6
0,672,1.2937691450528934,58.382705035749474,1.3176480419288944e10,-0.0,7.425395680857317e7,3.672217855607223e10,0.37249260621101626,4.204749721421903,262.7221726608726,1.3590227363909846e6,1.3589058327582087e6
0,673,1.2895498567045696,58.41097412211697,1.3250882830348866e10,-0.0,7.455099458475532e7,3.692193652519147e10,0.3724134135970558,4.191037034289851,262.84938354952635,1.3634312268747333e6,1.3633149023569648e6
0,674,1.2858053843625648,58.43932425024959,1.3325582691392765e10,-0.0,7.484885864812383e7,3.7122548037442696e10,0.37233451372536414,4.178867499178335,262.9769591261232,1.3678463436727528e6,1.3677305148326207e6
0,675,1.280683559229936,58.46703055479971,1.340058081006633e10,-0.0,7.514747695197727e7,3.732396613251832e10,0.3722552413827825,4.1622215674972916,263.1016374965987,1.372265895029148e6,1.3721508040487322e6
0,676,1.2771151544944725,58.49575490945665,1.347587799771774e10,-0.0,7.54470258438494e7,3.752631147272446e10,0.3721771995276738,4.150624252107036,263.2308970925549,1.3766950243081201e6,1.3765803986337422e6
0,677,1.2732447119147978,58.52354391728639,1.3551475063793045e10,-0.0,7.574729187913705e7,3.7729441538382744e10,0.37209840730312915,4.138045313723093,263.35594762778874,1.381127543301025e6,1.3810134359023103e6
0,678,1.2686659181564934,58.55086019959891,1.362737282074868e10,-0.0,7.60483318849486e7,3.793339619724647e10,0.3720193927987793,4.123164234008604,263.4788708981951,1.3855649938864037e6,1.3854515287380668e6
0,679,1.2647522615488846,58.578642761539065,1.3703572083254562e10,-0.0,7.635024739554504e7,3.813824589832052e10,0.3719410679122332,4.1104448500338755,263.60389242692577,1.390010307247224e6,1.3898973682368372e6
0,680,1.2604835593808819,58.60687268190774,1.3780073665228466e10,-0.0,7.665304292100371e7,3.834399552105406e10,0.37186346733716724,4.096571567987866,263.73092706858483,1.394463512542223e6,1.3943511619373322e6
0,681,1.2566058043492947,58.63412704396359,1.3856878383338615e10,-0.0,7.695655228577022e7,3.8550533723270905e10,0.3717850502764665,4.083968864135207,263.8535716978362,1.3989199164237063e6,1.3988080858161112e6
0,682,1.252929021409032,58.66179325117437,1.3933987054662724e10,-0.0,7.72609369107213e7,3.87579719184492e10,0.3717072853087013,4.072019319579354,263.97806963028466,1.4033840472882586e6,1.40327270210203e6
0,683,1.2495086135359421,58.68901340965712,1.4011400497095703e10,-0.0,7.756609937017858e7,3.896624537273627e10,0.37162927366875664,4.060902993991812,264.10056034345706,1.4078531112156068e6,1.4077422070651548e6
0,684,1.245222053174438,58.71632696739619,1.4089119531565578e10,-0.0,7.787210880242726e7,3.917540288929467e10,0.3715516435296708,4.046971672816923,264.2234713532829,1.4123289615223943e6,1.4122186489820476e6
0,685,1.2409344728781229,58.74302071625573,1.4167144978232327e10,-0.0,7.817888011088383e7,3.93853878977231e10,0.371473608698903,4.0330370368539,264.3435932231508,1.4168092034158274e6,1.416699482362891e6
0,686,1.2371511312839032,58.77042579251199,1.424547766122401e10,-0.0,7.848656388825099e7,3.959630516611617e10,0.3713965065113614,4.0207411766726855,264.46691606630395,1.4212981183258914e6,1.4211889018505064e6
0,687,1.2327376097889344,58.797818699047,1.4324118401233913e10,-0.0,7.879508475155629e7,3.980810482308526e10,0.37131965678278595,4.006397231814037,264.5901841457115,1.4257934549712213e6,1.425684851920846e6
0,688,1.2296872640725502,58.82430047828386,1.44030680263483e10,-0.0,7.910433056585924e7,4.002071140296286e10,0.3712420333106702,3.9964836082357884,264.70935215227735,1.4302921173209741e6,1.430183892502042e6
0,689,1.2253499809383963,58.851327623000174,1.448232736058849e10,-0.0,7.941448306500934e7,4.023425147120295e10,0.3711652679413462,3.982387438049788,264.8309743035008,1.4347990707888198e6,1.4346914462085145e6
0,690,1.2214967325504806,58.87836172513283,1.4561897231222614e10,-0.0,7.972547238087922e7,4.044867871158405e10,0.3710887097154274,3.969864380789062,264.9526277630977,1.439312410179528e6,1.4392053026003805e6
0,691,1.2178735162676766,58.90469977294496,1.464177846869846e10,-0.0,8.00372211273233e7,4.066394133028194e10,0.3710116711557639,3.958088927869949,265.0711489782523,1.4438298748807309e6,1.4437232447350244e6
0,692,1.2139763043995826,58.931192093846,1.472197190096725e10,-0.0,8.034983002329296e7,4.088011047515148e10,0.3709350336052462,3.9454229892986437,265.190364422307,1.4483542709159637e6,1.4482481653597443e6
0,693,1.2103506063873233,58.95739517358676,1.4802478360339146e10,-0.0,8.066324690477507e7,4.109715174466998e10,0.37085832463138807,3.9336394707588007,265.3082782811404,1.4528841103804703e6,1.45277848297583e6
0,694,1.2068524207446651,58.983799787739926,1.4883298677680576e10,-0.0,8.09775294915472e7,4.131510678945318e10,0.3707820380201354,3.9222703674201616,265.4270990448297,1.4574209994732956e6,1.4573158287154576e6
0,695,1.2020305053432918,59.00976734014991,1.4964433688232838e10,-0.0,8.129261430487499e7,4.153393325365528e10,0.37070562514953537,3.9065991423656983,265.5439530306746,1.4619629913225349e6,1.4618585027860315e6
0,696,1.1986569279022217,59.03586849322524,1.504588422624065e10,-0.0,8.16085524041814e7,4.17536682470696e10,0.37062949301083686,3.8956350156822204,265.6614082195136,1.4665116973128067e6,1.466407644286911e6
0,697,1.1954663888459758,59.06204027182016,1.5127651128230648e10,-0.0,8.192534460813724e7,4.197431406364101e10,0.37055364816772995,3.8852657637494215,265.77918122319073,1.471067023170964e6,1.470963374859688e6
0,698,1.191699012460938,59.08858775625283,1.5209735230492825e10,-0.0,8.22430306390038e7,4.219590015553182e10,0.3704784244670529,3.873021790498048,265.8986449031377,1.475630024596155e6,1.4755268793040877e6
0,699,1.187832176218531,59.11393687758239,1.5292137372734959e10,-0.0,8.256143115494575e7,4.241830300457211e10,0.3704022769446091,3.860454572710226,266.0127159491208,1.4801955525331374e6,1.4800929267542795e6
0,700,1.1846492199620218,59.13988892804937,1.5374858394143345e10,-0.0,8.288074686650614e7,4.264166441241096e10,0.3703269010543449,3.850109964876571,266.12950017622217,1.4847693843514747e6,1.4846671626581948e6
0,701,1.1803719219850688,59.16566034257136,1.5457899136307888e10,-0.0,8.320089985822685e7,4.2865931664309135e10,0.37025163723858323,3.8362087464514736,266.2454715415711,1.4893491310743098e6,1.4892474984875428e6
0,702,1.1774346858448088,59.191076707195464,1.5541260441293789e10,-0.0,8.352185876255654e7,4.30910844100209e10,0.37017619131451907,3.8266627289956285,266.35984518237956,1.4939340173919774e6,1.4938327476786822e6
0,703,1.1735600462719138,59.216842895782435,1.5624943152718662e10,-0.0,8.384371634128329e7,4.33171894352035e10,0.37010135296113,3.8140701503837198,266.47579303102094,1.4985265256930261e6,1.498425777187664e6
0,704,1.169982790768765,59.24186429565209,1.5708948115558727e10,-0.0,8.416634394337073e7,4.3544158020574265e10,0.3700260232349816,3.802444069998486,266.58838933043444,1.5031229998413776e6,1.5030227222681122e6
0,705,1.1661895187660343,59.267521877480995,1.5793276175970455e10,-0.0,8.448990095819245e7,4.377210399955523e10,0.3699515281836614,3.7901159359896113,266.7038484486645,1.5077279622493163e6,1.507628192155329e6
0,706,1.1627642904342546,59.29274279262992,1.587792818072794e10,-0.0,8.481426477064756e7,4.4000942747349236e10,0.3698768300739932,3.778983943911327,266.81734256683467,1.512337884074138e6,1.512238559626117e6
0,707,1.1587811544045543,59.3177316558114,1.5962904978816517e10,-0.0,8.513946453355134e7,4.423069644640428e10,0.36980217083892936,3.7660387518148015,266.9297924511513,1.5169535081606284e6,1.5168547227590608e6
0,708,1.155883218461819,59.3429339276243,1.604820742053078e10,-0.0,8.546554282007353e7,4.446139689608128e10,0.3697278783207812,3.756620460000912,267.0432026743093,1.5215761384691405e6,1.5214777107777188e6
0,709,1.153032920178343,59.36773315871268,1.6133836356464672e10,-0.0,8.57924371274781e7,4.46930015669173e10,0.36965343688720803,3.7473569905796147,267.15479921420706,1.5262038655163331e6,1.5261057877961795e6
0,710,1.149112488842345,59.39276306639151,1.6219792640023907e10,-0.0,8.612022557595247e7,4.492556751890234e10,0.3695794857497747,3.734615588737621,267.2674337987618,1.5308388382289289e6,1.530741289275838e6
0,711,1.1449467589528406,59.417579905045464,1.6306077123418888e10,-0.0,8.644885528976421e7,4.515905898760346e10,0.36950557510407844,3.721076966596732,267.3791095727046,1.5354795481437093e6,1.5353825685196877e6
0,712,1.1419371262173392,59.4425474194558,1.6392690661860126e10,-0.0,8.67783608628814e7,4.539350227251144e10,0.3694319654463833,3.7112956602063525,267.4914633875511,1.5401270552980413e6,1.5400304527930703e6
0,713,1.1383817364172257,59.46696502413893,1.647963411144292e10,-0.0,8.71086740671551e7,4.562885049843866e10,0.36935810833911653,3.699740643355984,267.6013426086252,1.5447792342107864e6,1.5446830994433889e6
0,714,1.134771319396575,59.49155817491609,1.6566908329981869e10,-0.0,8.743987464851493e7,4.5865162169057785e10,0.36928463515236515,3.6880067880388685,267.71201178712244,1.5494383936462437e6,1.5493427357948753e6
0,715,1.1316076162155795,59.516192704879884,1.6654514175163067e10,-0.0,8.777194617285536e7,4.610242733842852e10,0.3692113982351283,3.6777247527006334,267.8228671719595,1.5541040566128832e6,1.5540088018149773e6
0,716,1.1286218388786744,59.54046140995134,1.6742452507131672e10,-0.0,8.810484583880404e7,4.634061711345202e10,0.369138047767598,3.6680209763556917,267.932076344781,1.5587749271413512e6,1.5586800460825162e6
0,717,1.1248347450633844,59.565157602847464,1.683072418828059e10,-0.0,8.843866833844659e7,4.657980101038561e10,0.36906533617607984,3.6557129214559994,268.04320921281357,1.5634536565791206e6,1.563359281781267e6
0,718,1.1211826711245094,59.58907740826014,1.6919330079604038e10,-0.0,8.87732759426393e7,4.681988204721098e10,0.36899215179207795,3.6438436811546557,268.1508483371706,1.5681362679812144e6,1.5680423768349178e6
0,719,1.1179363552770583,59.61327698689671,1.7008271044567005e10,-0.0,8.910878606255937e7,4.706094613441318e10,0.3689194154038164,3.6332931546504392,268.2597464410352,1.5728261586458678e6,1.5727326844704724e6
0,720,1.114689231416254,59.637581203154696,1.7097547948328693e10,-0.0,8.944518245791185e7,4.7302983421367836e10,0.3688469895048507,3.6227400021028253,268.36911541419613,1.577522795457954e6,1.5774297385261788e6
0,721,1.1112369662310748,59.66152052074543,1.718716165798322e10,-0.0,8.978241522744583e7,4.754595972100522e10,0.3687744738146009,3.611520140250993,268.4768423433544,1.5822246756443076e6,1.5821320695675893e6
0,722,1.108113936982734,59.68558582999591,1.7277113038438755e10,-0.0,9.012053734155318e7,4.778991492216264e10,0.3687022705146536,3.6013702951938855,268.5851362349816,1.586933343631491e6,1.5868411345651434e6
0,723,1.105267611327951,59.70912496200008,1.7367402960206882e10,-0.0,9.04594779711127e7,4.80347996129076e10,0.36862981874832723,3.5921197368158406,268.6910623290004,1.5916466934544512e6,1.5915548361555554e6
0,724,1.101868153406627,59.73276295575404,1.7458032292917217e10,-0.0,9.079931189562859e7,4.8280669519517876e10,0.3685576976788367,3.581071498571538,268.7974333008932,1.5963668168981103e6,1.5962754019395567e6
0,725,1.0985163243973823,59.756639993247184,1.75490019070777e10,-0.0,9.11400526961467e7,4.8527536297628654e10,0.36848599634550916,3.5701780542914925,268.90487996961235,1.601094117353553e6,1.6010031370344888e6
0,726,1.0946916018246458,59.78030102957155,1.764031267567676e10,-0.0,9.148165385751122e7,4.877536802487639e10,0.3684143487151855,3.557747705930099,269.01135463307196,1.6058271656368813e6,1.6057366968362895e6
0,727,1.0918460054383547,59.80382330040803,1.7731965471562824e10,-0.0,9.182411774725243e7,4.90241681306897e10,0.3683427547962127,3.548499517674653,269.1172048518361,1.6105660917465992e6,1.6104759751390207e6
0,728,1.088401894146795,59.826839431661725,1.782396116950394e10,-0.0,9.216741310142611e7,4.927391556833426e10,0.3682709786244524,3.5373061559770838,269.22077744247775,1.6153098380890032e6,1.6152201708499028e6
0,729,1.0856684139230854,59.85041127336171,1.7916300645831852e10,-0.0,9.251165164967161e7,4.9524693406778755e10,0.36819985421514023,3.5284223452500276,269.32685073012766,1.620061730928935e6,1.6199723980346888e6
0,730,1.0819428324432527,59.87388353372216,1.800898477776826e10,-0.0,9.28567708919318e7,4.977645797334196e10,0.36812890510192,3.5163142054405716,269.4324759017497,1.6248197910158786e6,1.6247309531930117e6
0,731,1.0787891060704875,59.896676229830135,1.8102014444036983e10,-0.0,9.320270026739307e7,5.0029159451427345e10,0.3680575797345507,3.5060645947290845,269.5350430342356,1.6295820147318852e6,1.6294935792130486e6
0,732,1.0756085914761493,59.920191498205725,1.8195390524572414e10,-0.0,9.354959838484111e7,5.028291549313128e10,0.3679870695491924,3.495727922297485,269.64086174192573,1.6343529845765918e6,1.6342649559337334e6
0,733,1.0730455012144353,59.94311360274605,1.828911389980193e10,-0.0,9.389731840812065e7,5.053762049335051e10,0.3679162554064493,3.487397878946915,269.74401121235724,1.639128394301651e6,1.6390406729550015e6
0,734,1.0697844580621894,59.965877829364324,1.8383185452613926e10,-0.0,9.424591611941727e7,5.079331697903835e10,0.3678455572420897,3.4767994887021154,269.84645023213943,1.643909758895001e6,1.6438224573744196e6
0,735,1.067010940984122,59.98863845420035,1.8477606065354534e10,-0.0,9.459540369223651e7,5.10500156484393e10,0.3677750492294305,3.4677855581983965,269.9488730439016,1.6486974801905989e6,1.6486105201536652e6
0,736,1.063690507014016,60.0116346913491,1.85723766241842e10,-0.0,9.49458137444672e7,5.130774229174366e10,0.36770496957902393,3.4569941477955517,270.05235611107094,1.6534924154714048e6,1.6534058849194709e6
0,737,1.0601466903015575,60.034081713787494,1.8667498013976513e10,-0.0,9.529705981193632e7,5.1566435067420555e10,0.36763466672268447,3.4454767434800617,270.15336771204375,1.6582920023002056e6,1.6582059367894402e6
0,738,1.0572915246109682,60.05723710377887,1.8762971123873524e10,-0.0,9.564927627125292e7,5.182619476431113e10,0.3675651170843452,3.4361974549856464,270.2575669670049,1.6631002298399122e6,1.6630145192540332e6
0,739,1.0543936606910607,60.07960209637346,1.8858796839399258e10,-0.0,9.600230392618954e7,5.208690576205482e10,0.36749514452708215,3.426779397245947,270.3582094336806,1.667912315548147e6,1.6678269666252357e6
0,740,1.05155751770373,60.10255161546472,1.8954976052481884e10,-0.0,9.635629385514088e7,5.2348681400322365e10,0.3674258471881993,3.4175619325371223,270.4614822695912,1.6727326925099648e6,1.6726476956627602e6
0,741,1.0480951036043717,60.12436613253388,1.905150965378597e10,-0.0,9.671106283749586e7,5.261138790879846e10,0.36735588345172215,3.406309086714208,270.55964759640244,1.677555862499151e6,1.6774713173070352e6
0,742,1.045425972072859,60.1471321763527,1.914839853499123e10,-0.0,9.70668328402406e7,5.28751914324673e10,0.3672868514644487,3.3976344092367916,270.66209479358713,1.6823884497023448e6,1.6823042300863487e6
0,743,1.0422690155834202,60.16916773245614,1.92456435901107e10,-0.0,9.74234278969003e7,5.3139963337286224e10,0.3672174723212953,3.387374300646116,270.76125479605264,1.6872251256329655e6,1.6871413090666197e6
0,744,1.0398265054044407,60.19151254902321,1.934324571249426e10,-0.0,9.778095661941949e7,5.340578601235384e10,0.3671485159794968,3.3794361425644324,270.86180647060445,1.692069151031184e6,1.6919856242272847e6
0,745,1.0367933833436846,60.21352876560239,1.944120580043658e10,-0.0,9.813935720921184e7,5.367261532042625e10,0.3670795356888861,3.369578495866975,270.96087944521076,1.6969185714194486e6,1.69683542812711e6
0,746,1.0333666779001485,60.23578060644842,1.9539524749341373e10,-0.0,9.849869128276736e7,5.394049894760307e10,0.3670109628400046,3.3584417031754823,271.0610127290179,1.7017751922667152e6,1.7016924948050575e6
0,747,1.0300621526360132,60.2577536745014,1.9638203458162937e10,-0.0,9.885890154458946e7,5.4209395995645386e10,0.3669423757049522,3.347701996067043,271.1598915352563,1.7066373117829289e6,1.7065550405822492e6
0,748,1.0273474023762041,60.27953405915594,1.9737242826920933e10,-0.0,9.921999629996565e7,5.447931440545338e10,0.36687382351623987,3.3388790577226635,271.25790326620177,1.711505170821815e6,1.7114232327072083e6
0,749,1.0242757946425478,60.30130059436388,1.9836643755902523e10,-0.0,9.95820008543218e7,5.47502748839845e10,0.36680548255933965,3.3288963325882803,271.35585267463745,1.7163794222040058e6,1.716297873483677e6
0,750,1.0213052571075227,60.32299704741734,1.9936407147259617e10,-0.0,9.994490805081214e7,5.502227389084949e10,0.3667372906079719,3.319242085599449,271.453486713378,1.7212598479598102e6,1.7211786726819666e6
0,751,1.0188806482237545,60.344759115401025,2.0036533905304935e10,-0.0,1.0030873160414942e8,5.529532352941128e10,0.36666933264748114,3.311362106727202,271.5514160193046,1.726146850630398e6,1.7260659630818733e6
0,752,1.0156561616070543,60.36634231584735,2.0137024933521793e10,-0.0,1.0067345285743053e8,5.556941161526597e10,0.36660147612144983,3.3008825252229266,271.64854042131304,1.7310397483740407e6,1.7309592741730122e6
0,753,1.01292739441697,60.38763396078575,2.0237881138502903e10,-0.0,1.0103905451399863e8,5.584452691053806e10,0.3665335856908281,3.2920140318551527,271.74435282353585,1.735938075094332e6,1.73585793641291e6
0,754,1.0109775365409845,60.40956984350596,2.0339103426914776e10,-0.0,1.0140563749814436e8,5.612074724668607e10,0.3664663525858876,3.2856769937581998,271.84306429577686,1.7408448267495665e6,1.7407649019619848e6
0,755,1.0071175103055086,60.431076396568294,2.044069270843986e10,-0.0,1.0177310016608956e8,5.6397997916957756e10,0.3663990750391302,3.273131908492903,271.9398437845573,1.7457567532792361e6,1.7456773411061633e6
0,756,1.0049725237243257,60.45226983812763,2.0542649891234188e10,-0.0,1.021414386382078e8,5.66762777192509e10,0.3663317010186855,3.2661607021040586,272.0352142715743,1.7506739435692646e6,1.7505947759795855e6
0,757,1.0015522399498726,60.47372632111804,2.0644975886879772e10,-0.0,1.0251073082609515e8,5.695564734847426e10,0.3662647741172137,3.2550447798370863,272.1317684450312,1.7555984911701728e6,1.7555197671899488e6
0,758,0.9992576769098632,60.494343488823034,2.074767160649252e10,-0.0,1.0288084754622155e8,5.723601083354342e10,0.3661973880220793,3.2475874499570554,272.22454569970364,1.7605266533051226e6,1.7604481973852224e6
0,759,0.9957469373659235,60.515588954455914,2.0850737965493244e10,-0.0,1.0325195938094193e8,5.7517499204641685e10,0.3661307135497548,3.2361775464392513,272.32015029505163,1.7654633452342188e6,1.7653853466625952e6
0,760,0.9927154854440415,60.53685651566457,2.095417587638367e10,-0.0,1.0362399399452333e8,5.780005955945406e10,0.36606423715373404,3.226325327693135,272.41585432049055,1.7704064794520582e6,1.7703288635846197e6
0,761,0.9904336201866193,60.55799503874011,2.1057986256499218e10,-0.0,1.039969350573445e8,5.808368132213994e10,0.3659978382412844,3.218909265606513,272.5109776743305,1.7753555479854145e6,1.7752781986372855e6
0,762,0.9882683281632472,60.57893411370598,2.1162170020785152e10,-0.0,1.0437077931807333e8,5.836836381958673e10,0.3659314904288267,3.211872066530553,272.6052035116769,1.7803103736749762e6,1.7802332729501096e6
0,763,0.9852368183725173,60.59941665507963,2.126672809004556e10,-0.0,1.0474550522489734e8,5.865409239655111e10,0.3658650465663302,3.202019659710681,272.69737494785835,1.7852702050040173e6,1.7851934868884252e6
0,764,0.9818548997127303,60.619976191570004,2.137166138182477e10,-0.0,1.0512116870174503e8,5.894091150630844e10,0.3657988722230204,3.1910284240663733,272.789892862065,1.7902367207511456e6,1.790160439178439e6
0,765,0.9799904309567886,60.64074156333128,2.1476970818764812e10,-0.0,1.0549777571221124e8,5.922882760107678e10,0.3657329885962423,3.184968900609563,272.88333703499075,1.7952101907844755e6,1.7951341118060646e6
0,766,0.9768641205746442,60.6614407350083,2.1582657322026745e10,-0.0,1.0587531169954133e8,5.9517831439821915e10,0.36566730248310425,3.1748083918675936,272.97648330753736,1.8001899545847191e6,1.800114272671962e6
0,767,0.9740091279401781,60.68238767523485,2.1688721814725735e10,-0.0,1.062538040186573e8,5.980794586758441e10,0.3656019787456441,3.165529665805579,273.0707445385568,1.80517690426783e6,1.805101577616607e6
0,768,0.9709910202282275,60.703024113077575,2.179516522085729e10,-0.0,1.0663319632176954e8,6.009912955426172e10,0.36553663752842014,3.155720815741739,273.1636085088491,1.810169275482111e6,1.810094328972382e6
0,769,0.9688582376863704,60.722864968389715,2.190198846750742e10,-0.0,1.0701343316633213e8,6.0391341637401985e10,0.3654709034295729,3.1487892724807036,273.2528923577537,1.8151654257724844e6,1.815090723497831e6
0,770,0.9654870679953287,60.74352516017056,2.2009192480769115e10,-0.0,1.0739469810920446e8,6.068472506331831e10,0.3654059849225005,3.1378329709848183,273.3458632207675,1.820170718934282e6,1.8200964507201768e6
0,771,0.9638901938232669,60.763790223018084,2.2116778188781284e10,-0.0,1.0777684850132696e8,6.0979172005741806e10,0.3653409228834029,3.1326431299256177,273.4370560035814,1.8251810126128513e6,1.825106907057088e6
0,772,0.9606896022809372,60.784311676192466,2.222474652192243e10,-0.0,1.0815997102929291e8,6.1274751112691696e10,0.3652762907682476,3.122241207413046,273.5294025428661,1.8301986641360968e6,1.830124966407425e6
0,773,0.9583224706925677,60.80430169361268,2.23330984106191e10,-0.0,1.0854397150849594e8,6.157139156544827e10,0.365211456705746,3.114548029750845,273.61935762125705,1.8352209503204846e6,1.8351475330761157e6
0,774,0.9556177554753216,60.82456449501626,2.2441834785384136e10,-0.0,1.0892894221074976e8,6.186916648573618e10,0.36514701684925277,3.105757705294795,273.7105402275732,1.840250549672129e6,1.840177464447096e6
0,775,0.953129183520368,60.84433478067687,2.255095658158449e10,-0.0,1.0931480046638769e8,6.216801377986597e10,0.36508242656918805,3.097669846441196,273.7995065130459,1.8452849568878552e6,1.8452121706959766e6
0,776,0.950264291164494,60.86443926487664,2.2660464732281704e10,-0.0,1.0970163800718354e8,6.2468006361292725e10,0.3650182712463229,3.0883589462846053,273.88997669194487,1.85032687764508e6,1.8502544477126296e6
0,777,0.9481556808449962,60.88434754319806,2.277036017291219e10,-0.0,1.1008939442320608e8,6.276909929391892e10,0.3649541492773538,3.081505962746238,273.97956394439126,1.8553745188495533e6,1.855302330412111e6
0,778,0.9448971774023055,60.904299613862094,2.2880643841974804e10,-0.0,1.1047810535975152e8,6.307132212791188e10,0.36489028878250335,3.070915826557493,274.06934826237944,1.8604287978449706e6,1.860357025126485e6
0,779,0.9429354246485919,60.923915408106836,2.2991316676443256e10,-0.0,1.1086772027772017e8,6.337463741990075e10,0.3648263498082893,3.0645401301079236,274.15761933648076,1.86548830604569e6,1.8654167527236755e6
0,780,0.9400133819646712,60.94388086361803,2.310237961566286e10,-0.0,1.1125832354079083e8,6.3679112746153984e10,0.3647628692480006,3.0550434913851814,274.24746388628114,1.8705554212871175e6,1.8704842326062708e6
0,781,0.9375229172918595,60.96320447936084,2.3213833600512714e10,-0.0,1.1164980508214079e8,6.3984664168639244e10,0.3646991371697832,3.0469494811985434,274.33442015712376,1.8756268490949227e6,1.8755559597158844e6
0,782,0.9349548038960989,60.98307248092429,2.3325679573130077e10,-0.0,1.1204229371106747e8,6.429139410892468e10,0.3646359600464608,3.0386031126623214,274.4238261641593,1.880706443011722e6,1.8806358647506142e6
0,783,0.9323817778625116,61.002467206601196,2.343791847603651e10,-0.0,1.1243568295027182e8,6.459922127402632e10,0.3645726597767177,3.030240778053163,274.5111024297054,1.8857909250105736e6,1.8857206584857078e6
0,784,0.9300083244368962,61.02194904399873,2.355055125396863e10,-0.0,1.1283003213590226e8,6.4908193940578735e10,0.3645096001567757,3.0225270544199128,274.59877069799427,1.890882081716594e6,1.8908120969635579e6
0,785,0.9276109690024221,61.0410414121082,2.366357885249426e10,-0.0,1.1322529337877758e8,6.521827644984614e10,0.36444647597559465,3.014735649257872,274.68468635448687,1.8959783979113898e6,1.8959086984788934e6
0,786,0.9249320399656709,61.06062056414871,2.3777002219455585e10,-0.0,1.136215612330245e8,6.552954490970166e10,0.3643838676230691,3.0060291298884305,274.7727925386692,1.9010827097278878e6,1.9010133379014474e6
0,787,0.92269632603995,61.079972229505266,2.389082230125134e10,-0.0,1.1401875840778804e8,6.584194056567785e10,0.3643212840991583,2.9987630596298374,274.8598750327737,1.9061926667239557e6,1.906123556109479e6
0,788,0.9197836326862601,61.09920858653759,2.400504004738383e10,-0.0,1.144169031452225e8,6.6155479631051506e10,0.3642588353678212,2.989296806230345,274.94643863941917,1.9113087135122065e6,1.9112399652424946e6
0,789,0.9175156500016488,61.11839523888568,2.4119656409328907e10,-0.0,1.1481599739154695e8,6.647016553260164e10,0.36419652058826224,2.9819258625053586,275.03277857498557,1.916430962091139e6,1.9163624798520964e6
0,790,0.9147267128324197,61.137715762151466,2.4234672337595318e10,-0.0,1.1521606699348493e8,6.6786020587257774e10,0.364134494371202,2.9728618167053638,275.1197209296816,1.9215600893898224e6,1.9214919508224395e6
0,791,0.912433728122718,61.15644108841292,2.4350088786968296e10,-0.0,1.1561703213211899e8,6.710298362953782e10,0.36407225833945217,2.9654096163988335,275.20398489785816,1.9266936772711794e6,1.9266258083827756e6
0,792,0.9099896425300474,61.17526853657897,2.4465906710685986e10,-0.0,1.1601897004011211e8,6.742111756108281e10,0.36401027894596216,2.957466338222654,275.28870841460537,1.9318340144725384e6,1.931766437758283e6
0,793,0.9082248537347539,61.194368740322446,2.4582127063670704e10,-0.0,1.1642189586377817e8,6.774043635630538e10,0.3639486357651398,2.95173077463795,275.374659331451,1.9369815872993257e6,1.9369142020534785e6
0,794,0.9053778016818697,61.21294504747682,2.4698750804581074e10,-0.0,1.1682573575344528e8,6.806088338365448e10,0.3638868813530405,2.9424778554660764,275.4582527136457,1.9421339676567877e6,1.9420669343135117e6
0,795,0.9029723803353495,61.23199452642304,2.4815778889165516e10,-0.0,1.172305879357639e8,6.8382538519766785e10,0.36382559418178434,2.934660236089886,275.54397536890366,1.9472942448141472e6,1.9472274979504505e6
0,796,0.9007876993926192,61.250550054754974,2.4933212277443645e10,-0.0,1.1763635378035675e8,6.870532533172033e10,0.3637641747374894,2.9275600230260124,275.6274752463974,1.9524593294135458e6,1.9523928363103652e6
0,797,0.8975965383328659,61.26921344404383,2.50510519300658e10,-0.0,1.1804310288145307e8,6.90293010664523e10,0.3637030372461701,2.9171887495818143,275.7114604981972,1.9576312445846724e6,1.9575651537510285e6
0,798,0.8963399809849772,61.2878074610623,2.516929880927177e10,-0.0,1.184508044687729e8,6.9354443156809e10,0.36364197959213657,2.913104938201176,275.7951335747804,1.9628092045613674e6,1.9627432307250628e6
0,799,0.893731423672421,61.30614639640931,2.5287953876558613e10,-0.0,1.1885945555965512e8,6.968075111560583e10,0.3635809890258928,2.904627126935368,275.8776587838419,1.9679928553344342e6,1.9679271977454647e6
0,800,0.8906021564917058,61.32506886415068,2.5407018097496014e10,-0.0,1.1926914062749459e8,7.000829440449965e10,0.36352055383929577,2.894457008598044,275.96280988867807,1.9731848273143386e6,1.9731195624282975e6
0,801,0.8886867054799203,61.343458514453324,2.552649243674526e10,-0.0,1.1967973701536758e8,7.033697691256418e10,0.363459935724384,2.888231792809741,276.04556331503994,1.978381410097919e6,1.978316359452231e6
0,802,0.8865060610192542,61.361582252631,2.5646377861893696e10,-0.0,1.2009128048636481e8,7.066682908817088e10,0.3633993451342969,2.881144698312576,276.1271201368395,1.9835835691790928e6,1.983518771703291e6
0,803,0.8834770432032614,61.38026636172192,2.5766675337809765e10,-0.0,1.2050386049496877e8,7.099792463965015e10,0.3633392997778891,2.8713003904105996,276.2111986277487,1.9887939985071253e6,1.9887295784375176e6
0,804,0.8823939181112023,61.39799214191814,2.5887385837756336e10,-0.0,1.2091730828433374e8,7.133013002284799e10,0.3632787973490327,2.8677802338614073,276.29096463863164,1.994007621211237e6,1.9939432937837346e6
0,805,0.8792932195434908,61.416416378268956,2.6008510330048138e10,-0.0,1.2133181456316192e8,7.166360039329721e10,0.36321895520769437,2.857702963516345,276.3738737022103,1.9992300421366843e6,1.9991661023573973e6
0,806,0.8775582950202061,61.4346246862696,2.6130049785626232e10,-0.0,1.2174727053957377e8,7.199825026927023e10,0.3631591210533886,2.85206445881567,276.4558110882132,2.0044580811125564e6,2.0043943295517527e6
0,807,0.8750352450053727,61.45266930554192,2.6252005178443905e10,-0.0,1.2216369264512031e8,7.233409478616818e10,0.36309939069785657,2.843864546267461,276.5370118749386,2.009692062548534e6,2.0096286140789113e6
0,808,0.872913300147306,61.47025166381481,2.637437748107281e10,-0.0,1.2258104594946037e8,7.267110764609117e10,0.36303955293306417,2.8369682254787443,276.6161324871666,2.0149309426809053e6,2.0148677387929256e6
0,809,0.8705415984537148,61.488845451709174,2.6497167671133244e10,-0.0,1.2299948648556234e8,7.300941689568668e10,0.3629804971961884,2.829260194974573,276.6998045326913,2.0201794948501606e6,2.0201165720189079e6
0,810,0.8682926819282928,61.50631750927674,2.6620376723320194e10,-0.0,1.23418794010443e8,7.334884642513863e10,0.36292095367241495,2.8219512162669513,276.77842879174534,2.0254308513243592e6,2.0253681914782862e6
0,811,0.8660253250216872,61.524364741325066,2.6744005616487118e10,-0.0,1.238391451045231e8,7.368954106328111e10,0.36286192466077744,2.8145823063204833,276.8596413359628,2.0306904638063877e6,2.0306280696950075e6
0,812,0.8637561891119678,61.54222391427442,2.686805532848631e10,-0.0,1.2426046234291005e8,7.403144009395665e10,0.36280296096822817,2.8072076146138953,276.9400076142349,2.0359558837791784e6,2.0358937555905755e6
0,813,0.861496460175766,61.55986384573993,2.699252684059962e10,-0.0,1.2468274372377051e8,7.43745438068258e10,0.3627440448539378,2.7998634955712394,277.0193873058297,2.0412270106525721e6,2.041165146949397e6
0,814,0.8592596368953417,61.577432470126936,2.711742113380366e10,-0.0,1.2510600561102083e8,7.471886743356729e10,0.362685262046199,2.7925938199098606,277.0984461155712,2.046504317807513e6,2.046442715233959e6
0,815,0.8573384563037194,61.595276943319206,2.7242739191106983e10,-0.0,1.2553028347320761e8,7.506444183955722e10,0.3626268032905414,2.786349982987088,277.1787462449364,2.0517888969207895e6,2.051727510030645e6
0,816,0.8553176083832013,61.612990564787815,2.7368481995155834e10,-0.0,1.2595553867185573e8,7.541123756107845e10,0.3625684451722892,2.7797822272454042,277.25845754154517,2.0570794742358075e6,2.0570183174157157e6
0,817,0.8527292879298798,61.63038473110505,2.749465053344685e10,-0.0,1.2638175524436699e8,7.575924350120097e10,0.36251009358145236,2.7713701857721094,277.33673128997276,2.0623754789060678e6,2.062314633665342e6
0,818,0.8506222776539482,61.647463575309416,2.762124579059363e10,-0.0,1.2680893020138188e8,7.610845911413675e10,0.3624517230317104,2.7645224023753316,277.4135860888924,2.0676768495351712e6,2.0676162465868986e6
0,819,0.8484411995844665,61.66500220623111,2.774826875486031e10,-0.0,1.2723714643915883e8,7.645895417881076e10,0.36239378796087485,2.7574338986495164,277.49250992803996,2.0729861091824574e6,2.0729257592148678e6
0,820,0.8459209966170694,61.68240755578956,2.7875720415365513e10,-0.0,1.2766634572044443e8,7.681068307539893e10,0.36233595832552296,2.7492432390054757,277.570834001053,2.0783013764573706e6,2.0782413279229912e6
0,821,0.8433226181878752,61.69951284018244,2.8003601761739697e10,-0.0,1.2809651111545818e8,7.716363386405147e10,0.36227813372315126,2.7407985091105944,277.647807780821,2.0836220986507775e6,2.0835623624732248e6
0,822,0.8422056361231516,61.71686570593302,2.8131913785182667e10,-0.0,1.2852769273914829e8,7.751784964639723e10,0.3622205782299459,2.7371683174002426,277.7258956766986,2.0889499195651636e6,2.0888902842842636e6
0,823,0.8398976822020547,61.73418994741246,2.826065747923225e10,-0.0,1.2895987550130358e8,7.78733200583406e10,0.36216320903604643,2.729667467156678,277.80385476335607,2.0942841437697003e6,2.0942247794159367e6
0,824,0.8376741489886168,61.75115898790964,2.8389833837097736e10,-0.0,1.2939302174546705e8,7.823001608116711e10,0.36210581033289335,2.7224409842130046,277.88021544559336,2.099623635211424e6,2.099564529610024e6
0,825,0.8353945665408395,61.76803845158501,2.85194438531935e10,-0.0,1.2982716036217041e8,7.858796344559709e10,0.36204853380105967,2.7150323412577286,277.95617303213254,2.1049692545750323e6,2.1049104156059814e6
0,826,0.8334786736055524,61.78522345920581,2.8649488525083195e10,-0.0,1.3026233080985288e8,7.894719672385529e10,0.3619915845953697,2.708805689218045,278.03350556642613,2.1103222373166773e6,2.110263613319638e6
0,827,0.8310702709882041,61.802280413002975,2.8779968849474094e10,-0.0,1.3069849403342041e8,7.93076857161646e10,0.3619347461592717,2.700978380711663,278.1102618585134,2.115681255414558e6,2.115622916214072e6
0,828,0.8291011856153357,61.81901531102646,2.8910885825637096e10,-0.0,1.3113562750260492e8,7.966941374651978e10,0.361877888455962,2.6945788532498414,278.18556889961906,2.1210456225452763e6,2.1209875057571195e6
0,829,0.8265433002259308,61.83565737500734,2.904224045227763e10,-0.0,1.3157376022890788e8,8.0032406777487e10,0.3618211641413215,2.686265725734275,278.260458187533,2.126416144691792e6,2.12635833352556e6
0,830,0.8242403655452376,61.85272324363416,2.917403373215201e10,-0.0,1.320129419567712e8,8.039670809196808e10,0.3617648292031773,2.6787811880220223,278.3372545963537,2.1317944160820874e6,2.1317368744008136e6
0,831,0.8226636491529862,61.86923663604757,2.9306266667375996e10,-0.0,1.324530730856762e8,8.076223706682092e10,0.36170834410471225,2.6736568597472052,278.41156486221405,2.1371772796570477e6,2.137119904919611e6
0,832,0.8207600437122708,61.8867216509294,2.943894026117902e10,-0.0,1.3289431341558409e8,8.112912850058694e10,0.3616525536601493,2.66747014206488,278.4902474291823,2.14256968578347e6,2.14251252428746e6
0,833,0.8186407565386614,61.90283611027655,2.9572055519370373e10,-0.0,1.3333642720939642e8,8.149718834605684e10,0.36159620151182215,2.6605824587506497,278.5627624962445,2.1479641327017634e6,2.147907214572646e6
0,834,0.8163371973626512,61.91940976157336,2.9705613447374866e10,-0.0,1.3377960023895644e8,8.18665731519148e10,0.3615402646526979,2.6530958914286162,278.6373439270801,2.1533664725178718e6,2.1533098236362627e6
0,835,0.8144986733129833,61.93575694995774,2.9839615052528454e10,-0.0,1.3422376172479263e8,8.22372259876734e10,0.3614843609391443,2.647120688267196,278.7109062748098,2.1587744666422177e6,2.15871802163734e6
0,836,0.8125519500832346,61.95243923445018,2.9974061343721462e10,-0.0,1.346689719136623e8,8.260919917610023e10,0.36142880093183316,2.6407938377705125,278.7859765550258,2.1641899510847023e6,2.164133725192314e6
0,837,0.8109863822185504,61.96888478250153,3.010895333039916e10,-0.0,1.3511517232022786e8,8.298244590163155e10,0.3613732701178516,2.6357057422102885,278.8599815212569,2.169611062992988e6,2.1695550028398554e6
0,838,0.8081712404288453,61.98521281631445,3.0244292025432415e10,-0.0,1.35562383275857e8,8.335698515973575e10,0.3613178725537967,2.626556531393747,278.93345767341503,2.17503829643232e6,2.1749825766935507e6
0,839,0.8065924630483954,62.00145855592274,3.038007843813931e10,-0.0,1.3601059872724935e8,8.373281389402289e10,0.3612625640214785,2.621425504907285,279.0065635016523,2.180471592489198e6,2.1804160403492004e6
0,840,0.8045206590374782,62.01805937303119,3.051631358525057e10,-0.0,1.3645987125218022e8,8.410997826658081e10,0.3612076138127538,2.614692141871804,279.08126717864036,2.185912468816065e6,2.185857153123525e6
0,841,0.8026880159157357,62.03418169166798,3.065299847807861e10,-0.0,1.369101153068851e8,8.448840849501175e10,0.3611525716821444,2.608736051726141,279.1538176125059,2.191358209963751e6,2.191303097298986e6
0,842,0.8002651808099068,62.05031740869392,3.079013413645355e10,-0.0,1.3736138502244207e8,8.486815205244269e10,0.36109771259832457,2.600861837632197,279.22642833912266,2.196810445576268e6,2.196755617963208e6
0,843,0.7986135357285233,62.06670436653459,3.092772157465482e10,-0.0,1.378136994786658e8,8.524922708586046e10,0.36104312362555996,2.595493991117701,279.30016964940563,2.2022698424524013e6,2.202215192720032e6
0,844,0.7965014629765581,62.0824003114381,3.1065761813102863e10,-0.0,1.382669710333012e8,8.563156173900336e10,0.36098835386223876,2.5886297546738137,279.37080140147145,2.2077334735033484e6,2.207679065424679e6
0,845,0.79454775451562,62.098372470399696,3.1204255870187954e10,-0.0,1.387212949069109e8,8.601523832615175e10,0.3609338813918281,2.582280202175765,279.4426761167986,2.213204387744689e6,2.2131501993488306e6
0,846,0.7926031827715228,62.11458835072101,3.134320476842036e10,-0.0,1.3917666963322905e8,8.640025774129141e10,0.36087969107404066,2.575960344007449,279.5156475782445,2.218682491307414e6,2.21862852132709e6
0,847,0.7906432953201625,62.130250773357616,3.14826095272876e10,-0.0,1.3963301704831633e8,8.678655591263634e10,0.36082538111245793,2.5695907097905284,279.58612848010927,2.224165238745467e6,2.224111489170916e6
0,848,0.7886606082761247,62.146447070087504,3.1622471173830578e10,-0.0,1.400904467419584e8,8.717422766335014e10,0.36077149804506353,2.5631469768974053,279.6590118153938,2.2296561046019024e6,2.229602578605703e6
0,849,0.7860680615814547,62.16206992954091,3.1762790729661266e10,-0.0,1.405488521868101e8,8.75631847769405e10,0.36071750052996265,2.5547212001397277,279.7293146829341,2.2351515910991793e6,2.2350983724519713e6
0,850,0.7845295258395295,62.17782236829989,3.190356922224883e10,-0.0,1.4100829744526926e8,8.795348360623004e10,0.36066370045605667,2.549720958978471,279.80020065734954,2.240653831440168e6,2.240600775038392e6
0,851,0.7822368208810553,62.19315614536512,3.2044807677606075e10,-0.0,1.4146873701062262e8,8.834508751843379e10,0.3606098685405481,2.5422696678634296,279.86920265414307,2.2461611970162224e6,2.2461084063802212e6
0,852,0.7812311554513565,62.20910843707441,3.2186507126230335e10,-0.0,1.4193026632859278e8,8.873807978573071e10,0.3605564686802513,2.5390012552169083,279.9409879668349,2.2516768624262754e6,2.251624161047353e6
0,853,0.7795836491284213,62.224972581509014,3.232866859576144e10,-0.0,1.423928246609765e8,8.913241084005151e10,0.3605031957391592,2.533646859667369,280.01237661679056,2.2571987009254657e6,2.2571461769161955e6
0,854,0.7769884694830285,62.24053447408954,3.2471293117896557e10,-0.0,1.4285639333251944e8,8.952806678807506e10,0.3604499520628313,2.5252125258198426,280.082405133403,2.262726049399419e6,2.262673832393683e6
0,855,0.77527228413558,62.25584941979142,3.2614381724193317e10,-0.0,1.4332097130591613e8,8.992504874236497e10,0.3603967231815996,2.519634923440635,280.15132238906136,2.2682589617421404e6,2.2682069313406358e6
0,856,0.7725790385800831,62.27157943133959,3.275793544747501e10,-0.0,1.437866331661413e8,9.032342254274193e10,0.3603438730947661,2.5108818753852704,280.22210744102813,2.2737996760274833e6,2.2737479655132364e6
0,857,0.7714821957885121,62.28702062567014,3.2901955324758343e10,-0.0,1.4425329957904154e8,9.072312241448026e10,0.3602910004383122,2.5073171363126643,280.2915928155156,2.2793457728100154e6,2.279294164454144e6
0,858,0.7693006274265708,62.30237724599991,3.3046442388301876e10,-0.0,1.4472100335177463e8,9.112417848752075e10,0.3602382657702453,2.5002270391363552,280.36069760699957,2.284898083683433e6,2.284846725202633e6
0,859,0.7677927183110999,62.31783204489277,3.3191397677160213e10,-0.0,1.4518975626227084e8,9.152660295213043e10,0.3601857161155884,2.4953263345110743,280.43024420201743,2.29045707436064e6,2.290405874104937e6
0,860,0.7656690424997545,62.33312227537588,3.333682222923924e10,-0.0,1.4565953907418093e8,9.193038137455635e10,0.36013325448321415,2.4884243881242023,280.49905023919143,2.2960219923798516e6,2.295971033933279e6
0,861,0.7640072233277891,62.347879140329454,3.348271708337749e10,-0.0,1.4613031218914393e8,9.233548171147543e10,0.3600806820361581,2.483023475815315,280.56545613148256,2.3015915893713855e6,2.301540809942264e6
0,862,0.7622044997139396,62.36352291247988,3.362908328154233e10,-0.0,1.4660221910627708e8,9.274202958806851e10,0.3600286852406365,2.4771646240703036,280.63585310615946,2.307170437085161e6,2.3071198558749887e6
0,863,0.7603227661397621,62.37874664898692,3.377592186459164e10,-0.0,1.470751321767471e8,9.314991720394113e10,0.3599766425030183,2.4710489899542267,280.7043599204411,2.3127543613820886e6,2.312703988971536e6
0,864,0.7580868476779693,62.3937046026121,3.3923233876379887e10,-0.0,1.4754906900434852e8,9.355916174337723e10,0.35992463389059515,2.4637822549534003,280.77167071175444,2.318343872824183e6,2.3182937568921875e6
0,865,0.7565389635354216,62.408750709833924,3.4071020360409153e10,-0.0,1.4802406117605639e8,9.396979255687961e10,0.35987280230124574,2.45875163149012,280.8393781942527,2.3239400315780565e6,2.3238900792357563e6
0,866,0.7555537257147816,62.42410724892383,3.4219282362256237e10,-0.0,1.4850013217633647e8,9.438183210245114e10,0.35982125277392235,2.4555496085730404,280.90848262015726,2.3295435548728174e6,2.3294936904263943e6
0,867,0.7532399674332471,62.438877060310695,3.436802093043364e10,-0.0,1.4897720326794004e8,9.479521430287038e10,0.3597696093809465,2.448029894158053,280.97494677139815,2.335151706269596e6,2.33510210853365e6
0,868,0.7509636582360244,62.45368269593947,3.4517237111509e10,-0.0,1.494553309328243e8,9.52099901381825e10,0.3597181315237319,2.4406318892670793,281.0415721317276,2.3407663810517695e6,2.340717044731107e6
0,869,0.7494595327784699,62.46839330178238,3.4666931954437e10,-0.0,1.4993450051249036e8,9.562614899091713e10,0.3596667425141966,2.435743481530027,281.1077698580207,2.3463871138121234e6,2.3463379351594914e6
0,870,0.747598282615153,62.4834451209084,3.481710651163507e10,-0.0,1.504147605379747e8,9.60437351564029e10,0.3596156660736,2.4296944184992473,281.1755030440878,2.3520153695634557e6,2.3519663964809864e6
0,871,0.7460519774797687,62.497967040188215,3.496776183267488e10,-0.0,1.5089602436840138e8,9.646267539220271e10,0.3595644888006675,2.4246689268092485,281.24085168084696,2.3576483271219735e6,2.357599517345198e6
0,872,0.7441564494988255,62.5130396458253,3.511889897165321e10,-0.0,1.5137840139478126e8,9.688306704459604e10,0.3595137169901763,2.418508460871183,281.30867840621386,2.3632894746333435e6,2.363240874901242e6
0,873,0.7424956577556932,62.52769036281242,3.5270518982657135e10,-0.0,1.5186179556964904e8,9.730482854964648e10,0.35946289551130806,2.4131108877060026,281.3746066326559,2.3689356737600155e6,2.3688872526107645e6
0,874,0.7407667162425118,62.54241558062374,3.542262292126494e10,-0.0,1.5234625774323532e8,9.772800634632272e10,0.3594122556870134,2.407491827788163,281.4408701128068,2.3745885265342863e6,2.3745402930373736e6
0,875,0.7387767602740903,62.55713852718448,3.557521184453212e10,-0.0,1.5283178243806487e8,9.815259778877466e10,0.3593617661527755,2.4010244708907935,281.50712337233017,2.380247800764322e6,2.3801997895959415e6
0,876,0.7369895161878232,62.571601660635565,3.572828680935098e10,-0.0,1.5331834392958498e8,9.857858247296545e10,0.359311301713361,2.3952159276104252,281.57220747286004,2.385912645696467e6,2.3858648297544774e6
0,877,0.7350908616170999,62.58629709506504,3.588184887572499e10,-0.0,1.5380599252247825e8,9.900600656648845e10,0.3592610883272709,2.3890453002555745,281.6383369277927,2.3915846497771246e6,2.391537043797471e6
0,878,0.7338224884506301,62.60063103142964,3.603589910323566e10,-0.0,1.5429466874913463e8,9.943482005850456e10,0.35921084610964715,2.384923087464548,281.7028396414334,2.3972618731961893e6,2.397214393524398e6
0,879,0.7316780228303637,62.61498825893364,3.6190438554451096e10,-0.0,1.5478441738958958e8,9.986506433099814e10,0.3591607771052296,2.3779535741986817,281.7674471652014,2.4029456393976174e6,2.4028984020583704e6
0,880,0.729811843939117,62.629092344651475,3.634546829122415e10,-0.0,1.55275208125792e8,1.0029671485947281e11,0.35911073539006655,2.3718884928021304,281.83091555093165,2.408634993210908e6,2.408587961191653e6
0,881,0.728380843768828,62.64374409947969,3.650098937927959e10,-0.0,1.557671189843494e8,1.0072984244593224e11,0.35906106860639986,2.3672377422486908,281.8968484476586,2.414332475191798e6,2.414285591044207e6
0,882,0.7265340620541451,62.658037712476066,3.665700288149866e10,-0.0,1.5626006706309268e8,1.0116437626814908e11,0.35901139634606866,2.3612357016759713,281.9611697061423,2.4200352551896647e6,2.419988573692614e6
0,883,0.7246222420616422,62.672379997100556,3.68135098659382e10,-0.0,1.5675409145910722e8,1.0160035289245348e11,0.3589618890858221,2.355022286700337,282.0257099869525,2.425744606218432e6,2.4256981358252075e6
0,884,0.7231193479394261,62.68662348746486,3.697051140047649e10,-0.0,1.572491772035973e8,1.0203776124750352e11,0.3589124727685647,2.350137880803135,282.08980569359187,2.4314600283530243e6,2.431413715192373e6
0,885,0.7217342877764197,62.700481533325686,3.712800855310892e10,-0.0,1.5774529911737823e8,1.0247658116577083e11,0.35886302997030195,2.345636435273364,282.1521668999656,2.4371806278413497e6,2.4371344564000918e6
0,886,0.7198378576769723,62.714736927761166,3.728600239577435e10,-0.0,1.58242536400875e8,1.029168848554009e11,0.3588139099974807,2.3394730374501598,282.2163161749252,2.442908937048596e6,2.442862974457983e6
0,887,0.7184430894921165,62.72877610502651,3.744449399799208e10,-0.0,1.587408270205968e8,1.0335861956927727e11,0.35876482821297856,2.3349400408493786,282.2794924726193,2.4486429379254617e6,2.4485971183482013e6
0,888,0.7166262995452115,62.74291279076102,3.760348443357208e10,-0.0,1.5924020614826077e8,1.0380181862608348e11,0.3587159368339631,2.3290354735219374,282.3431075584246,2.4543836880890247e6,2.454338066758618e6
0,889,0.7148245596733711,62.75678754043557,3.7762974775539825e10,-0.0,1.5974063867955238e8,1.0424645301058223e11,0.35866707394621394,2.3231798189384563,282.40554393196004,2.4601300156509993e6,2.4600845904582073e6
0,890,0.7127697178462904,62.771107839836105,3.792296609987918e10,-0.0,1.6024219480866948e8,1.0469258727983665e11,0.35861854381652936,2.3165015830004436,282.46998527926246,2.4658841891139834e6,2.465838992992719e6
0,891,0.7107906358794682,62.78470639274099,3.808345948213258e10,-0.0,1.607447624671987e8,1.0514012387614146e11,0.35856984700813693,2.310069566608272,282.5311787673345,2.4716424730899422e6,2.471597495875189e6
0,892,0.7099998572770255,62.79878635793398,3.824445600134299e10,-0.0,1.6124845367503354e8,1.0558916467678694e11,0.35852146828331444,2.307499536150333,282.5945386107029,2.477408625749217e6,2.4773637128738235e6
0,893,0.7082730560786324,62.81251539104865,3.8405956735690414e10,-0.0,1.6175319855971247e8,1.0603964957813283e11,0.35847309917093073,2.3018874322555556,282.65631925971894,2.483180133242642e6,2.48313540641808e6
0,894,0.7065096553952841,62.82629730387484,3.856796276392641e10,-0.0,1.6225903333406007e8,1.064916130367233e11,0.3584248909094681,2.2961563800346734,282.7183378674368,2.488958223394096e6,2.4889136872829585e6
0,895,0.70494009462302,62.84004350191897,3.87304751691597e10,-0.0,1.6276594979853967e8,1.0694504990053331e11,0.35837680165323876,2.291055307524815,282.7801957586354,2.494742599848775e6,2.49469822923653e6
0,896,0.7031049030796508,62.85381383031849,3.889349503320416e10,-0.0,1.6327395673392063e8,1.0739997020038872e11,0.35832886443659717,2.2850909350088653,282.8421622364332,2.5005334818871203e6,2.5004893110928102e6
0,897,0.7012730475243578,62.867518557694936,3.9057023438944565e10,-0.0,1.6378304569799718e8,1.0785636855215892e11,0.35828103663768207,2.279137404454163,282.9038335096272,2.506330567173155e6,2.5062865956176044e6
0,898,0.6996177187547414,62.881065878450094,3.922106147186563e10,-0.0,1.642932084741508e8,1.083142397379218e11,0.3582332772758373,2.2737575859529096,282.96479645302543,2.512133552996075e6,2.512089757761887e6
0,899,0.6979225403147251,62.894522622307875,3.938561021892789e10,-0.0,1.648044535363991e8,1.087735935102949e11,0.35818561784658876,2.2682482560228565,283.02535180038547,2.5179426655452843e6,2.517899051676363e6
0,900,0.6966042638188689,62.908257829618485,3.955067076728717e10,-0.0,1.6531681550231373e8,1.0923446318479518e11,0.3581381999765561,2.2639638574113237,283.08716023328316,2.523759052121776e6,2.523715571091472e6
0,901,0.6948609834412698,62.921554940191804,3.971624420525116e10,-0.0,1.6583023070360976e8,1.0969679365870125e11,0.35809074758573384,2.2582981961841266,283.1469972308631,2.5295804846800514e6,2.529537191056594e6
0,902,0.6938848539382321,62.935138191505644,3.988233162229779e10,-0.0,1.663447643605307e8,1.1016064583090091e11,0.35804353120659127,2.255125775299254,283.2081218617754,2.5354091913538394e6,2.535365986631431e6
0,903,0.6915488442098698,62.9486213936585,4.00489341105318e10,-0.0,1.6686038954588154e8,1.1062599764939923e11,0.3579964336354139,2.247533743682077,283.26879627146326,2.541244076837505e6,2.5412011353971795e6
0,904,0.6898538030764463,62.96215381900694,4.021605276232619e10,-0.0,1.6737711358941594e8,1.1109285792250581e11,0.35794947735002536,2.2420248599984505,283.32969218553126,2.547085491075072e6,2.547042730579163e6
0,905,0.6885358356047967,62.97554859873749,4.038368866946947e10,-0.0,1.6789492107173827e8,1.1156121490045366e11,0.3579025923386975,2.2377414657155894,283.3899686943187,2.5529338237104435e6,2.5528947948113126e6
0,906,0.687517373931715,62.98855977965581,4.0551842928820175e10,-0.0,1.684137903007603e8,1.1203105108366867e11,0.3578556828800672,2.2344314652780737,283.4485190084511,2.5587863589763553e6,2.5587474179021283e6
0,907,0.6856721909054362,63.00206902046477,4.072051663492566e10,-0.0,1.6893381033027273e8,1.1250244933463171e11,0.35780911812930183,2.2284346204426675,283.5093105920915,2.564646935991531e6,2.5646081828537113e6
0,908,0.6843568930329968,63.015010495615265,4.088971088628038e10,-0.0,1.6945487626561415e8,1.1297531676289728e11,0.35776245223327297,2.22415990235724,283.5675472302687,2.570512091512478e6,2.5704734620017917e6
0,909,0.6823345822525779,63.02840237181158,4.1059426780136475e10,-0.0,1.6997709035854873e8,1.134497483557843e11,0.35771610768984496,2.2175873923208784,283.6278106731521,2.5763851301720487e6,2.5763467094525835e6
0,910,0.6808000952557656,63.041393939329076,4.122966541777162e10,-0.0,1.7050036882303703e8,1.1392567021119206e11,0.35766972908830347,2.212600309581238,283.68627272698086,2.5822632820492596e6,2.5822250110611124e6
0,911,0.6796287644255837,63.05483882636518,4.1400427898325745e10,-0.0,1.7102479378357744e8,1.1440315923851329e11,0.3576236512423415,2.208793484383147,283.7467747186433,2.5881492657777574e6,2.5881111008490073e6
0,912,0.6778936570452474,63.06767315720842,4.15717153256078e10,-0.0,1.715502700055142e8,1.1488213091942114e11,0.35757747689841,2.203154385397054,283.8045292074379,2.5940397544023846e6,2.5940017629946475e6
0,913,0.6763383705253206,63.080702413524286,4.17435288023963e10,-0.0,1.720768715424158e8,1.1536265491582933e11,0.35753150515024595,2.198099704207292,283.8631608608593,2.5999372644569073e6,2.599899424849776e6
0,914,0.67466055711016,63.09355671922762,4.191586943274608e10,-0.0,1.7260456604195854e8,1.1584470392960402e11,0.35748559811124614,2.19264681060802,283.9210052365243,2.6058406382791367e6,2.605802964901795e6
0,915,0.673525869269979,63.10637846879464,4.208873832292442e10,-0.0,1.731333654692106e8,1.1632829108140326e11,0.35743979880942134,2.188959075127432,283.97870310957586,2.6117502909483574e6,2.6117127189091304e6
0,916,0.6717933089143491,63.11971631643545,4.226213657958696e10,-0.0,1.7366332694189253e8,1.1681347089918658e11,0.3573943355167727,2.1833282539716343,284.03872342395954,2.6176680279343305e6,2.6176306283681234e6
0,917,0.6702784446301665,63.132511788441676,4.243606531237657e10,-0.0,1.7419434925418043e8,1.173001529537069e11,0.35734879009069004,2.178404945048041,284.09630304798753,2.6235904433279866e6,2.623553190099811e6
0,918,0.6688403150668951,63.14530076530405,4.261052562989259e10,-0.0,1.7472648441012314e8,1.1778838705860045e11,0.35730336918534256,2.173731023967409,284.15385344386823,2.629519246385741e6,2.6294821302568372e6
0,919,0.666959639123538,63.15798169638512,4.278551864120239e10,-0.0,1.7525972617451772e8,1.182781697131794e11,0.35725804303772785,2.1676188271514985,284.21091763373306,2.6354541435885965e6,2.635417216711155e6
0,920,0.6655985165030076,63.17091388235392,4.296104546207492e10,-0.0,1.7579410552578342e8,1.1876953162164584e11,0.357212929699262,2.1631951786347745,284.26911247059263,2.641396221944882e6,2.6413594227661807e6
0,921,0.6641912937819956,63.18350768634434,4.313710720255672e10,-0.0,1.7632957085225525e8,1.1926242755237039e11,0.35716781729316904,2.1586217047914857,284.32578458854954,2.64734364155102e6,2.6473069753686786e6
0,922,0.6630105087373028,63.19625324309434,4.331370497871843e10,-0.0,1.768661680362482e8,1.1975690195070241e11,0.357122884327791,2.154784153396234,284.3831395939245,2.653297942817548e6,2.6532613829245786e6
0,923,0.6610903601431579,63.20882291717028,4.349083990553053e10,-0.0,1.774038715359067e8,1.2025293352211136e11,0.3570780246406229,2.1485436704652634,284.4397031272663,2.6592581393482755e6,2.6592217724255486e6
0,924,0.6598065395442281,63.22174356288796,4.366851309997072e10,-0.0,1.7794272620158073e8,1.2075056591028987e11,0.35703340958439994,2.144371253518741,284.4978460329958,2.665225009107952e6,2.665185362415515e6
0,925,0.6578226773654761,63.2336932246373,4.384672567984575e10,-0.0,1.7848261555861148e8,1.2124969371186987e11,0.3569885739695266,2.1379237014377974,284.55161951086785,2.6711960776370475e6,2.6711566457426343e6
0,926,0.6570038870767743,63.246516154976966,4.4025478766058914e10,-0.0,1.7902370496424285e8,1.2175047203082996e11,0.3569441652014373,2.1352626329995164,284.60932269739635,2.677176259116252e6,2.6771368971601073e6
0,927,0.6552672166148037,63.258957488406004,4.420477347755298e10,-0.0,1.7956588715833002e8,1.2225280391821896e11,0.3568997563107934,2.129618453998112,284.665308697827,2.6831616978068473e6,2.683122519768448e6
0,928,0.6538616733134694,63.27145378805145,4.438461093668381e10,-0.0,1.8010919901844308e8,1.2275672575243138e11,0.3568554862073531,2.125050438268776,284.72154204623155,2.689153703653929e6,2.6891146683499003e6
0,929,0.6522205108311114,63.28398820073354,4.4564992265698166e10,-0.0,1.806536423847773e8,1.2326224150975995e11,0.35681135741842296,2.119716660201112,284.7779469033009,2.695152257039179e6,2.6951133935733386e6
0,930,0.6511921044621118,63.29619785773429,4.4745918590215256e10,-0.0,1.811991815917767e8,1.2376932029013708e11,0.35676722469919864,2.1163743395018635,284.8328903598043,2.7011561568214796e6,2.7011173893166184e6
0,931,0.6495223418202605,63.308818217933286,4.492739103568034e10,-0.0,1.8174589076410863e8,1.2427803326570479e11,0.3567233733319484,2.1109476109158467,284.8896819806998,2.70716780967611e6,2.707129217394702e6
0,932,0.6479556448463282,63.320926314252716,4.5109410727150925e10,-0.0,1.822936828972904e8,1.2478830173312375e11,0.3566794590111209,2.1058558457505665,284.9441684141372,2.713184244959313e6,2.71314581499933e6
0,933,0.6465007437220665,63.33353773728577,4.5291978793590805e10,-0.0,1.828426529716737e8,1.2530021642898074e11,0.3566358449283259,2.101127417096716,285.000919817786,2.7192086819004887e6,2.719170400443887e6
0,934,0.6450522996017185,63.34545022635583,4.5475096365782974e10,-0.0,1.833926916794284e8,1.2581367766280315e11,0.35659210374693184,2.096419973705585,285.0545260186012,2.7252373156542676e6,2.7251991817627517e6
0,935,0.6439016080090582,63.35788613315795,4.565876457128966e10,-0.0,1.8394391182191807e8,1.2632879298220374e11,0.35654866517008826,2.092680226029439,285.1104875992108,2.7312740036206297e6,2.731235980728381e6
0,936,0.6426625820559397,63.36999320972306,4.584298454321045e10,-0.0,1.8449623756885523e8,1.2684549382123804e11,0.35650523276000545,2.088653391681804,285.16496944375376,2.7373160673860605e6,2.7372781663019317e6
0,937,0.6411936136235288,63.38227080295445,4.6027757414101364e10,-0.0,1.8504971664665994e8,1.27363827083819e11,0.35646198470477575,2.0838792442764684,285.22021861329506,2.743365097847181e6,2.743327346734101e6
0,938,0.6393627737644483,63.39449233815178,4.621308431857927e10,-0.0,1.8560432991820404e8,1.2788377714469612e11,0.35641884272070345,2.077929014734457,285.275215521683,2.7494203846390815e6,2.749382827638852e6
0,939,0.638195540540216,63.40602422723803,4.639896639081154e10,-0.0,1.8616001652995062e8,1.2840528913081209e11,0.35637556996701314,2.074135506755702,285.3271090225711,2.755479860199303e6,2.7554424160293657e6
0,940,0.6365192444230428,63.418083856126685,4.658540476856891e10,-0.0,1.8671689395486513e8,1.289284755490043e11,0.35633260914862414,2.068687544374889,285.3813773525701,2.7615474505607425e6,2.76151018133408e6
0,941,0.6351766966531487,63.430338098168264,4.677240058879732e10,-0.0,1.8727492952174813e8,1.2945330809116766e11,0.356289829474598,2.064324264122733,285.4365214417572,2.767622050625193e6,2.7675849155750154e6
0,942,0.6338896151107369,63.442028982771,4.6959954990697235e10,-0.0,1.8783405610973474e8,1.2997972586467288e11,0.3562469733328403,2.060141249109895,285.4891304224695,2.7737012757773306e6,2.7736642680550655e6
0,943,0.6329431783529088,63.453835434916485,4.714806911413606e10,-0.0,1.8839433603391942e8,1.3050778976584995e11,0.35620427076949873,2.0570653296469534,285.5422594571242,2.779787260088182e6,2.7797503382961764e6
0,944,0.6313650704977094,63.46578911189175,4.733674410174202e10,-0.0,1.8895577708722693e8,1.310375094686002e11,0.35616174663812966,2.0519364791175554,285.5960510035129,2.7858801604177933e6,2.7858434012585194e6
0,945,0.6295387656441408,63.47816229292666,4.75259810943676e10,-0.0,1.8951840380795848e8,1.3156891050415317e11,0.3561194865143636,2.0460009883434576,285.65173031817,2.791980816347252e6,2.7919442497657035e6
0,946,0.6285421502123236,63.48963345273381,4.771578123787602e10,-0.0,1.9008209271240368e8,1.3210187846805788e11,0.356077024207377,2.0427619881900516,285.7033505373022,2.798084980601845e6,2.7980485059785345e6
0,947,0.6272332420720708,63.50165826334332,4.7906145675605515e10,-0.0,1.9064698217201686e8,1.3263654644129445e11,0.3560348714470648,2.03850803673423,285.757462185045,2.8041973289657612e6,2.8041609841112485e6
0,948,0.6256466355531409,63.51334289363243,4.8097075555334885e10,-0.0,1.9121299178627974e8,1.331728406580583e11,0.3559927245586802,2.033351565547708,285.8100430213459,2.8103150292604514e6,2.8102788475853805e6
0,949,0.624422923271168,63.52486701206767,4.8288572023017975e10,-0.0,1.9178013674008095e8,1.3371077774331886e11,0.35595063492017676,2.029374500631296,285.86190155430455,2.8164386134219402e6,2.8164025510631986e6
0,950,0.622884617632802,63.53662794672387,4.848063622912877e10,-0.0,1.9234845694721994e8,1.3425039787073018e11,0.3559087454385917,2.0243750073066065,285.91482576025743,2.822569378356784e6,2.822533473146046e6
0,951,0.6211967207820146,63.54832549498017,4.867326932247174e10,-0.0,1.9291792568182412e8,1.34791678000943e11,0.35586695246775857,2.0188893425415473,285.96746472741074,2.8287063641534387e6,2.8286706339047747e6
0,952,0.6200769014933591,63.55985225817031,4.8866472454893906e10,-0.0,1.9348853170854098e8,1.3533460973163712e11,0.3558252096058164,2.015249929853417,286.0193351617664,2.834849189717602e6,2.834813566131716e6
0,953,0.6190781198044422,63.571339255611065,4.90602467786349e10,-0.0,1.940602898421804e8,1.3587920944096301e11,0.3557835669570095,2.012003889364437,286.0710266502498,2.840998295560913e6,2.8409627641298464e6
0,954,0.6177121524762101,63.58312582853962,4.9254593447611496e10,-0.0,1.9463323385815462e8,1.3642551165306802e11,0.355742142919351,2.007564495547683,286.1240662284283,2.8471547834284194e6,2.847119388139574e6
0,955,0.6162688521654953,63.59434315266009,4.944951361649155e10,-0.0,1.9520728523067436e8,1.3697344377880246e11,0.355700647210676,2.00287376953786,286.17454418697037,2.853315887576903e6,2.853280637537357e6
0,956,0.6151123469925999,63.60583768060108,4.964500844133841e10,-0.0,1.9578252039847124e8,1.375230810596001e11,0.35565935225184714,1.9991151277259496,286.22626956270483,2.8594842654501945e6,2.859449126364723e6
0,957,0.614200798282966,63.61744249845591,4.984107907844537e10,-0.0,1.963589255954432e8,1.3807441271639374e11,0.35561820300295266,1.9961525944196397,286.2784912430516,2.865659391270251e6,2.865624333927989e6
0,958,0.612396386276503,63.628709897601695,5.003772668913008e10,-0.0,1.9693646591828698e8,1.3862740766058887e11,0.3555770701698154,1.9902882553986345,286.3291945392076,2.8718399137175353e6,2.871805044429089e6
0,959,0.6106521597634809,63.64051063452732,5.023495243124098e10,-0.0,1.9751521750630778e8,1.3918214115730817e11,0.35553622146844654,1.9846195192313127,286.38229785537294,2.8780285325779067e6,2.8779938439726927e6
0,960,0.6097035645451969,63.651592277132494,5.043275746708603e10,-0.0,1.980950659458364e8,1.397385058409169e11,0.355495241726657,1.98153658477189,286.43216524709624,2.8842212449379954e6,2.8841866423718636e6
0,961,0.6084173722797336,63.66298725584158,5.0631142957745255e10,-0.0,1.9867610972348607e8,1.4029659848652484e11,0.3554544797803399,1.9773564599091342,286.4834426512871,2.8904213805379407e6,2.8903869040724286e6
0,962,0.6070257276301709,63.67441824431802,5.083011006683162e10,-0.0,1.992583241788889e8,1.408563977932595e11,0.355413842302555,1.9728336147980556,286.5348820994311,2.896628049012592e6,2.896593711064177e6
0,963,0.6057327888303686,63.685535992219435,5.102965995934421e10,-0.0,1.998416783953095e8,1.4141787633533884e11,0.3553732149203074,1.968631563698698,286.58491196498744,2.9028401345542246e6,2.9028059233343755e6
0,964,0.6049778768397316,63.69653028814413,5.122979380073221e10,-0.0,2.004261890336319e8,1.4198105242768893e11,0.3553326522249389,1.9661780997291276,286.6343862966486,2.9090582126455847e6,2.909024064568972e6
0,965,0.6031942940970898,63.70821759284007,5.14305127596637e10,-0.0,2.0101193634691474e8,1.42546005815109e11,0.3552924336076785,1.960381455815542,286.68697916778035,2.915284952710668e6,2.9152509891974726e6
0,966,0.6009542464011588,63.71903345058715,5.1631818001996414e10,-0.0,2.015987791742064e8,1.4311260268028696e11,0.3552520567313905,1.953101300803766,286.7356505276422,2.921515376638178e6,2.921481650985499e6
0,967,0.600324039247401,63.73014186203561,5.183371070056926e10,-0.0,2.0218681533927557e8,1.4368093973251022e11,0.35521185971373265,1.951053127554053,286.7856383791602,2.927753048097238e6,2.9277193709478145e6
0,968,0.5992005996482878,63.74147189206927,5.20361920237646e10,-0.0,2.0277604748184887e8,1.442510219386651e11,0.35517184829069615,1.9474019488569352,286.8366235143117,2.9339978608267084e6,2.933964290147215e6
0,969,0.5981758827596297,63.752454104379794,5.223926314445746e10,-0.0,2.0336642371469316e8,1.448228014350802e11,0.35513183623919203,1.9440716189687968,286.8860434697091,2.940247981977866e6,2.940214506143553e6
0,970,0.5968773543723349,63.76344722587953,5.2442925236019775e10,-0.0,2.0395797871009287e8,1.4539631411277032e11,0.3550919404474258,1.9398514017100885,286.9355125164579,2.9465045661638225e6,2.946471217228091e6
0,971,0.5954888124381444,63.77442357153244,5.264717947318088e10,-0.0,2.0455071052013254e8,1.4597156044186783e11,0.35505214937742136,1.9353386404239694,286.984906071896,2.952767515574765e6,2.9527343039760287e6
0,972,0.5943449920036321,63.78515302158948,5.2852027030369415e10,-0.0,2.051445986266364e8,1.4654852283472116e11,0.35501238746054403,1.9316212240118045,287.0331885971527,2.95903608454737e6,2.95900298159447e6
0,973,0.5929923152540825,63.79628749979284,5.305746908543703e10,-0.0,2.0573970396705157e8,1.4712726287450415e11,0.35497286072462975,1.927225024575768,287.08329374906776,2.9653123579737907e6,2.9652793880099724e6
0,974,0.5916490197937688,63.806991337257415,5.326350681696352e10,-0.0,2.0633595257653534e8,1.477077109925819e11,0.354933309731003,1.9228593143297488,287.13146101765835,2.971593683712834e6,2.971560845508014e6
0,975,0.5897951510387421,63.817887671185176,5.3470141403802246e10,-0.0,2.0693340301288417e8,1.4828992653375983e11,0.3548939316997471,1.916834240875912,287.1804945203333,2.9778820590471486e6,2.977849411811844e6
0,976,0.5896354553554244,63.8286471148948,5.367737402805907e10,-0.0,2.075320190788436e8,1.4887387659289227e11,0.3548545964360215,1.9163152299051291,287.2289120170266,2.9841763214799254e6,2.9841436683916626e6
0,977,0.5878211604268948,63.83957223932461,5.388520586977472e10,-0.0,2.0813184119357058e8,1.4945960297634375e11,0.354815439965809,1.9104187713874081,287.27807507696076,2.9904776120214025e6,2.990445145118932e6
0,978,0.5861709980207197,63.85027079374437,5.409363811137326e10,-0.0,2.08732829074213e8,1.5004706872320706e11,0.354776319209593,1.905055743567339,287.32621857184967,2.9967845911715697e6,2.9967522911434495e6
0,979,0.5849297895341471,63.86106702840887,5.4302671940065796e10,-0.0,2.0933501177098426e8,1.506363045837278e11,0.35473732832386906,1.901021815985978,287.37480162783993,3.0030982694840874e6,3.0030660888994234e6
0,980,0.5840442499762777,63.87216808650887,5.4512308539177795e10,-0.0,2.099384089747224e8,1.5122733225605014e11,0.35469852907398564,1.8981438124229024,287.42475638928994,3.0094193038858143e6,3.0093872016744697e6
0,981,0.583279472350808,63.882475665464035,5.472254909641365e10,-0.0,2.1054292570608416e8,1.518200610212549e11,0.3546595971106229,1.895658285140126,287.47114049458816,3.015744239914305e6,3.015712202105658e6
0,982,0.581783618881605,63.89296171439753,5.4933394798747986e10,-0.0,2.1114865223258123e8,1.5241458169364676e11,0.35462083325572336,1.8907967613652163,287.5183277147889,3.0220761929756408e6,3.022044303811743e6
0,983,0.5808234422240314,63.903786822153336,5.514484683667873e10,-0.0,2.1175559922528675e8,1.5301090720177817e11,0.35458226731146103,1.887676187228102,287.56704069969,3.0284156002658163e6,3.0283837980365506e6
0,984,0.5795729266091467,63.91415585048751,5.535690639994508e10,-0.0,2.1236370081934002e8,1.536089752062855e11,0.35454367506949075,1.8836120114797268,287.6137013271938,3.0347599972932325e6,3.034728315305149e6
0,985,0.5780996585876281,63.92494164097502,5.5569574680354385e10,-0.0,2.1297303487349266e8,1.542088646700359e11,0.35450531202983865,1.8788238904097914,287.6622373843876,3.0411121351555297e6,3.0410805988936997e6
0,986,0.5766643246100951,63.935429573899945,5.578285286975581e10,-0.0,2.1358353872614226e8,1.5481051631422043e11,0.3544669648114618,1.874159054982809,287.70943308254977,3.0474697442500545e6,3.0474383491839096e6
0,987,0.5754582237796073,63.94589440888909,5.599674216380441e10,-0.0,2.141952370889748e8,1.554139568430137e11,0.3544287113394326,1.8702392272837238,287.7565248400009,3.0538336813625474e6,3.053802401153869e6
0,988,0.5748189173956255,63.95643895500725,5.6211243757362625e10,-0.0,2.1480813896809128e8,1.5601919754311157e11,0.35439057679238745,1.868161481535783,287.80397529753265,3.060204252591911e6,3.06017302248168e6
0,989,0.5737149695808774,63.96688194276682,5.642635884694249e10,-0.0,2.154222334224371e8,1.566262300078478e11,0.3543525214125543,1.8645736511378517,287.8509687424507,3.0665809420749415e6,3.0665498151172963e6
0,990,0.5722834576275505,63.97745352841751,5.664208863005119e10,-0.0,2.1603754133695942e8,1.5723507729353864e11,0.3543146094317884,1.859921237289539,287.8985408778788,3.072964468380801e6,3.072933481847401e6
0,991,0.571401238988398,63.98772238996826,5.68584343051367e10,-0.0,2.1665402296144336e8,1.578457024496537e11,0.35427670562037755,1.8570540267122935,287.9447507548572,3.079353423425449e6,3.079322514681098e6
0,992,0.5701808293172725,63.9980403259105,5.7075397074067215e10,-0.0,2.1727171355532542e8,1.584581427728156e11,0.35423892199775764,1.8530876952811357,287.99118146659725,3.0857489650501222e6,3.0857181725333063e6
0,993,0.5685000228790251,64.00828117058397,5.7292978137781006e10,-0.0,2.1789060373479414e8,1.5907239137086957e11,0.35420122366688134,1.8476250743568317,288.03726526762784,3.092150701818924e6,3.0921200776414815e6
0,994,0.5674537741328607,64.01860106293609,5.751117869761763e10,-0.0,2.1851070438057762e8,1.596884614566765e11,0.3541636410386096,1.8442247659317972,288.0837047832124,3.098559067125958e6,3.098528539223674e6
0,995,0.5659228623683109,64.02877272515587,5.772999995907341e10,-0.0,2.1913200092298153e8,1.603063409592932e11,0.35412612331826004,1.8392493026970105,288.12947726320147,3.104973404537039e6,3.1049430276436787e6
0,996,0.5655593561401038,64.03897732029466,5.794944312587155e10,-0.0,2.1975450441145703e8,1.6092604326793964e11,0.354088701115435,1.8380679074553372,288.17539794132597,3.1113941966386396e6,3.11136383879488e6
0,997,0.5641251200334864,64.04917919895533,5.81695094053719e10,-0.0,2.2037822103382877e8,1.6154757696535538e11,0.3540513915274903,1.8334066401088307,288.221306395299,3.1178214511575205e6,3.1177912332744356e6
0,998,0.5629702570358291,64.05945494089188,5.839020000571719e10,-0.0,2.2100315377620304e8,1.6217094746293344e11,0.35401419893257263,1.8296533353664448,288.2675472340135,3.12425533702725e6,3.1242252274892195e6
0,999,0.5616375455308301,64.06956316873274,5.8611516133776566e10,-0.0,2.216292845141539e8,1.6279613909586316e11,0.35397706127404355,1.8253220229751979,288.31303425929735,3.130695117824417e6,3.130665136548537e6
0,1000,0.5602093718404668,64.07948377022662,5.883345900109169e10,-0.0,2.2225661245150095e8,1.6342315345040927e11,0.3539399721056363,1.820680458481517,288.35767696601977,3.137140725841423e6,3.1371108833960583e6
0,1001,0.5592247753236741,64.08961115744346,5.905602981852312e10,-0.0,2.2288517109850076e8,1.6405202645107614e11,0.353903033895095,1.8174805198019408,288.40325020849554,3.1435933755471827e6,3.1435636220785184e6
0,1002,0.5581011758275414,64.0999833264688,5.927922979828305e10,-0.0,2.2351496699978402e8,1.6468276713550052e11,0.3538662631289269,1.8138288214395095,288.4499249691096,3.1500532175659565e6,3.150023568630283e6
0,1003,0.5574703237909912,64.10998558780874,5.950306015416222e10,-0.0,2.241459458452093e8,1.6531532352858273e11,0.3538294828841931,1.8117785523207213,288.4949351451393,3.1565182812204133e6,3.1564886816229853e6
0,1004,0.5561017913795405,64.12021461358583,5.972752210154364e10,-0.0,2.2477816493078798e8,1.659497554889675e11,0.35379287134104287,1.8073308219835067,288.54096576113625,3.162990512111215e6,3.1629610443464825e6
0,1005,0.5548786988849912,64.13023852082416,5.99526168562677e10,-0.0,2.254115849377536e8,1.6658602600617465e11,0.35375629954137255,1.8033557713762214,288.58607334370873,3.1694685024821167e6,3.1694391501686424e6
0,1006,0.553405347617341,64.13999463294022,6.017834563459099e10,-0.0,2.2604620313121158e8,1.6722413471540787e11,0.353719755455778,1.7985673797563582,288.62997584823097,3.175952075973738e6,3.1759228668506444e6
0,1007,0.5524347590346049,64.14980020157664,6.0404709656809814e10,-0.0,2.2668204544323698e8,1.6786411010452982e11,0.3536833162229074,1.795412966862466,288.6741009070949,3.182442192381413e6,3.1824130703921793e6
0,1008,0.551276954615661,64.15981028993298,6.063171014186748e10,-0.0,2.2731912889341965e8,1.6850597178269955e11,0.353647031152313,1.7916501025008982,288.71914630469837,3.188939376511705e6,3.1889103624307895e6
0,1009,0.5508287783732545,64.16946965009238,6.0859348310478745e10,-0.0,2.2795740366000965e8,1.6914967198247098e11,0.35361074012244254,1.790193529713077,288.76261342541574,3.1954418322486067e6,3.195412847267295e6
0,1010,0.5490754767323389,64.17952316603429,6.1087625387121704e10,-0.0,2.285969422604308e8,1.697952862959134e11,0.35357466602977067,1.7844952993801015,288.8078542471543,3.2019520116344895e6,3.2019232004774646e6
0,1011,0.5478060440386578,64.18914243314254,6.1316542591320435e10,-0.0,2.292376682717599e8,1.7044274003142883e11,0.3535385662830673,1.780369643125638,288.8511409491414,3.2084672116165715e6,3.208438520456026e6
0,1012,0.5468298077382119,64.19900823806667,6.154610115083374e10,-0.0,2.298796421143216e8,1.710920966688597e11,0.35350262438904817,1.7771968751491887,288.8955370713,3.2149895862517445e6,3.21496098262835e6
0,1013,0.5459235318649651,64.20870600567184,6.177630229045743e10,-0.0,2.305228301870343e8,1.7174332468900833e11,0.3534667324636667,1.7742514785611365,288.9391770255233,3.221517841794274e6,3.221489317951641e6
0,1014,0.5447577894193678,64.21846740714393,6.2007147237560455e10,-0.0,2.3116725475216016e8,1.7239644908112994e11,0.35343095533306496,1.7704628156129454,288.9831033321477,3.2280527249197066e6,3.228024309423847e6
0,1015,0.543383210503501,64.2281506469994,6.223863722100241e10,-0.0,2.3181290468548208e8,1.730514610347619e11,0.35339525470228017,1.7659954341363784,289.0266779114973,3.2345937865056894e6,3.2345655022181664e6
0,1016,0.5424595475552166,64.23809937441767,6.247077346876935e10,-0.0,2.3245980826107246e8,1.7370839172448026e11,0.3533597126686588,1.762993529554454,289.0714471848795,3.24114207396124e6,3.241113871252995e6
0,1017,0.5413162875455685,64.24741502754954,6.270355721400606e10,-0.0,2.331078922410005e8,1.7436716919509143e11,0.35332410202086967,1.7592779345230976,289.1133676239729,3.2476947938272404e6,3.2476666967096487e6
0,1018,0.5402886719658253,64.2573094802738,6.2936989686467896e10,-0.0,2.337572602239603e8,1.7502790122152368e11,0.35328873450376574,1.7559381838889323,289.1578926612321,3.2542557431363254e6,3.2542277389073675e6
0,1019,0.5392330577827719,64.26680192447293,6.317107212147539e10,-0.0,2.344078301606877e8,1.756905068122654e11,0.3532533564807934,1.7525074377940086,289.2006086601282,3.260821842378473e6,3.260793934022351e6
0,1020,0.5381448328346266,64.27650653499433,6.340580575214159e10,-0.0,2.3505965568963903e8,1.7635504305129022e11,0.35321812681892195,1.7489707067125364,289.24427940747444,3.267395024688335e6,3.267367215721948e6
0,1021,0.5370350362905346,64.28612399309424,6.364119181320827e10,-0.0,2.357127124561165e8,1.7702148760448666e11,0.35318296772091384,1.7453638679442376,289.28755796892403,3.2739743475431274e6,3.273946640243372e6
0,1022,0.5361526185631216,64.2953400173935,6.387723154441107e10,-0.0,2.363669740917659e8,1.7768981597737372e11,0.3531477960556143,1.7424960103301452,289.32903007827076,3.2805588094009794e6,3.2805311789071267e6
0,1023,0.5351993189426922,64.30490127506235,6.4113926181432205e10,-0.0,2.3702250637802616e8,1.7836009784328854e11,0.35311280595846634,1.7393977865637498,289.37205573778056,3.2871507748899953e6,3.2871232289207983e6
0,1024,0.5336600059716206,64.31449427541955,6.435127696475697e10,-0.0,2.376792856427819e8,1.7903231153345172e11,0.3530779222717817,1.7343950194077669,289.41522423938795,3.293749284060704e6,3.2937218862187625e6
0,1025,0.5328757488854892,64.32370896155342,6.458928513519972e10,-0.0,2.3833727361151916e8,1.7970642031660742e11,0.35304302623613226,1.7318461838778398,289.4566903269904,3.3003529781877487e6,3.3003256463779854e6
0,1026,0.5314595381091833,64.33316042625174,6.48279519344384e10,-0.0,2.389965285524025e8,1.8038248636032657e11,0.35300828860756406,1.727243498854846,289.49922191813283,3.306963863286733e6,3.30693666595179e6
0,1027,0.5304895830521716,64.34263370537457,6.506727860395532e10,-0.0,2.3965702964774397e8,1.8106049084427774e11,0.3529736427204054,1.7240911449195577,289.5418516741855,3.313581207877807e6,3.3135540966107436e6
0,1028,0.5297367765227035,64.351969169636,6.530726639005974e10,-0.0,2.403187654084161e8,1.81740424449792e11,0.3529390508078886,1.7216445236987863,289.58386126336205,3.320204521761617e6,3.32017747306796e6
0,1029,0.5287265400060395,64.3610528402068,6.554791653715462e10,-0.0,2.409817291053338e8,1.8242228271223386e11,0.3529044896465403,1.7183612550196283,289.62473778093056,3.326833470889076e6,3.326806512528284e6
0,1030,0.5275220052177461,64.37052925109488,6.578923029255626e10,-0.0,2.4164597618339e8,1.8310612517633545e11,0.352870118853222,1.7144465169576746,289.667381629927,3.3334700786540895e6,3.333443231521195e6
0,1031,0.5269469221554964,64.37966088839774,6.6031208903579956e10,-0.0,2.4231144269726878e8,1.8379188851730417e11,0.35283574584318894,1.7125774970053633,289.70847399778984,3.3401119842072474e6,3.340085180467745e6
0,1032,0.5252787791894246,64.3889283766311,6.627385361965463e10,-0.0,2.429781764299392e8,1.8447962445604263e11,0.35280150802377175,1.7071560323656298,289.75017769484,3.3467607862694543e6,3.346734143404611e6
0,1033,0.5241025436574103,64.39820066883664,6.6517165691418564e10,-0.0,2.436461620049805e8,1.8516931965972632e11,0.3527673556272523,1.7033332668865833,289.79190300976484,3.3534159922226537e6,3.353389457214065e6
0,1034,0.5232779582143474,64.40758916543737,6.676114637014191e10,-0.0,2.4431541049099886e8,1.8586098807755093e11,0.3527333171179383,1.700653364196629,289.83415124446816,3.360077959427953e6,3.360051494543537e6
0,1035,0.5226373464560783,64.4164455095926,6.700579690860359e10,-0.0,2.4498586918614697e8,1.8655457769905853e11,0.35269923560300276,1.6985713759822545,289.8740047931667,3.3667446586585743e6,3.3667182441753726e6
0,1036,0.5211609217262614,64.4258537922371,6.72511185611727e10,-0.0,2.45657633951167e8,1.872501902122363e11,0.35266538619243154,1.6937729956103496,289.916342065067,3.373419548628338e6,3.3733932738848124e6
0,1037,0.5200715396802874,64.43524842345946,6.749711258183127e10,-0.0,2.4633065419414273e8,1.8794777581749475e11,0.35263161738402987,1.690232503960934,289.95861790556756,3.3801007898706114e6,3.380074613393181e6
0,1038,0.5192989819705367,64.44397479081634,6.77437802297816e10,-0.0,2.4700487653735065e8,1.8864728161598837e11,0.35259777179326934,1.6877216914042443,289.99788655867354,3.386786329194122e6,3.386760217132736e6
0,1039,0.5180791704206589,64.45323938363099,6.799112275951895e10,-0.0,2.4768040596629253e8,1.8934881903945898e11,0.35256414871480585,1.6837573038671414,290.0395772263394,3.393479996072058e6,3.393453996014347e6
0,1040,0.5174348559490958,64.46204240636403,6.823914143248543e10,-0.0,2.4835715642838466e8,1.9005230125303464e11,0.352530496444291,1.6816632818345614,290.07919082863816,3.4001785978228827e6,3.4001526485170512e6
0,1041,0.5162436694715813,64.4713060166192,6.848783750742972e10,-0.0,2.490352101551181e8,1.9075781626404825e11,0.3524970474733555,1.6777919257826392,290.1208770747864,3.4068850878685806e6,3.4068592473756094e6
0,1042,0.5149767762449471,64.47997580627181,6.873721224579199e10,-0.0,2.4971447861421353e8,1.914652744702185e11,0.35246354471945834,1.673674522796078,290.15989112822314,3.413596130238711e6,3.413570406409582e6
0,1043,0.5142002139661479,64.48927676770933,6.89872669111289e10,-0.0,2.5039506335228425e8,1.9217478416530356e11,0.35243027386471204,1.6711506953899806,290.20174545469195,3.4203155445656553e6,3.4202898854714157e6
0,1044,0.5132704705504675,64.49818188722801,6.923800276567339e10,-0.0,2.5107688208963606e8,1.9288626213590665e11,0.3523969971011838,1.6681290292890194,290.2418184925261,3.4270401371617205e6,3.427014558948043e6
0,1045,0.5117181434350291,64.50705207756963,6.948942107530084e10,-0.0,2.517599677768855e8,1.9359974525154453e11,0.3523638047409789,1.6630839661638446,290.2817343490633,3.4337710649991916e6,3.433745633236597e6
0,1046,0.511001214796351,64.51589547439646,6.974152310680167e10,-0.0,2.5244431730055636e8,1.943152327895803e11,0.35233068375411153,1.6607539480881406,290.32152963478404,3.4405082811137596e6,3.440482907667492e6
0,1047,0.5105226277781101,64.52475267873011,6.99943101275043e10,-0.0,2.5312993730214337e8,1.950327342278398e11,0.35229764945194647,1.6591985402788578,290.3613870542855,3.4472519427656643e6,3.4472266025713985e6
0,1048,0.5092016855609084,64.53353086456187,7.024778340566125e10,-0.0,2.5381682498816115e8,1.957522491819316e11,0.3522646906929881,1.6549054780729522,290.4008888905284,3.454001812109152e6,3.4539765937038623e6
0,1049,0.5082602981485755,64.54278157688402,7.05019442101216e10,-0.0,2.5450502312985355e8,1.9647382505309476e11,0.3522319230592547,1.6518459689828706,290.44251709597813,3.460759560018241e6,3.460734423467633e6
0,1050,0.5067842658015462,64.55118063921931,7.075679381547023e10,-0.0,2.5519442625876158e8,1.9719735375622943e11,0.3521990481271248,1.6470488638550251,290.4803128764869,3.467521074741757e6,3.467496075895729e6
0,1051,0.5060921996467466,64.55981571689748,7.101233349042155e10,-0.0,2.5588512129441896e8,1.9792292899001276e11,0.3521663051273603,1.6447996488519263,290.5191707260386,3.4742897057426334e6,3.4742647624907847e6
0,1052,0.5052732506086061,64.568663419638,7.126856450976662e10,-0.0,2.565771105721712e8,1.986505558121575e11,0.3521336968418057,1.6421380644779697,290.558985388371,3.481065424414279e6,3.4810405500218845e6
0,1053,0.5039328313611124,64.57722984907032,7.152548814872691e10,-0.0,2.572703557927423e8,1.9938019650103076e11,0.35210111334498295,1.6377817019236154,290.59753432081646,3.4878466999765066e6,3.487821948758045e6
0,1054,0.5035460569228685,64.58630292378933,7.178310568272461e10,-0.0,2.579649182363732e8,2.0011191813841275e11,0.3520687201534746,1.6365246849993225,290.638363157052,3.4946359326377115e6,3.4946112051986903e6
0,1055,0.5018028037775244,64.59478140263181,7.204141839004123e10,-0.0,2.586607160537459e8,2.0084563704666068e11,0.35203628819177635,1.6308591122769542,290.67651631184316,3.5014297799784453e6,3.501405217374564e6
0,1056,0.5011729549442234,64.603448321564,7.23004275486264e10,-0.0,2.5935780669571394e8,2.0158141632204752e11,0.35200397176453513,1.6288121035687262,290.715517447038,3.5082305781061603e6,3.508206064530462e6
0,1057,0.5001355994495087,64.612141912972,7.256013443790425e10,-0.0,2.6005618318535486e8,2.0231925118901584e11,0.35197174840876644,1.6254406982109033,290.754638608374,3.515037893884284e6,3.515013471588281e6
0,1058,0.4991363186735639,64.62081449327324,7.282054033846175e10,-0.0,2.607558412910283e8,2.030591397474462e11,0.3519396027372913,1.6221930356890826,290.7936652197296,3.5218515558920894e6,3.5218272208515345e6
0,1059,0.49820714949905454,64.62933706341171,7.308164653253665e10,-0.0,2.6145677152204007e8,2.0380107450930377e11,0.3519075053233882,1.6191732358719273,290.8320167853527,3.5286711579522043e6,3.5286469028423945e6
0,1060,0.49708820532919057,64.63778451568581,7.334345430437715e10,-0.0,2.6215898214856753e8,2.0454506677310443e11,0.35187547541852665,1.6155366673198694,290.8700303205861,3.535496947720135e6,3.5354727920594844e6
0,1061,0.4962213573226225,64.64625072193681,7.360596493781306e10,-0.0,2.628624805997491e8,2.0529112697852072e11,0.3518435295726609,1.6127194112985233,290.9081282487156,3.5423291981679825e6,3.542305115882388e6
0,1062,0.49556543694819033,64.65512193867308,7.38691797192086e10,-0.0,2.635672998635971e8,2.0603929273593152e11,0.351811753445068,1.6105876700816186,290.94804872402887,3.5491691226243963e6,3.549145091994278e6
0,1063,0.49442906272447595,64.66337125876353,7.4133099935444e10,-0.0,2.642733593472535e8,2.067894810506865e11,0.351779925608105,1.6068944538545469,290.9851706644359,3.5560135341658434e6,3.555989604547761e6
0,1064,0.4933421779614525,64.67158303725036,7.439772687328673e10,-0.0,2.649807063911251e8,2.075417447268704e11,0.3517481707623225,1.6033620783747207,291.0221236676266,3.5628642397804675e6,3.562840405973247e6
0,1065,0.4925143038598271,64.68004335133887,7.466306182423903e10,-0.0,2.656893648798964e8,2.0829611177285065e11,0.3517165494816696,1.600671487544438,291.0601950810249,3.569722126324492e6,3.5696983617088567e6
0,1066,0.49184364871095115,64.68872152597066,7.492910607828581e10,-0.0,2.6639933380683464e8,2.090525837597999e11,0.3516850551783392,1.5984918583105912,291.099246866868,3.576587102394328e6,3.5765633908616854e6
0,1067,0.49097039188623703,64.69720001989097,7.519586092735284e10,-0.0,2.6711058149685314e8,2.0981112952978946e11,0.3516535995134878,1.5956537736302703,291.13740008950936,3.5834578762826e6,3.5834342385392115e6
0,1068,0.4898252967052821,64.70569553008734,7.546332766374162e10,-0.0,2.678231270885366e8,2.1057177206681546e11,0.3516222302939699,1.5919322142921668,291.17562988539305,3.5903351306609213e6,3.590311594411365e6
0,1069,0.4884903566020732,64.7139161900446,7.573150758329959e10,-0.0,2.685369477571008e8,2.1133448956904117e11,0.3515908833175633,1.5875936589567379,291.2126228552007,3.5972179467208465e6,3.597194531150177e6
0,1070,0.487288185640496,64.72249867311047,7.600040197959428e10,-0.0,2.692520954564233e8,2.1209934015877863e11,0.351559693114974,1.583686603331612,291.2512440289971,3.6041083045097636e6,3.604084995937751e6
0,1071,0.4867438722339861,64.7306447306479,7.627001215187593e10,-0.0,2.699685047208296e8,2.1286625640413257e11,0.35152848245268953,1.5819175847604547,291.28790128791553,3.611003677189963e6,3.6109804086827794e6
0,1072,0.48608986598033876,64.73882047452895,7.654033939622337e10,-0.0,2.706862172546143e8,2.1363528550072314e11,0.3514973587844436,1.579792064436101,291.32469213538025,3.617905562398188e6,3.617882345105467e6
0,1073,0.48514397162408973,64.74721988234191,7.681138501254828e10,-0.0,2.7140525059610784e8,2.144064488770754e11,0.35146636476106063,1.5767179077782916,291.3624894705386,3.6248145765683204e6,3.624791440085123e6
0,1074,0.48435942215834826,64.75515667713287,7.708315030167886e10,-0.0,2.72125548800779e8,2.1517968911035773e11,0.3514353496880869,1.574168122014632,291.3982050470979,3.631728547771703e6,3.6317054756801142e6
0,1075,0.48299910115266,64.76348338257229,7.735563656420241e10,-0.0,2.728471846326339e8,2.1595508691587903e11,0.3514045014497566,1.569747078746145,291.4356752215753,3.638650182187614e6,3.6386272326495387e6
0,1076,0.4827542533541016,64.77143778782721,7.762884510344064e10,-0.0,2.735700919499192e8,2.1673257383467245e11,0.3513736428994274,1.5689513234008303,291.4714700452224,3.6455770114673963e6,3.6455540717468904e6
0,1077,0.4815135350874117,64.77987131657,7.790277722457466e10,-0.0,2.7429434785739523e8,2.1751223541784003e11,0.3513429725401819,1.564918989034088,291.509420924565,3.6525118031115215e6,3.6524889737099456e6
0,1078,0.4801137188106638,64.78780843215054,7.817743423172298e10,-0.0,2.7501987193890685e8,2.1829398771841858e11,0.35131227710812457,1.5603695861346574,291.54513794467744,3.659451461506296e6,3.6594287582102995e6
0,1079,0.4798279386833224,64.7960956957284,7.84528174320943e10,-0.0,2.7574672954097736e8,2.1907790374262027e11,0.3512817229080513,1.5594408007207978,291.58243063077776,3.666398578085613e6,3.666375888846448e6
0,1080,0.47950491886573643,64.80426640244795,7.872892813236803e10,-0.0,2.7647488802962565e8,2.198639509396277e11,0.35125122204543985,1.5583909863136434,291.6191988110158,3.673351745595803e6,3.673329074180122e6
0,1081,0.47766844048942125,64.81253428978711,7.900576764335583e10,-0.0,2.7720437073962593e8,2.206521571261798e11,0.3512208318001639,1.552422431590619,291.656404304042,3.6803117030532598e6,3.680289201296413e6
0,1082,0.4770597577913522,64.82046630581593,7.928333727392169e10,-0.0,2.779351349477812e8,2.2144247873957758e11,0.3511904380664694,1.5504442128218945,291.69209837617166,3.687276965079962e6,3.6872545097667733e6
0,1083,0.47621364741096717,64.82848205348725,7.956163833646222e10,-0.0,2.7866722050150055e8,2.222349614666629e11,0.3511601405998975,1.5476943540856434,291.72816924069264,3.694248914738891e6,3.694226529609115e6
0,1084,0.4750843540127757,64.83655076135405,7.984067214206538e10,-0.0,2.7940062627200997e8,2.230296067367934e11,0.35112993301526885,1.544024150541521,291.7644784260932,3.701227457734148e6,3.701205170995914e6
0,1085,0.474097763151545,64.84417165678816,8.012044000596e10,-0.0,2.801353119036143e8,2.2382637340946152e11,0.3510997088094763,1.5408177302425212,291.7987724555467,3.70821100644097e6,3.708188803726538e6
0,1086,0.47343851592508346,64.85230465725861,8.040094324185347e10,-0.0,2.8087135498026407e8,2.2462534826671332e11,0.35106966272926343,1.5386751767565212,291.83537095766377,3.715202557171633e6,3.715180405869388e6
0,1087,0.47237665745032364,64.8604129310938,8.068218316835982e10,-0.0,2.8160871604961675e8,2.254264911775736e11,0.35103969069269975,1.535224136713552,291.87185818992214,3.722200463526694e6,3.722178403625768e6
0,1088,0.47157822881723843,64.86822362902053,8.09641611019835e10,-0.0,2.8234737232017905e8,2.2622977998237128e11,0.3510097315314804,1.532629243656025,291.9070063305924,3.7292038404781413e6,3.7291818457302107e6
0,1089,0.47047209013758845,64.87633072084516,8.124687835986993e10,-0.0,2.830873743858517e8,2.2703527234632254e11,0.3509799103074226,1.5290342929471625,291.94348824380324,3.7362145736056487e6,3.736192674459158e6
0,1090,0.46993687779595517,64.88395221263391,8.15303362639841e10,-0.0,2.8382865810772413e8,2.2784290107343518e11,0.35095006146574176,1.5272948528368544,291.9777849568526,3.7432301595240957e6,3.743209806538677e6
0,1091,0.4690541933683488,64.89206201090887,8.181453613475862e10,-0.0,2.8457130545663065e8,2.2865275811842545e11,0.35092038867141306,1.5244261284471337,292.0142790490899,3.75025371637473e6,3.750233427062909e6
0,1092,0.46827582092162945,64.89958175942887,8.209947929535689e10,-0.0,2.853152301717351e8,2.2946475205217783e11,0.350890671538037,1.5218964179952956,292.0481179174299,3.757281836889439e6,3.757261602022212e6
0,1093,0.46724244483978844,64.90750053639725,8.238516706851926e10,-0.0,2.8606051346702373e8,2.3027897415093765e11,0.35086111083131166,1.5185379457293124,292.08375241378764,3.7643176311793723e6,3.764297473070693e6
0,1094,0.4655067442356666,64.91539356459442,8.267160077804245e10,-0.0,2.868071241579822e8,2.3109539305079e11,0.3508316249642056,1.5128969187659165,292.1192710406749,3.7713597894043666e6,3.7713397692376706e6
0,1095,0.4653368552706417,64.92322298001118,8.29587817539982e10,-0.0,2.875550530359604e8,2.319140013203784e11,0.3508021873090727,1.5123447796295857,292.15450341005027,3.778408095529961e6,3.7783880765787894e6
0,1096,0.4645913188687727,64.93104007158534,8.324671131942587e10,-0.0,2.8830431239981264e8,2.327348150707688e11,0.3507728257458326,1.5099217863235113,292.18968032213405,3.785462802203124e6,3.785442834668041e6
0,1097,0.4634676179778706,64.93855759389328,8.353539080402591e10,-0.0,2.890548800478472e8,2.3355781260846246e11,0.3507434819959941,1.5062697584280795,292.22350917251975,3.792523002571471e6,3.792503119296587e6
0,1098,0.4624577678072836,64.94644040925517,8.382482153898494e10,-0.0,2.8980680829607195e8,2.3438305397010208e11,0.3507142823511588,1.5029877453736717,292.2589818416483,3.799590754790207e6,3.7995709457848235e6
0,1099,0.46189475420701387,64.95449831214314,8.411500485335365e10,-0.0,2.905600821409686e8,2.3521052541957083e11,0.35068518603081544,1.501157951172795,292.29524240464417,3.8066654496138818e6,3.8066456760826604e6
0,1100,0.46058269313198097,64.96199684827272,8.440594208116333e10,-0.0,2.913146486054554e8,2.3604017138483762e11,0.35065605960199825,1.496893752678938,292.32898581722725,3.8137448417433845e6,3.8137251684815977e6
0,1101,0.4602557317504292,64.96969634138085,8.469763455440416e10,-0.0,2.9207056341324145e8,2.3687205576357465e11,0.3506270369140629,1.495831128188895,292.36363353621385,3.8208312344912454e6,3.8208115762551865e6
0,1102,0.45917127719991563,64.9769826566151,8.499008360965228e10,-0.0,2.9282778495382977e8,2.3770613540946808e11,0.35059801307458177,1.4923066508997258,292.39642195476796,3.8279227822985067e6,3.8279032044929196e6
0,1103,0.4583827481116083,64.98466863743897,8.528329057888077e10,-0.0,2.9358637516315854e8,2.3854248122608313e11,0.3505691363405331,1.489743931362727,292.4310088684754,3.8350219813293084e6,3.835002458371935e6
0,1104,0.4573598297966994,64.99248942692736,8.557725680282536e10,-0.0,2.943463160304056e8,2.393810760947424e11,0.3505403592287263,1.486419446839273,292.46620242117314,3.842128026046028e6,3.842108578065267e6
0,1105,0.45670454329130555,64.99984137352804,8.587198361877975e10,-0.0,2.9510755930330473e8,2.4022186941137198e11,0.3505115611145041,1.484289765696743,292.4992861808762,3.849239004091838e6,3.8492195994058843e6
0,1106,0.4563217797948401,65.00718041671705,8.616747236425748e10,-0.0,2.958701424351578e8,2.4106490516902704e11,0.3504828302216741,1.4830457843332303,292.5323118752267,3.856356344759722e6,3.856336959971583e6
0,1107,0.4552438779229918,65.0149983868862,8.646372438351486e10,-0.0,2.966341083863047e8,2.4191023360012442e11,0.35045426735047275,1.4795426032497234,292.5674927409879,3.863481626063414e6,3.863462320827591e6
0,1108,0.4542954818791011,65.02245237051744,8.676074101550423e10,-0.0,2.973993894744624e8,2.4275778252220013e11,0.35042570539757817,1.4764603161070786,292.60103566732846,3.870612178791268e6,3.870592941895054e6
0,1109,0.4534835444336729,65.02995540016879,8.70585236052963e10,-0.0,2.981660193358487e8,2.4360759183815988e11,0.3503972225853737,1.4738215194094368,292.63479930075954,3.877749293420309e6,3.8777301131361304e6
0,1110,0.4524554103908896,65.03750613283466,8.735707349647339e10,-0.0,2.98934000202938e8,2.444596667287878e11,0.3503688211176325,1.4704800837703913,292.668777597756,3.884892980632171e6,3.8848738753520846e6
0,1111,0.4518189666242528,65.04498282829478,8.765639203371027e10,-0.0,2.997033217945868e8,2.4531399848007562e11,0.350340473096155,1.4684116415288215,292.7024227273265,3.892042834404425e6,3.8920237706863233e6
0,1112,0.45131513068656737,65.05223570473171,8.79564805656665e10,-0.0,3.004739744713079e8,2.4617057904642786e11,0.3503121525539484,1.4667741747313439,292.73506067129273,3.899198397884372e6,3.8991793644300443e6
0,1113,0.4499681047535824,65.05954670118525,8.82573404397897e10,-0.0,3.012459846413386e8,2.4702944046602014e11,0.3502839196893346,1.4623963404491427,292.76796015533364,3.906360592959149e6,3.90634166140628e6
0,1114,0.4491603034878586,65.0669117939354,8.855897300453983e10,-0.0,3.020193487395946e8,2.4789058149136856e11,0.3502557626001766,1.4597709863355406,292.80110307270934,3.9135293487583636e6,3.9135104732172275e6
0,1115,0.44870754481596,65.07456012619373,8.88613796108606e10,-0.0,3.0279408641372705e8,2.487540267404451e11,0.3502277247151099,1.4582995206518699,292.8355205678718,3.920705388661713e6,3.9206865390512417e6
0,1116,0.44755495586621485,65.08178688818472,8.916456161114455e10,-0.0,3.035701473357182e8,2.4961972281551697e11,0.35019968377800487,1.4545536065651983,292.86804099683127,3.9278865558368186e6,3.9278677913334183e6
0,1117,0.4468742594571212,65.0892054916092,8.946852035690495e10,-0.0,3.0434757675116295e8,2.5048772287414404e11,0.3501717437415901,1.452341343235644,292.9014247122414,3.935074716757051e6,3.935055997417602e6
0,1118,0.4459058845022994,65.09639204606724,8.977325720376237e10,-0.0,3.0512634533143383e8,2.5135799687678067e11,0.35014383241714253,1.449194124632473,292.93376420730254,3.942268579645999e6,3.9422499296857524e6
0,1119,0.445682788440396,65.1035578518192,9.007877350564561e10,-0.0,3.059064674328307e8,2.522305635516919e11,0.3501159805771168,1.448469062431287,292.96601033318643,3.9494687611300894e6,3.949450117738987e6
0,1120,0.44435176959390227,65.11101742167241,9.03850706209739e10,-0.0,3.066879745869442e8,2.531054609164036e11,0.35008825925545495,1.4441432511801824,292.99957839752585,3.9566763205364738e6,3.956657776955795e6
0,1121,0.44371201569335517,65.1182176121599,9.069214990541924e10,-0.0,3.074708193346239e8,2.5398263856869415e11,0.3500605539132278,1.4420640510034044,293.03197925471954,3.9638894558108044e6,3.9638709538404625e6
0,1122,0.4425662586189294,65.12553772711516,9.100001271951927e10,-0.0,3.08255036123578e8,2.5486213781113528e11,0.35003294226137616,1.4383403405115205,293.06491977201824,3.9711094010072555e6,3.9710909830342606e6
0,1123,0.4420213920798489,65.13269659313099,9.13086604230203e10,-0.0,3.090406008682323e8,2.557439343520046e11,0.350005364977686,1.436569524259509,293.0971346690894,3.978335232384325e6,3.9783168480216707e6
0,1124,0.44154586990128075,65.13989609647281,9.161809437635146e10,-0.0,3.0982753210541713e8,2.5662805171013742e11,0.34997786230312466,1.4350240771791625,293.12953243412767,3.985567602254137e6,3.985549245711875e6
0,1125,0.4404421159565465,65.1472790101321,9.192831594494273e10,-0.0,3.10615844274216e8,2.5751450886355026e11,0.34995046462859153,1.431436876858776,293.16275554559445,3.99280698508414e6,3.992788708831157e6
0,1126,0.4397364411986918,65.15441265694552,9.22393264901364e10,-0.0,3.1140550192078835e8,2.5840326867267126e11,0.34992308676090567,1.4291434338957485,293.19485695625485,4.000051988016133e6,4.0000337587554734e6
0,1127,0.4384264514941344,65.16142674287136,9.255112737774207e10,-0.0,3.121965194858826e8,2.592943500828476e11,0.3498957593704306,1.4248859673559369,293.2264203429211,4.0073030574680814e6,4.007284925419198e6
0,1128,0.43800552127517933,65.16863151547221,9.286371997445824e10,-0.0,3.129889173401305e8,2.60187778785209e11,0.3498685261891347,1.4235179441443329,293.258841819625,4.0145610996235134e6,4.0145429908271935e6
0,1129,0.43734533175317936,65.1756418922451,9.317710564860841e10,-0.0,3.13782670630285e8,2.6108352949298337e11,0.34984132721532,1.421372328197833,293.2903885151029,4.0218249597538225e6,4.0218068940714635e6
0,1130,0.436034631772484,65.18272623895497,9.34912857659668e10,-0.0,3.145778025198133e8,2.6198163108142224e11,0.3498142126589709,1.417112553260573,293.32226807529736,4.029095492045915e6,4.0290775233212006e6
0,1131,0.4357055744356136,65.18980604299507,9.380626170040274e10,-0.0,3.15374303014349e8,2.62882075008826e11,0.34978715647184966,1.4160431169157441,293.35412719347784,4.036372384238748e6,4.0363544311708175e6
0,1132,0.43531483363573975,65.19700941517564,9.412203481902467e10,-0.0,3.161721864473837e8,2.6378488023941367e11,0.3497601884334577,1.4147732093161542,293.3865423682904,4.0436560789338876e6,4.0436381466496335e6
0,1133,0.4342880524081216,65.20380678635621,9.443860649904276e10,-0.0,3.1697141526461315e8,2.6469000699576395e11,0.3497332202690485,1.4114361703263953,293.4171305386029,4.050944948155189e6,4.0509270891685598e6
0,1134,0.43343616906880966,65.21075289273438,9.475597811036888e10,-0.0,3.1777203064104646e8,2.655975046365778e11,0.34970634260898903,1.4086675494736314,293.4483880173047,4.0582406886529746e6,4.058222888457506e6
0,1135,0.43274378457597595,65.21792035524132,9.507415102897105e10,-0.0,3.185740393558841e8,2.665073836399574e11,0.34967956763433466,1.4064172998719218,293.4806415985859,4.0655435274184053e6,4.0655257728474564e6
0,1136,0.4317039189765928,65.22470209524018,9.539312663177452e10,-0.0,3.1937739781357306e8,2.674195972844445e11,0.349652793973867,1.4030377366739266,293.5111594285808,4.072851592282016e6,4.0728339118331033e6
0,1137,0.4308464735234047,65.23163513867767,9.571290629392982e10,-0.0,3.201821466066887e8,2.683341943978752e11,0.34962611032320995,1.4002510389510654,293.54235812404954,4.080166536038719e6,4.080148914655422e6
0,1138,0.4303624070323435,65.23868547325155,9.603349139691649e10,-0.0,3.2098828372263664e8,2.69251175479444e11,0.3495995090499936,1.3986778228551164,293.57408462963195,4.087488244772107e6,4.0874706518355557e6
0,1139,0.42954639140208395,65.24563136903585,9.635488331863998e10,-0.0,3.2179579568152136e8,2.7017052796261282e11,0.3495729570114253,1.3960257720567728,293.60534116066134,4.0948160560685834e6,4.09479851873896e6
0,1140,0.42887002293555576,65.25255441841158,9.667708344003033e10,-0.0,3.2260468844154024e8,2.710922613833255e11,0.349546464660215,1.3938275745405562,293.6364948828521,4.102150205040431e6,4.1021327118627843e6
0,1141,0.4279103097859022,65.25928436856428,9.700009314382793e10,-0.0,3.234149516080117e8,2.7201636664091348e11,0.3495200060117807,1.3907085068041822,293.66677965853927,4.1094901783263856e6,4.1094727523781997e6
0,1142,0.42715790545916976,65.2663267333163,9.732391381315012e10,-0.0,3.242266232725553e8,2.72942889964108e11,0.349493662942801,1.3882631927423017,293.6984702999234,4.116837531465167e6,4.116820155797036e6
0,1143,0.42627680181316846,65.273113540066,9.764854683333908e10,-0.0,3.250396625532257e8,2.7387178746499786e11,0.349467341638661,1.3853996058927975,293.729010930297,4.1241905079919198e6,4.124173193016725e6
0,1144,0.4257218716258354,65.27970573283434,9.797399358881638e10,-0.0,3.2585407391210836e8,2.7480306696663562e11,0.3494410493431838,1.383596082783965,293.75867579775456,4.131549279509211e6,4.131531998678963e6
0,1145,0.42518606369579903,65.28649093805019,9.830025546779398e10,-0.0,3.266698889065153e8,2.757367673301661e11,0.34941485303241504,1.381854707011347,293.78920922122586,4.1389150663792626e6,4.1388978181504854e6
0,1146,0.42398382534475687,65.29356429803894,9.862733385901544e10,-0.0,3.274871180395629e8,2.766729034143236e11,0.3493887727518396,1.37794743237046,293.82103934117526,4.146288192647318e6,4.146271031005484e6
0,1147,0.4233786774072976,65.30019041667977,9.895523015045955e10,-0.0,3.2830570295485884e8,2.776114111387635e11,0.34936267710389746,1.3759807015737173,293.850856875059,4.1536663159569325e6,4.15364919247498e6
0,1148,0.42255260765254105,65.30699403517183,9.92839457339555e10,-0.0,3.291256946676441e8,2.7855235174449994e11,0.3493366755389551,1.3732959748707585,293.8814731582732,4.161051415830357e6,4.1610343483412173e6
0,1149,0.42220384480939477,65.31351115501448,9.961348199957225e10,-0.0,3.299470571879452e8,2.794956867093768e11,0.34931068632414725,1.372162495630533,293.91080019756515,4.168442018678915e6,4.1684249686326506e6
0,1150,0.42125906949678027,65.32068557412856,9.994384034360226e10,-0.0,3.307698662286755e8,2.804415058193745e11,0.34928487204248326,1.369091975864536,293.9430850835785,4.1758411075343667e6,4.175824123006777e6
0,1151,0.42008752317505305,65.32701046276749,1.0027502215872986e11,-0.0,3.315940083027745e8,2.813896813977636e11,0.34925898227400604,1.3652844503189223,293.9715470824537,4.1832439742498845e6,4.1832270733345165e6
0,1152,0.41969181221952334,65.33379170840531,1.0060702884021901e11,-0.0,3.3241957987902665e8,2.823403271804197e11,0.3492332243851919,1.3639983897134509,294.0020626878239,4.190654645697747e6,4.1906377660238356e6
0,1153,0.4187770999285607,65.34062825469712,1.0093986178534111e11,-0.0,3.3324655596311635e8,2.83293417240132e11,0.3492075410271267,1.3610255747678224,294.03282714613704,4.198071924839014e6,4.198055108040506e6
0,1154,0.4180023199079217,65.3471642795026,1.0127352239188991e11,-0.0,3.340749090095041e8,2.8424892260507776e11,0.34918186978541005,1.3585075397007456,294.06223925776175,4.205494677247589e6,4.205477912036742e6
0,1155,0.41748182588856136,65.35366783184057,1.0160801205969327e11,-0.0,3.349046600365758e8,2.8520687028255176e11,0.349156253471824,1.3568159341378245,294.09150524328254,4.212923733099132e6,4.212906999108269e6
0,1156,0.4165906901913403,65.36039435384896,1.0194333218882571e11,-0.0,3.35735831327504e8,2.8616728882576886e11,0.34913073724587285,1.353919743121856,294.1217745923203,4.220359912679453e6,4.220343239512625e6
0,1157,0.41573634910723306,65.36687497722002,1.0227948418130586e11,-0.0,3.3656838770187265e8,2.871301403897608e11,0.3491052425873625,1.3511431345985074,294.1509373974901,4.22780173996107e6,4.227785124601846e6
0,1158,0.4151616666010794,65.37358178643781,1.0261646943900464e11,-0.0,3.3740236496346384e8,2.880954691886865e11,0.3490798435713226,1.3492754164535081,294.18111803897017,4.235250674848059e6,4.235234094991072e6
0,1159,0.4141713367365254,65.37992570005231,1.0295428936709088e11,-0.0,3.3823772242879933e8,2.890632309278876e11,0.3490544503599288,1.3460568443937075,294.2096656502354,4.242704911493897e6,4.242688400149153e6
0,1160,0.41368773561310235,65.38654904918671,1.0329294537102945e11,-0.0,3.390745064652868e8,2.900334821287032e11,0.3490291592694775,1.3444851407425826,294.2394707213402,4.250166412386032e6,4.250149929268544e6
0,1161,0.41312786126677437,65.39309430290027,1.0363243885657057e11,-0.0,3.3991269337296665e8,2.910061981494437e11,0.34900391690783067,1.3426655491170167,294.2689243630512,4.257634087979346e6,4.257617639140299e6
0,1162,0.4121327708111375,65.39978441406497,1.0397277123155165e11,-0.0,3.4075230208379436e8,2.919814037898174e11,0.34897876072984485,1.339431505136197,294.29902986329233,4.2651086463477295e6,4.26509226624582e6
0,1163,0.41173737704556185,65.40610363600753,1.0431394390584244e11,-0.0,3.4159329223155266e8,2.9295905495945337e11,0.34895360240923073,1.338146475398076,294.3274663620339,4.272588441513829e6,4.272572082635313e6
0,1164,0.4109283980163696,65.41270482992539,1.0465595828934676e11,-0.0,3.424357167380952e8,2.939392159937961e11,0.3489285513091117,1.3355172935532011,294.35717173466423,4.280075545196458e6,4.280059240241542e6
0,1165,0.41016290721194437,65.41921430824353,1.0499881579284854e11,-0.0,3.4327954760582733e8,2.949218571679403e11,0.34890354541245544,1.3330294484388192,294.3864643870959,4.287568776495349e6,4.287552521977012e6
0,1166,0.40947079373156614,65.42560652620982,1.0534251783000739e11,-0.0,3.44124784080416e8,2.959069804077577e11,0.3488785804974739,1.33078007962759,294.41522936794416,4.295068054834036e6,4.2950518449261235e6
0,1167,0.40868962238366263,65.43196327247028,1.0568706581357843e11,-0.0,3.449714339562804e8,2.968945976134008e11,0.3488536702964865,1.3282412727469035,294.4438347261163,4.3025736411268655e6,4.302557482801995e6
0,1168,0.40761149193542845,65.43835779090338,1.0603246115894476e11,-0.0,3.4581950450848573e8,2.9788472010696655e11,0.34882882732876386,1.3247373487901424,294.47261005906523,4.310085771394573e6,4.310069687906196e6
0,1169,0.4072488096457638,65.44448057752405,1.0637870528387654e11,-0.0,3.4666897095766485e8,2.9887732176563367e11,0.34880399712488974,1.3235586313487324,294.5001625988582,4.317603443088319e6,4.317587378249491e6
0,1170,0.40640991442522373,65.45108715101094,1.0672579960389972e11,-0.0,3.475198940335774e8,2.998724764153858e11,0.348779303687793,1.320832221881977,294.5298921795492,4.325129052921874e6,4.325113044062292e6
0,1171,0.4056850660960597,65.45715845761652,1.0707374553885994e11,-0.0,3.483721978248831e8,3.008700981140782e11,0.3487545861549052,1.318476464812194,294.5572130592743,4.332659408474883e6,4.332643446597764e6
0,1172,0.4052019286253282,65.46355072801087,1.0742254450884137e11,-0.0,3.492259464059491e8,3.01870264678931e11,0.34872997513239257,1.3169062680323167,294.58597827604893,4.340197167399282e6,4.340181233609582e6
0,1173,0.4045155736113417,65.47026778040723,1.0777219793429407e11,-0.0,3.500811425550305e8,3.028729822827568e11,0.348705473344901,1.3146756142368605,294.6162050118325,4.347742358837131e6,4.347726469006002e6
0,1174,0.4039997141306802,65.47655385140403,1.0812270723780316e11,-0.0,3.509377306585315e8,3.038781885553128e11,0.34868096307158086,1.3129990709247106,294.64449233131813,4.355292618329384e6,4.355276759127736e6
0,1175,0.4028054356037012,65.48267602974472,1.0847407384384068e11,-0.0,3.517957342387178e8,3.048859138866528e11,0.34865649048273234,1.309117665712029,294.6720421338513,4.3628488097431455e6,4.362833033941105e6
0,1176,0.4026772380549447,65.4887545018231,1.088262991768289e11,-0.0,3.5265515806573796e8,3.0589616670847894e11,0.3486320628417406,1.3087010236785703,294.69939525820394,4.370411238391168e6,4.370395463045541e6
0,1177,0.40179333370110604,65.49526752375456,1.0917938466217747e11,-0.0,3.5351604398881114e8,3.0690899911265326e11,0.3486077632785391,1.3058283345285946,294.72870385689555,4.377981462159403e6,4.377965746004202e6
0,1178,0.4008062454275961,65.50152343488868,1.0953333172796898e11,-0.0,3.5437834044020176e8,3.079243533105887e11,0.3485834832738471,1.3026202976396872,294.75685545699906,4.385557305542575e6,4.385541656480179e6
0,1179,0.40045750323054213,65.50746984842085,1.0988814180229068e11,-0.0,3.5524204260449713e8,3.0894222642841144e11,0.3485592106197175,1.3014868854992618,294.78361431789386,4.393138576980464e6,4.393122945526241e6
0,1180,0.3999299978497557,65.51380285381957,1.1024381631462756e11,-0.0,3.5610720516175926e8,3.0996268577624835e11,0.3485350542382122,1.299772493011706,294.81211284218807,4.400727471646234e6,4.400711871656422e6
0,1181,0.39865125424677317,65.52011953061333,1.1060035669601e11,-0.0,3.56973801521665e8,3.1098570290107635e11,0.3485109571063829,1.2956165763020129,294.84053788776,4.408322759595059e6,4.40830724904693e6
0,1182,0.3980379374965263,65.52606803029688,1.1095776437997937e11,-0.0,3.5784180292395276e8,3.120112466761328e11,0.34848685834770576,1.2936232968637105,294.86730613633597,4.415923292468628e6,4.415907819922879e6
0,1183,0.3974636258047629,65.53243590753121,1.1131604079773053e11,-0.0,3.5871127000116473e8,3.1303939161364734e11,0.34846287823525257,1.2917567838654795,294.8959615838904,4.423531541640065e6,4.423516104095002e6
0,1184,0.3966419635721666,65.53819237807463,1.1167518738500142e11,-0.0,3.5958212962344015e8,3.140700540891517e11,0.34843886628647736,1.2890863816095415,294.92186570133583,4.43114431582929e6,4.431128932255732e6
0,1185,0.396246075078452,65.5446352219215,1.120352055778657e11,-0.0,3.6045447558328223e8,3.151033479883238e11,0.3484150091612709,1.2877997440049689,294.9508584986467,4.438765620551052e6,4.438750258248146e6
0,1186,0.3952577127193715,65.55074617552249,1.1239609681303828e11,-0.0,3.6132823795476514e8,3.161391934013131e11,0.34839116322003916,1.2845875663379573,294.9783577898512,4.446392332069524e6,4.446377036453284e6
0,1187,0.39511966385039127,65.55676202755564,1.1275786252807935e11,-0.0,3.6220343088205844e8,3.17177609928924e11,0.3483673545179827,1.2841389075137717,295.00542912400033,4.454025130150622e6,4.454009836041031e6
0,1188,0.394105665268067,65.56286956272858,1.1312050416455992e11,-0.0,3.6308007434880316e8,3.1821862416181824e11,0.3483436204679223,1.2808434121212178,295.0329130322786,4.4616646617310885e6,4.461649436184536e6
0,1189,0.393299878174151,65.56907477452994,1.1348402316002162e11,-0.0,3.639581667184633e8,3.1926223706823126e11,0.34831995511526215,1.2782246040659908,295.0608364853847,4.469310903390377e6,4.469295730404939e6
0,1190,0.3927964203695678,65.57507338006701,1.1384842095929787e11,-0.0,3.648376868596108e8,3.20308426403639e11,0.34829631375651565,1.2765883662010953,295.08783021030155,4.476962906648511e6,4.476947763116944e6
0,1191,0.3921984024320355,65.58103170633697,1.1421369900449777e11,-0.0,3.657186492561929e8,3.21357212259628e11,0.3482727227566277,1.2746448079041155,295.11464267851636,4.484621203381397e6,4.484606096503473e6
0,1192,0.39172131865320664,65.58698319999958,1.1457985873799501e11,-0.0,3.666010569002659e8,3.224086010871219e11,0.348249185506217,1.2730942856229215,295.14142439999813,4.492285889149046e6,4.492270809707618e6
0,1193,0.3908161233763685,65.59314926031729,1.1494690160886281e11,-0.0,3.674849286397928e8,3.2346261825841e11,0.34822573666795303,1.2701524009731977,295.1691716714278,4.499957672375817e6,4.499942652914692e6
0,1194,0.39052493367490737,65.59884038394789,1.1531482905994916e11,-0.0,3.68370212770013e8,3.2451920498744635e11,0.3482022715587799,1.269206034443449,295.1947817277655,4.507634372539655e6,4.507619366372687e6
0,1195,0.3891929834078832,65.60504365753388,1.1568364254345503e11,-0.0,3.692569867052508e8,3.2557845656931964e11,0.34817894031464347,1.2648771960756204,295.2226964589025,4.515319117317575e6,4.515304203368257e6
0,1196,0.38874272136377647,65.61112634342183,1.16053343505572e11,-0.0,3.70145200236368e8,3.266403159771241e11,0.34815564138480787,1.2634138444322736,295.2500685453982,4.523009868775307e6,4.52299498018033e6
0,1197,0.3882519478860266,65.61691387910292,1.1642393339856862e11,-0.0,3.710348448000791e8,3.2770477582712604e11,0.3481323555661868,1.2618188306295866,295.27611245596313,4.530706120650519e6,4.530691260465321e6
0,1198,0.38738163619548743,65.6225947639529,1.1679541367214653e11,-0.0,3.719259362269489e8,3.287718579277382e11,0.3481091115117896,1.258990317635334,295.30167643778805,4.538408471050606e6,4.538393667914686e6
0,1199,0.3866649061726444,65.62865945952731,1.1716778578186107e11,-0.0,3.728185093766087e8,3.298416069606928e11,0.34808597476046554,1.2566609450610942,295.3289675678729,4.546118421515172e6,4.546103663798081e6
0,1200,0.38629626701796743,65.63471579285542,1.175410511783915e11,-0.0,3.7371253667135847e8,3.3091399282723865e11,0.3480628887919852,1.2554628678083941,295.3562210678494,4.553834747576955e6,4.553820009046141e6
0,1201,0.38563887066159397,65.64075842999426,1.1791521131907399e11,-0.0,3.746080208371119e8,3.3198902170629736e11,0.34803985636645446,1.2533263296501804,295.3834129349742,4.561557456995824e6,4.561542759380844e6
0,1202,0.3850617377264154,65.64637476642717,1.1829026766180199e11,-0.0,3.755049324570073e8,3.3306666115152075e11,0.3480168180100655,1.25145064761085,295.40868644892225,4.569285255705139e6,4.5692705929359095e6
0,1203,0.3843713969175915,65.65219099730294,1.1866622166132191e11,-0.0,3.7640331818673986e8,3.341469701173261e11,0.3479938617621718,1.2492070399821724,295.4348594878632,4.577020093823066e6,4.577005474384688e6
0,1204,0.38312940905635123,65.65804582985159,1.1904307477819508e11,-0.0,3.7730316897069097e8,3.3522994066251685e11,0.3479709674423128,1.2451705794331416,295.46120623433217,4.584761487542318e6,4.584746952683171e6
0,1205,0.3831184508396413,65.66366710150486,1.1942082847320802e11,-0.0,3.7820446130708e8,3.3631554740182336e11,0.347948087372322,1.2451349652288342,295.48650195677186,4.592508525037859e6,4.592493982595989e6
0,1206,0.3820177136633539,65.66981465167908,1.1979948420577153e11,-0.0,3.791072575066277e8,3.3740386834722144e11,0.34792533881630233,1.2415575694059002,295.51416593255584,4.600263651035711e6,4.600249182486747e6
0,1207,0.38143563246288736,65.675243719412,1.2017904344087099e11,-0.0,3.800114652459142e8,3.3849479511094745e11,0.3479025419985302,1.2396658055043839,295.538596737354,4.608022944073519e6,4.608008510603294e6
0,1208,0.3813419922419728,65.68111455538191,1.2055950763960893e11,-0.0,3.809171685413697e8,3.3958843195836566e11,0.3478798556979745,1.2393614747864117,295.5650154992186,4.615790003583856e6,4.615775568798377e6
0,1209,0.38069791518604157,65.68699495900508,1.2094087826963484e11,-0.0,3.8182434085719323e8,3.406847498267118e11,0.34785722638463656,1.2372682243546351,295.59147731552287,4.6235635284916945e6,4.623549133426784e6
0,1210,0.3797212509413612,65.69264779790784,1.2132315679641286e11,-0.0,3.827329659171189e8,3.41783731963301e11,0.3478346205936226,1.234094065559424,295.6169150905853,4.631342775307221e6,4.631328444651453e6
0,1211,0.37920911791216916,65.69830296066569,1.2170634468651793e11,-0.0,3.836430589384658e8,3.428853996879641e11,0.3478120649971297,1.2324296332145497,295.6423633229956,4.639128426766852e6,4.639114125946243e6
0,1212,0.37854472153555346,65.7039766431447,1.220904434095952e11,-0.0,3.845546240999781e8,3.4398976099957825e11,0.34778956502787867,1.2302703449905488,295.6678948941511,4.64692055636346e6,4.646906296663226e6
0,1213,0.37788742738939257,65.70975978753047,1.224754544351981e11,-0.0,3.854676685785481e8,3.450968275505807e11,0.3477671317886852,1.2281341390155258,295.69391904388715,4.654719439955395e6,4.654705220822282e6
0,1214,0.3770582835386377,65.71533240437975,1.2286137923459981e11,-0.0,3.863821714548233e8,3.462065769115557e11,0.34774472325514233,1.2254394215005724,295.7189958197089,4.662524092406342e6,4.662509926505696e6
0,1215,0.3766720189133167,65.7213719291712,1.2324821927975066e11,-0.0,3.872981800470456e8,3.473190694774097e11,0.347722426282174,1.2241840614682793,295.7461736812704,4.670336590263688e6,4.670322444852659e6
0,1216,0.3764529940503753,65.72670298421107,1.2363597604502687e11,-0.0,3.882156133104196e8,3.4843420974044336e11,0.34770008578610834,1.2234722306637198,295.77016342894984,4.678153301132785e6,4.678139163848018e6
0,1217,0.3755048331732891,65.73220910424568,1.2402465100422234e11,-0.0,3.891345375426175e8,3.495520811851431e11,0.34767782415256976,1.2203907078131895,295.7949409691056,4.685976996971282e6,4.685962921620191e6
0,1218,0.3742868916741606,65.73777134668454,1.2441424563412059e11,-0.0,3.9005494418592066e8,3.5067267638433075e11,0.34765562280268836,1.216432397941022,295.81997106008043,4.693807291794758e6,4.693793298100781e6
0,1219,0.37393593624319943,65.74375230985962,1.2480476141247093e11,-0.0,3.9097685663365585e8,3.517960268239555e11,0.34763352300267264,1.2152917927903981,295.84688539436826,4.701645266481051e6,4.701631290661992e6
0,1220,0.37359445043687567,65.7492761134435,1.2519619981650148e11,-0.0,3.91900216939227e8,3.5292206484935547e11,0.3476114140349095,1.214181963919846,295.8717425104958,4.709488239346387e6,4.709474280702207e6
0,1221,0.37280101207473654,65.75488013751279,1.255885623260385e11,-0.0,3.928250655037862e8,3.540508426540844e11,0.34758936891492614,1.2116032892428938,295.89696061880755,4.717337892621992e6,4.717323984304241e6
0,1222,0.37219406891810025,65.76003752002227,1.2598185042251808e11,-0.0,3.937513646866695e8,3.551823172245921e11,0.3475673154095539,1.2096307239838258,295.9201688401002,4.725192570414687e6,4.725178698701766e6
0,1223,0.3712981021043612,65.76587634579869,1.2637606558787117e11,-0.0,3.9467919625825995e8,3.563165914359808e11,0.3475454027560029,1.206718831839174,295.9464435560941,4.733055784799773e6,4.733041970809411e6
0,1224,0.37097013858022193,65.7712174330136,1.267712093048402e11,-0.0,3.956084762125226e8,3.5745356557928754e11,0.34752347295255165,1.2056529503857212,295.9704784485612,4.740923851368614e6,4.740910053561068e6
0,1225,0.370526041236776,65.77704483173574,1.2716728305865468e11,-0.0,3.965392767022419e8,3.585933309015917e11,0.34750165691525187,1.204209634019522,295.99670174281084,4.748799843399537e6,4.748786070274746e6
0,1226,0.3696185329145205,65.78219729940349,1.2756428833499074e11,-0.0,3.974715186924495e8,3.5973579358195233e11,0.3474798065263815,1.2012602319721917,296.0198878473157,4.756680177503867e6,4.7566664627996e6
0,1227,0.3689503839894236,65.78788305805787,1.2796222662134477e11,-0.0,3.9840528584363157e8,3.608810591087912e11,0.3474580734790298,1.1990887479656267,296.04547376126044,4.764568569162294e6,4.764554895406031e6
0,1228,0.36823734746452197,65.79327139594405,1.2836109940389131e11,-0.0,3.993405221437958e8,3.620290617886899e11,0.3474363524135992,1.1967713792596963,296.06972128174823,4.7724624565409385e6,4.772448826947284e6
0,1229,0.3678784555436093,65.79877136924742,1.2876090817508125e11,-0.0,4.0027725621118057e8,3.631798397084597e11,0.34741469351492416,1.1956049805167304,296.0944711616134,4.7803630914898645e6,4.780349480339876e6
0,1230,0.36739617115190304,65.80413759962528,1.2916165442207521e11,-0.0,4.012154735407424e8,3.643333780330379e11,0.3473930678590832,1.194037556243685,296.11861919831375,4.7882697319939975e6,4.788256148237423e6
0,1231,0.36672018225679737,65.80976401925815,1.2956333963952693e11,-0.0,4.021552029676528e8,3.654897152136536e11,0.3473715256308511,1.1918405923345914,296.1439380866617,4.796183600132581e6,4.796170057797844e6
0,1232,0.3660517951423794,65.8151449998783,1.2996596531892067e11,-0.0,4.030964099418452e8,3.6664881172943256e11,0.3473500015735475,1.189668334212733,296.16815249945233,4.804103123238195e6,4.804089621731723e6
0,1233,0.3655023431495701,65.8205364349201,1.3036953295567989e11,-0.0,4.040391131623378e8,3.678106935734826e11,0.3473285274145354,1.1878826152361028,296.19241395714045,4.812029089366515e6,4.812015620068129e6
0,1234,0.365067556815184,65.82592552772167,1.3077404404406917e11,-0.0,4.049833129647913e8,3.6897536415448334e11,0.3473071014138152,1.186469559649348,296.2166648747475,4.819961459073804e6,4.819948013698444e6
0,1235,0.363846300687718,65.83127609007953,1.3117950008158217e11,-0.0,4.059290106575684e8,3.701428280805148e11,0.347285723508688,1.1825004772350836,296.2407424053579,4.827900153521071e6,4.82788678870117e6
0,1236,0.3635179726238772,65.83684302550647,1.3158590256616212e11,-0.0,4.068762202468388e8,3.7131310565893066e11,0.34726441674611164,1.1814334110276008,296.2657936147791,4.835845899716083e6,4.835832551132627e6
0,1237,0.3628423124066512,65.84208889079521,1.319932529970779e11,-0.0,4.0782490933503675e8,3.7248615985036255e11,0.34724312035426547,1.1792375153216164,296.28940000857847,4.843797080214999e6,4.8437837728154175e6
0,1238,0.3624489830075417,65.84735363087587,1.324015528740572e11,-0.0,4.0877510085671014e8,3.7366202198655e11,0.3472218734165356,1.1779591947745105,296.31309133894143,4.851754723860791e6,4.851741437361181e6
0,1239,0.36169788383825074,65.85258364148234,1.32810803698708e11,-0.0,4.097267941658148e8,3.748406942727365e11,0.3472006723880672,1.175518122474315,296.33662638667056,4.859718688273052e6,4.859705448315518e6
0,1240,0.36134160400058646,65.85784173621062,1.3322100697457875e11,-0.0,4.106799926440552e8,3.7602218390404974e11,0.3471795210868998,1.174360213001906,296.3602878129478,4.867689140212594e6,4.867675918496118e6
0,1241,0.3609025076869453,65.86314217779986,1.3363216420552791e11,-0.0,4.116346998536873e8,3.77206498312898e11,0.3471584234897848,1.1729331499825724,296.3841398000994,4.875666141268112e6,4.875652943726279e6
0,1242,0.36023492951736114,65.8684505640287,1.3404427689552544e11,-0.0,4.12590915050142e8,3.78393639596751e11,0.34713737592031446,1.1707635209314238,296.4080275381292,4.883649590320382e6,4.883636433279179e6
0,1243,0.35946107836627067,65.87372826893558,1.3445734655322633e11,-0.0,4.1354863643790346e8,3.795836085390877e11,0.347116372897931,1.1682485046903797,296.4317772102101,4.891639363416751e6,4.891626254417657e6
0,1244,0.3589645166401877,65.87901606532992,1.3487137468419554e11,-0.0,4.1450786693358505e8,3.8077641178118427e11,0.3470954173556218,1.16663467908061,296.45557229398463,4.899635572675969e6,4.8996224919136455e6
0,1245,0.358422027796803,65.8841778451771,1.352863627980366e11,-0.0,4.154685993436116e8,3.819720433847598e11,0.34707449427059245,1.1648715903396096,296.47880030329696,4.907637809010484e6,4.907624759742057e6
0,1246,0.35760129099365323,65.8895890146364,1.357023124059504e11,-0.0,4.1643086127997744e8,3.8317054074890155e11,0.3470536500820662,1.162204195729373,296.5031505658638,4.915647241694346e6,4.91563424368312e6
0,1247,0.3568562666959745,65.89480335417313,1.3611922501764903e11,-0.0,4.173946223608833e8,3.8437186906637244e11,0.3470328289348604,1.159782866761917,296.5266150937791,4.923662478063814e6,4.923649525862593e6
0,1248,0.35628014848612155,65.90005085969123,1.3653710214639262e11,-0.0,4.1835989929326224e8,3.8557605217159863e11,0.3470120580357707,1.157910482579895,296.55022886861053,4.931684225921357e6,4.931671307518217e6
0,1249,0.35578904251126464,65.90521977723743,1.3695594530599242e11,-0.0,4.193266858929558e8,3.867830853743094e11,0.34699132426103896,1.15631438816161,296.57348899756846,4.939712142837179e6,4.939699252195851e6
0,1250,0.35572508184717233,65.91031013118065,1.3737575601101576e11,-0.0,4.2029498241464466e8,3.879929720072901e11,0.3469706258977912,1.1561065160033102,296.5963955903129,4.947746216550726e6,4.947733323449275e6
0,1251,0.3549512215719914,65.91545792803056,1.3779653577851132e11,-0.0,4.212648025963411e8,3.8920573226951135e11,0.3469499845786555,1.153591470108972,296.61956067613755,4.955786908679385e6,4.955774063337732e6
0,1252,0.35425627459103765,65.9204551848128,1.3821828612490637e11,-0.0,4.222361312305979e8,3.904213501758022e11,0.3469293716198453,1.1513328924208723,296.6420483316576,4.963833547794554e6,4.963820744580259e6
0,1253,0.3538553519624681,65.92573954942475,1.3864100856973065e11,-0.0,4.2320899870839256e8,3.9163986681188525e11,0.34690883768840197,1.1500298938780213,296.66582797241136,4.971887478728891e6,4.971874696889464e6
0,1254,0.3530869376244593,65.9309260345364,1.3906470463177887e11,-0.0,4.241833819128566e8,3.928612562869433e11,0.34688834019904347,1.1475325472794928,296.68916715541377,4.979947535519093e6,4.979934800927645e6
0,1255,0.35255028644010844,65.93611318625261,1.3948937583289212e11,-0.0,4.2515928705922055e8,3.940855294264297e11,0.34686788779867916,1.1457884309303523,296.7125093381368,4.988014001090515e6,4.988001297400907e6
0,1256,0.3522557570847279,65.94094434483115,1.3991502369547787e11,-0.0,4.2613669115513706e8,3.953126603953743e11,0.34684743858641576,1.1448312105253657,296.73424955174016,4.996085773132958e6,4.996073083313982e6
0,1257,0.35137023672423184,65.94595706025864,1.4034164974223306e11,-0.0,4.2711563425178045e8,3.9654270251225494e11,0.3468270594665951,1.1419532693537535,296.75680677116384,5.004164542609708e6,5.004151908150571e6
0,1258,0.3505594311514406,65.9510932547935,1.4076925549827435e11,-0.0,4.2809611170438516e8,3.9777565302584216e11,0.34680674016942903,1.139318151242182,296.77991964657076,5.012250105984457e6,5.012237521566542e6
0,1259,0.3502793970145825,65.9563070753943,1.4119784248978772e11,-0.0,4.290781203113086e8,3.9901151098214984e11,0.34678647296018394,1.138408040297393,296.8033818392744,5.020342305185933e6,5.020329733637571e6
0,1260,0.34953668114884706,65.9612557669135,1.4162741224405212e11,-0.0,4.300616409413459e8,4.002502553420437e11,0.34676622271263535,1.1359942137337529,296.82565095111073,5.028440117141389e6,5.028427590799972e6
0,1261,0.34932096385832623,65.9662017313509,1.4205796628858917e11,-0.0,4.310466897590922e8,4.0149190949762616e11,0.3467460151349273,1.1352931325395603,296.8479077910791,5.036544316970086e6,5.036531799010374e6
0,1262,0.34837868936021305,65.97122621718978,1.424895061536489e11,-0.0,4.320332769935179e8,4.0273648941217065e11,0.34672586530676874,1.1322307404206924,296.870517977354,5.044655200498311e6,5.044642741605853e6
0,1263,0.3481277456179327,65.97627941400764,1.429220333698439e11,-0.0,4.3302139648377025e8,4.0398399038915796e11,0.34670576066479863,1.1314151732582813,296.89325736303437,5.052772563092761e6,5.052760115056739e6
0,1264,0.34739721524872735,65.98154357957424,1.4335554946888232e11,-0.0,4.3401106499348074e8,4.052344366828773e11,0.34668572731114705,1.129040949558364,296.91694610808406,5.0608970093932e6,5.060884605600531e6
0,1265,0.3469706734839541,65.98637728768843,1.437900559854819e11,-0.0,4.350022384029573e8,4.064877755942591e11,0.34666568826375027,1.127654688822851,296.93869779459794,5.069026530793443e6,5.06901415006864e6
0,1266,0.3460596107329459,65.99128232543941,1.442255544515877e11,-0.0,4.359949538993807e8,4.077440571850282e11,0.34664570440430886,1.124693734882074,296.9607704644774,5.07716270491069e6,5.077150380865728e6
0,1267,0.34585050996654304,65.99631194678138,1.4466204640499243e11,-0.0,4.369892129113753e8,4.0900328635372003e11,0.34662577606556305,1.124014157391265,296.9834037605162,5.085305653809875e6,5.085293337743553e6
0,1268,0.3447537815691293,66.00098970372814,1.4509953338081097e11,-0.0,4.379849891934461e8,4.1026543291647864e11,0.34660585659296433,1.1204497900996702,297.0044536667766,5.093453963254755e6,5.093441716600707e6
0,1269,0.34469738272348394,66.00615498693561,1.4553801691986923e11,-0.0,4.389823347594457e8,4.1153056588986743e11,0.3465860317016771,1.1202664938513227,297.02769744121025,5.101610155830816e6,5.1015979066209905e6
0,1270,0.344146449200828,66.01088585904571,1.4597749855848102e11,-0.0,4.399811934286023e8,4.127986170958439e11,0.3465662044974908,1.118475959902691,297.04898636570573,5.109771440269955e6,5.109759222679295e6
0,1271,0.34356253406707515,66.0160760131685,1.4641797983910205e11,-0.0,4.409816248586343e8,4.140696653562221e11,0.3465464729974996,1.1165782357179943,297.07234205925823,5.117940558571571e6,5.117928374868995e6
0,1272,0.34321758907854544,66.02068515375613,1.4685946230205704e11,-0.0,4.419835600406968e8,4.153436260697093e11,0.34652671952801317,1.1154571645052727,297.0930831919026,5.126114290461706e6,5.126102124140106e6
0,1273,0.3424942263036841,66.02568302900251,1.4730194749177258e11,-0.0,4.4298706662980497e8,4.166205883279691e11,0.34650705499930823,1.1131062354869732,297.1155736305113,5.134295650604963e6,5.134283527737008e6
0,1274,0.3416044280914854,66.0303578309185,1.4774543695126675e11,-0.0,4.4399209779793185e8,4.179004956432984e11,0.34648739913548887,1.1102143912973275,297.1366102391333,5.142482434899788e6,5.142470366854483e6
0,1275,0.34121075185319666,66.03542862846774,1.4818993222608795e11,-0.0,4.449987007714886e8,4.1918341125756e11,0.3464678284936808,1.1089349435228892,297.15942882810486,5.1506768386837775e6,5.150664791358067e6
0,1276,0.34081536547381974,66.04035984642057,1.4863543486449283e11,-0.0,4.460068425086062e8,4.2046929617648865e11,0.34644828587597887,1.107649937789914,297.18161930889255,5.158877227018257e6,5.158865200526705e6
0,1277,0.34048457299120816,66.04507980000369,1.4908194641242346e11,-0.0,4.4701651931119776e8,4.217581487479761e11,0.3464287631383262,1.1065748622214264,297.2028591000166,5.16708337652522e6,5.167071366436586e6
0,1278,0.3399187683014143,66.04973512323497,1.495294684191338e11,-0.0,4.4802774298668134e8,4.23049987117845e11,0.34640927772682706,1.1047359969795965,297.22380805455737,5.175295750215874e6,5.175283772626822e6
0,1279,0.3393425003661477,66.05448755527259,1.4997800243545758e11,-0.0,4.490405248402687e8,4.2434482883524603e11,0.3463898461997829,1.1028631261899802,297.2451939987266,5.18351483906584e6,5.183502894672397e6
0,1280,0.3386312447883495,66.05933825503305,1.5042755001289435e11,-0.0,4.5005486648741645e8,4.256426790909987e11,0.346370469006305,1.1005515455621357,297.26702214764873,5.191740650955598e6,5.191728748951015e6
0,1281,0.3381309420237373,66.06434592311,1.508781127044301e11,-0.0,4.510707720345417e8,4.269435462718178e11,0.34635115074987943,1.098925561577146,297.28955665399496,5.199973354677713e6,5.199961480637634e6
0,1282,0.3375051463546894,66.06913096491023,1.5132969206284445e11,-0.0,4.520882185488707e8,4.282474041168078e11,0.34633185163792674,1.0968917256527406,297.311089342096,5.208211791406869e6,5.208199953858408e6
0,1283,0.3372260457827923,66.07341319285153,1.517822896431791e11,-0.0,4.5310718750692034e8,4.2955423192819965e11,0.34631253952576446,1.095984648794075,297.3303593678319,5.216455080793598e6,5.216443256108662e6
0,1284,0.3364549631080943,66.07863186427208,1.5223590700433636e11,-0.0,4.541277773308561e8,4.3086415908848285e11,0.3462933729406754,1.0934786301013064,297.3538433892244,5.224707690102276e6,5.2246959117585765e6
0,1285,0.33603864594003285,66.08312980212216,1.5269054570191028e11,-0.0,4.551498776761213e8,4.3217704711190564e11,0.3462741697974178,1.0921255993051067,297.3740841095497,5.23296447998727e6,5.232952723833717e6
0,1286,0.33538268499098,66.0880145703006,1.531462072942661e11,-0.0,4.561735643332384e8,4.3349299643827844e11,0.34625505142572544,1.0899937262206851,297.3960655663527,5.241228886081131e6,5.241217168372387e6
0,1287,0.33476041798068323,66.09248828584772,1.5360289334142404e11,-0.0,4.571987853008037e8,4.348119433407103e11,0.3462359312687211,1.0879713584372206,297.41619728631474,5.249498439067631e6,5.249486757473126e6
0,1288,0.3343836102647889,66.09740460626436,1.5406060540638205e11,-0.0,4.582255972702469e8,4.36133963877696e11,0.34621689921133003,1.086746733360564,297.43832072818964,5.257775763057169e6,5.257764100961753e6
0,1289,0.33388775191774944,66.1019255171788,1.5451934505012482e11,-0.0,4.5925394747478e8,4.3745899324486664e11,0.3461978676809407,1.0851351937326856,297.4586648273046,5.266058287665103e6,5.266046653104353e6
0,1290,0.33366359906217846,66.10678528133069,1.5497911383660928e11,-0.0,4.602838841774578e8,4.3878709675231134e11,0.346178912646012,1.08440669695208,297.48053376598807,5.274348262406024e6,5.274336637031901e6
0,1291,0.3326882100368278,66.11126662252458,1.5543991333057324e11,-0.0,4.613153644567445e8,4.4011822218308386e11,0.3461599626622861,1.0812366826196904,297.5006998013606,5.282643512312081e6,5.282631946797753e6
0,1292,0.33217581781392547,66.11608198303092,1.5590174509912897e11,-0.0,4.623484327740856e8,4.414524300449896e11,0.34614108740940663,1.0795714078952579,297.52236892363914,5.290946190655066e6,5.290934653743944e6
0,1293,0.3320033573198766,66.12059908901651,1.5636461070745633e11,-0.0,4.633830493709222e8,4.427896721291461e11,0.346122220951148,1.0790109112895991,297.5426959005743,5.299254353406451e6,5.299242822211993e6
0,1294,0.3317899101830134,66.1251684359181,1.568285117261103e11,-0.0,4.644192394094685e8,4.441299840697419e11,0.3461034015638837,1.0783172080947936,297.56325796163145,5.307569093845525e6,5.307557571137732e6
0,1295,0.33058756281556473,66.12982446543381,1.572934497237946e11,-0.0,4.6545700894146633e8,4.4547337685540436e11,0.3460846366445289,1.0744095791505854,297.58421009445215,5.315890550905767e6,5.315879103122003e6
0,1296,0.3302796153269956,66.1344710991951,1.5775942627213248e11,-0.0,4.664963477319623e8,4.468198403884907e11,0.3460659080975513,1.0734087498127358,297.60511994637795,5.324218363245148e6,5.324206930295672e6
0,1297,0.32986986938946844,66.13908000258036,1.5822644294249896e11,-0.0,4.6753725789512485e8,4.48169380547478e11,0.3460472170910803,1.0720770755157725,297.6258600116116,5.332552478135908e6,5.33254106684563e6
0,1298,0.3292698267070163,66.14375867443844,1.586945013089315e11,-0.0,4.6857974786875236e8,4.4952201142470905e11,0.34602857496319483,1.070126936797803,297.646914034973,5.340893229747003e6,5.340881852847819e6
0,1299,0.3287129261882021,66.14812236495341,1.5916360294616916e11,-0.0,4.6962379327066785e8,4.508777045124284e11,0.34600994109056576,1.0683170101116568,297.66655064229036,5.349239425018787e6,5.349228079590679e6
0,1300,0.3284470137456471,66.15237811318241,1.5963374942786426e11,-0.0,4.7066940810383314e8,4.522364811071188e11,0.3459913357867975,1.0674527946733532,297.68570150932084,5.357591693200146e6,5.357580359793761e6
0,1301,0.32756166557375976,66.1573394039233,1.601049423350042e11,-0.0,4.7171664871908236e8,4.535984176485219e11,0.3459728457398104,1.0645754131147191,297.70802731765485,5.36595257071851e6,5.365941290672539e6
0,1302,0.32721222767857355,66.16183858038595,1.6057718324356314e11,-0.0,4.727654375690789e8,4.5496341647137756e11,0.3459543467142774,1.0634397399553641,297.72827361173677,5.3743184219715325e6,5.374307159518338e6
0,1303,0.3265956981180259,66.1663079082864,1.6105047373306378e11,-0.0,4.738158060604825e8,4.5633152156374493e11,0.34593588613798487,1.0614360188835843,297.7483855872888,5.382690605810442e6,5.382679378719015e6
0,1304,0.3261812205327631,66.17054241196635,1.6152481538270023e11,-0.0,4.748677409124347e8,4.577027187671146e11,0.34591744128008534,1.0600889667314801,297.7674408538486,5.391068475075201e6,5.39105726988632e6
0,1305,0.32537411837687535,66.17529957505982,1.620002097780368e11,-0.0,4.7592129380019104e8,4.590770786312125e11,0.345899090967602,1.0574658847248448,297.7888480877692,5.3994543821636215e6,5.399443224933991e6
0,1306,0.32524111113696075,66.17982158352707,1.6247665849906512e11,-0.0,4.769764141590979e8,4.6045453839271674e11,0.34588075415233605,1.0570336111951224,297.80919712587183,5.407845957455045e6,5.407834803451934e6
0,1307,0.3245947714386609,66.18422550402256,1.629541631316502e11,-0.0,4.780331140115025e8,4.618351168813836e11,0.34586244749224165,1.054933007175648,297.82901476810156,5.416243602158763e6,5.416232485401047e6
0,1308,0.32430693049217374,66.18867108910096,1.6343272526029074e11,-0.0,4.790914024757777e8,4.632188291780264e11,0.34584418337812634,1.0539975240995647,297.8490199009543,5.424647778137907e6,5.424636674876249e6
0,1309,0.32328059386036145,66.19319095280203,1.639123464737875e11,-0.0,4.8015128583202446e8,4.646056866803325e11,0.3458259693363762,1.0506619300461748,297.86935928760914,5.433058623266094e6,5.433047582300408e6
0,1310,0.3233622730346728,66.19760789995581,1.643930283578215e11,-0.0,4.812127489050535e8,4.659956727077985e11,0.34580778015710045,1.0509273873626865,297.8892355498011,5.441475529093533e6,5.441464477226732e6
0,1311,0.3227387081697912,66.20213025873613,1.6487477250246622e11,-0.0,4.8227581118940383e8,4.673888159668422e11,0.3457896437280111,1.0489008015518215,297.9095861643126,5.449899198683974e6,5.449888182474739e6
0,1312,0.32202478427282644,66.20649275232077,1.6535758049844998e11,-0.0,4.833404552441692e8,4.6878509678189996e11,0.3457715311959511,1.046580548886686,297.92921738544345,5.4583287947382e6,5.458317820095154e6
0,1313,0.321906571414723,66.21098448093629,1.6584145393658484e11,-0.0,4.844066989173578e8,4.7018454174190594e11,0.34575346827868675,1.0461963570978499,297.9494301642133,5.466765183413789e6,5.466754211104524e6
0,1314,0.3215265590993093,66.21526691747319,1.6632639441151187e11,-0.0,4.8547452412485963e8,4.715871302885537e11,0.34573542498704957,1.0449613170727552,297.96870112862933,5.475207352446541e6,5.47519639970537e6
0,1315,0.32046508078875724,66.219783973918,1.6681240351527747e11,-0.0,4.865439615455542e8,4.729929059171263e11,0.34571744642993624,1.041511512563461,297.989027882631,5.483656681733488e6,5.483645793313947e6
0,1316,0.3203177166068034,66.22408337316193,1.6729948284465524e11,-0.0,4.8761497923330164e8,4.7440182982636975e11,0.3456994818946679,1.041032578972111,298.00837517922866,5.492111725708298e6,5.492100841568461e6
0,1317,0.3198601540432758,66.2284353472436,1.6778763399510568e11,-0.0,4.8868759894276565e8,4.7581393381251666e11,0.34568156256064614,1.0395455006406462,298.0279590625962,5.5005733572813375e6,5.500562497769849e6
0,1318,0.31909096289744343,66.23271889922152,1.6827685856530603e11,-0.0,4.897618141918751e8,4.772292125395853e11,0.3456636765433363,1.0370456294166912,298.04723504649684,5.5090412043245e6,5.509030389820998e6
0,1319,0.31881048077556073,66.23703859443197,1.6876715815258307e11,-0.0,4.908376306810647e8,4.786476767157413e11,0.34564583074776456,1.0361340625205724,298.06667367494384,5.517515561297217e6,5.517504759808694e6
0,1320,0.3183412248040097,66.24135992697714,1.692585343590147e11,-0.0,4.9191504925754356e8,4.800693306609428e11,0.3456280243654157,1.0346089806130316,298.0861196713971,5.525996345041473e6,5.525985568906211e6
0,1321,0.3179371007104865,66.24568054523635,1.6975098878485184e11,-0.0,4.9299407029941857e8,4.814941780806801e11,0.34561025606378254,1.033295577309081,298.1055624535636,5.53448353972084e6,5.534472784677631e6
0,1322,0.317226304097683,66.24991014339349,1.7024452303374716e11,-0.0,4.940746903087169e8,4.829222175543765e11,0.3455925185310992,1.0309854883174696,298.1245956452707,5.542976880260161e6,5.542966166288488e6
0,1323,0.31668829038373647,66.25428257293527,1.707391387078524e11,-0.0,4.951569240005079e8,4.843534717448195e11,0.3455748321876659,1.0292369437471436,298.1442715782087,5.55147706942089e6,5.551466385230524e6
0,1324,0.31623557495478166,66.25876414479377,1.712348374128869e11,-0.0,4.96240770667659e8,4.8578794295109357e11,0.345557193937693,1.0277656186030404,298.16443865157197,5.559984006510376e6,5.559973346538992e6
0,1325,0.3158411790803529,66.2628894068168,1.7173162075629282e11,-0.0,4.9732620222885376e8,4.872255971969384e11,0.34553955953285026,1.026483832011147,298.1830023306756,5.568496261671445e6,5.568485622114252e6
0,1326,0.31479359786695127,66.26702516704582,1.7222949034403897e11,-0.0,4.984132449778168e8,4.886664724965461e11,0.3455219665788364,1.0230791930675915,298.2016132517062,5.577014986483665e6,5.5770044096764345e6
0,1327,0.31467753311713076,66.2713944204653,1.727284477858144e11,-0.0,4.9950190990516615e8,4.901105866583411e11,0.34550442992263436,1.022701982630675,298.22127489209385,5.585540812973739e6,5.5855302385308705e6
0,1328,0.3141666249161703,66.27557390593743,1.732284946904573e11,-0.0,5.005921751320072e8,4.915579138848482e11,0.3454869145355852,1.0210415309775536,298.24008257671846,5.594072484857792e6,5.594061938339209e6
0,1329,0.31354642805567456,66.2799136918371,1.7372963267034406e11,-0.0,5.016840631194084e8,4.930084872153498e11,0.3454694521877461,1.0190258911809424,298.25961161326694,5.602611068366054e6,5.602600556816467e6
0,1330,0.3134719089701873,66.28407480932141,1.7423186333667926e11,-0.0,5.027775520397685e8,4.944622808762129e11,0.3454520084788516,1.0187837041531087,298.27833664194634,5.611155499902935e6,5.611144988062792e6
0,1331,0.3129404446091244,66.28817321012478,1.7473518830286368e11,-0.0,5.038726530869509e8,4.95919312955868e11,0.3454345980492078,1.0170564449796542,298.2967794455615,5.619706169459638e6,5.619695686838329e6
0,1332,0.3123991588825116,66.2921918151744,1.7523960918406635e11,-0.0,5.049693652205587e8,4.9737958528971783e11,0.34541721756052063,1.0152972663681625,298.31486316828483,5.628263009605982e6,5.628252556812879e6
0,1333,0.31214600434126183,66.29676592434166,1.757451275971582e11,-0.0,5.060677285851766e8,4.988431546068822e11,0.3453999247054138,1.014474514109101,298.33544665953747,5.636827962038285e6,5.636817520511963e6
0,1334,0.31171838124408646,66.30086293310977,1.762517451586756e11,-0.0,5.071676810415081e8,5.0030994135069617e11,0.3453826252862915,1.013084739043281,298.35388319899397,5.645397869985264e6,5.645387450952679e6
0,1335,0.3113455442212835,66.30497900249719,1.767594634866617e11,-0.0,5.082692542324877e8,5.0177999091370935e11,0.3453653644177121,1.0118730187191713,298.3724055112374,5.653974250055203e6,5.653963849986568e6
0,1336,0.3106255438332859,66.30897059456626,1.772682842014399e11,-0.0,5.0937244149529195e8,5.032532976362701e11,0.34534813029367284,1.0095330174581791,298.3903676755482,5.662556674806821e6,5.662546315993343e6
0,1337,0.3102449374840517,66.31314747651402,1.777782089227379e11,-0.0,5.1047726151665866e8,5.0472988972503467e11,0.34533094871244485,1.008296046823168,298.4091636443131,5.671146072712381e6,5.671135733342637e6
0,1338,0.30909219933725296,66.3174556807364,1.782892392728222e11,-0.0,5.115837150727462e8,5.062097714945122e11,0.34531381860266347,1.004549647846072,298.4285505633138,5.679742314935601e6,5.679732044430172e6
0,1339,0.3086374106049492,66.32127180136733,1.7880137687603912e11,-0.0,5.1269176072822064e8,5.0769289073904834e11,0.3452966775928278,1.003071584466085,298.44572310615297,5.688343438247172e6,5.688333191872066e6
0,1340,0.3086208489649784,66.3255309243393,1.7931462335760742e11,-0.0,5.1380145849553597e8,5.091793310264108e11,0.34527961179399175,1.0030177591361797,298.4648891595269,5.6969523227072535e6,5.696942072484762e6
0,1341,0.3080677433715113,66.32973276699046,1.798289803410048e11,-0.0,5.1491278108232766e8,5.106690590903966e11,0.345262579060706,1.0012201659574118,298.48379745145706,5.705567464449739e6,5.705557244645621e6
0,1342,0.30755565089399683,66.33363148065979,1.8034444945326886e11,-0.0,5.1602571296291023e8,5.1216205734295667e11,0.34524555503923793,0.9995558654054897,298.501341662969,5.714188089599908e6,5.714177897568029e6
0,1343,0.3072120501903792,66.33780230256316,1.8086103232394434e11,-0.0,5.1714029064141667e8,5.136583780074783e11,0.3452285911387859,0.9984391631187325,298.52011036153425,5.722815959926181e6,5.722805784926103e6
0,1344,0.30690431767667126,66.3419106093878,1.8137873058222284e11,-0.0,5.182564949593847e8,5.151579986431902e11,0.34521165751932414,0.9974390324491815,298.5385977422451,5.731450052538484e6,5.731439892286424e6
0,1345,0.3067154886259193,66.34607665504552,1.8189754585717017e11,-0.0,5.1937433434143007e8,5.166609338320533e11,0.3451947645792056,0.9968253380342377,298.55734494770485,5.740090733813967e6,5.740080580748853e6
0,1346,0.30583318811774224,66.34995859238767,1.8241747978294604e11,-0.0,5.204937910704384e8,5.18167162997864e11,0.34517788462984844,0.9939578613826623,298.5748136657445,5.748736981460605e6,5.7487268796584625e6
0,1347,0.3054704228218589,66.35392814437708,1.829385339907027e11,-0.0,5.216148860910068e8,5.196767175738835e11,0.3451610464500984,0.9927788741710414,298.59267664969684,5.757389896273139e6,5.757379812700706e6
0,1348,0.30494086781614843,66.35819650993207,1.834607101149365e11,-0.0,5.227376353998262e8,5.211896224040293e11,0.345144271058935,0.9910578204024824,298.61188429469433,5.766050148940927e6,5.766040094172841e6
0,1349,0.3047106492157782,66.3618783110035,1.83984009791003e11,-0.0,5.2386198453424287e8,5.227058073456907e11,0.3451274782230984,0.990309609951279,298.6284523995157,5.774715007294384e6,5.774704962345767e6
0,1350,0.30409611905262257,66.36596982939106,1.8450843465752545e11,-0.0,5.249879977591673e8,5.2422536231735046e11,0.34511075851098566,0.9883123869210233,298.64686423225976,5.783387550914434e6,5.783377540119207e6
0,1351,0.3037125872665665,66.3700294577328,1.850339863498361e11,-0.0,5.261156475149127e8,5.2574825344281104e11,0.3450940705161997,0.9870659086163412,298.6651325597976,5.792066404467415e6,5.79205641319611e6
0,1352,0.3032714012680429,66.37407557588804,1.8556066650760986e11,-0.0,5.2724493690675145e8,5.272744881903181e11,0.34507741680123266,0.9856320541211395,298.6833400914962,5.800751633863423e6,5.800741665751574e6
0,1353,0.3022834970254034,66.37796399988477,1.8608847677154364e11,-0.0,5.283758596166372e8,5.288040612897664e11,0.34506078640729115,0.9824213653325611,298.70083799948145,5.80944281288586e6,5.809432902364119e6
0,1354,0.302687940945071,66.38201578284747,1.866174187831383e11,-0.0,5.2950843140768653e8,5.3033699734286926e11,0.34504420047650586,0.9837358080714808,298.71907102281364,5.818140862724064e6,5.818130922056251e6
0,1355,0.3015837707070379,66.38601001427705,1.871474941852798e11,-0.0,5.3064264760022336e8,5.318732933130229e11,0.34502764981816264,0.9801472547978731,298.73704506424673,5.826845200935366e6,5.826835325132886e6
0,1356,0.30133020099371643,66.3900623107818,1.876787046222426e11,-0.0,5.317785102691903e8,5.334129553027795e11,0.3450111360906345,0.9793231532295784,298.7552803985181,5.835556104732097e6,5.835546240238974e6
0,1357,0.30097204502945774,66.39386707376816,1.8821105173871735e11,-0.0,5.329160045173938e8,5.349559663913861e11,0.34499463613205994,0.9781591463457376,298.77240183195676,5.844272668290655e6,5.844262821675087e6
0,1358,0.3002636098226007,66.39767292767041,1.8874453718059518e11,-0.0,5.340551473706603e8,5.365023529487615e11,0.3449781722755515,0.9758567319234522,298.7895281745169,5.85299566213729e6,5.852985855361718e6
0,1359,0.300177156661285,66.40173521317804,1.8927916259494415e11,-0.0,5.351959530089515e8,5.380521375442209e11,0.34496176295261766,0.9755757591491764,298.8078084593012,5.861725837369463e6,5.861716031434694e6
0,1360,0.2998135951829926,66.40550751154795,1.8981492963295908e11,-0.0,5.363383917873257e8,5.396052831978039e11,0.34494536424889993,0.974394184344726,298.8247838019658,5.870461547998448e6,5.870451760269944e6
0,1361,0.29914331051795323,66.40952934293357,1.9035183994266104e11,-0.0,5.374824977581112e8,5.411618395061284e11,0.3449290224002522,0.972215759183348,298.84288204320103,5.879204449086666e6,5.879194698753557e6
0,1362,0.29850832426475954,66.41347458243936,1.9088989517688913e11,-0.0,5.386282514408911e8,5.427217832856047e11,0.34491270820010383,0.9701520538604685,298.8606356209771,5.887953529615087e6,5.8879438144212905e6
0,1363,0.29824326919153643,66.41720581641817,1.9142909698634885e11,-0.0,5.397756448808028e8,5.4428510698618524e11,0.3448964088124825,0.9692906248724934,298.87742617388176,5.896708357574443e6,5.896698654406462e6
0,1364,0.2978491594429601,66.42102600018825,1.9196944702530746e11,-0.0,5.40924698939244e8,5.458518423278214e11,0.34488015162946767,0.9680097681896203,298.8946170008471,5.90546987786872e6,5.905460194779392e6
0,1365,0.2969744714046773,66.42507215391558,1.925109469491525e11,-0.0,5.420754239946518e8,5.474220068035472e11,0.34486394923241714,0.9651670320652013,298.9128246926201,5.9142385217481805e6,5.914228888643015e6
0,1366,0.29694124039546593,66.42878182339614,1.9305359841447287e11,-0.0,5.432277838665057e8,5.4899555434717395e11,0.3448477495792408,0.9650590312852643,298.9295182052826,5.923012522561409e6,5.923002887061287e6
0,1367,0.2962204479388769,66.4327579302297,1.935974030772006e11,-0.0,5.443818201193165e8,5.505725450259049e11,0.34483160855230377,0.96271645580135,298.94741068603366,5.931793777601093e6,5.9317841824501455e6
0,1368,0.2961075794873539,66.43662037805403,1.9414236259716507e11,-0.0,5.455375076810473e8,5.521529479105076e11,0.34481548970646286,0.9623496333339001,298.96479170124314,5.940581080091387e6,5.9405714875196135e6
0,1369,0.2956863186104939,66.4403501026181,1.9468847863300284e11,-0.0,5.466948490244421e8,5.537367696814583e11,0.34479939453970043,0.9609805354841051,298.98157546178146,5.949374401395566e6,5.949364830545974e6
0,1370,0.29510605183587907,66.44416784908503,1.9523575284637122e11,-0.0,5.47853858247116e8,5.553240329521776e11,0.3447833408852382,0.959094668466607,298.99875532088265,5.958174412996778e6,5.958164873712042e6
0,1371,0.29443873421577926,66.44804083166744,1.9578418689846515e11,-0.0,5.490145343908333e8,5.569147397513673e11,0.34476732562258067,0.9569258862012826,299.0161837425035,5.966981012059371e6,5.966971509689032e6
0,1372,0.29422574055756134,66.45167313775531,1.9633378245497723e11,-0.0,5.501768595363457e8,5.58508868828889e11,0.34475132236789247,0.9562336568120744,299.03252911989887,5.97579327469125e6,5.975783781121817e6
0,1373,0.2937800068416915,66.45548989283853,1.968845411779373e11,-0.0,5.513408621526952e8,5.601064625577133e11,0.3447353685120639,0.9547850222354973,299.04970451777336,5.984612525305193e6,5.984603054921356e6
0,1374,0.29347728528022665,66.45930188573871,1.9743646473559634e11,-0.0,5.525065311380049e8,5.617075090480223e11,0.3447194470378787,0.9538011771607366,299.0668584858242,5.993438172181746e6,5.99342871614862e6
0,1375,0.2931969131086882,66.46293634907349,1.9798955479229907e11,-0.0,5.536738577080393e8,5.63311999556255e11,0.344703544109971,0.9528899676032365,299.0832135708307,6.002269690144852e6,6.0022602470822865e6
0,1376,0.29210280631523,66.4666088164711,1.985438130185575e11,-0.0,5.548428581190233e8,5.649199597532186e11,0.34468768011490797,0.9493341205244975,299.0997396741199,6.011107766184685e6,6.01109838618705e6
0,1377,0.2920210010962179,66.47061277570893,1.990992410832117e11,-0.0,5.560135463360105e8,5.665314122214747e11,0.3446718728104306,0.9490682535627083,299.11775749069017,6.019953240181161e6,6.019943860938698e6
0,1378,0.2914856405109666,66.47429557987076,1.9965584065725708e11,-0.0,5.571858884711161e8,5.681463136559408e11,0.34465607371219215,0.9473283316606415,299.1343301094184,6.028804160843976e6,6.028794810225859e6
0,1379,0.291240314747069,66.47794743802564,2.002136134112626e11,-0.0,5.583599011253079e8,5.69764690240537e11,0.3446403040074093,0.9465310229279743,299.1507634711154,6.0376613929700265e6,6.037652053157553e6
0,1380,0.29098858502304087,66.48188448149125,2.007725610201772e11,-0.0,5.595356050421505e8,5.713865739379905e11,0.34462459011363217,0.9457129013248828,299.16848016671065,6.046525913832009e6,6.046516585228322e6
0,1381,0.2906022993052976,66.48545605302758,2.013326851568163e11,-0.0,5.607129631396252e8,5.730119169390061e11,0.3446088797932113,0.9444574727422171,299.18455223862406,6.055395735704642e6,6.055386426556775e6
0,1382,0.28961549764938826,66.4891867972991,2.0189398749779892e11,-0.0,5.618920089639258e8,5.746407688903466e11,0.344593216813281,0.9412503673605118,299.20134058784595,6.064272479518753e6,6.064263226562832e6
0,1383,0.289504836474482,66.49262337518451,2.0245646971976572e11,-0.0,5.630727130876545e8,5.762730924804603e11,0.34457755991870453,0.9408907185420665,299.2168051883303,6.073154710493173e6,6.073145460107936e6
0,1384,0.289519399949774,66.49639052853034,2.030201334998122e11,-0.0,5.642551156214062e8,5.77908946520214e11,0.34456196150528556,0.9409380498367654,299.23375737838654,6.082044364733092e6,6.082035109275669e6
0,1385,0.2884143218354429,66.50010665723379,2.0358498051881198e11,-0.0,5.654391983903819e8,5.795483092518671e11,0.3445463948954705,0.9373465459651895,299.25047995755205,6.09094031404441e6,6.090931121887697e6
0,1386,0.2882498387240393,66.50379275383801,2.0415101245635712e11,-0.0,5.666249585652763e8,5.811911801151157e11,0.3445308550776585,0.9368119758531277,299.2670673922711,6.099842556923348e6,6.099833370647713e6
0,1387,0.2879362857417215,66.5074815620154,2.0471823099315085e11,-0.0,5.678124020895064e8,5.828375707049945e11,0.34451534807375717,0.9357929286605948,299.2836670290693,6.108751228344913e6,6.108742057038269e6
0,1388,0.2876313213972992,66.510845845485,2.0528663781331055e11,-0.0,5.690015105263313e8,5.844874587972373e11,0.34449984747882473,0.9348017945412224,299.29880630468244,6.117665322147015e6,6.117656165280646e6
0,1389,0.286704202591035,66.5146453973261,2.0585623460110916e11,-0.0,5.701923314004478e8,5.861409137141129e11,0.3444844151767502,0.9317886584208638,299.3159042879675,6.126587182905609e6,6.126578078292723e6
0,1390,0.28664954480770644,66.51826922478142,2.064270230408313e11,-0.0,5.713848261622993e8,5.877978853247646e11,0.3444689981294991,0.9316110206250459,299.3322115115164,6.135514893842545e6,6.135505788463236e6
0,1391,0.2862082160425566,66.52183701765726,2.0699900481909766e11,-0.0,5.725790062954865e8,5.89458392937924e11,0.3444536097184591,0.9301767021383089,299.3482665794577,6.144448861183356e6,6.144439778509082e6
0,1392,0.2857490405199189,66.52567791862117,2.0757218162425598e11,-0.0,5.737748913493446e8,5.911224671340317e11,0.3444382743847722,0.9286843816897364,299.36555063379524,6.153390079907206e6,6.153381021010934e6
0,1393,0.2854252868575124,66.52915547041442,2.0814655514476913e11,-0.0,5.749724448746189e8,5.92790060565575e11,0.3444229418991373,0.9276321822869152,299.38119961686493,6.162336598547085e6,6.162327555209943e6
0,1394,0.28506324598016053,66.53262113414604,2.0872212707139227e11,-0.0,5.76171689127949e8,5.944612075729686e11,0.34440764020731124,0.9264555494355218,299.39679510365715,6.171289497621122e6,6.171280472158091e6
0,1395,0.2845760630068943,66.53632990861131,2.0929889909552466e11,-0.0,5.773726404231192e8,5.961359342947266e11,0.34439238920947923,0.9248722047724065,299.41348458875086,6.180249559603994e6,6.180240559577211e6
0,1396,0.2839968403743652,66.53978853825043,2.098768729084767e11,-0.0,5.785752710945876e8,5.978142055395675e11,0.34437715053412316,0.9229897312166868,299.4290484221269,6.189215275126869e6,6.189206306064311e6
0,1397,0.2836768093866704,66.54327275683639,2.1045605020551108e11,-0.0,5.797795975615301e8,5.994960475879465e11,0.34436194436049644,0.9219496305066788,299.44472740576373,6.198187476267409e6,6.198178522516989e6
0,1398,0.2831582473990636,66.54681088727885,2.1103643268093552e11,-0.0,5.809856238431603e8,6.011814694518026e11,0.34434677417619575,0.9202643040469567,299.46064899275484,6.207166264045499e6,6.207157337562488e6
0,1399,0.2828583950592386,66.55052245690014,2.116180220309424e11,-0.0,5.821933570227507e8,6.028704844438859e11,0.3443316477025326,0.9192897839425255,299.4773510560506,6.216151990637717e6,6.216143078247338e6
0,1400,0.28230380893456886,66.55399548638165,2.1220081995365915e11,-0.0,5.834027755822015e8,6.045630658614229e11,0.34431653480942326,0.9174873790373488,299.4929796887174,6.225143411581894e6,6.225134528589325e6
0,1401,0.28207154375217736,66.55737778802205,2.1278482814733954e11,-0.0,5.846138878821429e8,6.062592287755427e11,0.3443014450241043,0.9167325171945764,299.5082000460992,6.234140960643311e6,6.234132087671221e6
0,1402,0.2815293283844658,66.56085922766354,2.1337004831158096e11,-0.0,5.858267077460359e8,6.079589959483615e11,0.34428639464278005,0.9149703172495139,299.5238665244859,6.24314523803398e6,6.2431363936838815e6
0,1403,0.2813505854313522,66.56455086440936,2.139564821477694e11,-0.0,5.870412410808101e8,6.09662379088607e11,0.3442713898472452,0.9143894026518947,299.5404788898421,6.252156561903977e6,6.252147724373517e6
0,1404,0.28067472184082276,66.5680195352749,2.1454413135904547e11,-0.0,5.882574662241588e8,6.113693512196735e11,0.34425640041019107,0.912192845982674,299.556087908737,6.261173635520281e6,6.261164834582976e6
0,1405,0.2805417749438562,66.57161511895903,2.1513299764750058e11,-0.0,5.894754019810231e8,6.130799421358369e11,0.3442414495095305,0.9117607685675326,299.57226803531563,6.270197495437707e6,6.27018869858514e6
0,1406,0.27994271718892333,66.57507470053369,2.1572308271856116e11,-0.0,5.906950369450952e8,6.147941392262427e11,0.34422652034849066,0.9098138308640008,299.5878361524016,6.279227369943432e6,6.279218605045567e6
0,1407,0.27973232735786957,66.5784668709694,2.163143882780184e11,-0.0,5.919163741425682e8,6.165119501405751e11,0.3442116154681516,0.9091300639130762,299.60310091936225,6.288263441889706e6,6.288254685710749e6
0,1408,0.2788834550340109,66.5819328559252,2.1690691603300427e11,-0.0,5.93139425509859e8,6.182333950848771e11,0.34419674843642833,0.9063712288605354,299.6186978516634,6.297306174873984e6,6.297297465494063e6
0,1409,0.27893459695471046,66.58552523266295,2.1750066769296558e11,-0.0,5.943641913826262e8,6.199584779651547e11,0.3441819184079985,0.906537440102809,299.63486354698324,6.306355681348936e6,6.306346965109775e6
0,1410,0.27831863000550877,66.5887649279336,2.1809564496686392e11,-0.0,5.955906494293131e8,6.216871707284675e11,0.3441670944461081,0.9045355475179035,299.6494421757012,6.315410546950818e6,6.315401863584783e6
0,1411,0.277941895865418,66.59230099961529,2.1869184956477634e11,-0.0,5.968188358233463e8,6.234195277819652e11,0.3441523218983189,0.9033111615626085,299.6653544982688,6.324472725889998e6,6.32446406114282e6
0,1412,0.27775362564465444,66.59571753492094,2.1928928319905624e11,-0.0,5.980487280533746e8,6.251555208123087e11,0.34413757003162226,0.902699283345127,299.6807289071442,6.333540949421007e6,6.333532292086603e6
0,1413,0.27718645286202975,66.59907357671402,2.1988794758386768e11,-0.0,5.992803321574745e8,6.268951617546439e11,0.34412284485694034,0.9008559718015967,299.69583109521307,6.34261541559835e6,6.342606788180002e6
0,1414,0.27663330565414,66.60241018054501,2.2048784443289816e11,-0.0,6.005136507144103e8,6.286384576772781e11,0.34410814816627966,0.8990582433759551,299.71084581245253,6.3516962375652995e6,6.351687639196741e6
0,1415,0.2764583389926199,66.60596853479436,2.2108897546149908e11,-0.0,6.017486977780131e8,6.303854318943895e11,0.3440934964254438,0.8984896017260147,299.7268584065746,6.360784140415307e6,6.360775548680603e6
0,1416,0.27615110248354713,66.60920194401588,2.216913423882361e11,-0.0,6.02985444667688e8,6.321360472612102e11,0.3440788511283406,0.8974910830715281,299.7414087480715,6.369877470834785e6,6.369868893566094e6
0,1417,0.2754374657957426,66.61265975393873,2.2229494692972543e11,-0.0,6.042239245931997e8,6.338903542188386e11,0.34406425306592353,0.8951717638361634,299.7569688927243,6.3789779145378675e6,6.378969375763648e6
0,1418,0.27560920938934785,66.616098672625,2.2289979080489563e11,-0.0,6.054641216630307e8,6.35648333713282e11,0.344049680632333,0.8957299305153805,299.7724440268125,6.388084688648864e6,6.388076136025596e6
0,1419,0.27478845375941496,66.6192999774055,2.2350587573661374e11,-0.0,6.06706029388639e8,6.374099799658649e11,0.3440351234582138,0.8930624747180986,299.78684989832476,6.397197183819864e6,6.397188675982732e6
0,1420,0.27482225563413315,66.62275852089013,2.2411320344453687e11,-0.0,6.079496724509262e8,6.391753314357783e11,0.3440206118378585,0.8931723308109327,299.8024133440056,6.406316853264266e6,6.4063083397596255e6
0,1421,0.2739934144065336,66.62602754280238,2.2472177565250513e11,-0.0,6.091950310177796e8,6.409443634237596e11,0.3440061184624845,0.8904785968212341,299.8171239426107,6.4154423865600405e6,6.415433918251534e6
0,1422,0.2735632333461617,66.62913207886325,2.253315940835382e11,-0.0,6.104421045984172e8,6.427170786554109e11,0.34399164149873424,0.8890805083750256,299.8310943548846,6.424573821185694e6,6.424565374543305e6
0,1423,0.2732750866350412,66.63279397204145,2.259426604662629e11,-0.0,6.11690935853929e8,6.444935412538782e11,0.3439772332245892,0.8881440315638839,299.84757287418654,6.433713367804895e6,6.433704934478497e6
0,1424,0.27296407028903824,66.63628329088533,2.2655497652253543e11,-0.0,6.12941485117087e8,6.462736982841965e11,0.34396284175876696,0.8871332284393743,299.863274808984,6.44285880401996e6,6.442850385350151e6
0,1425,0.2724310713219009,66.63917756401139,2.2716854398462726e11,-0.0,6.141937303282677e8,6.480575217331543e11,0.34394843772342176,0.885400981796178,299.87629903805123,6.452008847170936e6,6.452000456170014e6
0,1426,0.2721668280883628,66.64268814374934,2.2778336457976645e11,-0.0,6.15447739771261e8,6.498451123340518e11,0.34393410569676147,0.884542191287179,299.892096646872,6.461167177961171e6,6.461158798863867e6
0,1427,0.2718402436304522,66.64590329664664,2.2839944003754123e11,-0.0,6.167034641081635e8,6.516364032448081e11,0.3439197818534318,0.8834807917989698,299.9065648349099,6.470331024991402e6,6.470322661446399e6
0,1428,0.27149458998481724,66.64920130164349,2.2901677209025275e11,-0.0,6.17960925743081e8,6.534314298708668e11,0.3439054927807841,0.882357417450656,299.9214058573957,6.479501540955026e6,6.479493194076899e6
0,1429,0.27099102083167903,66.65252690025176,2.296353624713534e11,-0.0,6.19220123118487e8,6.552301934649645e11,0.3438912348667342,0.8807208177029568,299.93637105113294,6.488678561519431e6,6.488670240536052e6
0,1430,0.27047292087142105,66.65581330745532,2.30255212913101e11,-0.0,6.204810533436457e8,6.570326933683124e11,0.3438770029368845,0.8790369928321184,299.95115988354894,6.497861878572915e6,6.497853584306633e6
0,1431,0.27045104941605513,66.65911373213297,2.3087632515172665e11,-0.0,6.217437193489211e8,6.588389372365793e11,0.3438627992127087,0.8789659106021792,299.96601179459833,6.507051638744863e6,6.5070433422234785e6
0,1432,0.2700480664509177,66.66242880833057,2.314987009237239e11,-0.0,6.230081245582973e8,6.606489334437577e11,0.34384862612376077,0.8776562159654826,299.9809296374876,6.516247870869474e6,6.516239594339841e6
0,1433,0.269399105008875,66.66551489504809,2.3212234196641638e11,-0.0,6.242742562458801e8,6.624626672339298e11,0.34383446629816194,0.8755470912788437,299.9948170277164,6.525449827895199e6,6.525441585667464e6
0,1434,0.2690878538603927,66.66889836664691,2.3274725001860864e11,-0.0,6.255421435686737e8,6.642801838588695e11,0.34382035456820453,0.8745355250462763,300.0100426499111,6.534659096930598e6,6.534650869323683e6
0,1435,0.26891865962029327,66.6721220008262,2.3337342681974094e11,-0.0,6.268117627064382e8,6.661014526639978e11,0.34380625969914114,0.8739856437659531,300.02454900371794,6.543874289887489e6,6.543866068636912e6
0,1436,0.26828306072830443,66.67523835415456,2.3400087411238382e11,-0.0,6.280831193329093e8,6.67926485249674e11,0.34379218701311154,0.8719199473669894,300.0385725936955,6.553095585675967e6,6.553087397883308e6
0,1437,0.26794465007505647,66.67843652005568,2.3462959363902115e11,-0.0,6.293562232969553e8,6.697552992387036e11,0.3437781473431563,0.8708201127439336,300.0529643402506,6.562323537419307e6,6.562315365806443e6
0,1438,0.2675210112009444,66.68172395646242,2.3525958714079053e11,-0.0,6.306310771551789e8,6.715879018083567e11,0.34376414213698997,0.8694432864030693,300.0677578040809,6.571558179468667e6,6.571550028971437e6
0,1439,0.266995650969579,66.6846433468866,2.3589085636365524e11,-0.0,6.319076567980523e8,6.73424261768742e11,0.3437501401211907,0.8677358656511318,300.0808950609897,6.580798118501406e6,6.5807899949858505e6
0,1440,0.2666351026218132,66.68812167894453,2.36523403055743e11,-0.0,6.331860141680683e8,6.752644573462754e11,0.3437362037442646,0.866564083520893,300.09654755525037,6.59004617160482e6,6.590038065527059e6
0,1441,0.2665657990962984,66.69105414770189,2.3715722896303232e11,-0.0,6.344660889726864e8,6.771084052466088e11,0.34372225734162415,0.8663388470629698,300.1097436646585,6.599298967977636e6,6.59929086249345e6
0,1442,0.2658983065952645,66.69431763908297,2.3779233583376788e11,-0.0,6.357479331486505e8,6.789561837665862e11,0.34370836288318135,0.8641694964346096,300.1244293758734,6.608559206886896e6,6.608551136557808e6
0,1443,0.26577089360827355,66.69747973355885,2.3842872541745435e11,-0.0,6.37031521188921e8,6.808077596581586e11,0.3436944878369717,0.863755404226889,300.1386588010148,6.617825536043768e6,6.617817469681288e6
0,1444,0.26560585677057647,66.7007007336737,2.39066399465853e11,-0.0,6.38316864580441e8,6.826631529883038e11,0.3436806445437043,0.8632190345043735,300.15315330153163,6.627098461431421e6,6.627090401212425e6
0,1445,0.26455022570213166,66.7038145131439,2.397053597303248e11,-0.0,6.396039574794098e8,6.845223588274224e11,0.3436668240599637,0.8597882335319279,300.16716530914755,6.636377502777419e6,6.636369499985246e6
0,1446,0.2649349064244926,66.70695608946244,2.4034560796506442e11,-0.0,6.408928028137442e8,6.863853849036097e11,0.3436530291005757,0.8610384458796009,300.18130240258097,6.645663000816302e6,6.645654972540485e6
0,1447,0.26429744577594594,66.71017084124065,2.4098714592446777e11,-0.0,6.421834103304125e8,6.882522488236392e11,0.34363926925154165,0.8589666987718243,300.1957687855829,6.654955168318554e6,6.654947173377054e6
0,1448,0.2638655546484787,66.71328505820891,2.416299753649042e11,-0.0,6.434757686882011e8,6.90122937695611e11,0.3436255295333033,0.8575630526075558,300.2097827619401,6.664253438993988e6,6.664245465534978e6
0,1449,0.263451441125446,66.71616252490047,2.4227409804136755e11,-0.0,6.447698721222112e8,6.919974466637164e11,0.3436118014028383,0.8562171836576995,300.2227313620521,6.673557403772248e6,6.673549450756818e6
0,1450,0.2631700071493823,66.71944643082173,2.429195157137475e11,-0.0,6.46065756790434e8,6.938758316323818e11,0.34359812714555954,0.8553025232354925,300.23750893869783,6.6828690179613335e6,6.682861077779706e6
0,1451,0.26259819963597153,66.72255129835452,2.4356623014192233e11,-0.0,6.473633928768517e8,6.957580529223894e11,0.34358446898190986,0.8534441488169074,300.25148084259536,6.692186511304555e6,6.692178600577437e6
0,1452,0.26240395051570253,66.72553201970842,2.4421424308517822e11,-0.0,6.486627829910295e8,6.976441178177965e11,0.3435708287722191,0.8528128391760332,300.2648940886879,6.701510030919412e6,6.701502128023901e6
0,1453,0.26191903513128767,66.72861438055945,2.4486355630702005e11,-0.0,6.499639423092318e8,6.995340518682937e11,0.3435572230921478,0.851236864176685,300.2787647125175,6.710840284418321e6,6.710832405973116e6
0,1454,0.26174187651758385,66.73163699703962,2.4551417156874432e11,-0.0,6.512668617778251e8,7.014278454562134e11,0.34354363967718055,0.8506610986821475,300.29236648667825,6.720176762427643e6,6.720168890841859e6
0,1455,0.26108340571591093,66.73473181473503,2.4616609063569833e11,-0.0,6.525715517214892e8,7.033255171190685e11,0.3435300891726109,0.8485210685767105,300.3062931663076,6.729519890354206e6,6.729512053090828e6
0,1456,0.2609863532579808,66.73783580038052,2.4681931527415182e11,-0.0,6.53878007372161e8,7.052270634597146e11,0.34351656462556973,0.8482056480884377,300.32026110171233,6.738869444959695e6,6.738861609994286e6
0,1457,0.26055415631194245,66.74083811790611,2.4747384724890152e11,-0.0,6.5518622611664e8,7.071324842030428e11,0.3435030611273093,0.846801008013813,300.3337715305775,6.748225115824904e6,6.748217302253498e6
0,1458,0.26024910727155315,66.74400474447557,2.4812968832988855e11,-0.0,6.56496222468366e8,7.09041804028989e11,0.3434895946492936,0.8458095986325478,300.3480213501401,6.757587698595946e6,6.757579899172932e6
0,1459,0.25970353076938,66.74707263626259,2.487868402848567e11,-0.0,6.578079842719423e8,7.109550087679071e11,0.34347614902764556,0.8440364750004851,300.36182686318165,6.766956403708368e6,6.766948632097803e6
0,1460,0.25985022538219077,66.75019885645852,2.494453048855962e11,-0.0,6.591215189773386e8,7.12872112821318e11,0.34346273192144716,0.84451323249212,300.37589485406335,6.776331681223753e6,6.77632389808368e6
0,1461,0.2592190221831658,66.75307836992661,2.5010508390286032e11,-0.0,6.604368149013562e8,7.14793102668021e11,0.34344932748589196,0.8424618220952887,300.38885266466974,6.78571264700376e6,6.785704896527717e6
0,1462,0.25866911652614044,66.75609818233906,2.5076617910925803e11,-0.0,6.617538920740026e8,7.167180111029338e11,0.3434359582965712,0.8406746287099565,300.4024418205258,6.795100452904839e6,6.795092730438103e6
0,1463,0.2585642760216866,66.75900989088973,2.5142859227910883e11,-0.0,6.63072737426177e8,7.186468225753882e11,0.34342260743552916,0.8403338970704813,300.4155445090038,6.804494332302834e6,6.804486612614503e6
0,1464,0.25823082914143924,66.76211790272203,2.5209232518823175e11,-0.0,6.643933701961108e8,7.205795687788746e11,0.3434092959846731,0.8392501947096775,300.4295305622491,6.813895231378228e6,6.813887527422791e6
0,1465,0.25754607648044947,66.76511914188407,2.527573796123515e11,-0.0,6.657157755775316e8,7.225162316087323e11,0.34339600485944705,0.8370247485614608,300.4430361384783,6.8233022317638695e6,6.823294563391434e6
0,1466,0.2571198543449329,66.7682984376102,2.5342375732910126e11,-0.0,6.670399686034317e8,7.244568366435297e11,0.34338275049621525,0.8356395266210319,300.4573429692459,6.832716181652432e6,6.83270853422211e6
0,1467,0.2568846056811098,66.77109028483818,2.5409146011953528e11,-0.0,6.683659203233738e8,7.26401344994854e11,0.3433694972495584,0.834874968463607,300.46990628177184,6.842135363112541e6,6.842127725836923e6
0,1468,0.25655116268506045,66.77420579108701,2.5476048975942798e11,-0.0,6.696936707731209e8,7.283498189355135e11,0.3433562907082407,0.8337912787264464,300.4839260598916,6.851561947501504e6,6.851554325921094e6
0,1469,0.25620145478804884,66.77702534773913,2.554308480345954e11,-0.0,6.710231877932476e8,7.303022148336852e11,0.34334309156931875,0.8326547280611587,300.4966140648261,6.860994048058666e6,6.860986443079269e6
0,1470,0.25569323177281655,66.78005637761441,2.5610253672551636e11,-0.0,6.723545000804596e8,7.322585783927593e11,0.34332993200917883,0.8310030032616538,300.51025369926487,6.8704332120507555e6,6.870425632581392e6
0,1471,0.2553673041476914,66.78297046332925,2.567755576154397e11,-0.0,6.736875904769576e8,7.342188879761649e11,0.3433167905085828,0.829943738479997,300.5233670849816,6.879878430725636e6,6.879870866500893e6
0,1472,0.2553237718593045,66.78580242717027,2.5744991249102893e11,-0.0,6.750224618321855e8,7.361831513259482e11,0.3433036689782582,0.8298022585427396,300.5361109222662,6.889329807071854e6,6.889322242229224e6
0,1473,0.25490408671649956,66.78883566164744,2.5812560313742706e11,-0.0,6.763591320328196e8,7.381513983469163e11,0.343290586620918,0.8284382818286236,300.5497604774135,6.898788222127313e6,6.898780677796227e6
0,1474,0.25443352921383144,66.7917837522338,2.5880263134162482e11,-0.0,6.776975862558126e8,7.401236107994431e11,0.3432775247321322,0.8269089699449522,300.56302688505207,6.908252795509642e6,6.90824527452445e6
0,1475,0.2541479545398099,66.7946757744592,2.5948099889328387e11,-0.0,6.790378267059587e8,7.420997954980051e11,0.3432644844942696,0.8259808522543821,300.57604098506636,6.91772360867788e6,6.917716100659615e6
0,1476,0.2538760001325608,66.79765291739815,2.601607075817376e11,-0.0,6.803798624998851e8,7.440799694680928e11,0.34325147498117015,0.8250970004308226,300.5894381282917,6.927201095838742e6,6.927193600024709e6
0,1477,0.25352636682264196,66.80041727868299,2.6084175919837286e11,-0.0,6.817236792912521e8,7.460641151148065e11,0.3432384780370476,0.8239606921735864,300.6018777540734,6.936684354316688e6,6.93667687504707e6
0,1478,0.25298526849395536,66.80325949851076,2.6152415553455103e11,-0.0,6.830692939665723e8,7.480522609480427e11,0.34322551175912697,0.822202122605355,300.6146677432984,6.946174270777056e6,6.946166818737586e6
0,1479,0.2529522529190414,66.80618787755617,2.6220789838542743e11,-0.0,6.844167064828686e8,7.500444105027351e11,0.34321257482317546,0.8220948219868845,300.62784544900273,6.955670849773686e6,6.955663396587333e6
0,1480,0.2521080319323816,66.8091137624828,2.628929895441432e11,-0.0,6.857659165279056e8,7.520405669171571e11,0.34319966497274845,0.8193511037802403,300.64101193117256,6.965173860743546e6,6.965166451653897e6
0,1481,0.25228963997625864,66.81211200473291,2.63579430807502e11,-0.0,6.871169248517101e8,7.540407348978806e11,0.34318678217371723,0.8199413299228406,300.65450402129807,6.974683477034034e6,6.974676054859566e6
0,1482,0.25176991607979526,66.81466371993741,2.6426722397306317e11,-0.0,6.884697095086881e8,7.560448855188126e11,0.34317389916922514,0.8182522272593347,300.6659867397184,6.984198173127564e6,6.984190776935006e6
0,1483,0.25130908814134734,66.81764668069957,2.6495637083785095e11,-0.0,6.898243160755862e8,7.580530899022434e11,0.3431610672059711,0.8167545364593789,300.67941006314805,6.993720593259423e6,6.9937132197504975e6
0,1484,0.25128419255628914,66.82036221600225,2.6564687320204083e11,-0.0,6.911807081324576e8,7.600652976665262e11,0.34314824305631414,0.8166736258079397,300.6916299720101,7.003248603978084e6,7.003241228909697e6
0,1485,0.2505256667822756,66.82336389620275,2.6633873286695337e11,-0.0,6.925389187421802e8,7.620815614651843e11,0.34313546283955704,0.8142084170423958,300.7051375329124,7.012783921026172e6,7.012776585150954e6
0,1486,0.25047303146430167,66.82603086084177,2.6703195163449176e11,-0.0,6.938989131364065e8,7.641018332862084e11,0.3431226857131289,0.8140373522589804,300.717138873788,7.022324616526417e6,7.022317280649362e6
0,1487,0.25005701412076187,66.82877816274855,2.677265313074795e11,-0.0,6.952607168374245e8,7.661261546297708e11,0.34310993912936816,0.8126852958924761,300.7295017323685,7.031871982406567e6,7.03186466668085e6
0,1488,0.2500172912814649,66.83164408345993,2.68422473689526e11,-0.0,6.966243312752162e8,7.681545312479957e11,0.343097223479065,0.8125561966647609,300.7423983755697,7.041426113196477e6,7.041418796768301e6
0,1489,0.2497090845634528,66.8346862660681,2.6911978058775592e11,-0.0,6.979897621825967e8,7.701869753021305e11,0.3430845436109667,0.8115545248312216,300.75608819730644,7.050987202696283e6,7.050979900447803e6
0,1490,0.24890954902715706,66.83724994658839,2.698184538092403e11,-0.0,6.993569771817816e8,7.722234421916143e11,0.3430718611561194,0.8089560343382605,300.76762475964773,7.060553269434742e6,7.06054600851761e6
0,1491,0.24867164839956965,66.84030954650318,2.7051849516107397e11,-0.0,7.007260257339492e8,7.742640092082443e11,0.3430592312693603,0.8081828572986014,300.7813929592643,7.070127241066342e6,7.070119990419344e6
0,1492,0.24800366492133694,66.84305369992275,2.7121990645176416e11,-0.0,7.020968691837575e8,7.763086223704021e11,0.34304660826194805,0.806011910994345,300.79374164965236,7.079706683282125e6,7.079699466611782e6
0,1493,0.24794156250580446,66.84576639391439,2.7192268949457306e11,-0.0,7.034695210722691e8,7.783573054663247e11,0.3430340064303008,0.8058100781438645,300.8059487726147,7.089292428104652e6,7.0892852120073335e6
0,1494,0.24790656145167406,66.84862318761837,2.7262684609885022e11,-0.0,7.048439930871465e8,7.804100795733467e11,0.34302143737747787,0.8056963247179407,300.8188043442827,7.098885025239013e6,7.0988778082273165e6
0,1495,0.24779040621570655,66.85120272610723,2.733323780777893e11,-0.0,7.062202648744109e8,7.82466917909455e11,0.3430088766336658,0.8053188202010463,300.83041226748253,7.1084831990069635e6,7.108475985553161e6
0,1496,0.24698314316401404,66.85399340773255,2.740392872478744e11,-0.0,7.07598364382277e8,7.84527865868012e11,0.34299635413016116,0.8026952152830457,300.84297033479646,7.118088449409496e6,7.118081277552691e6
0,1497,0.2465602618218976,66.85678610420857,2.7474757542073938e11,-0.0,7.089782794370991e8,7.86592908896598e11,0.34298385502810336,0.8013208509211672,300.85553746893856,7.127700110446472e6,7.127692959003644e6
0,1498,0.24640177951342795,66.85959451917762,2.754572444155101e11,-0.0,7.103600122449069e8,7.886620539273605e11,0.342971380345807,0.8008057834186408,300.86817533629926,7.137318227211278e6,7.137311081663592e6
0,1499,0.24623666505603664,66.86220108117838,2.761682960490664e11,-0.0,7.117435534604535e8,7.907352905881534e11,0.342958918089191,0.8002691614321191,300.8799048653027,7.146942147472702e6,7.146935008185034e6
0,1500,0.24557898401414682,66.86495270105974,2.7688073214144025e11,-0.0,7.131289233181092e8,7.928126528357235e11,0.34294648939368205,0.7981316980459772,300.89228715476884,7.156572937847267e6,7.156565831817257e6
0,1501,0.24538696339950916,66.86785179729279,2.775945545118796e11,-0.0,7.145161208589377e8,7.94894142897386e11,0.34293409203648273,0.7975076310484048,300.90533308781755,7.166210577813127e6,7.166203479520607e6
0,1502,0.24517424314752956,66.87038841695089,2.7830976498235443e11,-0.0,7.159051222732766e8,7.969797286721069e11,0.34292169782110166,0.7968162902294711,300.916747876279,7.175853534573056e6,7.17584644514819e6
0,1503,0.2448479185447548,66.87310250653057,2.790263653746423e11,-0.0,7.172959567121109e8,7.990694575636604e11,0.3429093379010313,0.7957557352704531,300.9289612793876,7.185503448694203e6,7.185496374351876e6
0,1504,0.24436312599098758,66.87589167584444,2.797443575145853e11,-0.0,7.186886202230341e8,8.01163327300858e11,0.34289700640197335,0.7941801594707096,300.94151254129997,7.195160010817193e6,7.195152960203329e6
0,1505,0.24429874677595223,66.87852306386151,2.804637432252179e11,-0.0,7.200831007459389e8,8.032613233974202e11,0.34288468867286054,0.7939709270218448,300.9533537873768,7.204822498032788e6,7.2048154481896255e6
0,1506,0.24361193372791937,66.8813402468635,2.8118452433423553e11,-0.0,7.214794195090253e8,8.053634814463566e11,0.34287240657732043,0.791738784615738,300.96603111088575,7.214491982343928e6,7.214484967216594e6
0,1507,0.2435426644168323,66.88406467500725,2.819067026679637e11,-0.0,7.228775605768623e8,8.074697811213678e11,0.3428601413957453,0.791513659354705,300.97829103753264,7.224167583303386e6,7.224160569227478e6
0,1508,0.24298879160427328,66.88663969594724,2.826302800569466e11,-0.0,7.242775248948545e8,8.095802274844941e11,0.3428478924383651,0.7897135727138882,300.98987863176256,7.233849160962352e6,7.2338421743128905e6
0,1509,0.24293629661298644,66.88917335104692,2.8335525832869714e11,-0.0,7.25679316874284e8,8.116948308345975e11,0.34283566353585576,0.7895429639922059,301.00128007971114,7.243537014584578e6,7.243530028083303e6
0,1510,0.24228590148949275,66.89186843320643,2.8408163931699646e11,-0.0,7.27082950612591e8,8.13813616108016e11,0.3428234685037058,0.7874291798408515,301.01340794942894,7.253231790537205e6,7.25322483667245e6
0,1511,0.2420715459813696,66.89450999971469,2.848094248528699e11,-0.0,7.284884139677684e8,8.159365686524282e11,0.3428112928554111,0.7867325244394512,301.0252949987161,7.262932807482039e6,7.262925862562746e6
0,1512,0.24186110237570377,66.8973357206401,2.8553861676870447e11,-0.0,7.29895721208461e8,8.180637136984886e11,0.34279915077700457,0.7860485827210373,301.03801074288043,7.272640798220998e6,7.272633862038996e6
0,1513,0.241514021549982,66.89987877884492,2.8626921690225195e11,-0.0,7.313048502451489e8,8.201950215186583e11,0.3427870165035892,0.7849205700374415,301.04945450480216,7.282354351895918e6,7.282347431851955e6
0,1514,0.24124375590128133,66.90263002835822,2.870012270870283e11,-0.0,7.327158266245449e8,8.223305344225326e11,0.3427749168214914,0.7840422066791644,301.06183512761197,7.292074950071636e6,7.2920680420025075e6
0,1515,0.2404548022817197,66.90526840783112,2.8773464916159235e11,-0.0,7.341286367267381e8,8.244702354794158e11,0.3427628351660051,0.781478107415589,301.07370783524004,7.301801636759571e6,7.301794768689851e6
0,1516,0.24042994615202062,66.90784212971467,2.8846948496414484e11,-0.0,7.355432812127665e8,8.266141293544092e11,0.34275077132202925,0.781397324994067,301.085289583716,7.311534521442031e6,7.311527652077167e6
0,1517,0.24004614198796315,66.9105105976679,2.892057363349281e11,-0.0,7.369597719511889e8,8.287622377150255e11,0.342738736525493,0.7801499614608802,301.0972976895055,7.321274119211217e6,7.321267267929533e6
0,1518,0.2398675170006137,66.91304114016572,2.899434051133146e11,-0.0,7.383780971336821e8,8.309145463356149e11,0.34272671666778354,0.7795694302519945,301.1086851307457,7.33101970901284e6,7.33101286474071e6
0,1519,0.2393352163724058,66.91565833047335,2.906824931423769e11,-0.0,7.397982705686184e8,8.330710798513546e11,0.34271472526433866,0.7778394532103188,301.12046248713006,7.34077198717285e6,7.340765168965101e6
0,1520,0.23919335631771071,66.91806340566994,2.9142300226595404e11,-0.0,7.412202767507008e8,8.352318183951112e11,0.3427027442868387,0.7773784080325599,301.13128532551474,7.350530027455107e6,7.350523214276392e6
0,1521,0.23913984311502567,66.92076935518001,2.921649343273231e11,-0.0,7.426441433014007e8,8.373968076341074e11,0.34269080232946747,0.7772044901238334,301.14346209831007,7.36029539236091e6,7.360288579463963e6
0,1522,0.23873492937411497,66.92333458930415,2.92908291174138e11,-0.0,7.440698503400888e8,8.395660210434772e11,0.34267887622461723,0.7758885204658736,301.1550056518687,7.370066756820193e6,7.370059963112574e6
0,1523,0.23822347840812574,66.92594975204071,2.936530746516253e11,-0.0,7.454974080468804e8,8.417394778037736e11,0.3426669757429131,0.7742263048264086,301.16677388418316,7.3798446912744045e6,7.379837922460472e6
0,1524,0.23783096535736942,66.92850282641449,2.943992866091394e11,-0.0,7.469268115186514e8,8.439171741452852e11,0.3426550942707904,0.7729506374114506,301.1782627188652,7.389628850077619e6,7.389622099749159e6
0,1525,0.23752909374210834,66.93098937963117,2.9514692889470166e11,-0.0,7.483580618268307e8,8.460991153912152e11,0.34264323160319216,0.7719695546618521,301.1894522083403,7.399419220663242e6,7.399412483950258e6
0,1526,0.23710461606723937,66.93362284387139,2.9589600336030457e11,-0.0,7.497911712998832e8,8.482853240433174e11,0.3426313996220693,0.7705900022185279,301.20130279742125,7.409216455319956e6,7.409209738780431e6
0,1527,0.23724894817189984,66.93634581541085,2.966465118564401e11,-0.0,7.51226136666696e8,8.504757988336046e11,0.3426195936381165,0.7710590815586745,301.2135561693488,7.4190203605684675e6,7.4190136337587135e6
0,1528,0.23652662352449472,66.93858680069474,2.9739845623848364e11,-0.0,7.526629341337314e8,8.526705071178578e11,0.34260778617829346,0.7687115264546078,301.22364060312634,7.428829247006158e6,7.428822556286933e6
0,1529,0.23620604403862355,66.9412392879398,2.981518383587119e11,-0.0,7.541016062868701e8,8.548695176539126e11,0.3425960221806936,0.7676696431255265,301.23557679572906,7.438645783566159e6,7.438639107439152e6
0,1530,0.23611338308541518,66.94378196047812,2.9890666007285486e11,-0.0,7.555421288941114e8,8.570727971351355e11,0.3425842741332486,0.7673684950275994,301.2470188221515,7.448468397029555e6,7.4484617233278705e6
0,1531,0.23587214920604327,66.94623178223884,2.996629232381842e11,-0.0,7.569845049006381e8,8.592803537646927e11,0.34257254373355195,0.7665844849196406,301.25804302007475,7.45829714945509e6,7.458290486108798e6
0,1532,0.23530814955378726,66.94884934131119,3.0042062971220166e11,-0.0,7.584287487877187e8,8.614922134305834e11,0.34256084508467743,0.7647514860498086,301.26982203590035,7.468132834416728e6,7.468126198622934e6
0,1533,0.23532789757990702,66.95141100678002,3.0117978135392737e11,-0.0,7.5987484862671e8,8.637083615908192e11,0.3425491643550454,0.7648156671346978,301.2813495305101,7.4779747495061e6,7.477968110163851e6
0,1534,0.2345938708164403,66.9538759765582,3.019403800244845e11,-0.0,7.613228067305266e8,8.659288055001433e11,0.34253750222074575,0.762430080153431,301.29244189451185,7.487822809021019e6,7.487816206238697e6
0,1535,0.23445126543910544,66.95654674062732,3.027024275843805e11,-0.0,7.62772636073085e8,8.681535687878049e11,0.34252587163777454,0.7619666126770926,301.30446033282294,7.497677890313514e6,7.497671292631825e6
0,1536,0.23409709797541828,66.9588324456314,3.034659258975111e11,-0.0,7.64224310711179e8,8.703826153548599e11,0.34251424332846653,0.7608155684201094,301.3147460053413,7.507538228338469e6,7.507531646987244e6
0,1537,0.23402297240993356,66.96134874871991,3.0423087682712726e11,-0.0,7.656778609467679e8,8.72615995448055e11,0.3425026484091042,0.760574660332284,301.32606936923963,7.517405671949977e6,7.517399092068359e6
0,1538,0.23332556509193367,66.96359620439839,3.049972822383763e11,-0.0,7.671332656059211e8,8.748536802635305e11,0.3424910626996242,0.7583080865487845,301.33618291979275,7.527278735619208e6,7.527272190246155e6
0,1539,0.23353862514913953,66.96629947297464,3.057651439984733e11,-0.0,7.68590557812303e8,8.77095724474661e11,0.34247952055568975,0.7590005317347035,301.3483476283859,7.53715956828428e6,7.537153009179412e6
0,1540,0.23288777526495189,66.96869437490932,3.065344639750542e11,-0.0,7.7004970550552e8,8.793420825034467e11,0.34246798599313344,0.7568852696110936,301.35912468709193,7.547045908257001e6,7.547039381170342e6
0,1541,0.23291422506729995,66.97133004554841,3.073052440346081e11,-0.0,7.715107331563259e8,8.8159279575929e11,0.34245648413808316,0.7569712314687248,301.37098520496784,7.556939373180324e6,7.556932842262826e6
0,1542,0.23219242720960903,66.97360142196344,3.080774860508504e11,-0.0,7.72973615781351e8,8.838478294839927e11,0.34244498673623247,0.7546253884312294,301.38120639883545,7.566838173179938e6,7.566831677980213e6
0,1543,0.2321093729972968,66.97623496082375,3.088511918927886e11,-0.0,7.744383867627512e8,8.861072388821366e11,0.3424335282045433,0.7543554622412146,301.39305732370684,7.5767444662405355e6,7.576737973011779e6
0,1544,0.23185003739741433,66.97860991557138,3.0962636343307605e11,-0.0,7.759050190045857e8,8.883709859100044e11,0.34242207832578203,0.7535126215415966,301.4037446200712,7.586656398125777e6,7.586649916170185e6
0,1545,0.2315419359954648,66.98088367358066,3.104030025458496e11,-0.0,7.773735211019474e8,8.906390875566592e11,0.3424106449044137,0.7525112919852606,301.413976531113,7.596574441261285e6,7.596567973145815e6
0,1546,0.23141354281572357,66.98322513116383,3.111811111056406e11,-0.0,7.788439019346056e8,8.929115612852596e11,0.34239923603792327,0.7520940141511017,301.42451309023727,7.606499099906515e6,7.6064926361597115e6
0,1547,0.23076254582123862,66.98570084866185,3.119606909895255e11,-0.0,7.803161675302076e8,8.951884201797057e11,0.34238785646241376,0.7499782739190255,301.4356538189783,7.616430594812293e6,7.6164241629444305e6
0,1548,0.2303721898097254,66.98815844900747,3.127417440745564e11,-0.0,7.817903099259677e8,8.974696556908416e11,0.3423764967561196,0.7487096168816075,301.4467130205336,7.626368443452902e6,7.62636202972151e6
0,1549,0.23038168184260155,66.9906416542166,3.1352427223838885e11,-0.0,7.832663321286206e8,8.997552762288445e11,0.34236515879704804,0.748740465988455,301.4578874439747,7.636312774128485e6,7.636306357530367e6
0,1550,0.2300130916881418,66.99299501907026,3.143082773619214e11,-0.0,7.847442296477332e8,9.020452785920651e11,0.34235383629802707,0.7475425479864608,301.4684775858162,7.64626313871788e6,7.646256739107859e6
0,1551,0.22962291507913876,66.99541061612867,3.1509376132537036e11,-0.0,7.862240121350094e8,9.043396814960292e11,0.3423425381569471,0.7462744740072009,301.479347772579,7.656220107787111e6,7.656213726284717e6
0,1552,0.22942598765130834,66.99774847399152,3.158807260109871e11,-0.0,7.877056735839745e8,9.066384793913412e11,0.3423312568622058,0.7456344598667521,301.4898681329619,7.666183252385792e6,7.666176878854707e6
0,1553,0.229133608701331,67.00005626129702,3.16669173302992e11,-0.0,7.891892181673864e8,9.089416825109591e11,0.3423199953551159,0.7446842282793258,301.5002531758366,7.676152724616236e6,7.676146364054849e6
0,1554,0.22873462941211137,67.0025098200287,3.1745910508576807e11,-0.0,7.906746555448053e8,9.112493096308594e11,0.34230876236028995,0.7433875455893619,301.5112941901292,7.686129056043329e6,7.68612271402271e6
0,1555,0.22852225465435028,67.00500626231205,3.1825052324472955e11,-0.0,7.921619813143942e8,9.135613576991534e11,0.34229755207269025,0.7426973276266384,301.5225281804042,7.696111927617324e6,7.696105594374175e6
0,1556,0.2283389874539222,67.00723056614635,3.190434296668337e11,-0.0,7.936511820069801e8,9.158778095360273e11,0.34228634916041717,0.7421017092252471,301.53253754765854,7.706100392103047e6,7.706094066114254e6
0,1557,0.22810440769689194,67.0096388747104,3.1983782624119116e11,-0.0,7.951422808114833e8,9.181987049822882e11,0.34227517634141746,0.7413393250148989,301.5433749361968,7.716095829666595e6,7.716089513615099e6
0,1558,0.2274970405894254,67.01187271033001,3.2063371485682153e11,-0.0,7.966352625756036e8,9.205240242359689e11,0.3422640164950605,0.7393653819156326,301.553427196485,7.72609716639052e6,7.726090879708365e6
0,1559,0.22712885011510572,67.0141775610757,3.2143109740432153e11,-0.0,7.981301388206515e8,9.228537890170741e11,0.3422528804597935,0.7381687628740936,301.56379902484065,7.736105126826753e6,7.73609885702185e6
0,1560,0.2269801640792076,67.016456773123,3.2222997577638055e11,-0.0,7.996269062047939e8,9.25187997903098e11,0.3422417634690907,0.7376855332574247,301.57405547905347,7.746119419619189e6,7.746113155264372e6
0,1561,0.22670096154551853,67.01891681825576,3.230303518655352e11,-0.0,8.011255765285717e8,9.275266730955652e11,0.34223067625398174,0.7367781250229352,301.58512568215093,7.756140677890627e6,7.756134425777069e6
0,1562,0.22635991071301026,67.02134718503525,3.238322275668173e11,-0.0,8.026261408488063e8,9.298698044390182e11,0.3422196083076573,0.7356697098172833,301.5960623326586,7.766168264022305e6,7.76616202735761e6
0,1563,0.22582624780890892,67.02372022895297,3.246356047733253e11,-0.0,8.041285993742151e8,9.322173960485729e11,0.342208558504866,0.733935305378954,301.60674103028833,7.77620209816601e6,7.776195886927155e6
0,1564,0.22586401788460986,67.02608580373798,3.2544048538543256e11,-0.0,8.056329539512154e8,9.345694545942683e11,0.34219752772839496,0.734058058124982,301.6173861168209,7.786242309838284e6,7.786236094386677e6
0,1565,0.22551120962897703,67.028225043451,3.2624687130008734e11,-0.0,8.071391976594262e8,9.369259730369147e11,0.3421865072544908,0.7329114312941754,301.6270126955295,7.796288264852521e6,7.796282065435478e6
0,1566,0.22516697741302055,67.03076684205378,3.270547644140513e11,-0.0,8.086473604512221e8,9.392870020525626e11,0.34217552661750694,0.7317926765923168,301.63845078924203,7.806341850591939e6,7.806335666758869e6
0,1567,0.2250538637339593,67.03303502390743,3.278641666309016e11,-0.0,8.101574111772863e8,9.416524966839059e11,0.34216455270521673,0.7314250571353678,301.64865760758346,7.816401019898866e6,7.816394839682665e6
0,1568,0.22462499360203714,67.0350929619956,3.286750798518065e11,-0.0,8.116693553162277e8,9.440224692840383e11,0.342153589673754,0.7300312292066207,301.6579183289802,7.826465979230536e6,7.826459818958638e6
0,1569,0.22426265859862377,67.03721659969106,3.29487505977205e11,-0.0,8.131832061900512e8,9.463969445349854e11,0.34214264998812105,0.7288536404455273,301.6674746986098,7.83653755092852e6,7.836531407146682e6
0,1570,0.22397350506403585,67.03953200563899,3.3030144691468524e11,-0.0,8.1469897088681e8,9.487759373776064e11,0.3421317395684634,0.7279138914581165,301.67789402537545,7.846616115170096e6,7.846609984094416e6
0,1571,0.22377035792716707,67.04206673644498,3.31116904566423e11,-0.0,8.162166518408123e8,9.511594554754933e11,0.3421208595765853,0.727253663263293,301.6893003140024,7.85670175461593e6,7.856695631811124e6
0,1572,0.22334942571253197,67.04433336230058,3.319338808415031e11,-0.0,8.177362281568885e8,9.535474698211256e11,0.342109987365518,0.7258856335657289,301.6995001303526,7.866793006876089e6,7.866786903555206e6
0,1573,0.2232442151177032,67.04640732908219,3.327523776463652e11,-0.0,8.19257703415207e8,9.559399898257555e11,0.34209912552683525,0.7255436991325355,301.70883298086983,7.876890085149165e6,7.876883985049778e6
0,1574,0.22289892173986658,67.0487295571124,3.335723968894098e11,-0.0,8.207811006410679e8,9.583370555196311e11,0.3420882959351179,0.7244214956545664,301.7192830070058,7.886994334780825e6,7.886988250259294e6
0,1575,0.2227740395417339,67.0509501440371,3.3439394048175806e11,-0.0,8.223064036992242e8,9.6073864534452e11,0.3420774811151386,0.7240156285106352,301.72927564816695,7.89710468763092e6,7.897098607349439e6
0,1576,0.22233617330511318,67.05308438255399,3.3521701033493896e11,-0.0,8.238336157333556e8,9.631447680608296e11,0.34206668279145797,0.7225925632416178,301.73887972149294,7.907221204448407e6,7.907215144486072e6
0,1577,0.2218311202474249,67.05531692091418,3.360416083607931e11,-0.0,8.253627459775982e8,9.655554420458792e11,0.3420559091101941,0.7209511408041309,301.7489261441138,7.917344435428101e6,7.917338399206289e6
0,1578,0.2219039448774252,67.05756269916904,3.36867736474219e11,-0.0,8.268937902410991e8,9.679706645262355e11,0.3420451547963415,0.7211878208516319,301.75903214626067,7.9274741064479835e6,7.9274680643361565e6
0,1579,0.22134915130172578,67.05994995320592,3.376953965888046e11,-0.0,8.284267583683203e8,9.703904548747732e11,0.34203442804585005,0.7193847417306087,301.7697747894266,7.937610636977692e6,7.937604621137479e6
0,1580,0.22109181108133286,67.06212823721347,3.3852459062226337e11,-0.0,8.299616332946306e8,9.72814789983253e11,0.34202371074802035,0.7185483860143318,301.77957706746065,7.947752945126534e6,7.947746940309315e6
0,1581,0.22086694581682179,67.06422734563549,3.393553204907526e11,-0.0,8.314984228510162e8,9.75243686036704e11,0.3420130094390355,0.7178175739046708,301.7890230553597,7.957901429560974e6,7.95789543410315e6
0,1582,0.2207592101072437,67.06651051610824,3.401875881145783e11,-0.0,8.330371401907939e8,9.776771676672576e11,0.3420023360884516,0.717467432848542,301.79929732248706,7.968056881594651e6,7.968050889512665e6
0,1583,0.22011691294549957,67.06870875780284,3.4102139541101874e11,-0.0,8.345777755892735e8,9.801152233468011e11,0.34199167942046166,0.7153799670728735,301.80918941011277,7.978218507933858e6,7.978212546516585e6
0,1584,0.22008183446565455,67.07081724536735,3.4185674430405316e11,-0.0,8.361203274993207e8,9.82557854454871e11,0.3419810370599412,0.7152659620133772,301.8186776041531,7.988386263138425e6,7.988380301394073e6
0,1585,0.21961264800984803,67.07299553622524,3.4269363671422766e11,-0.0,8.376648067928373e8,9.850050820524193e11,0.34197041824104396,0.7137411060320061,301.82847991301355,7.998560656372076e6,7.998554716427368e6
0,1586,0.2196171235624674,67.07527631801929,3.435320745660144e11,-0.0,8.392112141359588e8,9.874569110536163e11,0.3419598226927988,0.713755651578019,301.8387434310868,8.008741761523419e6,8.008735819248899e6
0,1587,0.2192500719022245,67.0776050422815,3.443720597832185e11,-0.0,8.407595501177099e8,9.89913346253587e11,0.3419492494164994,0.7125627336822297,301.84922269026674,8.018929437007807e6,8.018923511321791e6
0,1588,0.21897409359296482,67.07944822046727,3.452135942924977e11,-0.0,8.423097905689797e8,9.923743531310422e11,0.34193867325964106,0.7116658041771357,301.8575169921027,8.029122062772291e6,8.029116149026887e6
0,1589,0.21879264083343464,67.08171551789219,3.460566800212418e11,-0.0,8.438619782345512e8,9.948400033934601e11,0.34192813554886364,0.7110760827086626,301.8677198305149,8.039322379851942e6,8.0393164732448e6
0,1590,0.21861047377121073,67.0838556964517,3.4690131889743176e11,-0.0,8.454160893787732e8,9.973102632148176e11,0.34191761135693644,0.7104840397564349,301.87735063403267,8.0495287297925595e6,8.049522830359709e6
0,1591,0.21822090123993465,67.08616371535174,3.4774751285111884e11,-0.0,8.469721391003326e8,9.997851604575103e11,0.3419071143513826,0.7092179290297876,301.88773671908285,8.059742006816462e6,8.059736125086651e6
0,1592,0.21795479078649943,67.08828006247013,3.485952638119237e11,-0.0,8.485301115337392e8,1.0022646737497891e12,0.3418966276616134,0.7083530700561231,301.8972602811156,8.069961118937296e6,8.069955248635103e6
0,1593,0.2175201239817587,67.09034695861868,3.494445737135738e11,-0.0,8.500900150223342e8,1.0047488202170046e12,0.34188615821740326,0.7069404029407158,301.9065613137841,8.080186502525517e6,8.080180652180682e6
0,1594,0.2174508936607958,67.09241163915333,3.5029544448774396e11,-0.0,8.516518517377878e8,1.0072376071822899e12,0.3418757071273236,0.7067154043975864,301.91585237618995,8.090418285510667e6,8.0904124366170885e6
0,1595,0.21709459832394665,67.09463624047504,3.5114787807032886e11,-0.0,8.532156316683903e8,1.0097310544407535e12,0.34186528276276124,0.7055574445528267,301.92586308213765,8.100656973727516e6,8.100651140812246e6
0,1596,0.21686561884370611,67.09671273212366,3.5200187639622296e11,-0.0,8.547813411823733e8,1.0122291441308448e12,0.34185487057009156,0.7048132612420449,301.9352072945565,8.11090162834202e6,8.110895804959462e6
0,1597,0.2165887612085912,67.09911181737195,3.528574414014858e11,-0.0,8.563490031084951e8,1.0147319165627809e12,0.34184449174692766,0.7039134739279214,301.9460031781738,8.121153671490472e6,8.121147860059943e6
0,1598,0.21609603806155242,67.10082629972847,3.5371457502677e11,-0.0,8.579185736792525e8,1.0172393057126755e12,0.3418341018887155,0.7023121237000454,301.9537183487781,8.131410074930644e6,8.131404286323995e6
0,1599,0.2159581643768011,67.10323933559599,3.5457327920935504e11,-0.0,8.594901150826015e8,1.019751414807725e12,0.3418237611757169,0.7018640342246035,301.9645770101819,8.141674987992573e6,8.141669204318408e6
0,1600,0.2157051312401834,67.10529210464777,3.55433555889948e11,-0.0,8.610635819632407e8,1.0222681752512373e12,0.34181342357994654,0.701041676530596,301.973814470915,8.151945235332926e6,8.151939462389411e6
0,1601,0.21548479149833935,67.10721107734291,3.562954070107315e11,-0.0,8.626389854169513e8,1.0247896086418075e12,0.3418030988530546,0.7003255723696029,301.9824498480431,8.162221494951919e6,8.1622157310894495e6
0,1602,0.2152168311587554,67.10964359450973,3.5715883451483075e11,-0.0,8.642163557998302e8,1.0273157674764972e12,0.34179281546953416,0.699454701265955,301.9933961752938,8.172505717525712e6,8.17249996514316e6
0,1603,0.2149988352535683,67.11144634183464,3.5802384034652826e11,-0.0,8.657956429740815e8,1.0298465753409243e12,0.3417825231284811,0.698746214574097,302.00150853825585,8.182794459083396e6,8.182788715659326e6
0,1604,0.2144920611911048,67.11359747600339,3.588904264505801e11,-0.0,8.673768926229874e8,1.0323821093166918e12,0.341772265185102,0.6970991988710906,302.01118864201527,8.193090672807306e6,8.193084952838241e6
0,1605,0.21441656972858025,67.11563920381268,3.597585947742856e11,-0.0,8.689600839261328e8,1.0349223399271575e12,0.34176202031976455,0.6968538516178858,302.020376417157,8.203392961645688e6,8.203387243481274e6
0,1606,0.21410188909233818,67.11784578489191,3.6062834726518036e11,-0.0,8.705452317876178e8,1.0374672949857339e12,0.3417518015902208,0.6958311395500991,302.0303060320136,8.21370216879761e6,8.213696464434556e6
0,1607,0.21394808596408416,67.11965509866576,3.614996858723184e11,-0.0,8.72132311561318e8,1.0400169388067197e12,0.3417415839093581,0.6953312793832735,302.03844794399595,8.224016592212263e6,8.224010893581333e6
0,1608,0.21348511486758054,67.12192943217873,3.6237261254568555e11,-0.0,8.737213637831079e8,1.0425713404175519e12,0.34173140534038177,0.6938266233196367,302.0486824448043,8.234338838869923e6,8.23433316145048e6
0,1609,0.21336480378415154,67.12376843702353,3.632471292382688e11,-0.0,8.753123483026392e8,1.0451304391806777e12,0.3417212258514667,0.6934356122984925,302.05695796660586,8.244666182612802e6,8.244660509249988e6
0,1610,0.21303292376203872,67.12573826237336,3.6412323789981116e11,-0.0,8.769052926517714e8,1.0476942832695408e12,0.3417110707785843,0.6923570022266259,302.06582218068013,8.25500034147941e6,8.2549946827500155e6
0,1611,0.21306878384442474,67.12791759636656,3.65000940487214e11,-0.0,8.7850020021461e8,1.0502628820585227e12,0.34170094238378246,0.6924735474943804,302.07562918364954,8.265341536659438e6,8.265335874191189e6
0,1612,0.21252348360049333,67.12982188118143,3.6588023895487396e11,-0.0,8.80097052907331e8,1.0528362103317437e12,0.3416908215513601,0.6907013217016034,302.08419846531643,8.2756883358741235e6,8.27568269868678e6
0,1613,0.2125940265643796,67.13181023637301,3.66761135255965e11,-0.0,8.816958651589712e8,1.0554142952454556e12,0.3416807215131751,0.6909305863342337,302.09314606367855,8.286041787522645e6,8.286036144878119e6
0,1614,0.21181742192287997,67.13398444376836,3.676436313539424e11,-0.0,8.832966458534657e8,1.0579971550535513e12,0.3416706490534884,0.6884066212493599,302.1029299969576,8.296402236416543e6,8.296396630545245e6
0,1615,0.21161279581272752,67.13604845351144,3.6852772920290735e11,-0.0,8.848993800658971e8,1.0605847696035165e12,0.34166058908392644,0.6877415863913644,302.11221804080145,8.3067687546236105e6,8.306763157012408e6
0,1616,0.21095997921940762,67.13805694677421,3.6941343076386743e11,-0.0,8.8650407366448e8,1.0631771522779323e12,0.34165054566686515,0.6856199324630747,302.12125626048396,8.317141533627993e6,8.317135966531136e6
0,1617,0.21100338337955954,67.13982420265242,3.7030073799926263e11,-0.0,8.881107172473075e8,1.0657742917896337e12,0.3416405089952773,0.6857609959835685,302.1292089119359,8.327519984891913e6,8.3275144137350805e6
0,1618,0.21112124238366456,67.14203978900966,3.7118965287073334e11,-0.0,8.89719343540328e8,1.0683762449775173e12,0.34163050911250215,0.6861440377469098,302.1391790505435,8.3379061979448125e6,8.337900619033542e6
0,1619,0.21071591428128406,67.14418237330263,3.7208017734233496e11,-0.0,8.913299322524035e8,1.0709829829743063e12,0.34162052503017226,0.6848267214141732,302.14882067986184,8.348298621178616e6,8.3482930604901295e6
0,1620,0.21017908696337115,67.1459545414551,3.729723133783117e11,-0.0,8.929424708092129e8,1.0735944893326132e12,0.3416105436411606,0.6830820326309562,302.15679543654795,8.358696350352374e6,8.358690814375021e6
0,1621,0.2099183675462412,67.14797785705923,3.738660629446168e11,-0.0,8.945569866164948e8,1.0762108123607212e12,0.34160059020598427,0.682234694525284,302.16590035676654,8.369101243054378e6,8.36909571809763e6
0,1622,0.2099782863501337,67.1497187891679,3.747614280081652e11,-0.0,8.961734575910423e8,1.0788319202045054e12,0.34159064237291387,0.6824294306379346,302.17373455125556,8.3795116945844395e6,8.379506164780831e6
0,1623,0.20959430704979687,67.15199075840806,3.756584105401605e11,-0.0,8.977919219159683e8,1.0814578787294559e12,0.3415807351770831,0.6811814979118398,302.18395841283626,8.389930169563418e6,8.389924656881621e6
0,1624,0.20937149392176782,67.15375872210747,3.7655701250656866e11,-0.0,8.994123346002722e8,1.0840886188842734e12,0.34157082462091765,0.6804573552457455,302.1919142494836,8.400353541667864e6,8.400348038126316e6
0,1625,0.2089965533830373,67.15574293426704,3.774572358811798e11,-0.0,9.010347287522743e8,1.0867241983412659e12,0.34156094102861617,0.6792387984948712,302.20084320420165,8.410783983485179e6,8.410778496592551e6
0,1626,0.20910704613419298,67.15779050385119,3.783590826340838e11,-0.0,9.026590975585591e8,1.0893646099961333e12,0.34155107693247716,0.6795978999361272,302.21005726733034,8.421221018794041e6,8.421215524589552e6
0,1627,0.20856076382089372,67.15980873455533,3.792625547402286e11,-0.0,9.042854407183874e8,1.0920098573085878e12,0.3415412303901538,0.6778224824179047,302.21913930549897,8.431664399080407e6,8.431658929970548e6
0,1628,0.20831910745186435,67.16186947576574,3.801676541733906e11,-0.0,9.059137604440882e8,1.094659947829585e12,0.34153140269044563,0.6770370992185591,302.22841264094586,8.44211431493938e6,8.442108855889095e6
0,1629,0.20780356505775505,67.16369960196621,3.8107438290888983e11,-0.0,9.075440474756234e8,1.0973148704289006e12,0.3415215836109777,0.6753615864377039,302.23664820884795,8.452569961162861e6,8.45256452563599e6
0,1630,0.2081052320505155,67.16562934190782,3.8198274292486975e11,-0.0,9.091763148541611e8,1.099974650287413e12,0.3415117847939441,0.6763420041641754,302.24533203858516,8.463032301131085e6,8.46302684893029e6
0,1631,0.2074668811919178,67.16767039907867,3.828927361992062e11,-0.0,9.108105680951427e8,1.1026393003639717e12,0.3415020095644336,0.6742673638737329,302.25451679585404,8.473501415914545e6,8.473495993272034e6
0,1632,0.20736090422876757,67.16934729104622,3.838043647109196e11,-0.0,9.124467848706851e8,1.1053087881980386e12,0.3414922361642347,0.6739229387434946,302.262062809708,8.483975839105695e6,8.483970419841785e6
0,1633,0.20695282790981617,67.1713121431091,3.8471763044157947e11,-0.0,9.140849961030672e8,1.1079831681947292e12,0.34148249236045286,0.6725966907069025,302.270904643991,8.494457550850479e6,8.494452149792815e6
0,1634,0.2067379910954969,67.17342673012365,3.856325353713375e11,-0.0,9.157251959848611e8,1.1106624348679255e12,0.3414727716389435,0.6718984710603649,302.28042028555643,8.504946123002263e6,8.504940730666157e6
0,1635,0.2064390870568914,67.1752864112801,3.865490814846474e11,-0.0,9.173673690905778e8,1.1133465669784473e12,0.3414630581290023,0.6709270329348971,302.28878885076045,8.51544034791243e6,8.515434968410173e6
0,1636,0.20612376968823712,67.17713027847506,3.8746727076537976e11,-0.0,9.190115266909198e8,1.116035586900965e12,0.34145336132815957,0.6699022514867706,302.29708625313776,8.525940941719446e6,8.525935575845534e6
0,1637,0.2059913019707027,67.17901634965045,3.883871051996814e11,-0.0,9.206576720315423e8,1.1187295039159534e12,0.3414436831908093,0.6694717314047838,302.30557357342707,8.53644807339745e6,8.536442712206664e6
0,1638,0.20573287262876952,67.18096266543763,3.893085867727397e11,-0.0,9.223058077497194e8,1.1214283263213005e12,0.3414340248862839,0.668631836043501,302.31433199446934,8.546961805102345e6,8.546956454752246e6
0,1639,0.20574245834288218,67.1828113343751,3.902317174738145e11,-0.0,9.239559275205516e8,1.1241320477323696e12,0.34142437944153575,0.6686629896143671,302.32265100468794,8.557481652681546e6,8.557476300076518e6
0,1640,0.2050485862317374,67.18470662331671,3.9115649929222144e11,-0.0,9.256080407657473e8,1.126840687563604e12,0.34141475414022926,0.6664079052531466,302.3311798049252,8.568008074390847e6,8.568002753869727e6
0,1641,0.20501589426229605,67.1866505978762,3.9208293421767456e11,-0.0,9.2726214582761e8,1.1295542470854333e12,0.34140514679225303,0.6663016563524622,302.3399276904429,8.578541040937107e6,8.57853572023822e6
0,1642,0.2048235257814977,67.18847928726538,3.93011024241742e11,-0.0,9.28918238784527e8,1.1322727238424514e12,0.34139555221264306,0.6656764587898676,302.3481567926942,8.589080081616826e6,8.589074768523406e6
0,1643,0.2045211038987767,67.19028554955801,3.939407713568931e11,-0.0,9.305763246659697e8,1.1349961300692952e12,0.3413859739644605,0.6646935876710243,302.35628497301104,8.599625473813906e6,8.599620173683112e6
0,1644,0.20447508365948952,67.19229095345254,3.948721775575962e11,-0.0,9.322364131923124e8,1.1377244857305652e12,0.3413764201101653,0.6645440218933409,302.36530929053646,8.610177872747026e6,8.610172573098203e6
0,1645,0.20366958674729801,67.19405078861608,3.958052448395959e11,-0.0,9.338984891043987e8,1.14045776973714e12,0.3413668747906975,0.6619261569287186,302.3732285487724,8.620735970556282e6,8.62073070830118e6
0,1646,0.20387260447249567,67.1959092951839,3.967399751991263e11,-0.0,9.355625642493461e8,1.1431960055552974e12,0.34135734863190176,0.6625859645356109,302.38159182832754,8.631300754221935e6,8.631295480365809e6
0,1647,0.20349888099797858,67.19791344881314,3.9767637063284393e11,-0.0,9.372286451941283e8,1.1459392080018853e12,0.34134784592897394,0.6613713632434304,302.3906105196591,8.641872405565796e6,8.641867148112128e6
0,1648,0.20328409829245425,67.19970493500416,3.986144331407947e11,-0.0,9.388967166073203e8,1.1486873558280693e12,0.3413383515202394,0.6606733194504764,302.39867220751876,8.652449830862712e6,8.65244458208927e6
0,1649,0.20267057152652945,67.20135867853263,3.995541647226068e11,-0.0,9.405667840597028e8,1.151440462191843e12,0.3413288692153664,0.6586793574612207,302.40611405339683,8.663033269337863e6,8.663028048544975e6
0,1650,0.20288138409700923,67.20328725819776,4.004955673802701e11,-0.0,9.422388633072983e8,1.154198557076772e12,0.34131941300090074,0.65936449831528,302.4147926618899,8.673623926696923e6,8.67361869397838e6
0,1651,0.20250905671637298,67.20529583314928,4.014386431140561e11,-0.0,9.439129504481466e8,1.156961638075834e12,0.3413099774839907,0.6581544343282122,302.42383124917177,8.68422125483273e6,8.684216038414309e6
0,1652,0.20245831440971707,67.20688349052722,4.0238339393064233e11,-0.0,9.455890239948661e8,1.1597296737088767e12,0.3413005419378261,0.6579895218315804,302.43097570737245,8.694823728588743e6,8.694818512905898e6
0,1653,0.2020553976557506,67.20871897710104,4.033298218324776e11,-0.0,9.47267114339519e8,1.1625027181707473e12,0.3412911331210951,0.6566800423811894,302.4392353969547,8.705433370419972e6,8.705428172500437e6
0,1654,0.20188175373533285,67.21048972926863,4.0427792882737775e11,-0.0,9.489472084966049e8,1.1652807540260068e12,0.3412817380659398,0.6561156996398317,302.4472037817088,8.716049228232488e6,8.71604403699171e6
0,1655,0.20143568618658325,67.21240994333711,4.0522771692221484e11,-0.0,9.506293175957332e8,1.1680638036987236e12,0.34127236570018693,0.6546659801063955,302.455844745017,8.726671956999917e6,8.726666785577381e6
0,1656,0.20125463444915898,67.21420279517564,4.0617918812572974e11,-0.0,9.523134302788702e8,1.1708518524160793e12,0.34126300457989667,0.6540775619597666,302.4639125782904,8.73730071312531e6,8.737295548733296e6
0,1657,0.2010528005891839,67.21592424647926,4.071323444471651e11,-0.0,9.539995506957349e8,1.1736449110556675e12,0.34125365727243984,0.6534216019148477,302.4716591091567,8.747935671754412e6,8.74793051539279e6
0,1658,0.20082387397916976,67.21780588715251,4.0808718789859906e11,-0.0,9.556876895865824e8,1.1764430014359546e12,0.34124433252422337,0.6526775904323017,302.4801264921863,8.758577527093122e6,8.758572380065724e6
0,1659,0.20034859224545343,67.21950875660298,4.090437204906927e11,-0.0,9.573778347201587e8,1.1792461073100508e12,0.3412350178080782,0.6511329247977237,302.4877894047134,8.769225268968325e6,8.769220143108102e6
0,1660,0.20012555490332642,67.22121309059281,4.100019442379038e11,-0.0,9.590699936497737e8,1.1820542452207207e12,0.34122571914317357,0.6504080534358109,302.4954589076676,8.77987942475836e6,8.779874307934102e6
0,1661,0.20027713367412586,67.22309879707194,4.109618611556652e11,-0.0,9.607641746724867e8,1.1848674329753352e12,0.3412164430531265,0.6509006844409091,302.50394458682376,8.790540530336518e6,8.790535404566081e6
0,1662,0.1997885499001142,67.22485367505845,4.1192347325767615e11,-0.0,9.62460368406673e8,1.187685659034214e12,0.3412071793303821,0.6493127871753711,302.5118415377631,8.801207676263312e6,8.801202572277037e6
0,1663,0.19946919248630177,67.22667037472004,4.128867825633889e11,-0.0,9.641585822033454e8,1.1905089396407744e12,0.34119793391499453,0.6482748755804807,302.5200166862402,8.811881419000816e6,8.811876328661818e6
0,1664,0.19947259500291337,67.22838135374231,4.138517910896965e11,-0.0,9.658588101322017e8,1.193337268970287e12,0.34118870028228265,0.6482859337594684,302.5277160918404,8.822561252771955e6,8.822556160615616e6
0,1665,0.19900533341535626,67.23010458052717,4.1481850085620264e11,-0.0,9.67561059900937e8,1.1961706638788574e12,0.34117948401844,0.6467673335999078,302.53547061237225,8.83324755121139e6,8.833242479773168e6
0,1666,0.19874358104041973,67.23196634787344,4.157869138841134e11,-0.0,9.692653363946642e8,1.1990091365493972e12,0.34117028872355226,0.6459166383813641,302.5438485654305,8.843940675270924e6,8.84393561470475e6
0,1667,0.1987735901278626,67.23348486890731,4.167570321960257e11,-0.0,9.70971621141429e8,1.2018526602467363e12,0.3411610963977835,0.6460141679155534,302.5506819100829,8.854639179949341e6,8.854634116307678e6
0,1668,0.19849027798372013,67.23518108629335,4.1772885781263715e11,-0.0,9.726799377328837e8,1.2047012783258127e12,0.3411519272116342,0.6450934034470904,302.55831488832007,8.86534464074637e6,8.865339589006167e6
0,1669,0.1980588564946703,67.23710720245427,4.187023927613081e11,-0.0,9.743902890993544e8,1.2075549997455144e12,0.3411427827418096,0.6436912836076785,302.5669824110442,8.87605720961108e6,8.87605217683158e6
0,1670,0.1980004026741463,67.23865506731859,4.1967763906525604e11,-0.0,9.761026508384373e8,1.2104137878349343e12,0.3411336398100612,0.6435013086909754,302.5739478029337,8.886775052455118e6,8.886770020837082e6
0,1671,0.1976795035909295,67.24049475068992,4.2065459875357086e11,-0.0,9.778170524981934e8,1.2132776959709104e12,0.3411245239401599,0.6424583866705209,302.5822263781046,8.897500191591643e6,8.89749517364802e6
0,1672,0.19752739870444358,67.24221054760723,4.2163327385273615e11,-0.0,9.795334776514758e8,1.2161467007805312e12,0.34111541920533467,0.6419640457894417,302.5899474642325,8.908231371518362e6,8.908226359202977e6
0,1673,0.19704209681608004,67.24399408309827,4.226136663922691e11,-0.0,9.812519362704527e8,1.2190208229881982e12,0.34110633332531604,0.6403868146522601,302.59797337394224,8.918969178604942e6,8.918964187765965e6
0,1674,0.1969642092805322,67.2457506509798,4.2359577840283124e11,-0.0,9.829724242024823e8,1.2219000597121243e12,0.34109726169933663,0.6401336801617297,302.6058779294091,8.929713310587443e6,8.929708321846616e6
0,1675,0.1965557619195327,67.24741496414785,4.2457961191526117e11,-0.0,9.84694941623437e8,1.2247844153039958e12,0.34108820303963083,0.6388062262384813,302.61336733866534,8.940463590800889e6,8.940458619855948e6
0,1676,0.19644977648832285,67.24919934898769,4.2556516896367535e11,-0.0,9.864194968832729e8,1.22767390781269e12,0.34107916405261995,0.6384617735870493,302.6213970704446,8.95122063864538e6,8.951215671135912e6
0,1677,0.19599330898243614,67.25093848416391,4.2655245158116016e11,-0.0,9.881460859774879e8,1.2305685346030872e12,0.3410701396887161,0.6369782541929174,302.6292231787376,8.961983975882042e6,8.961979028420366e6
0,1678,0.19570756813280057,67.25254013917265,4.2754146180413214e11,-0.0,9.898747053669358e8,1.2334682938015862e12,0.3410611258389911,0.6360495964316019,302.63643062627693,8.97275331342447e6,8.972748377905447e6
0,1679,0.19575876571382952,67.25422201080939,4.285322016682554e11,-0.0,9.916053645698352e8,1.2363732054444978e12,0.3410521300563705,0.636215988569946,302.64399904864223,8.983529298460927e6,8.98352435894077e6
0,1680,0.19542140188620594,67.25579175534361,4.295246732114655e11,-0.0,9.933380587034144e8,1.2392832654102708e12,0.3410431464834691,0.6351195561301692,302.6510628990462,8.994311373855313e6,8.994306448718496e6
0,1681,0.1952328717912945,67.25757491112431,4.3051887847333966e11,-0.0,9.950728007288703e8,1.242198499551891e12,0.34103418591851264,0.6345068333217071,302.65908710005937,9.005100499870604e6,9.005095582075432e6
0,1682,0.19491310122231736,67.25921969921004,4.3151481949320184e11,-0.0,9.968095785357857e8,1.2451188916039897e12,0.3410252361791179,0.6334675789725315,302.66648864644515,9.015895631264556e6,9.015890727004936e6
0,1683,0.19504515761106025,67.26084657732952,4.325124983125578e11,-0.0,9.985483968798604e8,1.2480444536362473e12,0.3410163006826553,0.6338967622359458,302.6738095979828,9.026697113711484e6,9.026692201653495e6
0,1684,0.19472242761230785,67.2624814629296,4.3351191697416437e11,-0.0,1.0002892599052546e9,1.2509751967062844e12,0.341007381640712,0.6328478897400005,302.6811665831832,9.037505047548655e6,9.037500149167646e6
0,1685,0.19427186432807383,67.26421592766347,4.3451307752197437e11,-0.0,1.0020321717274251e9,1.2539111318387368e12,0.34099848176316294,0.63138355906624,302.68897167448563,9.048319698344428e6,9.04831481965236e6
0,1686,0.19403106890927596,67.26588479705475,4.355159820014484e11,-0.0,1.0037771263610283e9,1.2568522530432454e12,0.34098959468717954,0.6306009739551469,302.69648158674636,9.059140563677689e6,9.059135694776593e6
0,1687,0.1936963028201381,67.26753581608752,4.365206324579214e11,-0.0,1.0055241275378196e9,1.2597985706983804e12,0.34098072251132205,0.6295129841654489,302.7039111723938,9.069967793969236e6,9.069962939272821e6
0,1688,0.1934395803945308,67.2691922230494,4.3752703093891296e11,-0.0,1.0072731770210199e9,1.2627500918725688e12,0.3409718657685733,0.6286786362822251,302.71136500372234,9.080801454386696e6,9.080796610217083e6
0,1689,0.19346920376568294,67.27083316279868,4.385351794941498e11,-0.0,1.0090242747742174e9,1.2657068205995034e12,0.340963023395028,0.6287749122384696,302.71874923259406,9.09164147737271e6,9.091636630278839e6
0,1690,0.19316886675503214,67.27239664308442,4.395450801721156e11,-0.0,1.0107774208941648e9,1.268668761139023e12,0.3409541940898221,0.6277988169538544,302.7257848938799,9.10248769307814e6,9.102482858558258e6
0,1691,0.19301815984985315,67.2740430314623,4.4055673502566534e11,-0.0,1.0125326218325902e9,1.2716359284932446e12,0.3409453827151192,0.6273090195120228,302.7331936415803,9.113340568847664e6,9.113335739874957e6
0,1692,0.19270427095630244,67.27569050478331,4.41570146105523e11,-0.0,1.0142898762694714e9,1.2746083245424226e12,0.3409365868289391,0.6262888806079829,302.74060727152494,9.124199867916288e6,9.124195052141739e6
0,1693,0.192615148512498,67.27737650989016,4.425853154657295e11,-0.0,1.0160491860553257e9,1.277585956525937e12,0.34092780713392506,0.6259992326656185,302.7481942945057,9.13506569248486e6,9.135060879370756e6
0,1694,0.19227023503394086,67.27897127252535,4.436022451612094e11,-0.0,1.017810548387549e9,1.2805688238072988e12,0.3409190398004375,0.6248782638603078,302.7553707263641,9.14593766676101e6,9.145932868286585e6
0,1695,0.19210510803394537,67.28058273255098,4.446209372478971e11,-0.0,1.0195739677499846e9,1.2835569380883267e12,0.34091028790547706,0.6243416011103224,302.76262229647944,9.15681610243329e6,9.156811310177531e6
0,1696,0.1917994610880033,67.2821862808966,4.456413937831673e11,-0.0,1.0213394450747911e9,1.2865503050636782e12,0.3409015510219377,0.6233482485360108,302.76983826403466,9.167700933960758e6,9.167696154491672e6
0,1697,0.1915276783799429,67.28372396713849,4.4666361682560596e11,-0.0,1.023106978985156e9,1.2895489265122039e12,0.34089282688802813,0.6224649547348144,302.7767578521232,9.178591983880196e6,9.178587215606246e6
0,1698,0.19135957792571773,67.28539915590669,4.4768760843356476e11,-0.0,1.0248765783657511e9,1.2925528216314807e12,0.340884122322915,0.6219186282585826,302.7842962015801,9.189489857970033e6,9.189485096048815e6
0,1699,0.19094353336781844,67.28704169351396,4.487133706687671e11,-0.0,1.0266482386177741e9,1.295561986742831e12,0.34087543196405984,0.6205664834454099,302.7916876208128,9.200394056654353e6,9.20038931264189e6
0,1700,0.19080708268961344,67.28864223141497,4.4974090559402234e11,-0.0,1.0284219595049133e9,1.2985764255643303e12,0.34086675472611194,0.6201230187412436,302.7988900413674,9.211304538919054e6,9.211299799779264e6
0,1701,0.190517629871783,67.2902386379383,4.507702152706391e11,-0.0,1.030197744595381e9,1.301596148286104e12,0.34085809247500215,0.6191822970832948,302.80607387072234,9.222221428632427e6,9.222216701486146e6
0,1702,0.19051360209490362,67.29183190094689,4.518013017645641e11,-0.0,1.0319755942290882e9,1.304621159613344e12,0.3408494445972981,0.6191692068084368,302.813243554261,9.233144717863876e6,9.23313998942994e6
0,1703,0.19011368195075937,67.29327902527952,4.528341671417586e11,-0.0,1.033755505598041e9,1.3076514588917053e12,0.340840807197675,0.617869466339968,302.8197556137578,9.24407399655309e6,9.244069285241306e6
0,1704,0.18994159196659022,67.29487948159796,4.538688134681932e11,-0.0,1.035537490019182e9,1.310687069524493e12,0.34083218946471083,0.6173101738914182,302.8269576671908,9.25501014344256e6,9.25500543865815e6
0,1705,0.18984061587129136,67.29658564666774,4.5490524281241547e11,-0.0,1.0373215471962231e9,1.313727995157145e12,0.3408235899491191,0.6169820015816969,302.8346354100048,9.265953020137068e6,9.265948318579346e6
0,1706,0.1896043375469771,67.2979777738356,4.559434572438955e11,-0.0,1.0391076628681405e9,1.316774215609152e12,0.34081499485408556,0.6162140970276755,302.84089998226017,9.276901378661605e6,9.2768966866086e6
0,1707,0.18913982003218466,67.29954416566403,4.569834588322392e11,-0.0,1.0408958569469782e9,1.3198257689762527e12,0.3408064206237777,0.6147044151046002,302.8479487454881,9.287856679071292e6,9.28785200709392e6
0,1708,0.18921142966744955,67.30105195273765,4.580252496507356e11,-0.0,1.0426861202464485e9,1.3228826437301985e12,0.3407978583857466,0.614937146419211,302.85473378731945,9.298818207309226e6,9.298813530565294e6
0,1709,0.18902340539503953,67.30272086829285,4.590688317713347e11,-0.0,1.0444784639125068e9,1.3259448630551394e12,0.3407893165039633,0.6143260675338785,302.86224390731786,9.309786638864068e6,9.3097819693828e6
0,1710,0.18900843512363227,67.30427334429062,4.6011420726813666e11,-0.0,1.0462728778002312e9,1.3290124137702588e12,0.3407807851297215,0.6142774141518049,302.8692300493078,9.320761134610875e6,9.320756464377746e6
0,1711,0.18855331493078195,67.30581793605828,4.611613782172498e11,-0.0,1.048069368489006e9,1.3320853112674395e12,0.3407722686807911,0.6127982735250413,302.8761807122622,9.331742033699086e6,9.331737383086178e6
0,1712,0.18825177138818816,67.30740432876794,4.6221034669577747e11,-0.0,1.0498679378231033e9,1.3351635628573752e12,0.3407637679450767,0.6118182570116115,302.88331947945574,9.342729469712451e6,9.342724831598954e6
0,1713,0.1878477314304524,67.30886575385922,4.6326111477851465e11,-0.0,1.0516685813054482e9,1.338247164997718e12,0.34075527775678083,0.6105051271489703,302.8898958923665,9.35372295138708e6,9.353718330488484e6
0,1714,0.18754987935848044,67.31050126954543,4.643136845479817e11,-0.0,1.0534713108996055e9,1.3413361423339421e12,0.3407468076179017,0.6095371079150614,302.8972557129544,9.364723365831925e6,9.364718757237129e6
0,1715,0.1874113478799108,67.31184233407656,4.653680580829699e11,-0.0,1.0552761102277389e9,1.3444304709576023e12,0.34073834208501885,0.6090868806097101,302.9032905033445,9.375729313972294e6,9.375724710337121e6
0,1716,0.18748716548524816,67.31336927620895,4.6642423746554425e11,-0.0,1.0570829983036093e9,1.3475301876234492e12,0.34072989676648235,0.6093332878270565,302.91016174294026,9.386742227367103e6,9.386737618823893e6
0,1717,0.1869746925927793,67.31487212249313,4.674822247778753e11,-0.0,1.0588919701681132e9,1.3506352880007751e12,0.340721465847215,0.6076677509265327,302.9169245512191,9.397761499349786e6,9.397756912978131e6
0,1718,0.18690995463713095,67.31642491393559,4.685420221035912e11,-0.0,1.060703027645453e9,1.353745779391297e12,0.3407130503002599,0.6074573525706756,302.9239121127102,9.408787325304173e6,9.408782740501743e6
0,1719,0.18710004872576322,67.31780220682327,4.6960363152769653e11,-0.0,1.0625161640011001e9,1.3568616543901946e12,0.34070464305731746,0.6080751583587305,302.9301099307047,9.419819037655711e6,9.419814442700805e6
0,1720,0.18630091529841125,67.31941232972471,4.706670551389355e11,-0.0,1.0643313981187277e9,1.3599829496252761e12,0.34069625896099437,0.6054779747198366,302.9373554837612,9.430857884587908e6,9.430853324949123e6
0,1721,0.1861129835450704,67.32096720700788,4.717322950227502e11,-0.0,1.0661487172538722e9,1.3631096473711638e12,0.34068788651047976,0.6048671965214788,302.9443524315355,9.44190296777355e6,9.441898415358333e6
0,1722,0.18598621044210029,67.32230784248289,4.727993532665379e11,-0.0,1.0679681179180824e9,1.3662417457884e12,0.3406795213273462,0.604455183936826,302.950385291173,9.452953826732658e6,9.452949278735822e6
0,1723,0.1858221740632543,67.32401675359549,4.7386823196231396e11,-0.0,1.0697896229528435e9,1.3693792883854355e12,0.34067118219653236,0.6039220657055765,302.9580753911797,9.464012200537235e6,9.464007658669503e6
0,1724,0.18555234797165726,67.32542750873016,4.7493893320172974e11,-0.0,1.0716132092203958e9,1.3725222394942327e12,0.34066284782307327,0.6030451309078861,302.9644237892857,9.47507610409047e6,9.47507157319102e6
0,1725,0.1851554987390568,67.32688830051202,4.760114590758288e11,-0.0,1.0734388907712967e9,1.375670627504658e12,0.34065452935553364,0.6017553709019345,302.9709973523041,9.486146575926105e6,9.486142061792307e6
0,1726,0.18547452343325038,67.32814290476165,4.770858116781233e11,-0.0,1.0752666577259147e9,1.3788244395568054e12,0.34064621750209617,0.6027922011580638,302.9766430714274,9.497222831817057e6,9.497218301717808e6
0,1727,0.18481709105187832,67.3298107980541,4.781619931055787e11,-0.0,1.0770965373864563e9,1.3819837269608313e12,0.34063793413219157,0.6006555459186046,302.9841485912434,9.508306759287737e6,9.508302257862858e6
0,1728,0.18494114959641939,67.3313345649899,4.7924000545188983e11,-0.0,1.078928507001157e9,1.3851484546461096e12,0.3406296591885327,0.601058736188363,302.99100554245456,9.51939665415395e6,9.51939214569709e6
0,1729,0.18453590095445846,67.33257024790844,4.803198508152104e11,-0.0,1.08076256527341e9,1.3883186245425156e12,0.34062138986547635,0.59974167810199,302.99656611558794,9.53049211953594e6,9.530487628207494e6
0,1730,0.18411511816427018,67.33427808487764,4.8140153129411096e11,-0.0,1.0825987399724133e9,1.391494288858164e12,0.3406131494121715,0.5983741340338781,303.00425138194936,9.54159540812502e6,9.54159093461162e6
0,1731,0.18387840850256099,67.3356235605647,4.8248504898831146e11,-0.0,1.0844370016217117e9,1.3946754008188716e12,0.3406049112672748,0.5976048276333232,303.01030602254116,9.552704028622326e6,9.552699564526148e6
0,1732,0.18375088880676696,67.33713126982738,4.835704059988369e11,-0.0,1.0862773706024976e9,1.397861999884689e12,0.3405966919854972,0.5971903886219926,303.01709071422323,9.563819545814388e6,9.56381508616834e6
0,1733,0.1837815332135686,67.33859852982347,4.846576044274388e11,-0.0,1.0881198406913395e9,1.4010540794906526e12,0.3405884851135192,0.597289982944098,303.0236933842056,9.574941354680877e6,9.574936892293297e6
0,1734,0.1834013250078338,67.34002246579962,4.8574664637694464e11,-0.0,1.0899644141688688e9,1.4042516477918738e12,0.34058029127910777,0.5960543062754599,303.0301010960983,9.586069460496677e6,9.586065014046963e6
0,1735,0.18297557786740373,67.34128813997896,4.868375339537615e11,-0.0,1.0918110873829353e9,1.407454702655631e12,0.3405721064188334,0.5946706280690621,303.0357966299053,9.597203512113629e6,9.59719908364494e6
0,1736,0.18303557172306167,67.34290742803799,4.879302692617157e11,-0.0,1.0936598788422792e9,1.410663280408481e12,0.34056394569502296,0.5948656080999505,303.04308342617094,9.608345021099705e6,9.608340588576956e6
0,1737,0.18263361850104648,67.34427817188823,4.890248544090195e11,-0.0,1.095510770080208e9,1.413877353220302e12,0.3405557916285207,0.5935592601284011,303.0492517734971,9.619492217126112e6,9.619487801491879e6
0,1738,0.1822998406669581,67.34573635842919,4.901212915032054e11,-0.0,1.0973637732758121e9,1.4170969464501562e12,0.3405476539072441,0.5924744821676138,303.0558136129314,9.630646087902907e6,9.630641686050856e6
0,1739,0.18240767551514514,67.34710299722585,4.9121958265430005e11,-0.0,1.0992188824875207e9,1.4203220539914983e12,0.3405395265056591,0.5928249454242217,303.0619634875163,9.641806091472143e6,9.641801683417402e6
0,1740,0.1822483122177452,67.34852354689706,4.923197299720601e11,-0.0,1.1010761055633907e9,1.4235526937082397e12,0.3405314147790134,0.5923070147076719,303.06835596103673,9.652972678041302e6,9.65296827587754e6
0,1741,0.1820416547777878,67.35000476321198,4.9342173556982227e11,-0.0,1.1029354434985464e9,1.426788871561147e12,0.3405233186079328,0.5916353780278104,303.0750214344539,9.664145862365713e6,9.664141468231756e6
0,1742,0.18159797998998178,67.35129647220343,4.9452560155880994e11,-0.0,1.1047968890142233e9,1.430030579103967e12,0.34051523056366706,0.5901934349674408,303.08083412491544,9.67532490434551e6,9.67532052894011e6
0,1743,0.18155852269430453,67.35277570708631,4.956313300543765e11,-0.0,1.1066604553952124e9,1.4332778436994788e12,0.3405071613060742,0.5900651987564898,303.08749068188837,9.686510910779899e6,9.686506535847345e6
0,1744,0.18142778483562205,67.3541895597635,4.96738923172213e11,-0.0,1.1085261358954482e9,1.4365306578294487e12,0.34049910372265196,0.5896403007157717,303.09385301893576,9.697703140837371e6,9.697698770498341e6
0,1745,0.18108124548137278,67.35552652216136,4.978483830275288e11,-0.0,1.1103939315887313e9,1.4397890275948074e12,0.3404910576066913,0.5885140478144615,303.0998693497261,9.708901563315045e6,9.708897207298268e6
0,1746,0.18095899432257073,67.3568402557327,4.989597117410532e11,-0.0,1.1122638446982243e9,1.4430529611020464e12,0.3404830240078011,0.5881167315483549,303.10578115079716,9.720106327340556e6,9.720101975532398e6
0,1747,0.18077122476976812,67.35832483087728,5.0007291142842487e11,-0.0,1.1141358838427513e9,1.4463224776448616e12,0.3404750091079181,0.5875064805017464,303.1124617389478,9.731318017305207e6,9.731313672657646e6
0,1748,0.18033104829178528,67.35958143254507,5.0118798421303424e11,-0.0,1.1160100366065314e9,1.4495975597751826e12,0.340467001099688,0.5860759069483021,303.1181164464528,9.742535451104319e6,9.74253112496186e6
0,1749,0.18035175215646335,67.3610680795432,5.023049322151351e11,-0.0,1.1178863188219044e9,1.452878239404376e12,0.3404590128246462,0.5861431945085058,303.1248063579444,9.753759974259598e6,9.753755645901138e6
0,1750,0.17977196658771594,67.36225183092367,5.034237575573915e11,-0.0,1.1197647152020233e9,1.4561644940461492e12,0.34045102961166773,0.5842588914100768,303.1301332391565,9.764990026841385e6,9.764985723227134e6
0,1751,0.1798433417916832,67.36395046942926,5.0454446236394775e11,-0.0,1.1216452529793758e9,1.4594563756029392e12,0.3404430742990525,0.5844908608229704,303.13777711243165,9.776228011346322e6,9.776223703256106e6
0,1752,0.17955821628098007,67.36489852322744,5.0566704875977747e11,-0.0,1.1235278913016832e9,1.4627538168007715e12,0.340435110392812,0.5835642029131852,303.1420433545235,9.787470188038556e6,9.787465891454741e6
0,1753,0.17946323599605452,67.36640913491496,5.0679151887215466e11,-0.0,1.1254126759979973e9,1.4660569021523347e12,0.3404271762751204,0.5832555169871771,303.14884110711733,9.798720449328607e6,9.798716155730218e6
0,1754,0.179501568555879,67.36796455024775,5.0791787482844574e11,-0.0,1.127299590349883e9,1.4693656066452493e12,0.3404192565523236,0.5833800978066068,303.15584047611486,9.809977256622536e6,9.809972960037109e6
0,1755,0.17897749862521495,67.36934293445597,5.090461187571922e11,-0.0,1.1291886292989647e9,1.472679925662491e12,0.34041134550379465,0.5816768705319486,303.1620432050519,9.821239966954546e6,9.821235692568753e6
0,1756,0.17882422269397197,67.37048596606132,5.101762527882705e11,-0.0,1.131079790199242e9,1.4759998588015989e12,0.3404034402696213,0.5811787237554089,303.16718684727596,9.832508384746147e6,9.832504115951555e6
0,1757,0.17846327045004404,67.37182989472959,5.113082790525978e11,-0.0,1.1329730904987419e9,1.4793254409536917e12,0.34039555438694086,0.5800056289626431,303.1732345262831,9.843783820856364e6,9.843779566928798e6
0,1758,0.1782275055603682,67.37311585281381,5.124421996840962e11,-0.0,1.1348685218042078e9,1.4826566616477014e12,0.34038767979547707,0.5792393930711967,303.17902133766216,9.855065497704988e6,9.85506125304431e6
0,1759,0.17834766234099741,67.3745967755842,5.1357801681593756e11,-0.0,1.136766093552901e9,1.4859935417436152e12,0.34037982358210106,0.5796299026082417,303.1856854901289,9.866354161637418e6,9.866349910366636e6
0,1760,0.17810683805427074,67.3760570935381,5.1471573258140546e11,-0.0,1.1386658009814835e9,1.4893360771460054e12,0.3403719802741853,0.57884722367638,303.1922569209214,9.877649188910887e6,9.87764494713739e6
0,1761,0.17773169040738807,67.37709861093693,5.1585534911978656e11,-0.0,1.1405676312483368e9,1.4926842495085347e12,0.3403641380026501,0.5776279938240112,303.1969437492162,9.888949390777936e6,9.88894516447604e6
0,1762,0.1776899303150049,67.37863491935838,5.169968685660206e11,-0.0,1.1424716158613577e9,1.496038118581692e12,0.34035632273076394,0.577492273523766,303.20385713711266,9.900257471195014e6,9.900253245514197e6
0,1763,0.17729774033209286,67.37992467388524,5.181402930586244e11,-0.0,1.1443777320806835e9,1.4993976485996208e12,0.34034851372740205,0.5762176560793018,303.2096610324836,9.911571243303029e6,9.911567033835508e6
0,1764,0.1773333511014562,67.38120067961859,5.192856247389745e11,-0.0,1.1462859875139494e9,1.5027628572356323e12,0.34034071678492267,0.5763333910797327,303.21540305828364,9.922891380466256e6,9.922887168181969e6
0,1765,0.1767520981217631,67.38246345020775,5.2043286574659326e11,-0.0,1.1481963854904237e9,1.5061337546440044e12,0.3403329331559659,0.5744443188957301,303.2210855259349,9.934217909020158e6,9.934213721325371e6
0,1766,0.17703554710084402,67.38384968499106,5.2158201822481024e11,-0.0,1.1501089288805325e9,1.5095103501782102e12,0.34032516494729365,0.575365528077743,303.2273235824598,9.945551199901227e6,9.945546998396507e6
0,1767,0.17651793613394332,67.3850596898368,5.22733084316685e11,-0.0,1.1520236120938985e9,1.512892638253234e12,0.34031740553695905,0.5736832924353158,303.2327686042656,9.956890402332857e6,9.956886222578624e6
0,1768,0.17642002091286646,67.38637883896256,5.238860661661507e11,-0.0,1.1539404435483286e9,1.5162806380272942e12,0.3403096616087263,0.573365067966816,303.2387047753315,9.968236335083136e6,9.968232158451097e6
0,1769,0.17607930868283603,67.38771109574586,5.250409659204444e11,-0.0,1.1558594225327754e9,1.5196743525400352e12,0.3403019311722663,0.5722577532192171,303.24469993085637,9.979588728551997e6,9.979584565796848e6
0,1770,0.17602773707217972,67.38888834125177,5.261977857250588e11,-0.0,1.157780543552505e9,1.523073776362875e12,0.3402942087864479,0.5720901454845841,303.249997535633,9.990947070902731e6,9.99094290921811e6
0,1771,0.17572913928946238,67.39019791990316,5.273565277296902e11,-0.0,1.1597038185479422e9,1.5264789349187156e12,0.340286503234847,0.5711197026907527,303.2558906395642,1.0002312228147075e7,1.0002308078463351e7
0,1772,0.17542459156751708,67.39155796351153,5.2851719408267926e11,-0.0,1.161629245487284e9,1.529889828920788e12,0.3402788118595767,0.5701299225944305,303.2620108358019,1.0013683951408982e7,1.0013679813977854e7
0,1773,0.17526599477103483,67.39288844729533,5.296797869358564e11,-0.0,1.1635568226017265e9,1.5333064595370046e12,0.340271132186725,0.5696144830058631,303.267998012829,1.0025061999489091e7,1.0025057867859634e7
0,1774,0.17515239516704173,67.39408666863481,5.3084430844118e11,-0.0,1.1654865478939512e9,1.5367288275226895e12,0.3402634614281952,0.5692452842928857,303.27339000885667,1.003644606991132e7,1.0036441942096911e7
0,1775,0.17512423004080033,67.39555921370939,5.320107607488769e11,-0.0,1.1674184360301282e9,1.5401569632046008e12,0.340255810935979,0.5691537476326011,303.28001646169224,1.0047837368708914e7,1.004783324094314e7
0,1776,0.17487597572581942,67.39674046585634,5.331791460181867e11,-0.0,1.1693524700269744e9,1.54359084074972e12,0.34024816516644835,0.5683469211089132,303.2853320963535,1.0059234224069506e7,1.0059230106059648e7
0,1777,0.1749201043145033,67.3980619858299,5.343494664006723e11,-0.0,1.1712886644123397e9,1.5470304902600554e12,0.34024053558779893,0.5684903390221357,303.29127893623456,1.0070637904943852e7,1.0070633783797635e7
0,1778,0.1745100648580724,67.39905832564132,5.355217240559207e11,-0.0,1.173227006492373e9,1.5504758934875183e12,0.340232910069187,0.5671577107887353,303.29576246538596,1.0082047047539927e7,1.0082042943273855e7
0,1779,0.1742788882855756,67.4004569488329,5.366959211398747e11,-0.0,1.1751675202544522e9,1.5539270973927957e12,0.34022530809833884,0.5664063869281207,303.30205626974805,1.0093463795836827e7,1.0093459700562786e7
0,1780,0.17391362133977825,67.4015807975924,5.378720598125035e11,-0.0,1.177110185189853e9,1.5573840698254346e12,0.34021771118425503,0.5652192693542794,303.3071135891658,1.010488614798621e7,1.0104882067588346e7
0,1781,0.17395463040107118,67.4028971338737,5.390501422353216e11,-0.0,1.179055016827895e9,1.5608468427351592e12,0.3402101316316538,0.5653525488034813,303.3130371024316,1.0116315477813954e7,1.0116311394439863e7
0,1782,0.17374228180832202,67.40409330963361,5.402301705673249e11,-0.0,1.1810020074153342e9,1.5643154066468005e12,0.34020256152894446,0.5646624158770466,303.31841989335123,1.0127750873150514e7,1.0127746797930153e7
0,1783,0.17355525352809334,67.40548482222353,5.414121469734511e11,-0.0,1.1829511679469635e9,1.5677897854759849e12,0.3401950092182155,0.5640545739663033,303.3246817000059,1.0139193263426723e7,1.0139189195246588e7
0,1784,0.17330564034569002,67.40655841431423,5.425960736187519e11,-0.0,1.18490248303265e9,1.5712699561114958e12,0.34018746066558864,0.5632433311234926,303.329512864414,1.015064112816891e7,1.0150637069768459e7
0,1785,0.17313500890422756,67.40786529801282,5.4378195266598517e11,-0.0,1.1868559716087942e9,1.5747559566557126e12,0.34017993081590797,0.5626887789387396,303.3353938410577,1.016209609912595e7,1.0162092047040492e7
0,1786,0.17276997151893403,67.40903655010361,5.4496978628217365e11,-0.0,1.1888116234017713e9,1.57824777311339e12,0.34017240984781877,0.5615024074365356,303.3406644754662,1.0173557088427493e7,1.0173553051162222e7
0,1787,0.1725551882947277,67.41035316546925,5.461595766370247e11,-0.0,1.1907694480768282e9,1.5817454270762673e12,0.3401649050088639,0.5608043619578651,303.3465892446116,1.0185024921370901e7,1.0185020892342733e7
0,1788,0.172202307819378,67.41150709376541,5.473513258964086e11,-0.0,1.1927294374257934e9,1.58524890822091e12,0.3401574082145486,0.5596575004129786,303.35178192194434,1.0196498691169899e7,1.0196494676401878e7
0,1789,0.17226490044860024,67.41272545038085,5.485450362336214e11,-0.0,1.1946915989311662e9,1.5887582342542349e12,0.34014992498528585,0.5598609264579508,303.35726452671383,1.0207979058407363e7,1.0207975039760057e7
0,1790,0.1720597747995216,67.41389050747772,5.497407098184704e11,-0.0,1.196655931352429e9,1.5922734073023774e12,0.34014245288397954,0.5591942680984452,303.36250728364973,1.021946568994819e7,1.0219461679108199e7
0,1791,0.1718800858515946,67.41512858628404,5.509383488232361e11,-0.0,1.1986224393944652e9,1.595794440132251e12,0.3401349949612559,0.5586102790176825,303.3680786382782,1.0230958953459514e7,1.0230954949314786e7
0,1792,0.17160042111405124,67.41636137062194,5.521379554223601e11,-0.0,1.2005911219918625e9,1.5993213351870576e12,0.34012754921411364,0.5577013686206665,303.37362616779876,1.0242458619665192e7,1.0242454626569027e7
0,1793,0.1714798284920261,67.41754501662122,5.533395317903533e11,-0.0,1.2025619784448187e9,1.6028540955612068e12,0.3401201141480315,0.5573094425990848,303.3789525747955,1.0253964552588874e7,1.025396056360841e7
0,1794,0.1711678549432718,67.41873209056806,5.545430801040217e11,-0.0,1.2045350123471463e9,1.6063927320467588e12,0.3401126915483726,0.5562955285656334,303.38429440755624,1.026547691620714e7,1.0265472939668251e7
0,1795,0.1711205705229096,67.4199074750794,5.557486025411682e11,-0.0,1.2065102235308397e9,1.6099372486966887e12,0.34010528046935407,0.5561418541994562,303.3895836378573,1.0276995655116497e7,1.0276991679504573e7
0,1796,0.17093105147684912,67.42114257024588,5.56956101278379e11,-0.0,1.20848761628467e9,1.6134876575688887e12,0.34009788324524287,0.5555259172997596,303.3951415661064,1.0288520990351219e7,1.0288517021850681e7
0,1797,0.17064753858228052,67.4222424938744,5.581655784979453e11,-0.0,1.210467185530436e9,1.6170439539002485e12,0.34009049461260155,0.5546045003924117,303.4000912224348,1.0300052343320934e7,1.0300048386008663e7
0,1798,0.17046599108239147,67.42348795554342,5.59377036379802e11,-0.0,1.2124489410124345e9,1.6206061595605554e12,0.34008312177998434,0.5540144710177722,303.4056957999454,1.031159054122786e7,1.0311586590673288e7
0,1799,0.17026255432971346,67.42473083611206,5.605904771062711e11,-0.0,1.214432879478079e9,1.624174273074793e12,0.3400757609214579,0.5533533015715687,303.4112887625043,1.0323135148044828e7,1.0323131205194484e7
0,1800,0.17030174251901625,67.4258120597207,5.618059028609564e11,-0.0,1.216418996606161e9,1.6277482910301338e12,0.34006840752810236,0.5534806631868028,303.4161542687431,1.033468568643737e7,1.0334681740773227e7
0,1801,0.1699223908712754,67.42701363539338,5.63023315828809e11,-0.0,1.2184073038153799e9,1.6313282383426902e12,0.34006106974947475,0.5522477703316451,303.4215613592702,1.0346243007124877e7,1.0346239076784026e7
0,1802,0.16984820449396545,67.42811766985146,5.642427181956128e11,-0.0,1.2203977940318584e9,1.6349141066497961e12,0.34005374102097014,0.5520066646053877,303.42652951433155,1.035780644793202e7,1.035780251969385e7
0,1803,0.16945513488663358,67.42924973480163,5.654641121482708e11,-0.0,1.2223904736483312e9,1.6385059118396702e12,0.34004642531056645,0.5507291883815592,303.4316238066073,1.0369376395235216e7,1.0369372482890252e7
0,1804,0.1693433897549398,67.43051787618545,5.666874998762102e11,-0.0,1.2243853460723634e9,1.642103664438333e12,0.34003912473769315,0.5503660167035543,303.43733044283454,1.0380953155085547e7,1.0380949246468056e7
0,1805,0.16907426685461943,67.4315260768659,5.679128835676653e11,-0.0,1.2263824009980052e9,1.645707350233734e12,0.3400318294384956,0.5494913672775131,303.4418673458965,1.0392535564932242e7,1.0392531666833946e7
0,1806,0.1690106578616573,67.43260975627916,5.691402654146216e11,-0.0,1.228381649420085e9,1.649316993438052e12,0.34002454773715485,0.5492846380503863,303.4467439032562,1.0404124609668775e7,1.0404120713219695e7
0,1807,0.1688941245640272,67.43399730486072,5.703696476070154e11,-0.0,1.2303831001364923e9,1.652932614339626e12,0.3400172857871355,0.5489059048330884,303.45298787187323,1.041572097133368e7,1.0415717078819934e7
0,1808,0.16848193110154758,67.43500288188368,5.716010323408772e11,-0.0,1.2323867335208178e9,1.6565541818647612e12,0.34001002606992237,0.5475662760800296,303.4575129684765,1.0427322625068685e7,1.0427318749225542e7
0,1809,0.16819440478792524,67.43619968928559,5.728344218088566e11,-0.0,1.2343925677647145e9,1.660181733277512e12,0.34000278292770836,0.546631815560757,303.4628986017851,1.0438931258115388e7,1.0438927393558217e7
0,1810,0.16831101706857585,67.43736305090363,5.740698182073811e11,-0.0,1.2364005965662596e9,1.6638152615775488e12,0.33999555022550554,0.5470108054728715,303.4681337290663,1.0450546198945846e7,1.0450542328290956e7
0,1811,0.1681204893531941,67.4384413457902,5.753072237325856e11,-0.0,1.2384108209466157e9,1.6674547730017356e12,0.33998832739836754,0.5463915903978808,303.4729860560559,1.0462167311166555e7,1.0462163447626384e7
0,1812,0.16801543878839598,67.43962902568758,5.765466405836061e11,-0.0,1.2404232473421333e9,1.6711002836003394e12,0.3399811189769559,0.5460501760622869,303.47833061559413,1.0473795161233505e7,1.0473791301132021e7
0,1813,0.16765360337852486,67.44076420494201,5.777880709587891e11,-0.0,1.242437872651177e9,1.6747517921577947e12,0.33997392116076997,0.5448742109802058,303.4834389222391,1.0485429277913205e7,1.0485425432279713e7
0,1814,0.16743753658834343,67.44192403099545,5.79031517059236e11,-0.0,1.2444546996710541e9,1.6784093081440562e12,0.33996673545871503,0.5441719939121161,303.4886581394795,1.0497069880254779e7,1.0497066042820582e7
0,1815,0.16740782911545274,67.44284727080553,5.802769810863176e11,-0.0,1.246473721561638e9,1.6820728235480557e12,0.3399595551741384,0.5440754446252214,303.49281271862486,1.050871619447316e7,1.0508712357243368e7
0,1816,0.16715956093928502,67.44409843910542,5.815244652434873e11,-0.0,1.248494957559542e9,1.685742377684641e12,0.3399523950427269,0.5432685730526763,303.4984429759744,1.0520369899969611e7,1.0520366072317116e7
0,1817,0.1670452148735156,67.44526323453566,5.82773971733891e11,-0.0,1.2505183955398967e9,1.6894179529621016e12,0.3399452441437771,0.5428969483389257,303.5036845554105,1.053202976294009e7,1.053202593912311e7
0,1818,0.16674607803092326,67.4462310506621,5.840255027644154e11,-0.0,1.2525440340030897e9,1.6930995510532014e12,0.33993810002765085,0.5419247536005006,303.5080397279795,1.0543695463602869e7,1.0543691651529068e7
0,1819,0.16650872677414225,67.44744245185728,5.852790605401084e11,-0.0,1.2545718870442443e9,1.6967872019933718e12,0.3399309735017145,0.5411533620159623,303.5134910333578,1.0555368299406452e7,1.0555364496425059e7
0,1820,0.16641769426635,67.4485246499689,5.865346472697545e11,-0.0,1.2566019444165368e9,1.7004808915683423e12,0.33992385507032846,0.5408575063656376,303.5183609248601,1.056704716583288e7,1.0567043365687769e7
0,1821,0.16621060030430468,67.44959029607513,5.877922651620845e11,-0.0,1.2586342112609682e9,1.704180633544139e12,0.33991674782705444,0.5401844509889902,303.5231563323381,1.0578732402074318e7,1.0578728609722558e7
0,1822,0.1660684794296459,67.45065511513965,5.890519164276931e11,-0.0,1.2606686889150507e9,1.707886434775529e12,0.3399096519490395,0.5397225581463492,303.5279480181284,1.0590424050502501e7,1.0590420263168143e7
0,1823,0.16580777610417907,67.45164799768666,5.903136032779991e11,-0.0,1.2627053768180454e9,1.7115982986612974e12,0.33990256583917744,0.538875272338582,303.53241598959,1.0602121905071408e7,1.0602118127809372e7
0,1824,0.16574680261904187,67.45280245061595,5.91577327924654e11,-0.0,1.2647442825622065e9,1.7153162434688108e12,0.33989549493839943,0.5386771085118861,303.5376110277718,1.0613826648873387e7,1.0613822873168156e7
0,1825,0.165400274263478,67.45387214073304,5.928430925823381e11,-0.0,1.2667854009211345e9,1.7190402640987322e12,0.33988843361311705,0.5375508913563035,303.54242463329865,1.0625537564689325e7,1.0625533802702291e7
0,1826,0.1652004586891755,67.45498606759037,5.941108994661573e11,-0.0,1.2688287361268375e9,1.7227703727014478e12,0.33988138458005246,0.5369014907398203,303.5474373041567,1.063725502402275e7,1.0637251269500079e7
0,1827,0.16531499434499125,67.4560880846893,5.953807507922853e11,-0.0,1.2708742873925889e9,1.7265065722739746e12,0.3398743462498922,0.5372737316212216,303.55239638110186,1.0648978857098032e7,1.0648975096669147e7
0,1828,0.16493177092943118,67.45710993898254,5.966526487789783e11,-0.0,1.272922055485447e9,1.7302488686484187e12,0.3398673177784918,0.5360282555206514,303.5569947254214,1.066070888068265e7,1.0660705135516364e7
0,1829,0.16474368279599577,67.45808217433894,5.97926595643779e11,-0.0,1.2749720411959853e9,1.733997267703678e12,0.3398602991759387,0.5354169690869862,303.56136978452525,1.067244516933835e7,1.0672441431131229e7
0,1830,0.16462112782473426,67.45923900255367,5.992025936072561e11,-0.0,1.2770242529059806e9,1.7377517892106882e12,0.33985329628425126,0.5350186654303863,303.5665755114915,1.068418841807756e7,1.0684184684047366e7
0,1831,0.1643528664820938,67.46029825238216,6.004806448911567e11,-0.0,1.27907868389801e9,1.7415124253260999e12,0.3398463023911258,0.5341468160668048,303.5713421357197,1.0695937797889981e7,1.0695934074214637e7
0,1832,0.16424208493424453,67.46146437642976,6.017607517160603e11,-0.0,1.2811353408206408e9,1.7452791926673535e12,0.33983932214298507,0.5337867760362947,303.5765896939339,1.0707693905968305e7,1.0707690185969071e7
0,1833,0.16414769374150762,67.46250896437121,6.030429163073159e11,-0.0,1.283194218450411e9,1.7490520861122874e12,0.3398323501068459,0.5334800046598998,303.58129033967043,1.071945607071911e7,1.071945235370143e7
0,1834,0.1638357781867502,67.46345742347603,6.043271408891558e11,-0.0,1.2852553192194602e9,1.7528311145593342e12,0.33982538713725635,0.5324662791069382,303.58555840564213,1.0731224372570796e7,1.0731220667742457e7
0,1835,0.16361368231947424,67.46448273698509,6.056134276871954e11,-0.0,1.2873186488091521e9,1.7566162928775989e12,0.33981843708126275,0.5317444675382913,303.5901723164329,1.0742999315533023e7,1.0742995619085008e7
0,1836,0.16335372954027383,67.4655410802202,6.069017789299009e11,-0.0,1.2893842073895204e9,1.7604076258372583e12,0.3398114989788058,0.5308996210058899,303.5949348609909,1.0754780773011716e7,1.0754777086537201e7
0,1837,0.16321368390051638,67.46669494139631,6.081921968438408e11,-0.0,1.291451997676228e9,1.7642051228873901e12,0.33980457413756676,0.5304444726766783,303.6001272362834,1.0766568925945442e7,1.0766565244378323e7
0,1838,0.16316253424782012,67.4675966576864,6.094846836607997e11,-0.0,1.2935220108628867e9,1.768008772305186e12,0.3397976542263619,0.5302782363054154,303.6041849595888,1.077836274842292e7,1.077835906801097e7
0,1839,0.16289855454683233,67.46870275163865,6.107792416101892e11,-0.0,1.295594261974695e9,1.7718186061612747e12,0.3397907504775493,0.529420302277205,303.6091623823739,1.0790163595293049e7,1.079015992501427e7
0,1840,0.16278504482579598,67.46962314587904,6.120758729246846e11,-0.0,1.2976687402499583e9,1.7756346091352388e12,0.3397838531669786,0.529051395683837,303.6133041564557,1.0801970306626925e7,1.080196664013386e7
0,1841,0.16253247024845907,67.47062150641925,6.133745798372332e11,-0.0,1.2997454550728812e9,1.779456802951941e12,0.33977696886506575,0.528230528307492,303.6177967788866,1.0813783667411948e7,1.081378001056054e7
0,1842,0.16247211415755822,67.4715202397697,6.146753645826768e11,-0.0,1.3018244019137855e9,1.783285183742516e12,0.3397700929873804,0.5280343710120642,303.62184107896366,1.0825603145930968e7,1.0825599490627203e7
0,1843,0.16224296573553876,67.47273166124852,6.159782293968643e11,-0.0,1.3039055944919486e9,1.7871197812517969e12,0.339763235644646,0.5272896386405009,303.62729247561833,1.0837429967304897e7,1.0837426320651913e7
0,1844,0.1620899168161184,67.47364737641226,6.172831765162825e11,-0.0,1.3059890161291924e9,1.7909605692259482e12,0.33975638215982684,0.5267922296523848,303.63141319385517,1.0849262330301592e7,1.0849258689094491e7
0,1845,0.16185317405309468,67.47478176492103,6.18590208179975e11,-0.0,1.308074683045833e9,1.794807582039587e12,0.3397495448252307,0.5260228156725577,303.6365179421447,1.0861101756635265e7,1.0861098124388313e7
0,1846,0.16201824027193534,67.47577541873733,6.198993266256417e11,-0.0,1.310162585275932e9,1.798660805793729e12,0.33974271465489897,0.5265592808837899,303.640989384318,1.0872947174740577e7,1.0872943534577342e7
0,1847,0.16151132542688196,67.47672740780052,6.212105340960559e11,-0.0,1.31225272892672e9,1.8025202562315957e12,0.33973589505215135,0.5249118076373663,303.6452733351024,1.088479890112635e7,1.0884795281261e7
0,1848,0.16148937711024902,67.4776749325965,6.2252383283175e11,-0.0,1.3143451140537186e9,1.806385937939522e12,0.33972908570427374,0.5248404756083094,303.64953719668426,1.0896657019606875e7,1.0896653399684988e7
0,1849,0.16133799319121053,67.47868477250314,6.238392250757185e11,-0.0,1.3164397449310021e9,1.8102578633017046e12,0.33972228876281146,0.5243484778714342,303.65408147626414,1.0908521740961937e7,1.090851812641108e7
0,1850,0.16104979372337797,67.47969778599968,6.251567130728112e11,-0.0,1.318536621110377e9,1.8141360359813865e12,0.33971550282632795,0.5234118296009784,303.6586400369985,1.092039289085509e7,1.092038928740238e7
0,1851,0.16090582779221796,67.48066590018578,6.264762990676715e11,-0.0,1.3206357419189255e9,1.8180204592242595e12,0.3397087264761048,0.5229439403247084,303.66299655083606,1.0932270321203489e7,1.0932266722805839e7
0,1852,0.16080552675772097,67.4817179875554,6.277979853079165e11,-0.0,1.3227371123776987e9,1.8219111468155815e12,0.33970196277742265,0.5226179619625931,303.6677309439993,1.0944154414361045e7,1.0944150819192296e7
0,1853,0.16051434920465835,67.48274310533036,6.291217740409746e11,-0.0,1.3248407310346973e9,1.8258081005663196e12,0.3396952093675004,0.5216716349151396,303.6723439739866,1.0956044848342963e7,1.0956041264379533e7
0,1854,0.1600036650470485,67.48371974911109,6.304476675155795e11,-0.0,1.3269465985637617e9,1.8297113262216348e12,0.3396884657602842,0.5200119114029076,303.6767388709999,1.0967941560380219e7,1.0967937996759187e7
0,1855,0.16012667903587732,67.48459683516947,6.317756679829534e11,-0.0,1.3290547131447225e9,1.8336208249005068e12,0.33968172992607853,0.5204117068666013,303.6806857582626,1.0979844380879024e7,1.097984081117499e7
0,1856,0.15983138294798221,67.48562322069957,6.33105777693832e11,-0.0,1.3311650849098592e9,1.8375366198988665e12,0.33967500859537114,0.5194519945809422,303.68530449314807,1.0991754067033932e7,1.0991750508680886e7
0,1857,0.15989370572205985,67.48661373301397,6.344379989007158e11,-0.0,1.3332777084472814e9,1.841458705685886e12,0.3396682967267849,0.5196545435966945,303.68976179856287,1.1003670055572437e7,1.10036664936714e7
0,1858,0.15981245342682898,67.48751060090063,6.357723338587812e11,-0.0,1.3353925843403845e9,1.8453870878456528e12,0.3396615934820989,0.5193904736371941,303.6937977040528,1.1015592187394368e7,1.10155886279267e7
0,1859,0.15934511531955503,67.4885487157159,6.371087848225151e11,-0.0,1.3375097207416492e9,1.849321786036211e12,0.3396549044280278,0.5178716247885539,303.6984692207215,1.1027521160280585e7,1.102751761931225e7
0,1860,0.1593015222360686,67.48950445208403,6.384473540480872e11,-0.0,1.3396291111615098e9,1.8532627927123208e12,0.33964822365644043,0.517729947267223,303.70277003437815,1.1039456297049658e7,1.1039452756949006e7
0,1861,0.15908851431708132,67.49034521894036,6.397880437933539e11,-0.0,1.3417507570674577e9,1.857210115109185e12,0.33964155100316384,0.5170376715305143,303.7065534852316,1.1051397514910756e7,1.1051393982716866e7
0,1862,0.15902587576036556,67.4912600549639,6.411308563166405e11,-0.0,1.3438746642474778e9,1.8611637685121628e12,0.3396348904159083,0.516834096221188,303.7106702473376,1.1063345363876577e7,1.106334183334354e7
0,1863,0.158759323502656,67.49229057666652,6.42475793879546e11,-0.0,1.3460008357059479e9,1.8651237630406348e12,0.3396282431411267,0.5159678013836321,303.71530759499933,1.1075299974373296e7,1.1075296453964725e7
0,1864,0.1586097191298132,67.49327591818268,6.438228587414989e11,-0.0,1.34812926765545e9,1.8690900961682603e12,0.3396216052153917,0.5154815871718929,303.71974163182205,1.1087260865257243e7,1.1087257350117162e7
0,1865,0.15839877961651994,67.49418003143599,6.451720531664309e11,-0.0,1.350259960681465e9,1.8730627735045012e12,0.33961497599052193,0.5147960337536898,303.72381014146197,1.1099227934322298e7,1.109922442698958e7
0,1866,0.15851665320778818,67.49519897004005,6.465233794159441e11,-0.0,1.3523929205700226e9,1.877041810367718e12,0.3396083594582602,0.5151791229253115,303.72839536518023,1.111120175049026e7,1.111119823734322e7
0,1867,0.1578516223833789,67.49606278857195,6.47876839757616e11,-0.0,1.3545281433459783e9,1.8810272038693254e12,0.33960175063813136,0.5130177727459815,303.7322825485738,1.1123181543191323e7,1.1123178056635857e7
0,1868,0.1582422032715876,67.49699607423224,6.492324364551404e11,-0.0,1.3566656328066764e9,1.8850189656277312e12,0.339595152752222,0.5142871606326598,303.7364823340451,1.1135167933303094e7,1.1135164429668048e7
0,1869,0.15769048644231926,67.49789484420732,6.505901717779587e11,-0.0,1.3588053911488166e9,1.8890171042791794e12,0.33958856538467735,0.5124940809375376,303.74052679893293,1.1147160658742202e7,1.1147157176998362e7
0,1870,0.15757582683159865,67.49880868663531,6.519500479932014e11,-0.0,1.3609474183063323e9,1.8930216242396401e12,0.33958198828991637,0.5121214372026957,303.74463908985894,1.1159159835050458e7,1.1159156357121136e7
0,1871,0.1574096044123657,67.4996501258434,6.533120673705883e11,-0.0,1.3630917140824966e9,1.897032529677763e12,0.3395754199839602,0.5115812143401886,303.7484255662953,1.1171165215457557e7,1.1171161743469838e7
0,1872,0.15737201426991942,67.50057157343254,6.546762321817308e11,-0.0,1.3652382834191763e9,1.9010498343789673e12,0.33956886363758504,0.5114590463772382,303.75257208044644,1.1183177244759858e7,1.1183173773407336e7
0,1873,0.15701691961459505,67.50169321582399,6.560425446987703e11,-0.0,1.367387131544183e9,1.9050735526834846e12,0.3395623222776877,0.5103049887474339,303.75761947120793,1.1195196286542999e7,1.1195192828915454e7
0,1874,0.15711863337070592,67.50234228408941,6.574110071947758e11,-0.0,1.3695382403678865e9,1.9091036552546433e12,0.3395557803890698,0.5106355584547942,303.76054027840235,1.1207220343222763e7,1.12072168804923e7
0,1875,0.1569329767943634,67.50321442758016,6.587816219446439e11,-0.0,1.371691630964034e9,1.91314018611292e12,0.3395492539219885,0.510032174581681,303.7644649241107,1.1219251479096249e7,1.1219248023105294e7
0,1876,0.15636438004046171,67.50440210748238,6.601543912238749e11,-0.0,1.3738473071127317e9,1.9171831569196096e12,0.33954274492071046,0.5081842351315006,303.7698094836707,1.1231289968199855e7,1.1231286534689441e7
0,1877,0.1562497104943232,67.50515597261509,6.615293173106635e11,-0.0,1.3760052487144928e9,1.9212325345264395e12,0.33953623624292695,0.5078115591065504,303.77320187676787,1.1243333586668372e7,1.1243330156964626e7
0,1878,0.15619206037122585,67.50585877039519,6.629064024805463e11,-0.0,1.3781654678411145e9,1.9252883461250667e12,0.3395297366070699,0.507624196206484,303.7763644667784,1.1255383469832357e7,1.1255380041594928e7
0,1879,0.15606889506428112,67.50706497916448,6.642856490155955e11,-0.0,1.3803279804273152e9,1.9293506262073298e12,0.33952325810205464,0.5072239089589137,303.7817924062402,1.1267441251881454e7,1.1267437827802688e7
0,1880,0.15589988495316542,67.50772026887222,6.656670591957404e11,-0.0,1.3824927600872777e9,1.9334193297683416e12,0.3395167778716021,0.5066746260977877,303.78474120992496,1.1279503830072697e7,1.127950041202939e7
0,1881,0.15572111252683227,67.50862500847083,6.670506353028137e11,-0.0,1.3846598288690991e9,1.9374945027999617e12,0.3395103131648024,0.5060936157122049,303.78881253811875,1.1291573558579227e7,1.1291570146970367e7
0,1882,0.15564163895679053,67.50952498916783,6.684363796200227e11,-0.0,1.3868291811448374e9,1.941576139294561e12,0.3395038583643696,0.5058353266095692,303.79286245125525,1.1303649687048176e7,1.1303646277804267e7
0,1883,0.15546032033803758,67.51049324350288,6.698242944312312e11,-0.0,1.3890008203939638e9,1.9456642503706028e12,0.33949741520078436,0.5052460410986221,303.79721959576295,1.1315732434699763e7,1.1315729031992054e7
0,1884,0.1555008078107326,67.51138977786823,6.712143820221575e11,-0.0,1.3911747436008987e9,1.949758834921936e12,0.33949098035202707,0.505377625384881,303.801254000407,1.1327821382665262e7,1.1327817977412183e7
0,1885,0.15510738171783597,67.51218070318448,6.726066446810059e11,-0.0,1.3933509523555105e9,1.953859900509131e12,0.33948455369600344,0.5040989905829669,303.8048131643302,1.1339916445687713e7,1.1339913055645393e7
0,1886,0.15496522523090844,67.51313770167998,6.7400108469276e11,-0.0,1.3955294535681853e9,1.9579674647368374e12,0.3394781403637694,0.5036369820004525,303.8091196575599,1.1352018407748759e7,1.1352015022633936e7
0,1887,0.154912599987838,67.51385458527562,6.753977043484117e11,-0.0,1.3977102383418055e9,1.9620815154025754e12,0.3394717318511877,0.5034659499604734,303.8123456337403,1.1364126077949917e7,1.136412269410388e7
0,1888,0.15441136434391417,67.51480413259874,6.767965059394418e11,-0.0,1.3998933209979398e9,1.9662020841046685e12,0.33946533866531486,0.501836934117721,303.81661859669435,1.1376240858206464e7,1.1376237493933087e7
0,1889,0.1542745153817973,67.51562970475813,6.781974917553392e11,-0.0,1.4020786921137977e9,1.9703291576476245e12,0.3394589524790767,0.5013921749908412,303.82033367141156,1.1388361682157809e7,1.1388358322586013e7
0,1890,0.15421874748878245,67.51660968742691,6.796006640901675e11,-0.0,1.404266360516252e9,1.9744627572855486e12,0.33945257940860046,0.5012109293385429,303.8247435934211,1.1400489374407452e7,1.1400486016236296e7
0,1891,0.15407957593305413,67.51732991501783,6.810060252382164e11,-0.0,1.4064563172258372e9,1.9786028706358418e12,0.3394462108698904,0.5007586217824259,303.8279846175802,1.1412622721070604e7,1.1412619367695024e7
0,1892,0.15370792105182154,67.51820081344673,6.824135774938147e11,-0.0,1.4086485741341317e9,1.9827495247679626e12,0.3394398556084503,0.49955074341842004,303.83190366051025,1.1424762931833263e7,1.142475959270364e7
0,1893,0.15395297094281837,67.51909485518391,6.838233231528634e11,-0.0,1.410843127631518e9,1.9869027174536e12,0.3394335101434874,0.5003471555641598,303.8359268483276,1.1436909613343598e7,1.1436906263386197e7
0,1894,0.15362811529667247,67.51989259227543,6.852352645156449e11,-0.0,1.4130399781494105e9,1.9910624540993386e12,0.33942717304478154,0.49929137471418555,303.83951666523944,1.1449062440383874e7,1.1449059102770656e7
0,1895,0.15341583125241096,67.5208030203606,6.866494038784342e11,-0.0,1.4152391308706465e9,1.995228749121441e12,0.33942084802638733,0.4986014515703356,303.8436135916227,1.1461222012266262e7,1.1461218682413155e7
0,1896,0.15328295068897013,67.52161549924007,6.880657435424099e11,-0.0,1.4174405817969913e9,1.9994015995446855e12,0.3394145307161169,0.49816958973915293,303.8472697465803,1.1473387710769292e7,1.1473384385449914e7
0,1897,0.15305863446879286,67.5224682949114,6.894842858089214e11,-0.0,1.4196443359182372e9,2.0035810194279746e12,0.33940822412155797,0.4974405620235768,303.8511073271013,1.1485559945863355e7,1.1485556628783701e7
0,1898,0.15303226114303015,67.5233120699772,6.909050329803334e11,-0.0,1.4218503926773832e9,2.0077670123213396e12,0.33940192693763105,0.497354848714848,303.8549043148974,1.1497738566316204e7,1.149773524945164e7
0,1899,0.15292226702075584,67.52411104475539,6.923279873607754e11,-0.0,1.4240587529304495e9,2.0119595844541484e12,0.33939563866374584,0.4969973678174565,303.85849970139924,1.1509923473144403e7,1.1509920159884404e7
0,1900,0.15246930744972842,67.52489543433205,6.93753151254932e11,-0.0,1.4262694191276417e9,2.0161587450875872e12,0.33938936013867305,0.49552524921161734,303.86202945449423,1.1522114760730607e7,1.1522111464951828e7
0,1901,0.15253055987765068,67.5256705627897,6.951805269687823e11,-0.0,1.4284823910214527e9,2.0203644983629993e12,0.33938309068422035,0.49572431960236474,303.86551753255367,1.1534312426173551e7,1.1534309127071476e7
0,1902,0.15227202653607197,67.52651648222562,6.966101168107736e11,-0.0,1.4306976733412087e9,2.0245768578842053e12,0.33937683266392565,0.4948840862422339,303.86932417001526,1.1546516722589213e7,1.154651343309254e7
0,1903,0.15229170375041418,67.527349099494,6.980419230873616e11,-0.0,1.4329152641185298e9,2.0287958245302004e12,0.3393705837993666,0.49494803718884606,303.873070947723,1.1558727390080843e7,1.1558724098946093e7
0,1904,0.1519406527449947,67.52829134121883,6.994759481108053e11,-0.0,1.435135168771519e9,2.0330214132301665e12,0.3393643471488112,0.49380712142123273,303.87731103548475,1.1570944803582706e7,1.1570941525781695e7
0,1905,0.15197338767463928,67.52892390833262,7.009121941906759e11,-0.0,1.43735737690116e9,2.037253608806034e12,0.3393581135066923,0.49391350994257766,303.8801575874968,1.1583167715785442e7,1.1583164435824053e7
0,1906,0.15163588238658057,67.52978744307333,7.023506636392195e11,-0.0,1.4395819042850544e9,2.0414924459280942e12,0.3393518944990612,0.49281661775638685,303.88404349383,1.1595397730217256e7,1.1595394463029232e7
0,1907,0.15137620392520051,67.53073674037589,7.037913587704817e11,-0.0,1.4418087477478888e9,2.0457379231847424e12,0.33934568674472115,0.49197266275690166,303.8883153316915,1.1607634410826778e7,1.1607631153262507e7
0,1908,0.15132143607196358,67.5314867357521,7.052342818995834e11,-0.0,1.4440379013846717e9,2.04999003394237e12,0.3393394843658808,0.49179466723388165,303.8916903108844,1.1619876918177264e7,1.161987366198586e7
0,1909,0.15109635107788966,67.53214731381055,7.066794353412815e11,-0.0,1.4462693697848902e9,2.0542487915780737e12,0.3393332899084874,0.4910631410031414,303.8946629121475,1.163212558297131e7,1.1632122335002601e7
0,1910,0.1510557538731367,67.53298656842468,7.081268214138976e11,-0.0,1.4485031599443526e9,2.058514214079816e12,0.3393271084197075,0.49093120008769425,303.89843955791105,1.1644381184343062e7,1.1644377937179621e7
0,1911,0.1508103101631587,67.5338106040791,7.095764424349121e11,-0.0,1.4507392691300936e9,2.0627863008726965e12,0.3393209363241595,0.4901335080302658,303.90214771835593,1.1656643161603991e7,1.1656639923476066e7
0,1912,0.15084430384362185,67.53452896357898,7.110283007235942e11,-0.0,1.4529776955094528e9,2.0670650530904795e12,0.33931477137823596,0.490243987491771,303.9053803361054,1.166891123896864e7,1.166890799865202e7
0,1913,0.15051273028577908,67.5353728064824,7.124823986021375e11,-0.0,1.4552184469986112e9,2.0713504905062058e12,0.3393086187351294,0.489166373428782,303.9091776291708,1.1681186108506972e7,1.1681182880676955e7
0,1914,0.1504253687685374,67.53612215053133,7.139387383908191e11,-0.0,1.4574615184508278e9,2.0756426079240654e12,0.3393024734639361,0.48888244849774654,303.912549677391,1.1693467111738978e7,1.169346388659316e7
0,1915,0.15021956459288777,67.53702650789978,7.153973224135142e11,-0.0,1.4597069176574945e9,2.079941424900588e12,0.33929634080816296,0.48821358492688527,303.916619285549,1.170575498836702e7,1.1705751770652303e7
0,1916,0.15012556826950746,67.53775796148693,7.168581529956404e11,-0.0,1.4619546376603253e9,2.084246932761543e12,0.3392902140590708,0.48790809687589926,303.9199108266912,1.1718048771599332e7,1.1718045556834284e7
0,1917,0.14970822252696775,67.53847721956716,7.183212324604988e11,-0.0,1.464204684281299e9,2.0885591473067517e12,0.33928409676091276,0.48655172321264517,303.9231474880522,1.1730348942174964e7,1.1730345743291097e7
0,1918,0.14992562287738614,67.53923236088994,7.197865631373848e11,-0.0,1.4664570580947306e9,2.0928780742883086e12,0.3392779890105564,0.487258274351505,303.92654562400475,1.1742655620594705e7,1.1742652412208507e7
0,1919,0.14971263192101647,67.54001078391067,7.212541473528608e11,-0.0,1.4687117619767406e9,2.0972037238805046e12,0.339271891458158,0.48656605374330353,303.93004852759805,1.17549687926615e7,1.1754965591984767e7
0,1920,0.14969131267896407,67.54067661322422,7.22723987436692e11,-0.0,1.470968792830652e9,2.1015360947981597e12,0.33926580089044106,0.48649676620663324,303.933044759509,1.1767287879853647e7,1.1767284362619651e7
0,1921,0.1491382230566261,67.54147922694338,7.241960857190676e11,-0.0,1.4732281590062454e9,2.10587520773193e12,0.3392597227844965,0.48469922493403483,303.9366565212452,1.1779614129285062e7,1.1779610949928623e7
0,1922,0.14914949389390364,67.54220028018614,7.256704445324875e11,-0.0,1.4754898546251059e9,2.110221056056966e12,0.33925365191679263,0.4847358551551868,303.9399012608376,1.1791946376906205e7,1.1791943196299497e7
0,1923,0.14864989000685153,67.54306841019321,7.271470662083286e11,-0.0,1.4777538881622994e9,2.114573660727773e12,0.33924759363304063,0.4831121425222675,303.94380784586946,1.1804285482691685e7,1.1804282321182108e7
0,1924,0.14884675522926122,67.543802002997,7.286259530825604e11,-0.0,1.4800202521159837e9,2.1189330119885923e12,0.3392415414172098,0.48375195449509895,303.9471090134865,1.1816630595461428e7,1.1816627425321858e7
0,1925,0.14873833514899948,67.54454358405115,7.301071074896936e11,-0.0,1.4822889528307264e9,2.1232991267094548e12,0.33923549887363114,0.4833995892342483,303.95044612823017,1.182898215432336e7,1.1828978987704877e7
0,1926,0.1483910929804193,67.54522712358532,7.315905317661891e11,-0.0,1.4845599898894408e9,2.1276720087608738e12,0.3392294646542542,0.48227105218636274,303.9535220561339,1.1841339964364164e7,1.1841336810763197e7
0,1927,0.1482985484880433,67.54603285453976,7.330762282491478e11,-0.0,1.4868333677127814e9,2.1320516713333818e12,0.3392234417875035,0.4819702825861407,303.95714784542895,1.1853704543218503e7,1.1853701392504577e7
0,1928,0.14828795577242235,67.54679781438783,7.345641992787377e11,-0.0,1.489109084109723e9,2.1364381148848086e12,0.33921742726508625,0.4819358562603726,303.9605901647452,1.1866075417025315e7,1.1866072265943166e7
0,1929,0.14797801920943116,67.54742008870004,7.360544471942427e11,-0.0,1.4913871386975653e9,2.1408313433533606e12,0.3392114194504348,0.48092856243065124,303.96339039915017,1.1878452295354076e7,1.1878449155789334e7
0,1930,0.14801301346439197,67.54816959280096,7.375469743382334e11,-0.0,1.493667537622901e9,2.1452313732739656e12,0.3392054229417803,0.4810422937592739,303.9667631676043,1.189083595528455e7,1.1890832813546123e7
0,1931,0.14776774081416721,67.54899546845367,7.390417830515891e11,-0.0,1.495950282075428e9,2.1496382116360623e12,0.33919943726348745,0.4802451576460435,303.9704796080415,1.190322626102282e7,1.1903223128229946e7
0,1932,0.14753772824695055,67.54944730029527,7.405388756790579e11,-0.0,1.4982353626220367e9,2.1540518449067168e12,0.33919345359983927,0.4794976168025893,303.9725128513287,1.1915621887087777e7,1.1915618762625726e7
0,1933,0.14748399340053042,67.55022377120628,7.420382545667249e11,-0.0,1.5005227958626442e9,2.1584723098357666e12,0.3391874850601091,0.4793229785517239,303.9760069704282,1.1928024876437346e7,1.1928021753324358e7
0,1934,0.14723234204743857,67.55091003155803,7.435399220594669e11,-0.0,1.5028125743920496e9,2.162899596814757e12,0.3391815240692688,0.47850511165417536,303.97909514201115,1.1940434021972537e7,1.1940430908040384e7
0,1935,0.14727973929527238,67.55177567434235,7.450438805055576e11,-0.0,1.5051047045168571e9,2.1673337227345613e12,0.33917557527830866,0.4786591527096352,303.9829905345406,1.195285010260297e7,1.1952846986021291e7
0,1936,0.1468777008746769,67.55247932068458,7.465501322527635e11,-0.0,1.5073991812297506e9,2.1717746826080337e12,0.3391696328612546,0.4773525278426999,303.98615694308063,1.196527213456362e7,1.1965269033099102e7
0,1937,0.14696572272447633,67.55335839838892,7.480586796516317e11,-0.0,1.5096960115013366e9,2.176222494626457e12,0.3391637023564806,0.47763859885454807,303.99011279275015,1.1977701085919762e7,1.1977697980208337e7
0,1938,0.14667397444445401,67.55399157269554,7.495695250541646e11,-0.0,1.5119951888388708e9,2.180677150915567e12,0.3391577765771906,0.47669041694447556,303.9929620771299,1.1990135741589926e7,1.1990132646627814e7
0,1939,0.1466142466963893,67.55462615129315,7.510826708107103e11,-0.0,1.514296718807637e9,2.1851386669572976e12,0.33915185963760297,0.47649630176326524,303.9958176808192,1.2002576812693309e7,1.2002573719319886e7
0,1940,0.14635837407676144,67.55538504211943,7.525981192761483e11,-0.0,1.5166006060855792e9,2.189607056529875e12,0.339145954157553,0.47566471574947466,303.9992326895374,1.2015024667973071e7,1.201502158392233e7
0,1941,0.14614711382411805,67.55595261885169,7.541158728053677e11,-0.0,1.5189068445525208e9,2.194082312471075e12,0.33914005405226316,0.4749781199283837,304.00178678483263,1.2027478378602607e7,1.2027475302108077e7
0,1942,0.14607005927749933,67.55664771074608,7.556359337534102e11,-0.0,1.5212154422156036e9,2.198564455029292e12,0.339134165151451,0.4747276926518728,304.00491469835737,1.2039938875786837e7,1.2039935801564224e7
0,1943,0.14591134381550624,67.55743716709783,7.571583044785355e11,-0.0,1.523526399937785e9,2.2030534906005806e12,0.3391282869856679,0.4742118674003953,304.00846725194026,1.2052406066974806e7,1.2052402998237152e7
0,1944,0.14574557301201435,67.55796125981158,7.586829873382573e11,-0.0,1.5258397110248768e9,2.207549410894103e12,0.3391224128440824,0.4736731122890466,304.0108256691521,1.2064878898093445e7,1.2064875835114434e7
0,1945,0.14541307402077702,67.55881771592286,7.60209984692935e11,-0.0,1.5281553898755782e9,2.2120522486150645e12,0.33911655384516987,0.47259249056752534,304.01467972165284,1.2077359121266851e7,1.2077356070588585e7
0,1946,0.14542958317819948,67.559424032118,7.617392989035442e11,-0.0,1.5304734242261665e9,2.2165619846405757e12,0.3391106988406837,0.47264614532914834,304.01740814453103,1.2089845021528613e7,1.2089841969450384e7
0,1947,0.1452065154422592,67.56003954623554,7.6327093233016e11,-0.0,1.5327938219456506e9,2.221078638998022e12,0.33910485306269533,0.47192117518734245,304.02017795805995,1.2102337369948369e7,1.2102334325867668e7
0,1948,0.14504562764650852,67.56082167688717,7.648048873388666e11,-0.0,1.5351165870457852e9,2.2256022242263228e12,0.33909901911389223,0.47139828985115273,304.02369754599226,1.2114836620568784e7,1.2114833582044443e7
0,1949,0.14491943201713675,67.56160434800164,7.663411662925111e11,-0.0,1.5374417172344444e9,2.2301327405974214e12,0.33909319395830817,0.47098815405569444,304.0272195660074,1.212734228817768e7,1.2127339253849212e7
0,1950,0.14492623257037246,67.56203299090711,7.678797715571573e11,-0.0,1.53976920605838e9,2.234670180256683e12,0.3390873710719657,0.4710102558537105,304.029148459082,1.2139853333937578e7,1.2139850298596486e7
0,1951,0.14449154847376972,67.56287310727618,7.694207054986921e11,-0.0,1.5420990719624453e9,2.2392145839000386e12,0.33908156479007845,0.46959753253975156,304.03292898274276,1.2152372008317897e7,1.2152368989236856e7
0,1952,0.14453685762508095,67.56346831369423,7.709639704879172e11,-0.0,1.5444313006323206e9,2.2437659283463726e12,0.3390757624569168,0.4697447872815131,304.035607411624,1.216489637275885e7,1.2164893351166666e7
0,1953,0.14453028089846492,67.56409255602495,7.725095688915393e11,-0.0,1.5467659000250099e9,2.2483242338573047e12,0.33906996944570894,0.469723412920011,304.0384165021122,1.217742723939374e7,1.2177424217318375e7
0,1954,0.1441925337835559,67.56481667477854,7.740575030809946e11,-0.0,1.5491028733299348e9,2.2528895114056978e12,0.33906418723021925,0.46862573479655667,304.0416750365034,1.2189964821102189e7,1.2189961811481776e7
0,1955,0.14394281865973557,67.56552716161696,7.756077754287859e11,-0.0,1.5514422186229684e9,2.257461761979117e12,0.3390584134101655,0.4678141606441406,304.0448722272763,1.2202508777282916e7,1.2202505776667137e7
0,1956,0.14405762282416545,67.56611718327714,7.771603883069645e11,-0.0,1.5537839344112318e9,2.262040987401405e12,0.3390526458419448,0.4681872741785377,304.04752732474714,1.2215058789969448e7,1.221505578414314e7
0,1957,0.14381694908668893,67.56672272250277,7.787153440898088e11,-0.0,1.5561280260394905e9,2.266627202869474e12,0.33904688752158907,0.467405084531739,304.05025225126246,1.2227615271644155e7,1.222761227446886e7
0,1958,0.1435961663738115,67.5674918305876,7.802726451536525e11,-0.0,1.558474497082438e9,2.271220420133761e12,0.3390411407604239,0.4666875407148874,304.0537132376442,1.224017864706309e7,1.2240175657756746e7
0,1959,0.14359925663573245,67.56798557867212,7.818322938733942e11,-0.0,1.560823339361402e9,2.2758206279355923e12,0.33903539757699425,0.46669758406613043,304.05593510402457,1.2252747629431622e7,1.225274463927598e7
0,1960,0.14328800824835886,67.56869713824278,7.833942926282123e11,-0.0,1.563174565185607e9,2.280427855135577e12,0.3390296671380671,0.4656860268071663,304.0591371220925,1.226532367094235e7,1.2265320692168584e7
0,1961,0.1432620694968883,67.56936969779952,7.849586437970435e11,-0.0,1.5655281694173343e9,2.285042096430349e12,0.3390239443923779,0.46560172586488696,304.0621636400978,1.227790600875293e7,1.2277903030263266e7
0,1962,0.14309317719430015,67.57000842444687,7.865253497597483e11,-0.0,1.5678841541557012e9,2.2896633606937373e12,0.33901822975771817,0.46505282588147545,304.0650379100109,1.2290494666892892e7,1.2290491694243014e7
0,1963,0.1429814612321485,67.57063546234498,7.880944128987501e11,-0.0,1.5702425207082002e9,2.2942916552514473e12,0.3390125234517767,0.4646897490044826,304.0678595805524,1.2303089705902552e7,1.2303086736869825e7
0,1964,0.1428095156896054,67.5714119297348,7.896658355948174e11,-0.0,1.5726032737443616e9,2.298926994039109e12,0.33900682837208573,0.4641309259912175,304.0713536838066,1.2315691598759135e7,1.2315688635680845e7
0,1965,0.1426905708705342,67.57190395374096,7.912396202343156e11,-0.0,1.5749664055433526e9,2.3035693666583726e12,0.33900113681589955,0.46374435532923614,304.0735677918343,1.2328299076025235e7,1.2328296116842039e7
0,1966,0.14242583418945814,67.57241946653474,7.928157692002848e11,-0.0,1.5773319238887105e9,2.30821879316492e12,0.33899545432291944,0.462883961115739,304.0758875994063,1.2340913041167479e7,1.2340910091526723e7
0,1967,0.14224264062848274,67.57311377389541,7.943942848808066e11,-0.0,1.5796998326728742e9,2.312875285986737e12,0.3389897833941776,0.4622885820425689,304.0790119825294,1.2353533942887133e7,1.2353530999624494e7
0,1968,0.1421746499655881,67.57369189385228,7.959751696619734e11,-0.0,1.5820701271592276e9,2.317538840587386e12,0.33898411884986707,0.4620676123881613,304.08161352233526,1.2366160919194153e7,1.2366157977850478e7
0,1969,0.14208505209710975,67.57431818050065,7.975584259330648e11,-0.0,1.5844428120808945e9,2.3222094710542163e12,0.3389784636369982,0.4617764193156067,304.08443181225294,1.237879445277586e7,1.2378791514187582e7
0,1970,0.14206926809918768,67.57499587344749,7.991440560846873e11,-0.0,1.586817888533691e9,2.3268871843266836e12,0.3389728177141167,0.46172512132236,304.0874814305137,1.2391434551074997e7,1.2391431612388408e7
0,1971,0.14173858322436111,67.5755368369081,8.007320625069622e11,-0.0,1.5891953547263408e9,2.3315719816586553e12,0.3389671781217987,0.46065039547917364,304.08991576608645,1.2404080672999093e7,1.240407774638324e7
0,1972,0.1415078378024051,67.57623339207409,8.023224475930978e11,-0.0,1.5915752168721402e9,2.3362638800787627e12,0.33896154955614155,0.4599004728578166,304.0930502643334,1.2416733663157314e7,1.241673074474096e7
0,1973,0.14156382834865178,67.57680313106215,8.03915213736935e11,-0.0,1.5939574703165588e9,2.3409628751976357e12,0.33895592700159966,0.4600824421331183,304.0956140897797,1.2429392693503212e7,1.2429389772224499e7
0,1974,0.14168890842418222,67.5774341032329,8.055103633314257e11,-0.0,1.5963421203394945e9,2.345668982218737e12,0.3389503138377609,0.4604889523785922,304.0984534645481,1.2442058317310255e7,1.2442055390500031e7
0,1975,0.1410430678961336,67.57799899526232,8.071078987759009e11,-0.0,1.598729167185515e9,2.350382206415491e12,0.33894470851719377,0.4583899706624342,304.10099547868043,1.2454730180418657e7,1.2454727277805768e7
0,1976,0.1410844272758676,67.57862687984806,8.087078224650409e11,-0.0,1.6011186119570029e9,2.3551025547619966e12,0.3389391121035178,0.4585243886465697,304.1038209593163,1.2467408629351525e7,1.2467405724450145e7
0,1977,0.14103690516763123,67.57910164590561,8.103101367981895e11,-0.0,1.6035104530961876e9,2.359830028972973e12,0.33893352150502287,0.4583699417948015,304.10595740657527,1.2480093049660318e7,1.2480090145891448e7
0,1978,0.14091971050542604,67.57979527134903,8.119148441751664e11,-0.0,1.6059046989277031e9,2.3645646503038306e12,0.3389279430002094,0.4579890591426346,304.1090787210706,1.249278452602683e7,1.2492781626073588e7
0,1979,0.14063894973789942,67.58031918185617,8.135219469961753e11,-0.0,1.608301343384174e9,2.3693064115611055e12,0.3389223700609717,0.45707658664817313,304.11143631835273,1.2505481926942999e7,1.2505479037091345e7
0,1980,0.14059927680230044,67.58090998898061,8.151314476642769e11,-0.0,1.6107003914827538e9,2.374055327471575e12,0.33891680636528854,0.45694764960747647,304.1140949504127,1.2518185934228763e7,1.2518183045210326e7
0,1981,0.14025714330481762,67.5815030340273,8.167433485823024e11,-0.0,1.613101844171177e9,2.3788114047207993e12,0.3389112512164264,0.45583571574065723,304.11676365312286,1.2530896370456576e7,1.2530893493881544e7
0,1982,0.1403462303807705,67.5821457843958,8.183576521551003e11,-0.0,1.6155057022472534e9,2.3835746496989556e12,0.3389057048355727,0.4561252487375041,304.11965602978114,1.2543613358962834e7,1.2543610478283275e7
0,1983,0.13990456487923464,67.58276306774188,8.199743607883896e11,-0.0,1.6179119672195978e9,2.388345070208073e12,0.33890016667326084,0.45468983585751255,304.12243380483847,1.2556336700283151e7,1.2556333835847404e7
0,1984,0.14006151707336217,67.5831042567144,8.2159347688802e11,-0.0,1.6203206336106074e9,2.3931226601954253e12,0.33889463168639944,0.45519993048842705,304.1239691552148,1.2569065640669635e7,1.2569062769537477e7
0,1985,0.13987207068182225,67.58388990794757,8.232150028647449e11,-0.0,1.6227317177918553e9,2.397907456952088e12,0.3388891125830074,0.4545842297159223,304.12750458576403,1.2581802300043589e7,1.2581799435487235e7
0,1986,0.13966991139459345,67.5844700323499,8.248389411253048e11,-0.0,1.6251452082325454e9,2.4026994424245303e12,0.3388835982627997,0.4539272120324287,304.13011514557456,1.2594544776742313e7,1.2594541919242565e7
0,1987,0.1394072361780206,67.58499558075621,8.264652940821138e11,-0.0,1.627561109064436e9,2.4074986296289204e12,0.3388780912672811,0.4530735175785669,304.13248011340295,1.260729351182804e7,1.260729066369115e7
0,1988,0.13925513564668407,67.58562453681917,8.280940641459214e11,-0.0,1.62997942411527e9,2.412305030995235e12,0.3388725940649558,0.4525791908517232,304.13531041568626,1.2620048962225346e7,1.262004611922109e7
0,1989,0.13901429488434566,67.58608303081607,8.297252537304827e11,-0.0,1.632400149912149e9,2.4171186444447812e12,0.3388671022693582,0.4517964583741234,304.13737363867233,1.263281033391411e7,1.263280749942348e7
0,1990,0.13918291139573338,67.58653947085668,8.313588652502728e11,-0.0,1.634823289894816e9,2.421939481640411e12,0.33886161827824873,0.4523444620361335,304.13942761885505,1.264557810753337e7,1.2645575265937066e7
0,1991,0.13893909287294065,67.5871824868731,8.329949011202203e11,-0.0,1.6372488501672904e9,2.426767559562855e12,0.3388561457774513,0.4515520518370571,304.14232119092895,1.2658352849388544e7,1.2658350016422007e7
0,1992,0.13894497894189164,67.58774541946954,8.346333637568325e11,-0.0,1.639676825897366e9,2.4316028734307207e12,0.33885067987905504,0.45157118156114784,304.14485438761295,1.2671133769033032e7,1.2671130935171526e7
0,1993,0.13882866314736664,67.588187351287,8.362742555782891e11,-0.0,1.6421072182385788e9,2.436445430371198e12,0.338845220186631,0.45119315522894154,304.14684308079154,1.2683920754933694e7,1.2683917924836695e7
0,1994,0.13825073684823652,67.58880055769568,8.379175790041223e11,-0.0,1.6445400342830927e9,2.4412952493563647e12,0.3388397716997648,0.44931489475676867,304.14960250963054,1.269671466533784e7,1.2696711856565991e7
0,1995,0.13832479229178996,67.58934368087333,8.395633364551809e11,-0.0,1.6469752689154735e9,2.4461523250311885e12,0.3388343296454616,0.4495555749483173,304.15204656392996,1.2709514774560403e7,1.270951196231118e7
0,1996,0.1381300040883875,67.58987585588437,8.412115303512625e11,-0.0,1.649412926049596e9,2.4510166700437314e12,0.33882889565278984,0.44892251328725935,304.1544413514797,1.2722321273584474e7,1.2722318468073757e7
0,1997,0.13807403960806308,67.59055763181583,8.428621631160328e11,-0.0,1.6518530090293374e9,2.455888295915554e12,0.33882347199701457,0.448740628726205,304.1575093431712,1.2735134621605832e7,1.2735131817560054e7
0,1998,0.1379918705775406,67.59100063439423,8.445152371743815e11,-0.0,1.6542955124637985e9,2.4607671967282876e12,0.3388180525157028,0.44847357937700694,304.1595028547741,1.2747953691127915e7,1.2747950889541576e7
0,1999,0.13784457629772837,67.59149222702887,8.46170754949665e11,-0.0,1.6567404427454078e9,2.4656533900984053e12,0.33881264186307375,0.4479948729676172,304.1617150216299,1.2760779319695096e7,1.276077652303971e7
0,2000,0.137528458703429,67.59209961722635,8.478287188700352e11,-0.0,1.6591878024386122e9,2.470546886007189e12,0.33880724116920846,0.4469674907861443,304.1644482775186,1.2773611705001218e7,1.2773608919671532e7
0,2001,0.1373967666082477,67.59263901993883,8.494891313622294e11,-0.0,1.6616375888994956e9,2.4754476840256616e12,0.3388018472107938,0.44653949147680505,304.1668755897247,1.2786450304859797e7,1.2786447523862101e7
0,2002,0.13738546970871168,67.59312489934305,8.511519948554662e11,-0.0,1.6640898037216415e9,2.4803557921952603e12,0.3387964602580927,0.44650277655331294,304.1690620470437,1.2799295162723152e7,1.2799292381500447e7
0,2003,0.1371343597022846,67.59362607174937,8.52817311779696e11,-0.0,1.6665444499572196e9,2.4852712214846147e12,0.3387910816573434,0.44568666903242493,304.17131732287214,1.2812146486186279e7,1.2812143713811096e7
0,2004,0.13711377319686224,67.59422639664771,8.544850845656749e11,-0.0,1.669001529432755e9,2.490193980417566e12,0.3387857123792883,0.4456197628898023,304.1740187849147,1.2825004509739168e7,1.282500173749329e7
0,2005,0.1370033497553571,67.5946188817301,8.561553156471813e11,-0.0,1.6714610386354244e9,2.4951240668168447e12,0.33878034777363153,0.4452608867049106,304.17578496778543,1.2837868346561112e7,1.2837865577839963e7
0,2006,0.13683043176938628,67.59518500303754,8.578280074561609e11,-0.0,1.6739229852969296e9,2.50006150104948e12,0.33877499384779164,0.44469890325050543,304.1783325136689,1.2850739106098363e7,1.2850736343262017e7
0,2007,0.1366160913454131,67.59577159729862,8.595031624296229e11,-0.0,1.6763873679486344e9,2.505006285043286e12,0.33876964813985044,0.44400229687259263,304.1809721878438,1.2863616342222737e7,1.2863613586829888e7
0,2008,0.13647227130053102,67.59633243871333,8.61180783001522e11,-0.0,1.6788541868194232e9,2.50995842413188e12,0.33876430982573386,0.44353488172672584,304.18349597421,1.2876499918197857e7,1.2876497167584544e7
0,2009,0.13660107481564815,67.59681606460816,8.628608716101193e11,-0.0,1.6813234419051151e9,2.5149179231772573e12,0.33875897794262283,0.44395349315085647,304.18567229073676,1.2889389680291118e7,1.288938692417894e7
0,2010,0.13637743475963127,67.59720499768893,8.645434306954999e11,-0.0,1.6837951352424502e9,2.519884791141825e12,0.33875365265958246,0.44322666296880164,304.1874224896002,1.2902285590338677e7,1.2902282842016822e7
0,2011,0.13601023448425037,67.59761426991483,8.662284626949744e11,-0.0,1.6862692696215012e9,2.5248590385138643e12,0.3387483356137081,0.4420332620738137,304.18926421461674,1.2915187978703864e7,1.2915185243565261e7
0,2012,0.13603538000696005,67.59827348551468,8.6791597005127e11,-0.0,1.6887458491357405e9,2.5298406784098403e12,0.3387430299741879,0.4421149850226202,304.1922306848161,1.2928097502214868e7,1.29280947654949e7
0,2013,0.1357383880499846,67.59871667231408,8.696059552056957e11,-0.0,1.6912248684707742e9,2.5348297050259727e12,0.3387377289811993,0.4411497611624499,304.1942250254134,1.2941012820249373e7,1.2941010094056873e7
0,2014,0.13588742787885005,67.59919898931888,8.712984206019537e11,-0.0,1.6937063317525597e9,2.539826131547701e12,0.3387324360445847,0.44163414060626266,304.19639545193496,1.2953934659334527e7,1.2953931926907914e7
0,2015,0.13577766727963936,67.59979957220813,8.729933686846592e11,-0.0,1.6961902427239091e9,2.544829970404018e12,0.3387271528665746,0.4412774186588279,304.19909807493656,1.2966863263646076e7,1.2966860534712242e7
0,2016,0.13562577495993275,67.6002107095708,8.746908018995914e11,-0.0,1.698676597157193e9,2.5498412179693096e12,0.3387218745286703,0.4407837686197814,304.2009481930686,1.2979797734320696e7,1.2979795010460721e7
0,2017,0.13542616905875574,67.60069002720542,8.763907226945326e11,-0.0,1.7011654005141e9,2.554859890142407e12,0.33871660499610523,0.44013504944095616,304.2031051224244,1.2992738820380464e7,1.2992736103382334e7
0,2018,0.13505599331331902,67.60105019307437,8.78093133516004e11,-0.0,1.7036566511698396e9,2.5598859885447324e12,0.3387113414633728,0.43893197826828684,304.20472586883466,1.3005685979817284e7,1.3005683276063269e7
0,2019,0.13512101183929295,67.60161493060443,8.797980368155753e11,-0.0,1.7061503545315187e9,2.564919528983561e12,0.33870608844816014,0.4391432884777021,304.20726718771994,1.301864014128675e7,1.3018637434472993e7
0,2020,0.13493684011713905,67.601983157487,8.81505435042518e11,-0.0,1.708646506518661e9,2.5699605081251772e12,0.3387008402817894,0.4385447303807019,304.2089242086915,1.3031600152952997e7,1.3031597452409625e7
0,2021,0.13489235689389054,67.60264057285946,8.832153306498713e11,-0.0,1.7111451154795454e9,2.5750089477342896e12,0.33869560408146815,0.43840015990514425,304.2118825778675,1.304456741829868e7,1.304456471879744e7
0,2022,0.13468309978156967,67.60297928547112,8.849277260902366e11,-0.0,1.7136461734148278e9,2.5800648365545454e12,0.3386903707953827,0.4377200742901014,304.21340678462,1.3057540177225798e7,1.3057537484928384e7
0,2023,0.13471097752388428,67.6034773809447,8.866426238167021e11,-0.0,1.7161496884850454e9,2.585128195988545e12,0.3386851473947556,0.4378106769526239,304.21564821425113,1.3070519810688714e7,1.3070517116728578e7
0,2024,0.13416652315594468,67.60398597134798,8.883600262864375e11,-0.0,1.718655660933319e9,2.5901990314426e12,0.3386799321646358,0.43604120025682025,304.21793687106594,1.3083505902281389e7,1.3083503228029193e7
0,2025,0.13427371006378813,67.60451406544216,8.900799359567295e11,-0.0,1.7211640899760396e9,2.5952773462447505e12,0.33867472437249796,0.4363895577073114,304.2203132944897,1.3096498453723008e7,1.3096495774858711e7
0,2026,0.13410742941070092,67.60489115190359,8.918023552841589e11,-0.0,1.7236749757713284e9,2.6003631456285527e12,0.3386695220850661,0.435849145584778,304.2220101835661,1.310949698829467e7,1.3109494315015573e7
0,2027,0.13375122194994757,67.60538965128414,8.935272867285486e11,-0.0,1.726188323658488e9,2.6054564453272065e12,0.3386643293250543,0.4346914713373296,304.2242534307786,1.3122502295474362e7,1.3122499634846367e7
0,2028,0.1339788930491127,67.60578998430017,8.952547327497489e11,-0.0,1.7287041300766854e9,2.610557243045769e12,0.3386591422496322,0.4354314024096163,304.22605492935077,1.31355137222222e7,1.3135511052506797e7
0,2029,0.1337157181312906,67.60623359829373,8.969846958099641e11,-0.0,1.7312224003133588e9,2.615665554425841e12,0.33865396370510503,0.43457608392669445,304.2280511923218,1.31485317006617e7,1.314852904013403e7
0,2030,0.1337559666916926,67.60674960433866,8.987171783723925e11,-0.0,1.7337431346357832e9,2.6207813849382476e12,0.3386487935566391,0.4347068917480009,304.230373219524,1.3161556299451211e7,1.3161553636816304e7
0,2031,0.13339346751418824,67.60717089152878,9.004521829002513e11,-0.0,1.7362663329202259e9,2.6259047392607275e12,0.3386436297897612,0.43352876942111174,304.2322690118795,1.3174587047518063e7,1.3174584397754349e7
0,2032,0.13324030154908037,67.6076198457012,9.021897118597568e11,-0.0,1.7387919971951118e9,2.6310356264407104e12,0.33863847378953466,0.4330309800345112,304.23428930565535,1.318762428797179e7,1.3187621643289855e7
0,2033,0.1334518248254325,67.6081109433106,9.039297677165149e11,-0.0,1.7413201286173694e9,2.636174053762597e12,0.3386333256465185,0.4337184306826556,304.23649924489774,1.3200668059723837e7,1.3200665406579625e7
0,2034,0.13321612433317587,67.6084086067138,9.056723529379227e11,-0.0,1.743850726259062e9,2.64132002427301e12,0.3386281824301901,0.43295240408282154,304.23783873021205,1.321371769525884e7,1.3213715050266037e7
0,2035,0.1329824641433145,67.6086913970462,9.074174699939608e11,-0.0,1.7463837932675822e9,2.646473549305569e12,0.3386230464604283,0.43219300846577213,304.2391112867079,1.3226773703909224e7,1.3226771066983026e7
0,2036,0.13280952579230698,67.60924603286186,9.091651213554741e11,-0.0,1.7489193350322993e9,2.651634644770287e12,0.33861792188411444,0.4316309588249977,304.24160714787837,1.3239836916382996e7,1.3239834285266513e7
0,2037,0.13260385530317742,67.60983530980292,9.109153094919922e11,-0.0,1.7514573493506088e9,2.656803311135198e12,0.33861280525497156,0.4309625297353266,304.24425889411316,1.3252906646173876e7,1.3252904022074653e7
0,2038,0.13250341027483412,67.6103125779973,9.126680368776571e11,-0.0,1.7539978350263968e9,2.661979550906139e12,0.3386076943246123,0.43063608339321086,304.2464066009879,1.3265982465126177e7,1.326597984414663e7
0,2039,0.13249608548914155,67.61071692659958,9.1442330598487e11,-0.0,1.7565407938935363e9,2.667163372764051e12,0.33860258966778667,0.43061227783971,304.2482261696981,1.327906448694998e7,1.3279061865645496e7
0,2040,0.13225146452331604,67.6110948564265,9.161811192888741e11,-0.0,1.759086228433423e9,2.6723547867153086e12,0.338597492175381,0.4298172597007771,304.24992685391925,1.3292152853099938e7,1.3292150240244476e7
0,2041,0.13223844273031868,67.61133029793956,9.179414792662089e11,-0.0,1.7616341373663018e9,2.677553795098413e12,0.33859239984060957,0.4297749388735357,304.250986340728,1.3305247217729352e7,1.3305244604761358e7
0,2042,0.13208806834090125,67.61188426458668,9.197043883948994e11,-0.0,1.7641845292426155e9,2.6827604203185215e12,0.3385873195648649,0.4292862221079291,304.25347919064006,1.3318348925041316e7,1.3318346317036118e7
0,2043,0.13175308990876422,67.61236916428268,9.214698491522681e11,-0.0,1.7667373997107856e9,2.687974658456867e12,0.3385822457522317,0.4281975422034837,304.25566123927206,1.3331456851908917e7,1.3331454255670153e7
0,2044,0.13175596921387983,67.6126822515439,9.232378640193234e11,-0.0,1.7692927476270628e9,2.693196512130393e12,0.33857717657118536,0.42820689994510946,304.25707013194756,1.3344570690210572e7,1.3344568093277633e7
0,2045,0.1317254762992872,67.61308048854148,9.250084354766952e11,-0.0,1.7718505785429416e9,2.69842599764362e12,0.3385721159545829,0.42810779797268333,304.2588621984367,1.3357691192309348e7,1.3357688595913e7
0,2046,0.13166187166527935,67.61357449213875,9.267815660073003e11,-0.0,1.774410893803391e9,2.703663122714438e12,0.338567064030625,0.4279010829121579,304.26108521462436,1.3370818388904577e7,1.3370815794266168e7
0,2047,0.13161642254580128,67.61392960419592,9.285572580922434e11,-0.0,1.776973691206409e9,2.7089078878072754e12,0.3385620173971379,0.42775337327385415,304.26268321888165,1.3383951598787313e7,1.338394900523776e7
0,2048,0.13131587068490844,67.61437927015875,9.303355142202181e11,-0.0,1.7795389757401555e9,2.71416030809562e12,0.33855697955456926,0.4267765797259524,304.2647067157144,1.3397091503991585e7,1.3397088920923704e7
0,2049,0.13097597929397253,67.6147282832648,9.3211633687318e11,-0.0,1.7821067455026317e9,2.7194203846617124e12,0.3385519475669392,0.4256719327054107,304.26627727469156,1.3410237534509476e7,1.3410234963350506e7
0,2050,0.1308898249282342,67.61529690008867,9.338997285407264e11,-0.0,1.7846770056658123e9,2.7246881330741885e12,0.33854692576651124,0.42539193101676115,304.268836050399,1.3423390612625964e7,1.3423388044051072e7
0,2051,0.1308602923160681,67.61550109601465,9.356856917109537e11,-0.0,1.7872497496808326e9,2.729963544884434e12,0.33854190600825307,0.4252959500272213,304.26975493206595,1.3436549049964603e7,1.3436546481894882e7
0,2052,0.13059250651529242,67.61609632396524,9.374742288722522e11,-0.0,1.7898249897118654e9,2.7352466500164956e12,0.3385368991415736,0.42442564617470036,304.2724334578436,1.3449715041146096e7,1.3449712482320433e7
0,2053,0.13048963783014558,67.61653184358,9.392653425163776e11,-0.0,1.7924027186784792e9,2.74053743893054e12,0.3385318971150425,0.42409132294797314,304.27439329611,1.3462886982601983e7,1.3462884426970443e7
0,2054,0.13041041317994023,67.61678104793774,9.410590351358429e11,-0.0,1.7949829377129147e9,2.745835918926484e12,0.33852689965253757,0.42383384283480574,304.2755147157198,1.3476064800167823e7,1.3476062246863578e7
0,2055,0.13053676196468073,67.61709005057823,9.428553092225328e11,-0.0,1.7975656510774653e9,2.7511421037416587e12,0.33852191007776306,0.42424447638521234,304.276905227602,1.3489249203219544e7,1.3489246644713182e7
0,2056,0.13024425796667807,67.61747210500779,9.446541672722241e11,-0.0,1.8001508612249873e9,2.7564560034063496e12,0.338516928964435,0.42329383839170376,304.27862447253506,1.3502440242319826e7,1.3502437693953212e7
0,2057,0.12995031499463558,67.61790652248385,9.464556117789668e11,-0.0,1.8027385683582814e9,2.761777623334018e12,0.3385119557296243,0.42233852373256564,304.2805793511773,1.3515637849316686e7,1.3515635311126787e7
0,2058,0.1301730836604932,67.61827810200913,9.482596452402893e11,-0.0,1.8053287712615194e9,2.7671069660159175e12,0.33850698842007254,0.4230625218966029,304.28225145904105,1.3528841680496976e7,1.3528839133594347e7
0,2059,0.12954630799703207,67.61868833424082,9.500662701544454e11,-0.0,1.8079214748468943e9,2.7724440465553096e12,0.33850202932125567,0.42102550099035424,304.28409750408366,1.3542052056432033e7,1.3542049531850327e7
0,2060,0.12969776070446332,67.6190601064458,9.518754890220139e11,-0.0,1.8105166765154617e9,2.7777888645998374e12,0.33849707629397446,0.4215177222895058,304.2857704790061,1.3555268722075386e7,1.3555266191406375e7
0,2061,0.1294899364052255,67.61948878919884,9.536873043413752e11,-0.0,1.8131143806838486e9,2.7831414342480366e12,0.3384921313790157,0.42084229331698286,304.2876995513948,1.3568491975711089e7,1.3568489452057296e7
0,2062,0.129587221320534,67.61971909019962,9.555017186153804e11,-0.0,1.8157145841029406e9,2.7885017538048833e12,0.33848719062295535,0.42115846929173545,304.2887359058983,1.358172106544632e7,1.358171853768161e7
0,2063,0.12933204816265348,67.62012331096388,9.573187343458983e11,-0.0,1.8183172939598844e9,2.7938698430933433e12,0.33848225955475675,0.4203291565286238,304.29055489933745,1.3594957081709469e7,1.3594954562684264e7
0,2064,0.1291891623873008,67.62049887728232,9.591383540380505e11,-0.0,1.8209225080351248e9,2.7992457025464473e12,0.3384773350761388,0.4198647777587276,304.2922449477704,1.3608199429097882e7,1.3608196914715173e7
0,2065,0.12899710331571837,67.62078907983559,9.609605801979902e11,-0.0,1.823530227102246e9,2.804629338768148e12,0.3384724165080337,0.4192405857760847,304.29355085926016,1.3621447946692504e7,1.3621445438737841e7
0,2066,0.12890165895405584,67.6212101900154,9.627854153304446e11,-0.0,1.8261404548866181e9,2.8100207644653086e12,0.3384675066912227,0.41893039160068146,304.2954458550693,1.3634703257444441e7,1.3634700752402565e7
0,2067,0.12867718747799567,67.62165526320523,9.646128619433975e11,-0.0,1.8287531916103034e9,2.8154199851151e12,0.3384626042936713,0.41820085930348594,304.2974486844235,1.3647965056247704e7,1.364796255880365e7
0,2068,0.12865802563520856,67.62192452376195,9.664429225476616e11,-0.0,1.8313684354086552e9,2.8208270018774375e12,0.33845770638476136,0.4181385833144278,304.29866035692874,1.366123275870697e7,1.3661230261404175e7
0,2069,0.12870396710266227,67.62226657729504,9.682755996516215e11,-0.0,1.8339861908695612e9,2.8262418292575005e12,0.33845281641184993,0.4182878930836524,304.30019959782766,1.3674507086751753e7,1.367450458722695e7
0,2070,0.12854084223978224,67.6226758268573,9.701108957677969e11,-0.0,1.8366064595896573e9,2.831664475582794e12,0.33844793445360544,0.4177577372792923,304.30204122085786,1.3687788029457767e7,1.368778553530225e7
0,2071,0.12806676740432102,67.62309035708219,9.719488134076385e11,-0.0,1.8392292421784472e9,2.8370949471439253e12,0.3384430597225939,0.41621699406404333,304.3039066068699,1.3701075409680378e7,1.3701072932152461e7
0,2072,0.12814573042275612,67.62335896664395,9.737893550872909e11,-0.0,1.8418545365279486e9,2.8425332445986187e12,0.33843818963334954,0.41647362387395737,304.3051153498978,1.3714368773472928e7,1.3714366292538743e7
0,2073,0.12798639178469656,67.62358794332026,9.756325233194347e11,-0.0,1.844482346524112e9,2.8479793810250493e12,0.33843332610800403,0.41595577330026384,304.30614574494115,1.3727668443588011e7,1.3727665967872636e7
0,2074,0.12792935592893623,67.62415145158673,9.774783206213516e11,-0.0,1.8471126773289664e9,2.8534333721589243e12,0.33842847390586106,0.41577040676904276,304.30868153214027,1.3740975495184781e7,1.374097302098706e7
0,2075,0.12774703647893282,67.62434987060969,9.793267495100077e11,-0.0,1.849745522071524e9,2.8588952087884043e12,0.3384236238282147,0.41517786855653166,304.3095744177436,1.3754287909958422e7,1.3754285441806361e7
0,2076,0.12773708469449013,67.62462609033399,9.811778125051969e11,-0.0,1.8523808868231194e9,2.864364908539599e12,0.3384187815805968,0.4151455252570929,304.31081740650296,1.3767606962619016e7,1.3767604494282434e7
0,2077,0.12759513379626553,67.62506452323979,9.830315121260164e11,-0.0,1.8550187742989755e9,2.8698424820929556e12,0.33841394844973266,0.41468418483786296,304.312790354579,1.3780932902953327e7,1.3780930439202193e7
0,2078,0.12733844973165476,67.62533432169587,9.848878508928394e11,-0.0,1.8576591817497308e9,2.875327928783101e12,0.33840912003197143,0.41384996162787796,304.3140044476314,1.3794264774360426e7,1.3794262319330366e7
0,2079,0.12738085400726745,67.62559390723142,9.867468313303859e11,-0.0,1.8603021115780556e9,2.8808212586403916e12,0.3384042981561013,0.4139877755236192,304.3151725825414,1.3807603026781218e7,1.3807600569681643e7
0,2080,0.12716393740724996,67.62597766017174,9.886084559598335e11,-0.0,1.8629475675116582e9,2.8863224844644155e12,0.33839948492265337,0.41328279657356237,304.31689947077285,1.382094805927012e7,1.3820945609452361e7
0,2081,0.1269890545198583,67.62629963801757,9.904727273073076e11,-0.0,1.8655955480757642e9,2.8918316082383574e12,0.3383946776840233,0.41271442718953955,304.3183483710791,1.3834299328702023e7,1.3834296884645268e7
0,2082,0.12700010335712242,67.62661774330168,9.923396478988408e11,-0.0,1.8682460549189873e9,2.8973486384424907e12,0.33838987710020635,0.41275033591064786,304.3197798448576,1.384765699963133e7,1.384765455464076e7
0,2083,0.1269081433185819,67.6269937665987,9.942092202608533e11,-0.0,1.870899090450756e9,2.902873585148072e12,0.33838508414307833,0.4124514657853912,304.32147194969417,1.3861021256109696e7,1.386101881389435e7
0,2084,0.12675214911720636,67.62730188195681,9.960814469226122e11,-0.0,1.873554654380289e9,2.90840645280591e12,0.3383802971350091,0.4119444846309207,304.32285846880563,1.3874391733914152e7,1.3874389296776747e7
0,2085,0.1267293416524522,67.62764042542042,9.979563304130715e11,-0.0,1.8762127487088249e9,2.913947250644828e12,0.3383755172219846,0.41187036037046965,304.3243819143919,1.3887768713303698e7,1.3887766276453461e7
0,2086,0.12652534209729635,67.62788901205937,9.998338732633411e11,-0.0,1.8788733738306942e9,2.919495984547487e12,0.3383707430264319,0.41120736181621315,304.32550055426714,1.390115185265462e7,1.3901149422604501e7
0,2087,0.12643340490622423,67.6281959052314,1.0017140780052177e12,-0.0,1.8815365321289537e9,2.925052664547909e12,0.33836597627479914,0.41090856594522873,304.3268815735413,1.3914541574510725e7,1.3914539147231996e7
0,2088,0.12637810812175226,67.62841478816516,1.0035969471725862e12,-0.0,1.8842022233185625e9,2.9306172951165723e12,0.3383612151134267,0.41072885139569487,304.3278665467432,1.392793745782732e7,1.39279350320041e7
0,2089,0.12612536911931238,67.62889731142404,1.005482483300038e12,-0.0,1.8868704528809168e9,2.9361898927681973e12,0.33835646419337523,0.40990744963776526,304.33003790140816,1.3941340522357615e7,1.394133810507368e7
0,2090,0.12613924524828946,67.62915250281188,1.0073706889222041e12,-0.0,1.8895412158448887e9,2.9417704521936133e12,0.338351716908576,0.40995254705694073,304.33118626265343,1.3954749341715625e7,1.3954746923407272e7
0,2091,0.12583058093310448,67.62952025629049,1.0092615665773768e12,-0.0,1.8922145181428394e9,2.9473589908593003e12,0.33834697796773805,0.40894938803258957,304.3328411533072,1.3968164908443112e7,1.3968162500667177e7
0,2092,0.1259092436075684,67.62975606852017,1.0111551188028351e12,-0.0,1.8948903571415448e9,2.9529555083372764e12,0.3383422438004421,0.40920504172459726,304.3339023083407,1.3981586503187783e7,1.3981584092071189e7
0,2093,0.12560098542430392,67.63007921453644,1.0130513481392957e12,-0.0,1.8975687377273927e9,2.958560019924137e12,0.3383375176639685,0.40820320262898774,304.33535646541395,1.3995014773669727e7,1.399501237306066e7
0,2094,0.1255694380277685,67.63043252105183,1.0149502571239615e12,-0.0,1.900249659369235e9,2.964172529595217e12,0.33833279840874764,0.4081006735902476,304.33694634473324,1.400844954214169e7,1.4008447142139386e7
0,2095,0.125266827630313,67.63051795792032,1.0168518483023585e12,-0.0,1.9029331210697246e9,2.9697930403387144e12,0.33832808258582253,0.40711718979851724,304.33733081064145,1.4021889959145946e7,1.4021887569431033e7
0,2096,0.1253408174052059,67.63094712744517,1.0187561242159724e12,-0.0,1.9056191293861442e9,2.9754215709773857e12,0.3383233775255418,0.40735765656691914,304.3392620735033,1.4035337777016096e7,1.4035335384142255e7
0,2097,0.1252502947922382,67.63108784481638,1.0206630874084569e12,-0.0,1.90830767982467e9,2.981058117183876e12,0.3383186755609822,0.4070634580747742,304.3398953016737,1.404879118211042e7,1.4048788791949729e7
0,2098,0.1252316831729133,67.63144975113268,1.0225727404261838e12,-0.0,1.9109987785014186e9,2.9867026968697925e12,0.3383139829565605,0.40700297031196825,304.34152388009704,1.4062251640194932e7,1.4062249250181481e7
0,2099,0.12497813676309805,67.63171425893752,1.024485085815893e12,-0.0,1.913692423848324e9,2.9923553118417393e12,0.3383092958776581,0.40617894448006864,304.34271416521887,1.4075718238072686e7,1.4075715856586983e7
0,2100,0.12485376319607214,67.63205548221946,1.0264001261240618e12,-0.0,1.91638861825e9,2.998015972200938e12,0.33830461627456143,0.40577473038723444,304.34424966998756,1.4089191471007373e7,1.4089189093439119e7
0,2101,0.1245830478003575,67.63230072698533,1.0283178639012739e12,-0.0,1.9190873616318202e9,3.00368468288718e12,0.3382999421433107,0.4048949053511619,304.345353271434,1.4102670846195491e7,1.410266847774919e7
0,2102,0.12431570784012777,67.63253008497655,1.0302383016971711e12,-0.0,1.921788655775598e9,3.0093614527431357e12,0.33829527438498597,0.40402605048041523,304.3463853823945,1.4116156591795173e7,1.4116154232337222e7
0,2103,0.12441187617883191,67.63281989304734,1.0321614420638862e12,-0.0,1.9244925020503197e9,3.015046289747936e12,0.3382906137198467,0.4043385975812037,304.347689518713,1.4129648921071988e7,1.4129646557689654e7
0,2104,0.12433079221422436,67.63310113128712,1.0340872875532867e12,-0.0,1.9271989018858178e9,3.0207392020144736e12,0.33828595959993835,0.40407507469622916,304.34895509079206,1.4143147645273633e7,1.4143145284263164e7
0,2105,0.1240914522458341,67.63345748161416,1.0360158407191003e12,-0.0,1.9299078572809095e9,3.0264401988572144e12,0.3382813130332718,0.4032972197989608,304.3505586672637,1.4156653005259085e7,1.4156650652236799e7
0,2106,0.12421583454860914,67.63368648488584,1.0379471041174008e12,-0.0,1.932619366600243e9,3.032149281942711e12,0.3382766712017296,0.4037014622829797,304.3515891819863,1.4170164407521633e7,1.4170162049578708e7
0,2107,0.12440208123386454,67.63397876534675,1.0398810803039297e12,-0.0,1.9353334334198864e9,3.037866463911771e12,0.3382720366218203,0.4043067640100597,304.3529044440604,1.4183682407264322e7,1.4183680042195726e7
0,2108,0.12407974654876922,67.63414317119566,1.0418177718369963e12,-0.0,1.9380500580800576e9,3.043591750595765e12,0.3382674072758682,0.40325917628349994,304.35364427038047,1.4197206464429326e7,1.4197204110304886e7
0,2109,0.12387664626279243,67.63434536901383,1.0437571812747946e12,-0.0,1.9407692423315592e9,3.049325150802464e12,0.3382627848117211,0.4025991003540754,304.3545541605622,1.4210737044548647e7,1.421073469712319e7
0,2110,0.12361023181100506,67.63473334166682,1.0456993111774922e12,-0.0,1.9434909890716338e9,3.0550666757636553e12,0.33825817112291096,0.40173325338576643,304.35630003750066,1.4224274577416992e7,1.4224272238925314e7
0,2111,0.12359602710291005,67.6350409606403,1.047644164105659e12,-0.0,1.9462152964722042e9,3.060816326747164e12,0.3382535627637874,0.4016870880844577,304.3576843228813,1.4237818290224703e7,1.4237815951735064e7
0,2112,0.1234471622582515,67.63525932744282,1.0495917426232117e12,-0.0,1.948942166331741e9,3.0665741126694253e12,0.3382489598498595,0.4012032773393174,304.3586669734927,1.425136816472711e7,1.4251365831003834e7
0,2113,0.12326895771581699,67.63545846120724,1.0515420492921577e12,-0.0,1.9516716003471792e9,3.0723400422414316e12,0.33824436316074286,0.40062411257640523,304.35956307543256,1.4264924400680287e7,1.4264922072756924e7
0,2114,0.12319099580555944,67.63569034857787,1.0534950866787192e12,-0.0,1.9544035999909022e9,3.0781141237020483e12,0.3382397732366655,0.4003707363680682,304.3606065686004,1.427848714537726e7,1.4278484819710333e7
0,2115,0.12298653591435355,67.63587132868818,1.0554508573474196e12,-0.0,1.9571381660968628e9,3.0838963639474453e12,0.3382351891897594,0.39970624172164904,304.3614209790968,1.429205616214587e7,1.4292053843198827e7
0,2116,0.12290767074035568,67.63614120604858,1.0574093638675465e12,-0.0,1.95987530071442e9,3.089686772444166e12,0.3382306125415119,0.39944992990615596,304.3626354272186,1.4305631848838702e7,1.4305629532178527e7
0,2117,0.12272120744770969,67.63637110101307,1.059370608805592e12,-0.0,1.9626150042884624e9,3.095485355273083e12,0.33822604186662575,0.3988439242050565,304.3636699545588,1.4319213838704104e7,1.4319211528121604e7
0,2118,0.12281483812658982,67.63662857559254,1.0613345947327415e12,-0.0,1.9653572779866042e9,3.101292120042886e12,0.33822147773753547,0.3991482239114169,304.36482859016644,1.4332802318979446e7,1.4332800004605452e7
0,2119,0.12249609035365316,67.63677537244212,1.0633013242191587e12,-0.0,1.9681021229717057e9,3.1071070743578857e12,0.3382169188965834,0.3981122936493728,304.3654891759895,1.4346396904684301e7,1.4346394601043345e7
0,2120,0.12240329781945286,67.63706920907231,1.065270799837885e12,-0.0,1.9708495416348543e9,3.1129302284280063e12,0.33821236803034316,0.3978107179132218,304.36681144082536,1.4359998325703075e7,1.4359996024836462e7
0,2121,0.12237230222844134,67.63719638263024,1.0672430241610951e12,-0.0,1.9735995327559397e9,3.118761584814253e12,0.33820782149542744,0.39770998224243437,304.36738372183606,1.437360568213203e7,1.4373603381866269e7
0,2122,0.12232350548003576,67.63760303820654,1.0692179997641534e12,-0.0,1.9763521014885385e9,3.1246011595945254e12,0.3382032846092423,0.3975513928101162,304.3692136719294,1.438722025954031e7,1.4387217960502703e7
0,2123,0.12187250620356926,67.63775441034468,1.0711957292219933e12,-0.0,1.9791072451452074e9,3.130448952221282e12,0.33819875125692145,0.3960856451616001,304.36989484655106,1.4400840526085721e7,1.4400838242394619e7
0,2124,0.12184533326936958,67.6379322637734,1.073176215112877e12,-0.0,1.9818649659614747e9,3.136304972589295e12,0.3381942242852411,0.39599733312545116,304.37069518698024,1.4414467277196268e7,1.4414464993973693e7
0,2125,0.12176596997558246,67.63828896815778,1.0751594600156432e12,-0.0,1.984625267188542e9,3.1421692327600083e12,0.33818970573922935,0.395739402420643,304.37230035671,1.4428100960149426e7,1.4428098679225616e7
0,2126,0.1219207374889074,67.63845652800111,1.0771454665065818e12,-0.0,1.987388146528084e9,3.148041733012125e12,0.3381851911260593,0.3962423968389491,304.37305437600503,1.4441740510805931e7,1.4441738223971752e7
0,2127,0.12156905328050713,67.63875553772944,1.0791342371683936e12,-0.0,1.9901536090525234e9,3.1539224892863237e12,0.33818068461175405,0.39509942316164814,304.3743999197825,1.4455386865375133e7,1.4455384590384873e7
0,2128,0.1216470234975541,67.63888421811212,1.0811257745834558e12,-0.0,1.9929216519808564e9,3.1598115008318066e12,0.3381761821291135,0.3953528263670508,304.37497898150457,1.446903913823898e7,1.4469036860036885e7
0,2129,0.12134942385045205,67.63900010837881,1.083120081333645e12,-0.0,1.9956922791484942e9,3.1657087809734995e12,0.3381716859676485,0.39438562751396916,304.37550048770464,1.4482697797680853e7,1.448269552941505e7
0,2130,0.12124471263792777,67.63937548545596,1.0851171600043608e12,-0.0,1.9984654929617188e9,3.1716143400041e12,0.338167198944232,0.39404531607326526,304.3771896845518,1.4496363616037492e7,1.4496361350954728e7
0,2131,0.12111982184398655,67.63950736849422,1.0871170131803513e12,-0.0,2.0012412910271215e9,3.177528177998445e12,0.3381627153400738,0.3936394209929563,304.377783158224,1.4510035150836263e7,1.451003288963969e7
0,2132,0.12106441004843085,67.6396517430714,1.089119643449123e12,-0.0,2.0040196764315517e9,3.183450306702945e12,0.3381582380614153,0.3934593326574003,304.3784328438213,1.4523713136580423e7,1.4523710876842784e7
0,2133,0.12090908056247518,67.63992865565788,1.0911250533973125e12,-0.0,2.0068006515793405e9,3.1893807364214204e12,0.3381537685700069,0.3929545118280443,304.37967895046046,1.4537397921528352e7,1.4537395666737547e7
0,2134,0.12091149130313703,67.64016151934955,1.093133245614823e12,-0.0,2.0095842158981507e9,3.1953194711118306e12,0.338149304674674,0.3929623467351953,304.380726837073,1.4551088993161626e7,1.4551086737812709e7
0,2135,0.12068584326033599,67.64029847330474,1.0951442226920281e12,-0.0,2.012370370864376e9,3.2012665191034146e12,0.33814484599239186,0.39222899059609195,304.3813431298713,1.456478620965044e7,1.456478396169695e7
0,2136,0.12058461899884138,67.64059243579565,1.0971579872207832e12,-0.0,2.015159118994712e9,3.207221890951922e12,0.33814039520425837,0.39190001174623446,304.3826659610804,1.4578490291376697e7,1.4578488046478415e7
0,2137,0.12054983984927818,67.64071414529273,1.0991745417939165e12,-0.0,2.0179504591615553e9,3.213185589434327e12,0.33813594857503826,0.39178697951015407,304.3832136538173,1.4592200293101985e7,1.4592198048944015e7
0,2138,0.12027880584109048,67.64090884537353,1.1011938890041213e12,-0.0,2.020744394888148e9,3.2191576272667393e12,0.33813150905826567,0.39090611898354405,304.3840898041809,1.4605916925282463e7,1.4605914690086339e7
0,2139,0.12026071411741095,67.64099017316218,1.1032160314476626e12,-0.0,2.02354092523286e9,3.2251380076254253e12,0.3381270742550483,0.3908473208815856,304.3844557792298,1.4619639643315468e7,1.4619637408280028e7
0,2140,0.12035881079591243,67.64124544066802,1.105240971721441e12,-0.0,2.0263400536911387e9,3.2311267431775957e12,0.33812264748216725,0.3911661350867154,304.3856044830061,1.4633369275239881e7,1.4633367036324179e7
0,2141,0.11994497469171819,67.64149238505564,1.1072687124230835e12,-0.0,2.0291417811999273e9,3.237123841125961e12,0.3381182270114265,0.3898211677480841,304.3867157327504,1.4647105309020676e7,1.4647103084020816e7
0,2142,0.11978034170123428,67.64156924277208,1.109299256148871e12,-0.0,2.0319461066008646e9,3.243129304190181e12,0.33811381059285045,0.3892861105290114,304.38706159247437,1.4660847265888566e7,1.4660845046134952e7
0,2143,0.1197637071679391,67.6418309873592,1.1113326055029998e12,-0.0,2.0347530337400923e9,3.249143145802018e12,0.33810940226126845,0.3892320482958021,304.3882394431164,1.4674596167358724e7,1.4674593947718859e7
0,2144,0.11969940804660195,67.64199903117625,1.1133687630840002e12,-0.0,2.0375625622290616e9,3.255165370335108e12,0.3381049989865685,0.38902307615145637,304.38899564029316,1.46883512168772e7,1.4688348999003809e7
0,2145,0.11956338211468595,67.64207461686314,1.1154077314954307e12,-0.0,2.0403746933511016e9,3.2611959857426826e12,0.33810060079246007,0.3885809918727293,304.38933577588415,1.4702112418534894e7,1.4702110204913028e7
0,2146,0.11958069343389187,67.64224966537677,1.1174495133401123e12,-0.0,2.0431894292378595e9,3.2672350018043345e12,0.33809620968430965,0.38863725366014856,304.39012349419545,1.471588031927611e7,1.471587810459343e7
0,2147,0.11935794748755553,67.64249774268042,1.1194941112240122e12,-0.0,2.0460067715551562e9,3.273282427304908e12,0.3380918255660098,0.38791332933455547,304.3912398420619,1.4729654850411221e7,1.4729652642981557e7
0,2148,0.11937289190603412,67.64267459201504,1.121541527752114e12,-0.0,2.0488267197837374e9,3.279338266343354e12,0.3380874465627207,0.3879618986946109,304.3920356640677,1.474343558893231e7,1.4743433380526418e7
0,2149,0.11889583368268442,67.6428301458033,1.123591765532554e12,-0.0,2.0516492766713731e9,3.2854025300342266e12,0.3380830736197665,0.38641145946872435,304.39273565611484,1.475722269170743e7,1.4757220499329738e7
0,2150,0.11911876085197715,67.64293729661709,1.1256448271748394e12,-0.0,2.0544744413085625e9,3.2914752216385703e12,0.33807870577782057,0.38713597276892575,304.3932178347769,1.4771016058940716e7,1.4771013858408974e7
0,2151,0.11896282730567014,67.6431841757044,1.1277007152868374e12,-0.0,2.0573022178608172e9,3.2975563553317803e12,0.3380743456836781,0.38662918874342794,304.3943287906698,1.4784816250482723e7,1.478481405488244e7
0,2152,0.11881792362618107,67.64324995097212,1.1297594324811526e12,-0.0,2.060132604900587e9,3.3036459332649106e12,0.33806998959022794,0.3861582517850885,304.39462477937457,1.4798622338394245e7,1.4798620147340737e7
0,2153,0.11883170127627546,67.6433864575796,1.1318209813689155e12,-0.0,2.0629656049672952e9,3.309743966125671e12,0.3380656401705949,0.3862030291478952,304.3952390591082,1.4812435042670889e7,1.4812432850688025e7
0,2154,0.11851462283941304,67.643572796348,1.1338853645644114e12,-0.0,2.065801219936568e9,3.315850463178956e12,0.3380612974461837,0.3851725242280924,304.396077583566,1.4826254312318958e7,1.4826252130815513e7
0,2155,0.11860178226269522,67.64385313153608,1.1359525846818433e12,-0.0,2.0686394500655968e9,3.321965430209518e12,0.3380569614828484,0.38545579235375943,304.39733909191233,1.4840080260442197e7,1.4840078075484663e7
0,2156,0.11847817063975491,67.64396131316113,1.138022644337072e12,-0.0,2.0714802960045257e9,3.3280888738486855e12,0.3380526297118892,0.38505405457920344,304.39782590922505,1.4853912134875944e7,1.485390995372662e7
0,2157,0.11821925301505333,67.64405847877015,1.1400955461465305e12,-0.0,2.0743237598091629e9,3.3342208037618335e12,0.3380483038365103,0.3842125722989233,304.39826315446567,1.4867750396524407e7,1.4867748223836597e7
0,2158,0.11807349066382601,67.6442812109666,1.1421712927298794e12,-0.0,2.0771698430633123e9,3.3403612286007485e12,0.33804398518481044,0.3837388446574345,304.3992654493497,1.4881595432517048e7,1.4881593264392022e7
0,2159,0.1180630281932595,67.64432931118486,1.1442498867054397e12,-0.0,2.0800185452372072e9,3.3465101524616904e12,0.33803967049668854,0.3837048416280934,304.39948190033186,1.4895446381521016e7,1.489544421330834e7
0,2160,0.11768098106417528,67.64446286398102,1.146331330694612e12,-0.0,2.0828698698477237e9,3.352667588176471e12,0.33803536283648933,0.38246318845856964,304.4000828879146,1.4909303998707788e7,1.490930184316077e7
0,2161,0.11773639796509369,67.6446843051663,1.148415627319738e12,-0.0,2.0857238167806556e9,3.358833540743259e12,0.3380310617791145,0.3826432933865545,304.4010793732483,1.4923168276150346e7,1.4923166118259985e7
0,2162,0.11761140708487236,67.64488310451043,1.150502779202929e12,-0.0,2.0885803876456482e9,3.3650080188869624e12,0.33802676645797936,0.38223707302583515,304.4019739702969,1.4937038908247251e7,1.4937036754198715e7
0,2163,0.11766417736282754,67.64490595775717,1.1525927889693425e12,-0.0,2.0914395822681837e9,3.371191027476739e12,0.33802247504163,0.3824085764291895,304.40207680990727,1.4950915449023973e7,1.4950913292723352e7
0,2164,0.11746643638411836,67.64511217016644,1.1546856592441465e12,-0.0,2.0943014044710345e9,3.3773825800311724e12,0.3380181915757614,0.3817659182483847,304.40300476574896,1.4964798936282603e7,1.4964796786316546e7
0,2165,0.11724800449977703,67.64529601197924,1.1567813926537058e12,-0.0,2.097165853995517e9,3.3835826812465884e12,0.3380139137337629,0.38105601462427535,304.40383205390657,1.4978688776066843e7,1.4978686633136097e7
0,2166,0.11739617416606016,67.64537292361982,1.1588799918273232e12,-0.0,2.100032931003334e9,3.389791336725898e12,0.33800964040869563,0.3815375660396955,304.40417815628916,1.499258471900615e7,1.499258257056484e7
0,2167,0.11718156435198337,67.64548751243294,1.16098145939335e12,-0.0,2.1029026386404645e9,3.3960085585405366e12,0.33800537350849424,0.380840084143946,304.4046938059482,1.5006487192868007e7,1.5006485051331395e7
0,2168,0.11711449162691101,67.64573573982774,1.1630857979812512e12,-0.0,2.105774977748767e9,3.402234353778075e12,0.33800111375713143,0.3806220977874608,304.40581082922483,1.502039646321425e7,1.502039432353325e7
0,2169,0.1170667411067717,67.64573157917678,1.1651930102249885e12,-0.0,2.108649947863671e9,3.4084687266913145e12,0.3379968571559746,0.38046690859700805,304.4057921062955,1.503431142642599e7,1.5034309287939493e7
0,2170,0.11685065841892027,67.64589421954634,1.1673030987563323e12,-0.0,2.1115275525466616e9,3.4147116902699233e12,0.33799260819511845,0.3797646398614909,304.4065239879585,1.5048233286874428e7,1.50482311553328e7
0,2171,0.1165615894369288,67.64603065600932,1.1694160662079739e12,-0.0,2.1144077919185588e9,3.4209632500472173e12,0.3379883647876438,0.3788251656700186,304.4071379520419,1.5062161489877172e7,1.5062159367758919e7
0,2172,0.11685234268302563,67.64620262136627,1.171531915216973e12,-0.0,2.11729066642076e9,3.427223412248918e12,0.337984127224917,0.3797701137198333,304.4079117961482,1.5076096200357044e7,1.5076094067887774e7
0,2173,0.11662222457497545,67.6461484514503,1.1736506484201216e12,-0.0,2.1201761778723676e9,3.433492186096533e12,0.33797989335688217,0.37902222986867024,304.4076680315263,1.5090036689052477e7,1.509003456400119e7
0,2174,0.11650158622633755,67.64628612244398,1.1757722684537214e12,-0.0,2.1230643283614688e9,3.4397695814041113e12,0.3379756671848147,0.37863015523559707,304.4082875509979,1.5103984141447635e7,1.5103982020075994e7
0,2175,0.11611598170356839,67.64643803548837,1.1778967779568154e12,-0.0,2.1259551188940885e9,3.446055605637827e12,0.33797144704558235,0.37737694053659726,304.40897115969767,1.511793805572558e7,1.5117935947045153e7
0,2176,0.115937099592445,67.64658600150895,1.1800241795708352e12,-0.0,2.1288485498374171e9,3.4523502648753843e12,0.33796723249430854,0.37679557367544625,304.40963700679026,1.5131898371223526e7,1.5131896268190471e7
0,2177,0.1159981636046073,67.64654105929162,1.1821544759365483e12,-0.0,2.1317446215628288e9,3.4586535652057295e12,0.3379630215642246,0.3769940317149737,304.4094347668123,1.5145864546462946e7,1.5145862440928454e7
0,2178,0.11607007813713954,67.64678423323042,1.1842876696963926e12,-0.0,2.134643337675622e9,3.464965519761112e12,0.3379588193057326,0.3772277539457035,304.4105290495369,1.5159837962532442e7,1.5159835854126865e7
0,2179,0.11591308966327758,67.64693906576663,1.1864237634939648e12,-0.0,2.1375446981941617e9,3.4712861338711133e12,0.337954621964162,0.37671754140565217,304.41122579594986,1.5173817546165433e7,1.517381544266659e7
0,2180,0.11571990666292092,67.64697329549767,1.1885627599745698e12,-0.0,2.1404487039135547e9,3.4776154145569795e12,0.3379504291073744,0.376089696654493,304.41137982973953,1.5187803201614704e7,1.5187801104246218e7
0,2181,0.11572905045857546,67.6472038097716,1.1907046617839343e12,-0.0,2.1433553569153554e9,3.483953371648456e12,0.33794624383175204,0.37611941399037024,304.41241714397216,1.5201795831372133e7,1.5201793733268881e7
0,2182,0.11570185166440103,67.64717030453983,1.1928494715700574e12,-0.0,2.1462646570100133e9,3.490300010025792e12,0.3379420615692919,0.3760310179093033,304.4122663704292,1.5215794122655831e7,1.521579202505028e7
0,2183,0.11545349692371974,67.6471754238692,1.194997191981173e12,-0.0,2.1491766068950157e9,3.496655340870646e12,0.33793788548484055,0.37522386500208915,304.4122894074114,1.5229798944823384e7,1.522979685521311e7
0,2184,0.1153044124963919,67.64741915286663,1.1971478256683606e12,-0.0,2.152091207983306e9,3.503019372567179e12,0.3379337174171336,0.37473934061327363,304.41338618789985,1.5243810864084626e7,1.5243808779100226e7
0,2185,0.115353434416746,67.6475566265081,1.1993013752807827e12,-0.0,2.1550084600469484e9,3.5093921099217993e12,0.33792955381802464,0.3748986618544245,304.41400481928645,1.5257828892077219e7,1.5257826805012284e7
0,2186,0.1149487938176185,67.64754374217364,1.201457843471818e12,-0.0,2.157928365225264e9,3.515773562910609e12,0.33792539457662074,0.3735835799072601,304.4139468397814,1.5271852914543703e7,1.5271850840740034e7
0,2187,0.11502191486838031,67.64764999134555,1.203617232895678e12,-0.0,2.1608509241781464e9,3.522163738281928e12,0.33792124191517775,0.373821223322236,304.414424961055,1.528588368542416e7,1.5285881608732428e7
0,2188,0.1151772358916775,67.64778900879989,1.205779546205595e12,-0.0,2.163776138443112e9,3.5285626447079336e12,0.3379170951545418,0.37432601664795184,304.4150505395995,1.5299920964813136e7,1.5299918882450735e7
0,2189,0.11485035715827506,67.64785059673268,1.2079447860582305e12,-0.0,2.1667040097816844e9,3.5349702913538765e12,0.3379129534723489,0.37326366076439393,304.4153276852971,1.5313964447817909e7,1.5313962376084914e7
0,2190,0.11455666589069644,67.64790128478175,1.2101129551107798e12,-0.0,2.1696345388026385e9,3.541386684866998e12,0.33790881726195365,0.3723091641447634,304.41555578151787,1.5328014315376965e7,1.5328012253132744e7
0,2191,0.1146855387790853,67.64795284966615,1.2122840560218394e12,-0.0,2.172567726132206e9,3.5478118319338237e12,0.3379046864340705,0.37272800103202725,304.4157878234977,1.5342070594158072e7,1.5342068527154382e7
0,2192,0.11448368636664542,67.64797693689742,1.2144580914504438e12,-0.0,2.175503574112682e9,3.5542457430045547e12,0.3379005610799269,0.37207198069159764,304.4158962160384,1.5356133216687992e7,1.5356131156073738e7
0,2193,0.11455857917496115,67.64813228101215,1.2166350640573677e12,-0.0,2.1784420834495416e9,3.5606884249474766e12,0.3378964424485545,0.3723153823186237,304.4165952645547,1.5370202625696518e7,1.537020056214476e7
0,2194,0.11434423751928913,67.6481780173647,1.2188149765054524e12,-0.0,2.1813832555525856e9,3.5671398861769204e12,0.33789232843826356,0.37161877193768966,304.41680107814113,1.5384278142962135e7,1.5384276086217932e7
0,2195,0.11424416636080814,67.64830143580825,1.2209978314569688e12,-0.0,2.184327091529033e9,3.5736001344492593e12,0.337888220679784,0.37129354067262643,304.4173564611371,1.539836029646253e7,1.5398358242674481e7
0,2196,0.11419698710278185,67.64837620717346,1.2231836315762722e12,-0.0,2.1872735923343215e9,3.580069177189898e12,0.3378841179531228,0.371140208084041,304.41769293228054,1.5412448726308357e7,1.541244667369642e7
0,2197,0.11402610382620396,67.64839937791291,1.2253723795302039e12,-0.0,2.1902227594702835e9,3.586547023026009e12,0.3378800203117862,0.37058483743516285,304.4177972006081,1.5426543427276729e7,1.5426541379999928e7
0,2198,0.11383569165212025,67.64839814600191,1.2275640779845e12,-0.0,2.1931745940637374e9,3.5930336797675947e12,0.33787592796179045,0.36996599786939083,304.4177916570086,1.5440644475226305e7,1.5440642433935136e7
0,2199,0.11396678392594031,67.6484299137651,1.2297587296081843e12,-0.0,2.196129096927072e9,3.599529154534447e12,0.3378718412818442,0.370392047759306,304.41793461194294,1.545475202801341e7,1.545474998191149e7
0,2200,0.11366601293844183,67.64857358640977,1.2319563370697212e12,-0.0,2.1990862706636047e9,3.606033458390209e12,0.33786776139934055,0.36941454204993596,304.41858113884393,1.546886632447095e7,1.5468864288057787e7
0,2201,0.11363445707359474,67.64864135652151,1.2341569030397302e12,-0.0,2.202046114904417e9,3.6125465958648916e12,0.33786368613330736,0.36931198548918287,304.41888610434677,1.5482986815619318e7,1.548298477985814e7
0,2202,0.11351463675430146,67.64882861174057,1.2363604301896526e12,-0.0,2.205008631886562e9,3.6190685772245566e12,0.3378596175387728,0.3689225694514797,304.41972875283255,1.5497114065830192e7,1.549711203368019e7
0,2203,0.11319802310232771,67.64883760145341,1.2385669211943518e12,-0.0,2.2079738223361826e9,3.6255994094122583e12,0.3378555527913985,0.36789357508256504,304.4197692065403,1.5511247226842526e7,1.5511245204885578e7
0,2204,0.11333371945961157,67.64878936618032,1.2407763787255305e12,-0.0,2.2109416867173553e9,3.6321390987995205e12,0.3378514927326904,0.3683345882437376,304.4195521478115,1.5525386632746875e7,1.552538460584733e7
0,2205,0.11307874851317384,67.64877699084201,1.2429888054601575e12,-0.0,2.213912227790798e9,3.6386876568185522e12,0.3378474386631687,0.367505932667815,304.419496458789,1.5539532564369371e7,1.553953054559482e7
0,2206,0.1129750132420341,67.64900529339258,1.2452042040730737e12,-0.0,2.2168854462809477e9,3.645245090422697e12,0.3378433922542723,0.3671687930366108,304.42052382026657,1.5553685596584143e7,1.5553683580874592e7
0,2207,0.11303555535252896,67.64898890100886,1.2474225772447002e12,-0.0,2.2198613424457617e9,3.6518114055330957e12,0.33783934885955563,0.3673655548957191,304.42045005453986,1.5567844343744898e7,1.5567842325612195e7
0,2208,0.11283300606252743,67.64895050813223,1.249643927651893e12,-0.0,2.222839918626002e9,3.6583866126743193e12,0.3378353108083477,0.36670726970321416,304.420277286595,1.5582009449173683e7,1.558200743740518e7
0,2209,0.11273783920462976,67.64896815575786,1.2518682579761514e12,-0.0,2.225821175576869e9,3.6649707188731523e12,0.33783127864829693,0.36639797741504676,304.42035670091036,1.5596181128954502e7,1.5596179119962508e7
0,2210,0.11273048859788981,67.64900918768457,1.254095570897269e12,-0.0,2.2288051144791074e9,3.6715637321015576e12,0.33782725206750164,0.36637408794314186,304.42054134458056,1.5610359290220665e7,1.5610357281075863e7
0,2211,0.11258775131108023,67.64904961563411,1.256325869099264e12,-0.0,2.2317917368618956e9,3.678165661102387e12,0.337823230938108,0.36591019176101075,304.4207232703535,1.5624543868495394e7,1.5624541863712888e7
0,2212,0.11251586838041648,67.64912653696229,1.258559155266306e12,-0.0,2.2347810436619663e9,3.684776513313964e12,0.33781921549770905,0.3656765722363536,304.4210694163303,1.5638734965923345e7,1.5638732963140028e7
0,2213,0.11234804235736295,67.64908546773808,1.2607954320825132e12,-0.0,2.237773036145029e9,3.691396296906436e12,0.3378152043697015,0.3651311376614296,304.42088460482137,1.5652932144823015e7,1.5652930147232777e7
0,2214,0.11240486929712169,67.64919173917471,1.2630347022344536e12,-0.0,2.240767715373721e9,3.698025019602965e12,0.3378111998736516,0.3653158252156455,304.4213628262862,1.5667136156292789e7,1.5667134156416053e7
0,2215,0.1122651579599668,67.64925125525757,1.2652769684095984e12,-0.0,2.2437650829712634e9,3.70466269037175e12,0.3378072003870911,0.3648617633698921,304.42163064865906,1.5681346454208465e7,1.5681344458588341e7
0,2216,0.11196720208986502,67.64921681542155,1.2675222332970293e12,-0.0,2.246765140049646e9,3.7113093170529863e12,0.33780320544652676,0.36389340679206134,304.421475669397,1.5695562903336974e7,1.5695560917227834e7
0,2217,0.11205237733441226,67.64930680991607,1.2697704995864753e12,-0.0,2.24976788720342e9,3.7179649063435073e12,0.33779921680992664,0.3641702263368398,304.4218806446223,1.5709786116789615e7,1.57097841274596e7
0,2218,0.1119155909348371,67.64935087126713,1.272021769969055e12,-0.0,2.252773326422146e9,3.724629468035265e12,0.3377952331777295,0.3637256705382206,304.4220789207021,1.5724015619523067e7,1.5724013634345634e7
0,2219,0.11185553752943052,67.64918916405114,1.2742760471367024e12,-0.0,2.2557814583186493e9,3.73130300887238e12,0.3377912529268785,0.3635304969706492,304.4213512382301,1.5738250950668182e7,1.5738248967093566e7
0,2220,0.11175723156664018,67.64942382743152,1.2765333337845002e12,-0.0,2.258792284803936e9,3.7379855384802373e12,0.337787281651265,0.36321100259158057,304.42240722344184,1.5752493828650929e7,1.5752491847949564e7
0,2221,0.1116087099458753,67.64942187054763,1.2787936326055881e12,-0.0,2.2618058065780535e9,3.744677063804269e12,0.33778331351715146,0.3627283073240947,304.4223984174643,1.5766742449378993e7,1.5766740473214012e7
0,2222,0.11174209776974792,67.64945014159733,1.28105694629573e12,-0.0,2.2648220245459743e9,3.7513775922454243e12,0.3377793508121264,0.3631618177516807,304.42252563718796,1.57809975675867e7,1.5780995586609345e7
0,2223,0.11141765440386577,67.6493365083299,1.2833232775548262e12,-0.0,2.267840941000685e9,3.7580871342896973e12,0.3377753923097944,0.3621073768125637,304.42201428748456,1.5795258705889247e7,1.579525673527858e7
0,2224,0.11113986379401417,67.64945591667802,1.2855926290789236e12,-0.0,2.270862556554725e9,3.764805696698785e12,0.3377714411782278,0.361204557330546,304.4225516250511,1.58095269236988e7,1.580952496189136e7
0,2225,0.11110032276207135,67.64952307957434,1.2878650035672686e12,-0.0,2.273886871957269e9,3.771533286537655e12,0.33776749471310846,0.3610760489767319,304.4228538580845,1.5823801404727867e7,1.5823799443842992e7
0,2226,0.11091828699814137,67.64944575509213,1.290140403723155e12,-0.0,2.2769138890128956e9,3.778269913219551e12,0.3377635522558784,0.3604844327439594,304.42250589791456,1.583808189299741e7,1.583807993773995e7
0,2227,0.11101773494183236,67.64951325473895,1.292418832246258e12,-0.0,2.2799436083575053e9,3.7850155835659062e12,0.3377596162163212,0.36080763856095516,304.4228096463253,1.5852369205161527e7,1.5852367246238157e7
0,2228,0.11088241922613859,67.64951845782937,1.2947002918411892e12,-0.0,2.2829760319625926e9,3.791770307371467e12,0.337755684956067,0.3603678624849504,304.42283306023216,1.5866662760344226e7,1.586666080550633e7
0,2229,0.11066251319259424,67.64946319024328,1.2969847852124016e12,-0.0,2.2860111608187385e9,3.798534092252567e12,0.33775175841506494,0.35965316787593127,304.4225843560948,1.5880962561145458e7,1.5880960613178605e7
0,2230,0.11044757049463012,67.64952078097384,1.2992723150650527e12,-0.0,2.289048996006019e9,3.8053069460283696e12,0.3377478380973862,0.3589546041075479,304.4228435143823,1.5895269099557223e7,1.5895267158288954e7
0,2231,0.11062338779757705,67.64952638338157,1.3015628841059565e12,-0.0,2.2920895381203623e9,3.8120888754405723e12,0.3377439223326907,0.3595260103421254,304.4228687252171,1.5909581899378492e7,1.5909579951941459e7
0,2232,0.11046751446447328,67.64937391255842,1.3038564950443984e12,-0.0,2.2951327895519514e9,3.8188798912355576e12,0.337740010510875,0.3590194220095382,304.4221826065129,1.5923900671367345e7,1.5923898728685426e7
0,2233,0.1102540254361683,67.64942592773139,1.306153150588689e12,-0.0,2.298178751018603e9,3.8256800004358506e12,0.3377361057247127,0.358325582667547,304.42241667479124,1.5938226442837736e7,1.5938224506801909e7
0,2234,0.1102376842120131,67.64945285720802,1.3084528534499897e12,-0.0,2.301227423364019e9,3.8324892103452285e12,0.3377322057976042,0.3582724736890426,304.42253785743605,1.5952558555741807e7,1.5952556619866733e7
0,2235,0.1101078151158582,67.64945409572809,1.3107556063395898e12,-0.0,2.30427880829948e9,3.8393075302097485e12,0.3377283108624258,0.35785039912653915,304.4225434307764,1.5966897013835352e7,1.5966895081852283e7
0,2236,0.10978642988324169,67.64943371597948,1.3130614119705166e12,-0.0,2.307332907165462e9,3.8461349684514565e12,0.33772442098368377,0.3568058971205355,304.4224517219077,1.5981241830089418e7,1.5981239908276975e7
0,2237,0.10987359971572223,67.64945877694493,1.3153702730582358e12,-0.0,2.310389720194633e9,3.852971531017158e12,0.3377205364636673,0.35708919907609726,304.42256449625216,1.5995593184812188e7,1.5995591259768615e7
0,2238,0.11004477841468051,67.64933051600613,1.3176821923164631e12,-0.0,2.313449249236591e9,3.859817227475027e12,0.3377166556991035,0.35764552984771164,304.4219873220276,1.6009950518167594e7,1.6009948587130453e7
0,2239,0.10979401230201799,67.64928826196305,1.3199971724630535e12,-0.0,2.316511496159014e9,3.86667206743698e12,0.33771278101929514,0.35683053998155845,304.42179717883374,1.6024314519981267e7,1.6024312596801637e7
0,2240,0.10963921381217473,67.64912783575055,1.3223152162141675e12,-0.0,2.3195764615084567e9,3.873536057564775e12,0.33770891038736733,0.35632744488956786,304.42107526087744,1.6038684600323956e7,1.6038682681845888e7
0,2241,0.10943837325216912,67.64934430765332,1.324636326292138e12,-0.0,2.3226441462963314e9,3.880409205557941e12,0.3377050481749754,0.3556747130695497,304.42204938443996,1.6053062169829955e7,1.6053060257556923e7
0,2242,0.10946710609538716,67.64932199302078,1.326960505414496e12,-0.0,2.325714551827472e9,3.887291519782697e12,0.33770118887830713,0.35576809481000826,304.4219489685935,1.6067445472445514e7,1.6067443558862459e7
0,2243,0.1093906745095515,67.64919254332109,1.3292877563034097e12,-0.0,2.328787679758595e9,3.8941830093951187e12,0.33769733379865335,0.3555196921560424,304.4213664449449,1.6081834888587207e7,1.6081832977135375e7
0,2244,0.10939871368667704,67.64928838091012,1.3316180816822844e12,-0.0,2.331863530643219e9,3.901083681081099e12,0.3376934857155862,0.3555458194817004,304.42179771409553,1.6096231360196171e7,1.6096229448112499e7
0,2245,0.10896577555812284,67.64923272235853,1.3339514842738916e12,-0.0,2.3349421069371724e9,3.907993545800061e12,0.33768964160322446,0.35413877056389925,304.4215472506134,1.61106338250642e7,1.6110631926757388e7
0,2246,0.10906019035505317,67.6491554777444,1.3362879668038782e12,-0.0,2.3380234081958556e9,3.9149126080040137e12,0.33768580213347954,0.3544456186539228,304.4211996498498,1.6125042635719094e7,1.6125040733964896e7
0,2247,0.10895750873361672,67.64920505190037,1.3386275319988557e12,-0.0,2.3411074365675907e9,3.921840877968521e12,0.3376819689018857,0.35411190338425436,304.42142273355165,1.6139458226638725e7,1.6139456327870104e7
0,2248,0.10906132657342621,67.64910865252509,1.3409701825863342e12,-0.0,2.344194193008352e9,3.9287783632964404e12,0.3376781393768414,0.35444931136363517,304.4209889363629,1.6153879815373598e7,1.6153877912849754e7
0,2249,0.10879756089016354,67.64910122887488,1.3433159212957722e12,-0.0,2.3472836793000336e9,3.935725073450004e12,0.33767431582259805,0.3535920728930315,304.420955529937,1.6168308079738071e7,1.6168306185456136e7
0,2250,0.10862986367905209,67.64908574967055,1.345664750855564e12,-0.0,2.350375896066361e9,3.9426810152937485e12,0.33767049718804387,0.3530470569569193,304.4208858735175,1.6182742735852692e7,1.6182740846671028e7
0,2251,0.10857171529262458,67.64908682273031,1.3480166739978152e12,-0.0,2.353470844459707e9,3.9496461968809844e12,0.3376666836675258,0.35285807470102987,304.4208907022864,1.6197183853411168e7,1.6197181965760166e7
0,2252,0.10843674255401853,67.64891956614426,1.350371693455519e12,-0.0,2.356568526318689e9,3.9566206278141685e12,0.3376628737737394,0.3524194133005602,304.4201380476492,1.6211630910402417e7,1.6211629026781194e7
0,2253,0.10847263782371593,67.64888907773603,1.352729811962036e12,-0.0,2.35966894193006e9,3.963604314206389e12,0.3376590699679213,0.3525360729270768,304.42000084981214,1.6226084769343015e7,1.6226082884192685e7
0,2254,0.10834474757290335,67.64877840136387,1.3550910322514648e12,-0.0,2.362772093428672e9,3.9705972663367617e12,0.33765527056018285,0.3521204296119359,304.4195028061374,1.6240544819695434e7,1.6240542938344019e7
0,2255,0.10834155443977815,67.6487957841699,1.3574553570607935e12,-0.0,2.365877981166542e9,3.9775994904697593e12,0.33765147716237787,0.35211005192927897,304.4195810287646,1.625501164795261e7,1.62550097663449e7
0,2256,0.10812057703605252,67.64880710104487,1.3598227891270715e12,-0.0,2.3689866071500673e9,3.984610996603481e12,0.33764768879030044,0.3513918753671707,304.4196319547019,1.626948487906231e7,1.6269483004275829e7
0,2257,0.10815391696371152,67.64881567772598,1.3621933311880447e12,-0.0,2.372097971847673e9,3.9916317912721533e12,0.337643905250556,0.35150023013206244,304.4196705497669,1.6283964514280627e7,1.6283962638052939e7
0,2258,0.1077733949998532,67.64873078001851,1.3645669859849197e12,-0.0,2.3752120777294393e9,3.998661885528155e12,0.3376401260805371,0.3502635337495229,304.4192885100833,1.629845030758061e7,1.6298448443338495e7
0,2259,0.10775740096289074,67.64872639860819,1.3669437562571907e12,-0.0,2.3783289243982954e9,4.0057012839585586e12,0.33763635237126066,0.3502115531293949,304.4192687937369,1.6312942739500334e7,1.6312940875420578e7
0,2260,0.10769269457714988,67.64854560371806,1.3693236447486882e12,-0.0,2.3814485143303037e9,4.0127499976377983e12,0.337632582168929,0.3500012573757371,304.4184552167313,1.632744108780308e7,1.6327439225463262e7
0,2261,0.10772571215468218,67.64856694441997,1.3717066542007983e12,-0.0,2.3845708475862737e9,4.019808032191766e12,0.3376288185341347,0.3501085645027171,304.41855124988984,1.6341946424550733e7,1.6341944560786542e7
0,2262,0.10744567041522268,67.64841363441997,1.3740927873594531e12,-0.0,2.3876959269656706e9,4.026875399436894e12,0.33762505852778474,0.3491984288494737,304.41786135488985,1.6356457687339308e7,1.635645583228386e7
0,2263,0.10723563739407768,67.64836051558675,1.3764820469696438e12,-0.0,2.3908237523793545e9,4.033952104664835e12,0.3376213042371358,0.34851582153075245,304.41762232014037,1.637097564962147e7,1.6370973800998848e7
0,2264,0.1072817658341748,67.64837217996894,1.3788744357795227e12,-0.0,2.393954324826287e9,4.0410381556271904e12,0.3376175552749743,0.3486657389610681,304.4176748098603,1.6385500207637444e7,1.638549835717379e7
0,2265,0.10719199747013461,67.64819824513812,1.3812699565360488e12,-0.0,2.3970876468371115e9,4.0481335635500083e12,0.3376138097585751,0.3483739917779375,304.41689210312154,1.6400030657720333e7,1.6400028809803715e7
0,2266,0.10717849080927316,67.64817771554834,1.3836686119897268e12,-0.0,2.400223718335757e9,4.0552383337590977e12,0.33761007035750434,0.3483300951301378,304.41679971996757,1.6414567958079945e7,1.6414566110248566e7
0,2267,0.1070833320887014,67.64813319563433,1.386070404890438e12,-0.0,2.403362541284734e9,4.062352476202053e12,0.33760633568259535,0.34802082928827954,304.41659938035446,1.6429111608109863e7,1.6429109762999495e7
0,2268,0.10699865577305694,67.6480894701666,1.3884753379903755e12,-0.0,2.4065041166826935e9,4.0694759986459736e12,0.3376026058868167,0.347745631262435,304.4164026157497,1.6443661676538175e7,1.6443659833809773e7
0,2269,0.10697768883666292,67.64794087079233,1.3908834140421465e12,-0.0,2.4096484459998617e9,4.0766089099315396e12,0.3375988800847247,0.3476774887191545,304.4157339185655,1.6458217862773892e7,1.6458216020372344e7
0,2270,0.10662022505209146,67.64784468812884,1.393294635800846e12,-0.0,2.4127955305804114e9,4.0837512186166885e12,0.33759515971751325,0.34651573141929726,304.4153010965798,1.6472780619820325e7,1.647277878858413e7
0,2271,0.10656767457765692,67.6479368596033,1.3957090060213652e12,-0.0,2.415945370168495e9,4.090902929631287e12,0.33759144558356197,0.346344942377385,304.4157158682149,1.6487350322033724e7,1.6487348492141673e7
0,2272,0.10657157991583346,67.64780391051373,1.398126527460661e12,-0.0,2.419097967748607e9,4.098064055264175e12,0.3375877344587682,0.34635763472645875,304.4151175973118,1.6501925801281728e7,1.6501923970917953e7
0,2273,0.106528343223185,67.64780811877849,1.4005472028766384e12,-0.0,2.4222533234673867e9,4.1052346013647314e12,0.3375840292893385,0.3462171154753512,304.4151365345032,1.6516508086528348e7,1.6516506257209625e7
0,2274,0.10645807102598982,67.64758930905455,1.4029710350296194e12,-0.0,2.425411439779933e9,4.1124145790299487e12,0.3375803271789312,0.3459887308344669,304.4141518907455,1.65310961563849e7,1.6531094328980118e7
0,2275,0.10619378934296582,67.64749423712996,1.4053980266776414e12,-0.0,2.42857231692804e9,4.1196039943336494e12,0.3375766309619648,0.34512981536463894,304.41372406708484,1.6545690996690853e7,1.6545689177429533e7
0,2276,0.10617209700538374,67.64742674184262,1.4078281805843901e12,-0.0,2.431735955782193e9,4.126802854775881e12,0.337572939669857,0.34505931526749717,304.4134203382918,1.6560292327336626e7,1.6560290508428438e7
0,2277,0.10598602123822568,67.64730281201578,1.4102614995103008e12,-0.0,2.434902358505839e9,4.1340111708074946e12,0.33756925280521904,0.34445456902423344,304.41286265407103,1.6574899917215215e7,1.6574898103930948e7
0,2278,0.10581760930589876,67.64717331444831,1.4126979862222175e12,-0.0,2.438071525843273e9,4.1412289496487593e12,0.3375655706852046,0.34390723024417097,304.4122799150174,1.6589513907378418e7,1.6589512099146182e7
0,2279,0.10588500782681468,67.64713072680237,1.4151376434836094e12,-0.0,2.4412434582992306e9,4.148456197980337e12,0.3375618939350581,0.3441262754371477,304.4120882706107,1.6604134556097742e7,1.6604132745367557e7
0,2280,0.10583624359849161,67.64704151335681,1.4175804740613113e12,-0.0,2.444418158160663e9,4.1556929265450005e12,0.3375582216457411,0.3439677916950977,304.41168681010566,1.6618761491039934e7,1.6618759681531176e7
0,2281,0.10582039081417509,67.64675648764081,1.4200264807222585e12,-0.0,2.447595627048555e9,4.162939144575495e12,0.33755455258034683,0.343916270146069,304.41040419438366,1.6633394287131337e7,1.6633392477789903e7
0,2282,0.10559167295290768,67.64679924277567,1.4224756662379724e12,-0.0,2.450775864364144e9,4.1701948562410044e12,0.3375508909339226,0.34317293709694996,304.4105965924905,1.6648034431647273e7,1.6648032629285257e7
0,2283,0.10557235843237711,67.64684031480672,1.4249280333749944e12,-0.0,2.4539588720233912e9,4.177460071454408e12,0.3375472339319932,0.3431101649052256,304.41078141663024,1.6662680984082771e7,1.6662679182000581e7
0,2284,0.1054623847715718,67.64657796228636,1.4273835849069116e12,-0.0,2.457144653048689e9,4.184734802656294e12,0.33754357935429574,0.34275275050760834,304.4096008302886,1.667733309515929e7,1.6677331296253886e7
0,2285,0.10514255184511706,67.64651689097545,1.4298423236054448e12,-0.0,2.4603332066245704e9,4.1920190535316987e12,0.3375399311679953,0.34171329349663043,304.40932600938953,1.6691992196134467e7,1.6691990407098398e7
0,2286,0.10522244744385759,67.64627616507725,1.432304252243797e12,-0.0,2.463524534732238e9,4.199312834154098e12,0.337536286151713,0.34197295419253715,304.4082427428476,1.6706657198023822e7,1.6706655406105196e7
0,2287,0.10521098325698873,67.64627658174417,1.4347693735986248e12,-0.0,2.466718637411874e9,4.2066161501623306e12,0.3375326477577034,0.34193569558521336,304.40824461784877,1.6721329300497036e7,1.6721327508609284e7
0,2288,0.1048693329370072,67.64617213270061,1.4372376904447808e12,-0.0,2.469915517839105e9,4.213929014371092e12,0.3375290134076368,0.34082533204527343,304.40777459715275,1.673600752805932e7,1.673600574672176e7
0,2289,0.10499111987566118,67.64599356149725,1.4397092055594065e12,-0.0,2.4731151758809786e9,4.2212514320321533e12,0.33752538299785845,0.34122113959589884,304.4069710267376,1.6750691954313379e7,1.6750690168765722e7
0,2290,0.10495227114414496,67.64588068012212,1.4421839217222837e12,-0.0,2.4763176130402126e9,4.228583412139803e12,0.33752175785771443,0.3410948812184711,304.4064630605495,1.676538298557675e7,1.676538120093342e7
0,2291,0.104661217686469,67.64584949541786,1.4446618417117793e12,-0.0,2.4795228305747466e9,4.2359249631349653e12,0.3375181381353737,0.34014895748102425,304.4063227293804,1.678008066863487e7,1.6780078892919414e7
0,2292,0.10477671180153261,67.64568883183271,1.4471429683102605e12,-0.0,2.482730829743086e9,4.243276093460892e12,0.3375145219351019,0.340524313354981,304.4055997432472,1.6794784394765366e7,1.6794782615046278e7
0,2293,0.1046103551726757,67.64566421720919,1.4496273042988906e12,-0.0,2.485941611471689e9,4.250636810805693e12,0.3375109115590623,0.33998365431119604,304.40548897744134,1.680949492692899e7,1.6809493152168795e7
0,2294,0.10450122515427512,67.64559774195753,1.4521148524613835e12,-0.0,2.4891551773575106e9,4.2580071243967456e12,0.33750730550356367,0.33962898175139417,304.4051898388089,1.6824211756006774e7,1.6824209984383468e7
0,2295,0.1045565605177434,67.64530906039546,1.4546056155830178e12,-0.0,2.492371529427841e9,4.265387044453878e12,0.3375037023596364,0.339808821682666,304.4038907717796,1.6838934370140724e7,1.6838932596429747e7
0,2296,0.10438310007476234,67.64522208650604,1.457099596449789e12,-0.0,2.4955906672476115e9,4.2727765755507275e12,0.3375001054830611,0.3392450752429776,304.40349938927716,1.685366397504077e7,1.685366220650921e7
0,2297,0.10417356195652581,67.6451474470042,1.4595967978468223e12,-0.0,2.4988125927307253e9,4.280175727655654e12,0.3374965133532738,0.3385640763587089,304.4031635115189,1.6868400031756647e7,1.686839826954217e7
0,2298,0.104231992262756,67.64507625096088,1.4620972225645466e12,-0.0,2.5020373066709085e9,4.287584508165201e12,0.33749292576797196,0.33875397485395703,304.40284312932397,1.6883142509994112e7,1.6883140745600622e7
0,2299,0.10401668926525115,67.64491911536331,1.4646008733912869e12,-0.0,2.505264811622932e9,4.2950029285298335e12,0.3374893422794835,0.33805424011206625,304.4021360191349,1.689789116621699e7,1.689788940831832e7
0,2300,0.1039133596414837,67.64481491709498,1.4671077531184658e12,-0.0,2.5084951074264164e9,4.302430993962292e12,0.33748576375590633,0.337718418834822,304.4016671269274,1.6912646386559926e7,1.6912644631606005e7
0,2301,0.10389562628423091,67.64457894228885,1.4696178645381592e12,-0.0,2.51172819640644e9,4.3098687153930586e12,0.33748218882823916,0.33766078542375044,304.4006052402998,1.6927407649319544e7,1.692740589460162e7
0,2302,0.10382896652129861,67.64448663192613,1.4721312104425933e12,-0.0,2.5149640783773627e9,4.317316097982096e12,0.33747861958853964,0.3374441411942205,304.4001898436676,1.69421757353532e7,1.694217398241953e7
0,2303,0.10385423508924027,67.64424250142186,1.47464779362638e12,-0.0,2.518202756083467e9,4.324773153633844e12,0.33747505378334985,0.3375262640400309,304.3990912563984,1.6956949807124346e7,1.6956948053067032e7
0,2304,0.10352406619592852,67.64407654094009,1.4771676168862866e12,-0.0,2.5214442300560727e9,4.3322398891629043e12,0.3374714932902021,0.3364532151367677,304.3983444342304,1.697173052219229e7,1.697172877824437e7
0,2305,0.10336083656810902,67.64405520781571,1.47969068301776e12,-0.0,2.5246885002765794e9,4.3397163101197554e12,0.3374679383673357,0.3359227188463543,304.3982484351707,1.6986518059437215e7,1.6986516320316106e7
0,2306,0.10333719687497017,67.64380629465748,1.4822169948194663e12,-0.0,2.5279355703033857e9,4.347202430300141e12,0.33746438628803244,0.33584588984365304,304.39712832595865,1.7001311367684655e7,1.7001309628987778e7
0,2307,0.10345833098427182,67.64375178215985,1.4847465550902493e12,-0.0,2.531185438713171e9,4.354698252021036e12,0.337460840133649,0.3362395756988834,304.3968830197193,1.701611163905309e7,1.7016109896215294e7
0,2308,0.10322755432659596,67.64366501410134,1.4872793666307124e12,-0.0,2.53443810889271e9,4.3622037886936626e12,0.33745729844055106,0.33548955156143684,304.39649256345604,1.70309182415421e7,1.7030916505660437e7
0,2309,0.10326432342399766,67.64354972660055,1.489815432242644e12,-0.0,2.5376935810918984e9,4.3697190464985493e12,0.33745376097519497,0.3356090511279924,304.3959737697025,1.704573117530515e7,1.70457294379454e7
0,2310,0.10325420172484862,67.64316581523633,1.4923547547283313e12,-0.0,2.540951858602043e9,4.377244038642388e12,0.33745022612391795,0.335576155605758,304.3942461685635,1.7060549767629467e7,1.7060548030268703e7
0,2311,0.10287630011827982,67.6432596221854,1.4948973368936484e12,-0.0,2.544212938192545e9,4.3847787632693228e12,0.3374466994100646,0.3343479753844094,304.3946682998343,1.7075376131511427e7,1.7075374405727047e7
0,2312,0.10293412556124715,67.64303980874415,1.4974431815416692e12,-0.0,2.54747682509993e9,4.392323238089368e12,0.3374431747759087,0.3345359080740532,304.39367913934865,1.7090208018842578e7,1.7090206290923133e7
0,2313,0.10286546958196073,67.64285264032895,1.4999922914798354e12,-0.0,2.5507435190963073e9,4.399877468189924e12,0.3374396549462783,0.3343127761413724,304.3928368814803,1.710504641685013e7,1.7105044690772396e7
0,2314,0.10281895517069639,67.64258233199617,1.5025446695155356e12,-0.0,2.5540130219657087e9,4.407441463313114e12,0.33743613902237374,0.33416160430476327,304.39162049398277,1.711989099618362e7,1.7119889271251306e7
0,2315,0.10300466671557296,67.64264684717457,1.5051003184579583e12,-0.0,2.5572853316798205e9,4.415015224380827e12,0.3374326298984506,0.3347651668256121,304.3919108122856,1.7134742933050957e7,1.7134741201960474e7
0,2316,0.10267292118941324,67.64246173251594,1.5076592411191426e12,-0.0,2.560560454677354e9,4.422598771913609e12,0.33742912369304656,0.33368699386559303,304.3910777963217,1.7149600590348445e7,1.7149598869373176e7
0,2317,0.10250749418976879,67.6421328856247,1.5102214403067017e12,-0.0,2.563838390426442e9,4.430192110311365e12,0.3374256208862445,0.33314935611674856,304.3895979853112,1.716446425563863e7,1.7164462539540205e7
0,2318,0.10232741535977988,67.64209163570884,1.5127869188363904e12,-0.0,2.5671191373083024e9,4.437795241444255e12,0.33742212460500504,0.3325640999192846,304.3894123606898,1.7179335149087057e7,1.7179333438319888e7
0,2319,0.10232375167708586,67.64193919270195,1.5153556795203296e12,-0.0,2.5704026991151576e9,4.445408179727721e12,0.33741863193326727,0.33255219295052907,304.3887263671588,1.71942121421713e7,1.719421043120638e7
0,2320,0.1021831904371262,67.6416787306901,1.517927725174358e12,-0.0,2.5736890775425267e9,4.453030934724305e12,0.3374151430186403,0.33209536892066016,304.38755428810543,1.720909524918311e7,1.7209093542307165e7
0,2321,0.10208211445580288,67.64163272381066,1.5205030586138757e12,-0.0,2.5769782711293745e9,4.460663508677402e12,0.3374116600521481,0.33176687198135935,304.38734725714795,1.722398537684524e7,1.7223983672820617e7
0,2322,0.10205932358630235,67.64141258002033,1.5230816826569563e12,-0.0,2.580270283942017e9,4.468305916656407e12,0.33740818027821273,0.33169280165548265,304.38635661009147,1.7238881428365447e7,1.723887972474289e7
0,2323,0.10183856495291015,67.64124610280768,1.5256636001217864e12,-0.0,2.5835651159003463e9,4.475958164114718e12,0.3374047054001961,0.33097533609695795,304.3856074626346,1.725378405091825e7,1.7253782353884187e7
0,2324,0.10188024730098354,67.64103020671925,1.5282488138294495e12,-0.0,2.5868627683093677e9,4.4836202597215205e12,0.33740123450550114,0.3311108037281965,304.38463593023664,1.726869294610486e7,1.7268691247459933e7
0,2325,0.10170785594283367,67.6409060102671,1.5308373265994172e12,-0.0,2.5901632420064025e9,4.491292211065469e12,0.3373977687596666,0.33055053181420946,304.384077046202,1.7283608519784905e7,1.7283606826213326e7
0,2326,0.10166085274728685,67.64078424218214,1.5334291412541418e12,-0.0,2.593466538377981e9,4.498974027013043e12,0.3373943073962318,0.33039777142868226,304.3835290898196,1.7298530514551673e7,1.729852882213875e7
0,2327,0.10155239805487798,67.64034041577226,1.5360242606185125e12,-0.0,2.5967726615345354e9,4.506665722772352e12,0.33739084824157367,0.33004529367835345,304.38153187097515,1.7313458018843714e7,1.731345632950469e7
0,2328,0.1013476769617403,67.64035106521997,1.5386226875167058e12,-0.0,2.6000816065047593e9,4.514367292426374e12,0.33738739666736794,0.32937995012565596,304.3815797934899,1.7328393222206347e7,1.7328391538937483e7
0,2329,0.10133689159781534,67.6401256289513,1.5412244247743257e12,-0.0,2.603393379625424e9,4.522078756373286e12,0.33738394778301795,0.3293448976928999,304.38056533028083,1.7343334173250437e7,1.734333249001187e7
0,2330,0.10133101517442365,67.63995104509004,1.5438294752181028e12,-0.0,2.6067079800730824e9,4.529800118352179e12,0.33738050363451527,0.3293257993168769,304.3797797029052,1.735828168389951e7,1.7358280000538792e7
0,2331,0.10115317118618797,67.63981725505283,1.5464378416773855e12,-0.0,2.6100254094008756e9,4.537531387636056e12,0.3373770642126432,0.3287478063551109,304.3791776477377,1.7373235728702627e7,1.73732340505696e7
0,2332,0.10131346333570442,67.63956453856846,1.5490495269802908e12,-0.0,2.613345669394258e9,4.545272574047118e12,0.33737362821860506,0.3292687558410394,304.3780404235581,1.73881958491693e7,1.7388194165745325e7
0,2333,0.1009683448065166,67.63943552331143,1.5516645339604287e12,-0.0,2.616668760496622e9,4.55302368427819e12,0.33737019763202947,0.32814712062117896,304.3774598549015,1.7403162742896453e7,1.7403161069898993e7
0,2334,0.10113826090037985,67.63922943568275,1.5542828654466462e12,-0.0,2.619994684082192e9,4.560784727201189e12,0.3373667706769005,0.3286993479262345,304.3765324605724,1.7418135827315282e7,1.7418134148735136e7
0,2335,0.10096428493243406,67.63908958188313,1.5569045242739817e12,-0.0,2.6233234414325595e9,4.568555711471045e12,0.33736334865589296,0.3281339260304107,304.37590311847407,1.7433115520353533e7,1.7433113846877653e7
0,2336,0.10080384410612317,67.63872610681851,1.5595295132761729e12,-0.0,2.626655035760193e9,4.576336650259638e12,0.3373599294650496,0.3276124933449003,304.3742674806833,1.7448100999750696e7,1.74480993309528e7
0,2337,0.10076110016967177,67.63855989870711,1.5621578352890498e12,-0.0,2.6299894644308844e9,4.584127543085928e12,0.3373565158957811,0.32747357555143325,304.37351954418205,1.746309344913418e7,1.7463091781361308e7
0,2338,0.1004710800271717,67.6383167125856,1.5647894931491968e12,-0.0,2.6333267316243925e9,4.591928405388633e12,0.3373531062352991,0.32653101008830804,304.3724252066352,1.7478092102218576e7,1.747809044313033e7
0,2339,0.10060722052244753,67.63822195900367,1.5674244896957695e12,-0.0,2.6366668355128546e9,4.599739238568797e12,0.3373497017237328,0.32697346669795446,304.3719988155165,1.7493097582523152e7,1.749309591892053e7
0,2340,0.10049166415854309,67.63806877525158,1.570062827767496e12,-0.0,2.6400097801894403e9,4.607560057875794e12,0.3373463012316719,0.32659790851526505,304.3713094886321,1.750810931881345e7,1.7508107658490922e7
0,2341,0.10021548731904885,67.63788281988431,1.5727045102047888e12,-0.0,2.643355566508111e9,4.615390870990698e12,0.3373429048897017,0.32570033378690877,304.3704726894794,1.752312738184901e7,1.7523125729769673e7
0,2342,0.10040274931852745,67.63760426566847,1.5753495398486365e12,-0.0,2.646704195309151e9,4.6232316855653955e12,0.3373395120541397,0.3263089352852142,304.3692191955081,1.7538151592990026e7,1.7538149934823055e7
0,2343,0.10025011671030223,67.6373455663471,1.5779979195429355e12,-0.0,2.650055667981717e9,4.631082510538228e12,0.33733612377708155,0.32581287930848224,304.3680550485619,1.755318228202291e7,1.7553180628279395e7
0,2344,0.09999905570182471,67.63730197065274,1.5806496521319695e12,-0.0,2.653409983514758e9,4.638943349226623e12,0.3373327412423964,0.3249969310309303,304.36785886793734,1.7568219994315654e7,1.7568218348029576e7
0,2345,0.1000736360675702,67.63695053119514,1.583304740460497e12,-0.0,2.656767147443517e9,4.646814220294551e12,0.33732936083237663,0.3252393172196032,304.3662773903781,1.758326325141615e7,1.7583261602532536e7
0,2346,0.0997888628465827,67.6367403200525,1.5859631873752542e12,-0.0,2.660127157746762e9,4.654695124698649e12,0.3373259857623381,0.3243138042513938,304.3653314402362,1.759831332817713e7,1.759831168778154e7
0,2347,0.09991864319498937,67.6366435447002,1.5886249957236897e12,-0.0,2.663490014709398e9,4.662586068799268e12,0.3373226155379919,0.32473559038371547,304.3648959511509,1.7613370133558866e7,1.7613368488868833e7
0,2348,0.09968949466928102,67.63631245859519,1.5912901683562268e12,-0.0,2.6668557241032968e9,4.670487071838313e12,0.33731924817798487,0.32399085767516334,304.3634060636783,1.76284327021382e7,1.7628431064216226e7
0,2349,0.09951664175086683,67.63619992462611,1.5939587081213894e12,-0.0,2.670224282080005e9,4.678398130484543e12,0.33731588646999416,0.3234290856903172,304.3628996608175,1.7643502300842844e7,1.7643500667947367e7
0,2350,0.09963960962018742,67.63595737122806,1.5966306178717744e12,-0.0,2.673595692930079e9,4.686319260513911e12,0.3373125280457383,0.3238287312656091,304.3618081705263,1.7658577945392534e7,1.765857630842132e7
0,2351,0.09952384542479684,67.63568948805275,1.59930590045953e12,-0.0,2.6769699576455417e9,4.694250469965138e12,0.3373091737857035,0.3234524976305897,304.3606026962374,1.767365993902839e7,1.767365830532781e7
0,2352,0.09935370904832859,67.63547228438175,1.601984558739086e12,-0.0,2.6803470763953013e9,4.702191764942663e12,0.33730582410310683,0.3228995544070679,304.3596252797179,1.7688748492428828e7,1.7688746863667697e7
0,2353,0.09932442812960904,67.63530790234589,1.6046665955642576e12,-0.0,2.683727050065303e9,4.7101431532394e12,0.3373024789275434,0.32280439142122935,304.3588855605565,1.7703843608368132e7,1.770384198021635e7
0,2354,0.0990697938825324,67.63506962941995,1.6073520137923186e12,-0.0,2.6871098817178006e9,4.718104647771384e12,0.3372991375765564,0.3219768301182303,304.35781333238975,1.7718944936646003e7,1.7718943316019278e7
0,2355,0.09928533251601077,67.63477017814753,1.6100408162807722e12,-0.0,2.6904955714107637e9,4.726076254391577e12,0.33729579986447344,0.32267733067703497,304.3564658016639,1.7734052501666553e7,1.7734050874135766e7
0,2356,0.0989586765188619,67.6345818945127,1.6127330058880479e12,-0.0,2.693884120075244e9,4.734057981009228e12,0.33729246726892603,0.32161569868630113,304.3556185253072,1.7749166804372072e7,1.774916518657456e7
0,2357,0.09893215074020485,67.63437284784875,1.6154285854747383e12,-0.0,2.69727552903543e9,4.74204983646177e12,0.33728913861987103,0.32152948990566577,304.3546778153194,1.7764287460171044e7,1.7764285842898723e7
0,2358,0.09883110476625695,67.63415935423006,1.6181275579012585e12,-0.0,2.700669799896988e9,4.750051830255839e12,0.33728581415645154,0.3212010904903351,304.3537170940353,1.7779414521052435e7,1.7779412906587794e7
0,2359,0.09875976321589788,67.63381382418088,1.6208299260293713e12,-0.0,2.7040669350960026e9,4.758063973862099e12,0.33728249302665336,0.32096923045166814,304.3521622088139,1.779454762689168e7,1.779454601432406e7
0,2360,0.09857316558607884,67.6336183944471,1.6235356927240166e12,-0.0,2.707466933027934e9,4.766086269221907e12,0.33727917706200994,0.3203627881547562,304.35128277501195,1.780968757266706e7,1.780968596552006e7
0,2361,0.09877906437733494,67.63342111070125,1.6262448608502942e12,-0.0,2.7108697957751355e9,4.7741187269748e12,0.3372758651026004,0.32103195922633854,304.3503949981556,1.782483392317858e7,1.7824832309448104e7
0,2362,0.09857656922441846,67.63311057778618,1.628957433272651e12,-0.0,2.714275526980058e9,4.782161361454247e12,0.3372725567443121,0.32037384997935997,304.3489976000378,1.7839986378667466e7,1.783998477084667e7
0,2363,0.09847329795356385,67.63303424604257,1.6316734128585154e12,-0.0,2.71768412325703e9,4.790214170397847e12,0.3372692539656544,0.3200382183490825,304.3486541071916,1.7855145906586133e7,1.7855144301637106e7
0,2364,0.09828105052633901,67.63275067185019,1.6343928024777405e12,-0.0,2.721095590995637e9,4.798277174635945e12,0.33726595406852106,0.31941341421060176,304.34737802332586,1.7870311270354316e7,1.787030967098997e7
0,2365,0.09845272673809509,67.63245940041104,1.6371156049986406e12,-0.0,2.724509928530381e9,4.806350375975711e12,0.3372626581272734,0.31997136189880904,304.34606730184964,1.7885483022985127e7,1.788548141809667e7
0,2366,0.09813569030099467,67.63223060053701,1.6398418232931892e12,-0.0,2.727927137549681e9,4.814433784149356e12,0.3372593668875723,0.3189409934782327,304.34503770241656,1.790066137533883e7,1.790065977984146e7
0,2367,0.09817336460501501,67.63193706517538,1.6425714602325046e12,-0.0,2.7313472194538e9,4.822527408214641e12,0.33725607923974105,0.3190634349662988,304.3437167932892,1.7915845956585247e7,1.791584435965766e7
0,2368,0.09814586319209424,67.63164257587084,1.6453045186898096e12,-0.0,2.7347701753615503e9,4.830631256566342e12,0.33725279572919686,0.3189740553743063,304.3423915914188,1.7931036952616915e7,1.7931035356246006e7
0,2369,0.09804458053306869,67.63136697227458,1.648041001540543e12,-0.0,2.738196006268711e9,4.838745337310034e12,0.3372495164740342,0.31864488673247326,304.3411513752356,1.7946234419247475e7,1.7946232825682014e7
0,2370,0.0976788136352839,67.63125406355059,1.6507809116593762e12,-0.0,2.741624711978793e9,4.846869655730364e12,0.337246242417126,0.3174561443146727,304.34064328597765,1.7961438763058e7,1.7961437180339027e7
0,2371,0.0977147507890156,67.63086207820831,1.653524251924445e12,-0.0,2.7450562978987613e9,4.855004230393519e12,0.33724297059996905,0.3175729400643007,304.3388793519374,1.7976648733675003e7,1.7976647149585333e7
0,2372,0.09749653576675907,67.63070528072396,1.6562710252134048e12,-0.0,2.7484907601616025e9,4.863149057889916e12,0.3372397044030792,0.316863741241967,304.3381737632578,1.7991865784631412e7,1.7991864206888836e7
0,2373,0.09772135104496718,67.63036222604606,1.6590212344048872e12,-0.0,2.751928103943142e9,4.871304156252188e12,0.3372364409924651,0.31759439089614333,304.33663001720726,1.8007088722284794e7,1.800708713743728e7
0,2374,0.0974904310682096,67.63014175485914,1.6617748823802927e12,-0.0,2.7553683281072555e9,4.879469528546332e12,0.3372331825708481,0.3168439009716812,304.3356378968661,1.8022318427554157e7,1.8022316849442214e7
0,2375,0.09763435353220648,67.62989979203192,1.6645319720214727e12,-0.0,2.7588114343557367e9,4.887645184573402e12,0.3372299279504379,0.31731164897967107,304.33454906414363,1.803755448283369e7,1.803755290007412e7
0,2376,0.09734924470044393,67.62960656886733,1.667292506210687e12,-0.0,2.762257425468087e9,4.895831136701487e12,0.337226677240978,0.31638504527644273,304.333229559903,1.805279681769132e7,1.8052795243308205e7
0,2377,0.09731950812064569,67.62936345518331,1.6700564878327761e12,-0.0,2.7657063004023013e9,4.904027388223494e12,0.3372234307961697,0.31628840139209846,304.3321355483249,1.806804570530361e7,1.8068044131546047e7
0,2378,0.09719602418517842,67.62897901602804,1.6728239197725515e12,-0.0,2.7691580632587633e9,4.912233954656788e12,0.33722018758847094,0.31588707860182985,304.3304055721262,1.8083300614599943e7,1.808329904430818e7
0,2379,0.09708631046946968,67.6289307560007,1.6755948049180232e12,-0.0,2.772612709147842e9,4.920450830144692e12,0.3372169504291155,0.31553050902577645,304.33018840200316,1.8098562882475864e7,1.8098561315231264e7
0,2380,0.09716701930197016,67.62859842656574,1.678369146156263e12,-0.0,2.7760702467569914e9,4.928678041125377e12,0.3372137155387777,0.315792812731403,304.32869291954586,1.8113830767325148e7,1.8113829197362605e7
0,2381,0.09690110945832814,67.62828525565902,1.6811469463764792e12,-0.0,2.779530674319111e9,4.936915589177323e12,0.3372104849196031,0.31492860573956644,304.3272836504656,1.8129105127879553e7,1.812910356568816e7
0,2382,0.09689059211615861,67.62814099612542,1.6839282084680515e12,-0.0,2.7829939902354155e9,4.945163476272708e12,0.3372072592315269,0.31489442437751547,304.32663448256443,1.8144386374042433e7,1.8144384811896283e7
0,2383,0.0970518549014647,67.62775818971386,1.686712935323659e12,-0.0,2.7864602010465236e9,4.953421723770207e12,0.3372040360859054,0.31541852842976026,304.32491185371236,1.815967336534849e7,1.8159671798050944e7
0,2384,0.09680578539740835,67.62744814350533,1.689501129834945e12,-0.0,2.789929304851022e9,4.961690332929891e12,0.3372008175289261,0.31461880254157715,304.323516645774,1.8174966983517587e7,1.817496542338895e7
0,2385,0.09655655343528252,67.62720832883258,1.6922927948973936e12,-0.0,2.7934013022771606e9,4.969969311033635e12,0.3371976033889403,0.3138087986646682,304.3224374797466,1.81902672148706e7,1.8190265661992673e7
0,2386,0.0967718433503848,67.62694368510125,1.6950879334048198e12,-0.0,2.7968761950779796e9,4.978258668051239e12,0.33719439293164444,0.3145084908887506,304.3212465829556,1.820557378555642e7,1.820557222590962e7
0,2387,0.09629729179833102,67.62659924233608,1.697886548253327e12,-0.0,2.800353986908311e9,4.986558418496812e12,0.3371911862460975,0.31296619834457584,304.31969659051236,1.8220886560220808e7,1.8220885014612097e7
0,2388,0.09644494448498402,67.62635194797602,1.7006886423423906e12,-0.0,2.80383467470765e9,4.994868560859479e12,0.3371879838876941,0.313446069576198,304.3185837658921,1.8236206013354044e7,1.823620446302997e7
0,2389,0.09639155509549091,67.62598310643952,1.7034942185693777e12,-0.0,2.8073182638111725e9,5.003189113675514e12,0.33718478487191716,0.3132725540603455,304.31692397897785,1.825153154573543e7,1.8251529996750455e7
0,2390,0.09629640631000236,67.62580653157983,1.706303279834434e12,-0.0,2.8108047509970403e9,5.011520075048492e12,0.3371815909559236,0.31296332050750764,304.31612939210925,1.826686403352334e7,1.826686248713522e7
0,2391,0.09617644409432427,67.62542542088015,1.7091158290389392e12,-0.0,2.8142941427901096e9,5.019861466372213e12,0.33717839982927683,0.3125734433065539,304.31441439396065,1.8282202365433063e7,1.828220082238652e7
0,2392,0.09612137106958238,67.62519333326804,1.711931869085955e12,-0.0,2.817786435494991e9,5.028213284618063e12,0.3371752134965161,0.31239445597614274,304.3133699997062,1.829754752987942e7,1.829754598822168e7
0,2393,0.09607239580094087,67.62495315858703,1.714751402877925e12,-0.0,2.821281632533399e9,5.036575543774499e12,0.3371720310638903,0.31223528635305786,304.31228921364163,1.8312899087941237e7,1.8312897547488872e7
0,2394,0.09587385787296926,67.62466618386836,1.7175744333196199e12,-0.0,2.824779735886691e9,5.044948254393119e12,0.3371688523592081,0.3115900380871501,304.3109978274076,1.8328256933778636e7,1.832825539902334e7
0,2395,0.09580755863405949,67.62424966327835,1.7204009633181006e12,-0.0,2.828280747518046e9,5.053331426987619e12,0.3371656768065756,0.3113745655606933,304.30912348475255,1.8343620831376586e7,1.8343619298344888e7
0,2396,0.09579624457616914,67.62414727936228,1.7232309957811565e12,-0.0,2.8317846625709376e9,5.061725055738811e12,0.3371625069550202,0.3113377948725497,304.30866275713026,1.835899202348574e7,1.8358990490528647e7
0,2397,0.09560115579271584,67.62367771628698,1.7260645336157686e12,-0.0,2.83529149213733e9,5.070129173037411e12,0.33715933900597717,0.3107037563263265,304.30654972329137,1.83743686075698e7,1.8374367080196213e7
0,2398,0.09546640583970396,67.62353285306489,1.728901579732846e12,-0.0,2.838801227348861e9,5.078543763449724e12,0.33715617679405746,0.3102658189790379,304.305897838792,1.8389752515464578e7,1.8389750991861958e7
0,2399,0.09550033313746599,67.62315429301088,1.7317421370426135e12,-0.0,2.842313877149217e9,5.086968854238358e12,0.33715301711296214,0.3103760826967645,304.304194318549,1.840514218330383e7,1.840514065842251e7
0,2400,0.0954106692481406,67.62285312641464,1.734586208457575e12,-0.0,2.8458294387732973e9,5.095404444598338e12,0.3371498618180162,0.3100846750564569,304.30283906886586,1.84205384859951e7,1.8420536963534363e7
0,2401,0.09544342018883573,67.622486729684,1.7374337968916248e12,-0.0,2.849347915114911e9,5.103850547299276e12,0.3371467100137089,0.3101911156137161,304.30119028357797,1.843594102070756e7,1.843593949700403e7
0,2402,0.09537473620277853,67.6221688070762,1.740284905258052e12,-0.0,2.852869306080479e9,5.11230716794726e12,0.3371435624103901,0.30996789265903024,304.2997596318429,1.8451350109000735e7,1.8451348587090235e7
0,2403,0.09523193782919251,67.62195527914156,1.7431395364734165e12,-0.0,2.856393612012555e9,5.120774313192754e12,0.3371404193009839,0.30950379794487565,304.298798756137,1.846676590673338e7,1.8466764388831373e7
0,2404,0.09530132270606498,67.62174193220014,1.745997693454468e12,-0.0,2.8599208352104745e9,5.129251994391513e12,0.33713727999519066,0.30972929879471117,304.29783869490063,1.84821881179165e7,1.8482186597678855e7
0,2405,0.0951036762764929,67.62121522663105,1.7488593791202495e12,-0.0,2.8634509822364197e9,5.13774023315834e12,0.33713414291824767,0.3090869478986019,304.29546851983974,1.849761587379495e7,1.8497614359202735e7
0,2406,0.09499663559099857,67.62102355955436,1.7517245963891213e12,-0.0,2.866984044201307e9,5.146239013959223e12,0.33713101153331193,0.3087390656707453,304.2946060179946,1.851305098113245e7,1.851304946947555e7
0,2407,0.09486336285813846,67.62072248032317,1.7545933481827456e12,-0.0,2.8705200290624857e9,5.154748361770657e12,0.33712788341213745,0.30830592928894995,304.29325116145424,1.8528492199440714e7,1.8528490691499002e7
0,2408,0.09480497577131144,67.6204592615728,1.7574656374219792e12,-0.0,2.8740589356945333e9,5.163268279730456e12,0.33712475932684866,0.3081161712567622,304.2920666770776,1.8543939938728385e7,1.8543938432268154e7
0,2409,0.09472354486981097,67.62001568668218,1.7603414670305708e12,-0.0,2.8776007687542677e9,5.17179878489846e12,0.3371216381092604,0.30785152082688566,304.29007059006983,1.8559393590834193e7,1.8559392086541172e7
0,2410,0.09480008991744311,67.61974041109477,1.7632208399330854e12,-0.0,2.881145523919948e9,5.18033987271399e12,0.33711852160132766,0.3081002922316901,304.28883184992645,1.8574854127061587e7,1.857485262023029e7
0,2411,0.09449255780468638,67.61943046349374,1.7661037590537764e12,-0.0,2.884693206268512e9,5.188891561259605e12,0.33711540887167724,0.3071008128652307,304.2874370857218,1.859032098889872e7,1.859031949096389e7
0,2412,0.0945919953417306,67.61908331207789,1.7689902273204023e12,-0.0,2.888243815904097e9,5.197453856640279e12,0.33711229962900613,0.30742398486062444,304.2858749043505,1.860579415674846e7,1.860579265559957e7
0,2413,0.09435983244130638,67.61874536931764,1.7718802476609165e12,-0.0,2.8917973544108605e9,5.20602676853249e12,0.3371091943742361,0.30666945543424573,304.28435416192934,1.8621273771977898e7,1.8621272277474802e7
0,2414,0.09431710884998773,67.6184066690942,1.7747738230039731e12,-0.0,2.8953538223936753e9,5.214610304254359e12,0.3371060928676349,0.3065306037624601,304.2828300109239,1.8636759798486482e7,1.8636758304996837e7
0,2415,0.09408438471289736,67.61818066135967,1.777670956280699e12,-0.0,2.898913219840147e9,5.223204469633256e12,0.3371029958430893,0.3057742503169164,304.28181297611854,1.865225255904483e7,1.8652251072204426e7
0,2416,0.09423755690738883,67.61798898028577,1.780571650420957e12,-0.0,2.9024755483300133e9,5.231809274344355e12,0.3370999026717641,0.3062720599490137,304.28095041128597,1.866775182565894e7,1.866775033402192e7
0,2417,0.09406439712667233,67.6174708306995,1.783475908359973e12,-0.0,2.906040815837199e9,5.240424743518538e12,0.33709681166142147,0.30570929066168506,304.27861873814777,1.868325660241523e7,1.868325511565996e7
0,2418,0.09392749532934941,67.61726794002568,1.7863837330300425e12,-0.0,2.909609012886243e9,5.249050860128893e12,0.33709372611644645,0.3052643598203856,304.2777057301156,1.8698768675038934e7,1.86987671920864e7
0,2419,0.09394713563727017,67.61687415886601,1.7892951273677786e12,-0.0,2.913180148558622e9,5.257687651995527e12,0.3370906432859855,0.30532819082112805,304.27593371489706,1.871428662875462e7,1.8714285144967806e7
0,2420,0.09391928163979435,67.616479826552,1.7922100943080657e12,-0.0,2.916754221343451e9,5.266335121343086e12,0.33708756425048947,0.3052376653293316,304.274159219484,1.872981099811117e7,1.8729809514896747e7
0,2421,0.09382666928966632,67.6162025495417,1.7951286367892036e12,-0.0,2.9203312305709825e9,5.274993272423145e12,0.3370844896307649,0.30493667519141554,304.2729114729376,1.874534211152891e7,1.87453406308044e7
0,2422,0.09372932666317652,67.61584149014473,1.7980507577498516e12,-0.0,2.9239111806143274e9,5.283662121698049e12,0.33708141833710237,0.30462031165532366,304.2712867056513,1.8760879407629374e7,1.876087792953325e7
0,2423,0.09358977273235576,67.61538320221628,1.8009764601307202e12,-0.0,2.9274940729847054e9,5.292341678711222e12,0.33707835030924255,0.30416676138015625,304.2692244099733,1.8776422849570796e7,1.8776421375348587e7
0,2424,0.09368195325375128,67.61512726022522,1.803905746873016e12,-0.0,2.9310799035807824e9,5.301031939406801e12,0.33707528702147194,0.30446634807469164,304.2680726710135,1.879197326872871e7,1.879197179153176e7
0,2425,0.09352153107766176,67.61471164381278,1.8068386209185095e12,-0.0,2.93466868027251e9,5.309732928742327e12,0.3370722267320508,0.3039449760024007,304.26620239715754,1.880752966287725e7,1.8807528190170757e7
0,2426,0.09344409046233941,67.61440455658166,1.8097750852113372e12,-0.0,2.9382603993550687e9,5.31844464362406e12,0.33706917072481274,0.3036932940026031,304.2648205046175,1.882309277480789e7,1.8823091304138422e7
0,2427,0.09322493084648198,67.61421830819583,1.8127151426969915e12,-0.0,2.9418550621330314e9,5.327167093099875e12,0.3370661191278981,0.3029810252510664,304.26398238688125,1.8838662642279033e7,1.8838661177824e7
0,2428,0.09335911732468614,67.61374988640513,1.8156587963208362e12,-0.0,2.945452675863131e9,5.335900300674846e12,0.33706306967889593,0.30341713130522996,304.2618744888231,1.8854238133773636e7,1.8854236665114116e7
0,2429,0.09307721201084374,67.61345198360868,1.8186060490308267e12,-0.0,2.9490532352803273e9,5.344644259465088e12,0.337060024977382,0.3025009390352421,304.2605339262391,1.8869820523639128e7,1.8869819063038837e7
0,2430,0.09327398715136995,67.61318260407782,1.8215569037743696e12,-0.0,2.9526567426720486e9,5.353398980918708e12,0.3370569839796726,0.30314045824195235,304.2593217183502,1.8885409401853703e7,1.8885407935209144e7
0,2431,0.09311570715212861,67.61274162150713,1.8245113635029045e12,-0.0,2.9562632038839493e9,5.362164485138977e12,0.33705394593141924,0.30262604824441797,304.25733729678205,1.8901004223710753e7,1.8901002761483315e7
0,2432,0.09298496507222845,67.61229841582558,1.8274694311665603e12,-0.0,2.9598726167030644e9,5.370940772655293e12,0.3370509115720173,0.30220113648474245,304.2553428712151,1.891660545538733e7,1.891660399676177e7
0,2433,0.09294829915497486,67.61201607748956,1.8304311097179883e12,-0.0,2.963484979425422e9,5.379727845224063e12,0.3370478817047085,0.3020819722536683,304.254072348703,1.8932213550295167e7,1.893221209250242e7
0,2434,0.09292626385479402,67.61169472190595,1.8333964021097283e12,-0.0,2.9671002968138957e9,5.388525720335294e12,0.3370448553269353,0.3020103575280806,304.25262624857675,1.894782795261353e7,1.894782649522332e7
0,2435,0.09285983640692484,67.61118100341317,1.8363653112976426e12,-0.0,2.9707185728598804e9,5.397334413616167e12,0.3370418316772345,0.3017944683225057,304.25031451535926,1.896344823610028e7,1.8963446780417934e7
0,2436,0.09251210060686925,67.61100677364144,1.8393378402371987e12,-0.0,2.974339799824794e9,5.406153912135998e12,0.3370388135229169,0.30066432697232504,304.24953048138644,1.8979075886151705e7,1.897907444043368e7
0,2437,0.09246704139487302,67.61061420240142,1.8423139918845513e12,-0.0,2.9779639878392634e9,5.414984246479733e12,0.3370357978402555,0.30051788453333733,304.2477639108064,1.8994709339607235e7,1.899470789496665e7
0,2438,0.0925674063135904,67.61009691680229,1.8452937691985479e12,-0.0,2.9815911367414427e9,5.423825422177089e12,0.3370327851554874,0.3008440705191688,304.2454361256103,1.9010348859881844e7,1.901034741205522e7
0,2439,0.09249031338728947,67.60980126687733,1.848277175139583e12,-0.0,2.9852212420658946e9,5.432677434259134e12,0.33702977730848316,0.30059351850869076,304.24410570094796,1.902599541659863e7,1.9025993970790073e7
0,2440,0.09231515982645942,67.60954275110505,1.8512642126682734e12,-0.0,2.9888543081601243e9,5.441540299242431e12,0.33702677333604736,0.30002426943599314,304.24294237997276,1.9041648494593196e7,1.904164705367425e7
0,2441,0.09222757980087729,67.60908164633224,1.8542548847450615e12,-0.0,2.9924903402811084e9,5.450414035881124e12,0.33702377197692895,0.29973963435285117,304.2408674084951,1.9057307423537925e7,1.905730598494052e7
0,2442,0.09237831672658564,67.60889191582902,1.8572491943329326e12,-0.0,2.9961293308925376e9,5.459298631706644e12,0.3370207755358238,0.30022952936140335,304.24001362123056,1.9072973520643808e7,1.9072972077391416e7
0,2443,0.09210577976198664,67.60846542812575,1.8602471443988723e12,-0.0,2.9997712913440175e9,5.4681941203545625e12,0.33701778169894464,0.2993437842264566,304.2380944265659,1.9088645381653726e7,1.9088643946137056e7
0,2444,0.09219984103334398,67.60802186056209,1.8632487379062463e12,-0.0,3.003416217751381e9,5.477100498278129e12,0.3370147912951651,0.29964948335836794,304.2360983725294,1.910432360584183e7,1.9104322167333182e7
0,2445,0.09182669869053219,67.60780200994834,1.8662539778228235e12,-0.0,3.0070641081092577e9,5.486017766504312e12,0.33701180577522105,0.2984367707442296,304.23510904476757,1.9120008876303673e7,1.9120007448457293e7
0,2446,0.09194460125052972,67.60732708195786,1.8692628671168318e12,-0.0,3.010714971036782e9,5.494945952039137e12,0.33700882246484376,0.29881995406422157,304.2329718688104,1.9135699845680825e7,1.913569841415419e7
0,2447,0.09177424774493939,67.60692435622595,1.8722754087565925e12,-0.0,3.0143688028626194e9,5.503885051848237e12,0.33700584322197286,0.298266305171053,304.23115960301675,1.91513974368805e7,1.915139601008658e7
0,2448,0.09168366593767124,67.60650885046755,1.8752916057129807e12,-0.0,3.018025605836365e9,5.512835077374441e12,0.3370028675039155,0.29797191429743153,304.22928982710397,1.9167101407700844e7,1.9167099983309552e7
0,2449,0.09180936927922802,67.60615587089777,1.8783114609577617e12,-0.0,3.021685379566761e9,5.521796033601236e12,0.3369998956269585,0.29838045015749104,304.22770141903993,1.9182811965499315e7,1.918281053720425e7
0,2450,0.09156731730969835,67.6057573385493,1.8813349774643296e12,-0.0,3.025348128128781e9,5.530767936451184e12,0.33699692724848473,0.29759378125651964,304.22590802347185,1.919852881870457e7,1.9198527397228066e7
0,2451,0.09170931043209807,67.60542783661646,1.884362158203995e12,-0.0,3.029013849495906e9,5.53975078691047e12,0.33699396267432996,0.2980552589043187,304.224425264774,1.9214252274318717e7,1.9214250848467004e7
0,2452,0.09140232466210578,67.60510110008758,1.887393006155225e12,-0.0,3.0326825473238597e9,5.548744599882879e12,0.3369910018459659,0.2970575551518438,304.2229549503941,1.9229982160961278e7,1.922998074381388e7
0,2453,0.09136144584353215,67.60466919941462,1.890427524294123e12,-0.0,3.036354223859057e9,5.557749386832145e12,0.33698804400897187,0.2969246989914795,304.22101139736577,1.9245718167451564e7,1.9245716751257185e7
0,2454,0.09125497630324864,67.60430352009602,1.893465715596925e12,-0.0,3.040028877529738e9,5.566765149861052e12,0.33698509008862454,0.29657867298555807,304.2193658404321,1.9261460775479566e7,1.926145936214464e7
0,2455,0.09126186413310325,67.60388703633352,1.89650758304347e12,-0.0,3.0437065115328436e9,5.575791902769661e12,0.3369821394609228,0.29660105843258555,304.2174916635008,1.927720965692037e7,1.927720824315036e7
0,2456,0.0910133021035965,67.60342411534742,1.8995531296138926e12,-0.0,3.0473871275411053e9,5.5848296556270625e12,0.33697919226122663,0.2957932318366886,304.21540851906343,1.929296482966855e7,1.9292963422879677e7
0,2457,0.09119805998839159,67.60310440548429,1.9026023582897466e12,-0.0,3.051070722098128e9,5.593878405905353e12,0.33697624916397545,0.29639369496227264,304.2139698246793,1.9308726810143687e7,1.930872539775844e7
0,2458,0.09104940735537131,67.60264011148669,1.905655272053965e12,-0.0,3.054757303111549e9,5.602938178994222e12,0.33697330904298295,0.2959105739049568,304.21188050169013,1.932449481037889e7,1.932449340207575e7
0,2459,0.09091486487002483,67.60233961505743,1.9087118738891875e12,-0.0,3.058446865272732e9,5.612008967816461e12,0.33697037323977297,0.2954733108275807,304.21052826775843,1.9340269681932095e7,1.934026827729785e7
0,2460,0.09083988623240152,67.60180131181416,1.9117721667803022e12,-0.0,3.062139417617624e9,5.621090800559053e12,0.3369674398416791,0.29522963025530496,304.2081059031637,1.9356050308262553e7,1.935604890556821e7
0,2461,0.09044326556976082,67.60143299009205,1.9148361537149973e12,-0.0,3.065834953879788e9,5.630183667783161e12,0.3369645108828043,0.29394061310172265,304.2064484554142,1.9371837828207187e7,1.9371836436750267e7
0,2462,0.09069022774991951,67.60112091640747,1.9179038376804111e12,-0.0,3.069533476112409e9,5.63928758050834e12,0.3369615855135326,0.2947432401872384,304.2050441238336,1.9387631910844043e7,1.9387630512019433e7
0,2463,0.09064173770828368,67.60071945051556,1.9209752216636326e12,-0.0,3.0732349897738276e9,5.648402558149305e12,0.33695866334587055,0.29458564755192196,304.20323752731997,1.9403432166127197e7,1.940343076847443e7
0,2464,0.09056058332569138,67.600346180379,1.9240503086568604e12,-0.0,3.0769394933611336e9,5.657528602984973e12,0.3369557448399677,0.294321895808497,304.2015578117055,1.9419238916611165e7,1.9419237521074723e7
0,2465,0.09052954059505339,67.59989641772921,1.9271291016494807e12,-0.0,3.080646990077539e9,5.666665728891653e12,0.33695282947887056,0.2942210069339235,304.1995338797815,1.9435051870326452e7,1.9435050475457042e7
0,2466,0.09050900181254537,67.59971923339072,1.9302116036328296e12,-0.0,3.0843574741276517e9,5.67581392756596e12,0.3369499188811146,0.29415425589077243,304.1987365502582,1.945087199703881e7,1.9450870602533434e7
0,2467,0.09046283611532802,67.59912801619863,1.9332978176034626e12,-0.0,3.088070960705794e9,5.68497324245773e12,0.3369470098871392,0.2940042173748161,304.19607607289385,1.9466697391106743e7,1.9466695997705538e7
0,2468,0.0900840219147773,67.59884215441048,1.93638774655424e12,-0.0,3.091787436840105e9,5.69414364756714e12,0.3369441058991839,0.2927730712230262,304.19478969484715,1.948253005433815e7,1.9482528671636574e7
0,2469,0.09012033972174505,67.59829900768172,1.9394813934817175e12,-0.0,3.0955069141700735e9,5.703325177604193e12,0.3369412040956333,0.29289110409567143,304.1923455345677,1.9498368413488314e7,1.9498367029512685e7
0,2470,0.09015489990285472,67.59781643215581,1.9425787613816663e12,-0.0,3.09922938800574e9,5.712517826992512e12,0.33693830605911124,0.2930034246842778,304.19017394470114,1.9514213357233804e7,1.951421197203425e7
0,2471,0.09003235757087738,67.59750881448211,1.9456798532546567e12,-0.0,3.1029548573924894e9,5.721721599362185e12,0.33693541234908714,0.2926051621053515,304.1887896651695,1.9530065205281146e7,1.9530063823385112e7
0,2472,0.0901988956824002,67.59709526558741,1.948784672097513e12,-0.0,3.1066833287148685e9,5.730936516485642e12,0.3369325215426203,0.29314641096780064,304.18692869514337,1.954592317134263e7,1.954592178441881e7
0,2473,0.09002489730222218,67.59655986212324,1.9518932209140088e12,-0.0,3.110414804449134e9,5.740162590488699e12,0.33692963376352447,0.2925809162322221,304.1845193795546,1.9561787221019346e7,1.956178583888399e7
0,2474,0.08977221897921582,67.59620445943824,1.955005502704801e12,-0.0,3.114149279119151e9,5.749399813835979e12,0.3369267502860753,0.2917597116824514,304.1829200674721,1.9577658187640227e7,1.957765681254914e7
0,2475,0.08967971164195844,67.59583961200815,1.9581215204730037e12,-0.0,3.1178867575503664e9,5.758648204464153e12,0.3369238701739773,0.2914590628363649,304.18127825403667,1.9593535541976146e7,1.9593534169317614e7
0,2476,0.08956402416986939,67.59536507995243,1.9612412772226943e12,-0.0,3.121627243347843e9,5.767907777306565e12,0.3369209930314628,0.2910830785520755,304.17914285978594,1.960941900887919e7,1.9609417639316805e7
0,2477,0.08962390569042057,67.59485617694608,1.9643647759592112e12,-0.0,3.125370735867669e9,5.777178536785006e12,0.33691811913141695,0.29127769349386684,304.1768527962574,1.962530879423623e7,1.962530742273054e7
0,2478,0.08951995767855789,67.5945908954677,1.9674920196916667e12,-0.0,3.129117230867705e9,5.786460478398506e12,0.33691524980880266,0.2909398624553131,304.1756590296047,1.9641205673976686e7,1.9641204305230524e7
0,2479,0.08950396944887876,67.5940661760657,1.9706230114258235e12,-0.0,3.1328667399478664e9,5.7957536369049375e12,0.33691238274405955,0.29088790070885595,304.1732977922956,1.965710824949609e7,1.9657106880984645e7
0,2480,0.08957451295875771,67.59368773488613,1.9737577541717395e12,-0.0,3.1366192556383114e9,5.805057999811272e12,0.3369095197326023,0.2911171671159625,304.17159480698757,1.967301764561056e7,1.9673016274850573e7
0,2481,0.08933868338277175,67.59333771988675,1.9768962509401807e12,-0.0,3.140374782226626e9,5.814373583764078e12,0.336906660365658,0.29035072099400816,304.1700197394904,1.968893354156848e7,1.9688932177349824e7
0,2482,0.089290843526657,67.59284334697271,1.980038504742568e12,-0.0,3.144133323976709e9,5.823700405367623e12,0.33690380372702083,0.2901952414616353,304.1677950613772,1.9704855450975984e7,1.9704854087905224e7
0,2483,0.08916884359210697,67.59237895050713,1.9831845185923525e12,-0.0,3.1478948787037888e9,5.833038465229155e12,0.33690095065948783,0.28979874167434766,304.1657052772821,1.9720783861023005e7,1.972078250122303e7
0,2484,0.08916706872678423,67.59195065572214,1.9863342955030815e12,-0.0,3.1516594472028284e9,5.842387771348744e12,0.33689810112347796,0.28979297336204873,304.16377795074965,1.9736718785684768e7,1.9736717425713945e7
0,2485,0.08903767547019645,67.59145106758767,1.9894878384901882e12,-0.0,3.1554270333974586e9,5.851748339502496e12,0.3368952547216304,0.28937244527813843,304.1615298041445,1.9752659931202676e7,1.9752658574711706e7
0,2486,0.08914259986850284,67.59109472713749,1.9926451505701082e12,-0.0,3.159197633257735e9,5.861120165708621e12,0.3368924122694297,0.28971344957263423,304.1599262721187,1.976860788637615e7,1.976860652666278e7
0,2487,0.08874077496067335,67.59066712980129,1.995806234761503e12,-0.0,3.162971253778493e9,5.870503273385608e12,0.33688957305610256,0.2884075186221884,304.1580020841058,1.978456206827635e7,1.9784560719822433e7
0,2488,0.08868416105804316,67.59040463694932,1.9989710940825312e12,-0.0,3.1667478897068934e9,5.87989765550822e12,0.33688673783578094,0.28822352343864027,304.1568208662719,1.9800523058003776e7,1.980052159204979e7
0,2489,0.08870044145532027,67.58977335392522,2.0021397315542236e12,-0.0,3.170527554567996e9,5.889303351765519e12,0.33688390439117244,0.28827643472979086,304.1539800926635,1.981648956283784e7,1.9816488215095893e7
0,2490,0.08871691419344142,67.5893385410441,2.0053121501968652e12,-0.0,3.1743102370552487e9,5.898720340070704e12,0.33688107516909277,0.28832997112868464,304.15202343469844,1.983246290703942e7,1.9832461439628858e7
0,2491,0.08872357775265788,67.58896798509643,2.0084883530343044e12,-0.0,3.1780959413310027e9,5.908148636821223e12,0.3368782495960981,0.2883516276961381,304.15035593293396,1.9848442966827612e7,1.9848441617988277e7
0,2492,0.08863456585647456,67.58853528057949,2.011668343089093e12,-0.0,3.181884671581973e9,5.917588258493184e12,0.3368754271534753,0.2880623390335423,304.1484087626077,1.986442915136973e7,1.986442768608326e7
0,2493,0.08837752115251493,67.58811139744121,2.0148521233871765e12,-0.0,3.1856764275240626e9,5.927039210430312e12,0.3368726081603886,0.28722694374567354,304.14650128848547,1.988042184008637e7,1.9880420382565018e7
0,2494,0.08843605815847566,67.58766222099855,2.018039696955638e12,-0.0,3.1894712104650216e9,5.936501501944126e12,0.336869792321434,0.28741718901504587,304.1444799944935,1.989642086999582e7,1.9896419410441052e7
0,2495,0.08836370933088486,67.58711195849152,2.021231066820347e12,-0.0,3.193269023998903e9,5.945975148056915e12,0.3368669794481828,0.2871820553253758,304.14200381321183,1.9912426038771294e7,1.991242458124465e7
0,2496,0.08823498285905926,67.58686181047244,2.0244262360106267e12,-0.0,3.197069860006747e9,5.955460134566213e12,0.3368641711984037,0.2867636942919426,304.140878147126,1.992843845527419e7,1.9928437001522955e7
0,2497,0.08821418423421337,67.58619318628574,2.0276252075570354e12,-0.0,3.200873736031339e9,5.964956511313219e12,0.33686136450329174,0.28669609876119345,304.13786933828584,1.994445612862348e7,1.994445467530055e7
0,2498,0.08817337429792024,67.5858338293904,2.0308279844898477e12,-0.0,3.2046806366597304e9,5.974464245886159e12,0.336858562443379,0.28656346646824077,304.13625223225677,1.9960481074301172e7,1.996047962202723e7
0,2499,0.08793897173237261,67.58534381686769,2.0340345698423643e12,-0.0,3.2084905735359035e9,5.983983373423859e12,0.3368557632265364,0.28580165813021097,304.1340471759046,1.9976512078157715e7,1.9976510632922832e7
0,2500,0.08779522596546491,67.5849351737426,2.037244966647281e12,-0.0,3.212303542538646e9,5.993513889699334e12,0.3368529676450263,0.28533448438776093,304.13220828184166,1.999254972197406e7,1.9992548280966178e7
0,2501,0.08797796111846788,67.58449927368592,2.040459177939662e12,-0.0,3.216119547083502e9,6.003055809316176e12,0.3368501751723239,0.2859283736350206,304.1302467315866,2.00085937014421e7,2.0008592254573092e7
0,2502,0.08785474403115871,67.58396629229179,2.0436772067561443e12,-0.0,3.219938590933692e9,6.012609147759952e12,0.3368473857054993,0.2855279181012658,304.12784831531303,2.002464383392863e7,2.002464239065523e7
0,2503,0.08758733060211321,67.58348126830258,2.046899056132357e12,-0.0,3.223760671660991e9,6.0221739050351045e12,0.3368445997890262,0.28465882445686796,304.1256657073616,2.0040700517814483e7,2.004069908258132e7
0,2504,0.08770708308319496,67.58315087706721,2.0501247291087644e12,-0.0,3.22758578717728e9,6.031750081983145e12,0.3368418176940307,0.2850480200203836,304.12417894680243,2.0056764039205104e7,2.005676260006592e7
0,2505,0.0876085750739287,67.58265093616852,2.0533542287234487e12,-0.0,3.231413947256524e9,6.041337709154145e12,0.3368390382687685,0.2847278689902683,304.12192921275835,2.0072833511900354e7,2.0072832075587977e7
0,2506,0.08766924607051427,67.5822111353524,2.0565875580177375e12,-0.0,3.235245147115268e9,6.050936780653124e12,0.33683626233505237,0.2849250497291714,304.1199501090858,2.0088909564619225e7,2.0088908126222808e7
0,2507,0.08746787266056945,67.58174600951433,2.0598247200343936e12,-0.0,3.239079390603406e9,6.060547312208345e12,0.3368334896640914,0.2842705861468507,304.1178570428145,2.010499196805528e7,2.0104990535656467e7
0,2508,0.08717811197598754,67.58125805801303,2.0630657178156067e12,-0.0,3.242916678635961e9,6.070169312203384e12,0.33683072021011257,0.2833288639219595,304.1156612610587,2.0121080726279393e7,2.0121079302584317e7
0,2509,0.08735172690336607,67.58080297433857,2.0663105544078699e12,-0.0,3.2467570103061147e9,6.079802784450172e12,0.33682795403063903,0.28389311243593973,304.11361338452355,2.0137175984153334e7,2.01371745549092e7
0,2510,0.08720293692822852,67.58030407763913,2.0695592328539636e12,-0.0,3.2506003897917957e9,6.089447745523443e12,0.3368251910429783,0.2834095450167427,304.11136834937605,2.015327754268318e7,2.015327611780561e7
0,2511,0.08719857936770065,67.57981893522876,2.0728117562030508e12,-0.0,3.2544468162544847e9,6.09910419941196e12,0.3368224313363992,0.2833953829450271,304.1091852085294,2.0169385553272847e7,2.0169384128319502e7
0,2512,0.08705606987743071,67.57940193562598,2.0760681275019053e12,-0.0,3.2582962899650955e9,6.108772152890415e12,0.33681967520441525,0.28293222710164984,304.10730871031694,2.018550017072477e7,2.0185498749940597e7
0,2513,0.08692502675195983,67.57890370130752,2.079328349801547e12,-0.0,3.2621488155916395e9,6.118451623780242e12,0.33681692200291163,0.28250633694386945,304.1050666558839,2.0201620980056576e7,2.0201619563084997e7
0,2514,0.08706818950332172,67.57841677003898,2.0825924261507727e12,-0.0,3.266004391711789e9,6.128142614612666e12,0.336814172019183,0.2829716158857956,304.10287546517543,2.0217748232553475e7,2.021774681097937e7
0,2515,0.08681286114800778,67.57800061102458,2.0858603596025293e12,-0.0,3.2698630190022855e9,6.137845133188219e12,0.33681142567803396,0.2821417987310253,304.1010027496106,2.0233882103348434e7,2.023388068939976e7
0,2516,0.08675839961137705,67.57749746205015,2.0891321532095928e12,-0.0,3.2737247017511477e9,6.147559196396295e12,0.33680868217742355,0.2819647987369754,304.09873857922565,2.025002214712563e7,2.0250020734638136e7
0,2517,0.08680130553941898,67.57699862997619,2.0924078100259207e12,-0.0,3.2775894390561347e9,6.15728480807837e12,0.33680594190326507,0.28210424300311165,304.09649383489284,2.0266168617663864e7,2.0266167203654505e7
0,2518,0.08652918596706768,67.57654367075882,2.0956873331072869e12,-0.0,3.2814572317134366e9,6.167021976347146e12,0.33680320512409506,0.28121985439297,304.0944465184147,2.028232163083109e7,2.0282320224944554e7
0,2519,0.08654289787163733,67.57616961282939,2.0989707255094944e12,-0.0,3.285328079148956e9,6.176770705866725e12,0.3368004718029935,0.2812644180828213,304.09276325773226,2.0298481278982587e7,2.0298479872471124e7
0,2520,0.08644119797343891,67.57552627300056,2.1022579902927188e12,-0.0,3.289201991982396e9,6.18653102950292e12,0.3367977406910103,0.28093389341367647,304.08986822850255,2.031464660240344e7,2.0314645198794603e7
0,2521,0.08641530484407624,67.57506226270596,2.1055491305131748e12,-0.0,3.2930789598348193e9,6.196302927230404e12,0.3367950134707618,0.28084974074324776,304.0877801821768,2.0330818835827664e7,2.03308174328047e7
0,2522,0.0864055335248348,67.57451238527834,2.1088441492323813e12,-0.0,3.296958990717509e9,6.206086425357176e12,0.3367922891266663,0.28081798395571306,304.08530573375253,2.034699724854059e7,2.0346995845611002e7
0,2523,0.08612697566723199,67.57414011722177,2.1121430495114724e12,-0.0,3.3008420795213547e9,6.215881517120905e12,0.3367895687497124,0.27991267091850397,304.083630527498,2.036318257192568e7,2.036318117729063e7
0,2524,0.08630100559274853,67.57362714198567,2.1154458344147366e12,-0.0,3.304728234582023e9,6.22568822967029e12,0.3367868509037265,0.28047826817643273,304.0813221389355,2.0379373916284565e7,2.0379372516137984e7
0,2525,0.08625098046617875,67.57309516816106,2.1187525070042886e12,-0.0,3.3086174549590216e9,6.235506566767241e12,0.3367841362470684,0.28031568651508093,304.0789282567248,2.0395571628321774e7,2.039557022949783e7
0,2526,0.08602266860349184,67.57268258754033,2.1220630703457222e12,-0.0,3.3125097382252736e9,6.245336528411319e12,0.336781425287789,0.2795736729613485,304.0770716439315,2.041177608886894e7,2.041177469680144e7
0,2527,0.0861196894103103,67.57213880524245,2.1253775275067273e12,-0.0,3.3164050913685555e9,6.255178138381613e12,0.3367787169236902,0.27988899058350847,304.07462462359103,2.0427986598821275e7,2.0427985203594655e7
0,2528,0.08614134386019381,67.57142987258266,2.1286958815512778e12,-0.0,3.320303517083276e9,6.265031409635243e12,0.33677601114099764,0.2799593675456299,304.071434426622,2.0444203071216464e7,2.0444201675126012e7
0,2529,0.08593517481660146,67.57110579863907,2.132018135553319e12,-0.0,3.3242050024524183e9,6.274896315648847e12,0.3367733100532465,0.27928931815395475,304.0699760938758,2.046042702457634e7,2.0460425634564806e7
0,2530,0.08604188965111947,67.57066799768585,2.1353442925785913e12,-0.0,3.3281095609181004e9,6.284772896544202e12,0.3367706116176017,0.2796361413661383,304.0680059895863,2.047665707576984e7,2.047665568230586e7
0,2531,0.08587542487025271,67.5701784885234,2.1386743557007278e12,-0.0,3.33201719291062e9,6.294661159556052e12,0.33676791623205393,0.2790951308283213,304.0658031983553,2.049289340528413e7,2.0492892016687125e7
0,2532,0.08564594985413607,67.569578258176,2.1420083279918032e12,-0.0,3.335927900925834e9,6.304561117152408e12,0.33676522361386585,0.2783493370259422,304.06310216179196,2.0509135847170964e7,2.050913446534752e7
0,2533,0.08562038239706192,67.56913686773783,2.1453462125243367e12,-0.0,3.339841678681228e9,6.314472759575214e12,0.33676253468691886,0.27826624279045126,304.0611159048202,2.0525385139825802e7,2.0525383758578192e7
0,2534,0.08558852663785649,67.56869874076754,2.1486880123739607e12,-0.0,3.3437585317831326e9,6.324396107164497e12,0.3367598489245444,0.27816271157303357,304.05914433345396,2.0541640857952315e7,2.0541639477471538e7
0,2535,0.08542918181583863,67.56811405651179,2.1520337306166707e12,-0.0,3.347678465619459e9,6.334331179728658e12,0.3367571658037605,0.2776448409014755,304.05651325430307,2.055790259086519e7,2.055790121501758e7
0,2536,0.0854951376156141,67.5675235855713,2.1553833703291296e12,-0.0,3.3516014771773667e9,6.344277975792673e12,0.33675448574265243,0.2778591972507458,304.0538561350708,2.0574170720683664e7,2.057416934263662e7
0,2537,0.08535010273140184,67.56713163122794,2.158736934590834e12,-0.0,3.3555275627779436e9,6.354236492176809e12,0.3367518096073049,0.27738783387705596,304.05209234052575,2.05904458170006e7,2.0590444443151027e7
0,2538,0.08540559376648676,67.56661814112049,2.162094426481537e12,-0.0,3.3594567316549664e9,6.364206758458768e12,0.33674913610204155,0.277568179741082,304.04978163504217,2.0606726991819352e7,2.060672561608925e7
0,2539,0.08512311016281965,67.56621933996557,2.1654558490811506e12,-0.0,3.3633889793987846e9,6.374188769612363e12,0.3367464662363516,0.27665010802916384,304.04798702984505,2.062301490422675e7,2.062301353685025e7
0,2540,0.08506893609406957,67.5656508315578,2.1688212054733628e12,-0.0,3.3673243141446514e9,6.384182552454052e12,0.33674379881207467,0.2764740423057261,304.04542874201013,2.0639308762178943e7,2.0639307396242358e7
0,2541,0.0850173721484179,67.56508502344228,2.1721904987402961e12,-0.0,3.3712627327592325e9,6.394188105200914e12,0.33674113451631094,0.27630645948235816,304.04288260549026,2.0655609043979105e7,2.0655607679403257e7
0,2542,0.08492632667294876,67.56460469506543,2.175563731967118e12,-0.0,3.375204234245289e9,6.404205431484406e12,0.3367384736536829,0.2760105616870835,304.0407211277944,2.0671915978102256e7,2.067191461607897e7
0,2543,0.08492258688183749,67.56417789909733,2.1789409082391501e12,-0.0,3.3791488204949803e9,6.414234542279585e12,0.33673581606627007,0.2759984073659718,304.038800545938,2.0688229474524442e7,2.0688228112417765e7
0,2544,0.0848034812082375,67.56355015917165,2.1823220306433367e12,-0.0,3.383096500011534e9,6.424275465386007e12,0.33673316089434707,0.27561131392677185,304.03597571627245,2.0704548836308453e7,2.0704547477599155e7
0,2545,0.08475351102149917,67.56299136673209,2.1857071022685994e12,-0.0,3.387047266335673e9,6.434328190555688e12,0.3367305090502177,0.2754489108198723,304.03346115029444,2.072087480314946e7,2.07208734457511e7
0,2546,0.0849777976706039,67.56253731056918,2.1890961262036707e12,-0.0,3.3910011193829103e9,6.444392723745219e12,0.3367278605967955,0.2761778424294627,304.0314178975613,2.073720747013284e7,2.073720610576933e7
0,2547,0.08458471912027757,67.5620084847585,2.1924891055396863e12,-0.0,3.3949580665782413e9,6.454469090035095e12,0.33672521513756803,0.2749003371409021,304.0290381814132,2.075354635775242e7,2.075354500504866e7
0,2548,0.08474955715368307,67.56145195441187,2.1958860433684714e12,-0.0,3.3989181062119465e9,6.464557291259567e12,0.33672257251092297,0.27543606074946997,304.0265337948534,2.0769891632041458e7,2.0769890383096866e7
0,2549,0.08447024746055878,67.56086896238114,2.199286942782712e12,-0.0,3.4028812408581357e9,6.474657340164677e12,0.3367199329943938,0.27452830424681607,304.0239103307151,2.0786243201399427e7,2.0786241959978566e7
0,2550,0.08456290368342388,67.56036664821701,2.202691806877885e12,-0.0,3.4068474675909715e9,6.484769235479093e12,0.3367172967340599,0.2748294369711276,304.02164991697657,2.0802601403556917e7,2.080260015938371e7
0,2551,0.08450596861962598,67.55994561820464,2.206100638747055e12,-0.0,3.4108167883051333e9,6.49489298821934e12,0.33671466386803867,0.27464439801378443,304.0197552819209,2.0818966247774243e7,2.0818965004979797e7
0,2552,0.08443503416680452,67.55932075107576,2.209513441489383e12,-0.0,3.414789212091189e9,6.505028627767332e12,0.3367120333600852,0.2744138610421147,304.01694337984094,2.0835336948268615e7,2.0835335707238693e7
0,2553,0.08422446587715006,67.5588368780381,2.2129302182019795e12,-0.0,3.418764730580857e9,6.515176138970948e12,0.33670940644176256,0.2737295141007377,304.0147659511714,2.0851714454802025e7,2.0851713219384946e7
0,2554,0.0843205195630726,67.5583363213022,2.2163509719838604e12,-0.0,3.4227433488339e9,6.52533554093792e12,0.33670678243664665,0.27404168857998595,304.01251344585995,2.0868098327381182e7,2.0868097089124355e7
0,2555,0.08416556757084169,67.55778079416696,2.2197757059351494e12,-0.0,3.426725069936225e9,6.535506847751905e12,0.33670416136156545,0.2735380946052355,304.01001357375134,2.088448846900682e7,2.0884487234827414e7
0,2556,0.08418405960930725,67.55721043352084,2.2232044231573677e12,-0.0,3.430709893377495e9,6.545690064315509e12,0.33670154323526236,0.2735981937302486,304.00744695084376,2.09008849291334e7,2.090088358673374e7
0,2557,0.08397448890984457,67.55675732687597,2.226637126754206e12,-0.0,3.434697817119753e9,6.555885191621003e12,0.33669892861430895,0.27291708895699485,304.00540797094186,2.0917288186063413e7,2.0917286849756684e7
0,2558,0.084055749616053,67.55614409884951,2.230073819829272e12,-0.0,3.438688849655367e9,6.566092257589156e12,0.3366963164042263,0.27318118625217225,304.0026484448228,2.093369746940011e7,2.0933696237668734e7
0,2559,0.08398557572243753,67.55565033256434,2.2335145054877397e12,-0.0,3.4426829847354703e9,6.576311252450328e12,0.3366937076748129,0.27295312109792197,304.00042649653955,2.0950113445147883e7,2.0950112215155996e7
0,2560,0.08391204292610752,67.55508220960719,2.2369591868354976e12,-0.0,3.4466802289822063e9,6.58654219935895e12,0.3366911017216114,0.2727141395098494,303.9978699432324,2.096653563315247e7,2.096653440499159e7
0,2561,0.08387291705408306,67.5544991703232,2.240407866980453e12,-0.0,3.4506805818413067e9,6.596785103115133e12,0.33668849873255635,0.27258698042576995,303.9952462664544,2.098296419614132e7,2.0982962968865316e7
0,2562,0.08369464174691277,67.55395116195706,2.2438605490315864e12,-0.0,3.4546840433052597e9,6.607039969916489e12,0.33668589891810524,0.2720075856774665,303.99278022880674,2.0999399273793217e7,2.0999398051222105e7
0,2563,0.08361921617171342,67.55343098922935,2.247317236099471e12,-0.0,3.4586906144562173e9,6.617306808751813e12,0.3366833021827979,0.27176245255806863,303.9904394515321,2.101584084278301e7,2.101583962209126e7
0,2564,0.08362461345275729,67.55294544141353,2.2507779312950957e12,-0.0,3.4627002963299894e9,6.627585628494998e12,0.3366807085496597,0.2717799937214612,303.98825448636086,2.103228892204233e7,2.1032287701013785e7
0,2565,0.08356385097515495,67.55238278989353,2.254242637730901e12,-0.0,3.4667130936418614e9,6.637876447460474e12,0.33667811768136013,0.2715825156692536,303.98572255452086,2.10487432070487e7,2.1048741987497225e7
0,2566,0.08349075242271176,67.55184666415121,2.2577113585203696e12,-0.0,3.4707290044746275e9,6.648179266961525e12,0.33667552990438654,0.2713449453738132,303.98330998868045,2.106520398146285e7,2.106520276372597e7
0,2567,0.08343062722969553,67.551252675238,2.2611840967781323e12,-0.0,3.474748032515501e9,6.658494102689159e12,0.33667294492807776,0.27114953849651047,303.980637038571,2.1081670959660284e7,2.10816696377177e7
0,2568,0.08335876326104162,67.55076654678257,2.2646608556217993e12,-0.0,3.4787701740724926e9,6.668820951396361e12,0.3366703633010112,0.2709159805983853,303.9784494605216,2.109814470417162e7,2.1098143384184677e7
0,2569,0.08329046826846559,67.55018568357869,2.2681416381674717e12,-0.0,3.4827954363862185e9,6.679159837908724e12,0.3366677843473416,0.2706940218725132,303.9758355761041,2.1114624605140816e7,2.111462328700213e7
0,2570,0.08319925575899696,67.54957148434941,2.271626447533624e12,-0.0,3.4868238188860474e9,6.689510767003519e12,0.336665208273133,0.2703975812167401,303.97307167957234,2.113111083148495e7,2.1131109515876073e7
0,2571,0.08321309012070824,67.54908652147441,2.275115286840643e12,-0.0,3.490855317710461e9,6.699873734992953e12,0.33666263556935044,0.2704425428923018,303.97088934663486,2.11476038270657e7,2.1147602510858472e7
0,2572,0.08293953176272331,67.54852201001934,2.2786081592094297e12,-0.0,3.4948899408993597e9,6.710248768783723e12,0.33666006565504447,0.2695534782288508,303.96834904508705,2.1164103025434475e7,2.116410171717697e7
0,2573,0.08299296948087888,67.54793079511934,2.2821050677621357e12,-0.0,3.498927687241453e9,6.720635871510123e12,0.3366574985355358,0.26972715081285636,303.96568857803703,2.11806085618579e7,2.118060725182743e7
0,2574,0.08297810832219851,67.54744698703061,2.285606015621907e12,-0.0,3.5029685544108315e9,6.731035043431572e12,0.3366549347435889,0.26967885204714515,303.96351144163776,2.1197120810267378e7,2.1197119500493377e7
0,2575,0.08281308588932386,67.5468771870365,2.28911100591387e12,-0.0,3.5070125496181e9,6.741446309352738e12,0.3366523736727922,0.26914252914030257,303.9609473416642,2.1213639241706543e7,2.121363793664828e7
0,2576,0.0827114747722734,67.54633525781314,2.292620041763599e12,-0.0,3.5110596703155e9,6.751869668969128e12,0.3366498156284611,0.26881229300988857,303.9585086601591,2.123016416496992e7,2.1230162862741202e7
0,2577,0.08283445549549628,67.54579312057044,2.296133126298503e12,-0.0,3.51510991835283e9,6.762305133296739e12,0.3366472604733212,0.2692119803603629,303.956069042567,2.1246695500542004e7,2.1246694194480717e7
0,2578,0.08278931069937631,67.54510835878219,2.2996502626464224e12,-0.0,3.519163299879568e9,6.772752724443104e12,0.3366447078551412,0.269065259772973,303.9529876145198,2.126323286436095e7,2.1263231559455294e7
0,2579,0.08258180922430351,67.54459412870241,2.3031714539373887e12,-0.0,3.523219806441969e9,6.783212426876449e12,0.3366421587616244,0.2683908799789864,303.9506735791609,2.1279777114480127e7,2.1279775815542977e7
0,2580,0.08252232969961967,67.54398334602394,2.3066967033012744e12,-0.0,3.527279447079317e9,6.793684270163363e12,0.3366396122601271,0.26819757152376394,303.9479250571077,2.1296327514155187e7,2.129632621679625e7
0,2581,0.08256430173365346,67.54344829872157,2.310226013871445e12,-0.0,3.531342217726911e9,6.804168250081713e12,0.33663706890206907,0.26833398063437375,303.9455173442471,2.1312884536150087e7,2.131288323736546e7
0,2582,0.08252954561094993,67.54282226620884,2.313759388778929e12,-0.0,3.5354081250334105e9,6.814664390057336e12,0.336634528206248,0.2682210232355873,303.9427001979398,2.1329447726563025e7,2.1329446428624928e7
0,2583,0.08239152582450078,67.54229653186269,2.317296831160767e12,-0.0,3.5394771642754464e9,6.825172684162711e12,0.33663199077358474,0.26777245892962753,303.9403343933821,2.1346017609739516e7,2.1346016315703854e7
0,2584,0.08229402773528177,67.54175438003936,2.32083834415024e12,-0.0,3.543549340113382e9,6.835693150702739e12,0.336629456196455,0.26745559013966574,303.93789471017715,2.1362593863725338e7,2.136259257239025e7
0,2585,0.082209392310647,67.5411638442076,2.3243839308845317e12,-0.0,3.547624654812862e9,6.846225801806717e12,0.33662692437944175,0.26718052500960277,303.9352372989342,2.1379176401449416e7,2.1379175112433e7
0,2586,0.08226500172878687,67.5406497414152,2.3279335945027935e12,-0.0,3.551703105476123e9,6.85677063625846e12,0.3366243956708199,0.26736125561855734,303.9329238363684,2.1395765562658425e7,2.1395764271818362e7
0,2587,0.08215121817786447,67.54008007283484,2.331487338143062e12,-0.0,3.5557846979095397e9,6.867327675348918e12,0.33662186973931785,0.26699145907805955,303.9303603277568,2.1412360990819305e7,2.14123597031587e7
0,2588,0.08205655997305425,67.53946669496341,2.3350451649468843e12,-0.0,3.5598694327083325e9,6.87789692690228e12,0.33661934656946085,0.2666838199124263,303.9276001273353,2.1428962715478893e7,2.1428961430430684e7
0,2589,0.08194051993147912,67.5389760195872,2.338607078054722e12,-0.0,3.5639573058360434e9,6.888478386754795e12,0.3366168266753895,0.26630668977730715,303.92539208814236,2.1445571192713786e7,2.1445569910906192e7
0,2590,0.08188074516503363,67.53829342629231,2.3421730806105005e12,-0.0,3.5680483284507546e9,6.899072090076954e12,0.3366143090741882,0.2661124217863593,303.9223204183154,2.1462185560306367e7,2.1462184280079722e7
0,2591,0.08181960213160654,67.53768130162848,2.345743175757796e12,-0.0,3.5721424934639945e9,6.909678024807414e12,0.33661179457567864,0.26591370692772126,303.91956585732817,2.1478806537217494e7,2.1478805258611623e7
0,2592,0.0818944606189296,67.53726266112514,2.34931736664189e12,-0.0,3.5762397979143653e9,6.920296189552145e12,0.3366092835080058,0.26615699701152123,303.91768197506315,2.1495434457750525e7,2.1495433176761664e7
0,2593,0.08175254486730149,67.53651194085222,2.3528956564088125e12,-0.0,3.5803402604420075e9,6.9309266389173125e12,0.33660677437488695,0.26569577081872986,303.914303733835,2.151206788967112e7,2.151206661268092e7
0,2594,0.08159349406106493,67.53594007880949,2.3564780482067915e12,-0.0,3.584443865506521e9,6.941569338917125e12,0.33660426865822407,0.26517885569846106,303.9117303546427,2.152870822756604e7,2.1528706955073033e7
0,2595,0.08158460683759883,67.5355529432844,2.3600645451850986e12,-0.0,3.5885506138505135e9,6.952224297756983e12,0.336601766322122,0.26514997222219616,303.9099882447798,2.1545355484696522e7,2.1545354212287154e7
0,2596,0.08162105881565024,67.53471206877778,2.3636551504937124e12,-0.0,3.592660527620637e9,6.962891579209461e12,0.3365992654894633,0.2652684411508633,303.9062043095,2.1562007916774362e7,2.1562006643115945e7
0,2597,0.08140761066027062,67.53431263174552,2.3672498672834683e12,-0.0,3.59677357925238e9,6.973571118034962e12,0.3365967688917119,0.2645747346458795,303.9044068428548,2.1578667976216245e7,2.1578666708647262e7
0,2598,0.08138469511896093,67.53364481957857,2.370848698707944e12,-0.0,3.6008897925440784e9,6.984262982321572e12,0.3365942743073912,0.264500259136623,303.90140168810353,2.1595333715362467e7,2.1595332448288728e7
0,2599,0.0812273565649318,67.5329884196207,2.3744516479198247e12,-0.0,3.6050091600128245e9,6.994967158953506e12,0.33659178264464296,0.2639889088360283,303.8984478882931,2.161200590427857e7,2.161200464163869e7
0,2600,0.08124072340028188,67.53246288653219,2.37805871807471e12,-0.0,3.609131678508932e9,7.005683646048514e12,0.33658929417003625,0.2640323510509161,303.8960829893948,2.162868486466998e7,2.1628683601462968e7
0,2601,0.08119759291660358,67.5319187739108,2.3816699123279624e12,-0.0,3.613257354467835e9,7.016412466642876e12,0.3365868084977258,0.26389217697896167,303.8936344825986,2.1645370191559583e7,2.1645368929439906e7
0,2602,0.08125084344718,67.53127864027809,2.385285233838471e12,-0.0,3.617386191476027e9,7.027153636382151e12,0.3365843253605979,0.264065241203335,303.8907538812514,2.16620616709953e7,2.1662060407140337e7
0,2603,0.0813058925019676,67.53064138951017,2.3889046857638394e12,-0.0,3.6215181876065264e9,7.037907156575949e12,0.3365818450672146,0.26424415063139467,303.88788625279574,2.1678759574742846e7,2.1678758309098586e7
0,2604,0.08109460571637947,67.53003820104944,2.392528271264381e12,-0.0,3.6256533433938413e9,7.048673034933183e12,0.3365793677709128,0.26355746857823326,303.8851719047225,2.169546399214085e7,2.1695462732509535e7
0,2605,0.08109176730077414,67.52950208793203,2.396155993501458e12,-0.0,3.62979165829054e9,7.059451276345399e12,0.33657689344042907,0.26354824372751595,303.88275939569417,2.171217500593976e7,2.171217374621672e7
0,2606,0.08078717228590829,67.52894036602339,2.3997878556368066e12,-0.0,3.633933137299014e9,7.070241900164425e12,0.33657442193357756,0.2625583099292019,303.88023164710523,2.17288923708765e7,2.1728891119878072e7
0,2607,0.08077094747850025,67.52836308537013,2.403423860832546e12,-0.0,3.6380777805032086e9,7.081044912939318e12,0.3365719531265044,0.2625055793051258,303.87763388416556,2.174561610526568e7,2.1745614854567163e7
0,2608,0.08094257129719698,67.52770963366738,2.4070640122570415e12,-0.0,3.642225591308595e9,7.091860329875774e12,0.336569486869231,0.2630633567158902,303.87469335150325,2.1762346045193143e7,2.1762344789309964e7
0,2609,0.08074565656105495,67.52706278211264,2.410708313073553e12,-0.0,3.6463765688955717e9,7.102688155174993e12,0.3365670235336349,0.2624233838234286,303.87178251950684,2.1779082425321095e7,2.177908117501375e7
0,2610,0.08052241209111141,67.52655948538397,2.4143567664484907e12,-0.0,3.650530709351533e9,7.113528384959011e12,0.33656456341402546,0.26169783929611207,303.86951768422784,2.1795825614168245e7,2.1795824370192744e7
0,2611,0.08065701673807543,67.52587233147824,2.418009375553285e12,-0.0,3.6546880245049934e9,7.124381056429253e12,0.3365621054881721,0.26213530439874516,303.8664254916521,2.1812574712047312e7,2.1812573463978983e7
0,2612,0.08058878061397748,67.5253034715029,2.421666143555349e12,-0.0,3.6588485060381713e9,7.1352461542163545e12,0.3365596507414279,0.2619135369954268,303.863865621763,2.182933055237495e7,2.182932930612271e7
0,2613,0.08052210818715619,67.52464854690122,2.4253270736250938e12,-0.0,3.663012161869687e9,7.146123705340398e12,0.33655719854639893,0.2616968516082576,303.86091846105546,2.184609257424905e7,2.184609132976642e7
0,2614,0.08038031673443394,67.52400935168556,2.428992168935296e12,-0.0,3.66717898983763e9,7.157013710500269e12,0.33655474920260364,0.2612360293869103,303.85804208258503,2.1862861056664724e7,2.1862859816135846e7
0,2615,0.08041153595941625,67.52338806988885,2.432661432659229e12,-0.0,3.671348990741142e9,7.167916178128856e12,0.3365523026494994,0.2613374918681028,303.8552463144998,2.1879636001732733e7,2.1879634760124743e7
0,2616,0.0803549171294644,67.52270972723254,2.436334867971263e12,-0.0,3.675522168736747e9,7.178831125444066e12,0.33654985874122967,0.2611534806707593,303.8521937725464,2.189641720895857e7,2.1896415968825933e7
0,2617,0.08021692506714659,67.52220117184052,2.4400124780480186e12,-0.0,3.6796985171689825e9,7.189758541383209e12,0.3365474180947434,0.2607050064682264,303.84990527328233,2.1913205296984445e7,2.1913204060690615e7
0,2618,0.08028053617244713,67.52161372862378,2.4436942660645176e12,-0.0,3.6838780454798903e9,7.200698457001836e12,0.3365449799520274,0.26091174256045313,303.847261778807,2.192999958314274e7,2.192999834483085e7
0,2619,0.08001239885373605,67.52097943890666,2.44738023519991e12,-0.0,3.68806075450669e9,7.211650880853111e12,0.33654254453064936,0.26004029627464215,303.84440747508,2.1946800163097914e7,2.1946798932397068e7
0,2620,0.07999512949726567,67.5202784225763,2.4510703886329897e12,-0.0,3.6922466453888445e9,7.222615822285783e12,0.33654011162983993,0.2599841708661134,303.84125290159335,2.1963606973720375e7,2.1963605743350603e7
0,2621,0.08011609457275633,67.5198201489418,2.4547647295451426e12,-0.0,3.6964357086409197e9,7.233593262802708e12,0.33653768210948054,0.2603773073614581,303.8391906702381,2.1980420860422473e7,2.198041962637577e7
0,2622,0.08005050371607984,67.51900359904303,2.4584632611170557e12,-0.0,3.7006279670142155e9,7.244583268394217e12,0.3365352544246706,0.2601641370772595,303.83551619569363,2.1997240189790834e7,2.1997238957477298e7
0,2623,0.07990139045012236,67.51853699420651,2.4621659865323906e12,-0.0,3.7048233966711364e9,7.255585782936e12,0.33653283045051485,0.25967951896289765,303.83341647392933,2.2014066890725438e7,2.201406566256468e7
0,2624,0.07980972742121067,67.51786945334536,2.465872908975659e12,-0.0,3.7090220180473228e9,7.266600866380516e12,0.3365304086700078,0.2593816141189347,303.8304125400541,2.2030899459562194e7,2.2030898233886413e7
0,2625,0.07973411343558923,67.51729474763181,2.469584031629844e12,-0.0,3.713223822035472e9,7.277628501213269e12,0.33652798987476834,0.25913586866566496,303.82782636434314,2.2047738697564386e7,2.2047737473907854e7
0,2626,0.07973643197890525,67.51666951504895,2.473299357684135e12,-0.0,3.7174288148465233e9,7.288668710102835e12,0.336525573663878,0.25914340393144203,303.8250128177203,2.2064584213125113e7,2.2064582989233818e7
0,2627,0.07974289375002769,67.51612452146695,2.4770188903249443e12,-0.0,3.72163699313606e9,7.299721490643486e12,0.33652316039690844,0.25916440468759,303.8225603466013,2.20814363636313e7,2.2081435139385555e7
0,2628,0.0796213076617224,67.51539880377939,2.48074263274273e12,-0.0,3.7258483676227584e9,7.310786877369879e12,0.33652074941573645,0.2587692499005978,303.81929461700724,2.2098294440258294e7,2.2098293219359953e7
0,2629,0.07956503603380408,67.51467451317629,2.4844705881260093e12,-0.0,3.7300629327692523e9,7.3218648621243545e12,0.33651834114990653,0.25858636710986327,303.8160353092933,2.2115158936273925e7,2.2115157716833904e7
0,2630,0.07936000948649752,67.51404447681779,2.4882027596679585e12,-0.0,3.734280686731997e9,7.332955446437194e12,0.33651593588881923,0.2579200308311169,303.81320014568007,2.2132030107722607e7,2.2132028894030686e7
0,2631,0.07921865950285586,67.5134916895357,2.4919391505592744e12,-0.0,3.7385016310258503e9,7.344058640669737e12,0.33651353352960456,0.25746064338428154,303.81071260291066,2.2148907904955227e7,2.2148906695168193e7
0,2632,0.079316574860195,67.51285461056148,2.495679763995996e12,-0.0,3.7427257724596133e9,7.355174469117706e12,0.33651113360668566,0.25777886829563373,303.80784574752664,2.2165791885450684e7,2.2165790672678966e7
0,2633,0.07934132739069218,67.51220794500372,2.4994246031699546e12,-0.0,3.746953109976514e9,7.366302935398207e12,0.33650873638628026,0.2578593140197496,303.80493575251677,2.218268225741232e7,2.218268104376172e7
0,2634,0.07917850049857819,67.51164159314332,2.5031736712807124e12,-0.0,3.7511836416712613e9,7.37744404088139e12,0.33650634212221625,0.25733012662037913,303.80238716914494,2.219957926727595e7,2.2199578058149494e7
0,2635,0.07917806923435311,67.51086672578224,2.5069269715242173e12,-0.0,3.7554173788171234e9,7.388597821658903e12,0.3365039499873162,0.2573287250116476,303.79890026602004,2.221648212361663e7,2.221648091433758e7
0,2636,0.07915259288925214,67.51029575913381,2.510684507099938e12,-0.0,3.7596543078330693e9,7.399764248348033e12,0.33650156107589746,0.2572459268900694,303.79633091610214,2.223339195168272e7,2.22333907429722e7
0,2637,0.07894173435742952,67.50966109275718,2.5144462812066514e12,-0.0,3.7638944399160914e9,7.410943356852082e12,0.3364991747397806,0.2565606366616459,303.7934749174073,2.225030802566898e7,2.2250306822855152e7
0,2638,0.07907598276019306,67.5088942373743,2.5182122970458726e12,-0.0,3.7681377781126723e9,7.422135161615356e12,0.3364967906767737,0.25699694397062744,303.7900240681844,2.2267230151234988e7,2.2267228944399364e7
0,2639,0.07887936133681647,67.50844796084266,2.5219825578213364e12,-0.0,3.772384307857121e9,7.433339630613606e12,0.3364944101846287,0.25635792434465354,303.78801582379197,2.2284159570338625e7,2.2284158368988402e7
0,2640,0.07878068821681342,67.50762216263995,2.525757066735017e12,-0.0,3.7766340556228952e9,7.444556840109426e12,0.33649203139830386,0.2560372367046436,303.78429973187974,2.2301094372096304e7,2.2301093173413377e7
0,2641,0.07879462781817848,67.50709885978101,2.52953582699287e12,-0.0,3.7808869973901467e9,7.455786733114508e12,0.33648965601790987,0.2560825404090801,303.7819448690145,2.2318036411280733e7,2.2318035212035384e7
0,2642,0.07869393110394154,67.50657423149269,2.533318841799164e12,-0.0,3.7851431458980355e9,7.467029349663445e12,0.3364872833320318,0.25575527608781,303.7795840417171,2.2334984864966344e7,2.233498366844529e7
0,2643,0.07866516207239721,67.5058005026194,2.537106114363458e12,-0.0,3.789402511365844e9,7.478284723176467e12,0.33648491268134345,0.25566177673529095,303.7761022617873,2.235193905670708e7,2.2351937860847853e7
0,2644,0.07852881364464528,67.5051420111538,2.540897647892535e12,-0.0,3.7936650816790934e9,7.489552828066987e12,0.3364825450067663,0.25521864434509717,303.77313905019207,2.2368899979858626e7,2.2368898787740987e7
0,2645,0.07864212519327354,67.50448065392237,2.544693445596421e12,-0.0,3.7979308619749455e9,7.500833684327311e12,0.33648017992698015,0.255586906878139,303.7701629426507,2.238586730787858e7,2.2385866112355184e7
0,2646,0.07840574372102564,67.50390783770641,2.5484935106863604e12,-0.0,3.80219985082601e9,7.512127294599264e12,0.3364778178032187,0.25481866709333334,303.7675852696788,2.2402841298281074e7,2.2402840109360013e7
0,2647,0.07834055196902195,67.50322174332085,2.552297846373845e12,-0.0,3.806472056343314e9,7.523433686766907e12,0.3364754580155115,0.25460679389932134,303.76449784494383,2.2419821394665226e7,2.2419820207445845e7
0,2648,0.07842609735169181,67.50251788169027,2.5561064558727695e12,-0.0,3.810747476187507e9,7.534752861071749e12,0.33647310079899384,0.2548848163929984,303.7613304676062,2.243680785695745e7,2.2436806667132672e7
0,2649,0.07836622161159408,67.50188431809894,2.55991934239717e12,-0.0,3.815026108630103e9,7.546084819363974e12,0.33647074643217406,0.2546902202376808,303.75847943144527,2.2453800928905565e7,2.2453799740631614e7
0,2650,0.07821035875227404,67.50122921672349,2.563736509162027e12,-0.0,3.8193079582922463e9,7.557429580312427e12,0.3364683946771863,0.2541836659448906,303.7555314752557,2.2470800360234376e7,2.2470799176250752e7
0,2651,0.07819056489237157,67.50051612351149,2.567557959385887e12,-0.0,3.823593027476416e9,7.568787156454092e12,0.33646604538898806,0.2541193359002076,303.7523225558017,2.2487806048442755e7,2.2487804864863973e7
0,2652,0.0781739970588703,67.4999671622605,2.5713836962858e12,-0.0,3.8278813090934076e9,7.580157535429918e12,0.33646369912433727,0.2540654904413285,303.7498522301723,2.250481859880202e7,2.250481741553636e7
0,2653,0.07820614584979965,67.49921400017115,2.5752137230814873e12,-0.0,3.832172818375108e9,7.591540764067674e12,0.33646135499252217,0.2541699740118489,303.7464630007702,2.2521837010334656e7,2.2521835825991858e7
0,2654,0.07809135612728724,67.49862980745115,2.579048042994334e12,-0.0,3.8364675425058093e9,7.602936814816084e12,0.33645901392055744,0.25379690741368355,303.7438341335302,2.253886229933954e7,2.2538861118111897e7
0,2655,0.07795802987975656,67.49791552750766,2.582886659244134e12,-0.0,3.8407654940091004e9,7.614345727350027e12,0.33645667516786665,0.2533635971092088,303.74061987378445,2.2555893651881985e7,2.25558924742939e7
0,2656,0.07797796313440516,67.49726673268074,2.58672957505612e12,-0.0,3.845066666348758e9,7.625767490766181e12,0.33645433915089834,0.2534283801868168,303.7377002970633,2.2572931596331596e7,2.2572930418017343e7
0,2657,0.07783354263685718,67.49667333993997,2.590576793652334e12,-0.0,3.8493710615313554e9,7.637202116836478e12,0.33645200591466623,0.25295901356978584,303.7350300297299,2.2589976110055678e7,2.2589974935693484e7
0,2658,0.07776337985926247,67.49597910663148,2.594428318260125e12,-0.0,3.8536786865100923e9,7.648649630483699e12,0.33644967503608714,0.25273098454260307,303.73190597984166,2.2607026765415985e7,2.2607025592890695e7
0,2659,0.07761497821487351,67.49530903583408,2.5982841521053105e12,-0.0,3.857989537860326e9,7.660110029065295e12,0.3364473468379619,0.25224867919833893,303.7288906612534,2.2624083903977852e7,2.26240827355097e7
0,2660,0.07768664870215447,67.4945702055676,2.60214429841511e12,-0.0,3.8623036200240827e9,7.67158333084895e12,0.33644502103301904,0.25248160828200206,303.7255659250542,2.264114726913425e7,2.2641146098474216e7
0,2661,0.07762654179030093,67.49384336380919,2.6060087604196646e12,-0.0,3.866620931539124e9,7.683069538405945e12,0.3364426978857672,0.25228626081847805,303.7222951371414,2.265821708528884e7,2.2658215916178532e7
0,2662,0.07747851815062481,67.49327674192713,2.6098775413488076e12,-0.0,3.87094146773568e9,7.694568645763573e12,0.3364403777191076,0.25180518398953067,303.7197453386721,2.2675293753804237e7,2.2675292588736482e7
0,2663,0.07742471018897273,67.49275293179284,2.6137506444336533e12,-0.0,3.8752652341596875e9,7.706080674133594e12,0.3364380602159911,0.25163030811416137,303.7173881930678,2.269237695337742e7,2.2692375789678615e7
0,2664,0.07738070455727622,67.49194665426455,2.6176280729084727e12,-0.0,3.879592244968572e9,7.717605667687804e12,0.33643574465731546,0.2514872898111477,303.7137599441905,2.2709465803224802e7,2.2709464640616555e7
0,2665,0.07740451376865431,67.49135082981513,2.6215098300048857e12,-0.0,3.8839224818718753e9,7.729143584183661e12,0.3364334321411202,0.2515646697481265,303.7110787341681,2.2726561639172684e7,2.272656047573437e7
0,2666,0.07725121619338834,67.49050329804122,2.625395918960931e12,-0.0,3.8882559646862297e9,7.740694482892558e12,0.33643112168036576,0.2510664526285121,303.70726484118546,2.2743663211827707e7,2.274366205257373e7
0,2667,0.07719560834784579,67.48988103826801,2.629286343009662e12,-0.0,3.8925926753596215e9,7.752258322174448e12,0.33642881427730514,0.25088572713049884,303.70446467220603,2.276077181018646e7,2.2760770652350277e7
0,2668,0.07716282000130147,67.48918543753041,2.6331811053906787e12,-0.0,3.89693262704834e9,7.763835143574292e12,0.3364265092767246,0.25077916500422975,303.70133446888684,2.277788662584454e7,2.2777885468780603e7
0,2669,0.07722608756660398,67.48848348224152,2.63708020934279e12,-0.0,3.9012758182129307e9,7.775424949467522e12,0.33642420680803026,0.25098478459146295,303.6981756700868,2.2795007839301076e7,2.2795006680293243e7
0,2670,0.07711610136997027,67.48787641339077,2.640983658104677e12,-0.0,3.905622246365624e9,7.787027739691539e12,0.33642190715188436,0.2506273294524034,303.6954438602584,2.281213572891653e7,2.2812134572864242e7
0,2671,0.07709630907454215,67.48702671855469,2.644891454918634e12,-0.0,3.9099719259109683e9,7.7986435591895625e12,0.33641960950267946,0.250563004492262,303.6916202334961,2.2829269376258533e7,2.282926822061113e7
0,2672,0.07695421406761677,67.48647421181408,2.648803603027509e12,-0.0,3.9143248366625557e9,7.81027236053484e12,0.33641731508843464,0.2501011957197545,303.6891339531634,2.2846410247030724e7,2.2846409095241997e7
0,2673,0.07677587845289875,67.48578366840408,2.6527201056739688e12,-0.0,3.9186809972137794e9,7.821914199878463e12,0.3364150229328204,0.24952160497192094,303.6860265078184,2.286355716082824e7,2.2863556013913542e7
0,2674,0.07692547346287053,67.48503950368305,2.6566409661039487e12,-0.0,3.923040404921932e9,7.833569076657298e12,0.3364127331355201,0.2500077887543292,303.68267776657376,2.2880710340959504e7,2.288070918967481e7
0,2675,0.07683740587817345,67.48439698444672,2.6605661875615146e12,-0.0,3.9274030554574456e9,7.845236985787152e12,0.33641044615689647,0.2497215691040637,303.6797864300102,2.2897870216371696e7,2.2897869067417715e7
0,2676,0.07671914433121063,67.48368734396578,2.664495773295749e12,-0.0,3.9317689566004953e9,7.856917954567176e12,0.33640816158171605,0.24933721907643455,303.67659304784604,2.291503632692301e7,2.2915035181148194e7
0,2677,0.07687023896472704,67.48305018579887,2.668429726554742e12,-0.0,3.93613810349233e9,7.868611976494226e12,0.33640587963763635,0.2498282766353629,303.67372583609495,2.293220904613204e7,2.2932207895946417e7
0,2678,0.07662338436311382,67.48230762551972,2.6723680505881797e12,-0.0,3.9405105054839206e9,7.88031908309776e12,0.33640360009289627,0.24902599918011992,303.67038431483877,2.2949387902399246e7,2.2949386759015344e7
0,2679,0.07661595648020403,67.48170063965526,2.676310748646771e12,-0.0,3.944886153094876e9,7.892039255494401e12,0.3364013233110258,0.2490018585606631,303.6676528784487,2.296657353850124e7,2.2966572395174593e7
0,2680,0.07659489075943929,67.48099819670489,2.680257823983196e12,-0.0,3.949265057333115e9,7.903772529669553e12,0.33639904885616845,0.24893339496817768,303.66449188517197,2.2983765332879912e7,2.298376418999419e7
0,2681,0.07648972890859806,67.48022150408795,2.6842092798496426e12,-0.0,3.953647218660382e9,7.915518913378841e12,0.33639677678753693,0.2485916189529437,303.66099676839576,2.3000963344065137e7,2.3000962203984734e7
0,2682,0.0764814782721035,67.47951605998517,2.6881651195024775e12,-0.0,3.9580326320608e9,7.927278399684588e12,0.336394507365741,0.24856480438433637,303.65782226993326,2.3018167963070303e7,2.301816682307062e7
0,2683,0.0763793800082219,67.47900314487117,2.692125346195732e12,-0.0,3.962421293950855e9,7.939050985474411e12,0.33639224087940117,0.2482329850267212,303.6555141519203,2.3035379520741306e7,2.30353783834588e7
0,2684,0.07620142811675051,67.47813901775764,2.6960899631875527e12,-0.0,3.9668132280512586e9,7.950836740902024e12,0.3363899761930552,0.24765464137943916,303.65162557990936,2.3052596545918807e7,2.305259541347693e7
0,2685,0.07625446977234557,67.47734478938408,2.700058973735723e12,-0.0,3.9712084177421613e9,7.9626356279019795e12,0.33638771410915763,0.24782702676012308,303.64805155222837,2.3069820173259735e7,2.3069819039180987e7
0,2686,0.07610011124060573,67.47675669508871,2.7040323811000884e12,-0.0,3.9756068591046352e9,7.974447642454962e12,0.3363854549990659,0.2473253615319686,303.6454051278992,2.3087050777602773e7,2.308704964769938e7
0,2687,0.07620745032280772,67.47604877189664,2.708010188540341e12,-0.0,3.9800085663150787e9,7.986272829148276e12,0.3363831980845984,0.24767421354912508,303.6422194735349,2.3104287470444866e7,2.3104286337384827e7
0,2688,0.07597843322701314,67.47535195147421,2.7119923993192974e12,-0.0,3.984413535916152e9,7.998111185223318e12,0.33638094376437105,0.2469299079877927,303.63908378163393,2.3121530614753466e7,2.3121529487956468e7
0,2689,0.07608179270335282,67.47467977020557,2.715979016698956e12,-0.0,3.9888217676713314e9,8.009962716569254e12,0.336378691912508,0.24726582628589666,303.63605896592503,2.3138780237175602e7,2.313877910733742e7
0,2690,0.07590403654865568,67.47400444439027,2.719970043945132e12,-0.0,3.99323326476314e9,8.021827438267716e12,0.3363764426055115,0.24668811878313096,303.63301999975624,2.3156036271699827e7,2.3156035146685585e7
0,2691,0.07611321271038743,67.47324045963525,2.723965484321122e12,-0.0,3.9976480311451483e9,8.033705367490473e12,0.33637419552033193,0.24736794130875914,303.6295820683586,2.3173298477324177e7,2.317329734630762e7
0,2692,0.07587133371712929,67.4726523319106,2.72796534109628e12,-0.0,4.0020660579487853e9,8.045596486901851e12,0.3363719513680996,0.24658183458067018,303.62693549359767,2.3190567581304688e7,2.319056645690794e7
0,2693,0.0758733324700088,67.47185401299232,2.731969617537332e12,-0.0,4.006487361821532e9,8.057500847848054e12,0.3363697092216978,0.2465883305275286,303.6233430584655,2.3207842530165106e7,2.320784140556428e7
0,2694,0.07572779621749608,67.4710967685323,2.7359783169131167e12,-0.0,4.010911933855348e9,8.06941843289319e12,0.33636746966510994,0.24611533770686225,303.6199354583954,2.3225124008680493e7,2.3225122887996342e7
0,2695,0.07564840025449615,67.47047024207534,2.739991442494039e12,-0.0,4.015339771144594e9,8.081349240740643e12,0.3363652328220654,0.2458573008271125,303.617116089339,2.324241225577001e7,2.324241113715345e7
0,2696,0.07569646370904509,67.46960786035828,2.7440089975515063e12,-0.0,4.0197708904692984e9,8.093293323153722e12,0.33636299795631974,0.24601350705439656,303.6132353716123,2.3259706280402374e7,2.3259705160297778e7
0,2697,0.07538789679546704,67.46899064311873,2.748030985359242e12,-0.0,4.024205273115629e9,8.105250636233609e12,0.3363607661118875,0.24501066458526788,303.6104578940343,2.327700738888301e7,2.3277006277227264e7
0,2698,0.07554242075415633,67.46826854218408,2.7520574091908423e12,-0.0,4.0286429342018704e9,8.117221227285805e12,0.33635853642118135,0.2455128674510081,303.60720843982836,2.3294314623727318e7,2.32943135076242e7
0,2699,0.07538571632303687,67.46761012378734,2.756088272321078e12,-0.0,4.0330838687201433e9,8.129205089354588e12,0.3363563093779961,0.24500357804986983,303.60424555704304,2.3311628451543845e7,2.331162733965695e7
0,2700,0.07545338683085688,67.46679169100332,2.7601235780265547e12,-0.0,4.037528086831238e9,8.141202256417787e12,0.33635408443104253,0.24522350720028485,303.60056260951495,2.3328948260535903e7,2.3328947146619815e7
0,2701,0.07523042724710559,67.46622440294149,2.7641633295842173e12,-0.0,4.0419755726613803e9,8.153212692174172e12,0.3363518624775138,0.24449888855309315,303.59800981323673,2.3346275168164637e7,2.334627406030275e7
0,2702,0.07527049787916291,67.46537295710976,2.7682075302754507e12,-0.0,4.046426349867283e9,8.165236467065947e12,0.3363496423705267,0.24462911810727947,303.59417830699397,2.3363607721434765e7,2.336360661231434e7
0,2703,0.07538783018428385,67.46459872452056,2.7722561833771514e12,-0.0,4.050880404264286e9,8.177273549349214e12,0.3363474248369654,0.24501044809892253,303.5906942603425,2.3380946898450878e7,2.3380945785921946e7
0,2704,0.07528651934151459,67.4639405394877,2.776309292172691e12,-0.0,4.055337735734913e9,8.189323945254514e12,0.3363452100087675,0.24468118785992243,303.5877324276946,2.339829280826948e7,2.339829169841326e7
0,2705,0.07515559257200999,67.46316775230977,2.7803668599439604e12,-0.0,4.0597983552968082e9,8.201387691133905e12,0.3363429974065472,0.24425567585903246,303.584254885394,2.341564482578441e7,2.3415643719420645e7
0,2706,0.07506479818973386,67.46236503288367,2.7844288899739824e12,-0.0,4.064262260396788e9,8.213464786659727e12,0.33634078717218024,0.24396059411663504,303.5806426479765,2.3433003178460244e7,2.3433002074471477e7
0,2707,0.07510302750150259,67.4617624756951,2.788495385549336e12,-0.0,4.068729442031525e9,8.225555214030002e12,0.3363385797098366,0.24408483937988343,303.5779311406279,2.34503684855628e7,2.3450367380369186e7
0,2708,0.07503510605485811,67.46100500823624,2.792566349954554e12,-0.0,4.073199917298871e9,8.237659026090788e12,0.33633637440719794,0.24386409467828885,303.5745225370631,2.346773979287346e7,2.3467738689420052e7
0,2709,0.07483881456844632,67.4603178252572,2.79664178647773e12,-0.0,4.0776736775468364e9,8.249776205996649e12,0.3363341716825274,0.24322614734745054,303.57143021365744,2.348511770804588e7,2.348511660988719e7
0,2710,0.07492546787146603,67.4595396857826,2.8007216984076465e12,-0.0,4.082150730568294e9,8.261906781432431e12,0.33633197114730723,0.2435077705822646,303.5679285860217,2.350250179028338e7,2.3502500689581722e7
0,2711,0.07468523229570764,67.45887466814864,2.804806089033198e12,-0.0,4.0866310693454075e9,8.274050739962202e12,0.33632977330260716,0.24272700496104985,303.56493600666886,2.3519892598728415e7,2.3519891504531126e7
0,2712,0.07466870171931635,67.45811905339785,2.808894961645705e12,-0.0,4.091114703399751e9,8.28620811397442e12,0.3363275776550831,0.24267328058777812,303.5615357402903,2.3537289576126542e7,2.353728848224351e7
0,2713,0.07478840533548015,67.45740421022293,2.8129883195377393e12,-0.0,4.0956016282314763e9,8.298378897854256e12,0.33632538445872934,0.24306231734031047,303.55831894600317,2.3554693077871874e7,2.355469198053612e7
0,2714,0.07460990711000823,67.45660539027101,2.817086166002987e12,-0.0,4.1000918511808667e9,8.310563118101885e12,0.336323193579172,0.24248219810752675,303.5547242562195,2.357210277415757e7,2.357210168161419e7
0,2715,0.07442066061416734,67.45586167447811,2.8211885043358e12,-0.0,4.1045853668847713e9,8.3227607667563545e12,0.33632100520072183,0.24186714699604386,303.5513775351515,2.3589519035554577e7,2.3589517948090926e7
0,2716,0.07441603185268618,67.45503045214316,2.825295337830997e12,-0.0,4.1090821826885824e9,8.334971870351192e12,0.3363188190241101,0.24185210352123007,303.54763703464425,2.3606941474987704e7,2.3606940387510236e7
0,2717,0.07435811010832526,67.4544095941734,2.8294066697877163e12,-0.0,4.113582286739496e9,8.347196403283494e12,0.3363166356240548,0.24166385785205707,303.5448431737803,2.3624370898327768e7,2.362436981230543e7
0,2718,0.074470104217742,67.45373871311833,2.8335225035030737e12,-0.0,4.118085691638918e9,8.359434406371506e12,0.3363144544871801,0.2420278387076615,303.5418242090325,2.3641806600842852e7,2.3641805511591844e7
0,2719,0.07426510240689661,67.45300069843923,2.837642842275853e12,-0.0,4.1225924000224223e9,8.371685893385113e12,0.33631227568537436,0.241361582822414,303.53850314297654,2.3659248543624688e7,2.3659247459882125e7
0,2720,0.07434356607090951,67.45213873681402,2.841767689408029e12,-0.0,4.1271024149208527e9,8.38395087917669e12,0.33631009899039843,0.2416165897304559,303.5346243156631,2.3676696565004148e7,2.3676695478959825e7
0,2721,0.07422677887246654,67.45135190720124,2.845897048200594e12,-0.0,4.1316157291653085e9,8.396229350858211e12,0.3363079248476039,0.24123703133551624,303.5310835824056,2.3694151208035335e7,2.3694150125066563e7
0,2722,0.07420589529620378,67.45072480666633,2.850030921958255e12,-0.0,4.1361323397171555e9,8.408521306751842e12,0.33630575333501317,0.24116915971266228,303.5282616299985,2.3711612696101334e7,2.371161161356719e7
0,2723,0.07407108842821993,67.449971779499,2.85416931398323e12,-0.0,4.1406522610467954e9,8.420826792847193e12,0.3363035840011988,0.24073103739171475,303.5248730077455,2.372908026328813e7,2.3729079184321027e7
0,2724,0.07408151028145689,67.44928025502028,2.8583122275820127e12,-0.0,4.145175485499367e9,8.433145794918264e12,0.3363014171098142,0.24076490841473489,303.5217611475913,2.3746554410326783e7,2.3746553330933742e7
0,2725,0.07410650445628751,67.44849738034694,2.862459666061239e12,-0.0,4.149702021446558e9,8.445478342380632e12,0.33629925242498865,0.2408461394829344,303.5182382115612,2.3764034727777947e7,2.376403364755814e7
0,2726,0.0739517382569957,67.44781966132724,2.866611632729791e12,-0.0,4.1542318613523397e9,8.457824421316687e12,0.3362970903172297,0.24034314933523604,303.5151884759726,2.3781521747234818e7,2.3781520671127778e7
0,2727,0.0739015447561063,67.4469980221085,2.870768130896315e12,-0.0,4.158765017502114e9,8.470184071831949e12,0.3362949303035108,0.2401800204573455,303.51149109948824,2.3799014794431914e7,2.3799013719563417e7
0,2728,0.0738485767676135,67.44633217689504,2.874929163870528e12,-0.0,4.1633014774569273e9,8.48255726663197e12,0.33629277290572746,0.24000787449474387,303.50849479602766,2.3816514677209005e7,2.381651360365492e7
0,2729,0.07377908071114929,67.44537996188453,2.879094734965712e12,-0.0,4.1678412628599453e9,8.494944071379078e12,0.33629061738700644,0.2397820123112352,303.5042098284804,2.3834020206489228e7,2.3834019134701762e7
0,2730,0.07382583665231406,67.44475995073992,2.8832648474923833e12,-0.0,4.172384346155202e9,8.507344417511318e12,0.33628846474269825,0.23993396912002068,303.50141977832965,2.3851533043960407e7,2.385153197075305e7
0,2731,0.0735384840510244,67.44395718044268,2.887439504766744e12,-0.0,4.1769307529708266e9,8.519758381596583e12,0.33628631421099575,0.23900007316582927,303.49780731199206,2.3869051811278895e7,2.3869050745801106e7
0,2732,0.07357059554287572,67.443261096215,2.8916187101030103e12,-0.0,4.181480470249175e9,8.532185934617735e12,0.33628416612836565,0.2391044355143461,303.4946749329675,2.388657727725506e7,2.3886576210762154e7
0,2733,0.07343345142197254,67.44243932675539,2.8958024668180015e12,-0.0,4.1860335106524444e9,8.544627117795128e12,0.3362820202139603,0.23865871712141074,303.4909769703993,2.390410882426925e7,2.390410776138707e7
0,2734,0.0733825582099511,67.44166882990962,2.8999907782298037e12,-0.0,4.1905898668223853e9,8.557081917662598e12,0.3362798766997505,0.23849331418234107,303.4875097345933,2.392164692433645e7,2.392164586270707e7
0,2735,0.07348439523787269,67.4408779388497,2.904183647655918e12,-0.0,4.1951495432330556e9,8.569550353086488e12,0.3362777354522873,0.23882428452308624,303.4839507248236,2.393919138385737e7,2.3939190319309913e7
0,2736,0.07350842193207996,67.44023409947232,2.908381078417814e12,-0.0,4.199712533528509e9,8.582032413316187e12,0.3362755967838722,0.23890237127925987,303.4810534476254,2.395674265609608e7,2.395674159075513e7
0,2737,0.07329744106390264,67.43944682058401,2.912583073837247e12,-0.0,4.204278852768409e9,8.594528146189888e12,0.33627346025883925,0.23821668345768357,303.477510692628,2.3974299962760683e7,2.3974298903045118e7
0,2738,0.07329776726966489,67.43861429614762,2.916789637235205e12,-0.0,4.20884849699911e9,8.607037547548358e12,0.3362713259398638,0.23821774362641088,303.4737643326643,2.3991863561307006e7,2.399186250144649e7
0,2739,0.07340362142705509,67.43784143268242,2.921000771936706e12,-0.0,4.2134214626188836e9,8.619560614176416e12,0.33626919401147526,0.23856176963792902,303.47028644707086,2.4009433735074446e7,2.400943267218797e7
0,2740,0.07330242469193998,67.43713293396698,2.925216481265926e12,-0.0,4.2179977510022936e9,8.632097356480358e12,0.33626706454083505,0.23823288024880496,303.4670982028514,2.4027010501155585e7,2.4027009440896213e7
0,2741,0.07303518597855138,67.43635834631813,2.929436768550264e12,-0.0,4.222577369492825e9,8.644647801229569e12,0.3362649373116135,0.237364354430292,303.4636125584316,2.4044593508594852e7,2.404459245548178e7
0,2742,0.07308899961013542,67.43558171032589,2.9336616371162275e12,-0.0,4.2271603156468472e9,8.657211948387428e12,0.3362628123206994,0.2375392487329401,303.4601176964665,2.4062182922365602e7,2.406218186765299e7
0,2743,0.07301124247789598,67.43477328953699,2.9378910902916714e12,-0.0,4.2317465926814947e9,8.669789813433668e12,0.3362606896123859,0.2372865380531619,303.4564798029165,2.4079778669176955e7,2.407977761644574e7
0,2744,0.07299429551082788,67.43411547914747,2.942125131408082e12,-0.0,4.236336192840875e9,8.682381381747279e12,0.33625856942318333,0.2372314604101906,303.4535196561636,2.4097381235852774e7,2.4097380183448114e7
0,2745,0.0727729548158333,67.4331863392743,2.9463637637957056e12,-0.0,4.240929137877924e9,8.694986719679195e12,0.33625645115932207,0.23651210315145824,303.4493385267343,2.4114989493674293e7,2.4114988447148934e7
0,2746,0.07284893970529695,67.43251426270322,2.950606990787333e12,-0.0,4.2455254030382996e9,8.707605765955838e12,0.3362543355198749,0.2367590540422151,303.4463141821645,2.4132604853591293e7,2.413260380486936e7
0,2747,0.07295490206885555,67.43165989111554,2.9548548157157505e12,-0.0,4.250125010972627e9,8.720238589426057e12,0.33625222188967197,0.23710343172378054,303.4424695100199,2.4150226140359234e7,2.4150225088622835e7
0,2748,0.07279008253906225,67.4310001959766,2.9591072419158286e12,-0.0,4.2547279451298227e9,8.732885151300925e12,0.3362501108946865,0.2365677682519523,303.4395008818947,2.416785436980535e7,2.416785332241434e7
0,2749,0.07277846227952965,67.4301317947394,2.9633642727243706e12,-0.0,4.2593342256461678e9,8.745545513576944e12,0.33624800184077874,0.23653000240847136,303.4355930763273,2.4185488453602687e7,2.4185487406393524e7
0,2750,0.0726350135775068,67.42933271371889,2.9676259114771094e12,-0.0,4.2639438406780105e9,8.75821965038742e12,0.3362458951987056,0.23606379412689713,303.431997211735,2.42031291417392e7,2.420312809828843e7
0,2751,0.07254770508006975,67.42868174798554,2.971892161513164e12,-0.0,4.268556787343802e9,8.770907560469635e12,0.33624379104085156,0.2357800415102267,303.42906786593494,2.4220776642739605e7,2.422077560152184e7
0,2752,0.07251234701552164,67.42781509618466,2.9761630261726807e12,-0.0,4.2731730845465217e9,8.783609302499347e12,0.3362416888298518,0.23566512780044535,303.42516793283096,2.4238429981046706e7,2.4238428940653805e7
0,2753,0.07235347219374823,67.42706242900776,2.980438508795218e12,-0.0,4.2777927176907554e9,8.796324843007432e12,0.33623958908202395,0.23514878462968175,303.4217809305349,2.4256090043235477e7,2.4256089007008087e7
0,2754,0.07250335912453709,67.42619890284368,2.98471861272305e12,-0.0,4.2824156984076214e9,8.80905422069154e12,0.3362374913791771,0.23563591715474555,303.41789506279656,2.4273756220271695e7,2.4273755179857444e7
0,2755,0.07238278820738839,67.42561115235816,2.9890033412999517e12,-0.0,4.2870420097186303e9,8.821797395474875e12,0.33623539639293604,0.23524406167401227,303.41525018561174,2.42914295568569e7,2.4291428519573573e7
0,2756,0.07235668345896692,67.42472348674693,2.993292697870677e12,-0.0,4.2916716805893016e9,8.834554453833438e12,0.33623330321788997,0.2351592212416425,303.41125569036114,2.4309108504667904e7,2.4309107467958637e7
0,2757,0.0722808134793739,67.42388929523767,2.997586685779826e12,-0.0,4.296304695099642e9,8.847325358609887e12,0.3362312123886173,0.23491264380796517,303.40750182856954,2.4326794013014447e7,2.4326792978224196e7
0,2758,0.07220416931768786,67.4231384841706,3.0018853083751313e12,-0.0,4.300941052906838e9,8.860110115541928e12,0.33622912393287513,0.23466355028248553,303.4041231787677,2.4344486161263175e7,2.434448512841162e7
0,2759,0.07217750957955556,67.42232763113887,3.0061885690033545e12,-0.0,4.305580762231666e9,8.87290875399381e12,0.33622703763402617,0.23457690613355556,303.4004743401249,2.436218456439094e7,2.4362183532128055e7
0,2760,0.07215632560485272,67.4215893282759,3.0104964710162085e12,-0.0,4.31022381778724e9,8.885721266076574e12,0.3362249536841114,0.23450805821577134,303.39715197724155,2.4379889578247093e7,2.4379888546425197e7
0,2761,0.07198479024222176,67.42072280984547,3.014809017760752e12,-0.0,4.314870230943503e9,8.898547689874262e12,0.3362228718310574,0.23395056828722072,303.39325264430465,2.4397600667297557e7,2.4397599639969725e7
0,2762,0.07199663491647901,67.41999183163514,3.019126212591027e12,-0.0,4.319519989389343e9,8.91138799810234e12,0.33622079237135166,0.23398906347855677,303.38996324235814,2.4415318533197697e7,2.4415317505420826e7
0,2763,0.07204491446869149,67.41918593688263,3.0234480588598438e12,-0.0,4.324173104990105e9,8.924242230227816e12,0.33621871503965384,0.23414597202324733,303.3863367159718,2.443304261441377e7,2.4433041585205622e7
0,2764,0.0718529440217791,67.41832190612024,3.027774559921054e12,-0.0,4.328829578497459e9,8.937110395045926e12,0.3362166399126086,0.23352206807078205,303.3824485775411,2.4450772959896125e7,2.4450771935727928e7
0,2765,0.07179561821092977,67.41752225069277,3.03210571912992e12,-0.0,4.333489404522359e9,8.949992484374404e12,0.3362145670793961,0.23333575918552174,303.37885012811745,2.4468509892287716e7,2.446850886953186e7
0,2766,0.07175911967471763,67.41676916371884,3.0364415398434e12,-0.0,4.338152585297934e9,8.962888511090684e12,0.3362124965340207,0.23321713894283227,303.3754612367348,2.4486253365487546e7,2.4486252343583755e7
0,2767,0.07173630318330722,67.41597309362524,3.0407820254187837e12,-0.0,4.342819126542055e9,8.975798497723082e12,0.3362104281538222,0.23314298534574845,303.37187892131357,2.4504003139902003e7,2.4504002118482463e7
0,2768,0.07167809437622533,67.41521118311641,3.0451271792145654e12,-0.0,4.347489025651529e9,8.988722443788867e12,0.3362083620488959,0.2329538067227323,303.36845032402385,2.452175942268585e7,2.4521758402701378e7
0,2769,0.07163889164291676,67.4144480182816,3.049477004592167e12,-0.0,4.352162285551072e9,9.001660364098752e12,0.33620629815764713,0.23282639783947945,303.36501608226723,2.453952211828334e7,2.4539521099223066e7
0,2770,0.07160349517712133,67.41354844091825,3.0538315049122153e12,-0.0,4.356838914325884e9,9.014612287770482e12,0.33620423630254687,0.23271135932564435,303.3609679841321,2.4557290865362592e7,2.4557289847124044e7
0,2771,0.07146645561536318,67.41272210986165,3.058190683537958e12,-0.0,4.361518902717558e9,9.027578195892395e12,0.33620217677799136,0.23226598074993032,303.3572494943774,2.4575066226329915e7,2.4575065211638574e7
0,2772,0.07143478698552327,67.41196926914944,3.062554543832977e12,-0.0,4.366202251640577e9,9.040558097714705e12,0.3362001195385369,0.23216305770295065,303.3538617111725,2.4592848198818482e7,2.459284718484809e7
0,2773,0.07144074746921467,67.411132190612,3.066923089161724e12,-0.0,4.370888970417795e9,9.05355202580682e12,0.33619806438937055,0.23218242927494767,303.35009485775396,2.461063636195585e7,2.4610635347698167e7
0,2774,0.07143992156081913,67.41040250997,3.071296322891742e12,-0.0,4.375579050549329e9,9.066559963332096e12,0.3361960115835083,0.23217974507266217,303.346811294865,2.4628431228818245e7,2.4628430214455258e7
0,2775,0.07146508293381766,67.40954652464305,3.0756742483882524e12,-0.0,4.380272505146434e9,9.079581953393102e12,0.33619396081138225,0.2322615195349074,303.3429593608937,2.4646232174081523e7,2.4646231158916503e7
0,2776,0.071247338361058,67.4086736723574,3.080056869023035e12,-0.0,4.384969330186809e9,9.092617991575545e12,0.3361919122639569,0.23155384967343848,303.3390315256083,2.4664039494209103e7,2.4664038484747533e7
0,2777,0.0713940714418396,67.40795201145451,3.084444188163382e12,-0.0,4.389669517470761e9,9.105668061852922e12,0.3361898660306372,0.2320307321859787,303.3357840515453,2.4681853629745565e7,2.46818526162292e7
0,2778,0.07123216402714755,67.40705006289056,3.0888362091822476e12,-0.0,4.394373086110277e9,9.118732224032102e12,0.3361878218225853,0.23150453308822955,303.33172528300753,2.4699673704301625e7,2.4699672694992587e7
0,2779,0.07098287625169328,67.40629850600618,3.0932329354507227e12,-0.0,4.39908002000925e9,9.131810440154982e12,0.33618578000775434,0.23069434781800316,303.3283432770278,2.47175005984433e7,2.4717499595665634e7
0,2780,0.07124951577391517,67.40546461261354,3.0976343703446694e12,-0.0,4.403790331618854e9,9.144902751555744e12,0.3361837401750227,0.2315609262652243,303.3245907567609,2.47353336817494e7,2.47353326717231e7
0,2781,0.07110700777257146,67.40462919357874,3.102040517234701e12,-0.0,4.40850401915996e9,9.158009160049146e12,0.33618170260252844,0.23109777526085726,303.32083137110436,2.4753173183255017e7,2.475317217691256e7
0,2782,0.07105077431667614,67.40381775012222,3.1064513795000005e12,-0.0,4.413221081892118e9,9.171129670323873e12,0.33617966722162634,0.23091501652919746,303.31717987555,2.4771019164054856e7,2.477101815908835e7
0,2783,0.07092311188096632,67.40309727688647,3.110866960517399e12,-0.0,4.41794151773003e9,9.184264283325275e12,0.33617763414029767,0.23050011361314054,303.3139377459891,2.478887180525894e7,2.478887080357307e7
0,2784,0.07102443264203055,67.40223577532849,3.115287263664088e12,-0.0,4.42266533959268e9,9.197413041761934e12,0.33617560301637817,0.2308294060865993,303.3100609889782,2.48067304830712e7,2.480672947855672e7
0,2785,0.07077275526034624,67.40139669329386,3.1197122923211353e12,-0.0,4.427392540924079e9,9.210575934152426e12,0.33617357415789384,0.23001145459612526,303.3062851198224,2.482459564222349e7,2.4824594644293033e7
0,2786,0.070921118295979,67.40057225416291,3.1241420498685225e12,-0.0,4.432123122384655e9,9.223752969095127e12,0.33617154740624006,0.23049363446193175,303.30257514373307,2.484246725129846e7,2.4842466249290127e7
0,2787,0.07074016468901313,67.39975165532937,3.1285765396889395e12,-0.0,4.436857086674891e9,9.236944160873984e12,0.3361695228862829,0.2299055352392927,303.29888244898217,2.486034529174369e7,2.486034429443159e7
0,2788,0.07059928430258144,67.39893206024836,3.133015765165041e12,-0.0,4.441594434688714e9,9.250149518747094e12,0.33616750052005884,0.2294476739833897,303.2951942711176,2.4878229750767678e7,2.4878228757077757e7
0,2789,0.07066131150378173,67.39806706861879,3.1374597296814307e12,-0.0,4.44633516988289e9,9.263369059121947e12,0.3361654802193205,0.2296492623872906,303.2913018087845,2.4896120502269298e7,2.48961195068065e7
0,2790,0.07043494451296242,67.39721707191619,3.1419084366240786e12,-0.0,4.451079290913357e9,9.276602785024188e12,0.33616346214617854,0.22891356966712786,303.28747682362285,2.4914017714334164e7,2.4914016724759765e7
0,2791,0.07055855240810649,67.39655969958886,3.1463618893803716e12,-0.0,4.455826788769623e9,9.289850678075646e12,0.3361614463783282,0.2293152953263461,303.28451864814986,2.4931921851809308e7,2.493192085883044e7
0,2792,0.07041172498364895,67.3957114353543,3.150820091337485e12,-0.0,4.460577685751629e9,9.303112807281062e12,0.33615943259051356,0.22883810619685907,303.28070145909436,2.494983190028215e7,2.4949830911077455e7
0,2793,0.0704960514250497,67.39475234895374,3.1552830458845376e12,-0.0,4.465331978242143e9,9.316389169345768e12,0.33615742077858435,0.2291121671314115,303.27638557029184,2.4967748066439684e7,2.4967747074873805e7
0,2794,0.07021833723547222,67.39400039472723,3.159750756414064e12,-0.0,4.470089651285388e9,9.32967972927731e12,0.3361554114125269,0.2282095960152847,303.2730017762725,2.4985671206571847e7,2.498567022224531e7
0,2795,0.07051455531245118,67.39322678243377,3.1642232263150312e12,-0.0,4.474850717071212e9,9.342984527899006e12,0.3361534040506336,0.22917230476546635,303.26952052095197,2.5003600697315354e7,2.5003599705011547e7
0,2796,0.07026730930139505,67.39232772570199,3.168700458982935e12,-0.0,4.47961518378848e9,9.356303594889656e12,0.33615139878863154,0.2283687552295339,303.26547476565895,2.5021536277710248e7,2.5021535291842397e7
0,2797,0.07010296971780378,67.39148603018239,3.173182457810675e12,-0.0,4.484383042092416e9,9.369636910921812e12,0.336149395707795,0.22783465158286226,303.26168713582075,2.5039478426348712e7,2.5039477444707654e7
0,2798,0.07023922599553857,67.39063953456838,3.1776692261936104e12,-0.0,4.489154296246794e9,9.38298449470492e12,0.33614739469474686,0.22827748448550036,303.25787790555773,2.5057426974458788e7,2.5057425989090182e7
0,2799,0.07011641590745256,67.38984259120365,3.182160767529531e12,-0.0,4.493928945243646e9,9.396346350207434e12,0.3361453959117647,0.22787835169922083,303.2542916604164,2.507538207472581e7,2.5075381092485726e7
0,2800,0.0699679744185511,67.38892407795075,3.1866570852139795e12,-0.0,4.498706999224847e9,9.409722512615594e12,0.3361433991259997,0.22739591686029106,303.25015835077835,2.509334326788125e7,2.509334228944228e7
0,2801,0.07014363829862874,67.38811651431838,3.191158182648743e12,-0.0,4.503488446425444e9,9.423112955788926e12,0.3361414045198057,0.2279668244705434,303.24652431443275,2.5111311168606173e7,2.511131018540236e7
0,2802,0.06992184284417205,67.38737834336465,3.195664063232949e12,-0.0,4.508273291183269e9,9.43651769866257e12,0.3361394121798737,0.22724598924355915,303.2432025451409,2.5129285676187135e7,2.5129284698723998e7
0,2803,0.06998071884794854,67.38642531467802,3.200174730366997e12,-0.0,4.513061549277104e9,9.449936792256727e12,0.3361374216739352,0.22743733625583276,303.2389139160511,2.5147266024000432e7,2.5147265044861518e7
0,2804,0.06984344935155926,67.38572894239766,3.204690187455989e12,-0.0,4.517853196925514e9,9.463370176723152e12,0.33613543358717335,0.2269912103925676,303.2357802407895,2.516525347458261e7,2.5165252498946384e7
0,2805,0.0698201675281491,67.3848259505223,3.2092104379015625e12,-0.0,4.522648260136941e9,9.476817931782555e12,0.33613344737115425,0.22691554446648457,303.23171677735036,2.5183246789788608e7,2.5183245814645816e7
0,2806,0.06984668999490173,67.38391313968319,3.213735485109691e12,-0.0,4.527446729517912e9,9.49028003791757e12,0.3361314632425752,0.22700174248343064,303.22760912857433,2.5201246494673952e7,2.520124551871105e7
0,2807,0.06977749246038928,67.38311173348991,3.2182653324871484e12,-0.0,4.53224859982956e9,9.503756487234428e12,0.3361294813501063,0.22677685049626517,303.2240028007046,2.5219252913969576e7,2.5219251939711314e7
0,2808,0.06971378133777348,67.38229552373147,3.22279998344124e12,-0.0,4.537053879047459e9,9.517247308924023e12,0.3361275015409672,0.2265697893477638,303.22032985679164,2.523726571022944e7,2.5237264737530187e7
0,2809,0.06960950581854672,67.38140128743764,3.227339441380346e12,-0.0,4.541862571925068e9,9.53075252315717e12,0.3361255237573793,0.22623089391027684,303.21630579346936,2.525528471586194e7,2.525528374578844e7
0,2810,0.06957779950272028,67.38055636631344,3.2318837097143594e12,-0.0,4.546674672543422e9,9.544272120132656e12,0.3361235481044533,0.2261278483838409,303.21250364841046,2.527331026820973e7,2.527330929885096e7
0,2811,0.0694298505781765,67.37975688520498,3.236432791855377e12,-0.0,4.551490182550659e9,9.557806111294527e12,0.3361215746094719,0.2256470143790736,303.2089059834224,2.52913423595401e7,2.5291341393950943e7
0,2812,0.06954800053682414,67.37894897201579,3.2409866912149424e12,-0.0,4.556309105646654e9,9.57135451386345e12,0.3361196031441493,0.22603100174467844,303.20527037407106,2.530938084117459e7,2.5309379872361176e7
0,2813,0.0694060752230416,67.37806530030714,3.2455454112080024e12,-0.0,4.561131447440475e9,9.584917350442055e12,0.33611763373780756,0.2255697444748852,303.20129385138216,2.5327425541371472e7,2.532742457616913e7
0,2814,0.0693577192629127,67.37713991549919,3.2501089552475854e12,-0.0,4.565957206836498e9,9.59849462479032e12,0.3361156663564098,0.22541258760446628,303.1971296197463,2.5345476545829594e7,2.5345475581778113e7
0,2815,0.06927654103049213,67.37633949858068,3.254677326750562e12,-0.0,4.570786375943338e9,9.612086321529938e12,0.3361137011820369,0.22514875834909942,303.19352774361306,2.5363534299568415e7,2.5363533337528404e7
0,2816,0.06929354010715075,67.37557160404356,3.2592505291349204e12,-0.0,4.575618960924723e9,9.6256924648291e12,0.3361117380962856,0.22520400534823992,303.190072218196,2.5381598554847185e7,2.5381597592243236e7
0,2817,0.06930124009305297,67.37468688413311,3.263828565817857e12,-0.0,4.580454971465183e9,9.639313088799564e12,0.33610977697382416,0.22522903030242214,303.186090978599,2.53996689161045e7,2.539966795318033e7
0,2818,0.06917518085607717,67.3737708708949,3.26841144022075e12,-0.0,4.585294404183712e9,9.65294819076895e12,0.3361078179177433,0.2248193377822508,303.18196891902704,2.5417745612537056e7,2.5417744652800072e7
0,2819,0.06924209455275615,67.37301692776128,3.272999155762545e12,-0.0,4.59013724904562e9,9.666597749297059e12,0.33610586104599444,0.22503680729645748,303.17857617492575,2.543582915353175e7,2.54358281919231e7
0,2820,0.06917467385373263,67.37206276239519,3.277591715866809e12,-0.0,4.59498352798997e9,9.680261833064908e12,0.336103906076978,0.22481769002463106,303.17428243077836,2.5453918580744866e7,2.5453917620785873e7
0,2821,0.06903042240910329,67.37126158474405,3.28218912395645e12,-0.0,4.599833222326877e9,9.69394039622767e12,0.33610195332597953,0.22434887282958568,303.1706771313482,2.547201483204247e7,2.547201387574327e7
0,2822,0.06889588756543372,67.37037083656554,3.2867913834563003e12,-0.0,4.604686346802648e9,9.70763348722077e12,0.33610000254971945,0.22391163458765959,303.16666876454497,2.549011726168528e7,2.549011630878606e7
0,2823,0.06884349989192025,67.36949680999635,3.2913984977913286e12,-0.0,4.609542896559019e9,9.721341099194783e12,0.33609805383012076,0.2237413746487408,303.16273564498357,2.550822615110318e7,2.5508225199455466e7
0,2824,0.06894531270013471,67.36857375479184,3.2960104703886787e12,-0.0,4.614402876440643e9,9.7350632526797e12,0.3360961070918364,0.2240722662754378,303.1585818965633,2.5526341324659187e7,2.55263403702351e7
0,2825,0.06879340436777955,67.36774441178753,3.300627304677482e12,-0.0,4.61926628008163e9,9.748799936553121e12,0.33609416253461954,0.22357856419528352,303.15484985304386,2.5544463167095523e7,2.5544462216522835e7
0,2826,0.06874784261000116,67.36689535068693,3.3052490040866e12,-0.0,4.6241331146685915e9,9.76255117796684e12,0.3360922199875948,0.2234304884825038,303.1510290780912,2.556259137215695e7,2.556259042265696e7
0,2827,0.06872041211038929,67.36607470390503,3.309875572046753e12,-0.0,4.629003378788143e9,9.776316979787328e12,0.3360902795065619,0.22334133935876518,303.14733616757263,2.5580726068865437e7,2.5580725119965058e7
0,2828,0.06874747921374294,67.36515576050378,3.3145070119891587e12,-0.0,4.633877080837565e9,9.790097372619477e12,0.336088340971517,0.22342930744466455,303.143200922267,2.5598866920344215e7,2.5598865970621955e7
0,2829,0.06850975289573175,67.3642970158375,3.319143327347727e12,-0.0,4.63875421338997e9,9.803892342332498e12,0.3360864045760525,0.22265669691112816,303.1393365712687,2.5617014351760462e7,2.5617013408116102e7
0,2830,0.06857316208191055,67.36344964366867,3.3237845215570293e12,-0.0,4.643634779734172e9,9.817701905090678e12,0.33608447017159104,0.2228627767662093,303.13552339650903,2.5635168225671936e7,2.5635167280262202e7
0,2831,0.06855356847094174,67.36265479763136,3.328430598051196e12,-0.0,4.648518779193491e9,9.831526065845576e12,0.3360825378595096,0.22279909753056065,303.13194658934117,2.5653328656557515e7,2.5653327711542904e7
0,2832,0.06856548335190832,67.3617610083051,3.3330815602679937e12,-0.0,4.653406221542906e9,9.845364859141516e12,0.3360806074881353,0.22283782089370202,303.1279245373729,2.5671495240935713e7,2.5671494295495767e7
0,2833,0.06829218376856402,67.36095768237891,3.337737411644739e12,-0.0,4.658297097496518e9,9.859218265562898e12,0.3360786792712751,0.22194959724783309,303.1243095707051,2.5689668485698484e7,2.5689667547249448e7
0,2834,0.06826597538643267,67.35998322254049,3.3423981556212993e12,-0.0,4.663191422697456e9,9.873086336303291e12,0.3360767528926252,0.22186442000590617,303.1199245014322,2.570784768959396e7,2.5707846751710933e7
0,2835,0.06849962348471911,67.35912058605808,3.3470637956376333e12,-0.0,4.668089182013069e9,9.886969035369418e12,0.33607482858180704,0.22262377632533709,303.1160426372614,2.572603360300776e7,2.5726032658937905e7
0,2836,0.06830884062841107,67.35831230129494,3.3517343351349326e12,-0.0,4.672990380805677e9,9.90086638482997e12,0.3360729064103289,0.22200373204233598,303.11240535582726,2.5744226082847312e7,2.574422514362358e7
0,2837,0.06818630892793968,67.35732288009507,3.356409777556937e12,-0.0,4.677895033350049e9,9.914778432057152e12,0.3360709860965266,0.22160550401580398,303.10795296042784,2.5762424497946396e7,2.576242356178858e7
0,2838,0.06822135255797288,67.35646240729704,3.3610901263466333e12,-0.0,4.682803122746105e9,9.928705136006812e12,0.3360690678719888,0.22171939581341185,303.1040808328367,2.578062966925834e7,2.5780628732077885e7
0,2839,0.0682072420716857,67.35562951233304,3.365775384949597e12,-0.0,4.687714656337739e9,9.942646524393242e12,0.33606715168837853,0.22167353673297852,303.1003328054987,2.5798841330804292e7,2.5798840393876374e7
0,2840,0.0681783595842442,67.3546234624693,3.3704655568119907e12,-0.0,4.692629647026306e9,9.956602640742719e12,0.33606523737939725,0.22157966864879367,303.0958055811119,2.581705895011828e7,2.5817058013826016e7
0,2841,0.06803098995817625,67.3539355116076,3.3751606453812417e12,-0.0,4.697548067427364e9,9.9705734141799e12,0.33606332534446565,0.2211007173640728,303.0927098022342,2.583528383050739e7,2.583528289792143e7
0,2842,0.06801873213102634,67.35289191177917,3.379860654107557e12,-0.0,4.702469957888281e9,9.984558966210938e12,0.33606141501233855,0.2210608794258356,303.08801360300623,2.585351418312999e7,2.5853513250748385e7
0,2843,0.06785477380311358,67.35209864167666,3.38456558644026e12,-0.0,4.707395284452902e9,9.99855920725934e12,0.3360595068989945,0.22052801486011914,303.084443887545,2.5871751617553543e7,2.587175068930053e7
0,2844,0.06803412545998846,67.35113959876992,3.3892754458300024e12,-0.0,4.712324072160793e9,1.0012574215395293e13,0.3360576005952512,0.2211109077449625,303.08012819446463,2.5889995024611488e7,2.588999409160558e7
0,2845,0.06786970315462035,67.35026020812205,3.393990235729736e12,-0.0,4.717256308641325e9,1.0026603962354834e13,0.3360556964069374,0.22057653525251614,303.07617093654926,2.5908245063854076e7,2.5908244134990644e7
0,2846,0.06788963245018947,67.3493874330104,3.398709959593356e12,-0.0,4.722191998747613e9,1.0040648468842352e13,0.3360537941817521,0.22064130546311578,303.0722434485468,2.5926501534562517e7,2.5926500605071533e7
0,2847,0.06783557736732196,67.34854569272667,3.403434620875261e12,-0.0,4.72713114256396e9,1.0054707742004332e13,0.33605189398050833,0.22046562644379636,303.06845561727005,2.5944764504919276e7,2.5944763576713778e7
0,2848,0.06772651632134596,67.34768593276446,3.4081642230323516e12,-0.0,4.732073744183567e9,1.0068781800402447e13,0.33604999576084077,0.22011117804437438,303.06458669744006,2.5963033844770677e7,2.59630329192705e7
0,2849,0.06767144574844439,67.34679683013204,3.4128987695212144e12,-0.0,4.737019805365407e9,1.008287065596483e13,0.3360480994929626,0.21993219868244426,303.06058573559415,2.5981309522675022e7,2.598130859848449e7
0,2850,0.0675494083405691,67.34590439681998,3.41763826380072e12,-0.0,4.741969325932096e9,1.0096974315105752e13,0.33604620521453565,0.2195355771068496,303.0565697856899,2.5999591609156176e7,2.5999590688000556e7
0,2851,0.06756161126950685,67.3449982077999,3.4223827093309175e12,-0.0,4.746922307472764e9,1.0111092789273932e13,0.3360443128800999,0.21957523662589729,303.05249193509957,2.60178800738859e7,2.601787915230488e7
0,2852,0.06732385036451277,67.34409296007391,3.42713210957241e12,-0.0,4.751878750800778e9,1.012522608771141e13,0.33604242256494765,0.21880251368466652,303.0484183203326,2.6036174961000245e7,2.6036174045426216e7
0,2853,0.06749824628025891,67.34317861695934,3.431886467988144e12,-0.0,4.756838656914474e9,1.0139374220188848e13,0.3360405341431744,0.21936930041084146,303.044303776317,2.6054476234928492e7,2.605447531475811e7
0,2854,0.06743921098972872,67.34224622901034,3.436645788039855e12,-0.0,4.761802028365168e9,1.0153537200914332e13,0.33603864771938863,0.21917743571661832,303.04010803054655,2.607278388080026e7,2.6072782962039135e7
0,2855,0.06744350220194742,67.34140578827498,3.4414100731940425e12,-0.0,4.766768859385704e9,1.0167715020352145e13,0.3360367633134106,0.2191913821563291,303.0363260472374,2.6091098185487222e7,2.609109726650525e7
0,2856,0.06732872083592108,67.34061366303575,3.446179326915185e12,-0.0,4.771739154014619e9,1.0181907696950566e13,0.33603488092330747,0.2188183427167435,303.0327614836609,2.610941903599667e7,2.61094181198572e7
0,2857,0.06718463875577668,67.3396472100261,3.4509535526720005e12,-0.0,4.776712926792295e9,1.0196115279173588e13,0.3360330003825319,0.2183500759562742,303.02841244511745,2.6127745842388965e7,2.6127744929840192e7
0,2858,0.06732640252126507,67.3387273619355,3.4557327539308467e12,-0.0,4.781690165228125e9,1.0210337738291135e13,0.33603112178145683,0.21881080819411147,303.02427312870975,2.614607918462896e7,2.6146078268329035e7
0,2859,0.06718722416678509,67.33775742692667,3.4605169341618755e12,-0.0,4.786670877083911e9,1.0224575103421025e13,0.3360292451526621,0.21835847854205154,303.01990842117004,2.6164418814791907e7,2.6164417901957724e7
0,2860,0.0672360516818994,67.3368673501285,3.4653060968362964e12,-0.0,4.791655055115755e9,1.0238827360794764e13,0.33602737049594544,0.21851716796617307,303.01590307557825,2.6182765069984633e7,2.6182764155787155e7
0,2861,0.06727338212557632,67.3359512771047,3.470100245425112e12,-0.0,4.796642707200851e9,1.0253094539876525e13,0.3360254977746406,0.21863849190812304,303.0117807469711,2.6201117673109554e7,2.6201116757843208e7
0,2862,0.0671490472350102,67.33506615553023,3.474899383403022e12,-0.0,4.801633831273779e9,1.0267376641702535e13,0.3360236270483434,0.21823440351378315,303.00779769988605,2.621947677670104e7,2.6219475864518758e7
0,2863,0.06690362587150894,67.33423903707019,3.47970351424243e12,-0.0,4.806628426833575e9,1.0281673671782098e13,0.3360217583232227,0.21743678408240408,303.0040756668159,2.62378424516301e7,2.6237841545628082e7
0,2864,0.06705630910160268,67.33328462659995,3.4845126414208477e12,-0.0,4.811626505781104e9,1.0295985671136234e13,0.3360198913921056,0.2179330045802087,302.99978081969977,2.6256214201352354e7,2.625621329133103e7
0,2865,0.06693247704430949,67.33247712673918,3.4893267684129263e12,-0.0,4.816628053383158e9,1.0310312604529818e13,0.33601802653768087,0.21753055039400584,302.9961470703263,2.6274592759339746e7,2.6274591852382597e7
0,2866,0.06699203158321435,67.33148147756411,3.4941458986987764e12,-0.0,4.821633090830455e9,1.0324654539621307e13,0.3360161634741528,0.21772410264544662,302.9916666490385,2.6292977234403647e7,2.629297632581255e7
0,2867,0.06692762380316805,67.33067934229156,3.4989700357556143e12,-0.0,4.82664159627801e9,1.0339011420773441e13,0.33601430248162956,0.21751477736029617,302.988057040312,2.631136863863394e7,2.6311367731584366e7
0,2868,0.06670416754568359,67.32965121944233,3.5037991830658594e12,-0.0,4.831653596796498e9,1.0353383332546498e13,0.3360124433139934,0.21678854452347168,302.98343048749047,2.6329765864818327e7,2.6329764963374563e7
0,2869,0.06671562195160717,67.32872710461181,3.508633344109744e12,-0.0,4.836669072796777e9,1.0367770225744209e13,0.33601058609623724,0.2168257713427233,302.9792719707532,2.634816977893111e7,2.634816887708727e7
0,2870,0.06668220675954929,67.32788513675895,3.5134725223702627e12,-0.0,4.841688027154494e9,1.0382172115563135e13,0.33600873085920646,0.2167171719685352,302.9754831154153,2.636658032694702e7,2.6366579425849084e7
0,2871,0.06675652159761312,67.32699440716941,3.518316721331632e12,-0.0,4.846710468989004e9,1.0396589035135799e13,0.3360068774984456,0.21695869519224265,302.97147483226234,2.6384997161260534e7,2.638499625815658e7
0,2872,0.06645135121797205,67.32586412422515,3.5231659444793936e12,-0.0,4.851736411987651e9,1.0411021030749139e13,0.3360050259891092,0.21596689145840917,302.9663885590132,2.6403419785098534e7,2.6403418889672622e7
0,2873,0.06638863597325168,67.3251030553817,3.528020195300376e12,-0.0,4.856765818776961e9,1.0425468002045836e13,0.3360031765628209,0.21576306691306796,302.9629637492177,2.642184979634422e7,2.6421848902408235e7
0,2874,0.06652511917330471,67.32422370312615,3.5328794772813384e12,-0.0,4.861798720907883e9,1.0439930046607918e13,0.3360013289513012,0.2162066373132403,302.95900666406766,2.6440285909267973e7,2.644028501174951e7
0,2875,0.06645500133388896,67.32322864032791,3.5377437939113813e12,-0.0,4.866835119972479e9,1.0454407176009494e13,0.3359994832248919,0.2159787543351391,302.9545288814756,2.6458728136253823e7,2.6458727240415443e7
0,2876,0.06632827144627942,67.32238003486589,3.5426131486811685e12,-0.0,4.871875000624348e9,1.0468899353114455e13,0.33599763949691713,0.21556688220040812,302.9507101568965,2.6477177166756574e7,2.6477176274037562e7
0,2877,0.06632562876394141,67.3213750407666,3.5474875450820645e12,-0.0,4.876918382803987e9,1.0483406642245006e13,0.33599579757225173,0.21555829348280958,302.9461876834497,2.6495632199670136e7,2.649563130691224e7
0,2878,0.06632300059841226,67.32052623197863,3.552366986605341e12,-0.0,4.881965248286356e9,1.0497928997962793e13,0.33599395763436296,0.21554975194483983,302.94236804390385,2.6514094060884226e7,2.651409316808726e7
0,2879,0.06626233402346882,67.31960879887022,3.557251476746314e12,-0.0,4.8870156124574175e9,1.0512466471518592e13,0.33599211957238256,0.21535258557627365,302.938239594916,2.6532562158418156e7,2.653256126705801e7
0,2880,0.06618809426800998,67.3185758493467,3.562141018999318e12,-0.0,4.892069479458486e9,1.0527019081841121e13,0.3359902833538308,0.21511130637103243,302.9335913220601,2.655103636815838e7,2.6551035478578877e7
0,2881,0.06601613588643987,67.31763812211088,3.5670356168600854e12,-0.0,4.897126837328146e9,1.0541586801482303e13,0.33598844909748854,0.21455244163092957,302.92937154949897,2.6569517246705223e7,2.6569516361383148e7
0,2882,0.06603810229386803,67.31687629265446,3.571935273827586e12,-0.0,4.902187681782918e9,1.0556169625070783e13,0.33598661678932945,0.2146238324550711,302.92594331694505,2.658800500261012e7,2.6588004116626505e7
0,2883,0.0661373741308883,67.31590029730955,3.5768399933991694e12,-0.0,4.907252038859977e9,1.0570767634634145e13,0.3359847862539069,0.21494646592538696,302.921551337893,2.6606498609619413e7,2.6606497721012022e7
0,2884,0.06607568085981483,67.31491580971654,3.581749779074639e12,-0.0,4.912319897068971e9,1.0585380804072271e13,0.3359829576312519,0.2147459627943982,302.91712114372444,2.662499861294007e7,2.6624997725793403e7
0,2885,0.06591903659594892,67.31409187829881,3.5866646343556816e12,-0.0,4.9173912467834635e9,1.0600009112614611e13,0.3359811309874116,0.21423686893683397,302.9134134523446,2.664350545692693e7,2.6643504573646173e7
0,2886,0.06594503087522097,67.31309752889878,3.591584562744433e12,-0.0,4.922466109932568e9,1.0614652630520955e13,0.3359793061162556,0.21432135034446814,302.9089388800445,2.6662018266092107e7,2.666201738204846e7
0,2887,0.06593433520400532,67.31214079746329,3.5965095677434194e12,-0.0,4.927544474764142e9,1.062931133090066e13,0.3359774831506336,0.21428658941301731,302.9046335885848,2.668053759132978e7,2.668053670745264e7
0,2888,0.06577783217649469,67.31123287451442,3.601439652858186e12,-0.0,4.932626341895834e9,1.0643985222536982e13,0.33597566211049223,0.21377795457360774,302.9005479353149,2.6699063463519983e7,2.669906258349963e7
0,2889,0.06585840640957609,67.31027501320031,3.6063748215956094e12,-0.0,4.937711718390037e9,1.0658674332833205e13,0.33597384288434085,0.2140398208311223,302.8962375594014,2.6717595617549505e7,2.6717594735386707e7
0,2890,0.06563361142002773,67.30944029174104,3.611315077460531e12,-0.0,4.942800595019517e9,1.0673378642145875e13,0.3359720256369843,0.21330923711509012,302.89248131283466,2.673613451626372e7,2.673613363967958e7
0,2891,0.0658219634016963,67.30842984081998,3.6162604239634863e12,-0.0,4.947892991316406e9,1.0688098213932244e13,0.33597021011464545,0.21392138105551298,302.8879342836899,2.6754679363418955e7,2.675467848197061e7
0,2892,0.06553648414398851,67.30751024885417,3.6212108646125674e12,-0.0,4.952988892446546e9,1.0702833012342842e13,0.33596839657919486,0.21299357346796266,302.8837961198438,2.6773230872517787e7,2.6773229998177573e7
0,2893,0.06569691059721708,67.3065613863737,3.6261664029195176e12,-0.0,4.958088306231703e9,1.0717583067008799e13,0.33596658482304786,0.2135149594409555,302.87952623868165,2.679178871512479e7,2.679178783663171e7
0,2894,0.06562837828792564,67.30557008318509,3.631127042395589e12,-0.0,4.963191235570465e9,1.0732348393345336e13,0.3359647749508905,0.21329222943575835,302.8750653743329,2.6810352865644895e7,2.6810351988779712e7
0,2895,0.06573346605111241,67.30468831404062,3.636092786554239e12,-0.0,4.96829767134789e9,1.07471289719979e13,0.3359629669558522,0.21363376466611533,302.8710974131828,2.6828923718453947e7,2.682892283882979e7
0,2896,0.06539085381872481,67.30373466549736,3.641063638909989e12,-0.0,4.973407627279693e9,1.0761924849692e13,0.33596116086372324,0.21252027491085562,302.8668059947381,2.6847500804661393e7,2.684749993357976e7
0,2897,0.06542464989931034,67.30273358707433,3.64603960297895e12,-0.0,4.978521102010143e9,1.0776736029544436e13,0.3359593565465021,0.2126301121727586,302.86230114183445,2.6866084177628793e7,2.686608330559357e7
0,2898,0.0654102488020891,67.30183846287126,3.651020682277238e12,-0.0,4.983638087288419e9,1.07915624946846e13,0.335957554132118,0.21258330860678956,302.8582730829207,2.6884674246322274e7,2.6884673374547467e7
0,2899,0.06542994071726957,67.30086072512532,3.656006880323081e12,-0.0,4.988758596504993e9,1.0806404290944895e13,0.33595575353070894,0.2126473073311261,302.8538732630639,2.6903270513850573e7,2.690326964147722e7
0,2900,0.06525635411493197,67.30000612472216,3.660998200634808e12,-0.0,4.993882617718923e9,1.0821261390750068e13,0.33595395485561946,0.21208315087352891,302.8500275612497,2.692187352410287e7,2.6921872655997004e7
0,2901,0.06540923761303538,67.29902796069021,3.665994646734053e12,-0.0,4.999010167637371e9,1.0836133849581959e13,0.3359521579258874,0.212580022242365,302.84562582310593,2.6940482621713754e7,2.6940481749657527e7
0,2902,0.06526895234033786,67.2980695383128,3.6709962221433916e12,-0.0,5.004141238862182e9,1.085102165303466e13,0.33595036289490204,0.21212409510609803,302.8413129224076,2.6959098191610936e7,2.6959097322984613e7
0,2903,0.06523254865915377,67.29716540906601,3.676002930383911e12,-0.0,5.00927582984469e9,1.0865924803655225e13,0.335948569706725,0.21200578314224977,302.83724434079704,2.697772031925594e7,2.697771945144349e7
0,2904,0.06503628138519922,67.29620877394868,3.6810147749805903e12,-0.0,5.014413949137373e9,1.0880843333314342e13,0.3359467783638558,0.21136791450189746,302.83293948276906,2.6996348727556508e7,2.699634786457164e7
0,2905,0.06485061896868555,67.29527740439414,3.6860317594585396e12,-0.0,5.019555592631432e9,1.0895777237135768e13,0.3359449888633385,0.21076451164822801,302.82874831977364,2.7014983618560363e7,2.7014982760125887e7
0,2906,0.06500810792426731,67.29427219397681,3.6910538873448457e12,-0.0,5.024700767683807e9,1.0910726543544297e13,0.3359432011149569,0.21127635075386875,302.8242248728956,2.703362472757894e7,2.7033623865098804e7
0,2907,0.06501145384193852,67.29332984619478,3.6960811621672207e12,-0.0,5.029849467080026e9,1.0925691238634414e13,0.3359414152435169,0.21128722498630018,302.8199843078765,2.705227242022486e7,2.7052271557559997e7
0,2908,0.06501194912371058,67.29243650032409,3.7011135874535425e12,-0.0,5.035001692748432e9,1.0940671335058898e13,0.33593963121619735,0.2112888346520594,302.8159642514584,2.7070926658034254e7,2.7070925795256227e7
0,2909,0.06489679666158343,67.29142886257736,3.706151166735067e12,-0.0,5.040157456878994e9,1.0955666875325928e13,0.33593784899632717,0.21091458915014616,302.81142988159814,2.7089587013809152e7,2.708958615381706e7
0,2910,0.06484331916411926,67.2904268110689,3.711193903542817e12,-0.0,5.045316752526656e9,1.0970677846309754e13,0.3359360685918165,0.21074078728338758,302.80692064981,2.7108253799953885e7,2.710825294120063e7
0,2911,0.06487396174409071,67.28958172821042,3.7162418014093975e12,-0.0,5.050479570775963e9,1.098570422911943e13,0.33593429004239345,0.21084037566829483,302.8031177769469,2.7126927413425907e7,2.7126926553805217e7
0,2912,0.06482732667189275,67.28861470335544,3.721294863868963e12,-0.0,5.055645931622864e9,1.1000746089016816e13,0.3359325132859399,0.21068881168365144,302.79876616509944,2.7145607124369785e7,2.714560626581673e7
0,2913,0.06469988173307356,67.28755664683929,3.726353094456641e12,-0.0,5.06081583425896e9,1.1015803430739707e13,0.3359307383317674,0.21027461563248906,302.79400491077683,2.716429301405733e7,2.71642921585923e7
0,2914,0.06463673204049664,67.28662398789876,3.7314164967084526e12,-0.0,5.065989265237534e9,1.1030876222193719e13,0.3359289652171958,0.21006937913161405,302.78980794554445,2.7182985648386326e7,2.718298479439958e7
0,2915,0.06457874613131415,67.28576004955355,3.73648507416134e12,-0.0,5.071166229607683e9,1.1045964485145057e13,0.3359271939311624,0.20988092492677096,302.78592022299097,2.7201684879351016e7,2.72016840267128e7
0,2916,0.064627402378731,67.28474172906755,3.7415588303552935e12,-0.0,5.076346743454604e9,1.1061068273558332e13,0.3359254243930128,0.21003905773087578,302.78133778080394,2.7220390120476637e7,2.7220389266524225e7
0,2917,0.06458148151710827,67.2837404822148,3.7466377688297437e12,-0.0,5.081530796728204e9,1.1076187565226426e13,0.33592365668102514,0.20988981493060188,302.7768321699666,2.7239101824148595e7,2.7239100971243672e7
0,2918,0.064494820504121,67.28285611097515,3.751721893124057e12,-0.0,5.086718383829424e9,1.1091322350890201e13,0.33592189080960144,0.20960816663839327,302.77285249938814,2.725782025127962e7,2.7257819400438204e7
0,2919,0.06455842595286974,67.28191029093023,3.7568112067830664e12,-0.0,5.091909517767113e9,1.1106472675579135e13,0.3359201266983537,0.20981488434682666,302.768596309186,2.7276544931783434e7,2.7276544079256043e7
0,2920,0.06439918948536234,67.28089243801904,3.761905713349131e12,-0.0,5.097104200945527e9,1.1121638553411809e13,0.33591836440318423,0.2092973658274276,302.76401597108566,2.729527584291217e7,2.729527499425711e7
0,2921,0.06427990082391347,67.27994455683177,3.7670054163669556e12,-0.0,5.102302424642867e9,1.113681996601486e13,0.3359166039149433,0.20890967767771876,302.75975050574294,2.7314013353400506e7,2.731401250761674e7
0,2922,0.06422547115157592,67.27897089996071,3.772110319382801e12,-0.0,5.107504196531948e9,1.115201694288355e13,0.335914845203545,0.20873278124262176,302.75536904982323,2.7332757211972944e7,2.73327563674447e7
0,2923,0.06417183949642878,67.27793791520808,3.777220425944406e12,-0.0,5.112709520199573e9,1.1167229501598945e13,0.33591308826959887,0.20855847836339353,302.7507206184364,2.73515073316016e7,2.7351506488308355e7
0,2924,0.06422363533610151,67.27699745928305,3.7823357395994478e12,-0.0,5.11791838638815e9,1.1182457622199502e13,0.3359113331288519,0.2087268148423299,302.74648856677373,2.7370264108752083e7,2.7370263264073756e7
0,2925,0.06404537366721808,67.27609123328577,3.7874562638972114e12,-0.0,5.123130800669023e9,1.119770132805968e13,0.3359095798178412,0.20814746441845874,302.742410549786,2.7389027395041898e7,2.7389026554693375e7
0,2926,0.06420343838775397,67.27514471542212,3.79258200238975e12,-0.0,5.12834676866732e9,1.121296064273083e13,0.3359078282280115,0.2086611747602004,302.7381512193995,2.740779698784402e7,2.7407796143472455e7
0,2927,0.06408273897067832,67.27413969027583,3.797712958628292e12,-0.0,5.1335662936020355e9,1.1228235582744867e13,0.3359060784515634,0.20826890165470452,302.73362860624127,2.7426572847589828e7,2.742657200611951e7
0,2928,0.06408664183483193,67.27314168286583,3.802849136166176e12,-0.0,5.138789371717573e9,1.1243526144222879e13,0.335904330436085,0.20828158596320376,302.7291375728962,2.7445355140583776e7,2.7445354298919264e7
0,2929,0.06401232921648317,67.27212768476326,3.8079905385582026e12,-0.0,5.144016006053997e9,1.1258832343173955e13,0.3359025842067488,0.2080400699535703,302.7245745814347,2.7464143809255324e7,2.7464142969337996e7
0,2930,0.06393514299561759,67.27126648619881,3.8131371693589478e12,-0.0,5.149246186096122e9,1.127415415590269e13,0.3359008397806941,0.20778921473575718,302.72069918789464,2.748293929438635e7,2.748293845628614e7
0,2931,0.06402375449724311,67.27023625239349,3.8182890321268564e12,-0.0,5.154479935040822e9,1.1289491657477793e13,0.33589909706863896,0.2080772021160401,302.7160631357707,2.7501740751414627e7,2.7501739911019873e7
0,2932,0.0639798997708729,67.26923192664782,3.823446130419562e12,-0.0,5.1597172410262575e9,1.1304844820269426e13,0.33589735615192456,0.20793467425533693,302.71154366991516,2.752054869449691e7,2.752054785509334e7
0,2933,0.06384068618323985,67.26826076087775,3.828608467795877e12,-0.0,5.16495810470948e9,1.1320213653317027e13,0.33589561702297865,0.20748223009552952,302.7071734239499,2.7539363142086968e7,2.7539362306036975e7
0,2934,0.06390859173222754,67.26727912826946,3.8337760478168623e12,-0.0,5.170202529959273e9,1.1335598175083646e13,0.3358938796242477,0.2077029231297395,302.7027560772126,2.7558183976068955e7,2.7558183138240233e7
0,2935,0.06377619596603779,67.26629806881797,3.838948874044373e12,-0.0,5.175450517714932e9,1.1350998395448955e13,0.3358921440192422,0.2072726368896228,302.69834130968087,2.757701123066543e7,2.757701039601929e7
0,2936,0.06366965452453281,67.2652739658285,3.844126950040539e12,-0.0,5.180702071958347e9,1.1366414333229168e13,0.3358904101635297,0.20692637720473164,302.6937328462283,2.7595844788854897e7,2.7595843956747342e7
0,2937,0.06367258639013837,67.26437898000813,3.849310279370687e12,-0.0,5.185957181797663e9,1.1381845963569049e13,0.3358886780669795,0.2069359057679497,302.6897054100366,2.761468509972123e7,2.761468426744556e7
0,2938,0.06364414132299737,67.26336444978368,3.8544988655994165e12,-0.0,5.191215865962021e9,1.1397293348597e13,0.3358869477130301,0.20684345929974143,302.68514002402657,2.763353151490939e7,2.7633530683240958e7
0,2939,0.06352441865546964,67.26234201239464,3.8596927122945317e12,-0.0,5.196478117958141e9,1.1412756476384445e13,0.33588521912529984,0.2064543606302763,302.68053905577585,2.7652384327134628e7,2.765238349832661e7
0,2940,0.06355501755135745,67.26143265187616,3.8648918230221357e12,-0.0,5.201743930221704e9,1.1428235331829672e13,0.33588349227893827,0.20655380704191173,302.6764469334427,2.7671243849437468e7,2.767124301977919e7
0,2941,0.06350721580008137,67.2603898400497,3.8700962013517075e12,-0.0,5.207013321532705e9,1.1443729977275979e13,0.3358817671760491,0.20639845135026444,302.67175428022364,2.7690109440477874e7,2.769010861190396e7
0,2942,0.06342215231953258,67.25933405474599,3.8753058508543955e12,-0.0,5.212286284618647e9,1.1459240398493662e13,0.33588004382370895,0.2061219950384809,302.66700324635696,2.770898141464032e7,2.7708980588068813e7
0,2943,0.06350646577894907,67.25838094664638,3.8805207751014644e12,-0.0,5.217562812292027e9,1.147476658147397e13,0.3358783222000606,0.20639601378158448,302.66271425990874,2.7727860071363363e7,2.77278592426178e7
0,2944,0.06333920414334762,67.2575212587185,3.8857409776658228e12,-0.0,5.222842906887579e9,1.1490308540211209e13,0.33587660236518535,0.20585241346587976,302.65884566423324,2.7746745391841028e7,2.774674456712358e7
0,2945,0.0634010900091003,67.25646095895053,3.890966462120245e12,-0.0,5.22812658982458e9,1.1505866344913145e13,0.335874884212957,0.20605354252957597,302.6540743152774,2.7765636601810113e7,2.776563577547357e7
0,2946,0.06344372368688156,67.25541986942974,3.8961972320403296e12,-0.0,5.233413847098722e9,1.1521439961512508e13,0.3358731678024126,0.20619210198236507,302.64938941243383,2.7784534278734487e7,2.7784533451252088e7
0,2947,0.06328851247240043,67.2543965121324,3.901433291003523e12,-0.0,5.23870468023617e9,1.153702940165247e13,0.3358714531583387,0.2056876655353014,302.6447843045958,2.7803438421061568e7,2.7803437597308747e7
0,2948,0.06314114935236205,67.25345353417742,3.9066746425858555e12,-0.0,5.243999085740283e9,1.15526346621765e13,0.335869740251012,0.20520873539517667,302.6405409037984,2.782234918962495e7,2.782234836940166e7
0,2949,0.06318521544203085,67.25247200601216,3.9119212903668667e12,-0.0,5.249297073052955e9,1.1568255778066297e13,0.33586802904008267,0.20535195018660024,302.6361240270547,2.78412662715337e7,2.7841265450133704e7
0,2950,0.06304400311673296,67.25134346379836,3.9171732379258647e12,-0.0,5.254598651595683e9,1.15838927842814e13,0.3358663195748028,0.2048930101293821,302.6310455870926,2.7860189388664324e7,2.7860188570638783e7
0,2951,0.06301575724160977,67.25044773330725,3.9224304888454595e12,-0.0,5.259903795117044e9,1.1599545610544938e13,0.3358646118320062,0.20480121103523174,302.62701479988266,2.7879119528406285e7,2.7879118710980438e7
0,2952,0.06300224396771612,67.24952883083175,3.9276930467073296e12,-0.0,5.265212523200373e9,1.161521432178017e13,0.33586290580671485,0.20475729289507738,302.6228797387429,2.789805602391789e7,2.7898055206730306e7
0,2953,0.06304862175519887,67.248410454784,3.9329609150942666e12,-0.0,5.270524849665651e9,1.16308989659684e13,0.3358612014819315,0.20490802070439634,302.61784704652797,2.791699841473873e7,2.7916997596319705e7
0,2954,0.06309806123089673,67.24745908103253,3.938234097592136e12,-0.0,5.275840749524962e9,1.1646599476504604e13,0.3358594988825421,0.20506869900041436,302.6135658646464,2.793594765768069e7,2.793594683795416e7
0,2955,0.06288024632542802,67.24651030688722,3.943512597786819e12,-0.0,5.281160236091311e9,1.1662315899863008e13,0.33585779803878885,0.20436080055764105,302.6092963809925,2.795490332732546e7,2.795490251284926e7
0,2956,0.06277399159815283,67.24545205207534,3.948796419265367e12,-0.0,5.286483318208694e9,1.1678048269359535e13,0.33585609888713897,0.20401547269399672,302.604534234339,2.7973865126505557e7,2.7973864314537693e7
0,2957,0.06287029426870777,67.24452182275772,3.954085565615794e12,-0.0,5.29180997986429e9,1.1693796544842912e13,0.33585440141899653,0.20432845637330027,302.60034820240975,2.799283367337394e7,2.799283285895605e7
0,2958,0.06276669927389905,67.24344512512916,3.959380040428887e12,-0.0,5.297140242569228e9,1.170956079709089e13,0.33585270568627673,0.20399177264017193,302.5955030630812,2.801180825746522e7,2.8011807445490938e7
0,2959,0.06274123542661716,67.24243773316687,3.96467984729495e12,-0.0,5.302474091618217e9,1.1725340989803355e13,0.33585101164943215,0.20390901513650578,302.5909697992509,2.8030789437727064e7,2.8030788626283377e7
0,2960,0.06293313050112287,67.24147846299321,3.9699849898055234e12,-0.0,5.307811529571818e9,1.1741137137727059e13,0.3358493192837316,0.20453267412864934,302.58665308346946,2.804977715707298e7,2.804977634083648e7
0,2961,0.06261769797590974,67.24042809581012,3.975295471555535e12,-0.0,5.313152568616508e9,1.1756949284117943e13,0.3358476286959971,0.20350751842170667,302.5819264311455,2.806877106208221e7,2.8068770253473833e7
0,2962,0.06271642754768147,67.23945422032315,3.9806112961375615e12,-0.0,5.318497196691107e9,1.1772777400461496e13,0.33584593974482785,0.2038283895299648,302.5775439914542,2.8087771577537324e7,2.808777076642393e7
0,2963,0.06260699585979801,67.23841215764212,3.985932467148844e12,-0.0,5.323845426281206e9,1.178862153092237e13,0.33584425252252204,0.20347273654434353,302.5728547093895,2.8106778334532786e7,2.810677752600222e7
0,2964,0.06258851531753432,67.2375184660746,3.991258988185486e12,-0.0,5.329197242439153e9,1.1804481638404162e13,0.335842566978949,0.20341267478198652,302.5688330973357,2.812579189329945e7,2.8125791085128628e7
0,2965,0.06249943936780972,67.23631075945613,3.996590862846622e12,-0.0,5.334552680373332e9,1.1820357834460307e13,0.3358408831444387,0.2031231779453816,302.5633984175526,2.8144811051657576e7,2.814481024556921e7
0,2966,0.06235261805102905,67.2353615617432,4.0019280947310967e12,-0.0,5.339911699406788e9,1.1836250005709436e13,0.33583920100354736,0.2026460086658444,302.5591270278444,2.816383730048438e7,2.816383649788292e7
0,2967,0.06235487235013986,67.23445110344224,4.0072706874396836e12,-0.0,5.3452743165578985e9,1.1852158209787602e13,0.33583752052607657,0.20265333513795455,302.55502996549006,2.8182870064689104e7,2.818286926194194e7
0,2968,0.06240780358143115,67.23339090367556,4.0126186445738784e12,-0.0,5.350640547013455e9,1.1868082498962059e13,0.33583584173159614,0.20282536163965123,302.55025906654,2.8201908854885675e7,2.8201908050758123e7
0,2969,0.06227126569934832,67.23238369689025,4.0179719697371084e12,-0.0,5.356010377383715e9,1.188402284071514e13,0.3358341646469801,0.20238161352288203,302.5457266360061,2.8220954201969225e7,2.8220953401075374e7
0,2970,0.06239307374581539,67.23132567070279,4.0233306665332666e12,-0.0,5.361383815996135e9,1.1899979266975254e13,0.33583248920742464,0.20277748967390002,302.5409655181625,2.8240005829972204e7,2.824000502602168e7
0,2971,0.0621115591779681,67.23034538256891,4.028694738567702e12,-0.0,5.366760855361278e9,1.1915951762710654e13,0.33583081550304067,0.20186256732839633,302.5365542215601,2.8259064081951376e7,2.825906328475801e7
0,2972,0.06230554394840622,67.2292801923813,4.0340641894482905e12,-0.0,5.372141507669634e9,1.193194037134586e13,0.33582914340934283,0.2024930178323202,302.53176086571585,2.8278128523413796e7,2.827812772141393e7
0,2973,0.062236915778390335,67.2282996356908,4.039439022781686e12,-0.0,5.377525762462378e9,1.1947945069018963e13,0.3358274730239518,0.2022699762797686,302.5273483606086,2.8297199604921848e7,2.8297198804501712e7
0,2974,0.0619934239073344,67.22725587557977,4.044819242177776e12,-0.0,5.382913631805504e9,1.1963965898811791e13,0.3358258043410175,0.20147862769883682,302.522651440109,2.8316276940764815e7,2.8316276146167938e7
0,2975,0.06211825277498099,67.22621999436079,4.0502048512459946e12,-0.0,5.388305111000816e9,1.1980002853981436e13,0.33582413727295907,0.2018843215186882,302.51798997462356,2.833536070888056e7,2.833535991116458e7
0,2976,0.062005599981263336,67.22521956864189,4.055595853599038e12,-0.0,5.393700199920692e9,1.1996055941364943e13,0.3358224719050189,0.20151819993910583,302.5134880588885,2.8354450988731656e7,2.83544501936603e7
0,2977,0.061855491356392955,67.22425097250323,4.060992252848714e12,-0.0,5.399098899799428e9,1.2012125171854184e13,0.3358208082049165,0.2010303469082771,302.5091293762645,2.8373547768282328e7,2.837354697675878e7
0,2978,0.06186309558966557,67.22323636173559,4.0663940526089253e12,-0.0,5.404501217432599e9,1.2028210572905354e13,0.33581914614866576,0.2010550606664131,302.50456362781017,2.839265084266564e7,2.839265005086888e7
0,2979,0.06197759017445958,67.22219540270572,4.071801256496466e12,-0.0,5.409907152637306e9,1.2044312151210068e13,0.33581748574034903,0.20142716806699362,302.4998793121757,2.8411760263693012e7,2.8411759469032496e7
0,2980,0.06184879874954592,67.22121565615561,4.0772138681259077e12,-0.0,5.415316700478869e9,1.2060429899301123e13,0.3358158270203405,0.20100859593602424,302.49547045270026,2.8430876263401043e7,2.843087547177229e7
0,2981,0.06191377566678572,67.22010079233158,4.0826318911153433e12,-0.0,5.420729876392982e9,1.2076563870412135e13,0.33581416994339924,0.2012197709170536,302.4904535654921,2.8449998326044403e7,2.8449997532752436e7
0,2982,0.06183276929601647,67.21909364372986,4.088055329084359e12,-0.0,5.426146663757584e9,1.2092714022240756e13,0.3358125145304765,0.20095650021205352,302.48592139678436,2.8469127086929128e7,2.8469126295510467e7
0,2983,0.061760629753950885,67.21805376362616,4.093484185652234e12,-0.0,5.431567074157833e9,1.2108880396560582e13,0.3358108607723735,0.20072204670034038,302.4812419363177,2.8488262179165494e7,2.8488261389403857e7
0,2984,0.06171312199367272,67.21700507867138,4.0989184644403135e12,-0.0,5.4369911069932995e9,1.2125062998827691e13,0.33580920866198344,0.20056764647943634,302.4765228540212,2.8507403664724533e7,2.850740287602316e7
0,2985,0.061545577623863416,67.21599048227522,4.104358169071386e12,-0.0,5.442418760405734e9,1.2141261830739729e13,0.3358075582125695,0.2000231272775561,302.47195717023845,2.852655165683778e7,2.8526550872094087e7
0,2986,0.061593423244477384,67.21492929414043,4.109803303168887e12,-0.0,5.447850041316435e9,1.2157476920201988e13,0.335805909383762,0.2001786255445515,302.46718182363196,2.8545705941725485e7,2.8545705155739162e7
0,2987,0.06150053730939846,67.21397726247008,4.1152538703582725e12,-0.0,5.453284939551089e9,1.217370824408083e13,0.33580426220317994,0.199876746255545,302.46289768111535,2.8564866928273376e7,2.8564866144440062e7
0,2988,0.06164536416353353,67.21286932100861,4.120709874264887e12,-0.0,5.458723475995406e9,1.2189955872009385e13,0.3358026166522703,0.20034743353148396,302.45791194453875,2.8584033923573077e7,2.8584033136155933e7
0,2989,0.06151792659122966,67.21195335322047,4.1261713185165044e12,-0.0,5.464165626022488e9,1.220621973766471e13,0.33580097275048154,0.1999332614214964,302.4537900894921,2.860320783707755e7,2.8603207052649263e7
0,2990,0.06142338489158744,67.21079611108223,4.1316382067415874e12,-0.0,5.469611423471851e9,1.2222499949439248e13,0.33579933051928706,0.1996260008976592,302.44858249987004,2.8622387540543027e7,2.862238675830615e7
0,2991,0.06134118454672763,67.20979977047139,4.137110542569996e12,-0.0,5.475060838935016e9,1.2238796426684635e13,0.3357976898949825,0.1993588497768648,302.44409896712125,2.864157407786143e7,2.864157329751656e7
0,2992,0.061407002755581405,67.20874365607017,4.1425883296317256e12,-0.0,5.480513890298681e9,1.2255109230141928e13,0.3357960508918654,0.19957275895563956,302.43934645231576,2.8660766874714278e7,2.8660766092697162e7
0,2993,0.06133564018809829,67.20765654309128,4.1480715715609424e12,-0.0,5.485970576928668e9,1.227143836518656e13,0.3357944135449255,0.19934083061131944,302.43445444391074,2.867996600942852e7,2.86799652290426e7
0,2994,0.06129816660241034,67.20667193629507,4.153560271989272e12,-0.0,5.491430889596313e9,1.228778381146209e13,0.33579277780275424,0.1992190414578336,302.4300237133278,2.8699171826056696e7,2.869917104648553e7
0,2995,0.06119212162036192,67.20561014139209,4.1590544345522344e12,-0.0,5.49689484341995e9,1.2304145621490516e13,0.33579114371084595,0.19887439526617623,302.4252456362644,2.871838385988096e7,2.871838308277257e7
0,2996,0.06122199514818659,67.20469904369293,4.1645540628850273e12,-0.0,5.5023624218438635e9,1.2320523752959188e13,0.33578951119366474,0.1989714842316064,302.42114569661817,2.8737602699154522e7,2.873760192124153e7
0,2997,0.0612396253675835,67.2034464764306,4.170059160625709e12,-0.0,5.507833664181202e9,1.2336918330925355e13,0.33578788036811724,0.19902878244464636,302.4155091439377,2.875682706989365e7,2.8756826291469816e7
0,2998,0.0610285408987255,67.20245536885568,4.175569731412187e12,-0.0,5.513308525424542e9,1.2353329227810592e13,0.3357862511429203,0.19834275792085787,302.41104915985056,2.877605853779561e7,2.8776057764354154e7
0,2999,0.06112525279340918,67.20145551435182,4.1810857788830522e12,-0.0,5.518787026978163e9,1.2369756515024459e13,0.3357846234922413,0.1986570715785798,302.4065498145832,2.879529639558354e7,2.879529561973511e7
0,3000,0.06109467865484268,67.20037359597285,4.186607306679858e12,-0.0,5.524269176255995e9,1.2386200222088127e13,0.3357829974927974,0.1985577056282387,302.40168118187785,2.881454045883361e7,2.8814539683632888e7


==> anc/data/vacmat_rgc40_phasediagram.csv <==
mu,sigma_boundary,Delta_boundary
0.0,166.70859993118938,NaN
10.0,166.61960678084142,NaN
20.0,166.0141110386121,NaN
30.0,166.0000371965907,NaN
40.0,165.57279408002614,NaN
50.0,164.42942618473353,NaN
60.0,163.47357378786,NaN
70.0,162.10632323131904,NaN
80.0,160.44232845169972,NaN
90.0,158.76071248317203,NaN
100.0,156.857311721933,NaN
110.0,155.27047804039285,NaN
120.0,152.29260301980503,NaN
130.0,150.00600815178586,NaN
140.0,147.52149580285732,NaN
150.0,144.00329589816465,NaN
160.0,140.6250000095497,NaN
170.0,137.0113849587142,NaN
180.0,132.6185703045212,NaN
190.0,128.51521967345434,NaN
200.0,123.36156367668991,NaN
210.0,118.05998642653321,NaN
220.0,112.49999924677923,NaN
230.0,105.69994446666442,NaN
240.0,99.07188114555083,NaN
250.0,91.06440539917457,NaN
250.0,91.06440539917457,NaN
252.0,89.35528098945724,NaN
254.0,87.66769754151937,NaN
256.0,85.98610152218953,NaN
258.0,83.9899139213685,NaN
260.0,82.32727181193695,NaN
262.0,80.96728324014748,NaN
264.0,78.95812985832436,NaN
266.0,77.14765060673017,NaN
268.0,75.19149406257384,NaN
270.0,73.24171065511109,73.81661754764082
272.0,61.38817658338667,75.90007780224823
274.0,8.990278182227485,79.40749806475651
276.0,4.356285059523657,81.35363455205606
278.0,0.08914709369207685,82.84259392646618
280.0,0.09469773051051789,84.08575057642338
282.0,NaN,85.15394699900298
284.0,NaN,86.17291447669686
286.0,NaN,87.0605885440682
288.0,NaN,87.96288854503018
290.0,NaN,88.77086484158099
292.0,NaN,89.5593058291297
294.0,NaN,90.34972190679582
296.0,NaN,91.06253272432241
298.0,NaN,91.7846679674085
300.0,NaN,92.47435309537195
300.0,NaN,92.47435309537195
305.0,NaN,94.15111541270562
310.0,NaN,95.75746058485493
315.0,NaN,97.28835817365962
320.0,NaN,98.77276416630139
325.0,NaN,100.16155242603872
330.0,NaN,101.56278685205962
335.0,NaN,102.89983748868963
340.0,NaN,104.20419774279708
345.0,NaN,105.46874994940936
350.0,NaN,106.72153675382106
355.0,NaN,107.90048241001386
360.0,NaN,109.08114928611212
365.0,NaN,110.24297727265093
370.0,NaN,111.35254017999614
375.0,NaN,112.4389907282648
380.0,NaN,113.50932083414591
385.0,NaN,114.54925369416742
390.0,NaN,115.56465643143383
395.0,NaN,116.55745356947591
400.0,NaN,117.53787919356
405.0,NaN,118.48134845245113
410.0,NaN,119.39687802209846
415.0,NaN,120.32222149182417
420.0,NaN,121.21352404765275
425.0,NaN,122.08070754736582
430.0,NaN,122.94268607711274
435.0,NaN,123.7836815319497
440.0,NaN,124.58913326113361
445.0,NaN,125.39219856207637
450.0,NaN,126.1806488025286
455.0,NaN,126.94623470279112
460.0,NaN,127.70384474774801
465.0,NaN,128.43019794377142
470.0,NaN,129.1518925570017
475.0,NaN,129.85963819728568
480.0,NaN,130.55893848318192
485.0,NaN,131.226897228089
490.0,NaN,131.89071229935507
495.0,NaN,132.55228977614024
500.0,NaN,133.17726384989328
505.0,NaN,133.81974501235163
510.0,NaN,134.43179130308636
515.0,NaN,135.0324184470992
520.0,NaN,135.62610149233478
525.0,NaN,136.21175288285485
530.0,NaN,136.78760528268867
535.0,NaN,137.34430968488596
540.0,NaN,137.89548291683786
545.0,NaN,138.42741435673815
550.0,NaN,138.95833492060774
555.0,NaN,139.48478698653162
560.0,NaN,139.98893386742566
565.0,NaN,140.49162863643687
570.0,NaN,140.97701294649596
575.0,NaN,141.4674282046235
580.0,NaN,141.935950517518
585.0,NaN,142.40407943370883
590.0,NaN,142.85938739658377
595.0,NaN,143.30651163304537
600.0,NaN,143.74923687291812
605.0,NaN,144.18048461088802
610.0,NaN,144.61059569489407
615.0,NaN,145.0266838006428
620.0,NaN,145.43456658570904
625.0,NaN,145.84574697005337
630.0,NaN,146.24995444874003
635.0,NaN,146.62966131941175
640.0,NaN,147.01301790569232
645.0,NaN,147.39229636411437
650.0,NaN,147.76840209869988
655.0,NaN,148.13228249681742
660.0,NaN,148.48647713383798
665.0,NaN,148.8428100939018
670.0,NaN,149.19090256253185
675.0,NaN,149.52787728857402
680.0,NaN,149.85956819159583
685.0,NaN,150.18811514596564
690.0,NaN,150.52004558942826
695.0,NaN,150.8434340351414
700.0,NaN,151.14897196172024
705.0,NaN,151.4601865779241
710.0,NaN,151.76555588204792
715.0,NaN,152.0680500209437
720.0,NaN,152.35753953015774
725.0,NaN,152.64739952740456
730.0,NaN,152.9334034740259
735.0,NaN,153.21367848437148
740.0,NaN,153.4905963066194
745.0,NaN,153.75968124576502
750.0,NaN,154.03421870155398
755.0,NaN,154.30278610351706
760.0,NaN,154.55651283236875
765.0,NaN,154.8098426309025
770.0,NaN,155.06438315114792
775.0,NaN,155.3123474117001
780.0,NaN,155.55582027400305
785.0,NaN,155.79788088762143
790.0,NaN,156.0350090251177
795.0,NaN,156.2619686042126
800.0,NaN,156.50249495683966
805.0,NaN,156.7293984032858
810.0,NaN,156.94863795620222
815.0,NaN,157.1682892728404
820.0,NaN,157.3850631701589
825.0,NaN,157.6004027385352
830.0,NaN,157.80866741451973
835.0,NaN,158.0132883888382
840.0,NaN,158.22272300665645
845.0,NaN,158.42155218078915
850.0,NaN,158.62426364269595
855.0,NaN,158.81998390104854
860.0,NaN,159.012222444062
865.0,NaN,159.1977119443527
870.0,NaN,159.39139723700464
875.0,NaN,159.57474230435764
880.0,NaN,159.76104584328823
885.0,NaN,159.93640943938772
890.0,NaN,160.11333465412463
895.0,NaN,160.2907232932921
900.0,NaN,160.45981626771209
905.0,NaN,160.6336904687396
910.0,NaN,160.8039854087565
915.0,NaN,160.9642984338734
920.0,NaN,161.13642679706572
925.0,NaN,161.2871206224554
930.0,NaN,161.4516735017787
935.0,NaN,161.60582303896263
940.0,NaN,161.76193950059314
945.0,NaN,161.91233391864444
950.0,NaN,162.06474297064233
955.0,NaN,162.2143501176197
960.0,NaN,162.36247995075246
965.0,NaN,162.50714058796802
970.0,NaN,162.64781539794058
975.0,NaN,162.78585085951818
980.0,NaN,162.92806480478248
985.0,NaN,163.0682192504537
990.0,NaN,163.1957038067867
995.0,NaN,163.3294577698507
1000.0,NaN,163.46340961727037


==> anc/data/vacmat_rgc40_slice_mu0.csv <==
T,mu,sigma,Delta,p,s,n,e,m,Delta_gap
0,0,92.37316176881909,0.0021773787973166196,68.06946563720703,-0.0,-0.0,-68.06946563720703,300.212775748662,0.009798204587924788
1,0,92.37316176881909,0.0021773787973166196,68.06946563720703,1.0048027826603737e-124,0.0,-68.06946563720703,300.212775748662,0.009798204587924788
2,0,92.37316176881909,0.0021773787973166196,68.06946563720703,2.234956347208231e-59,0.0,-68.06946563720703,300.212775748662,0.009798204587924788
3,0,92.37316176881909,0.0021773787973166196,68.06946563720703,1.4918184830726532e-37,0.0,-68.06946563720703,300.212775748662,0.009798204587924788
4,0,92.37316176881909,0.0021773787973166196,68.06946563720703,1.280862948268932e-26,0.0,-68.06946563720703,300.212775748662,0.009798204587924788
5,0,92.37316176881909,0.0021773787973166196,68.06946563720703,4.7998593347306825e-20,0.0,-68.06946563720703,300.212775748662,0.009798204587924788
6,0,92.37316176881909,0.0021773787973166196,68.06946563720703,1.1831940392894216e-15,0.0,-68.06946563720703,300.212775748662,0.009798204587924788
7,0,92.37316176881909,0.0021773787973166196,68.06946563720703,1.6482505780262816e-12,0.0,-68.06946563719549,300.212775748662,0.009798204587924788
8,0,92.37316176881909,0.0021773787973166196,68.06946563720703,3.805533954147429e-10,0.0,-68.0694656341626,300.212775748662,0.009798204587924788
9,0,92.37316176881909,0.0021773787973166196,68.06946563720703,2.648394643836237e-8,0.0,-68.06946539885152,300.212775748662,0.009798204587924788
10,0,92.37316176881909,0.0021773787973166196,68.06946563720703,7.955397348977943e-7,0.0,-68.06945768180968,300.212775748662,0.009798204587924788
11,0,92.37316176881909,0.0021773787973166196,68.06946563720703,1.296407416258302e-5,0.0,-68.06932303239124,300.212775748662,0.009798204587924788
12,0,92.37316176881909,0.0021773787973166196,68.06946563720703,0.0001334906269256394,0.0,-68.06786374968392,300.212775748662,0.009798204587924788
13,0,92.37316176881909,0.0021773787973166196,68.06946563720703,0.0009653085765570325,0.0,-68.05691662571179,300.212775748662,0.009798204587924788
14,0,92.37316176881909,0.0021773787973166196,68.06946563720703,0.005286580020815722,0.0,-67.99545351691562,300.212775748662,0.009798204587924788
15,0,92.37316176881909,0.0021773787973166196,68.06946563720703,0.02317575762144206,0.0,-67.7218292728854,300.212775748662,0.009798204587924788
16,0,92.37316176881909,0.0021773787973166196,68.06946563720703,0.08478059776969267,0.0,-66.71297607289195,300.212775748662,0.009798204587924788
17,0,92.37316176881909,0.0021773787973166196,68.06946563720703,0.267162333026039,0.0,-63.52770597576437,300.212775748662,0.009798204587924788
18,0,92.37316176881909,0.0021773787973166196,68.06946563720703,0.743394665216379,0.0,-54.68836166331221,300.212775748662,0.009798204587924788
19,0,92.37316176881909,0.0021773787973166196,68.06946563720703,1.862601912105283,0.0,-32.68002930720665,300.212775748662,0.009798204587924788
20,0,92.37316176881909,0.0021773787973166196,76.06946563720703,4.2684827965048076,0.0,9.300190292889113,300.212775748662,0.009798204587924788
21,0,92.37316176881909,0.0021773787973166196,76.06946563720703,9.061182388149657,0.0,114.21536451393575,300.212775748662,0.009798204587924788
22,0,92.37316176881909,0.0021773787973166196,92.06946563720703,18.003651340776745,0.0,304.01086385988134,300.212775748662,0.009798204587924788
23,0,92.37316176881909,0.0021773787973166196,116.06946563720703,33.769570840024635,0.0,660.6306636833596,300.212775748662,0.009798204587924788
24,0,92.37316176881909,0.0021773787973166196,164.06946563720703,60.22619895644149,0.0,1281.3593093173888,300.212775748662,0.009798204587924788
25,0,92.37316176881909,0.0021773787973166196,244.06946563720703,102.74260762625327,0.0,2324.4957250191246,300.212775748662,0.009798204587924788
26,0,92.37316176881909,0.0021773787973166196,380.06946563720703,168.51199170759477,0.0,4001.242318760257,300.212775748662,0.009798204587924788
27,0,92.37316176881909,0.0021773787973166196,588.069465637207,266.87608383889904,0.0,6617.584798013067,300.212775748662,0.009798204587924788
28,0,92.37316176881909,0.0021773787973166196,924.069465637207,409.6400773424098,0.0,10545.852699950268,300.212775748662,0.009798204587924788
29,0,92.37316176881909,0.0021773787973166196,1428.069465637207,611.36762319899,0.0,16301.591607133505,300.212775748662,0.009798204587924788
30,0,92.37316176881909,0.0021773787973166196,2172.069465637207,889.6471690549588,0.0,24517.345606011557,300.212775748662,0.009798204587924788
31,0,92.37534732869625,0.007817331308324193,3213.7834815979004,1265.0957074635874,0.0,36004.18344977331,300.2198788182628,0.03517799088745887
32,0,92.37608095753176,0.006818070704244677,4721.955307006836,1762.2791435567399,0.0,51670.97728680884,300.2222631119782,0.030681318169101048
33,0,92.3764893677961,0.005605833528362306,6809.337718963623,2409.011170007068,0.0,72688.03089126962,300.2235904453373,0.025226250877630377
34,0,92.37608095753176,0.006818070704244677,9601.955307006836,3237.020828963838,0.0,100456.75287776366,300.2222631119782,0.030681318169101048
35,0,92.36402780445107,0.0012955923890765769,13324.878189086914,4285.072744251295,0.0,136652.66785970842,300.18309036446595,0.005830165750844596
36,0,92.37232812875982,0.004894780920638783,18260.06847000122,5582.849640071089,0.0,182722.51857255798,300.2100664184694,0.022026514142874522
37,0,92.3697588773557,0.0007654797228684975,24636.91314315796,7182.884334465084,0.0,241129.80723205017,300.201716351406,0.0034446587529082385
38,0,92.36967352631365,0.0010556761882228637,32749.74979019165,9127.160987379624,0.0,314082.36773023405,300.20143896051934,0.004750542847002886
39,0,92.37041315353477,0.0009516906873515763,43003.544132232666,11466.277068935517,0.0,404181.2615562525,300.203842748988,0.0042826080930820935
40,0,92.36434793008355,0.00116845444150669,55832.96118545532,14260.113264406069,0.0,514571.5693907874,300.18413077277154,0.005258044986780105
41,0,92.36329999897508,0.002217714158784609,71708.9179763794,17557.108465457663,0.0,648132.5291073847,300.180724996669,0.009979713714530741
42,0,92.35965569935397,0.0024801726825437486,91149.97438430786,21424.35018656324,0.0,808672.7334513481,300.1688810229004,0.01116077707144687
43,0,92.34672431223058,0.00035391493060712997,114738.69492721558,25936.376165209127,0.0,1.0005254801767769e6,300.12685401474937,0.0015926171877320848
44,0,92.34258383704734,0.002926702407838793,143213.44255447388,31136.58029899619,0.0,1.2267960906013583e6,300.11339747040387,0.013170160835274568
45,0,92.34753548003323,0.003398230707230888,177272.6752433777,37087.593548428646,0.0,1.4916690344359113e6,300.129490310108,0.015292038182538995
46,0,92.33349445912333,0.0010073211272410834,217701.4206047058,43914.80001442037,0.0,1.802379380058631e6,300.0838569921508,0.004532945072584876
47,0,92.33030951073567,0.0010157961288356286,265376.1015434265,51634.974527277845,0.0,2.161467701238632e6,300.07350590989097,0.004571082579760329
48,0,92.31310688990305,0.0020325573837498556,321314.85969924927,60384.696226688095,0.0,2.577150559181779e6,300.01759739218494,0.00914650822687435
49,0,92.31709095304733,0.0036795121054597705,386474.6948928833,70144.89576895586,0.0,3.050625197785954e6,300.03054559740383,0.016557804474568966
50,0,92.29668746096262,0.002530155206757192,462019.98835372925,81135.63862047862,0.0,3.594761942670202e6,299.9642342481285,0.011385698430407366
51,0,92.29022029646323,0.004747600753524781,549131.0613746643,93314.63293039992,0.0,4.209915218075732e6,299.9432159635055,0.021364203390861515
52,0,92.27664129301161,0.001529718610726016,649129.0369186401,106841.78480501668,0.0,4.906643772942227e6,299.8990842022877,0.006883733748267072
53,0,92.25278524922064,0.0014613180719519766,763327.5063858032,121827.98893209221,0.0,5.693555907015083e6,299.8215520599671,0.006575931323783895
54,0,92.24427820123026,0.005501045289450479,893204.6406784058,138234.02733547305,0.0,6.571432835437139e6,299.79390415399837,0.024754703802527155
55,0,92.2341611286677,0.0006323328504590207,1.0403431660041809e6,156225.48246287584,0.0,7.552058369453991e6,299.76102366817,0.002845497827065593
56,0,92.20570096668575,0.006022564388302088,1.2063535240859985e6,176004.70519741453,0.0,8.649909966969214e6,299.6685281417287,0.027101539747359394
57,0,92.1837402533441,0.0004717100020225548,1.3929993175468445e6,197512.60541303267,0.0,9.865219190996017e6,299.5971558233683,0.0021226950091014964
58,0,92.15414636483032,0.00022323850494607725,1.6020942219581604e6,220939.83698748733,0.0,1.1212416323316105e7,299.50097568569856,0.0010045732722573477
59,0,92.12562937164182,0.005096991893656096,1.8355343676643372e6,246316.94041153643,0.0,1.2697165116616312e7,299.40829545783595,0.02293646352145243
60,0,92.09333254281256,0.001427197146481517,2.09538923595047e6,273778.80445812346,0.0,1.4331339031536937e7,299.3033307641408,0.006422387159166827
61,0,92.06191552729913,0.00012710181622352796,2.3837086095466614e6,303377.90638982406,0.0,1.6122343680232607e7,299.2012254637222,0.0005719581730058758
62,0,92.03438899981083,0.0018810848371143643,2.7028068886909485e6,335170.6118698168,0.0,1.807777104723769e7,299.1117642493852,0.00846488176701464
63,0,91.98882924260226,0.005107885213326361,3.054864865840912e6,369499.81340381625,0.0,2.0223623378599513e7,298.96369503845733,0.022985483459968627
64,0,91.97003262266773,0.0036086484985891802,3.4424398710365295e6,405931.23753339704,0.0,2.253715933110088e7,298.9026060236701,0.016238918243651312
65,0,91.91256326576948,0.0030906361105850827,3.867994932193756e6,445381.68549629644,0.0,2.5081814625065513e7,298.7158306137508,0.013907862497632872
66,0,91.86148033050128,0.007726704356367619,4.334117748718262e6,487390.55550266197,0.0,2.783365891445743e7,298.54981107412914,0.03477016960365428
67,0,91.81113129315149,0.001951765285307507,4.843594400608063e6,532120.847928903,0.0,3.0808502410628438e7,298.3861767027423,0.008782943783883782
68,0,91.76388738237068,0.0019003412766660256,5.399196757080078e6,579622.9159670155,0.0,3.401516152867698e7,298.23263399270473,0.008551535744997115
69,0,91.70129012567811,0.0018915634336049625,6.003929704730988e6,630307.1966872665,0.0,3.74872668666904e7,298.02919290845387,0.008512035451222331
70,0,91.64616448323774,0.0009234681931423957,6.660706442394257e6,683883.8939577759,0.0,4.121116613465006e7,297.85003457052267,0.004155606869140781
71,0,91.5856327394639,0.00872689591775019,7.372779855537415e6,740677.5835602147,0.0,4.521532857723783e7,297.6533064032577,0.03927103162987586
72,0,91.51539730515366,0.0014144417011588521,8.143397752155304e6,800889.1700594617,0.0,4.952062249212594e7,297.4250412417494,0.0063649876552148345
73,0,91.43780505180848,0.00022959427747782648,8.975876345623016e6,864591.6645804213,0.0,5.413931516874774e7,297.17286641837757,0.001033174248650219
74,0,91.36307555678286,0.0026771832472820617,9.873678071933746e6,931661.0129985386,0.0,5.906923688995811e7,296.9299955595443,0.012047324612769278
75,0,91.27727412073482,0.001341673916132242,1.084044897398758e7,1.0025250788097669e6,0.0,6.434893193674494e7,296.6511408923881,0.006037532622595088
76,0,91.1943668604623,0.0008707881023643583,1.1879787680156708e7,1.0769496754628848e6,0.0,6.996838765502253e7,296.3816922965025,0.003918546460639612
77,0,91.09626146889295,0.001756914202265435,1.2995567282871246e7,1.1555134480284047e6,0.0,7.597896821531592e7,296.0628497739021,0.007906113910194457
78,0,91.0112712444488,0.0009930973941847587,1.419171620986557e7,1.2375455493150088e6,0.0,8.233683663670512e7,295.7866315444586,0.0044689382738314146
79,0,90.90745803669861,0.003375208892171991,1.5472180209953308e7,1.3240527196701232e6,0.0,8.912798464398642e7,295.4492386192705,0.015188440014773959
80,0,90.80922747419254,0.0057977341848206515,1.684116474804306e7,1.4144247736567333e6,0.0,9.63128171444956e7,295.12998929112575,0.02608980383169293
81,0,90.68947505339943,0.00017724262685284018,1.8302985773654938e7,1.509630363228586e6,0.0,1.0397707364786053e8,294.74079392354815,0.0007975918208377808
82,0,90.56374305439556,0.0005282866701703962,1.9861877892356873e7,1.6093109447907084e6,0.0,1.1210161958048122e8,294.3321649267856,0.0023772900157667826
83,0,90.45573608745363,0.0025051793648334635,2.1522439477859497e7,1.7127169838734895e6,0.0,1.2063307018364012e8,293.9811422842243,0.011273307141750587
84,0,90.32740249735633,0.0025222713997769103,2.3289253783733368e7,1.8212996040314755e6,0.0,1.2969991295491058e8,293.5640581164081,0.011350221298996096
85,0,90.18359384650331,0.0022632897322720303,2.51670754848938e7,1.935048678944902e6,0.0,1.3931206222542286e8,293.0966800011358,0.010184803795224136
86,0,90.04612299070615,0.006106900230634274,2.7160735803394318e7,2.0532244994230554e6,0.0,1.4941657114698845e8,292.649899719795,0.027481051037854233
87,0,89.89301804292128,0.005808844129433839,2.927524194951248e7,2.1768247169719944e6,0.0,1.6010850842705104e8,292.15230863949415,0.026139798582452276
88,0,89.74507777686425,0.007774986120559777,3.151566333699417e7,2.3050837218246516e6,0.0,1.7133170418357515e8,291.6715027748088,0.034987437542519
89,0,89.58862488241,0.002593962373322649,3.388728298843384e7,2.4386931176981954e6,0.0,1.8315640448670554e8,291.1630308678325,0.01167283067995192
90,0,89.41151247604708,0.0020689679030986216,3.639541188953781e7,2.578364276538309e6,0.0,1.9565737299891e8,290.587415547153,0.009310355563943797
91,0,89.24143697735431,0.0017348723597399454,3.9045580726387024e7,2.72290735839427e6,0.0,2.0873898888749152e8,290.0346701764015,0.007806925618829754
92,0,89.05776406893298,0.003528979156832185,4.184329347414017e7,2.8734332823036527e6,0.0,2.2251256849779588e8,289.4377332240322,0.015880406205744834
93,0,88.86113783697894,0.0016530966078874521,4.4794471437553406e7,3.030062604212925e6,0.0,2.3700135075424862e8,288.79869797018154,0.0074389347354935345
94,0,88.65548800752579,0.0029493037976654228,4.790482476653671e7,3.1927300572383353e6,0.0,2.522118006138668e8,288.1303360244588,0.013271867089494403
95,0,88.46756003699136,0.0028714488189084024,5.1180465924648285e7,3.360036323656447e6,0.0,2.680229848227142e8,287.51957012022194,0.01292151968508781
96,0,88.24058504961425,0.0019470056504198529,5.462755893048477e7,3.535315572922273e6,0.0,2.8476273607005346e8,286.78190141124634,0.008761525426889337
97,0,88.02718895070076,0.003941896417110599,5.825232246650314e7,3.7156583636794826e6,0.0,3.021665388104067e8,286.0883640897775,0.017738533876997694
98,0,87.79302047796165,0.00030018197176682755,6.206127674227142e7,3.903226432481004e6,0.0,3.2045491364086694e8,285.32731655337534,0.001350818872950724
99,0,87.55485608730115,0.0021291789516103598,6.606086938329315e7,4.0971292450268655e6,0.0,3.395549258743665e8,284.5532822837287,0.009581305282246618
100,0,87.304468719906,0.006881370663246325,7.025791875358963e7,4.298016658536022e6,0.0,3.5954374710001254e8,283.7395233396945,0.030966167984608464
101,0,87.03676289983395,0.0017381371858161822,7.46592638608818e7,4.506387418861611e6,0.0,3.804858654441409e8,282.86947942446034,0.00782161733617282
102,0,86.7851939020483,0.00361522073057674,7.927190252238083e7,4.720051096686506e6,0.0,4.0217330933964276e8,282.051880181657,0.016268493287595328
103,0,86.503893747554,0.0003138207291284898,8.410298199772263e7,4.9423245974678695e6,0.0,4.249564515414679e8,281.1376546795505,0.001412193281078204
104,0,86.20466802123332,0.00023762400016201206,8.915985154027176e7,5.172577172861169e6,0.0,4.4878817443728983e8,280.1651710690083,0.0010693080007290543
105,0,85.90693479178654,0.0004465603579372853,9.444991023557663e7,5.4094978669769615e6,0.0,4.7354736579700434e8,279.19753807330625,0.002009521610717784
106,0,85.60629386038612,0.0017421470923978076,9.998082335310745e7,5.653496349203051e6,0.0,4.99289789662416e8,278.22045504625487,0.007839661915790134
107,0,85.27756668712884,0.0002008642678527222,1.057603424254837e8,5.906699227479564e6,0.0,5.262564749148296e8,277.15209173316873,0.0009038892053372499
108,0,84.93644926184763,0.0021092963232343777,1.1179641052264023e8,6.168046045969695e6,0.0,5.543525624420868e8,276.04346010100477,0.0094918334545547
109,0,84.60509403924004,0.0034490647002197736,1.1809715149576187e8,6.435796934064965e6,0.0,5.834047143173193e8,274.96655562753017,0.01552079115098898
110,0,84.25132895600339,0.0012185832821160173,1.2467081240353775e8,6.712762579765921e6,0.0,6.137330713707136e8,273.81681910701104,0.0054836247695220774
111,0,83.87769309329252,0.00024672454544558164,1.3152581549549484e8,6.998921517421155e6,0.0,6.453544729382534e8,272.6025025532007,0.0011102604545051174
112,0,83.50410347065048,0.001693881139668492,1.3867078830934143e8,7.292643462244063e6,0.0,6.781052794619936e8,271.38833627961407,0.007622465128508214
113,0,83.10507653977288,0.0012132076249987218,1.461144774262123e8,7.596371160580064e6,0.0,7.12275463719335e8,270.09149875426186,0.005459434312494248
114,0,82.70673479404327,0.0016845825090731825,1.5386583023753357e8,7.907831147626732e6,0.0,7.476269205919138e8,268.79688808064066,0.007580621290829322
115,0,82.26953342786084,0.0009398815502921834,1.6193394368297195e8,8.230936200140591e6,0.0,7.84623719333196e8,267.3759836405477,0.004229466976314825
116,0,81.85248584863255,0.0016079492162688305,1.7032821719109344e8,8.560108634427186e6,0.0,8.226443844024601e8,266.0205790080558,0.007235771473209737
117,0,81.40316721638919,0.001809470036658488,1.7905805107847595e8,8.900609777674567e6,0.0,8.623132929094484e8,264.5602934532649,0.008142615164963196
118,0,80.94423585647411,0.001791822093017985,1.881331198507843e8,9.250344103787033e6,0.0,9.034074843960855e8,263.06876653354084,0.008063199418580932
119,0,80.46989008122006,0.00303326430972938,1.975632635341301e8,9.610037160199678e6,0.0,9.460311585296316e8,261.5271427639652,0.013649689393782211
120,0,79.9781526408425,0.005292265153286364,2.0735860263835526e8,9.980047090818165e6,0.0,9.902470482598245e8,259.9289960827381,0.023815193189788635
121,0,79.46202858944123,0.0006624301317697029,2.1752931330482864e8,1.0361295667861095e7,0.0,1.0361874625063639e9,258.251592915684,0.002980935592963663
122,0,78.92214012553725,0.004849691316292709,2.2808582878244781e8,1.0753905635865197e7,0.0,1.083890658793106e9,256.4969554079961,0.02182361092331719
123,0,78.38747762588017,0.0010341567553256341,2.3903874046343994e8,1.1154765742337722e7,0.0,1.1329974458441e9,254.75930228411053,0.004653705398965353
124,0,77.80879797619147,5.3277277288288005e-5,2.5039887462786865e8,1.1569579752298512e7,0.0,1.1842290146571467e9,252.8785934226223,0.00023974774779729602
125,0,77.24997640069874,0.00027926703286476444,2.6217731173037338e8,1.1991133783228675e7,0.0,1.236714411173211e9,251.0624233022709,0.00125670164789144
126,0,76.65334218067099,0.0002795844225603609,2.743851836228142e8,1.2426235993114168e7,0.0,1.291320551509571e9,249.1233620871807,0.001258129901521624
127,0,76.02692228829407,0.004443658245766693,2.87033930574955e8,1.2874157375720268e7,0.0,1.347984056141519e9,247.08749743695574,0.01999646210595012
128,0,75.40947544029846,0.0016736352688454604,3.0013519264733887e8,1.3330321987728951e7,0.0,1.406146021781967e9,245.08079518097,0.007531358709804571
129,0,74.74796645096265,0.000753647532244538,3.13700773868721e8,1.3801324415252484e7,0.0,1.4666700756988494e9,242.9308909656286,0.003391413895100421
130,0,74.06532750241661,0.0018652042480644653,3.27742685089653e8,1.4284516208838021e7,0.0,1.5292444220592897e9,240.71231438285398,0.008393419116290095
131,0,73.37559780079,0.0032420027273947763,3.422731260241165e8,1.4778222616479574e7,0.0,1.5936740367347076e9,238.4706928525675,0.014589012273276494
132,0,72.6466977748702,0.0025738514085302945,3.5730461538892746e8,1.5286652319987133e7,0.0,1.660533490849374e9,236.10176776832816,0.011582331338386325
133,0,71.91884974393646,0.004612263316543274,3.728496370406418e8,1.5804720254820593e7,0.0,1.729178156850497e9,233.7362616677935,0.020755184924444735
134,0,71.14149893649807,0.001405597251581501,3.889211086580162e8,1.6339134070097866e7,0.0,1.800522856735098e9,231.2098715436187,0.006325187632116754
135,0,70.3612092730103,0.00371713448964283,4.055320297289467e8,1.6883862285065807e7,0.0,1.8737893787549372e9,228.6739301372835,0.016727105203392736
136,0,69.53021414076068,0.004882298822527128,4.2269555020742035e8,1.744537688483816e7,0.0,1.9498757061305695e9,225.9731959574722,0.021970344701372078
137,0,68.70958774215697,0.0005945675699875622,4.404251279964371e8,1.8015514275768794e7,0.0,2.0277003277838879e9,223.30616016201014,0.00267555406494403
138,0,67.8336637576311,0.0012487555409551577,4.5873427390115356e8,1.8603264883035276e7,0.0,2.1085162799577146e9,220.45940721230107,0.00561939993429821
139,0,66.93219048523875,0.005462174796894327,4.7763670148892975e8,1.9204656183278933e7,0.0,2.191810507986842e9,217.52961907702593,0.02457978658602447
140,0,66.0198850374289,0.002185628416584249,4.9714633387628937e8,1.9817671716283087e7,0.0,2.2773277064033427e9,214.56462637164395,0.00983532787462912
141,0,65.0739305729654,0.0029618456434652033,5.172771680478401e8,2.0445506643742543e7,0.0,2.365539268719858e9,211.49027436213754,0.013328305395593414
142,0,64.08867307734197,0.006910169562539383,5.380432994681206e8,2.108899062064367e7,0.0,2.456593368663281e9,208.2881875013614,0.031095763031427224
143,0,63.08572163599315,8.807475919371667e-5,5.594590942111168e8,2.174507545951148e7,0.0,2.550086696499025e9,205.02859531697774,0.000396336416371725
144,0,62.03032911911576,0.00010141921669731509,5.815388131390572e8,2.2418667223661177e7,0.0,2.6467492670681524e9,201.59856963712622,0.0004563864751379179
145,0,60.98900923598838,0.0022488153154084814,6.042968434720764e8,2.310025662876655e7,0.0,2.745240367699074e9,198.21428001696222,0.010119668919338166
146,0,59.88008594127572,0.005945075962314524,6.277476424659538e8,2.380141532603113e7,0.0,2.847258995134591e9,194.6102793091461,0.02675284183041536
147,0,58.74787464565803,0.000753078173185324,6.51905643909977e8,2.4515735853754614e7,0.0,2.9519075265919514e9,190.93059259838859,0.0033888517793339576
148,0,57.55977019486583,0.0016520552108547962,6.767851032927055e8,2.524775412289714e7,0.0,3.0598825068960714e9,187.06925313331394,0.007434248448846583
149,0,56.3831864400988,0.0009832629153462944,7.024003874531631e8,2.5987702139929634e7,0.0,3.1697672313963523e9,183.2453559303211,0.004424683119058324
150,0,55.15407090283202,0.0003208853259161635,7.28765549616085e8,2.6744546619169027e7,0.0,3.2829164432592688e9,179.25073043420406,0.0014439839666227357
151,0,53.90102496147333,0.004013121201897859,7.55894477878788e8,2.751401217224209e7,0.0,3.3987213601297674e9,175.17833112478834,0.018059045408540367
152,0,52.5981747736095,0.0010587210714489172,7.8380080061586e8,2.829951459220746e7,0.0,3.5177254173996744e9,170.94406801423088,0.004764244821520127
153,0,51.278291157104206,0.0030597299305408143,8.124977650482063e8,2.909616838238674e7,0.0,3.6392159974569645e9,166.65444626058866,0.013768784687433665
154,0,49.9284839947368,0.0038536221400990263,8.419980955378342e8,2.990550192533423e7,0.0,3.7634492009636374e9,162.2675729828946,0.017341299630445617
155,0,48.5491903017776,0.0017980580242561786,8.723141208273964e8,3.072713259379193e7,0.0,3.890391431210353e9,157.7848684807772,0.008091261109152804
156,0,47.13493352211913,0.001794811545067049,9.034574831158524e8,3.1561445751150906e7,0.0,4.020128054063689e9,153.18853394688716,0.00807665195280172
157,0,45.726668549477765,0.0007628691343244669,9.354390885047073e8,3.2402587497037698e7,0.0,4.1517671485302114e9,148.61167278580274,0.003432911104460101
158,0,44.27613683571846,0.003341709401216103,9.682690514239998e8,3.325667246797867e7,0.0,4.28628519851663e9,143.897444716085,0.015037692305472463
159,0,42.80729503355573,0.0015979779653596668,1.001956594695137e9,3.412010942405465e7,0.0,4.423140803729552e9,139.12370885905614,0.007190900844118501
160,0,41.32960961236243,0.004148065279112857,1.0365099516531754e9,3.499132720948087e7,0.0,4.562102401863764e9,134.3212312401779,0.018666293756007857
161,0,39.8800747918437,0.006179681000829227,1.0719364739539948e9,3.58654530695382e7,0.0,4.702401470241655e9,129.61024307349203,0.02780856450373152
162,0,38.424049750410624,0.004826244813923897,1.1082422949663086e9,3.674664655484854e7,0.0,4.844714446919154e9,124.87816168883452,0.021718101662657537
163,0,36.96912410030174,0.0008878260032234105,1.1454326705252724e9,3.763373066338152e7,0.0,4.988865427605915e9,120.14965332598067,0.003995217014505347
164,0,35.51630678522268,0.0007872605610547347,1.1835118539150505e9,3.852637378964295e7,0.0,5.134813447586393e9,115.42799705197372,0.003542672524746306
165,0,34.118732098810675,0.0052085464211722166,1.222483166614624e9,3.941847438570816e7,0.0,5.281565107027223e9,110.8858793211347,0.023438458895274975
166,0,32.74141701643729,0.004438980315382233,1.2623492828519173e9,4.031413492791464e7,0.0,5.429797115181913e9,106.40960530342119,0.019975411419220046
167,0,31.398208110757103,0.0012005436301340197,1.3031122480266075e9,4.1211921697495714e7,0.0,5.579278675455176e9,102.04417635996059,0.005402446335603089
168,0,30.097061025673405,0.0011266394137605237,1.3447735833736305e9,4.211119686811787e7,0.0,5.729907490470171e9,97.81544833343857,0.005069877361922357
169,0,28.857678674088255,0.0029651471495258995,1.3873346301542206e9,4.301028898646156e7,0.0,5.881404208557782e9,93.78745569078683,0.013343162172866548
170,0,27.657516538843847,0.0001419903379297064,1.430796721593052e9,4.391181261312323e7,0.0,6.0342114226378975e9,89.88692875124251,0.0006389565206836788
171,0,26.497883592264927,0.0012813595617794395,1.4751611476587677e9,4.4815914846671656e7,0.0,6.188360291122086e9,86.11812167486102,0.005766118028007478
172,0,25.398626131792277,0.0038472724232780156,1.520429504057598e9,4.5721118361170195e7,0.0,6.343602854063676e9,82.5455349283249,0.01731272590475107
173,0,24.365184236505414,0.0040189720968652086,1.566603774562725e9,4.662742902111155e7,0.0,6.499941446089573e9,79.18684876864259,0.018085374435893437
174,0,23.380285349750423,0.0023875849963871897,1.6136861738425484e9,4.753680501682602e7,0.0,6.657717899085179e9,75.98592738668887,0.010744132483742353
175,0,22.433855666176154,0.0001830315711146614,1.6616795825128708e9,4.8450427322697476e7,0.0,6.8171451989591875e9,72.9100309150725,0.0008236420700159763
176,0,21.558621211685185,0.0004588996151725722,1.7105873621495285e9,4.936602218046122e7,0.0,6.977832541611647e9,70.06551893797685,0.002065048268276575
177,0,20.72629946024852,0.0030766966964928936,1.7604133887083397e9,5.0286262335507914e7,0.0,7.140255044676561e9,67.36047324580768,0.013845135134218022
178,0,19.922353725860017,0.0012451512043499076,1.8111619896076622e9,5.121252431541513e7,0.0,7.30466733853623e9,64.74764960904506,0.005603180419574584
179,0,19.179604176560535,0.002988271567714996,1.8628381384944878e9,5.2142676585905924e7,0.0,7.470700970382673e9,62.33371357382174,0.013447222054717482
180,0,18.494873480667717,0.0019074958186667324,1.915447222420353e9,5.307735609391638e7,0.0,7.638476874484594e9,60.10833881217008,0.008583731184000297
181,0,17.818628799964344,0.0004268487087130072,1.9689950082917976e9,5.402026523371198e7,0.0,7.808672999010071e9,57.91054359988412,0.0019208191892085323
182,0,17.20846248078639,0.0011112329719646292,2.0234879016045914e9,5.496772511083015e7,0.0,7.980638068566496e9,55.92750306255577,0.005000548373840831
183,0,16.6264013042344,0.004259060639726298,2.0789325419160423e9,5.592254201765053e7,0.0,8.154892647314005e9,54.0358042387618,0.01916577287876834
184,0,16.05827271856338,0.0036888447424544214,2.135336044859665e9,5.6885770499767445e7,0.0,8.331645727097546e9,52.18938633533099,0.016599801341044898
185,0,15.529256367223462,0.004666934840719221,2.192705751085869e9,5.7856005386726506e7,0.0,8.510655245458534e9,50.470083193476256,0.021001206783236494
186,0,15.060823934763167,0.0005353090311184156,2.2510494369566803e9,5.883221848057882e7,0.0,8.69174320043098e9,48.9476777879803,0.00240889064003287
187,0,14.581590465511022,0.004864540630946845,2.3103751391016655e9,5.9818793986465365e7,0.0,8.875739336367357e9,47.390169012910825,0.0218904328392608
188,0,14.114105972810165,0.0011217424545823793,2.3706911052259293e9,6.081446985774515e7,0.0,9.062429228030159e9,45.87084441163304,0.005047841045620707
189,0,13.696403222430027,0.003076628025814637,2.4320058742925186e9,6.181727844083937e7,0.0,9.251459751026123e9,44.51331047289759,0.013844826116165866
190,0,13.296361194901788,0.004249732605200089,2.49432821652623e9,6.282916310707722e7,0.0,9.443212773818441e9,43.21317388343081,0.0191237967234004
191,0,12.922789561862174,0.0012351186746003035,2.5576670845606575e9,6.384977958069781e7,0.0,9.637640815352625e9,41.99906607605207,0.005558034035701365
192,0,12.555358212020705,0.00068517433662027,2.6220316259562416e9,6.4880296792766966e7,0.0,9.834985358255016e9,40.80491418906729,0.0030832845147912152
193,0,12.206269728586303,0.00014754052112756882,2.687431182563923e9,6.5920179342550844e7,0.0,1.003516343054839e10,39.67037661790548,0.0006639323450740597
194,0,11.881165570591008,0.003263622140274273,2.7538752649495316e9,6.696926312149122e7,0.0,1.0238161780619766e10,38.61378810442078,0.014686299631234228
195,0,11.560765264814822,4.287260948364333e-5,2.821373502060753e9,6.802858541306327e7,0.0,1.0444200653486586e10,37.572487110648176,0.000192926742676395
196,0,11.26418420063903,0.0028500917778360143,2.8899357507574425e9,6.909732301660186e7,0.0,1.0653139560496523e10,36.60859865207684,0.012825413000262064
197,0,10.96533248598675,0.0012094768996792201,2.959571883282387e9,7.017678013287766e7,0.0,1.0865253802894512e10,35.637330579456936,0.005442646048556491
198,0,10.693215153157059,0.0022127618648835586,3.0302920023350945e9,7.126570967160809e7,0.0,1.1080318512643307e10,34.75294924776044,0.009957428391976013
199,0,10.4439239551469,0.0014941888762062816,3.1021062476203957e9,7.23644041035983e7,0.0,1.1298410168995665e10,33.94275285422742,0.006723849942928267
200,0,10.195795757234158,0.002157292789988284,3.1750249643873672e9,7.347390002376667e7,0.0,1.1519755040365967e10,33.13633621101101,0.009707817554947278
201,0,9.938419914794432,0.0072713686160939366,3.24905856157444e9,7.45946891463986e7,0.0,1.1744473956851679e10,32.2998647230819,0.032721158772422716
202,0,9.70605746788082,0.0023746535335160135,3.324217543587082e9,7.572538743113336e7,0.0,1.1972310717501856e10,31.544686770612664,0.01068594090082206
203,0,9.482790951279412,0.0028509791443442197,3.4005124675452347e9,7.686674946150668e7,0.0,1.2203437673140621e10,30.81907059165809,0.01282940614954899
204,0,9.262543834339592,0.0011505353674446694,3.4779540777090874e9,7.801908942545383e7,0.0,1.2437940165083494e10,30.103267461603675,0.005177409153501012
205,0,9.074219739557085,0.0001673525206692955,3.5565531784680824e9,7.918133556228402e7,0.0,1.2675620611800142e10,29.491214153560527,0.0007530863430118297
206,0,8.863352268944855,0.0009893218820406673,3.6363206281596336e9,8.035570033271694e7,0.0,1.2916953640380056e10,28.805894874070777,0.004451948469183003
207,0,8.684009900477584,0.0032409677727584124,3.7172674583565025e9,8.154014647653952e7,0.0,1.3161542862287178e10,28.223032176552145,0.014584354977412856
208,0,8.499192265338621,0.0036571153869158356,3.7994046569713593e9,8.273616401554783e7,0.0,1.3409717458262589e10,27.62237486235052,0.01645701924112126
209,0,8.331553422724205,4.426733744220917e-5,3.8827433891415977e9,8.394296571972686e7,0.0,1.3661336446281315e10,27.077548623853666,0.00019920301848994128
210,0,8.15527129816565,0.0034476973896568897,3.96729482827433e9,8.516156688879086e7,0.0,1.391663421837175e10,26.50463171903836,0.015514638253456003
211,0,7.992480303786197,0.003757357513535655,4.0530703050172157e9,8.639121965441452e7,0.0,1.4175477042064247e10,25.97556098730514,0.016908108810910448
212,0,7.835537145840416,0.004697938708594491,4.140081193752266e9,8.763226743916191e7,0.0,1.443795950335006e10,25.465495723981352,0.021140724188675207
213,0,7.684583348869179,0.003625434121665377,4.228338887373741e9,8.888476836985913e7,0.0,1.4704116775406254e10,24.974895883824832,0.016314453547494195
214,0,7.539925490580449,0.0011203025435739368,4.317854914348534e9,9.014877491233462e7,0.0,1.4973982916891075e10,24.50475784438646,0.005041361446082715
215,0,7.381657791129571,0.001053733882772464,4.4086408482880745e9,9.142501714531179e7,0.0,1.524773783795396e10,23.990387821171108,0.004741802472476088
216,0,7.25547880258556,0.005409791872953324,4.500708347834038e9,9.271202053942838e7,0.0,1.5525088088682491e10,23.580306108403068,0.024344063428289958
217,0,7.115501364506693,0.0009584897553638391,4.594069161634129e9,9.401137861200812e7,0.0,1.5806399997171635e10,23.125379434646753,0.004313203899137276
218,0,6.992088860679614,0.00817270393246888,4.688734906137157e9,9.532215086656642e7,0.0,1.6091493982774323e10,22.724288797208743,0.03677716769610996
219,0,6.857658064879393,0.0018343603874468274,4.784717698303677e9,9.6645288339162e7,0.0,1.6380600447972801e10,22.28738871085803,0.008254621743510724
220,0,6.741930218923123,0.0008982089987956806,4.8820292607011795e9,9.797990118783125e7,0.0,1.6673549000621696e10,21.911273211500152,0.004041940494580562
221,0,6.620596501409752,0.0005323651007341971,4.980681606099606e9,9.932681753402248e7,0.0,1.6970545068919361e10,21.516938629581695,0.0023956429533038867
222,0,6.504544633809114,0.0038220663883585635,5.080686778581795e9,1.0068575318093756e8,0.0,1.727155042758634e10,21.13977005987962,0.017199298747613535
223,0,6.404031930268987,0.00262593813903258,5.182056918283241e9,1.0205646021638675e8,0.0,1.7576533709971004e10,20.81310377337421,0.01181672162564661
224,0,6.290488620371667,0.0031599339313690324,5.284804192201107e9,1.0343985999767599e8,0.0,1.7885724447278313e10,20.444088016207917,0.014219702691160647
225,0,6.181215850290596,0.0003092407449434898,5.388940813064026e9,1.0483548441950044e8,0.0,1.8199043181323574e10,20.08895151344444,0.001391583352245704
226,0,6.087873704156195,0.0022869888100728697,5.49447909296991e9,1.0624305464097632e8,0.0,1.851645125589074e10,19.785589538507633,0.010291449645327914
227,0,5.986296614586262,0.0028850446874587746,5.601431362294285e9,1.0766333472194143e8,0.0,1.883814561958642e10,19.455463997405353,0.012982701093564485
228,0,5.881635259202209,0.0008266350046905609,5.709810073178436e9,1.0909622478909664e8,0.0,1.9164129178735596e10,19.11531459240718,0.0037198575211075243
229,0,5.7972718230373985,0.0003564434525608648,5.819627652349007e9,1.1054112211515932e8,0.0,1.9494289312022476e10,18.841133424871543,0.0016039955365238915
230,0,5.703946065614092,0.0028102773157612513,5.930896673505341e9,1.1199891088998476e8,0.0,1.9828852831191154e10,18.5378247132458,0.01264624792092563
231,0,5.621399608150503,0.0012056147329657374,6.043629718485714e9,1.1346909694948876e8,0.0,2.0167731676846188e10,18.269548726489134,0.005425266298345818
232,0,5.528160247875123,0.0031250190688690647,6.157839481136776e9,1.149523264758426e8,0.0,2.0511100261258705e10,17.96652080559415,0.01406258580991079
233,0,5.437254084818515,0.0007398754177535491,6.273538602756809e9,1.1644829557969928e8,0.0,2.085891426731312e10,17.671075775660174,0.0033294393798909707
234,0,5.364025800610364,0.00018248153077683705,6.39073994539378e9,1.1795665527328172e8,0.0,2.1211117388554142e10,17.43308385198368,0.0008211668884957667
235,0,5.28721482181609,0.0009854827315855053,6.509456287164307e9,1.1947803225507642e8,0.0,2.1567881292778652e10,17.183448170902295,0.004434672292134774
236,0,5.20791298780876,0.0006091684931432874,6.629700560180546e9,1.2101245023396218e8,0.0,2.1929237695034527e10,16.925717210378473,0.0027412582191447933
237,0,5.119666809467394,0.004935262147659352,6.75148562590522e9,1.2256012727973124e8,0.0,2.2295264539391087e10,16.63891713076903,0.022208679664467084
238,0,5.054527787535413,0.00595146783881537,6.874824631918724e9,1.2412029805205438e8,0.0,2.266580630447022e10,16.427215309490094,0.026781605274669162
239,0,4.978086099511202,0.0009291384205005032,6.99973058361591e9,1.2569390001685351e8,0.0,2.304111152041208e10,16.178779823411407,0.004181122892252264
240,0,4.916639282001531,0.0027709176710873596,7.126216589403179e9,1.2728032501397277e8,0.0,2.3421061413950287e10,15.979077666504978,0.012469129519893119
241,0,4.842111788125424,0.0006185339476898897,7.254295814953129e9,1.2888033116244231e8,0.0,2.380586399519547e10,15.736863311407626,0.0027834027646045033
242,0,4.777477568374555,0.004781016659317904,7.383981532512875e9,1.3049340303724273e8,0.0,2.4195422002499866e10,15.526802097217303,0.02151457496693057
243,0,4.718551129017227,0.0004149262087858463,7.51528713105426e9,1.3211970399841611e8,0.0,2.4589800940560856e10,15.335291169305988,0.0018671679395363082
244,0,4.648887883474448,0.0021192797318267355,7.648225753740475e9,1.3375968682126069e8,0.0,2.4989137830647133e10,15.108885621291954,0.00953675879322031
245,0,4.588058120014161,0.003606242752283248,7.782811008706429e9,1.3541293473727056e8,0.0,2.539335800192486e10,14.911188890046022,0.016228092385274614
246,0,4.525508348745403,0.0007758944914845933,7.919056284970795e9,1.370797569363347e8,0.0,2.5802563921367542e10,14.707902133422559,0.00349152521168067
247,0,4.470291124376588,0.0009592447733595833,8.056975106820915e9,1.387599963232006e8,0.0,2.6216743985009636e10,14.52844615422391,0.004316601480118125
248,0,4.392273900104087,0.0011495645187318713,8.196581085615067e9,1.4045440764663303e8,0.0,2.6636112010749924e10,14.274890175338282,0.005173040334293421
249,0,4.3487483582099635,0.004195939153953088,8.337887879645397e9,1.4216172298360732e8,0.0,2.7060381143272823e10,14.13343216418238,0.018881726192788897
250,0,4.291487724187478,0.0013681330813330042,8.480909164444477e9,1.4388311030358616e8,0.0,2.748986841145206e10,13.947335103609303,0.006156598865998519
251,0,4.238447331305112,0.00011898777692419618,8.62565866367994e9,1.4561821336470664e8,0.0,2.7924512890861427e10,13.774953826741614,0.0005354449961588828
252,0,4.176902463762215,0.0037792401803380896,8.772150206653267e9,1.4736737290541977e8,0.0,2.8364427765512512e10,13.5749330072272,0.017006580811521402
253,0,4.139904668944031,0.0015524221944979962,8.92039770875196e9,1.4912990995654967e8,0.0,2.8809469510255104e10,13.454690174068102,0.006985899875240982
254,0,4.078568554272382,0.0013948833505013363,9.070415059313164e9,1.5090696339305148e8,0.0,2.925995364252191e10,13.255347801385243,0.006276975077256013
255,0,4.03380817005479,0.002655524712643853,9.222216201780514e9,1.5269768644769418e8,0.0,2.9715693842381504e10,13.109876552678069,0.011949861206897339
256,0,3.98269883496788,0.0005450756057203641,9.375815271478233e9,1.5450263699269104e8,0.0,3.0176859798650673e10,12.94377121364561,0.0024528402257416385
257,0,3.9305469480998845,0.0031247323624645053,9.531226262602467e9,1.563217532821251e8,0.0,3.0643464330903683e10,12.774277581324625,0.014061295631090273
258,0,3.88376577771996,0.0028770056436059847,9.688463406903244e9,1.581549542938578e8,0.0,3.111551480091207e10,12.62223877758987,0.01294652539622693
259,0,3.847361292749069,0.003738271276338453,9.847540851678486e9,1.6000219258819902e8,0.0,3.159302702866506e10,12.503924201434474,0.016822220743523037
260,0,3.787262983237487,0.00042606557550188995,1.0008472887965542e10,1.6186423874185848e8,0.0,3.2076229184917667e10,12.308604695521833,0.0019172950897585047
261,0,3.7472159358851123,0.0011111805264476828,1.0171273874682228e10,1.6374023176029184e8,0.0,3.2564926614753944e10,12.178451791626614,0.005000312369014572
262,0,3.7094999626348804,0.002932202770466498,1.0335958076760292e10,1.6563059984969476e8,0.0,3.3059259083859734e10,12.055874878563362,0.01319491246709924
263,0,3.6684569130478994,0.0013998815727755097,1.0502540048270374e10,1.6753551454009792e8,0.0,3.355930027577538e10,11.922484967405673,0.006299467077489794
264,0,3.6240771815317325,0.002205734924428001,1.0671034187316093e10,1.6945502961316332e8,0.0,3.406509363055902e10,11.778250839978131,0.009925807159926005
265,0,3.5763661463142675,0.0018262105515173847,1.084145509663385e10,1.7138919845578998e8,0.0,3.45766824941505e10,11.62318997552137,0.008217947481828232
266,0,3.5363739697055836,0.00012285585794773808,1.1013817330354183e10,1.7333785510059178e8,0.0,3.509405212640323e10,11.493215401543146,0.0005528513607648214
267,0,3.488860614804402,0.0033056740471892575,1.1188135571374329e10,1.7530135857863003e8,0.0,3.561732716911989e10,11.338796998114306,0.014875533212351659
268,0,3.459191008500924,0.0018136821082892838,1.1364424561459854e10,1.7727926497722623e8,0.0,3.6146418452436775e10,11.242370777628004,0.008161569487301778
269,0,3.4216045281563403,0.0017704837263112407,1.1542698986798939e10,1.7927213708018982e8,0.0,3.6681505887772125e10,11.120214716508105,0.007967176768400584
270,0,3.3852693933427926,0.0008157947314539031,1.1722973757329716e10,1.812798500256245e8,0.0,3.72225857495889e10,11.002125528364076,0.003671076291542564
271,0,3.356351683764543,0.0019807515263182713,1.1905263632667522e10,1.8330234113465852e8,0.0,3.7769670814824936e10,10.908142972234764,0.00891338186843222
272,0,3.313622012372705,0.004118667601999962,1.2089583719806362e10,1.8534007310314587e8,0.0,3.832291616424931e10,10.769271540211292,0.01853400420899983
273,0,3.2792180347753965,0.0029990481802741886,1.2275948887744347e10,1.873926768136379e8,0.0,3.888225188237881e10,10.657458613020038,0.013495716811233849
274,0,3.2489318590111873,0.000990818513174274,1.246437418478342e10,1.8946028975071833e8,0.0,3.944774520691341e10,10.55902854178636,0.004458683309284233
275,0,3.205602755810392,0.002646083264642532,1.2654874800807316e10,1.9154328874295557e8,0.0,4.001952960350546e10,10.418208956383774,0.011907374690891393
276,0,3.176301607153946,0.001096239593611871,1.2847465793419678e10,1.9364122277896762e8,0.0,4.0597511693575386e10,10.322980223250324,0.004933078171253419
277,0,3.1444343160267705,0.0008483203077713984,1.3042162399682606e10,1.9575445741292495e8,0.0,4.11818223036976e10,10.219411527087004,0.0038174413849712927
278,0,3.104751601734394,9.253340953803866e-5,1.323897996345e10,1.9788314272661045e8,0.0,4.17725337145477e10,10.09044270563678,0.00041640034292117397
279,0,3.0747967290005476,0.0030623364485713226,1.3437933689352673e10,2.000270129872248e8,0.0,4.236960293408304e10,9.993089369251779,0.013780514018570951
280,0,3.0535515804216358,2.060912338184423e-5,1.3639039044063427e10,2.021861451365036e8,0.0,4.297308159415758e10,9.924042636370316,9.274105521829903e-5
281,0,3.0094041661850763,2.047812160074769e-5,1.3842311464556042e10,2.043611634746504e8,0.0,4.3583175471820724e10,9.780563540101499,9.21515472033646e-5
282,0,2.9747616754546136,0.004796808404312791,1.4047766391850422e10,2.0655153844444105e8,0.0,4.419976744948195e10,9.667975445227494,0.02158563781940756
283,0,2.950167510886737,5.320816947984586e-5,1.4255419440024632e10,2.0875731998616132e8,0.0,4.482290211605902e10,9.588044410381896,0.00023943676265930636
284,0,2.923066798081848,0.002945701547667925,1.4465286155934406e10,2.1097878617651722e8,0.0,4.545268911819649e10,9.499967093766006,0.013255656964505664
285,0,2.898611026401727,0.0005565824098704396,1.4677382207836353e10,2.1321590186516225e8,0.0,4.608914982373489e10,9.420485835805612,0.002504620844416978
286,0,2.866229885622413,0.0016813869805876523,1.48917233260565e10,2.154689062086421e8,0.0,4.673238384961514e10,9.315247128272842,0.007566241412644436
287,0,2.8415526029596014,0.000398561346962542,1.5108325278713291e10,2.177375827994003e8,0.0,4.73823609847146e10,9.235045959618704,0.001793526061331439
288,0,2.812645232966383,0.0037853484724493934,1.532720388582262e10,2.2002219345491517e8,0.0,4.803918782919295e10,9.141097007140745,0.017034068126022272
289,0,2.786678123483738,0.0009541714660644754,1.5548375030029247e10,2.223226702808647e8,0.0,4.870287668114064e10,9.056703901322148,0.004293771597290139
290,0,2.754147611253497,0.0002697249030328558,1.5771854643844051e10,2.2463922982621104e8,0.0,4.937352200575716e10,8.950979736573865,0.001213762063647851
291,0,2.7266258373709666,0.0011279258387471838,1.5997658736471607e10,2.269717310413446e8,0.0,5.005111499655968e10,8.861533971455641,0.0050756662743623275
292,0,2.705397216423915,0.0008033890463827954,1.6225803319237919e10,2.2932020940252304e8,0.0,5.073569782629881e10,8.792540953377724,0.0036152507087225793
293,0,2.674274345883262,0.002243348469640004,1.645630452257745e10,2.3168499022720057e8,0.0,5.142739761399231e10,8.691391624120602,0.010095068113380018
294,0,2.6516989918931806,0.002286436142729384,1.6689178540241817e10,2.3406582211502853e8,0.0,5.212617316157657e10,8.618021723652838,0.010288962642282228
295,0,2.6308906554793747,0.004741474811359566,1.692444150064806e10,2.364628736596354e8,0.0,5.283210622894438e10,8.550394630307968,0.021336636651118047
296,0,2.604236774388471,0.000836947771827805,1.7162109767610195e10,2.388763248477303e8,0.0,5.354528238731798e10,8.46376951676253,0.0037662649732251225
297,0,2.588054374011522,0.0007563631096540844,1.7402199603105824e10,2.4130596462931737e8,0.0,5.426567189180144e10,8.411176715537446,0.00340363399344338
298,0,2.560591570633888,0.003178815732819519,1.7644727388729877e10,2.437522018394081e8,0.0,5.499342875941374e10,8.321922604560136,0.014304670797687834
299,0,2.5328803930508004,0.002451002143739344,1.7889709556934223e10,2.4621491169867864e8,0.0,5.572854904097069e10,8.231861277415101,0.011029509646827048
300,0,2.515422757135143,0.0013270969475924115,1.813716262127518e10,2.4869398223613238e8,0.0,5.6471032049564545e10,8.175123960689215,0.005971936264165851
301,0,2.487952740912019,0.00024308310994199995,1.838710316700407e10,2.5118979232019418e8,0.0,5.7221024321374374e10,8.08584640796406,0.0010938739947389997
302,0,2.465893900342402,0.0026161004906033883,1.8639547741891415e10,2.5370215164113215e8,0.0,5.7978502053730484e10,8.014155176112807,0.011772452207715247
303,0,2.4487068333017024,0.00121527085640738,1.8894512984549946e10,2.562311254060723e8,0.0,5.874351801348996e10,7.958297208230532,0.00546871885383321
304,0,2.4268782872879866,2.79415141232769e-5,1.9152015658279415e10,2.5877691818920797e8,0.0,5.951616747123981e10,7.887354433685957,0.00012573681355474605
305,0,2.402522516434073,0.002434371379806995,1.9412072533749645e10,2.613395512733357e8,0.0,6.029649060461774e10,7.808198178410738,0.010954671209131479
306,0,2.3790774450796874,0.002295373132291621,1.9674700406481617e10,2.639190263188409e8,0.0,6.1084521647083694e10,7.732001696508984,0.010329179095312295
307,0,2.356169926110143,0.0012396901076777453,1.9939916191121532e10,2.6651540452344605e8,0.0,6.18803129975764e10,7.657552259857965,0.005578605484549854
308,0,2.342060219314248,0.0020150845539489426,2.0207736745728886e10,2.691286156021112e8,0.0,6.2683876859721375e10,7.611695712771306,0.009067880492770242
309,0,2.3162704121398674,0.0007331202407559647,2.0478179142163815e10,2.717590269303042e8,0.0,6.3495360179300186e10,7.527878839454569,0.0032990410834018414
310,0,2.306417191566343,0.0002864371778062991,2.0751260386820454e10,2.744062749370555e8,0.0,6.431468484366676e10,7.495855872590615,0.001288967300128346
311,0,2.278418615789391,0.0015171813826861222,2.1026997604163494e10,2.7707092956483316e8,0.0,6.514206149049962e10,7.40486050131552,0.00682731622208755
312,0,2.260078686230064,0.0040418467119777805,2.1305407908213245e10,2.797526270349257e8,0.0,6.597741172668358e10,7.3452557302477075,0.018188310203900014
313,0,2.244846249099265,0.003623889828321233,2.158650856476238e10,2.8245152219593453e8,0.0,6.682081788256514e10,7.295750309572612,0.01630750422744555
314,0,2.224888811669344,0.0029541375450646886,2.187031680739871e10,2.8516778651686925e8,0.0,6.7672368158898224e10,7.230888637925369,0.0132936189527911
315,0,2.2047103018684364,0.0006946219229846214,2.215684996952656e10,2.879014080446931e8,0.0,6.853209356455176e10,7.165308481072419,0.0031257986534307964
316,0,2.1862388569346702,0.00025952743813928436,2.244612544411359e10,2.906524137907655e8,0.0,6.940003731376833e10,7.105276285037679,0.0011678734716267796
317,0,2.1740787475787346,0.004192049331386756,2.273816058285951e10,2.9342079239492595e8,0.0,7.027623060633202e10,7.065755929630887,0.018864221991240403
318,0,2.1485332440571243,0.001077904313035455,2.303297299953802e10,2.9620688557605827e8,0.0,7.11608166136485e10,6.982733043185654,0.004850569408659547
319,0,2.1273496456752357,0.0013830144083034814,2.3330580159394436e10,2.990104899480112e8,0.0,7.205376613402113e10,6.913886348444516,0.006223564837365666
320,0,2.1166835245403988,0.00012530264928262757,2.363099970480476e10,3.018315741655391e8,0.0,7.295510402816774e10,6.879221454756296,0.000563861921771824
321,0,2.107385692570482,0.003909214113442982,2.393424921574407e10,3.046703252791206e8,0.0,7.386492519885365e10,6.849003500854067,0.01759146351049342
322,0,2.0787621919007506,0.0014071858604438603,2.4240346519793636e10,3.0752709288085294e8,0.0,7.4783377387841e10,6.7559771236774395,0.006332336371997371
323,0,2.069179527851862,0.0016443026287233098,2.4549309261670986e10,3.1040138665541697e8,0.0,7.571033862802869e10,6.724833465518551,0.007399361829254894
324,0,2.0503488032172417,0.001029098850744689,2.486115534618208e10,3.132936628601104e8,0.0,7.664599142049368e10,6.663633610456035,0.004630944828351101
325,0,2.033413260747652,0.00198983563950917,2.5175902606738102e10,3.162038192159442e8,0.0,7.759033863844376e10,6.608593097429869,0.008954260377791266
326,0,2.020171450322903,0.0018449453821492868,2.5493569020493664e10,3.191318864146071e8,0.0,7.854342595066824e10,6.565557213549434,0.00830225421967179
327,0,2.00547606617671,0.002354615230593206,2.5814172477155613e10,3.2207799161741483e8,0.0,7.950533078173904e10,6.517797215074308,0.010595768537669427
328,0,1.9829282507075816,0.004328003527540619,2.613773114108605e10,3.250422778419421e8,0.0,8.047613599107095e10,6.44451681479964,0.019476015873932787
329,0,1.9711946959665712,0.001988797710704127,2.64642630362423e10,3.280245433056673e8,0.0,8.145581171132224e10,6.406382761891356,0.008949589698168572
330,0,1.947893704224163,0.003477847037465024,2.6793786313120617e10,3.310251499821173e8,0.0,8.244451318097809e10,6.33065453872853,0.01565031166859261
331,0,1.9402285576573064,0.0013862703132353866,2.7126319222899906e10,3.340437826403865e8,0.0,8.344217283106804e10,6.305742812386246,0.00623821640955924
332,0,1.9262018895529025,0.0007350200598325092,2.746188001316934e10,3.3708079585356236e8,0.0,8.444894421021336e10,6.2601561410469335,0.0033075902692462915
333,0,1.911409284621333,0.0010465001097418563,2.780048701040269e10,3.4013616868883693e8,0.0,8.546485716298001e10,6.212080175019333,0.004709250493838354
334,0,1.894803841064252,0.000823542600424172,2.814215855001019e10,3.4320997026901686e8,0.0,8.648997151984145e10,6.158112483458819,0.003705941701908774
335,0,1.8813865310695908,0.0015648221284621936,2.8486913058303295e10,3.463021889217856e8,0.0,8.752432023049487e10,6.11450622597617,0.007041699578079871
336,0,1.8642968843872028,0.003663418968203176,2.883476909401771e10,3.4941297134406835e8,0.0,8.856798927758925e10,6.058964874258409,0.01648538535691429
337,0,1.856009460228961,0.0009417129913344979,2.918574512943282e10,3.5254220777029884e8,0.0,8.96209788891579e10,6.032030745744123,0.004237708461005241
338,0,1.8408170153609267,0.0017838945236787937,2.9539859796389812e10,3.556901611323914e8,0.0,9.068341466635847e10,5.982655299923012,0.008027525356554571
339,0,1.8261364973481915,0.002641221157793097,2.989713175495277e10,3.588567885150643e8,0.0,9.175531955165402e10,5.934943616381623,0.011885495210068937
340,0,1.8181657022242337,0.001893569175212953,3.0257579627266796e10,3.6204206452071404e8,0.0,9.283672230977597e10,5.9090385322287595,0.008521061288458288
341,0,1.7933575975181784,0.00027236298814609095,3.0621222292577793e10,3.652463509368966e8,0.0,9.392778337690396e10,5.8284121919340794,0.0012256334466574093
342,0,1.789315750865665,0.0001906616007189545,3.0988078476315784e10,3.684692148971714e8,0.0,9.502839301851683e10,5.815276190313411,0.0008579772032352952
343,0,1.7740852812600671,0.001529178516922386,3.1358167100167126e10,3.717111255753422e8,0.0,9.613874897217523e10,5.765777164095218,0.006881303326150737
344,0,1.7624824202513494,0.0008685672042457199,3.173150709000033e10,3.749719468561979e8,0.0,9.725884262853174e10,5.728067865816885,0.00390855241910574
345,0,1.7459832307200438,0.0023815554073085034,3.2108117412725513e10,3.782518431888727e8,0.0,9.838876848743558e10,5.674445499840142,0.010716999332888265
346,0,1.7354448191435896,0.0018521140174898231,3.248801714779539e10,3.815507313855786e8,0.0,9.952853591161479e10,5.640195662216666,0.008334513078704205
347,0,1.7214113186353672,0.005144851863735839,3.287122528975063e10,3.848687869166158e8,0.0,1.0067824377031505e11,5.594586785564943,0.023151833386811274
348,0,1.7077256155371712,0.001595499706284623,3.3257761074523968e10,3.8820601649440044e8,0.0,1.0183793266552739e11,5.550108250495806,0.007179748678280804
349,0,1.7004489117867148,0.00112134294230764,3.3647643690606533e10,3.9156239926825976e8,0.0,1.0300763365401611e11,5.526458963306823,0.005046043240384379
350,0,1.684578234678021,0.0016707252416364724,3.4040892412650227e10,3.949381786261083e8,0.0,1.0418747010648769e11,5.474879262703568,0.007518263587364126
351,0,1.6759011363912504,0.000846438321544805,3.443752650014731e10,3.9833321249653214e8,0.0,1.0537743108613547e11,5.446678693271564,0.0038089724469516227
352,0,1.65744078893673,0.0017988778986256977,3.48375653558318e10,4.017477670232238e8,0.0,1.0657764863634297e11,5.3866825640443725,0.00809495054381564
353,0,1.6489243580193333,0.0004370062190253005,3.524102841772125e10,4.051816533997211e8,0.0,1.0778809523238028e11,5.359004163562833,0.0019665279856138523
354,0,1.6400440820143558,0.0015548797091469169,3.564793513360481e10,4.086350545003985e8,0.0,1.0900887415953627e11,5.330143266546656,0.006996958691161126
355,0,1.622319594571208,0.002579995777780557,3.60583050738363e10,4.121081290125521e8,0.0,1.1024008072561969e11,5.2725386823564255,0.011609981000012506
356,0,1.6144552195693924,0.0014536127091894905,3.647215784402428e10,4.1560070385236776e8,0.0,1.1148169272741866e11,5.246979463600526,0.006541257191352707
357,0,1.6068856765127095,0.00040354157877804783,3.688951298939349e10,4.1911295122202677e8,0.0,1.1273381059687006e11,5.222378448666306,0.0018159371045012153
358,0,1.596143482963801,0.00219889576282431,3.731039032717764e10,4.2264496828934e8,0.0,1.139965083204061e11,5.187466319632353,0.009895030932709395
359,0,1.580400910537689,0.0006556162075547563,3.773480959798662e10,4.2619683186054844e8,0.0,1.1526985303995027e11,5.136302959247489,0.002950272933996403
360,0,1.568486416263076,0.0025182353202149207,3.816279054498045e10,4.2976849080079055e8,0.0,1.1655386614330415e11,5.097580852854997,0.011332058940967144
361,0,1.561854288786471,0.002275560535427229,3.859435313785034e10,4.333599837984931e8,0.0,1.1784860101340567e11,5.076026438556031,0.01024002240942253
362,0,1.5539937238696873,0.003204680906252909,3.902951715001065e10,4.369714438639856e8,0.0,1.1915414552875214e11,5.050479602576484,0.01442106407813809
363,0,1.5405356315652252,0.0009109699239249376,3.9468302737956635e10,4.406029779503057e8,0.0,1.2047057825800433e11,5.006740802586982,0.004099364657662219
364,0,1.5325775167880675,0.002189523361237118,3.991072982726514e10,4.4425450969229656e8,0.0,1.217979117007308e11,4.980876929561219,0.009852855125567031
365,0,1.5183217896864742,0.002419473576647976,4.035681851076268e10,4.4792623355678064e8,0.0,1.2313625673746227e11,4.934545816481041,0.010887631094915893
366,0,1.5054391865746302,8.827250712661526e-5,4.080658896051756e10,4.5161811429940575e8,0.0,1.2448564087306496e11,4.892677356367548,0.0003972262820697687
367,0,1.4970093525776584,0.0007132949253390668,4.126006137810028e10,4.553301716871059e8,0.0,1.258461116310676e11,4.86528039587739,0.003209827164025801
368,0,1.4884707460386155,0.0005109531664376776,4.171725600735489e10,4.5906251433043814e8,0.0,1.2721774926624634e11,4.837529924625501,0.0022992892489695493
369,0,1.48155128210322,0.001395246521113668,4.217819310935878e10,4.628151775265682e8,0.0,1.2860060739794487e11,4.815041666835465,0.0062786093450115064
370,0,1.4723196928851685,0.0021170941491606542,4.264289315393997e10,4.665882619570849e8,0.0,1.2999476377018143e11,4.785039001876798,0.009526923671222945
371,0,1.4625199550763677,0.0017527332451584225,4.31113764863784e10,4.7038180264921784e8,0.0,1.3140027229648143e11,4.753189853998195,0.0078872996032129
372,0,1.4588305776064756,0.0008875771394371013,4.358366359190733e10,4.741957783867435e8,0.0,1.3281716596796126e11,4.7411993772210455,0.003994097127466956
373,0,1.4480907645630279,0.0007480269106907309,4.4059775063399216e10,4.780303952365688e8,0.0,1.3424556235984096e11,4.7062949848298405,0.003366121098108289
374,0,1.437263256171771,0.0011104188334559173,4.4539731413547134e10,4.818856284556497e8,0.0,1.3568549362886583e11,4.671105582558256,0.004996884750551628
375,0,1.4200613827029116,0.002811562397221734,4.502355328882478e10,4.857616041431479e8,0.0,1.3713704826485567e11,4.615199493784463,0.012652030787497803
376,0,1.4145876360125555,0.0005641036268140164,4.551126146241864e10,4.8965817353140676e8,0.0,1.386002117853903e11,4.5974098170408055,0.002538466320663074
377,0,1.40612754426903,0.0005894157459941894,4.600287658839131e10,4.935755578868956e8,0.0,1.4007510873496832e11,4.569914518874348,0.0026523708569738524
378,0,1.3949347220075996,0.0026406416091476533,4.649841950076163e10,4.975138093189398e8,0.0,1.415618004217976e11,4.533537846524698,0.01188288724116444
379,0,1.3901258781751622,0.0006423297422874519,4.699791112146121e10,5.01472881568051e8,0.0,1.430603109928301e11,4.517909104069277,0.0028904838402935332
380,0,1.3780645605158888,0.0007859608912270839,4.750137231431232e10,5.054529815675955e8,0.0,1.4457076068137396e11,4.478709821676638,0.0035368240105218777
381,0,1.3702290919158198,0.001504590777454544,4.8008824034720474e10,5.0945403708064437e8,0.0,1.46093164093005e11,4.453244548726414,0.006770658498545448
382,0,1.360997561372939,0.000998748151642285,4.852028737644124e10,5.1347616569650316e8,0.0,1.47627607919623e11,4.423242074462052,0.004494366682390282
383,0,1.353186831027366,0.0010276724024034112,4.903578339043555e10,5.1751939165934956e8,0.0,1.4917414361509534e11,4.397857200838939,0.004624525810815351
384,0,1.3442421225730754,0.000850589680624389,4.9555333216191315e10,5.215837982751612e8,0.0,1.5073284532147058e11,4.368786898362495,0.0038276535628097505
385,0,1.3399706816338366,0.0013793408258318957,5.0078958030240875e10,5.2566937749929297e8,0.0,1.523037523069869e11,4.354904715309969,0.0062070337162435305
386,0,1.3305345763593415,0.000742725412267102,5.060667913387364e10,5.2977629183887476e8,0.0,1.53886969515932e11,4.324237373167859,0.003342264355201959
387,0,1.3218131523690932,0.0010767270512229588,5.113851779677367e10,5.339045323887412e8,0.0,1.554825362376692e11,4.295892745199553,0.004845271730503315
388,0,1.3154024645799893,0.0016495422466391574,5.167449531974156e10,5.380541373141994e8,0.0,1.5709050995816785e11,4.275058009884965,0.007422940109876208
389,0,1.304651942669956,0.00015809083264980146,5.221463326476114e10,5.422252335623832e8,0.0,1.5871098259100592e11,4.240118813677357,0.0007114087469241065
390,0,1.2939987032078364,0.0015545979517649848,5.275895296556679e10,5.464178283359236e8,0.0,1.6034400008544342e11,4.205495785425469,0.006995690782942431
391,0,1.2907367425397926,0.000452349099206926,5.330747604834645e10,5.50631899423343e8,0.0,1.6198959662618066e11,4.194894413254326,0.002035570946431167
392,0,1.2818975636328531,0.0013968400189176106,5.386022402157039e10,5.54867640397813e8,0.0,1.636478910143723e11,4.166167081806773,0.006285780085129248
393,0,1.2757977993108753,0.0003263445823994288,5.4417218543658005e10,5.591250179948595e8,0.0,1.6531891352832178e11,4.146342847760345,0.0014685506207974296
394,0,1.2659487658436328,0.0007126817352321097,5.497848134870749e10,5.634041561884621e8,0.0,1.670027561895466e11,4.114333488991806,0.0032070678085444936
395,0,1.2616213513793746,0.0009652348804571839,5.554403412219649e10,5.677050123961669e8,0.0,1.6869944577428943e11,4.100269391982968,0.004343556962057327
396,0,1.2466473734934327,0.0002594433878818775,5.611389873037358e10,5.720278117536062e8,0.0,1.704091147240545e11,4.0516039638536565,0.0011674952454684487
397,0,1.2425355235397038,0.0013308762604445131,5.6688096947645874e10,5.763723841508617e8,0.0,1.7213173956024625e11,4.038240451504037,0.005988943172000309
398,0,1.2360365592388178,9.924531318704631e-5,5.726665078112218e10,5.80738923576416e8,0.0,1.7386744080229138e11,4.017118817526158,0.00044660390934170844
399,0,1.2283744584634668,0.0004957726870980631,5.784958215138875e10,5.851274723982664e8,0.0,1.7561627933551953e11,3.992216990006267,0.002230977091941284
400,0,1.2192448320144833,0.0005779142259252263,5.843691308501022e10,5.895380888960557e8,0.0,1.7737832247341205e11,3.962545704047071,0.0026006140166635184
401,0,1.2140528033628448,0.000517342041029689,5.902866564229549e10,5.939707726450247e8,0.0,1.7915361418835938e11,3.945671610929246,0.0023280391846336006
402,0,1.2079321863388832,0.0003520491890698779,5.962486199829585e10,5.984256291450744e8,0.0,1.8094224091802405e11,3.9257796056013703,0.0015842213508144506
403,0,1.1963840944939959,0.002533336373060074,6.022552430277225e10,6.029027594626622e8,0.0,1.8274428776068063e11,3.8882483071054867,0.011400013678770332
404,0,1.197763475397437,0.0019210840066620737,6.083067484387695e10,6.074020315672543e8,0.0,1.845597459092938e11,3.8927312950416706,0.008644878029979331
405,0,1.1893442727681092,0.0010116908134140267,6.144033590750865e10,6.119237326941767e8,0.0,1.8638877583363287e11,3.8653688864963547,0.00455260866036312
406,0,1.1793697832601038,0.0036186864834218914,6.2054529820305145e10,6.164678335619541e8,0.0,1.8823141060584824e11,3.832951795595337,0.01628408917539851
407,0,1.1736642403578317,0.002989855296691015,6.2673279068714966e10,6.210343306957765e8,0.0,1.9008769352446606e11,3.814408781162953,0.013454348835109568
408,0,1.1644873111685137,0.0009083347260091074,6.329660600437721e10,6.256233575497075e8,0.0,1.9195772387590344e11,3.7845837612976694,0.004087506267040983
409,0,1.1561124950987078,0.0038010970137812876,6.392453323897751e10,6.302349260722588e8,0.0,1.9384155152457635e11,3.7573656090708005,0.017104936562015793
410,0,1.1539392933709443,0.0012925537395541776,6.455708333386034e10,6.348690380705473e8,0.0,1.957392222750641e11,3.750302703455569,0.0058164918279937985
411,0,1.1439540490730093,0.001145585853843804,6.519427888260463e10,6.395258885320534e8,0.0,1.9765086130406927e11,3.71785065948728,0.005155136342297118
412,0,1.1363860470390765,0.0003292616404348887,6.583614264410109e10,6.442054306146282e8,0.0,1.9957649476912573e11,3.6932546528769987,0.001481677381956999
413,0,1.1301398426812912,0.0023792163975682352,6.648269724816495e10,6.489077306505228e8,0.0,2.0151619551050098e11,3.6729544887141965,0.010706473789057059
414,0,1.1249546292275552,0.001121654897129043,6.713396565164383e10,6.536328466872447e8,0.0,2.0347003287687546e11,3.6561025449895546,0.005047447037080694
415,0,1.1215675088006918,0.0024243751142625537,6.778997052793791e10,6.583808267100765e8,0.0,2.0543807255674384e11,3.6450944036022483,0.010909688014181492
416,0,1.1127289256915873,0.001839937129292616,6.8450734951752045e10,6.631517972312574e8,0.0,2.0742041269645108e11,3.6163690084976587,0.008279717081816771
417,0,1.1110851497959058,0.0014000618116785848,6.911628175735228e10,6.679456895142114e8,0.0,2.0941707077007385e11,3.6110267368366937,0.0063002781525536315
418,0,1.1031231156049794,0.0004511308238506623,6.978663408287677e10,6.727626910734227e8,0.0,2.114281707858139e11,3.5851501257161833,0.0020300887073279802
419,0,1.095057679485949,0.0015754068468312105,7.046181487599141e10,6.776027961934489e8,0.0,2.1345375672906372e11,3.5589374583293343,0.0070893308107404475
420,0,1.0907807633441156,0.0012873666900140557,7.114184736405066e10,6.824660225671147e8,0.0,2.154938821141375e11,3.5450374808683756,0.005793150105063251
421,0,1.0822160064588653,0.0020032829996647905,7.182675464629733e10,6.873525036181208e8,0.0,2.1754864937693155e11,3.517202020991312,0.009014773498491557
422,0,1.0791608055174815,6.916106145563198e-5,7.251656005888338e10,6.92262200155355e8,0.0,2.1961808840667645e11,3.507272617931815,0.0003112247765503439
423,0,1.0701243719499547,0.0019811371998194427,7.32112868532652e10,6.971952779074074e8,0.0,2.217023157015681e11,3.477904208837353,0.008915117399187492
424,0,1.0653355452941198,0.0011925905914482262,7.391095836803137e10,7.021516940435852e8,0.0,2.2380135990644873e11,3.4623405222058894,0.005366657661517018
425,0,1.061213508746846,0.0013805962039033562,7.461559803135188e10,7.071315382106098e8,0.0,2.259153057081573e11,3.4489439034272493,0.006212682917565103
426,0,1.0565461847111164,0.0008098218948548782,7.532522926776915e10,7.121348772642902e8,0.0,2.2804422844681848e11,3.433775100311128,0.003644198526846952
427,0,1.0497463566368817,0.001636387732488354,7.603987564039088e10,7.171617814529356e8,0.0,2.3018820504001263e11,3.411675659069865,0.007363744796197593
428,0,1.040575025503308,0.0035769621926979456,7.675956071032002e10,7.222123080144818e8,0.0,2.3234730711987817e11,3.381868832885751,0.016096329867140755
429,0,1.0395058554492118,0.0006121844271884851,7.74843081044326e10,7.272864137873621e8,0.0,2.345215634103457e11,3.3783940302099382,0.002754829922348183
430,0,1.0325456910086985,0.0011872131418239253,7.821414147301918e10,7.323842856677053e8,0.0,2.3671110136409412e11,3.35577349577827,0.005342459138207664
431,0,1.0246382155544427,0.0014683485036267718,7.894908459543231e10,7.375059322623572e8,0.0,2.3891597220964368e11,3.330074200551939,0.006607568266320473
432,0,1.0226774038833328,0.002397349415042648,7.968916120942653e10,7.426513445525283e8,0.0,2.411362196372657e11,3.3237015626208315,0.010788072367691914
433,0,1.017840460047111,0.001959625936606749,8.043439523767062e10,7.478206602866349e8,0.0,2.433719506664423e11,3.3079814951531104,0.008818316714730372
434,0,1.0164960157447267,0.000822031825947027,8.118481052258078e10,7.530138753468058e8,0.0,2.4562321137793295e11,3.303612051170362,0.0036991432167616215
435,0,1.0060145862883463,0.0017715843378513126,8.194043106178293e10,7.582311623527598e8,0.0,2.4789012456166757e11,3.2695474054371254,0.007972129520330907
436,0,0.9999850200683728,0.00018280201473076406,8.270128088140575e10,7.634724502720692e8,0.0,2.5017270743721643e11,3.2499513152222113,0.0008226090662884383
437,0,0.9974843253279103,4.450498838213927e-6,8.346738399331784e10,7.687378032818369e8,0.0,2.5247103604084488e11,3.2418240573157084,2.002724477196267e-5
438,0,0.9912682691009829,0.0009554949983240118,8.42387645941329e10,7.740273433702778e8,0.0,2.5478521180204874e11,3.221621874578194,0.004299727492458053
439,0,0.9873677513952497,0.0029206573434005503,8.501544676601076e10,7.79341070309746e8,0.0,2.5711528309996777e11,3.2089451920345615,0.013142958045302477
440,0,0.9779499334620331,0.0018570948293180527,8.579745482882402e10,7.846791110751035e8,0.0,2.594613540442215e11,3.1783372837516075,0.008356926731931237
441,0,0.9757739020655911,0.002027885046507217,8.658481308633562e10,7.900414044901996e8,0.0,2.6182344629384235e11,3.171265181713171,0.009125482709282477
442,0,0.9702957993462284,0.002338646530539279,8.737754579017825e10,7.954281018888577e8,0.0,2.6420167524469687e11,3.1534613478752425,0.010523909387426755
443,0,0.9694187159184111,0.0006039555272853983,8.817567741473073e10,8.008391868733927e8,0.0,2.6659608237018225e11,3.150610826734836,0.0027177998727842922
444,0,0.9623157869395748,0.00043536340492459865,8.897923240014398e10,8.062748127479314e8,0.0,2.6900678445993756e11,3.127526307553618,0.001959135322160694
445,0,0.9515982033963581,3.615337723772427e-5,8.97882352798813e10,8.117350106190219e8,0.0,2.7143384444558344e11,3.092694161038164,0.00016269019756975922
446,0,0.954240872844748,0.00022385223234888912,9.060271057484378e10,8.172196836187613e8,0.0,2.7387726831912375e11,3.101282836745431,0.0010073350455700012
447,0,0.9480841067894676,0.0007583838258239644,9.142268292202547e10,8.227290859104158e8,0.0,2.763372184799304e11,3.08127334706577,0.0034127272162078398
448,0,0.9416342489139626,0.00037619750432442217,9.224817702629732e10,8.282631963025944e8,0.0,2.78813734917265e11,3.0603113089703786,0.0016928887694598997
449,0,0.9361015613790289,0.001893413223785631,9.307921758118376e10,8.33822059258161e8,0.0,2.8130688702573047e11,3.042330074481844,0.008520359507035339
450,0,0.9302551190456299,0.0009574387168579872,9.391582942656049e10,8.394057410876083e8,0.0,2.838167540628633e11,3.023329136898297,0.004308474225860942
451,0,0.9251218006925072,0.0007018977024599365,9.475803735184082e10,8.450142879284179e8,0.0,2.863434065038757e11,3.006645852250648,0.0031585396610697143
452,0,0.9251707867881341,0.002946564643534128,9.560586627741437e10,8.506477156872298e8,0.0,2.888869012132135e11,3.006805057061436,0.013259540895903575
453,0,0.91527308975571,0.000997406982245536,9.645934116624423e10,8.563062130776595e8,0.0,2.9144737335793555e11,2.9746375417060573,0.004488331420104912
454,0,0.9115936160082085,0.0014015617218091953,9.731848701015726e10,8.619896928936404e8,0.0,2.9402483356355554e11,2.962679252026678,0.0063070277481413785
455,0,0.9104422023217656,0.002655505175267551,9.818332889049066e10,8.67698243086065e8,0.0,2.9661937171366895e11,2.9589371575457384,0.011949773288703981
456,0,0.900870019882679,0.00016724274980693243,9.90538919216777e10,8.734320145536522e8,0.0,2.992311067147877e11,2.9278275646187066,0.0007525923741311959
457,0,0.8993980224740591,0.0008888918068143126,9.993020126818153e10,8.791909184609511e8,0.0,3.0186004846847314e11,2.923043573040692,0.0040000131306644066
458,0,0.8952257442748852,0.0010366620990259435,1.008122821928132e11,8.849751041214843e8,0.0,3.0450631549482654e11,2.909483668893377,0.004664979445616746
459,0,0.8885117600958724,0.0011206040553617402,1.0170015991992064e11,8.907846252622645e8,0.0,3.0716998307545874e11,2.8876632203115853,0.005042718249127831
460,0,0.8880617107942775,7.189747540713165e-5,1.0259385984363312e11,8.966194611928803e8,0.0,3.098510923050918e11,2.886200560081402,0.0003235386393320924
461,0,0.8827145494797566,0.0023191149000940945,1.0349340735438438e11,9.024797634123467e8,0.0,3.1254976357870746e11,2.868822285809209,0.010436017050423425
462,0,0.8796758259533632,0.0005444773221412408,1.0439882787999356e11,9.083655251957935e8,0.0,3.15266044760463e11,2.8589464343484305,0.0024501479496355835
463,0,0.8758371584322827,0.0001179848858516852,1.0531014695679277e11,9.142768284684838e8,0.0,3.1800002462411523e11,2.846470764904919,0.0005309319863325834
464,0,0.8726180358517083,0.0007484515196741815,1.062273901156225e11,9.202137163468982e8,0.0,3.2075177426933826e11,2.836008616518052,0.0033680318385338167
465,0,0.8646677662899682,0.0010836340820726768,1.0715058300350298e11,9.261762897169038e8,0.0,3.235213917148573e11,2.810170240442397,0.0048763533693270454
466,0,0.8587965119583647,0.0004901929323241306,1.080797512688486e11,9.32164545661e8,0.0,3.2630892700917737e11,2.7910886638646852,0.002205868195458588
467,0,0.8572610250982948,0.0013162322561861058,1.090149206642483e11,9.381785206076312e8,0.0,3.291144484595155e11,2.786098331569458,0.005923045152837476
468,0,0.8509925745873599,0.0023475572730491086,1.099561169095434e11,9.442183464921054e8,0.0,3.319380692487619e11,2.7657258674089196,0.010564007728720988
469,0,0.8510130085715122,0.0009335677820651731,1.109033659419996e11,9.50283985697262e8,0.0,3.3477982335001636e11,2.7657922778574147,0.004201055019293279
470,0,0.8438469769210326,0.00019823262999927558,1.1185669361585742e11,9.563756068734103e8,0.0,3.3763984161464545e11,2.742502674993356,0.0008920468349967401
471,0,0.8426555625357321,0.0015355975699572477,1.1281612580429736e11,9.624931546587155e8,0.0,3.4051815003995764e11,2.7386305782411293,0.006910189064807615
472,0,0.8363291682830237,0.0007965257614071567,1.137816886257537e11,9.686367775186139e8,0.0,3.434148703630321e11,2.7180697969198273,0.0035843659263322053
473,0,0.8321708285634617,0.002020187908090659,1.1475340806725424e11,9.748064695042368e8,0.0,3.4633005200824976e11,2.7045551928312506,0.009090845586407966
474,0,0.828174365752105,0.0025007516064308503,1.1573131027355692e11,9.810023027372226e8,0.0,3.492637812238866e11,2.6915666886943415,0.011253382228938826
475,0,0.8249401179172617,0.0016268554935410517,1.1671542141000034e11,9.87224327558557e8,0.0,3.522161341803142e11,2.681055383231101,0.007320849720934733
476,0,0.8206243690797836,0.0036771562450520962,1.1770576766595949e11,9.934726143725582e8,0.0,3.5518719677537823e11,2.667029199509297,0.016547203102734432
477,0,0.814362619771822,0.001283027421978122,1.187023754045844e11,9.997472257005371e8,0.0,3.581770512545718e11,2.6466785142584217,0.005773623398901549
478,0,0.8113912987517191,0.0007998937589210698,1.1970527087141386e11,1.0060481735618927e9,0.0,3.6118575609117084e11,2.6370217209430873,0.003599521915144814
479,0,0.8076336937186273,0.001516722963101902,1.2071448050438979e11,1.0123755468046862e9,0.0,3.6421340641505493e11,2.6248095045855386,0.006825253333958559
480,0,0.8061245429651449,0.0022057542999479457,1.21730030750769e11,1.0187293759003845e9,0.0,3.672600696814156e11,2.619904764636721,0.009925894349765756
481,0,0.8013378212065955,0.0012178301747438386,1.2275194812395152e11,1.0251097613016285e9,0.0,3.703258470621318e11,2.604347918921435,0.005480235786347274
482,0,0.800108685613184,0.0010741371925854018,1.2378025913397185e11,1.0315167024599991e9,0.0,3.734107914517477e11,2.6003532282428483,0.004833617366634308
483,0,0.7959517589388967,0.0017509177576297242,1.2481499044999205e11,1.0379503074875052e9,0.0,3.7651500806647296e11,2.586843216551414,0.00787912990933376
484,0,0.7896898924122047,0.0013709605843028525,1.2585616870279222e11,1.0444106248229212e9,0.0,3.796385737115016e11,2.5664921503396654,0.006169322629362836
485,0,0.7873839585609856,1.269661470357213e-5,1.2690382059195222e11,1.0508976607135322e9,0.0,3.827815448541109e11,2.5589978653232035,5.7134766166074586e-5
486,0,0.7808848137777522,0.0023972722360903432,1.279579729323449e11,1.0574115361296633e9,0.0,3.8594403362667145e11,2.537875644777695,0.010787725062406545
487,0,0.7800509755337925,0.001052938229590587,1.2901865258756908e11,1.0639522272108431e9,0.0,3.891260820641115e11,2.535165670484826,0.004738222033157642
488,0,0.7770703222096462,0.001629305787724055,1.3008588638190627e11,1.0705198518782908e9,0.0,3.9232780133469965e11,2.52547854718135,0.007331876044758248
489,0,0.774512437756463,0.0006027735621174297,1.3115970127476515e11,1.0771144448506513e9,0.0,3.955492622572033e11,2.5171654227085045,0.0027124810295284336
490,0,0.7693875133306001,0.000817786072592086,1.3224012430849403e11,1.0837360852249465e9,0.0,3.9879055745172974e11,2.5005094183244503,0.003680037326664387
491,0,0.7675454344715615,0.00018111768194858891,1.3332718247953947e11,1.0903847816150541e9,0.0,4.020517452934521e11,2.494522662032575,0.0008150295687686501
492,0,0.764292881448017,0.0005841193980895081,1.34420902927333e11,1.0970606267023547e9,0.0,4.0533292541022546e11,2.4839518647060554,0.0026285372914027867
493,0,0.7593524269110339,0.0005112773747637213,1.3552131283156981e11,1.1037636778846889e9,0.0,4.086341803655818e11,2.4678953874608602,0.002300748186436746
494,0,0.7579148305005393,0.0016444110295143939,1.366284393608206e11,1.1104939493169272e9,0.0,4.119555716017414e11,2.4632231991267526,0.007399849632814773
495,0,0.7502962303677331,0.00046276570480696503,1.3774230986392737e11,1.1172515727743478e9,0.0,4.1529721865937476e11,2.4384627486951325,0.0020824456716313426
496,0,0.7495777378974476,0.0026765365298149725,1.3886295161795334e11,1.1240365004022617e9,0.0,4.186591525815685e11,2.4361276481667047,0.012044414384167377
497,0,0.744022555964299,5.5659960945521727e-5,1.3999039201219617e11,1.1308488798600767e9,0.0,4.2204150127826196e11,2.4180733068839717,0.00025046982425484777
498,0,0.740430984572926,0.0007981806624121021,1.4112465851760284e11,1.1376887129240305e9,0.0,4.254443205185644e11,2.4064006998620093,0.003591812980854459
499,0,0.7379030462197458,0.0023140007780098667,1.4226577857581854e11,1.1445560620223756e9,0.0,4.2886769637334686e11,2.398184900214174,0.010413003501044401
500,0,0.7361287041450211,0.0016754494771429763,1.4341377983408368e11,1.1514509849471536e9,0.0,4.323117126394931e11,2.3924182884713185,0.0075395226471433935
501,0,0.7305933744473201,0.0017659428491843539,1.4456868979159033e11,1.1583735719228594e9,0.0,4.357764697417622e11,2.3744284669537903,0.007946742821329593
502,0,0.7293297534198496,0.00035704539180619194,1.457305361594682e11,1.165323815987562e9,0.0,4.392620194662879e11,2.3703216986145113,0.0016067042631278637
503,0,0.7270406943769605,0.0005426956646565023,1.468993466673007e11,1.1723018134123223e9,0.0,4.427684654790974e11,2.3628822567251215,0.0024421304909542606
504,0,0.7246606907775648,0.000599649103293777,1.4807514904623532e11,1.1793076122558079e9,0.0,4.462958875306918e11,2.3551472450270854,0.0026984209648219966
505,0,0.7208875246913049,0.0008824958311705053,1.4925797120809882e11,1.186341277805357e9,0.0,4.498443740836065e11,2.342884455246741,0.0039712312402672735
506,0,0.7177364133022606,0.0016805829887660052,1.5044784091736658e11,1.1934028497777166e9,0.0,4.534140010701581e11,2.332643343232347,0.007562623449447023
507,0,0.7136842990955596,0.0007558617207247272,1.5164478628380334e11,1.2004923951713233e9,0.0,4.570048580680576e11,2.319473972060569,0.0034013777432612725
508,0,0.710927254410317,6.838865772205993e-6,1.528488350702939e11,1.2076099524091353e9,0.0,4.6061702075354675e11,2.31051357683353,3.077489597492697e-5
509,0,0.7084358045596347,0.0003935631052229444,1.5406001551394342e11,1.2147555846710212e9,0.0,4.642505770836064e11,2.302416364818813,0.0017710339735032498
510,0,0.702084808914862,0.0019037928531853727,1.5527835566225647e11,1.221929378512384e9,0.0,4.679056273790593e11,2.2817756289733016,0.008567067839334176
511,0,0.7033331999799372,0.000702498801316479,1.5650388361809653e11,1.2291313023575313e9,0.0,4.715822118866019e11,2.2858328999347957,0.003161244605924155
512,0,0.6965149878738679,0.000916518762386962,1.5773662768510675e11,1.2363615301062808e9,0.0,4.75280475729309e11,2.2636737105900706,0.004124334430741329
513,0,0.6919131104632118,0.002616758497405251,1.5897661607190524e11,1.2436200390512018e9,0.0,4.790004639613612e11,2.248717609005438,0.01177541323832363
514,0,0.6934852712686432,0.0002535262601874687,1.6022387716069095e11,1.2509068551056201e9,0.0,4.827422463635978e11,2.2538271316230905,0.0011408681708436092
515,0,0.6904877088137537,0.0002926866602297615,1.6147843929567157e11,1.2582221141509185e9,0.0,4.8650594949205145e11,2.2440850536446995,0.0013170899710339267
516,0,0.6845714021421174,0.0001821542161670798,1.6274033091106396e11,1.2655658589520535e9,0.0,4.902916523081957e11,2.2248570569618815,0.0008196939727518591
517,0,0.6838966172913402,0.0013105307579432224,1.6400958048497617e11,1.272938083739355e9,0.0,4.940994088082704e11,2.222664006196856,0.005897388410744501
518,0,0.6806372108798879,0.0012283879614731325,1.6528621660710095e11,1.2803389023199022e9,0.0,4.979293347946084e11,2.2120709353596357,0.0055277458266290965
519,0,0.6785035714974889,0.002151551836790541,1.6657026782113843e11,1.2877683422354155e9,0.0,5.0178150179904224e11,2.2051366073668386,0.009681983265557435
520,0,0.6753397012500941,0.0010564050860836188,1.6786176285597263e11,1.295226474875582e9,0.0,5.0565600407932996e11,2.194854029062806,0.004753822887376285
521,0,0.6723759982991029,0.0010459271507992631,1.6916073038067767e11,1.3027133462785559e9,0.0,5.095529230304499e11,2.1852219944720845,0.004706672178596685
522,0,0.6729857879758654,0.0039974029503302075,1.7046719911587402e11,1.3102289866727366e9,0.0,5.1347233192729456e11,2.1872038109215626,0.017988313276485934
523,0,0.6635714716488348,0.002171921193550537,1.7178119800392117e11,1.3177735521027613e9,0.0,5.17414369745823e11,2.156607282858713,0.009773645370977416
524,0,0.6632592414322549,0.0007986407498245078,1.7310275585417844e11,1.3253469564960537e9,0.0,5.2137904934975366e11,2.1555925346548284,0.003593883374210285
525,0,0.662452880795337,0.0004715146543790626,1.7443190157655933e11,1.332949325870042e9,0.0,5.2536649450521277e11,2.1529718625848453,0.0021218159447057815
526,0,0.6590077551240634,0.0011570270236937832,1.7576866419443918e11,1.3405807312470586e9,0.0,5.293768004415137e11,2.141775204153206,0.005206621606622024
527,0,0.6567559178511178,0.002019219021979219,1.7711307274949295e11,1.348241199766394e9,0.0,5.334100395273966e11,2.134456733016133,0.009086485598906485
528,0,0.6493605049082434,0.0002451006607771689,1.7846515631353836e11,1.3559308329185526e9,0.0,5.374663234674575e11,2.110421640951791,0.0011029529734972602
529,0,0.6482846775140539,0.001739079623997497,1.798249440830201e11,1.3636496025001183e9,0.0,5.4154569563954236e11,2.1069252019206752,0.007825858307988737
530,0,0.6486107321002257,0.0005564735137779939,1.8119246524343738e11,1.3713975996853964e9,0.0,5.4564826258982275e11,2.1079848793257336,0.0025041308120009728
531,0,0.6470729933123618,0.0010113022143058096,1.825677490727279e11,1.3791749033696344e9,0.0,5.49774124616548e11,2.102987228265176,0.004550859964376143
532,0,0.641114261748561,8.577951649271776e-5,1.8395082489449185e11,1.3869815873011532e9,0.0,5.539233795497217e11,2.083621350682823,0.0003860078242172299
533,0,0.6431453649269676,2.9041278353737245e-5,1.8534172202922122e11,1.3948176170137732e9,0.0,5.580960678391199e11,2.090222436012645,0.0001306857525918176
534,0,0.6355817344496806,0.0017125185981256077,1.8674046999276044e11,1.4026831747105684e9,0.0,5.622923453026831e11,2.065640636961462,0.007706333691565235
535,0,0.6324393612852501,0.0015715472379389233,1.8814709820733676e11,1.4105782145630484e9,0.0,5.66512246583894e11,2.0554279241770628,0.007071962570725155
536,0,0.6324731346633048,0.0007536343002885945,1.8956163627313538e11,1.418502801044316e9,0.0,5.70755865086618e11,2.0555376876557405,0.0033913543512986755
537,0,0.6297196105127837,0.0019664634528684024,1.909841137055417e11,1.4264570320469966e9,0.0,5.750233125036956e11,2.046588734166547,0.008849085537907812
538,0,0.6269232743742756,0.0005500370349664496,1.9241456020641748e11,1.4344409432660937e9,0.0,5.79314667270741e11,2.0375006417163957,0.0024751666573490233
539,0,0.6241389832027106,0.0008612697669187616,1.938530054869045e11,1.4424545894998934e9,0.0,5.83630018253538e11,2.028451695408809,0.003875713951134427
540,0,0.6249304036925424,8.01388249446008e-5,1.9529947931173468e11,1.4504980007234328e9,0.0,5.87969441078919e11,2.031023812000763,0.0003606247122507036
541,0,0.6228948985266787,0.0022899831757425618,1.9675401146944043e11,1.458571277729071e9,0.0,5.923330497819869e11,2.0244084202117056,0.010304924290841528
542,0,0.6187781535496811,4.1642875313226135e-6,1.9821663190926227e11,1.466674470541019e9,0.0,5.9672093112397e11,2.011028999036464,1.873929389095176e-5
543,0,0.6173462823489209,9.28278344433744e-5,1.9968737046466153e11,1.4748076004799094e9,0.0,6.011331565959293e11,2.006375417633993,0.0004177252549951848
544,0,0.611936728765416,0.0014765254196781596,2.0116625716069012e11,1.4829707699732242e9,0.0,6.055698417047439e11,1.9887943684876022,0.006644364388551718
545,0,0.6081354924928932,0.0006256067812324476,2.026533220336185e11,1.4911639948162506e9,0.0,6.10031055141238e11,1.976440350601903,0.002815230515546014
546,0,0.6064829748062456,0.0009358554086171637,2.041485951719715e11,1.4993873266021805e9,0.0,6.145168851528191e11,1.9710696681202982,0.004211349338777237
547,0,0.6028620240767677,0.00036967158344629325,2.05652106763796e11,1.5076408494454458e9,0.0,6.190274378828628e11,1.959301578249495,0.0016635221255083196
548,0,0.6021394509932756,0.001405969650841115,2.071638869096695e11,1.5159245846276124e9,0.0,6.23562785466262e11,1.9569532157281457,0.006326863428785017
549,0,0.5978809899993194,0.0001405573948402457,2.086839660326352e11,1.5242386322824936e9,0.0,6.281230430904539e11,1.943113217497788,0.0006325082767811057
550,0,0.5985929562226535,0.001441249995088403,2.102123743290588e11,1.5325829884913986e9,0.0,6.327082693412103e11,1.9454271077236238,0.006485624977897814
551,0,0.5942859846794147,0.0031986798577766018,2.117491421378493e11,1.540957777877167e9,0.0,6.373185934724697e11,1.931429450208098,0.014394059359994708
552,0,0.591982455527572,0.0012204120379476656,2.1329430000432925e11,1.5493630071256402e9,0.0,6.419540799290242e11,1.923942980464609,0.005491854170764495
553,0,0.5916359377096858,0.0006878943895619625,2.1484787832560675e11,1.5577987317299194e9,0.0,6.466148203210388e11,1.922816797556479,0.0030955247530288312
554,0,0.5858491315609109,0.00048656926549754675,2.1640990764272998e11,1.5662650580001442e9,0.0,6.5130093448935e11,1.9040096775729605,0.0021895616947389604
555,0,0.5870132892907254,0.0002750497642303937,2.1798041860786145e11,1.5747619559260945e9,0.0,6.56012466931121e11,1.9077931901948575,0.0012377239390367716
556,0,0.5828125190048861,0.0007897177123468266,2.1955944182121094e11,1.5832895654266155e9,0.0,6.607495565559873e11,1.8941406867658797,0.0035537297055607195
557,0,0.5829284850193088,0.0018057883952005667,2.211470079855048e11,1.5918478753086026e9,0.0,6.655122585613868e11,1.8945175763127537,0.00812604777840255
558,0,0.5779822521851545,0.0002776316771012651,2.2274314786625977e11,1.600437005141697e9,0.0,6.703007010028071e11,1.8784423196017523,0.001249342546955693
559,0,0.5745750946995147,0.0009134242854233138,2.2434789225202014e11,1.609056964888611e9,0.0,6.751149511207135e11,1.867369057773423,0.004110409284404912
560,0,0.571921069282157,0.0026304262242070127,2.2596127206897617e11,1.6177078152582765e9,0.0,6.799551044756586e11,1.8587434751670102,0.011836918008931557
561,0,0.5703236238931233,0.0005235489322852338,2.2758331817211328e11,1.6263896096496189e9,0.0,6.848212528413229e11,1.8535517776526507,0.002355970195283552
562,0,0.5694807253707237,0.0006231894397596745,2.2921406158875156e11,1.6351024052491758e9,0.0,6.897134901612852e11,1.850812357454852,0.0028043524789185354
563,0,0.5682284689733512,0.0006574618760462659,2.3085353331966153e11,1.6438462652475784e9,0.0,6.946319140147251e11,1.8467425241633915,0.0029585784422081966
564,0,0.5676565135827918,0.0013500717473513835,2.325017644867434e11,1.6526212375375519e9,0.0,6.995766134844358e11,1.8448836691440733,0.006075322863081226
565,0,0.5649572840326903,0.0012212201036687952,2.3415878624461322e11,1.661427396380425e9,0.0,7.045476927103269e11,1.8361111731062434,0.005495490466509578
566,0,0.5608330434848832,0.0014666988176000153,2.3582462971769366e11,1.670264792189405e9,0.0,7.095452426615095e11,1.8227073913258702,0.006600144679200068
567,0,0.5577858275119456,0.001216009504323362,2.374993262310858e11,1.6791334634122868e9,0.0,7.145693475236808e11,1.8128039394138233,0.005472042769455129
568,0,0.5568327381516798,0.0018455290992954168,2.3918290706628384e11,1.688033458578295e9,0.0,7.196200974061877e11,1.8097063989929594,0.008304880946829376
569,0,0.554757466745042,0.0018257677179960075,2.408754036134316e11,1.6969648544993675e9,0.0,7.246975985967085e11,1.8029617669213864,0.008215954730982035
570,0,0.5518980839552216,0.00047893865781808054,2.425768472767501e11,1.7059277041626482e9,0.0,7.298019440959594e11,1.79366877285447,0.0021552239601813623
571,0,0.5504969678438263,0.001242917816245757,2.442872695270011e11,1.7149220478669255e9,0.0,7.349332198050133e11,1.7891151454924354,0.005593130173105906
572,0,0.548862005543032,0.0002981495569171911,2.4600670189105344e11,1.7239479521997473e9,0.0,7.40091526767202e11,1.783801518014854,0.0013416730061273602
573,0,0.5462566086035412,0.0008897837444902569,2.4773517596863824e11,1.7330054772607687e9,0.0,7.452769625017822e11,1.775333977961509,0.004004026850206156
574,0,0.5452722171033021,0.00017424257132773622,2.4947272341277292e11,1.742094661195809e9,0.0,7.504896121136213e11,1.7721347055857317,0.000784091570974813
575,0,0.541767954969623,0.0009048938654417269,2.5121937589449008e11,1.7512155866074297e9,0.0,7.55729586404782e11,1.760745853651275,0.004072022394487771
576,0,0.5391840370984842,0.0009272536022807526,2.5297516515923477e11,1.7603682860490398e9,0.0,7.609969676050122e11,1.7523481205700735,0.004172641210263387
577,0,0.5387163579201881,0.0008610184523201094,2.54740123021172e11,1.7695528069965377e9,0.0,7.662918466158302e11,1.7508281632406115,0.003874583035440492
578,0,0.5361185668523957,1.914565420303492e-5,2.565142814058365e11,1.7787692325943148e9,0.0,7.716143350336775e11,1.742385342270286,8.615544391365714e-5
579,0,0.5359359569973019,0.0016952355401655792,2.582976721307096e11,1.7880175882794483e9,0.0,7.76964511483091e11,1.7417918602412312,0.007628559930745106
580,0,0.5328862333490789,0.0025377754487201087,2.600903272483172e11,1.7972979639383702e9,0.0,7.823424918359375e11,1.7318802583845065,0.01141998951924049
581,0,0.5320300104181523,0.0005500521179505765,2.61892278793127e11,1.8066103818092375e9,0.0,7.8774835303804e11,1.7290975338589951,0.0024752345307775944
582,0,0.5291416319580047,0.0014350702465567903,2.6370355874804364e11,1.8159549246192603e9,0.0,7.93182207380366e11,1.7197103038635153,0.0064578161095055564
583,0,0.5246675195192649,0.002358287908015644,2.6552419933181e11,1.8253316446542363e9,0.0,7.986441495016099e11,1.705169438437611,0.010612295586070398
584,0,0.5271172185492445,9.615229364547703e-5,2.673542327501438e11,1.8347405421675084e9,0.0,8.04134243875681e11,1.7131309602850449,0.00043268532140464664
585,0,0.5219699169783758,0.00046971207274373265,2.6919369122332812e11,1.8441817664225888e9,0.0,8.096526421338864e11,1.6964022301797215,0.002113704327346797
586,0,0.5200910771243379,0.0015983333034429088,2.7104260706769238e11,1.8536553022936704e9,0.0,8.151994000763984e11,1.6902960006540981,0.007192499865493089
587,0,0.517540522043096,0.0010572157469946682,2.7290101262212134e11,1.8631612305996192e9,0.0,8.207746297398551e11,1.682006696640062,0.004757470861476007
588,0,0.5162262860134206,0.0007646137806936199,2.7476894031866034e11,1.8726995943189712e9,0.0,8.263784211408945e11,1.6777354295436169,0.0034407620131212896
589,0,0.5130961004919998,0.0009501020551780392,2.76646422632733e11,1.88227046828615e9,0.0,8.320108831878093e11,1.6675623265989994,0.004275459248301176
590,0,0.5123397003977028,0.0004855130471781519,2.785334921024001e11,1.8918738809871788e9,0.0,8.376720976800354e11,1.6651040262925343,0.0021848087123016837
591,0,0.5084441278911148,6.817542374119856e-5,2.804301812286901e11,1.9015099228554516e9,0.0,8.433621831788816e11,1.6524434156461232,0.0003067894068353935
592,0,0.5087244719231745,0.00046289638375795485,2.823365228083727e11,1.9111786025985992e9,0.0,8.490812099299979e11,1.653354533750317,0.002083033726910797
593,0,0.5075854015891643,0.0014490255968584098,2.842525493517275e11,1.920880011071902e9,0.0,8.548292972139104e11,1.649652555164784,0.006520615185862844
594,0,0.5049741087344293,0.00020229516708655804,2.8617829371881946e11,1.9306142039096427e9,0.0,8.606065434035084e11,1.6411658533868951,0.0009103282518895112
595,0,0.5031084643974157,0.001910400771907533,2.8811378870229425e11,1.940381222212334e9,0.0,8.664130385140444e11,1.6351025092916012,0.008596803473583898
596,0,0.5031083817222668,0.0019135558043954504,2.900590671261754e11,1.9501811142663815e9,0.0,8.72248876976588e11,1.6351022405973672,0.008611001119779527
597,0,0.500624144688652,0.0021597850748333617,2.920141619257029e11,1.9600139628271482e9,0.0,8.781141738821045e11,1.627028470238119,0.009719032836750128
598,0,0.49837863315144704,6.115937315022543e-5,2.939791060689415e11,1.9698798059671276e9,0.0,8.840090178994008e11,1.6197305577422028,0.00027521717917601443
599,0,0.49673918222511315,0.0005810272373880333,2.9595393254032806e11,1.9797786965744798e9,0.0,8.899335067077854e11,1.6144023422316178,0.00261462256824615
600,0,0.49506431485087865,4.637047987269969e-5,2.979386744674949e11,1.989710694010884e9,0.0,8.958877419390356e11,1.6089590232653557,0.0002086671594271486
601,0,0.49220430845776475,0.000471142983059913,2.99933364980409e11,1.9996758607280033e9,0.0,9.018718273171211e11,1.5996640024877355,0.0021201434237696085
602,0,0.4892108514188034,0.0002030457957826697,3.019380372787401e11,2.0096742453749328e9,0.0,9.078858584369694e11,1.589935267111111,0.0009137060810220136
603,0,0.4894854871312493,0.0009071537437766379,3.0395272453526996e11,2.0197058820629823e9,0.0,9.139299223487083e11,1.5908278331765602,0.004082191846994871
604,0,0.4866476707762779,0.0008072871451087708,3.0597746013534143e11,2.02977086582046e9,0.0,9.200041428202164e11,1.5816049300229031,0.0036327921529894685
605,0,0.48668247973858,0.000570217703018773,3.080122773815133e11,2.039869214669448e9,0.0,9.261085974935026e11,1.581718059150385,0.0025659796635844785
606,0,0.4841290826377481,9.993439035707217e-5,3.1005720971001434e11,2.050001017821112e9,0.0,9.322434070895793e11,1.5734195185726814,0.00044970475660682476
607,0,0.4834492268146205,0.0006453273450885573,3.121122905479533e11,2.0601663028331795e9,0.0,9.384086552717866e11,1.5712099871475167,0.0029039730528985083
608,0,0.4820238803854558,0.0014032020319188643,3.141775534871278e11,2.070365141222049e9,0.0,9.44604452375878e11,1.5665776112527314,0.00631440914363489
609,0,0.48013983831420004,0.0023051667073924823,3.162530320477285e11,2.0805975864628801e9,0.0,9.508308981081655e11,1.5604544745211502,0.01037325018326617
610,0,0.479938912005036,0.00014711492955922847,3.183387598826105e11,2.0908636806749845e9,0.0,9.5708808532913e11,1.559801464016367,0.0006620171830165281
611,0,0.4771608489088359,0.0003102677393673429,3.2043477068918787e11,2.1011635053303235e9,0.0,9.633761310676398e11,1.5507727589537168,0.001396204827153043
612,0,0.47279613575470525,0.0017518253559162724,3.225410981844352e11,2.1114971094712577e9,0.0,9.696951328119745e11,1.536587441202792,0.007883214101623227
613,0,0.47286606973104767,0.001076016180457725,3.246577761592285e11,2.1218645115736885e9,0.0,9.760451694354426e11,1.536814726625905,0.0048420728120597625
614,0,0.47067894839397606,0.0001471831633518537,3.2678483848858734e11,2.1322658078587549e9,0.0,9.82426367536688e11,1.5297065822804221,0.0006623242350833416
615,0,0.46965029777319234,0.0008366402830877881,3.2892231907703656e11,2.14270103269817e9,0.0,9.888388160323379e11,1.526363467762875,0.0037648812738950463
616,0,0.4684916633771695,0.0008729465104266748,3.3107025186767065e11,2.153170249259457e9,0.0,9.95282621676155e11,1.522597905975801,0.003928259296920036
617,0,0.4670683398672719,0.000571246927611612,3.332286709600745e11,2.1636735136295357e9,0.0,1.0017578869493491e12,1.5179721045686336,0.0025706111742522537
618,0,0.4638192903310938,0.0004224801623353753,3.35397610320177e11,2.1742108905330586e9,0.0,1.0082647200292532e12,1.5074126935760548,0.001901160730509189
619,0,0.4622507370649579,0.003438747165866139,3.375771040648596e11,2.184782413851393e9,0.0,1.0148032101091528e12,1.5023148954611132,0.015474362246397626
620,0,0.46033399586451595,0.0017227404909072952,3.3976718650308923e11,2.195388151436282e9,0.0,1.0213734673874056e12,1.4960854865596769,0.007752332209082828
621,0,0.4591337874275009,0.00020284612192983072,3.4196789182287866e11,2.206028151914882e9,0.0,1.0279755905162632e12,1.492184809139378,0.0009128075486842383
622,0,0.45902232112714597,0.0001589604470758492,3.4417925427321857e11,2.2167024683508782e9,0.0,1.0346096810410278e12,1.4918225436632244,0.0007153220118413213
623,0,0.4566399503409291,0.0014235441972469554,3.4640130821368854e11,2.2274111762595186e9,0.0,1.0412758545959917e12,1.4840798386080194,0.006405948887611299
624,0,0.45342831511921666,0.0018552368582351237,3.486340880641091e11,2.238154322181261e9,0.0,1.0479742089769978e12,1.4736420241374542,0.008348565862058057
625,0,0.4499901647939865,3.806894412960223e-5,3.5087762832365845e11,2.2489319577612386e9,0.0,1.0547048452771157e12,1.4624680355804562,0.00017131024858321004
626,0,0.45443752183373465,0.00023160151277453692,3.531319634590697e11,2.2597440898589687e9,0.0,1.0614678367926447e12,1.4769219459596377,0.0010422068074854162
627,0,0.4501936724955158,0.0008796683177934028,3.5539712806986957e11,2.2705908728150206e9,0.0,1.0682633491851482e12,1.4631294356104263,0.003958507430070313
628,0,0.4487238297401146,0.0019407850561571618,3.5767315674464044e11,2.2814722932863355e9,0.0,1.0750914434391782e12,1.4583524466553723,0.008733532752707229
629,0,0.44883991307654975,0.0006432303672597728,3.599600842006816e11,2.2923884137936482e9,0.0,1.0819522280755232e12,1.4587297174987868,0.0028945366526689775
630,0,0.4460750044603501,4.5640481941874866e-5,3.6225794521130835e11,2.303339316126994e9,0.0,1.088845823948698e12,1.4497437644961377,0.0002053821687384369
631,0,0.4434515412419676,0.0006959394272408625,3.6456677446213184e11,2.314325037531462e9,0.0,1.0957723242202207e12,1.4412175090363948,0.003131727422583881
632,0,0.4423807059397152,0.00027108054498508445,3.6688660687294525e11,2.325345624980986e9,0.0,1.1027318281150378e12,1.4377372943040743,0.00121986245243288
633,0,0.44286123607058603,0.00037510318886132475,3.692174773332891e11,2.3364011337639527e9,0.0,1.109724440339293e12,1.4392990172294047,0.0016879643498759615
634,0,0.44286123607058603,0.00037510318886132475,3.715594207972891e11,2.3474916311608295e9,0.0,1.1167502733586768e12,1.4392990172294047,0.0016879643498759615
635,0,0.43878536733512896,0.0013963771457090285,3.739124723192696e11,2.358617193687762e9,0.0,1.1238094456724592e12,1.426052443839169,0.006283697155690628
636,0,0.43763090178113817,0.0008693652742880795,3.7627666690836224e11,2.3697778352864957e9,0.0,1.1309020363338489e12,1.422300430788699,0.003912143734296358
637,0,0.4355213637389501,0.0018758469202385557,3.7865203970219995e11,2.3809736340411844e9,0.0,1.1380281651820344e12,1.4154444321515878,0.0084413111410735
638,0,0.43660878897438005,0.0012147649768929885,3.810386258989083e11,2.392204620925289e9,0.0,1.1451879222514263e12,1.4189785641667352,0.005466442396018448
639,0,0.4325121357088119,0.0009456645984411321,3.8343646075560767e11,2.4034709003316755e9,0.0,1.152381444556333e12,1.4056644410536387,0.0042554906929850944
640,0,0.4324621200655117,0.000921228990359511,3.858455794792855e11,2.4147724734246264e9,0.0,1.159608803512475e12,1.405501890212913,0.0041455304566178
641,0,0.43058225933182476,0.0009676193810634068,3.882660174760683e11,2.4261094298711767e9,0.0,1.166870127071356e12,1.3993923428284305,0.00435428721478533
642,0,0.4296118587521372,0.0022357711792932947,3.9069781011983563e11,2.437481808908214e9,0.0,1.1741655111992378e12,1.396238540944446,0.010060970306819825
643,0,0.42807566658514473,0.0005483253774379768,3.9314099293934094e11,2.448889674519856e9,0.0,1.1814950677769263e12,1.3912459164017204,0.002467464198470896
644,0,0.4235367005109458,0.0009115403636068761,3.9559560136329706e11,2.4603330959167404e9,0.0,1.1888589124070837e12,1.3764942766605737,0.0041019316362309426
645,0,0.42332087521639883,0.0012237655833562209,3.980616709539122e11,2.471812086046095e9,0.0,1.196257124545819e12,1.3757928444532963,0.005506945125102994
646,0,0.4246172593162624,0.0002666567329826239,4.0053923738518915e11,2.483326716460892e9,0.0,1.203689821448547e12,1.3800060927778528,0.0011999552984218076
647,0,0.4216941375553385,0.0006307063344349858,4.0302833632471436e11,2.494877075536569e9,0.0,1.2111571315474458e12,1.3705059470548502,0.002838178504957436
648,0,0.42006460340117624,0.0003214122248192267,4.0552900348852606e11,2.50646318667661e9,0.0,1.2186591414779172e12,1.3652099610538229,0.00144635501168652
649,0,0.4201533080515997,6.544154280673474e-5,4.080412746508575e11,2.518085102750544e9,0.0,1.2261959570342456e12,1.3654982511676992,0.00029448694263030633
650,0,0.4169146049094915,0.0011459569873576644,4.1056518566190796e11,2.529742908025283e9,0.0,1.233767704554526e12,1.3549724659558473,0.00515680644310949
651,0,0.41626482877622817,0.0002503379377581383,4.131007724135577e11,2.541436623820961e9,0.0,1.241374469693888e12,1.3528606935227416,0.0011265207199116223
652,0,0.41543908787360684,0.0013547856285249875,4.156480708948238e11,2.553166321232576e9,0.0,1.2490163705488157e12,1.3501770355892222,0.006096535328362444
653,0,0.4153967825702481,0.0015866506102360234,4.1820711705171747e11,2.564932050073403e9,0.0,1.2566935116462146e12,1.3500395433533063,0.007139927746062105
654,0,0.41396373103788064,0.001245542692621504,4.207779470547321e11,2.576733878066187e9,0.0,1.264406009200554e12,1.345382125873112,0.005604942116796768
655,0,0.40935835775662166,0.001338556599958969,4.233605968968075e11,2.5885718705225754e9,0.0,1.2721539782954795e12,1.3304146627090203,0.006023504699815361
656,0,0.4090318164705475,0.00013245657648231778,4.259551028212198e11,2.6004460403648205e9,0.0,1.2799374996581025e12,1.3293534035292793,0.00059605459417043
657,0,0.40980417221339643,0.0005266030624035279,4.285615010768089e11,2.612356460930119e9,0.0,1.2877566937542793e12,1.3318635596935384,0.002369713780815876
658,0,0.4058759099578383,0.0011079057659401214,4.3117982788292053e11,2.6243032203895187e9,0.0,1.2956116911333828e12,1.3190967073629745,0.004985575946730546
659,0,0.40537123840351647,0.0005269747007524645,4.338101196057083e11,2.6362863279981203e9,0.0,1.303502570545053e12,1.3174565248114285,0.00237138615338609
660,0,0.404977412931083,0.0021731532364365307,4.3645241266957904e11,2.6483058577260475e9,0.0,1.3114294534296123e12,1.3161765920260198,0.009779189563964388
661,0,0.40243458213643674,0.00010705203465623692,4.3910674349997833e11,2.660361877706448e9,0.0,1.319392457663984e12,1.3079123919434195,0.00048173415595306615
662,0,0.40303841934099277,0.001648469529878462,4.4177314859510986e11,2.6724544132346745e9,0.0,1.3273916729662446e12,1.3098748628582264,0.007418112884453079
663,0,0.40128145852183916,0.0006131239018984354,4.444516645475162e11,2.6845835506974573e9,0.0,1.3354272295648982e12,1.3041647401959773,0.0027590575585429594
664,0,0.4008118123040626,0.0004787616260839194,4.4714232793234546e11,2.6967493247684994e9,0.0,1.3434992237139382e12,1.3026383899882035,0.002154427317377637
665,0,0.3997366342197315,0.0013320420394036733,4.498451754379569e11,2.7089518013691735e9,0.0,1.3516077724725435e12,1.2991440612141274,0.00599418917731653
666,0,0.3968263743884526,0.00011745009337893464,4.5256024384355383e11,2.721191042677265e9,0.0,1.359752990579505e12,1.289685716762471,0.0005285254202052059
667,0,0.39241164331046674,0.0019733235013124173,4.552875697823411e11,2.7334671018753076e9,0.0,1.367934987168489e12,1.275337840759017,0.008879955755905878
668,0,0.39278027278084654,0.0009797797391116279,4.5802719027021594e11,2.745779999528254e9,0.0,1.3761538494146577e12,1.2765358865377512,0.004409008826002325
669,0,0.3933520319570274,0.0019924323855242676,4.6077914208536365e11,2.7581298162067666e9,0.0,1.3844097049569634e12,1.278394103860339,0.008965945734859204
670,0,0.39146920263915463,0.0001943482512209438,4.635434622471149e11,2.7705166220626874e9,0.0,1.3927026745348855e12,1.2722749085772525,0.0008745671304942471
671,0,0.3923524874906745,0.000692533861413483,4.663201876864771e11,2.7829404432861166e9,0.0,1.401032849758507e12,1.275145584344692,0.0031164023763606734
672,0,0.38820068861706186,0.0006899952034725709,4.691093554929193e11,2.79540137844112e9,0.0,1.4094003708195132e12,1.2616522380054511,0.003104978415626569
673,0,0.38631041656053555,0.00047920547143957837,4.7191100284801465e11,2.8078994423325443e9,0.0,1.4178053218417876e12,1.2555088538217405,0.0021564246214781026
674,0,0.38511665656333205,0.00011614551308484914,4.7472516679796765e11,2.8204346989530106e9,0.0,1.4262478202963613e12,1.2516291338308292,0.0005226548088818211
675,0,0.3847972841182087,0.0003246398193816303,4.7755188460360486e11,2.833007202612362e9,0.0,1.4347279771597393e12,1.2505911733841781,0.0014608791872173362
676,0,0.3842929028884253,0.0024096148591061135,4.803911936070528e11,2.8456170143444366e9,0.0,1.4432459080897864e12,1.2489519343873823,0.010843266865977511
677,0,0.3838324723535639,0.0019440937771734931,4.832431310793908e11,2.8582641882846847e9,0.0,1.4518017243893406e12,1.2474555351490826,0.008748421997280719
678,0,0.37995747328373525,0.0009326535300237825,4.861077344640251e11,2.870948798547381e9,0.0,1.460395550951099e12,1.2348617881721395,0.004196940885107021
679,0,0.38063585937880595,8.38680288059772e-5,4.88985041160127e11,2.8836708568406787e9,0.0,1.4690274706346938e12,1.2370665429811194,0.00037740612962689743
680,0,0.3804365731514522,0.000521640921604255,4.9187508867811505e11,2.896430448091869e9,0.0,1.477697616024356e12,1.2364188627422197,0.0023473841472191476
681,0,0.37907725957808747,0.002412715298354881,4.9477791457413556e11,2.9092276290864716e9,0.0,1.4864061008337517e12,1.2320010936287842,0.010857218842596965
682,0,0.3776126187587241,0.00045542892282426917,4.9769355652155853e11,2.922062449475311e9,0.0,1.4951530340206033e12,1.2272410109658534,0.0020494301527092113
683,0,0.37553749757194577,0.00033577376065741557,5.006220520522178e11,2.9349349671094904e9,0.0,1.5039385304835642e12,1.2204968671088237,0.00151098192295837
684,0,0.37523440704109223,0.0012761519142941843,5.035634390048743e11,2.9478452243773117e9,0.0,1.512762694469207e12,1.2195118228835498,0.00574268361432383
685,0,0.3740195381555001,0.0015526616966063736,5.065177551279685e11,2.9607932911288533e9,0.0,1.521625649295296e12,1.2155634990053754,0.006986977634728681
686,0,0.3730640618724859,0.0012304033369341504,5.094850382278081e11,2.973779216294336e9,0.0,1.5305275041501062e12,1.2124582010855793,0.005536815016203677
687,0,0.3728342220234647,0.00127011599655023,5.1246532618117053e11,2.9868030526021533e9,0.0,1.5394683709565088e12,1.2117112215762604,0.005715521984476035
688,0,0.36967626203613835,4.195996891477767e-5,5.1545865701112115e11,2.999864875065452e9,0.0,1.54844837703391e12,1.2014478516174496,0.00018881986011649952
689,0,0.3694226123478684,0.00037652433348624853,5.1846506864183746e11,3.0129647074736257e9,0.0,1.5574676148074907e12,1.2006234901305723,0.0016943595006881185
690,0,0.3687342851540203,0.0003623430787999763,5.214845991174904e11,3.026102623105474e9,0.0,1.5665262108252866e12,1.198386426750566,0.0016305438545998934
691,0,0.36726619912596903,0.00035075824882302426,5.245172865851291e11,3.039278679077307e9,0.0,1.57562428065729e12,1.1936151471593994,0.0015784121197036092
692,0,0.3640475446574195,0.000162544725072572,5.2756316919904755e11,3.052492935801061e9,0.0,1.5847619423752866e12,1.1831545201366134,0.000731451262826574
693,0,0.36452403637547093,0.00046384372262292875,5.306222851915894e11,3.06574541949197e9,0.0,1.593939290516346e12,1.1847031182202805,0.0020872967518031794
694,0,0.36355162141378583,9.745488508686867e-5,5.3369467280236957e11,3.0790362128745947e9,0.0,1.603156458932599e12,1.181542769594804,0.000438546982890909
695,0,0.3623633883096421,0.0002849776832415102,5.367803703993664e11,3.0923653646347303e9,0.0,1.6124135580217712e12,1.1776810120063368,0.001282399574586796
696,0,0.36096628420301335,0.00030632187320194746,5.398794163441385e11,3.1057329300020213e9,0.0,1.6217107029372683e12,1.1731404236597933,0.0013784484294087635
697,0,0.36020971513971745,0.0001685128481767606,5.429918490848322e11,3.119138959738497e9,0.0,1.6310480058529e12,1.1706815742040817,0.0007583078167954227
698,0,0.3580121854187408,0.00011098926744465102,5.461177070711635e11,3.132583520139551e9,0.0,1.6404255899862432e12,1.1635396026109075,0.0004994517035009296
699,0,0.3579163069034201,0.000554176705312395,5.4925702896537164e11,3.146066647734454e9,0.0,1.6498435578010117e12,1.1632279974361153,0.002493795173905778
700,0,0.35684390129565563,0.0011622534474011097,5.524098532656694e11,3.1595884140630207e9,0.0,1.6593020365784448e12,1.1597426792108807,0.0052301405133049934
701,0,0.355608937354716,0.0005563252167508028,5.555762187093488e11,3.17314887011589e9,0.0,1.6688011392418901e12,1.155729046402827,0.002503463475378613
702,0,0.35553152373997865,0.0011324162541473698,5.587561639172499e11,3.1867480641714664e9,0.0,1.6783409771311191e12,1.1554774521549307,0.005095873143663165
703,0,0.3527656725324575,0.000794210540195112,5.61949727757174e11,3.2003860717703285e9,0.0,1.6879216806973672e12,1.146488435730487,0.003573947430878004
704,0,0.3530016648010171,0.0009414333882141975,5.651569490085133e11,3.2140629182545633e9,0.0,1.6975433454426992e12,1.1472554106033055,0.004236450246963889
705,0,0.35372099215375397,0.0012906123992977216,5.683778665545408e11,3.227778672113305e9,0.0,1.707206097285339e12,1.1495932244997005,0.005807755796839747
706,0,0.35367753194413315,0.00017336021309496963,5.716125193495417e11,3.2415333952026105e9,0.0,1.7169100576635012e12,1.1494519788184328,0.0007801209589273633
707,0,0.3482836586806187,0.0002064777034988597,5.748609463868768e11,3.255327166789998e9,0.0,1.7266553605336519e12,1.1319218907120108,0.0009291496657448686
708,0,0.34789778563360757,0.0006554108672962647,5.781231867016055e11,3.2691599878855934e9,0.0,1.7364420847213945e12,1.1306678033092246,0.002949348902833191
709,0,0.34679115042619557,0.0007100774348535803,5.813992794156261e11,3.2830319437426677e9,0.0,1.7462703686979253e12,1.1270712388851356,0.003195348456841111
710,0,0.3480029256873029,6.996630977532743e-5,5.84689263645754e11,3.2969430738194623e9,0.0,1.7561403187660645e12,1.1310095084837344,0.00031484839398897345
711,0,0.3464616752170444,0.001680229557182868,5.879931786175372e11,3.3108934597547417e9,0.0,1.766052071268084e12,1.1260004444553944,0.007561033007322906
712,0,0.3437636632714964,0.0008020509759350805,5.913110636703339e11,3.324883148532814e9,0.0,1.7760057380850298e12,1.1172319056323632,0.003609229391707862
713,0,0.3433565466508698,0.001205818174423702,5.946429580563427e11,3.3389121774901905e9,0.0,1.786001424494163e12,1.1159087766153268,0.005426181784906659
714,0,0.34194358599711705,0.0007804568901323485,5.979889011628896e11,3.352980619018658e9,0.0,1.7960392608164321e12,1.1113166544906303,0.0035120560055955682
715,0,0.3401652041072153,0.00038374887816237425,6.013489324333171e11,3.3670885250384235e9,0.0,1.8061193629691555e12,1.1055369133484496,0.001726869951730684
716,0,0.3394868424019911,0.00012757800862843357,6.047230913853091e11,3.3812359432893615e9,0.0,1.8162418440098735e12,1.1033322378064712,0.0005741010388279511
717,0,0.34194109872664913,0.000390281383983543,6.081114175037063e11,3.3954229185558863e9,0.0,1.826406815100864e12,1.1113085708616097,0.0017562662279259436
718,0,0.33794223671433476,0.001066945595213724,6.115139504538965e11,3.409649555516302e9,0.0,1.8366144304068086e12,1.098312269321588,0.0048012551784617575
719,0,0.3363039266197648,0.0007690398497346151,6.149307298176237e11,3.4239158639958196e9,0.0,1.8468647763953706e12,1.0929877615142356,0.003460679323805768
720,0,0.3383881476357504,0.0015876657181450862,6.183617954041974e11,3.4382218923547835e9,0.0,1.857157967091247e12,1.099761479816189,0.007144495731652888
721,0,0.3371993172973392,0.0016100399286010374,6.21807186893257e11,3.452567731772448e9,0.0,1.8674941477146782e12,1.0958977812163524,0.007245179678704668
722,0,0.3344245273712051,0.0008498169283616668,6.252669441793862e11,3.4669534288277745e9,0.0,1.877873431434267e12,1.0868797139564166,0.0038241761776275007
723,0,0.33331436991555435,0.00037752505812726063,6.287411070593796e11,3.4813790221234865e9,0.0,1.8882959259359011e12,1.0832717022255516,0.0016988627615726727
724,0,0.3342266302730088,0.00023641009999284592,6.32229715515916e11,3.4958445651583996e9,0.0,1.8987617496587651e12,1.0862365483872787,0.0010638454499678066
725,0,0.3328320772600846,0.0009319819972061613,6.357328095480804e11,3.5103501352826257e9,0.0,1.9092710385318232e12,1.081704251095275,0.004193918987427726
726,0,0.3314967404304081,0.002162387291108365,6.392504291420847e11,3.524895775659986e9,0.0,1.9198239039870652e12,1.0773644063988264,0.009730742809987642
727,0,0.33033627305084,0.000144463376494217,6.427826144854669e11,3.5394815410882206e9,0.0,1.9304204658856694e12,1.07359288741523,0.0006500851942239764
728,0,0.3291547394435618,0.0011359110279548237,6.463294056474144e11,3.5541074876937723e9,0.0,1.9410608453936519e12,1.0697529031915758,0.005111599625796707
729,0,0.32711275955770636,0.00043998820733293466,6.4989084290442e11,3.5687736750608473e9,0.0,1.951745166214938e12,1.0631164685625456,0.001979946932998206
730,0,0.32538880779472573,0.0021498562765962966,6.534669664181473e11,3.583480152415286e9,0.0,1.9624735448450112e12,1.0575136253328585,0.009674353244683334
731,0,0.325388965398268,0.002146433074998305,6.570578166103915e11,3.598226968093606e9,0.0,1.9732460970660342e12,1.057514137544371,0.009658948837492373
732,0,0.32489029145359505,5.067254705171456e-5,6.606634338205496e11,3.6130141885376725e9,0.0,1.9840629521890266e12,1.0558934472241839,0.00022802646173271553
733,0,0.32089353226432843,0.0013978530707946307,6.642838584552091e11,3.6278418838785725e9,0.0,1.9949242424277847e12,1.0429039798590674,0.0062903388185758385
734,0,0.324108578648705,0.00019202789371180893,6.679191310516068e11,3.6427100559764967e9,0.0,2.0058300500351416e12,1.0533528806082912,0.0008641255217031402
735,0,0.32419568985206415,0.0006031020102271933,6.715692921069182e11,3.657618811690784e9,0.0,2.0167805344858079e12,1.0536359920192084,0.00271395904602237
736,0,0.32230026281120455,0.00034129094601950287,6.752343822489202e11,3.672568200666242e9,0.0,2.0277758134414338e12,1.0474758541364149,0.001535809257087763
737,0,0.31963571336892255,0.0003450386479875228,6.789144420738497e11,3.687558272002539e9,0.0,2.038816004392022e12,1.0388160684489982,0.0015526739159438525
738,0,0.3196085858997756,0.0007374568514916524,6.826095123536077e11,3.7025890640036225e9,0.0,2.0499012168810657e12,1.0387279041742707,0.003318555831712436
739,0,0.3174246080730607,0.0006243091919667405,6.863196337992251e11,3.7176606558360877e9,0.0,2.0610315908636436e12,1.0316299762374475,0.0028093913638503323
740,0,0.3170187851597478,0.0006021622257822157,6.900448472742003e11,3.7327730832052374e9,0.0,2.0722072342976753e12,1.0303110517691803,0.0027097300160199705
741,0,0.31598513525069155,0.0014948894631541978,6.93785193607091e11,3.7479264133071218e9,0.0,2.0834282786534863e12,1.0269516895647475,0.0067270025841938905
742,0,0.3149522560196194,0.0005449696047365778,6.975407137436547e11,3.763120698350504e9,0.0,2.094694844432419e12,1.0235948320637631,0.0024523632213146003
743,0,0.31598657719193635,0.0012676750603880897,7.013114486577914e11,3.778355983319163e9,0.0,2.1060070469483467e12,1.0269563758737932,0.005704537771746404
744,0,0.3129355058615505,0.0009290219855049204,7.05097439394091e11,3.7936323539522657e9,0.0,2.117365031946395e12,1.0170403940500392,0.004180598934772142
745,0,0.31095989083019415,0.0005704752269862312,7.088987270626128e11,3.8089498399427056e9,0.0,2.1287689036947031e12,1.010619645198131,0.0025671385214380404
746,0,0.31027644814597216,0.0010054912972668009,7.1271535278841e11,3.824308495569368e9,0.0,2.1402187849063384e12,1.0083984564744095,0.004524710837700604
747,0,0.31083483526287314,0.00048732392490048477,7.16547357797995e11,3.8397083763921986e9,0.0,2.151714799366977e12,1.0102132146043377,0.0021929576620521815
748,0,0.3119360868986503,0.0006030082640817239,7.203947832878674e11,3.8551495410489893e9,0.0,2.1632570734167766e12,1.0137922824206136,0.0027135371883677574
749,0,0.3105634354916515,0.0011133098069258046,7.24257670660185e11,3.870632059668044e9,0.0,2.1748457420311802e12,1.0093311653478674,0.0050098941311661205
750,0,0.3089889485832572,4.006555767426643e-6,7.281360612383152e11,3.8861559763534126e9,0.0,2.1864809210267444e12,1.004214082895586,1.8029500953419893e-5
751,0,0.30806328754526535,0.0006848656471614056,7.32029996412757e11,3.9017213421731143e9,0.0,2.198162731559252e12,1.0012056845221124,0.0030818954122263254
752,0,0.3075461722694499,0.0006559363344915106,7.359395177596001e11,3.9173282136095634e9,0.0,2.2098912988747915e12,0.9995250598757122,0.0029517135052117977
753,0,0.3070368422781333,0.0008339773844857432,7.39864666701447e11,3.9329766478849688e9,0.0,2.2216667491559346e12,0.9978697374039334,0.0037528982301858445
754,0,0.30470049375657937,0.00020313674762961753,7.438054849367815e11,3.9486667092133203e9,0.0,2.2334892138100615e12,0.9902766047088829,0.0009141153643332789
755,0,0.305165981026764,0.0003715897835563899,7.477620140506995e11,3.964398430319799e9,0.0,2.245358800840749e12,0.9917894383369831,0.0016721540260037544
756,0,0.30364286070513724,0.000606326446312152,7.517342956959879e11,3.9801718897773585e9,0.0,2.2572756529756953e12,0.9868392972916961,0.002728469008404684
757,0,0.3036428611755507,0.000606482052684462,7.557223717199885e11,3.995987125799084e9,0.0,2.269239882509918e12,0.9868392988205399,0.002729169237080079
758,0,0.30177197686621693,0.0010368522470603544,7.597262839022947e11,4.011844210108533e9,0.0,2.2812516273599736e12,0.980758924815205,0.004665835111771595
759,0,0.30196574639576623,0.0018715231760022145,7.637460741078298e11,4.027743178902119e9,0.0,2.293310998678879e12,0.9813886757862402,0.008421854292009964
760,0,0.3016290724142625,0.0005771864137853328,7.67781784242727e11,4.043684100086971e9,0.0,2.3054181318233706e12,0.9802944853463531,0.0025973388620339974
761,0,0.29964190256886497,0.000519721988313117,7.718334562974062e11,4.0596670342506657e9,0.0,2.31757315676735e12,0.9738361833488112,0.0023387489474090265
762,0,0.29848301330933813,0.0016494268044572472,7.759011323151327e11,4.0756920246815114e9,0.0,2.3297761904921787e12,0.9700697932553489,0.007422420620057612
763,0,0.29883800255258297,0.0003461190431629693,7.799848543817537e11,4.0917591234590154e9,0.0,2.3420273568174746e12,0.9712235082958947,0.0015575356942333619
764,0,0.29500579559915463,0.00012485753090397164,7.840846646414487e11,4.107868413127093e9,0.0,2.3543268029876504e12,0.9587688356972526,0.0005618588890678724
765,0,0.2966447861351467,0.00025467604837183324,7.882006052604475e11,4.124019902732259e9,0.0,2.3666746203297305e12,0.9640955549392268,0.0011460422176732495
766,0,0.29309372497896047,0.0001223624006325858,7.923327185242844e11,4.1402136984921846e9,0.0,2.3790709745207295e12,0.9525546061816215,0.000550630802846636
767,0,0.29663494592335443,0.0011381538428444846,7.96481046724655e11,4.156449797052163e9,0.0,2.3915159476143545e12,0.964063574250902,0.0051216922928001805
768,0,0.29475218621863486,0.0002148527025372598,8.006456322631787e11,4.172728313491249e9,0.0,2.4040097124981006e12,0.9579446052105633,0.0009668371614176692
769,0,0.2915794059512202,0.0008791573119180662,8.048265175255928e11,4.1890492831936088e9,0.0,2.4165523812502925e12,0.9476330693414657,0.003956207903631298
770,0,0.29145071231068564,0.00048650109376808365,8.09023745005756e11,4.2054127408921347e9,0.0,2.429144065481188e12,0.9472148150097284,0.0021892549219563765
771,0,0.2902990306630926,0.00040648224748451867,8.132373571719882e11,4.221818761165883e9,0.0,2.4417849076869077e12,0.9434718496550509,0.001829170113680334
772,0,0.29396958901781395,0.0005797765306245562,8.174673966793518e11,4.2382673715035396e9,0.0,2.454475014121381e12,0.9554011643078953,0.002608994387810503
773,0,0.2929922120464687,0.0014655491996988252,8.217139061467534e11,4.254758672245777e9,0.0,2.4672145474992324e12,0.9522246891510232,0.006594971398644713
774,0,0.2897053124823555,0.0001403578724329147,8.259769283400084e11,4.2712927075518064e9,0.0,2.48000362730509e12,0.9415422655676553,0.0006316104259481162
775,0,0.2901608540484225,0.00037549750917897917,8.302565058533474e11,4.28786950384653e9,0.0,2.492842359627713e12,0.9430227756573731,0.0016897387913054063
776,0,0.28716281764628715,0.0006219536629726717,8.345526816128693e11,4.304489150568381e9,0.0,2.505730899228195e12,0.9332791573504332,0.0027987914833770226
777,0,0.2880403403339363,0.0010029662824478777,8.388654984548495e11,4.321151668327064e9,0.0,2.518669347835279e12,0.9361311060852929,0.00451334827101545
778,0,0.28937160331608064,0.00042650253913347706,8.431949992565402e11,4.337857128542892e9,0.0,2.53165784674983e12,0.940457710777262,0.0019192614261006468
779,0,0.2861652561446275,0.0007176639593606815,8.475412270855338e11,4.354605610130609e9,0.0,2.5446965432062104e12,0.9300370824700395,0.0032294878171230668
780,0,0.28616525585039754,0.0007213119423537932,8.519042248615286e11,4.371397131718269e9,0.0,2.5577855378787217e12,0.9300370815137919,0.003245903740592069
781,0,0.28616542528900196,0.0007224805308550788,8.56284035733781e11,4.38823176373597e9,0.0,2.5709249717440107e12,0.9300376321892564,0.0032511623888478547
782,0,0.27897245586957337,0.0007567958872343773,8.606807027497227e11,4.405109595031039e9,0.0,2.58411500056455e12,0.9066604815761135,0.003405581492554698
783,0,0.28161762222257936,0.0011427678632382008,8.650942692570675e11,4.422030601491734e9,0.0,2.59735569171096e12,0.9152572722233829,0.005142455384571904
784,0,0.28211286692879023,0.001519150698671026,8.695247784166061e11,4.438994894125846e9,0.0,2.610647218578057e12,0.9168668175185682,0.006836178144019617
785,0,0.2800255856644221,0.0003587048702838648,8.739722735354698e11,4.456002530341211e9,0.0,2.6239897127823813e12,0.9100831534093718,0.0016141719162773914
786,0,0.28002783752794347,0.00034935714717688614,8.784367979388647e11,4.473053543586188e9,0.0,2.6373832873198794e12,0.9100904719658163,0.0015721071622959875
787,0,0.27805393324859806,0.0014992627385060284,8.829183951006553e11,4.490148008025454e9,0.0,2.6508280872153765e12,0.9036752830579438,0.006746682323277128
788,0,0.27958867910670726,0.0002075153703530389,8.874171084459691e11,4.50728595356071e9,0.0,2.66432422295987e12,0.9086632070967986,0.000933819166588675
789,0,0.27731905038402094,0.001023406387297963,8.91932981506291e11,4.524467469298591e9,0.0,2.677871851770297e12,0.901286913748068,0.004605328742840833
790,0,0.27707497618729626,0.0006659427417205395,8.964660578909185e11,4.541692583520763e9,0.0,2.691471083090485e12,0.9004936726087128,0.0029967423377424275
791,0,0.2781626547636405,0.000630213499786085,9.010163812341597e11,4.558961354691781e9,0.0,2.705122050327039e12,0.9040286279818316,0.0028359607490373827
792,0,0.27662368718534314,7.115559049429115e-5,9.055839952188872e11,4.576273856446145e9,0.0,2.7188248990864595e12,0.8990269833523652,0.00032020015722431015
793,0,0.2741057409642071,0.001695320233860194,9.101689435364094e11,4.593630136314948e9,0.0,2.7325797545613447e12,0.890843658133673,0.007628941052370873
794,0,0.27325074342956146,0.0002974513140582021,9.147712700713881e11,4.61103023750595e9,0.0,2.746386738508336e12,0.8880649161460747,0.0013385309132619093
795,0,0.27309594875214593,0.0008445287914507064,9.193910186529053e11,4.628474219657759e9,0.0,2.7602459859750127e12,0.8875618334444743,0.0038003795615281786
796,0,0.27350149848312094,0.000757209461746458,9.240282331618085e11,4.645962138721494e9,0.0,2.7741576292605005e12,0.888879870070143,0.003407442577859061
797,0,0.27373891041354803,0.0007282906154790041,9.286829575845018e11,4.663494053298391e9,0.0,2.788121802894316e12,0.8896514588440311,0.0032773077696555183
798,0,0.2713086666090482,1.1099385677356029e-5,9.333552359512528e11,4.681070030153963e9,0.0,2.8021386481116094e12,0.8817531664794066,4.994723554810213e-5
799,0,0.272900588231289,0.0006121845019210481,9.380451123099791e11,4.698690093823413e9,0.0,2.8162082726549277e12,0.8869269117516893,0.0027548302586447165
800,0,0.2692764417831982,0.0008404049109053559,9.427526308744362e11,4.716354341954853e9,0.0,2.8303308426894463e12,0.8751484357953941,0.0037818220990741016
801,0,0.2685176183529535,0.0006576555877624431,9.474778357811027e11,4.734062792787953e9,0.0,2.8445064612420483e12,0.8726822596470989,0.002959450144930994
802,0,0.26718819144145395,0.001181479890464607,9.522207712289342e11,4.751815517287306e9,0.0,2.8587352736354854e12,0.8683616221847253,0.005316659507090732
803,0,0.26760848382092983,0.0006504947643004603,9.569814815791245e11,4.769612560240481e9,0.0,2.873017404293982e12,0.869727572418022,0.0029272264393520714
804,0,0.26874981589697733,0.0006938340991152361,9.617600111408824e11,4.787453981522364e9,0.0,2.887352990003098e12,0.8734369016651763,0.0031222534460185625
805,0,0.2644452942991429,4.4973815123874503e-5,9.665564043471945e11,4.805339864421629e9,0.0,2.901742186512217e12,0.8594472064722143,0.00020238216805743527
806,0,0.26534359755579673,0.00020366628724826467,9.713707056793047e11,4.823270215946508e9,0.0,2.916185088373581e12,0.8623666920563393,0.000916498292617191
807,0,0.2644259112996673,9.141009128288714e-5,9.76202959629746e11,4.841245123106314e9,0.0,2.930681854717049e12,0.8593842117239188,0.00041134541077299214
808,0,0.2653313158735553,0.0008036067636017219,9.810532107641029e11,4.859264624739623e9,0.0,2.945232606025512e12,0.8623267765890548,0.0036162304362077485
809,0,0.26550762492641655,0.0007410706112959339,9.859215037438477e11,4.877328787652549e9,0.0,2.9598374854670645e12,0.8628997810108539,0.0033348177508317027
810,0,0.26544348996753697,9.487218852583489e-6,9.908078832549924e11,4.895437664913129e9,0.0,2.9744966253246416e12,0.8626913423944952,4.26924848366257e-5
811,0,0.26544349027603675,9.440734010893181e-6,9.957123940069929e11,4.913591310399012e9,0.0,2.9892101587266055e12,0.8626913433971195,4.2483303049019316e-5
812,0,0.26300346663859453,0.0011613541931613683,1.0006350808588955e12,4.931789790721116e9,0.0,3.003978229206651e12,0.8547612665754323,0.005226093869226157
813,0,0.2654703748798968,1.369693554002121e-5,1.0055759885438055e12,4.950033127893738e9,0.0,3.018800944433803e12,0.8627787183596645,6.163620993009545e-5
814,0,0.2614771602274445,0.0007388751827160029,1.0105351621301462e12,4.968321428650133e9,0.0,3.0336784807910625e12,0.8498007707391946,0.003324938322222013
815,0,0.26189680259589665,0.0006580615246030478,1.0155126464407297e12,4.986654699054528e9,0.0,3.048610933288711e12,0.8511646084366641,0.0029612768607137152
816,0,0.2588572247407079,0.00017002880370101337,1.0205084865488241e12,5.005033029863889e9,0.0,3.063598465820109e12,0.8412859804073006,0.0007651296166545601
817,0,0.25715073837664115,0.0010552219059739715,1.0255227275297426e12,5.023456454769951e9,0.0,3.078641196017307e12,0.8357398997240837,0.004748498576882872
818,0,0.25633505303065884,0.000374933025542074,1.0305554144939333e12,5.041925031137965e9,0.0,3.093739260976922e12,0.8330889223496413,0.0016871986149393332
819,0,0.2557925523240546,0.00031086597878833035,1.0356065926498052e12,5.060438816964336e9,0.0,3.1088927984439863e12,0.8313257950531775,0.0013988969045474866
820,0,0.2591063954744377,0.0003267748487910671,1.0406763072164722e12,5.078997851560252e9,0.0,3.1241019310629346e12,0.8420957852919225,0.001470486819559802
821,0,0.2576095984066251,0.000817667965428684,1.0457646034620897e12,5.09760222883654e9,0.0,3.1393668264127095e12,0.8372311948215316,0.0036795058444290783
822,0,0.2540012148678874,0.000835431983624847,1.0508715268087467e12,5.116251991936929e9,0.0,3.1546876105634087e12,0.8255039483206341,0.0037594439263118114
823,0,0.2555927777744693,0.0011537621312871608,1.0559971226076313e12,5.13494716372947e9,0.0,3.1700643931417227e12,0.8306765277670253,0.005191929590792224
824,0,0.25238719037630813,0.0003721339193575828,1.0611414363251372e12,5.153687843784541e9,0.0,3.1854973469533247e12,0.8202583687230014,0.0016746026371091227
825,0,0.2530186278489712,0.001047305777645613,1.0663045134501141e12,5.172474049176861e9,0.0,3.200986577120796e12,0.8223105405091564,0.004712875999405258
826,0,0.2526545991265706,0.00040092408483995764,1.0714863996141942e12,5.191305856540973e9,0.0,3.216532237888649e12,0.8211274471613546,0.0018041583817798093
827,0,0.2516776126306696,0.00034950213289540916,1.076687140399338e12,5.210183319431771e9,0.0,3.232134464770737e12,0.8179522410496762,0.0015727595980293413
828,0,0.25164908109300244,0.00012371545413433058,1.0819067814837671e12,5.229106486256412e9,0.0,3.2477933891365415e12,0.8178595135522579,0.0005567195436044876
829,0,0.25128253437809533,0.002113705424020363,1.0871453686225835e12,5.248075417894749e9,0.0,3.263509152812163e12,0.8166682367288098,0.009511674408091635
830,0,0.24890958239326916,0.001074080814131965,1.0924029475823203e12,5.267090177058964e9,0.0,3.2792818993766196e12,0.8089561427781248,0.0048333636635938424
831,0,0.2509568732005719,0.0007444058410553553,1.0976795642475798e12,5.286150790732243e9,0.0,3.295111742850914e12,0.8156098379018587,0.003349826284749099
832,0,0.24990744783130803,0.00017771065843202435,1.1029752644726824e12,5.305257347180362e9,0.0,3.310998848381378e12,0.8121992054517511,0.0007996979629441096
833,0,0.24837665622663335,0.0005855279268016308,1.1082900942859336e12,5.324409890171137e9,0.0,3.326943344226623e12,0.8072241327365584,0.002634875670607339
834,0,0.24768015218391692,0.00017940921755742884,1.1136240996178862e12,5.343608469233237e9,0.0,3.3429453637226333e12,0.80496049459773,0.0008073414790084298
835,0,0.2475735774513683,0.0006979769388149593,1.118977326589959e12,5.3628531407058e9,0.0,3.359005045899384e12,0.804614126716947,0.0031408962246673167
836,0,0.2462979872703427,0.0004646210459518408,1.1243498212963818e12,5.3821439675475445e9,0.0,3.375122535573365e12,0.8004684586286137,0.002090794706783284
837,0,0.24619363169147584,0.0009532079306816548,1.1297416299195103e12,5.401480994809239e9,0.0,3.3912979627358228e12,0.8001293029972965,0.004289435688067446
838,0,0.24606501055591617,0.0015404041054030214,1.1351527986726565e12,5.4208642829710245e9,0.0,3.4075314704570625e12,0.7997112843067276,0.006931818474313596
839,0,0.2455035508289496,0.0009004936832085235,1.1405833739077573e12,5.440293889124939e9,0.0,3.423823199068067e12,0.7978865401940862,0.004052221574438356
840,0,0.2450780973130086,0.0008250955710081484,1.1460334019422402e12,5.459769866012926e9,0.0,3.440173285508618e12,0.796503816267278,0.003712930069536668
841,0,0.24481117978763564,0.0012860827079013027,1.151502929155188e12,5.479292268811173e9,0.0,3.4565818689150093e12,0.7956363343098158,0.005787372185555862
842,0,0.24344861014148644,0.0007351341306740663,1.1569920019734248e12,5.498861158270221e9,0.0,3.4730490932901006e12,0.791207982959831,0.0033081035880332984
843,0,0.24303096529061882,0.00023725364344735392,1.1625006669794548e12,5.518476580771408e9,0.0,3.489575090610842e12,0.7898506371945112,0.0010676413955130926
844,0,0.24143620932443982,0.00015840981119129294,1.1680289707089993e12,5.538138600767572e9,0.0,3.506160008338832e12,0.7846676803044295,0.0007128441503608182
845,0,0.24114800175213935,0.0006181262792052035,1.1735769597208457e12,5.557847262810267e9,0.0,3.52280397735383e12,0.7837310056944529,0.002781568256423416
846,0,0.24114800216485394,0.0006178713843021594,1.1791446807688467e12,5.577602626575661e9,0.0,3.539507141314162e12,0.7837310070357753,0.0027804212293597174
847,0,0.23958840030442102,0.0005537351585268857,1.1847321805739033e12,5.597404755277595e9,0.0,3.5562696471462197e12,0.7786623009893683,0.0024918082133709857
848,0,0.2397942564817865,0.0007552876356393078,1.190339505914967e12,5.617253689889549e9,0.0,3.573091623111371e12,0.7793313335658062,0.003398794360376885
849,0,0.23820760165845037,0.0011491916203604214,1.1959667035636177e12,5.637149500947009e9,0.0,3.589973222740393e12,0.7741747053899637,0.005171362291621896
850,0,0.23958585812977007,0.0011059316928263563,1.2016138205291416e12,5.657092223345206e9,0.0,3.606914569314284e12,0.7786540389217527,0.004976692617718603
851,0,0.23721987046520837,0.0009080076797671616,1.207280903703818e12,5.677081941098466e9,0.0,3.6239158281709766e12,0.7709645790119272,0.004086034558952227
852,0,0.23760442232666257,0.00037196402576410376,1.2129680000819907e12,5.697118681658906e9,0.0,3.640977116691397e12,0.7722143725616534,0.001673838115938467
853,0,0.23834703262580087,8.116455624318508e-5,1.2186751567639238e12,5.717202510514681e9,0.0,3.6580985847050986e12,0.7746278560338529,0.00036524050309433287
854,0,0.23547514977604883,0.002310259925073087,1.2244024208210745e12,5.737333499877178e9,0.0,3.675280388074036e12,0.7652942367721587,0.010396169662828891
855,0,0.23394346569496743,0.00013087608069963495,1.2301498395061248e12,5.757511683979321e9,0.0,3.6925226502961943e12,0.7603162635086441,0.0005889423631483573
856,0,0.23446559811858314,0.0001585433145334238,1.2359174599535254e12,5.777737114976298e9,0.0,3.7098255104661855e12,0.7620131938853952,0.0007134449154004071
857,0,0.2352796944233984,0.0010030666249264608,1.2417053294750212e12,5.798009855631717e9,0.0,3.7271891168013594e12,0.7646590068760448,0.004513799812169074
858,0,0.23628999160025355,0.00029792429491283415,1.247513495420709e12,5.818329961641134e9,0.0,3.744613611667384e12,0.767942472700824,0.0013406593271077538
859,0,0.23202870866297248,0.0006444430496618979,1.2533420052307312e12,5.838697511517051e9,0.0,3.762099157162415e12,0.7540933031546606,0.0028999937234785405
860,0,0.23173537004042133,0.0005496563880877585,1.2591909062966096e12,5.8591125212789545e9,0.0,3.779645862003291e12,0.7531399526313693,0.0024734537463949133
861,0,0.23099271268243593,0.00034352027762498137,1.265060246122449e12,5.87957506493287e9,0.0,3.797253884784752e12,0.7507263162179167,0.0015458412493124163
862,0,0.23098719465446305,0.000992643033409752,1.270950072289102e12,5.90008519274577e9,0.0,3.8149233638577524e12,0.7507083826270049,0.004466893650343884
863,0,0.2302192359738937,0.0009137255180155825,1.2768604323711914e12,5.920642966314875e9,0.0,3.832654447558546e12,0.7482125169151546,0.004111764831070121
864,0,0.23015616241141634,0.00029390954864184395,1.282791374090116e12,5.941248434739461e9,0.0,3.8504472735247783e12,0.7480075278371031,0.0013225929688882978
865,0,0.2301814861480481,0.0003382424311089427,1.2887429451613423e12,5.961901655861478e9,0.0,3.8683019871588364e12,0.7480898299811563,0.0015220909399902421
866,0,0.22962395263910207,0.0008592451919142638,1.294715193344446e12,5.982602687774853e9,0.0,3.886218734268576e12,0.7462778460770817,0.003866603363614187
867,0,0.2284640221653817,0.00011754399948860073,1.3007081664820164e12,6.00335158584403e9,0.0,3.904197658444758e12,0.7425080720374905,0.0005289479976987033
868,0,0.2282207470883914,0.0008123482459039843,1.3067219125039385e12,6.024148398941074e9,0.0,3.922238897776914e12,0.741717428037272,0.003655567106567929
869,0,0.22820613924281308,0.0006229739139540747,1.3127564793055203e12,6.04499318524757e9,0.0,3.940342598674618e12,0.7416699525391425,0.002803382612793336
870,0,0.2285547860295689,0.0003414842386067771,1.318811914878744e12,6.065885999453764e9,0.0,3.9585089046460303e12,0.742803054596099,0.001536679073730497
871,0,0.22532460734547982,0.001432978946332954,1.3248882673486782e12,6.086826913277315e9,0.0,3.976737974115863e12,0.7323049738728095,0.006448405258498293
872,0,0.22606067211885544,0.0009300545448178542,1.3309855847416694e12,6.107815950567516e9,0.0,3.9950299241532046e12,0.7346971843862802,0.004185245451680344
873,0,0.22506796074726784,0.00014581754792158952,1.3371039152955852e12,6.1288531902719e9,0.0,4.013384919811784e12,0.7314708724286205,0.0006561789656471528
874,0,0.22660702844283576,0.0007834380345171053,1.3432433071826604e12,6.149938669918293e9,0.0,4.0318030903259277e12,0.7364728424392162,0.003525471155326974
875,0,0.22382225292263092,0.00052882700685311,1.3494038087500205e12,6.171072473349024e9,0.0,4.050284605430375e12,0.7274223219985505,0.002379721530838995
876,0,0.2231426335314401,0.00023621419572477926,1.355585468284689e12,6.192254629049125e9,0.0,4.068829586762344e12,0.7252135589771803,0.0010629638807615068
877,0,0.22354801564253135,0.0020027732490340107,1.3617883341359048e12,6.213485196523697e9,0.0,4.0874381832153774e12,0.7265310508382269,0.009012479620653048
878,0,0.2235480169680799,0.002002793626762981,1.3680124548159067e12,6.234764237298513e9,0.0,4.106110545532188e12,0.7265310551462597,0.009012571320433415
879,0,0.22434425594948992,0.001506910950880435,1.3742578787841797e12,6.256091801630039e9,0.0,4.124846814848625e12,0.7291188318358423,0.006781099278961957
880,0,0.2198756719288233,0.0013334201223055165,1.380524654609637e12,6.2774679698213005e9,0.0,4.1436471588331074e12,0.7145959337686757,0.006000390550374824
881,0,0.22185122262630586,0.0004436072696440152,1.3868128309618774e12,6.298892748860483e9,0.0,4.1625116807842085e12,0.721016473535494,0.001996232713398068
882,0,0.22149598195095616,0.0015093508927445463,1.3931224563346003e12,6.320366230089178e9,0.0,4.1814405586040547e12,0.7198619413406075,0.006792079017350458
883,0,0.22002185581021316,0.0006341957788052298,1.3994535796548433e12,6.341888463893335e9,0.0,4.200433933962972e12,0.7150710313831927,0.002853881004623534
884,0,0.21972353710996564,6.989441756692118e-5,1.405806249582028e12,6.363459496034062e9,0.0,4.219491944912083e12,0.7141014956073883,0.0003145248790511453
885,0,0.2185974286860669,0.00043818360685258324,1.4121805149291428e12,6.385079390020125e9,0.0,4.238614745238668e12,0.7104416432297175,0.0019718262308366244
886,0,0.22041176875232246,0.00033928172632557,1.4185764246389932e12,6.406748185677252e9,0.0,4.257802467871052e12,0.716338248445048,0.0015267677684650649
887,0,0.22050154604043545,0.0009931908759238306,1.4249940276261377e12,6.428465957397627e9,0.0,4.2770552765855576e12,0.7166300246314152,0.004469358941657238
888,0,0.21652894256456534,0.0005044497984840746,1.4314333729072847e12,6.450232770060679e9,0.0,4.296373326906599e12,0.7037190633348374,0.0022700240931783355
889,0,0.21702213003530357,0.0003997712621480122,1.4378945095258022e12,6.472048643980262e9,0.0,4.315756734972651e12,0.7053219226147366,0.001798970679666055
890,0,0.21627689874426237,2.5904502533848012e-5,1.444377486593704e12,6.493913657748493e9,0.0,4.335205668802455e12,0.7028999209188527,0.00011657026140231606
891,0,0.21578168627893657,0.0006855677429404127,1.450882353227344e12,6.515827860566413e9,0.0,4.35472027053733e12,0.7012904804065438,0.0030850548432318574
892,0,0.2146742172254914,0.0017167292106890731,1.457409158709486e12,6.537791311184954e9,0.0,4.374300690867492e12,0.6976912059828471,0.0077252814481008295
893,0,0.21486211402998978,0.0001121134644124929,1.4639579522780493e12,6.559804057234518e9,0.0,4.3939470708323755e12,0.6983018705974668,0.000504510589856218
894,0,0.21574617959758174,0.0015724442648720714,1.4705287832740027e12,6.581866156267161e9,0.0,4.413659560428839e12,0.7011750836921407,0.007075999191924321
895,0,0.21339582655028522,0.0004522180441789424,1.4771217010478057e12,6.603977679634044e9,0.0,4.433438322224663e12,0.693536436288427,0.002034981198805241
896,0,0.2127050615673872,0.0007062764662808747,1.4837367551181301e12,6.62613866265134e9,0.0,4.453283486617471e12,0.6912914500940084,0.0031782440982639363
897,0,0.2122125942518674,0.0011024423433087373,1.490373994882241e12,6.648349166552673e9,0.0,4.473195207515507e12,0.6896909313185691,0.004960990544889318
898,0,0.21239690121838656,0.000823091683768033,1.497033469963396e12,6.670609244704307e9,0.0,4.493173631781072e12,0.6902899289597563,0.003703912576956149
899,0,0.2114510155183825,0.0007966063489919921,1.5037152299296702e12,6.692918959624941e9,0.0,4.513218914773152e12,0.6872158004347431,0.003584728570463965
900,0,0.21010251192928833,0.00036982277983568356,1.510419324456246e12,6.715278363647727e9,0.0,4.533331202826708e12,0.6828331637701871,0.001664202509260576
901,0,0.21172821394753574,0.00010531078940223559,1.5171458032445693e12,6.737687498505756e9,0.0,4.553510632909117e12,0.6881166953294912,0.00047389855231006015
902,0,0.21125604474862256,0.0006888817760115692,1.5238947160402876e12,6.760146439811326e9,0.0,4.573757372669529e12,0.6865821454330233,0.003099967992052061
903,0,0.21192571821474965,6.864818723339609e-5,1.5306661127379905e12,6.782655229826042e9,0.0,4.594071559794926e12,0.6887585841979363,0.00030891684255028237
904,0,0.2119852456086362,9.84543976306762e-6,1.5374600431432449e12,6.805213930864272e9,0.0,4.614453350358057e12,0.6889520482280677,4.430447893380429e-5
905,0,0.21200467025812716,5.6043081766710134e-5,1.5442765572376702e12,6.82782259590312e9,0.0,4.634902892054653e12,0.6890151783389132,0.0002521938679501956
906,0,0.20965416653846863,0.00018089304882212462,1.5511157050331616e12,6.850481289612208e9,0.0,4.6554203433555e12,0.681376041250023,0.0008140187196995608
907,0,0.20985534514747883,0.0018217407395359196,1.5579775365056875e12,6.87319004737476e9,0.0,4.67600583646322e12,0.6820298717293062,0.008197833327911639
908,0,0.20920282325342926,0.0007681779151724478,1.564862101828583e12,6.895948938285607e9,0.0,4.696659534134748e12,0.679909175573645,0.003456800618276015
909,0,0.20802367340600966,0.00012091844838007723,1.5717694511543958e12,6.918758016187073e9,0.0,4.717381585559653e12,0.6760769385695314,0.0005441330177103475
910,0,0.20826424519031284,8.641135778262991e-5,1.5786996346600903e12,6.941617328582083e9,0.0,4.738172134349605e12,0.6768587968685167,0.0003888511100218346
911,0,0.2054976975964793,0.0003638224489105335,1.585652702609444e12,6.964526948401731e9,0.0,4.759031347384532e12,0.6678675171885577,0.0016372010200974008
912,0,0.20675858911903944,0.0007353628364088415,1.5926287053189182e12,6.98748690292633e9,0.0,4.779959350149895e12,0.6719654146368782,0.0033091327638397868
913,0,0.20454493610058444,0.0012821282691099604,1.599627693181563e12,7.01049727721129e9,0.0,4.800956320912346e12,0.6647710423268994,0.005769577210994822
914,0,0.20442497033597168,0.0004314951765208662,1.6066497166581653e12,7.033558104486007e9,0.0,4.822022390842045e12,0.664381153591908,0.0019417282943438978
915,0,0.20376384282003185,0.001287943591790137,1.613694826224443e12,7.056669450383115e9,0.0,4.843157720876106e12,0.6622324891651035,0.005795746163055617
916,0,0.20496939522018431,0.0005401582648716456,1.620763072434492e12,7.07983136073435e9,0.0,4.864362453998173e12,0.666150534465599,0.002430712191922405
917,0,0.20601819819343614,0.00011421652973131295,1.6278545058358433e12,7.103043898719537e9,0.0,4.885636749289973e12,0.6695591441286675,0.0005139743837909083
918,0,0.20389675376026653,0.000285466410010376,1.6349691771470781e12,7.126307131631331e9,0.0,4.906980769690484e12,0.6626644497208662,0.001284598845046692
919,0,0.20165514969277973,0.0005615358658189109,1.6421071370407412e12,7.149621102539192e9,0.0,4.928394656192776e12,0.6553792365015341,0.002526911396185099
920,0,0.2016551922243514,0.0005512228336011053,1.6492684362808188e12,7.172985857499849e9,0.0,4.949878552619043e12,0.6553793747291421,0.002480502751204974
921,0,0.20165517351035292,0.0005608854915049817,1.6564531256967793e12,7.196401460593349e9,0.0,4.971432619509695e12,0.655379313908647,0.0025239847117724174
922,0,0.20049563219369795,0.0011299991872112825,1.6636612561320405e12,7.219867971617143e9,0.0,4.993057013698965e12,0.6516108046295184,0.005084996342450771
923,0,0.2017926440085747,0.0001557447720799412,1.6708928786176687e12,7.243385431714398e9,0.0,5.014751874854721e12,0.6558260930278678,0.0007008514743597354
924,0,0.2015889931874059,8.114556439869913e-5,1.6781480440407715e12,7.266953911616483e9,0.0,5.036517370292858e12,0.6551642278590691,0.0003651550397941461
925,0,0.20158852903826685,7.716174128457897e-5,1.6854268034800408e12,7.290573459924372e9,0.0,5.058353646950003e12,0.6551627193743672,0.00034722783578060534
926,0,0.19946028019933293,0.00019216331490324017,1.6927292080200662e12,7.314244141051352e9,0.0,5.080260866593485e12,0.648245910647832,0.0008647349170645808
927,0,0.19946028019933293,0.00019216331490324017,1.7000553088200662e12,7.337965993580398e9,0.0,5.102239167228962e12,0.648245910647832,0.0008647349170645808
928,0,0.1995807252700459,0.001150407511303797,1.707405157080917e12,7.361739080631019e9,0.0,5.124288709744668e12,0.6486373571276491,0.005176833800867087
929,0,0.1995807252700459,0.001150407511303797,1.714778804072917e12,7.385563458444977e9,0.0,5.146409648822467e12,0.6486373571276491,0.005176833800867087
930,0,0.19770631284168028,0.0007423533821155526,1.7221763011067537e12,7.409439189128145e9,0.0,5.168602144782421e12,0.6425455167354609,0.0033405902195199864
931,0,0.19761126086693492,0.00034778496162690686,1.7295976995890193e12,7.433366313681485e9,0.0,5.190866338448443e12,0.6422365978175385,0.0015650323273210809
932,0,0.19567002536734696,0.00011987532301531415,1.7370430508812393e12,7.457344901457146e9,0.0,5.21320239727682e12,0.6359275824438776,0.0005394389535689137
933,0,0.19487419454793356,0.00046356024690263583,1.7445124065663584e12,7.481374996131864e9,0.0,5.23561046482467e12,0.633341132280784,0.002086021111061861
934,0,0.19569170492380356,7.612606068338592e-5,1.7520058180435278e12,7.505456651217291e9,0.0,5.258090694193422e12,0.6359980410023616,0.0003425672730752367
935,0,0.19539583806597516,0.0007309390440608052,1.7595233370551675e12,7.529589932465405e9,0.0,5.280643249799986e12,0.6350364737144193,0.0032892256982736236
936,0,0.19486969588560554,0.0003611347934329677,1.7670650151433193e12,7.553774891764042e9,0.0,5.303268283547824e12,0.6333265116282181,0.0016251065704483546
937,0,0.1944311200526394,0.00036433801074456525,1.774630904081413e12,7.578011583137163e9,0.0,5.325965949318108e12,0.6319011401710781,0.0016395210483505437
938,0,0.1944896032535437,0.00019123703595225194,1.7822210555820425e12,7.602300060283277e9,0.0,5.348736400963672e12,0.6320912105740171,0.0008605666617851337
939,0,0.19425025041501529,0.0002713181133292067,1.7898355214592493e12,7.62664038152816e9,0.0,5.371579796795693e12,0.6313133138487996,0.00122093150998143
940,0,0.19448593596243124,0.0005328183308372925,1.797474353632012e12,7.651032599159102e9,0.0,5.394496289577545e12,0.6320792918779016,0.002397682488767816
941,0,0.19410052319495524,0.0007967114917543422,1.8051376039897737e12,7.675476772672604e9,0.0,5.417486039095146e12,0.6308267003836046,0.00358520171289454
942,0,0.19274591747417724,5.059310195105896e-6,1.8128253245256284e12,7.699972958679893e9,0.0,5.44054920255083e12,0.626424231791076,2.276689587797653e-5
943,0,0.192454252430933,0.0007007844459186534,1.8205375672791697e12,7.724521204604911e9,0.0,5.463685928663261e12,0.6254763204005322,0.0031535300066339407
944,0,0.19112137704851573,0.0008658101101284344,1.8282743843186345e12,7.749121573801331e9,0.0,5.486896381349821e12,0.6211444754076761,0.0038961454955779547
945,0,0.19000657826289485,0.0006852184743514698,1.8360358277749602e12,7.7737741167088375e9,0.0,5.510180712514892e12,0.6175213793544083,0.0030834831345816142
946,0,0.19136683800560517,0.00022778926670452993,1.8438219499403958e12,7.798478880020653e9,0.0,5.533539070559142e12,0.6219422235182168,0.0010250517001703847
947,0,0.19176785391259274,0.0007168074241300156,1.8516328030075676e12,7.823235932052005e9,0.0,5.556971624645682e12,0.6232455252159264,0.00322563340858507
948,0,0.1901109432657687,0.0014507515735299147,1.8594684392430134e12,7.84804533229633e9,0.0,5.580478535773907e12,0.6178605656137482,0.006528382080884616
949,0,0.18930980275990103,7.2991948774883385e-6,1.8673289111098215e12,7.872907124929003e9,0.0,5.604059950447803e12,0.6152568589696783,3.284637694869752e-5
950,0,0.18857720955986026,0.0004641964115058529,1.875214270994747e12,7.897821368156166e9,0.0,5.62771602875361e12,0.6128759310695459,0.002088883851776338
951,0,0.1886564289218755,0.0007841145258889661,1.8831245713601514e12,7.922788114462494e9,0.0,5.651446925493681e12,0.6131333939960955,0.0035285153665003473
952,0,0.19079099194387406,0.0009305322250412903,1.891059864698695e12,7.947807414349398e9,0.0,5.675252793761932e12,0.6200707238175907,0.004187395012685806
953,0,0.18943637059725849,3.382929248942289e-5,1.8990202037346777e12,7.972879344261167e9,0.0,5.699133811346214e12,0.61566820444109,0.00015223181620240301
954,0,0.1882269509245513,0.000559077136610393,1.9070056409905056e12,7.9980039455375e9,0.0,5.72309012305227e12,0.6117375905047917,0.0025158471147467684
955,0,0.18935723247804093,0.00028940499767379476,1.915016229177015e12,8.023181265140963e9,0.0,5.7471218790326045e12,0.615411005553633,0.0013023224895320764
956,0,0.18727018581263,0.0006789507769569682,1.92305202116662e12,8.048411379463479e9,0.0,5.771229257600466e12,0.6086281038910475,0.003055278496306357
957,0,0.1860724489040511,0.00047746728635577836,1.9311130695831519e12,8.073694328140569e9,0.0,5.795412402447373e12,0.6047354589381662,0.0021486027886010025
958,0,0.18675645779084257,0.0002579738439805558,1.9391994274226228e12,8.099030162742592e9,0.0,5.81967146848478e12,0.6069584878202383,0.001160882297912501
959,0,0.18680192949038543,0.0002524371659446019,1.9473111475588938e12,8.124418948036205e9,0.0,5.844006623607827e12,0.6071062708437527,0.0011359672467507087
960,0,0.18493026108817656,0.0003361703637491624,1.955448282990655e12,8.149860744110011e9,0.0,5.868418031354955e12,0.6010233485365738,0.001512766636871231
961,0,0.18500726925645905,0.0005762367258628854,1.963610886736969e12,8.1753555916647835e9,0.0,5.892905836852888e12,0.6012736250834919,0.002593065266382984
962,0,0.18494628838067972,0.0012039376187431006,1.9717990118789243e12,8.200903553811918e9,0.0,5.917470206888141e12,0.6010754372372091,0.0054177192843439526
963,0,0.18494634764350626,0.0012088194403679269,1.9800127115590078e12,8.226504685095993e9,0.0,5.942111300188434e12,0.6010756298413953,0.0054396874816556706
964,0,0.18393402963927233,0.0007195477972907147,1.9882520389968533e12,8.252159044812579e9,0.0,5.966829280202473e12,0.5977855963276351,0.003237965087808216
965,0,0.18306978118185735,0.0007170938357048294,1.9965170473967405e12,8.277866683834866e9,0.0,5.991624302503905e12,0.5949767888410364,0.003226922260671732
966,0,0.18366759862157386,0.00045085330818716044,2.0048077901489846e12,8.303627652543459e9,0.0,6.016496522207997e12,0.596919695520115,0.0020288398868422222
967,0,0.183436561345755,0.0005112209490900726,2.0131243205250684e12,8.329442014762668e9,0.0,6.041446107750432e12,0.5961688243737038,0.002300494270905327
968,0,0.1814425120297734,0.0013413340761821728,2.0214666919946729e12,8.355309829216251e9,0.0,6.066473222686658e12,0.5896881640967636,0.006036003342819778
969,0,0.17926418034002012,0.00029979655715255734,2.029834957993546e12,8.38123114526813e9,0.0,6.091578021771272e12,0.5826085861050654,0.001349084507186508
970,0,0.18190904369797245,0.00033450108767075007,2.0382291721078403e12,8.407205999687004e9,0.0,6.116760647588553e12,0.5912043920184105,0.0015052548945183753
971,0,0.1811437566616097,0.00024445937377318605,2.0466493878799768e12,8.4332344782092905e9,0.0,6.142021290461244e12,0.5887172091502315,0.0011000671819793371
972,0,0.18079413605235198,0.0007597715302988261,2.0550956589540088e12,8.459316621917534e9,0.0,6.167360097549834e12,0.5875809421701439,0.0034189718863447175
973,0,0.1800088664458599,0.001073047227691859,2.063568039028916e12,8.4854524892449465e9,0.0,6.192777233006417e12,0.5850288159490447,0.0048287125246133655
974,0,0.18056069443943606,0.0010551914078108086,2.0720665818852168e12,8.51164212889537e9,0.0,6.218272851658873e12,0.5868222569281673,0.004748361335148638
975,0,0.17891061340720807,0.0012200757131434967,2.0805913412278726e12,8.53788560922953e9,0.0,6.24384712777092e12,0.5814594935734262,0.005490340709145735
976,0,0.17938149450361263,0.00020030577865974477,2.0891423710448313e12,8.564182969546556e9,0.0,6.269500207232608e12,0.582989857136741,0.0009013760039688515
977,0,0.17917649690497933,0.00023179656364818828,2.0977197251496238e12,8.590534275405409e9,0.0,6.29523226192146e12,0.5823236149411828,0.0010430845364168473
978,0,0.17748808243920428,2.7623800505837456e-5,2.1063234575813604e12,8.616939585057795e9,0.0,6.321043456605163e12,0.5768362679274139,0.00012430710227626855
979,0,0.1784613443882824,0.0011424107437534932,2.1149536223347253e12,8.643398938489515e9,0.0,6.34693393844651e12,0.5799993692619178,0.005140848346890719
980,0,0.1785313125329159,0.0011167292646750895,2.123610273478504e12,8.669912404117785e9,0.0,6.372903882556925e12,0.5802267657319767,0.005025281691037903
981,0,0.1778194342913335,0.00010499345142125222,2.1322934652227065e12,8.696480036771158e9,0.0,6.398953450849799e12,0.5779131614468339,0.00047247053139563497
982,0,0.17833085017236447,0.0005629263846224211,2.1410032516472493e12,8.723101884275768e9,0.0,6.425082798711556e12,0.5795752630601845,0.0025331687308008948
983,0,0.17659013304952045,0.0008476652591024765,2.1497396870976692e12,8.749778014731995e9,0.0,6.451292101383882e12,0.5739179324109415,0.0038144936659611443
984,0,0.1773013422108129,0.0012930408590733078,2.1585028257774497e12,8.776508466071423e9,0.0,6.47758150483683e12,0.5762293621851419,0.005818683865829885
985,0,0.17661774223105114,0.00027270857531771424,2.1672927221343955e12,8.803293307753729e9,0.0,6.503951186003027e12,0.5740076622509163,0.0012271885889297142
986,0,0.17529004709491963,0.00027851318181671336,2.176109430547272e12,8.830132592208391e9,0.0,6.530401305370201e12,0.5696926530584888,0.0012533093181752101
987,0,0.17529004707761897,0.00027915761530741823,2.1849530054912717e12,8.85702636750788e9,0.0,6.556932019239005e12,0.5696926530022617,0.001256209268883382
988,0,0.17527909095163693,0.00026812573933598406,2.1938235014737502e12,8.883974693816809e9,0.0,6.583543496017257e12,0.56965704559282,0.0012065658270119283
989,0,0.17529946308147595,0.00021573531972959165,2.2027209730743633e12,8.91097762624398e9,0.0,6.610235899280934e12,0.5697232550147968,0.0009708089387831624
990,0,0.17391873548088765,0.0006141446998370824,2.211645474952453e12,8.938035225278849e9,0.0,6.637009398073607e12,0.5652358903128849,0.002763651149266871
991,0,0.1741359136117816,2.7234052460169134e-6,2.220597061772469e12,8.965147535253973e9,0.0,6.663864145664219e12,0.5659417192382902,1.225532360707611e-5
992,0,0.1733234498179125,0.0006446132987088626,2.229575788279238e12,8.992314620988804e9,0.0,6.690800315741654e12,0.5633012119082157,0.0029007598441898818
993,0,0.17254274847389142,0.0005028172364438628,2.238581709308831e12,9.01953653389337e9,0.0,6.717818068847284e12,0.5607639325401471,0.0022626775639973825
994,0,0.17212687285621533,0.0006608805151042751,2.2476148796502715e12,9.046813328016525e9,0.0,6.744917568398154e12,0.5594123367826999,0.002973962317969238
995,0,0.17212687285621533,0.0006608805151042751,2.2566753542582715e12,9.074145058448883e9,0.0,6.772098978898367e12,0.5594123367826999,0.002973962317969238
996,0,0.17254273871678794,0.0005027127764509077,2.2657631881088154e12,9.101531780448391e9,0.0,6.799362465217782e12,0.5607639008295608,0.0022622074940290846
997,0,0.1714800231806763,0.00048310425434004364,2.2748784361656494e12,9.128973556137114e9,0.0,6.826708199303054e12,0.5573100753371979,0.0021739691445301964
998,0,0.17018868181683805,0.0004233813758835941,2.2840211535827266e12,9.15647043622827e9,0.0,6.854136341773086e12,0.5531132159047236,0.0019052161914761736
999,0,0.17050315462466947,0.00022714878930066762,2.293191395431315e12,9.1840224694028e9,0.0,6.881647051502082e12,0.5541352525301758,0.0010221695518530043
1000,0,0.1703433859278607,0.000565800443585264,2.3023892169427812e12,9.211629718397726e9,0.0,6.909240501454945e12,0.5536160042655472,0.002546101996133688
1001,0,0.1707420083612678,0.0012582921266116563,2.3116146733010103e12,9.23929223474993e9,0.0,6.93691685368367e12,0.5549115271741203,0.0056623145697524534
1002,0,0.17048660392977305,0.0007788223286182387,2.3208678198362563e12,9.267010078135477e9,0.0,6.964676278455492e12,0.5540814627717624,0.0035047004787820742
1003,0,0.17048660392977305,0.0007788223286182387,2.3301487119082563e12,9.294783300492405e9,0.0,6.992518938485627e12,0.5540814627717624,0.0035047004787820742
1004,0,0.16943941690558736,0.00026833860441626174,2.339457404916509e12,9.322611961798903e9,0.0,7.020445004729589e12,0.5506781049431589,0.0012075237198731778
1005,0,0.16943941690558736,0.00026833860441626174,2.348793954324509e12,9.350496109755575e9,0.0,7.048454635979845e12,0.5506781049431589,0.0012075237198731778
1006,0,0.1685933975540197,0.0004117121004572101,2.358158415638234e12,9.378435806439327e9,0.0,7.076548005639729e12,0.547928542050564,0.0018527044520574455
1007,0,0.16910273770747755,0.0003422050560206724,2.367550844448046e12,9.406431099210308e9,0.0,7.104725272456733e12,0.549583897549302,0.0015399227520930259
1008,0,0.16725666210865112,0.0005623752591588909,2.3769712964188057e12,9.434482056627968e9,0.0,7.132986616662187e12,0.5435841518531161,0.002530688666215009
1009,0,0.16662267367971542,0.0005368124892364908,2.386419827159845e12,9.462588721171762e9,0.0,7.161332192502463e12,0.5415236894590751,0.002415656201564209
1010,0,0.16662267367971542,0.0005368124892364908,2.395896492447845e12,9.490751150193617e9,0.0,7.189762169247707e12,0.5415236894590751,0.002415656201564209
1011,0,0.16667750567629358,0.00022232336157298896,2.4054013480802085e12,9.518969401015944e9,0.0,7.21827671634691e12,0.5417018934479542,0.0010004551270784503
1012,0,0.16627644159444993,0.0003351991923261317,2.414934449867367e12,9.54724353070895e9,0.0,7.24687600321009e12,0.5403984351819623,0.0015083963654675926
1013,0,0.16628893043073947,0.0005522099977429201,2.42449585375927e12,9.5755735914421e9,0.0,7.275560194371578e12,0.5404390238999033,0.0024849449898431404
1014,0,0.16664689230283322,0.0003987252715342527,2.4340856157108965e12,9.603959638719837e9,0.0,7.304329457951018e12,0.541602399984208,0.001794263721904137
1015,0,0.1666278047241576,0.000631255208645598,2.4437037917039917e12,9.632401730367254e9,0.0,7.333183964618771e12,0.5415403653535122,0.002840648438905191
1016,0,0.16445406846522376,0.0013619239013848744,2.453350437878133e12,9.660899927944061e9,0.0,7.362123888913033e12,0.5344757225119772,0.006128657556231935
1017,0,0.16645990924976584,0.0003512504131998589,2.4630256102823325e12,9.689454264268852e9,0.0,7.39114937647909e12,0.540994705061739,0.001580626859399365
1018,0,0.16575616598805207,0.000289931378039536,2.4727293651667383e12,9.718064819016563e9,0.0,7.420260620592123e12,0.5387075394611692,0.001304691201177912
1019,0,0.16279847722254526,0.0007347991724955981,2.482461758701405e12,9.746731645773188e9,0.0,7.449457788341475e12,0.5290950509732721,0.0033065962762301913
1020,0,0.16333049247451373,0.0009413564399488834,2.4922228472060415e12,9.775454779539503e9,0.0,7.478741027924252e12,0.5308241005421697,0.004236103979769975
1021,0,0.16326745609751553,0.0003551281670140932,2.502012687065217e12,9.804234289995472e9,0.0,7.50811052302016e12,0.5306192323169254,0.0015980767515634195
1022,0,0.16252346637896237,0.00045383740253469846,2.511831334602632e12,9.83307023267775e9,0.0,7.537566443194028e12,0.5282012657316277,0.002042268311406143
1023,0,0.16209386069552115,0.0004125766076763408,2.5216788463503745e12,9.861962659355717e9,0.0,7.567108954170523e12,0.5268050472604437,0.0018565947345435335
1024,0,0.16102789828030237,0.0001928979624465088,2.5315552787440234e12,9.890911628614006e9,0.0,7.596738228956719e12,0.5233406694109827,0.0008680408310092896
1025,0,0.16152573368168327,0.0006020375024808091,2.541460688442429e12,9.91991718802226e9,0.0,7.626454429280387e12,0.5249586344654706,0.002709168761163641
1026,0,0.16221949165853056,0.0013442090611216284,2.5513951320153345e12,9.948979397591825e9,0.0,7.656257729913879e12,0.5272133478902243,0.006048940775047328
1027,0,0.1623860772250062,0.001097066592629481,2.561358666140336e12,9.978098315165998e9,0.0,7.686148303535145e12,0.5277547509812701,0.004936799666832664
1028,0,0.16238600719660456,0.00110296758461631,2.571351347556211e12,1.000727399470612e10,0.0,7.71612631900168e12,0.5277545233889649,0.004963354130773395
1029,0,0.16238600719660456,0.00110296758461631,2.581373233068211e12,1.0036506490891094e10,0.0,7.746191946058725e12,0.5277545233889649,0.004963354130773395
1030,0,0.16238612434850627,0.0011023290073705616,2.5914243795004014e12,1.0065795858977211e10,0.0,7.776345355246126e12,0.5277549041326454,0.004960480533167527
1031,0,0.1623860584033674,0.0011027112085961466,2.601504843756294e12,1.0095142154221771e10,0.0,7.806586717246353e12,0.527754689810944,0.00496220043868266
1032,0,0.15970601537888285,0.0002450789276553511,2.6116146828275225e12,1.0124545441305656e10,0.0,7.836916212599915e12,0.5190445499813693,0.00110285517444908
1033,0,0.15964494380779345,0.0002520235576033737,2.6217539536969595e12,1.015400575685559e10,0.0,7.867333993134867e12,0.5188460673753287,0.0011341060092151817
1034,0,0.15930140049814434,0.0001309480831123283,2.6319227133905156e12,1.0183523166315718e10,0.0,7.897840240579936e12,0.517729551618969,0.0005892663740054774
1035,0,0.1574097833070151,0.0006157681943130802,2.642121019055155e12,1.0213097729304861e10,0.0,7.928435130775377e12,0.511581795747799,0.002770956874408861
1036,0,0.1574102602635277,0.0006154446780329386,2.652348927903926e12,1.0242729489190273e10,0.0,7.959118822897197e12,0.511583345856465,0.002769501051148224
1037,0,0.15835503122368946,3.363281621442302e-5,2.6626064971345156e12,1.0272418504505836e10,0.0,7.989891492038037e12,0.5146538514769907,0.00015134767296490358
1038,0,0.1569232393437816,0.0011892804874692265,2.672893784027893e12,1.030216484195558e10,0.0,8.020753321922e12,0.5100005278672902,0.005351762193611519
1039,0,0.15817774618126043,0.00043629039586528303,2.683210845928006e12,1.0331968539359598e10,0.0,8.051704466466617e12,0.5140776750890964,0.0019633067813937736
1040,0,0.15755677670525164,1.6400253208010988e-5,2.693557740253019e12,1.036182966769097e10,0.0,8.082745114145588e12,0.5120595242920678,7.380113943604945e-5
1041,0,0.15640448217020492,0.0011012374918395068,2.703934524437473e12,1.0391748277536905e10,0.0,8.113875432478445e12,0.508314567053166,0.00495556871327778
1042,0,0.1568733667683511,0.00048165290698510416,2.714341255980369e12,1.0421724416784496e10,0.0,8.145095586309076e12,0.509838441997141,0.0021674380814329687
1043,0,0.15704659379631775,0.00012472189545509327,2.7247779924685547e12,1.0451758147252428e10,0.0,8.176405755115729e12,0.5104014298380327,0.0005612485295479197
1044,0,0.15695596849125476,5.3622278865239625e-6,2.7352447914820947e12,1.0481849524097961e10,0.0,8.207806111676177e12,0.510106897596578,2.413002548935783e-5
1045,0,0.15662867194388358,0.00022925789233644786,2.7457417107449883e12,1.0511998602482855e10,0.0,8.239296828849596e12,0.5090431838176216,0.0010316605155140154
1046,0,0.15573006924418306,0.0007544465981535381,2.756268807963468e12,1.0542205438804043e10,0.0,8.270878081025562e12,0.5061227250435949,0.003395009691690921
1047,0,0.15553218640779146,6.642273210959084e-5,2.7668261408999116e12,1.0572470083949272e10,0.0,8.302550036994977e12,0.5054796058253223,0.0002989022944931588
1048,0,0.15466975046294912,0.0008695644130912693,2.7774137673838145e12,1.0602792597834555e10,0.0,8.334312875146799e12,0.5026766890045846,0.003913039858910712
1049,0,0.15560593823380145,0.0005261009807544246,2.7880317453869585e12,1.0633173027289639e10,0.0,8.366166760239871e12,0.5057192992598547,0.0023674544133949105
1050,0,0.1536572373497495,0.0001695572661345849,2.798680132793397e12,1.0663611443621655e10,0.0,8.39811188300934e12,0.4993860213866859,0.0007630076976056321
1051,0,0.15280295383313286,0.0005879215039989481,2.809358987609444e12,1.0694107888406446e10,0.0,8.430148403105732e12,0.4966095999576818,0.0026456467679952665
1052,0,0.15280295383313286,0.0005879215039989481,2.820068367921444e12,1.0724662417774948e10,0.0,8.462276495577803e12,0.4966095999576818,0.0026456467679952665
1053,0,0.15258751349152375,0.000269490570647294,2.8308083318366475e12,1.07552750906124e10,0.0,8.49449633857821e12,0.49590941884745215,0.001212707567912823
1054,0,0.152611892907875,0.0007248158590959525,2.8415789374997314e12,1.0785945960609123e10,0.0,8.526808104982284e12,0.4959886519505937,0.0032616713659317864
1055,0,0.15362665624031518,0.00058492202123166,2.852380243167589e12,1.0816675080468094e10,0.0,8.559211966726251e12,0.49928663278102436,0.00263214909554247
1056,0,0.15149374330452625,0.0020954592697064456,2.8632123070439443e12,1.0847462519468285e10,0.0,8.591708113514563e12,0.4923546657397103,0.009429566713679005
1057,0,0.1511867241866478,0.00032935297261588945,2.8740751876540874e12,1.0878308316104841e10,0.0,8.624296702468729e12,0.49135685360660536,0.0014820883767715026
1058,0,0.15274141233491306,0.0010041790499187423,2.8849689432131313e12,1.0909212525331692e10,0.0,8.656977908587799e12,0.49640959008846747,0.00451880572463434
1059,0,0.1506361352863369,0.00010856925971437049,2.8958936322252456e12,1.0940175221234943e10,0.0,8.689751927062559e12,0.4895674396805949,0.0004885616687146672
1060,0,0.15086964101967956,2.8527969404629032e-5,2.906849313147983e12,1.0971196438676327e10,0.0,8.722618911848924e12,0.4903263333139586,0.00012837586232083064
1061,0,0.1503548956154957,0.00028550318273982533,2.9178360446169683e12,1.1002276243367414e10,0.0,8.755579049595857e12,0.488653410750361,0.001284764322329214
1062,0,0.15258588459858344,0.00031916379960154494,2.928853885169981e12,1.1033414678715416e10,0.0,8.788632503625791e12,0.49590412494539615,0.0014362370982069523
1063,0,0.15001150382863243,0.0002151374608617542,2.93990289353987e12,1.1064611825605915e10,0.0,8.821779477079219e12,0.4875373874430554,0.0009681185738778939
1064,0,0.1495710257437053,0.00015303216043557628,2.9509831284250884e12,1.1095867715708134e10,0.0,8.855020121088367e12,0.4861058336670422,0.0006886447219600932
1065,0,0.1491964084560024,0.0005579405489786395,2.9620946485687607e12,1.1127182411297289e10,0.0,8.888354619462852e12,0.48488832748200783,0.0025107324704038776
1066,0,0.1491007788326602,0.0004083734465296536,2.9732375128696514e12,1.1158555966916164e10,0.0,8.92178314786298e12,0.48457753120614566,0.0018376805093834412
1067,0,0.14949996181541914,0.0011215505387757157,2.9844117801566147e12,1.1189988437058891e10,0.0,8.955305882185223e12,0.4858748759001122,0.005046977424490721
1068,0,0.14756485098742744,1.2926098405804174e-5,2.9956175093592905e12,1.1221479886513668e10,0.0,8.988923009437307e12,0.4795857657091392,5.816744282611878e-5
1069,0,0.14915413323919952,0.00017722719621727525,3.006854759564391e12,1.1253030350842882e10,0.0,9.02263468548665e12,0.4847509330273984,0.0007975223829777387
1070,0,0.14889510434547445,0.00028378076511302965,3.018123589783817e12,1.1284639903305035e10,0.0,9.05644110675257e12,0.48390908912279196,0.0012770134430086335
1071,0,0.14771839752797156,0.0008068525537966017,3.0294240590961646e12,1.1316308596021517e10,0.0,9.09034244724288e12,0.4800847919659076,0.0036308364920847077
1072,0,0.14750016423931275,0.0012125765234045618,3.040756226684833e12,1.1348036477948322e10,0.0,9.12433887767577e12,0.4793755337777664,0.005456594355320529
1073,0,0.14786730069098808,0.0001406604527974669,3.052120151826653e12,1.1379823605622723e10,0.0,9.15843057700653e12,0.48056872724571126,0.000632972037588601
1074,0,0.14684841768339976,1.043446346328966e-5,3.0635158936989946e12,1.1411670040826336e10,0.0,9.19261773014849e12,0.47725735747104925,4.695508558480347e-5
1075,0,0.14730184535176158,0.00043720179521361535,3.074943511667751e12,1.144357582926748e10,0.0,9.22690050479479e12,0.4787309973932251,0.001967408078461269
1076,0,0.14657363481299499,0.00023902201664996025,3.086403065148261e12,1.147554103505907e10,0.0,9.261279088575299e12,0.4763643131422337,0.0010755990749248211
1077,0,0.14631608828450338,0.0003179238661033257,3.097894613545497e12,1.1507565707918598e10,0.0,9.295753653882832e12,0.475527286924636,0.0014306573974649656
1078,0,0.14661055137241513,0.0005301366307718836,3.1094182163840703e12,1.1539649902820398e10,0.0,9.330324378856318e12,0.4764842919603492,0.002385614838473476
1079,0,0.14706141441548395,0.0015194545865379453,3.1209739331870664e12,1.1571793676292196e10,0.0,9.364991443532213e12,0.47794959685032284,0.006837545639420754
1080,0,0.14706209155280586,0.0015384522598942323,3.1325618236041133e12,1.1603997085663206e10,0.0,9.399755028912148e12,0.47795179754661904,0.006923035169524045
1081,0,0.14563507975164847,1.1324299700570434e-5,3.144181947302105e12,1.1636260189446283e10,0.0,9.434615317489326e12,0.4733140091928575,5.095934865256695e-5
1082,0,0.14470850244627903,0.0015525021389304998,3.1558343639123735e12,1.166858303631449e10,0.0,9.469572481379904e12,0.47030263295040686,0.006986259625187249
1083,0,0.14469479160282045,0.00015667514485941895,3.1675191332922554e12,1.170096568031049e10,0.0,9.504626698484004e12,0.4702580727091665,0.0007050381518673853
1084,0,0.1445206979131478,8.543161633295208e-5,3.179236315256937e12,1.1733408180125906e10,0.0,9.539778151999545e12,0.46969226821773036,0.0003844422734982844
1085,0,0.14463950415835083,0.0011063712175678098,3.1909859696251753e12,1.1765910589514673e10,0.0,9.575027019998244e12,0.47007838851464023,0.004978670479055144
1086,0,0.14463950299947806,0.0011063375704396332,3.2027681564011733e12,1.179847296511352e10,0.0,9.61037348371211e12,0.4700783847483037,0.00497851906697835
1087,0,0.14487480478995285,0.0019650250512263517,3.2145829355656646e12,1.18310953609277e10,0.0,9.645817721762746e12,0.47084311556734676,0.008842612730518583
1088,0,0.14266130396364352,0.0004109615103033179,3.2264303671569478e12,1.186377784120349e10,0.0,9.68135992407245e12,0.4636492378818414,0.0018493267963649305
1089,0,0.14235552244222316,0.0008171702529990998,3.238310511282254e12,1.1896520446622147e10,0.0,9.717000255089264e12,0.46265544793722524,0.0036772661384959493
1090,0,0.1419236357202004,0.0012028876476344874,3.2502234280976846e12,1.19293232391939e10,0.0,9.752738902623664e12,0.46125181609065125,0.005412994414355193
1091,0,0.1419233619235456,0.0012031449005007744,3.262169177825238e12,1.196218627234634e10,0.0,9.78857604530462e12,0.4612509262515232,0.005414152052253485
1092,0,0.14192336660416058,0.0012031420093675744,3.274147820737245e12,1.199510960271332e10,0.0,9.8245118654257e12,0.46125094146352186,0.005414139042154084
1093,0,0.14197627534387414,0.0007273153407629379,3.2861594171443257e12,1.2028093285370222e10,0.0,9.860546543765326e12,0.4614228948675909,0.0032729190334332206
1094,0,0.141249398422651,0.0004509827459406729,3.298204027455676e12,1.206113737825415e10,0.0,9.896680264354365e12,0.45906054487361575,0.002029422356733028
1095,0,0.14202217713367377,0.0012094224609083871,3.3102817120822793e12,1.2094241929122923e10,0.0,9.93291320030732e12,0.46157207568443975,0.005442401074087742
1096,0,0.14123570099882726,0.001742324640773223,3.322392531462736e12,1.2127407003245138e10,0.0,9.969245544093936e12,0.4590160282461886,0.007840460883479504
1097,0,0.14017716413054582,0.00027707917796471193,3.3345365462669707e12,1.2160632651691277e10,0.0,1.000567747263836e13,0.4555757834242739,0.0012468563008412037
1098,0,0.14065656763486428,0.0016427526895108555,3.3467138169905977e12,1.2193918923658356e10,0.0,1.0042209161186277e13,0.45713384481330893,0.0073923871027988496
1099,0,0.1406565243424846,0.0016424244711375426,3.358924404334528e12,1.2227265881069036e10,0.0,1.0078840798960344e13,0.45713370411307497,0.007390910120118941
1100,0,0.1402622628298935,0.0009414250254990449,3.3711683689970605e12,1.2260673578868446e10,0.0,1.011557256775823e13,0.4558523541971539,0.004236412614745702
1101,0,0.13894406099326714,0.0007148590880407715,3.3834457717660845e12,1.2294142073946232e10,0.0,1.0152404651648717e13,0.4515681982281182,0.003216865896183472
1102,0,0.13899231611567198,0.00017091293018993209,3.395756673429308e12,1.232767141412777e10,0.0,1.0189337224939494e13,0.4517250273759339,0.0007691081858546944
1103,0,0.13899795222803013,0.00017346351229586762,3.408101134902509e12,1.2361261659203238e10,0.0,1.0226370475198664e13,0.4517433447410979,0.0007805858053314043
1104,0,0.13929436355600316,0.0005967250512635318,3.420479217106078e12,1.2394912863321844e10,0.0,1.0263504584001238e13,0.45270668155701027,0.002685262730685893
1105,0,0.139199074597532,0.0006962956218745265,3.4328909809664165e12,1.242862508393345e10,0.0,1.0300739736780047e13,0.452396992441979,0.003133330298435369
1106,0,0.13895556499847417,0.0005193244639186793,3.445336487609088e12,1.2462398375478348e10,0.0,1.0338076115669965e13,0.45160558624504105,0.002336960087634057
1107,0,0.13853188461686966,8.880551651514745e-5,3.4578157980775474e12,1.2496232793280846e10,0.0,1.037551390408435e13,0.4502286250048264,0.00039962482431816354
1108,0,0.13827840887420617,3.807131861893742e-5,3.470328973575603e12,1.2530128391425875e10,0.0,1.0413053284124266e13,0.44940482884117006,0.0001713209337852184
1109,0,0.1385066849451393,7.823773851001192e-6,3.482876075276404e12,1.2564085224134132e10,0.0,1.0450694438288348e13,0.4501467260717027,3.5206982329505365e-5
1110,0,0.13719081038733683,0.0011994039916322745,3.4954571644454673e12,1.259810335316204e10,0.0,1.0488437557564398e13,0.44587013375884466,0.005397317962345235
1111,0,0.1385791779701239,0.00023331402599016058,3.508072302426733e12,1.2632182820062057e10,0.0,1.0526282810662213e13,0.45038232840290265,0.0010499131169557226
1112,0,0.13850601040758193,0.0003422168083488941,3.5207215505551943e12,1.2666323693463034e10,0.0,1.05642303965757e13,0.45014453382464126,0.0015399756375700235
1113,0,0.13820241622498927,4.017459575169025e-5,3.5334049703154883e12,1.2700526024634615e10,0.0,1.0602280495102838e13,0.4491578527312151,0.0001807856808826061
1114,0,0.13610370972411445,0.0012586029655849984,3.5461226231242627e12,1.2734789873808079e10,0.0,1.0640433296297938e13,0.44233705660337197,0.005663713345132493
1115,0,0.1385120279956782,4.873079270491937e-5,3.558874570557127e12,1.276911527593384e10,0.0,1.0678688962109104e13,0.4501640909859541,0.00021928856717213716
1116,0,0.13627829680660178,0.0006254855285030506,3.5716608742268276e12,1.2803502315729517e10,0.0,1.0717047710127312e13,0.4429044646214558,0.002814684878263728
1117,0,0.13534354535821036,0.001024752136200337,3.5844815957374863e12,1.2837951029189821e10,0.0,1.0755509703867545e13,0.43986652241418367,0.004611384612901516
1118,0,0.13690762585182595,3.6457549089993885e-5,3.597336796887974e12,1.2872461467775848e10,0.0,1.0794075124085424e13,0.4449497840184343,0.0001640589709049725
1119,0,0.13539877439612927,0.0007342529853703421,3.6102265392923027e12,1.290703370455805e10,0.0,1.0832744176108156e13,0.4400460167874201,0.0033041384341665394
1120,0,0.13303021440414675,0.0004275919675237067,3.6231508848795566e12,1.2941667787580948e10,0.0,1.0871517037211105e13,0.4323481968134769,0.0019241638538566802
1121,0,0.13303052243553415,0.00042638931958712684,3.636109895472062e12,1.2976363761857672e10,0.0,1.0910393881570387e13,0.432349197915486,0.0019187519381420708
1122,0,0.1345455564446938,0.00028807537892028794,3.649103633056683e12,1.301112168532376e10,0.0,1.0949374897876574e13,0.4372730584452548,0.0012963392051412957
1123,0,0.13428738061721227,0.0005462390589374337,3.6621321595219263e12,1.3045941623615248e10,0.0,1.0988460283797998e13,0.4364339870059399,0.0024580757652184516
1124,0,0.13520693941851272,0.00014011307558249112,3.6751955369869565e12,1.308082362257134e10,0.0,1.102765021478323e13,0.43942255311016637,0.00063050884012121
1125,0,0.13243756542217408,0.00020898354151349836,3.6882938275007886e12,1.3115767752905964e10,0.0,1.106694489451842e13,0.43042208762206574,0.0009404259368107426
1126,0,0.13243777989768635,0.00020891498934051407,3.70142709322114e12,1.3150774049289803e10,0.0,1.1106344486279178e13,0.43042278466748063,0.0009401174520323134
1127,0,0.13243756542217408,0.00020898354151349836,3.7145953963407886e12,1.3185842575736982e10,0.0,1.1145849186514791e13,0.43042208762206574,0.0009404259368107426
1128,0,0.13243777989768635,0.00020891498934051407,3.72779879913314e12,1.3220973387456654e10,0.0,1.1185459181917965e13,0.43042278466748063,0.0009401174520323134
1129,0,0.13097783735479318,0.00037486925083030087,3.741037363859971e12,1.3256166544246477e10,0.0,1.1225174664594303e13,0.42567797140307784,0.001686911628736354
1130,0,0.13097783735479318,0.00037486925083030087,3.754311152979971e12,1.329142209215097e10,0.0,1.1264995811150625e13,0.42567797140307784,0.001686911628736354
1131,0,0.13135332991788595,0.000510754696931081,3.7676202288515376e12,1.3326740089781515e10,0.0,1.1304922812691357e13,0.42689832223312935,0.0022983961361898644
1132,0,0.1334766661095823,0.00033388272722929206,3.780964653986803e12,1.336212058798163e10,0.0,1.1344955851608402e13,0.4337991648561425,0.0015024722725318143
1133,0,0.13358436797599266,0.0015328842849565173,3.794344490881107e12,1.3397563653839745e10,0.0,1.1385095128919322e13,0.43414919592197615,0.006897979282304328
1134,0,0.13070237231456583,0.002045523717297027,3.8077598021325034e12,1.3433069345699263e10,0.0,1.1425340835890459e13,0.4247827100223389,0.009204856727836622
1135,0,0.13070237432704437,0.0020455251304451402,3.821210650428507e12,1.3468637700205908e10,0.0,1.14656931393052e13,0.42478271656289424,0.009204863087003131
1136,0,0.13070237460289308,0.0020455087423831356,3.8346970984445073e12,1.3504268781652153e10,0.0,1.1506152237512338e13,0.4247827174594025,0.00920478934072411
1137,0,0.130702376304824,0.0020455582487894208,3.84821920892451e12,1.35399626452424e10,0.0,1.1546718318716098e13,0.42478272299067804,0.009205012119552394
1138,0,0.13070237477857033,0.0020455102399353194,3.861777044676508e12,1.3575719346180256e10,0.0,1.1587391571276623e13,0.42478271803035356,0.009204796079708937
1139,0,0.13054692430492149,0.0003338296067001398,3.875370668641294e12,1.3611538940219599e10,0.0,1.1628172184268828e13,0.42427750399099484,0.001502233230150629
1140,0,0.13137729877203463,0.0006331654103675088,3.889000143586705e12,1.3647421478836935e10,0.0,1.16690603422874e13,0.4269762210091126,0.00284924434665379
1141,0,0.13137729877203463,0.0006331654103675088,3.902665532586705e12,1.3683367023028322e10,0.0,1.1710056240688611e13,0.4269762210091126,0.00284924434665379
1142,0,0.13137729877203463,0.0006331654103675088,3.916366898658705e12,1.371937562537268e10,0.0,1.1751160065516896e13,0.4269762210091126,0.00284924434665379
1143,0,0.1292357407440367,0.00043637565031781145,3.930104304889825e12,1.3755447347810472e10,0.0,1.1792372013657543e13,0.4200161574181193,0.0019636904264301513
1144,0,0.1291172046397644,0.0004012655146621157,3.943877814407281e12,1.3791582232433462e10,0.0,1.18336922594966e13,0.4196309150792343,0.0018056948159795205
1145,0,0.12878019565810625,0.0005004660393704986,3.9576874904299453e12,1.3827780341483416e10,0.0,1.1875121000568566e13,0.4185356358888453,0.0022520971771672438
1146,0,0.12878019565810625,0.0005004660393704986,3.9715333961899453e12,1.386404172842819e10,0.0,1.191665842458876e13,0.4185356358888453,0.0022520971771672438
1147,0,0.12878019565810625,0.0005004660393704986,3.9854155949979453e12,1.3900366449511877e10,0.0,1.1958304722592178e13,0.4185356358888453,0.0022520971771672438
1148,0,0.12929279928886678,0.00020334607486073575,3.9993341501996167e12,1.3936754558327936e10,0.0,1.2000060082760854e13,0.42020159768881704,0.0009150573368733109
1149,0,0.12754210082091993,0.0014802706058916794,4.0132891252427485e12,1.3973206118693678e10,0.0,1.2041924705136287e13,0.4145118276679898,0.006661217726512557
1150,0,0.12794771463040888,0.0004214613227304653,4.0272805836069224e12,1.4009721172131899e10,0.0,1.2083898764344762e13,0.41583007254882887,0.001896575952287094
1151,0,0.12786720965100168,0.001035040939527914,4.041308588793863e12,1.404629978194334e10,0.0,1.2125982460222922e13,0.41556843136575544,0.004657684227875613
1152,0,0.126355128595801,0.0007859440798725736,4.0553732043654443e12,1.4082942006303547e10,0.0,1.2168175986896242e13,0.41065416793635323,0.0035367483594265815
1153,0,0.1274962977403732,0.0009388926334933277,4.069474493992701e12,1.4119647887741137e10,0.0,1.221047952057283e13,0.41436296765621283,0.004225016850719974
1154,0,0.12657609359873226,0.0008795967222550681,4.083612521376547e12,1.4156417496037365e10,0.0,1.2252893269050572e13,0.41137230419587983,0.0039581852501478065
1155,0,0.1271079970176352,0.00024942670789565265,4.0977873502434194e12,1.4193250875514843e10,0.0,1.2295417410976225e13,0.4131009903073144,0.001122420185530437
1156,0,0.12540456082630314,0.0007877829007159054,4.1119990443942935e12,1.4230148092720884e10,0.0,1.2338052150791049e13,0.4075648226854852,0.0035450230532215743
1157,0,0.126372458121637,0.0003583593802404788,4.1262476677303843e12,1.4267109187754198e10,0.0,1.2380797662501223e13,0.41071048889532025,0.0016126172110821546
1158,0,0.12637260721230462,0.00031970227120861746,4.1405332841226533e12,1.4304134226975964e10,0.0,1.2423654150715512e13,0.41071097343999,0.0014386602204387786
1159,0,0.12577050201403558,0.00015324304640691603,4.154855957532707e12,1.4341223264461031e10,0.0,1.2466621805977627e13,0.40875413154561563,0.0006895937088311221
1160,0,0.12548670940041803,0.00021801307513152492,4.1692157519779414e12,1.4378376352546518e10,0.0,1.250970081697602e13,0.4078318055513586,0.0009810588380918621
1161,0,0.12554801253027503,0.001686541657313306,4.1836127315481973e12,1.4415593546292953e10,0.0,1.2552891375697922e13,0.40803104072339386,0.007589437457909877
1162,0,0.12505107533219428,0.0008823369559331647,4.1980469604606553e12,1.4452874903778126e10,0.0,1.2596193677729527e13,0.4064159948296314,0.003970516301699241
1163,0,0.12505107533219428,0.0008823369559331647,4.2125185027966553e12,1.4490220476827782e10,0.0,1.2639607911754055e13,0.4064159948296314,0.003970516301699241
1164,0,0.12470979369186619,0.0002884476804947411,4.22702742283577e12,1.452763032323756e10,0.0,1.268313427341275e13,0.4053068294985651,0.001298014562226335
1165,0,0.12387258013750263,0.00045090892875743454,4.2415737848737114e12,1.4565104498625746e10,0.0,1.2726772956025283e13,0.40258588544688356,0.0020290901794084554
1166,0,0.12531712536984277,0.0006219743779138365,4.2561576532666855e12,1.4602643049673166e10,0.0,1.2770524142652227e13,0.407280657451989,0.002798884700612264
1167,0,0.12530872775653787,0.0005907231965310289,4.2707790924689067e12,1.4640246043005516e10,0.0,1.2814388039718531e13,0.40725336520874805,0.00265825438438963
1168,0,0.12342172517946892,0.00024129341727530118,4.2854381668675312e12,1.4677913535104933e10,0.0,1.285836484213503e13,0.401120606833274,0.0010858203777388553
1169,0,0.12412629278249876,0.000955924295889643,4.3001349410347036e12,1.4715645567417034e10,0.0,1.290245472727581e13,0.40341045154312094,0.0043016593315033935
1170,0,0.12492725389104331,0.0003476219354861615,4.314869479553544e12,1.4753442202781654e10,0.0,1.2946657897700992e13,0.40601357514589076,0.0015642987096877268
1171,0,0.12324085059948053,0.0004112790006567665,4.329641847009575e12,1.4791303504281391e10,0.0,1.2990974556503934e13,0.40053276444831176,0.0018507555029554491
1172,0,0.1232411307574284,0.0004114311753121158,4.344452108122036e12,1.4829229514285471e10,0.0,1.3035404882620535e13,0.4005336749616423,0.0018514402889045212
1173,0,0.1214527277386318,0.0007597764652848994,4.359300327607026e12,1.4867220298548635e10,0.0,1.3079949082590523e13,0.39472136515055334,0.003418994093782047
1174,0,0.12208174428782212,0.00062550213011019,4.3741865703079165e12,1.490527589951214e10,0.0,1.3124607335719336e13,0.39676566893542187,0.002814759585495855
1175,0,0.12129761717936993,0.0011061802734851458,4.389110901046729e12,1.49433963838976e10,0.0,1.3169379850032951e13,0.3942172558329523,0.004977811230683156
1176,0,0.12129778648723571,0.0010838585845374575,4.404073384743053e12,1.4981581800264135e10,0.0,1.3214266812367572e13,0.3942178060835161,0.0048773636304185585
1177,0,0.12364207307301919,0.0011545420577533834,4.419074086309175e12,1.5019832198984518e10,0.0,1.3259268411895602e13,0.40183673748731236,0.005195439259890225
1178,0,0.12226938040817509,0.00020177102991659145,4.434113070817424e12,1.5058147653715723e10,0.0,1.3304384865259697e13,0.39737548632656905,0.0009079696346246615
1179,0,0.12128618320129461,0.00021463571642172746,4.449190403324962e12,1.5096528207025377e10,0.0,1.3349616352757957e13,0.3941800954042075,0.0009658607238977736
1180,0,0.12105912960258597,0.0002237358194524455,4.464306148950615e12,1.513497391301197e10,0.0,1.339496306840351e13,0.3934421712084044,0.0010068111875360048
1181,0,0.12130233118849121,0.0005741661346935216,4.479460372895322e12,1.517348482770009e10,0.0,1.3440425208618486e13,0.39423257636259645,0.002583747606120847
1182,0,0.12137133396718991,0.0001164486031077654,4.494653140345368e12,1.5212061008204096e10,0.0,1.3486002971351875e13,0.3944568353933672,0.0005240187139849443
1183,0,0.12137133687068517,0.0001177484808629052,4.509884516657372e12,1.52507025093457e10,0.0,1.353169655189859e13,0.3944568448297268,0.0005298681638830734
1184,0,0.12151861842140205,0.0007325777740357685,4.525154567163678e12,1.5289409385616863e10,0.0,1.357750614540669e13,0.39493550986955667,0.0032965999831609583
1185,0,0.12005505208236227,6.688795364095251e-6,4.540463357238682e12,1.5328181697512777e10,0.0,1.3623431954313959e13,0.39017891926767734,3.009957913842863e-5
1186,0,0.1205986405215437,0.00035100920086837337,4.555810952375197e12,1.5367019489221872e10,0.0,1.3669474161841943e13,0.39194558169501703,0.0015795414039076801
1187,0,0.12011640962254819,0.00014695782764170498,4.571197418075882e12,1.5405922825058718e10,0.0,1.3715632975268816e13,0.3903783312732816,0.0006613102243876724
1188,0,0.1192061141743071,0.0007273442518711062,4.586622819917367e12,1.544489175834244e10,0.0,1.376190858899345e13,0.38741987106649806,0.003273049133419978
1189,0,0.12027099864230957,0.0009109023490404464,4.602087223466146e12,1.5483926337016787e10,0.0,1.3808301191246814e13,0.39088074558750613,0.0040990605706820085
1190,0,0.11920611494537532,0.0007273315361697419,4.617590694501369e12,1.5523026628570345e10,0.0,1.3854810993497342e13,0.3874198735724698,0.0032729919127638383
1191,0,0.1192591031809015,0.0007393883923979777,4.633133298652807e12,1.5562192678362604e10,0.0,1.3901438181277057e13,0.3875920853379299,0.0033272477657908996
1192,0,0.11990113386919485,3.8459479982124595e-5,4.648715101744749e12,1.5601424543134623e10,0.0,1.3948182953671719e13,0.38967868507488324,0.00017306765991956068
1193,0,0.1193890126577127,3.2826864104043216e-5,4.664336169683708e12,1.564072228325709e10,0.0,1.3995045514242e13,0.3880142911375663,0.00014772088846819447
1194,0,0.11895983670246077,0.0006758267405287412,4.679996568318931e12,1.5680085950139381e10,0.0,1.4042026056147492e13,0.3866194692829975,0.0030412203323793357
1195,0,0.11846101136198924,0.00037081804004213646,4.6956963635997e12,1.5719515599395065e10,0.0,1.4089124777677402e13,0.38499828692646504,0.001668681180189614
1196,0,0.11846101136198924,0.00037081804004213646,4.7114356215357e12,1.5759011284440514e10,0.0,1.4136341874655156e13,0.38499828692646504,0.001668681180189614
1197,0,0.11837075677683431,0.0008047592911166789,4.727214408202203e12,1.5798573062168348e10,0.0,1.4183677547213309e13,0.3847049595247115,0.003621416810025055
1198,0,0.1179496373699767,0.0009387266703490271,4.743032789714541e12,1.5838200988440529e10,0.0,1.4231131994437213e13,0.38333632145242424,0.004224270016570622
1199,0,0.11776017152565502,5.327383077254012e-6,4.758890832234411e12,1.5877895116717312e10,0.0,1.4278705412709648e13,0.3827205574583788,2.3973223847643054e-5
1200,0,0.11762494180294761,3.115341272148797e-5,4.774788602027031e12,1.5917655502624353e10,0.0,1.4326398001122191e13,0.38228106085957975,0.00014019035724669587
1201,0,0.11770724481947409,0.0003834633903036877,4.790726165362851e12,1.5957482200811666e10,0.0,1.437420995781196e13,0.3825485456632908,0.0017255852563665946
1202,0,0.11770724481947409,0.0003834633903036877,4.806703588562851e12,1.59973752673019e10,0.0,1.4422141482734035e13,0.3825485456632908,0.0017255852563665946
1203,0,0.11682973547098097,0.00018619381800388368,4.8227209380171045e12,1.6037334759586088e10,0.0,1.4470192777764957e13,0.37969664028068817,0.0008378721810174765
1204,0,0.1169959359137363,0.0004769343480119238,4.838778280251582e12,1.6077360727055252e10,0.0,1.4518364035122941e13,0.380236791719643,0.002146204566053657
1205,0,0.1174325775673168,0.0002156091398747284,4.854875681645204e12,1.611745322713707e10,0.0,1.4566655457054965e13,0.3816558770937796,0.0009702411294362778
1206,0,0.11547161568865195,0.0009047771487733912,4.871013208891079e12,1.6157612322855251e10,0.0,1.4615067252472355e13,0.37528275098811886,0.004071497169480261
1207,0,0.11638758737584515,8.698613730246695e-5,4.887190928518334e12,1.619783805372585e10,0.0,1.4663599602328768e13,0.3782596589714967,0.00039143761786110127
1208,0,0.11483003561154717,0.0006281223376438552,4.9034089072382e12,1.6238130490637833e10,0.0,1.47122527254523e13,0.3731976157375283,0.0028265505193973486
1209,0,0.11483003561154717,0.0006281223376438552,4.9196672117582e12,1.6278489676836468e10,0.0,1.476102680753709e13,0.3731976157375283,0.0028265505193973486
1210,0,0.11419922441855127,4.2488451744496225e-6,4.935965908826743e12,1.6318915673869335e10,0.0,1.4809922056555152e13,0.37114747936029163,1.91198032850233e-5
1211,0,0.11640360779932149,5.470994823425501e-5,4.95230506535282e12,1.6359408526637497e10,0.0,1.4858938660405188e13,0.37831172534779484,0.00024619476705414756
1212,0,0.11477041391843507,0.0011650823108694253,4.968684748194672e12,1.6399968309908575e10,0.0,1.490807684341452e13,0.373003845234914,0.005242870398912414
1213,0,0.11477041391843507,0.0011650823108694253,4.985105024298672e12,1.6440595062671293e10,0.0,1.4957336786721605e13,0.373003845234914,0.005242870398912414
1214,0,0.11406494440510562,7.25674268408508e-5,5.001565960684495e12,1.648128884692716e10,0.0,1.5006718699485078e13,0.37071106931659326,0.0003265534207838286
1215,0,0.11431637998358171,0.0007825037634246954,5.018067624388067e12,1.6522049712846722e10,0.0,1.50562227767207e13,0.37152823494664056,0.003521266935411129
1216,0,0.11341366739842224,0.00018270588871953201,5.034610082462327e12,1.656287772176186e10,0.0,1.5105849227200094e13,0.3685944190448723,0.0008221764992378941
1217,0,0.11442753005120082,0.00014359800519647486,5.051193402180549e12,1.6603772919755783e10,0.0,1.515559824116224e13,0.37188947266640265,0.0006461910233841368
1218,0,0.1149652106505727,9.53707191072295e-5,5.067817650734186e12,1.6644735368919989e10,0.0,1.5205470028610361e13,0.3736369346143613,0.00042916823598253273
1219,0,0.11387315435305878,0.0002642952882587554,5.084482895390981e12,1.6685765127768642e10,0.0,1.5255464795358996e13,0.370087751647441,0.0011893287971643993
1220,0,0.11375825196757167,6.279288334397971e-5,5.101189203456837e12,1.6726862243714338e10,0.0,1.5305582733874656e13,0.36971431889460793,0.0002825679750479087
1221,0,0.11279888168268093,3.2663209265262015e-5,5.117936642348271e12,1.6768026777186655e10,0.0,1.5355824052596635e13,0.366596365468713,0.00014698444169367907
1222,0,0.11292716012402298,0.000974538852212721,5.134725279455856e12,1.6809258777616411e10,0.0,1.5406188946791398e13,0.3670132704030747,0.004385424834957245
1223,0,0.11255578838998975,7.753236353593915e-5,5.15155518239361e12,1.68505583047645e10,0.0,1.5456677624333375e13,0.3658063122674667,0.00034889563591172616
1224,0,0.11236450084754512,0.0004666338199594833,5.168426418636531e12,1.6891925411683243e10,0.0,1.5507290285263758e13,0.36518462775452165,0.0020998521898176747
1225,0,0.11236450084754512,0.0004666338199594833,5.185339055780531e12,1.6933360153444109e10,0.0,1.5558027132188504e13,0.36518462775452165,0.0020998521898176747
1226,0,0.11244078118090708,7.919749369477954e-5,5.202293161491095e12,1.6974862585458952e10,0.0,1.5608888368281582e13,0.365432538837948,0.0003563887216265079
1227,0,0.11236568212980498,0.0004858471966873527,5.219288803534471e12,1.7016432763455587e10,0.0,1.5659874197225533e13,0.3651884669218662,0.002186312385093087
1228,0,0.11167901808475701,0.0003459460977772547,5.236326049596788e12,1.705807074385708e10,0.0,1.5710984823859707e13,0.36295680877546027,0.0015567574399976461
1229,0,0.11236568046051318,0.00048654402787511557,5.253404967638468e12,1.709977657595761e10,0.0,1.5762220444213434e13,0.36518846149666784,0.00218944812543802
1230,0,0.11167862479334843,0.000342355837130606,5.270525625388139e12,1.7141550322820707e10,0.0,1.581358127168133e13,0.3629555305783824,0.001540601267087727
1231,0,0.11149636259331575,9.960590795008567e-5,5.28768809093416e12,1.718339203404491e10,0.0,1.5865067502975125e13,0.36236317842827614,0.00044822658577538553
1232,0,0.11127475829229183,0.0011349832038449713,5.304892432157662e12,1.7225301766255623e10,0.0,1.5916679343869264e13,0.3616429644499485,0.005107424417302371
1233,0,0.11127491677280994,0.00112662421516449,5.322138717157942e12,1.7267279573803986e10,0.0,1.5968416997342371e13,0.36164347951163234,0.005069808968240205
1234,0,0.11127523424900192,0.0011015981484917687,5.33942701402252e12,1.730932551237142e10,0.0,1.6020280668243816e13,0.36164451130925623,0.004957191668212959
1235,0,0.11127474238309762,0.001135854677835604,5.356757390909634e12,1.735143963701622e10,0.0,1.6072270560805398e13,0.36164291274506727,0.005111346050260218
1236,0,0.11127474238309765,0.001135854677835604,5.374129916037634e12,1.7393622002793995e10,0.0,1.6124386879415746e13,0.3616429127450673,0.005111346050260218
1237,0,0.1097554645261189,0.0007776047717391822,5.391544657678775e12,1.7435872669157616e10,0.0,1.6176629834069193e13,0.3567052597098864,0.00349922147282632
1238,0,0.10912543385286705,0.0006739688304528632,5.409001684129492e12,1.7478191684169563e10,0.0,1.6228999620872426e13,0.3546576600218179,0.0030328597370378844
1239,0,0.10924422095671385,0.0007514871051210749,5.426501063806523e12,1.7520579103322895e10,0.0,1.6281496445210543e13,0.35504371810932,0.0033816919730448375
1240,0,0.10953801397210244,0.00046569166070320727,5.444042865166353e12,1.756303498331475e10,0.0,1.6334120514143938e13,0.35599854540933296,0.0020956124731644327
1241,0,0.10941918751751156,0.001026923142153087,5.461627156632415e12,1.7605559380846657e10,0.0,1.6386872034998285e13,0.3556123594319126,0.004621154139688891
1242,0,0.10931663549051027,0.0004965908127231577,5.479254006766985e12,1.7648152349779003e10,0.0,1.643975121165854e13,0.3552790653441584,0.00223465865725421
1243,0,0.10982739643026601,0.00030494667533152286,5.496923484206581e12,1.7690813943395443e10,0.0,1.6492758247433953e13,0.35693903839836455,0.0013722600389918529
1244,0,0.1088923622852368,0.0007579805719146737,5.51463565755855e12,1.773354422265222e10,0.0,1.6545893355420812e13,0.3539001774270196,0.0034109125736160317
1245,0,0.10880597368523581,0.0002570878407937016,5.532390595567625e12,1.777634323601765e10,0.0,1.6599156733274352e13,0.3536194144770164,0.0011568952835716573
1246,0,0.1096761107092803,0.0005767874439994113,5.550188366955372e12,1.781921103818247e10,0.0,1.6652548586619984e13,0.35644735980516096,0.002595543497997351
1247,0,0.10759909790001143,0.000293987408489743,5.568029040595661e12,1.7862147695390766e10,0.0,1.6706069135556625e13,0.34969706817503715,0.0013229433382038434
1248,0,0.10906631151673117,0.000580484999212344,5.585912685335479e12,1.7905153244078445e10,0.0,1.675971856327442e13,0.3544655124293763,0.002612182496455548
1249,0,0.10748128467164186,0.0001892387903657377,5.603839370080016e12,1.7948227758132317e10,0.0,1.6813497099827246e13,0.34931417518283603,0.0008515745566458196
1250,0,0.10793016985168191,0.00032176121961005215,5.621809163857502e12,1.7991371278041977e10,0.0,1.686740493369497e13,0.3507730520179662,0.0014479254882452347
1251,0,0.1079509963907926,0.0003310436238244025,5.639822135660082e12,1.803458386585103e10,0.0,1.6921442280519555e13,0.35084073827007595,0.0014896963072098112
1252,0,0.10816434890479497,0.00029945982026905664,5.657878354622388e12,1.807786557480846e10,0.0,1.6975609345037805e13,0.35153413394058364,0.001347569191210755
1253,0,0.10652494140518473,0.00010708208878299104,5.675977889851048e12,1.8121216465746304e10,0.0,1.702990634172907e13,0.34620605956685035,0.0004818693995234597
1254,0,0.10776634785680876,0.0009455221981252496,5.694120810600705e12,1.816463658021273e10,0.0,1.708433346098606e13,0.35024063053462845,0.004254849891563623
1255,0,0.1069619017517574,0.001503247211515353,5.712307186103104e12,1.820812598721261e10,0.0,1.713889092784872e13,0.34762618069321155,0.006764612451819089
1256,0,0.10694322566777688,0.0015129571024785973,5.730537085672045e12,1.8251684733736675e10,0.0,1.719357893990122e13,0.3475654834202749,0.006808306961153688
1257,0,0.10694322566777688,0.0015129571024785973,5.748810578696045e12,1.8295312876947567e10,0.0,1.7248397707627045e13,0.3475654834202749,0.006808306961153688
1258,0,0.10699179118148461,0.0014820925716083622,5.767127734568824e12,1.8339010471761192e10,0.0,1.7303347438906754e13,0.347723321339825,0.00666941657223763
1259,0,0.10696189754574245,0.001503446232304475,5.785488622815096e12,1.8382777573531464e10,0.0,1.7358428342261018e13,0.34762616702366295,0.006765508045370137
1260,0,0.10696179689709182,0.0015032820254316564,5.80389331291893e12,1.8426614236948788e10,0.0,1.7413640625636543e13,0.3476258399155484,0.006764769114442454
1261,0,0.1069617853124063,0.0015035335153204868,5.822341874494909e12,1.847052051708791e10,0.0,1.7468984497552945e13,0.34762580226532047,0.006765900818942191
1262,0,0.10449297072146677,0.0001827450019523479,5.840834377200107e12,1.851449647593437e10,0.0,1.7524460175429064e13,0.33960215484476697,0.0008223525087855655
1263,0,0.10629505463464847,2.8389199526861588e-5,5.859370890684972e12,1.8558542149419125e10,0.0,1.7580067844031383e13,0.34545892756260754,0.00012775139787087714
1264,0,0.10530320492848955,0.0013589717975123067,5.877951484722208e12,1.8602657612416367e10,0.0,1.7635807737372082e13,0.342235416017591,0.00611537308880538
1265,0,0.10530327575309104,0.0013650436601410935,5.896576229162311e12,1.8646842909303707e10,0.0,1.7691680051106883e13,0.3422356461975459,0.006142696470634921
1266,0,0.1048121424047372,0.0011342735377301047,5.915245193849945e12,1.8691098099217037e10,0.0,1.7747684999758824e13,0.3406394628153959,0.005104230919785471
1267,0,0.10579698335047943,0.00035637593318324935,5.933958448704865e12,1.8735423231595306e10,0.0,1.780382278572639e13,0.3438401958890582,0.001603691699324622
1268,0,0.10548563454784154,0.0012414993853272051,5.952716063665866e12,1.877981836916457e10,0.0,1.786009362843481e13,0.34282831228048505,0.005586747233972423
1269,0,0.10547647608867346,0.0005492887688935029,5.971518108795777e12,1.8824283562472958e10,0.0,1.7916497731982406e13,0.34279854728818876,0.002471799460020763
1270,0,0.10413691389218482,3.5848834313956246e-5,5.990364654199672e12,1.886881887101887e10,0.0,1.7973035311994293e13,0.3384449701496007,0.0001613197544128031
1271,0,0.10521701896977981,0.00044525456879457564,6.009255769940389e12,1.8913424339231354e10,0.0,1.8029706565222664e13,0.3419553116517844,0.0020036455595755904
1272,0,0.10321993030470668,0.0006170881540150299,6.028191526256971e12,1.8958100037503094e10,0.0,1.808651172144696e13,0.3354647734902967,0.0027768966930676346
1273,0,0.10325393747425492,0.0009320816741669944,6.047171993409142e12,1.9002846006475113e10,0.0,1.814345097283368e13,0.33557529679132847,0.004194367533751475
1274,0,0.10368603387428738,0.000982650387241375,6.066197241720374e12,1.9047662305685352e10,0.0,1.8200524535722766e13,0.33697961009143396,0.004421926742586188
1275,0,0.10368600961366295,0.0009825023370591958,6.085267341488334e12,1.9092548992389053e10,0.0,1.825773262380771e13,0.3369795312444046,0.004421260516766381
1276,0,0.10368603387428738,0.000982650387241375,6.104382363184374e12,1.9137506120327763e10,0.0,1.831507544635385e13,0.33697961009143396,0.004421926742586188
1277,0,0.10368603387428738,0.000982650387241375,6.123542377240374e12,1.9182533744444183e10,0.0,1.8372553214414848e13,0.33697961009143396,0.004421926742586188
1278,0,0.10416072241393365,0.0008783841207841633,6.142747454166584e12,1.9227631918349033e10,0.0,1.8430166137483484e13,0.33852234784528434,0.003952728543528735
1279,0,0.10412947743013663,0.0011015423983362182,6.161997664618182e12,1.9272800699714363e10,0.0,1.8487914430316492e13,0.3384208016479441,0.004956940792512982
1280,0,0.1037131429374608,6.623014244222439e-5,6.181293079150382e12,1.9318040143175625e10,0.0,1.8545798304114418e13,0.3370677145467476,0.00029803564099000976
1281,0,0.10371313685097587,6.454447990858249e-5,6.200633768478372e12,1.936335030136166e10,0.0,1.8603817967565914e13,0.33706769476567155,0.0002904501595886212
1282,0,0.10330267526097714,1.2755258126162516e-5,6.220019803363084e12,1.9408731231538788e10,0.0,1.866197363546964e13,0.3357336945981757,5.7398661567731324e-5
1283,0,0.10303153175161149,0.0005395598528578106,6.239451254527363e12,1.9454182987082138e10,0.0,1.872026551789902e13,0.33485247819273734,0.002428019337860148
1284,0,0.10243049769358314,0.0004900849970861376,6.258928192934451e12,1.9499705624230534e10,0.0,1.8778693828577555e13,0.33289911750414525,0.0022053824868876193
1285,0,0.10190918042131311,0.0014038179537450403,6.2784506894083955e12,1.954529919671784e10,0.0,1.8837258778374027e13,0.3312048363692676,0.006317180791852681
1286,0,0.10190923413784868,0.0013906746082515838,6.29801881497652e12,1.9590963758300346e10,0.0,1.8895960578197727e13,0.3312050109480082,0.006258035737132127
1287,0,0.10186432658788869,0.0016355056061053757,6.317632640597015e12,1.96366993654119e10,0.0,1.8954799442688098e13,0.33105906141063823,0.007359775227474191
1288,0,0.10122395537406483,0.0006397606278078852,6.33729223744394e12,1.9682506074543705e10,0.0,1.901377558656835e13,0.3289778549657107,0.0028789228251354833
1289,0,0.10122395537406483,0.0006397606278078852,6.35699767651594e12,1.972838393709265e10,0.0,1.9072889218396484e13,0.3289778549657107,0.0028789228251354833
1290,0,0.10122395537406483,0.0006397606278078852,6.37674902905194e12,1.9774333009763813e10,0.0,1.913214055354338e13,0.3289778549657107,0.0028789228251354833
1291,0,0.10138697255893443,0.0007383641601276833,6.396546366283514e12,1.9820353346998634e10,0.0,1.9191529804691727e13,0.32950766081653693,0.003322638720574575
1292,0,0.10132598338864557,0.0006801850655770549,6.416389759501942e12,1.986644500476293e10,0.0,1.9251057186651766e13,0.3293094460130981,0.003060832795096747
1293,0,0.10081105958574209,0.0007792692297292829,6.436279280067483e12,1.9912608038569965e10,0.0,1.931072291380348e13,0.3276359436536618,0.003506711533781773
1294,0,0.10011560360324268,0.0002926859916385638,6.456214999388327e12,1.9958842502554974e10,0.0,1.937052719891781e13,0.3253757117105387,0.001317086962373537
1295,0,0.09956449977613743,0.000878229006982199,6.476196988892449e12,2.000514845067194e10,0.0,1.943047025472771e13,0.32358462427244666,0.0039520305314198955
1296,0,0.09956446586915982,0.0008804389342889768,6.49622532011639e12,2.0051525936728764e10,0.0,1.9490552293884086e13,0.3235845140747694,0.003961975204300396
1297,0,0.09956449977613743,0.000878229006982199,6.516300064628449e12,2.0097975017089146e10,0.0,1.955077353253617e13,0.32358462427244666,0.0039520305314198955
1298,0,0.09956459324228571,0.0008799211181423391,6.536421294036603e12,2.01444957466209e10,0.0,1.9611134185077324e13,0.32358492803742855,0.003959645031640526
1299,0,0.09956449977613743,0.000878229006982199,6.556589080020449e12,2.019108818018902e10,0.0,1.9671634466045086e13,0.32358462427244666,0.0039520305314198955
1300,0,0.09927663765281347,0.00047202515699369256,6.5768034943246875e12,2.0237752373448364e10,0.0,1.9732274591158188e13,0.32264907237164375,0.0021241132064716167
1301,0,0.09943584530163466,0.0007970096369475845,6.597064608709938e12,2.0284488379223026e10,0.0,1.979305477265922e13,0.32316649723031265,0.0035865433662641303
1302,0,0.09948490096927928,0.00010666994508184437,6.6173724950323545e12,2.0331296253920677e10,0.0,1.9853975227572367e13,0.32332592815015765,0.0004800147528682997
1303,0,0.09919259222218005,0.00042091919688998225,6.637727225208495e12,2.0378176052990826e10,0.0,1.991503617183855e13,0.32237592472208515,0.0018941363860049201
1304,0,0.09883222395564815,0.0004338208060498678,6.658128871127116e12,2.042512783054523e10,0.0,1.9976237819903863e13,0.3212047278558565,0.0019521936272244053
1305,0,0.09862021268602664,0.0008636976063311347,6.678577504868752e12,2.047215164082259e10,0.0,2.0037580386404727e13,0.32051569122958656,0.003886639228490106
1306,0,0.09878762032892756,0.0007023699666546574,6.699073198428395e12,2.051924753805564e10,0.0,2.0099064086272273e13,0.32105976606901454,0.003160664849945958
1307,0,0.09755821844991622,0.00014980127188350136,6.719616023968316e12,2.0566415581886517e10,0.0,2.016068914155736e13,0.3170642099622277,0.0006741057234757561
1308,0,0.09851268273215796,0.00046891974051706947,6.740206053641751e12,2.0613655817424347e10,0.0,2.0222455755549297e13,0.32016621887951335,0.0021101388323268126
1309,0,0.09800555405798475,0.0002451220448248139,6.760843359715276e12,2.066096830938784e10,0.0,2.0284364157273406e13,0.31851805068845046,0.0011030492017116626
1310,0,0.09800555405798475,0.0002451220448248139,6.781528014395276e12,2.0708353107249203e10,0.0,2.034641455610118e13,0.31851805068845046,0.0011030492017116626
1311,0,0.09826681448570078,0.0006376923372070257,6.8022600900391455e12,2.075581026648738e10,0.0,2.0408607169325812e13,0.31936714707852754,0.0028696155174316156
1312,0,0.09826667902596328,0.0006375876969748058,6.82303965906292e12,2.0803339843345753e10,0.0,2.047094221540671e13,0.3193667068343807,0.0028691446363866262
1313,0,0.09813792030468764,0.0008271508669646208,6.843866793863702e12,2.0850941892260593e10,0.0,2.0533419910674457e13,0.31894824099023483,0.0037221789013407933
1314,0,0.0976042081791644,0.0002176816830833749,6.864741566997099e12,2.0898616468804794e10,0.0,2.0596040473012402e13,0.31721367658228433,0.000979567573875187
1315,0,0.09706082210537223,0.00015787533249588155,6.885664051033512e12,2.094636362667028e10,0.0,2.0658804118037906e13,0.31544767184245975,0.000710438996231467
1316,0,0.09706088643081892,0.00015794660735150845,6.906634318497619e12,2.09941834191728e10,0.0,2.072171106113378e13,0.3154478809001615,0.000710759733081788
1317,0,0.09747760308844644,0.00045106463319105107,6.927652442081513e12,2.1042075901439625e10,0.0,2.0784761520114473e13,0.3168022100374509,0.0020297908493597298
1318,0,0.09726021153051481,0.00015076206216239896,6.948718494518581e12,2.1090041131109077e10,0.0,2.0847955716283184e13,0.31609568747417316,0.0006784292797307953
1319,0,0.09710522232557038,0.00019678345039259563,6.96983254861967e12,2.1138079161066322e10,0.0,2.0911293864826812e13,0.31559197255810373,0.0008855255267666804
1320,0,0.09710522232557038,0.00019678345039259563,6.99099467714767e12,2.1186190045840958e10,0.0,2.097477618336239e13,0.31559197255810373,0.0008855255267666804
1321,0,0.0962058022432343,0.000445129249574943,7.0122049529966875e12,2.1234373843046593e10,0.0,2.1038402893667863e13,0.31266885729051147,0.0020030816230872436
1322,0,0.09685486364270224,2.2286341217814254e-5,7.033463449137456e12,2.1282630600859406e10,0.0,2.1102174205198676e13,0.3147783068387823,0.00010028853548016414
1323,0,0.09538375837480767,0.0003678799812825562,7.054770238526557e12,2.13309603839036e10,0.0,2.1166090349377906e13,0.3099972147181249,0.0016554599157715029
1324,0,0.09538354725850799,0.00037408868043939077,7.076125394262199e12,2.1379363237296173e10,0.0,2.1230151531917934e13,0.309996528590151,0.0016833990619772585
1325,0,0.09736580825206423,4.727740369899424e-5,7.097528989382979e12,2.1427839214390846e10,0.0,2.129435796968489e13,0.31643887681920874,0.00021274831664547407
1326,0,0.09678909162273583,0.0003325056396032561,7.118981097083467e12,2.1476388382188187e10,0.0,2.135870989769807e13,0.3145645477738914,0.0014962753782146523
1327,0,0.09662445460281743,0.0003761811733828435,7.1404817905683545e12,2.1525010787405136e10,0.0,2.142320752431826e13,0.31402947745915666,0.0016928152802227958
1328,0,0.09657267741826348,0.0003427009413374815,7.16203114308186e12,2.1573706485595047e10,0.0,2.1487851069788363e13,0.31386120160935627,0.0015421542360186669
1329,0,0.09709982452472274,6.628361419693321e-5,7.183629227954685e12,2.162247553022459e10,0.0,2.1552640751713797e13,0.3155744297053489,0.00029827626388619945
1330,0,0.09583002178004595,0.00020366882131894921,7.205276118632726e12,2.1671317982465508e10,0.0,2.16175767980464e13,0.31144757078514934,0.0009165096959352715
1331,0,0.09416747671382937,0.000823317048628794,7.226971888443709e12,2.1720233893162014e10,0.0,2.168265942335493e13,0.3060442993199455,0.003704926718829573
1332,0,0.0951352561453434,0.0006469487333268961,7.248716610926761e12,2.176922330904325e10,0.0,2.1747888836718848e13,0.30918958247236605,0.0029112692999710326
1333,0,0.09512699013238135,0.000644109836095863,7.270510359608941e12,2.1818286294415493e10,0.0,2.181326527084691e13,0.3091627179302394,0.0028984942624313836
1334,0,0.09535300481167733,0.0009744367501911247,7.292353208042386e12,2.1867422900756393e10,0.0,2.187878894156664e13,0.30989726563795134,0.004384965375860061
1335,0,0.0950406147253681,0.0011940862173971107,7.314245229943564e12,2.1916633184854427e10,0.0,2.1944460071837094e13,0.3088819978574463,0.005373387978286999
1336,0,0.09482040305125412,0.0005731996990460046,7.336186499000279e12,2.196591719974317e10,0.0,2.20102788798566e13,0.3081663099165759,0.002579398645707021
1337,0,0.09482041597985444,0.0005730951817992283,7.358177088952301e12,2.2015274999726994e10,0.0,2.207624558568269e13,0.3081663519345269,0.0025789283180965273
1338,0,0.09482040574889586,0.0005731494033023728,7.380217073616284e12,2.206470664010417e10,0.0,2.2142360410843098e13,0.30816631868391153,0.0025791723148606777
1339,0,0.09482040472033915,0.0005731081331885608,7.402306526864282e12,2.2114212175558357e10,0.0,2.220862357620836e13,0.3081663153411022,0.0025789865993485236
1340,0,0.0948206369626948,0.0005730029537275173,7.424445522608671e12,2.2163791660767494e10,0.0,2.227503530281977e13,0.3081670701287581,0.002578513291773828
1341,0,0.09484011154508486,0.0004709949574053171,7.446634134857341e12,2.22134451503557e10,0.0,2.2341595811769656e13,0.3082303625215258,0.002119477308323927
1342,0,0.09486322564235294,0.00020227563324937137,7.468872437592166e12,2.2263172699032215e10,0.0,2.240830532450907e13,0.30830548333764707,0.0009102403496221712
1343,0,0.09465279660503478,3.256358964771888e-5,7.491160504992236e12,2.231297436209352e10,0.0,2.247516406329936e13,0.30762158896636305,0.00014653615341473497
1344,0,0.09465279641985536,3.229259736439185e-5,7.513498411080236e12,2.236285019300569e10,0.0,2.2542172248319414e13,0.3076215883645299,0.00014531668813976331
1345,0,0.09410216770026694,0.0008281417102060677,7.535886230110429e12,2.241280024845073e10,0.0,2.26093301040558e13,0.3058320450258676,0.0037266376959273046
1346,0,0.09365338206610471,0.0008734856683099655,7.558324036311355e12,2.2462824581344658e10,0.0,2.2676637850178555e13,0.3043734917148403,0.003930685507394845
1347,0,0.09362217585413243,0.0008703611090873761,7.580811904035133e12,2.251292324548248e10,0.0,2.2744095707629766e13,0.3042720715259304,0.003916624990893193
1348,0,0.09362237766153814,0.0008701751252209414,7.603349907603471e12,2.256309629652851e10,0.0,2.281170390011696e13,0.30427272739999894,0.003915788063494237
1349,0,0.09362201107237672,0.0008704982090181033,7.625938121450857e12,2.2613343789197975e10,0.0,2.287946265017721e13,0.30427153598522433,0.003917241940581465
1350,0,0.09365317689948327,0.0008734049663630117,7.648576620007013e12,2.2663665778029522e10,0.0,2.2947372180332844e13,0.30437282492332063,0.0039303223486335526
1351,0,0.09295849351515972,8.273152604500156e-5,7.671265477860858e12,2.2714062319673206e10,0.0,2.301543271601764e13,0.3021151039242691,0.00037229186720250703
1352,0,0.09295849351515972,8.273152604500156e-5,7.694004769532858e12,2.276453346493295e10,0.0,2.308364447505649e13,0.3021151039242691,0.00037229186720250703
1353,0,0.09313792986616853,4.38539449430972e-5,7.716794569681269e12,2.2815079269801376e10,0.0,2.3152007682359992e13,0.30269827206504774,0.0001973427522439374
1354,0,0.0922705558780745,0.00034601249972610943,7.739634952996768e12,2.2865699792131954e10,0.0,2.32205225655499e13,0.2998793066037421,0.0015570562487674925
1355,0,0.09227092964587646,0.00034607590707008435,7.762525994205394e12,2.2916395081449055e10,0.0,2.3289189341158074e13,0.2998805213490985,0.0015573415818153796
1356,0,0.09207650497249878,1.6584623219453518e-5,7.785467768103851e12,2.2967165195156372e10,0.0,2.3358008236528188e13,0.29924864116062105,7.463080448754083e-5
1357,0,0.09110281980111558,4.606768874800514e-5,7.808460349560459e12,2.301801018936303e10,0.0,2.342697947740517e13,0.2960841643536256,0.00020730459936602313
1358,0,0.0914180200369401,0.0005456772921661468,7.831503813448393e12,2.306893011322102e10,0.0,2.349610328030575e13,0.29710856512005535,0.0024555478147476606
1359,0,0.09098610557429036,0.0011330186691284351,7.85459823476367e12,2.3119925026630848e10,0.0,2.3565379876427656e13,0.2957048431164437,0.005098584011077958
1360,0,0.09146124681845633,0.0005255622256374069,7.877743688520844e12,2.31709949798775e10,0.0,2.3634809484112555e13,0.29724905215998304,0.002365030015368331
1361,0,0.0907493941492355,0.0010259041430649395,7.900940249759122e12,2.3222140032936504e10,0.0,2.370439233506746e13,0.29493553098501535,0.004616568643792228
1362,0,0.09073577981490834,0.0009392367450458842,7.924187993624458e12,2.3273360235475803e10,0.0,2.3774128647093586e13,0.2948912843984521,0.004226565352706479
1363,0,0.09075303065432842,0.0005008488293634927,7.947486995317955e12,2.3324655643782043e10,0.0,2.384401864715697e13,0.2949473496265674,0.0022538197321357173
1364,0,0.09141086784848862,0.0005796776302388374,7.970837330004373e12,2.337602631077503e10,0.0,2.3914062557892766e13,0.297085320507588,0.002608549336074768
1365,0,0.08990250090078203,0.0010131026484266998,7.994239073019225e12,2.3427472298342594e10,0.0,2.3984260614218414e13,0.2921831279275416,0.004558961917920149
1366,0,0.09004271413104692,0.0011355504870481869,8.017692299702112e12,2.347899365106125e10,0.0,2.405461302764755e13,0.2926388209259025,0.005109977191716841
1367,0,0.08968037500136189,0.0006638738035150743,8.041197085479234e12,2.3530590429075424e10,0.0,2.412512003106687e13,0.29146121875442615,0.0029874321158178344
1368,0,0.09125495202134794,0.0007012853210865665,8.06475350573496e12,2.358226268050537e10,0.0,2.4195781841196387e13,0.2965785940693808,0.003155783944889549
1369,0,0.09125360523279036,0.0008272005755222966,8.088361636004525e12,2.3634010469049347e10,0.0,2.426659869612403e13,0.29657421700656866,0.003722402589850335
1370,0,0.08927798490788481,7.244392644593273e-5,8.112021551892669e12,2.368583385027121e10,0.0,2.433757082297889e13,0.29015345095062567,0.0003259976690066973
1371,0,0.08927798315803517,7.288978034838793e-5,8.135733328940666e12,2.373773286832569e10,0.0,2.440869843353386e13,0.2901534452636143,0.0003280040115677457
1372,0,0.08927798490788481,7.244392644593273e-5,8.159497042860669e12,2.378970758287452e10,0.0,2.447998176084317e13,0.29015345095062567,0.0003259976690066973
1373,0,0.08927980072944526,0.00022599080835358594,8.183312769367673e12,2.38417580483974e10,0.0,2.4551421031081957e13,0.2901593523706971,0.0010169586375911367
1374,0,0.08958029414983093,0.0002918610080868307,8.2071805842077e12,2.3893884318603676e10,0.0,2.462301646955375e13,0.2911359559869505,0.0013133745363907382
1375,0,0.08900963614447122,5.61882399270408e-5,8.231100563282464e12,2.3946086451002357e10,0.0,2.4694768306845777e13,0.28928131746953145,0.0002528470796716836
1376,0,0.08880385502998557,0.00015750164726607537,8.255072782409161e12,2.3998364496848118e10,0.0,2.476667676525385e13,0.2886125288474531,0.0007087574126973392
1377,0,0.08879750470805639,0.00019070127101633734,8.279097317582495e12,2.4050718511034233e10,0.0,2.4838742072111645e13,0.28859189030118326,0.000858155719573518
1378,0,0.08879750447783552,0.00019070395988673994,8.303174244774495e12,2.4103148548511604e10,0.0,2.4910964455074496e13,0.28859188955296544,0.0008581678194903297
1379,0,0.08862116175382212,0.0002727672892066306,8.327303640046541e12,2.4155654664196896e10,0.0,2.4983344141880977e13,0.2880187756999219,0.0012274528014298376
1380,0,0.08856733083887673,0.00026902969847204805,8.351485579476204e12,2.4208236911758175e10,0.0,2.505588135875008e13,0.2878438252263494,0.0012106336431242162
1381,0,0.08883678824510298,0.00010863409797951944,8.375720139296436e12,2.42608953451077e10,0.0,2.5128576332297297e13,0.2887195617965847,0.0004888534409078375
1382,0,0.08913108539131874,0.00029093402512239924,8.400007395606151e12,2.4313630019435394e10,0.0,2.5201429291253562e13,0.2896760275217859,0.0013092031130507967
1383,0,0.08855994889039381,3.2091976225409363e-5,8.424347424727882e12,2.4366440991478928e10,0.0,2.5274440466487473e13,0.2878198338937799,0.00014441389301434214
1384,0,0.0885716575090911,5.5002461336994823e-5,8.448740303011529e12,2.4419328311886612e10,0.0,2.534761008063954e13,0.28785788690454606,0.0002475110760164767
1385,0,0.08796306234401699,0.0005273717872994292,8.473186106821756e12,2.447229203817277e10,0.0,2.542093836604753e13,0.2858799526180552,0.0023731730428474315
1386,0,0.08897402115743645,0.0007504739867467414,8.497684912590192e12,2.4525332218948063e10,0.0,2.5494425542871824e13,0.2891655687616685,0.003377132940360336
1387,0,0.08899414352896087,0.0007546978336514154,8.522236796767948e12,2.4578448915361385e10,0.0,2.5568071848838293e13,0.28923096646912283,0.0033961402514313694
1388,0,0.08736009861117885,9.50729509485614e-5,8.546841835945605e12,2.463164218351376e10,0.0,2.5641877514771492e13,0.28392032048633126,0.0004278282792685263
1389,0,0.08736789255422009,4.221259604074411e-5,8.5715001067187e12,2.4684912069240913e10,0.0,2.571584275745693e13,0.2839456508012153,0.00018995668218334852
1390,0,0.08736788395956652,4.212622499211242e-5,8.596211685670687e12,2.473825863118306e10,0.0,2.5789967811673766e13,0.28394562286859115,0.0001895680124645059
1391,0,0.08740867911777636,7.127036804706072e-5,8.620976649523189e12,2.479168192357664e10,0.0,2.586425290617192e13,0.28407820713277315,0.00032071665621177326
1392,0,0.08665896082016136,5.6014225220043884e-5,8.645795075087961e12,2.4845182002903713e10,0.0,2.5938698272954008e13,0.28164162266552445,0.0002520640134901975
1393,0,0.08665896082016136,5.6014225220043884e-5,8.670667039143961e12,2.489875891956971e10,0.0,2.6013304135816645e13,0.28164162266552445,0.0002520640134901975
1394,0,0.08662128522330345,5.655194204270792e-5,8.695592618568667e12,2.495241272992713e10,0.0,2.6088070726949754e13,0.2815191769757362,0.00025448373919218566
1395,0,0.08638346780701181,7.768018854556543e-5,8.720571890257111e12,2.500614348872148e10,0.0,2.616299827650935e13,0.2807462703727884,0.00034956084845504446
1396,0,0.0866080591623179,0.00010879045657094662,8.745604931202439e12,2.5059951248587864e10,0.0,2.623808701182622e13,0.2814761922775332,0.0004895570545692598
1397,0,0.08636162257018298,0.00028464552390448233,8.770691818436338e12,2.511383606622173e10,0.0,2.6313337166075414e13,0.2806752733530947,0.0012809048575701705
1398,0,0.0860825112102946,0.0002633273791674707,8.795832629055346e12,2.5167797994815346e10,0.0,2.6388748967696508e13,0.27976816143345745,0.001184973206253618
1399,0,0.0858534378383814,0.0006004050082368857,8.821027440158105e12,2.5221837088452267e10,0.0,2.6464322646586613e13,0.2790236729747395,0.002701822537065986
1400,0,0.08494670411097871,0.0008662586232330849,8.84627632894545e12,2.527595340326661e10,0.0,2.65400584356278e13,0.27607678836068084,0.003898163804548882
1401,0,0.08494717875120159,0.0008687224927586695,8.871579372690244e12,2.5330146989555065e10,0.0,2.6615956559676406e13,0.27607833094140516,0.003909251217414013
1402,0,0.08417581099697094,0.00018860073397042565,8.896936648697586e12,2.5384417905824722e10,0.0,2.669201725526867e13,0.27357138574015555,0.0008487033028669154
1403,0,0.08417581195607621,0.0001889045311319199,8.922348234305588e12,2.54387662024549e10,0.0,2.676824074773864e13,0.2735713888572477,0.0008500703900936395
1404,0,0.08515090909756354,0.00031331030180998425,8.9478142069214e12,2.5493191933202255e10,0.0,2.684462726729457e13,0.2767404545670815,0.0014098963581449292
1405,0,0.08466311483300866,0.00024479862472802003,8.973334643989195e12,2.5547695158448788e10,0.0,2.692117705363135e13,0.27515512320727814,0.0011015938112760902
1406,0,0.08466311483300866,0.00024479862472802003,8.998909623069195e12,2.5602275927533726e10,0.0,2.6997890331043227e13,0.27515512320727814,0.0011015938112760902
1407,0,0.08489294234404128,7.112547887612111e-5,9.024539221711734e12,2.5656934295346447e10,0.0,2.707476733184072e13,0.27590206261813416,0.00032006465494254497
1408,0,0.08363810972992328,0.00023107663566008727,9.050223517560922e12,2.5711670320417137e10,0.0,2.7151808293586406e13,0.27182385662225067,0.0010398448604703927
1409,0,0.08363827829479868,0.0002328359555622655,9.075962588273205e12,2.5766484050103775e10,0.0,2.7229013438323016e13,0.2718244044580957,0.0010477618000301948
1410,0,0.08363827592097711,0.000232457000251568,9.101756511585201e12,2.582137554176307e10,0.0,2.7306383002300727e13,0.2718243967431756,0.001046056501132056
1411,0,0.08363810972992328,0.00023107663566008727,9.127605365296922e12,2.5876344849600784e10,0.0,2.738391721748978e13,0.27182385662225067,0.0010398448604703927
1412,0,0.08363810972992328,0.00023107663566008727,9.153509227240922e12,2.5931392027813522e10,0.0,2.7461616316031773e13,0.27182385662225067,0.0010398448604703927
1413,0,0.08346781095929853,0.0005008150241078216,9.179468175298168e12,2.59865171310119e10,0.0,2.7539480530821652e13,0.2712703856177202,0.002253667608485197
1414,0,0.08322880760402232,0.0004955102924222086,9.205482287463945e12,2.6041720213130196e10,0.0,2.761751009390215e13,0.27049362471307253,0.002229796315899939
1415,0,0.08360535745183223,0.00013147029404115494,9.231551641737844e12,2.6097001326637054e10,0.0,2.7695705235453586e13,0.27171741171845476,0.0005916163231851972
1416,0,0.08360528999389522,0.00013166028599134944,9.257676316161729e12,2.615236052815971e10,0.0,2.777406619171242e13,0.27171719248015946,0.0005924712869610725
1417,0,0.08453558740867056,0.00018385035010981543,9.283856388846742e12,2.6207797868577972e10,0.0,2.7852593190928242e13,0.27474065907817935,0.0008273265754941694
1418,0,0.08377076101989686,0.0008266607437615632,9.310091937959543e12,2.6263313408635544e10,0.0,2.793128647548566e13,0.2722549733146648,0.0037199733469270345
1419,0,0.083770772795476,0.0008356304512841132,9.33638304174355e12,2.631890719630092e10,0.0,2.801014626980745e13,0.27225501158529697,0.0037603370307785094
1420,0,0.08377057566057178,0.000835902133289129,9.362729778463219e12,2.6374579287618923e10,0.0,2.808917280995565e13,0.2722543708968583,0.0037615595998010806
1421,0,0.08362475026190347,0.0013499287029793234,9.389132226432814e12,2.6430329737054005e10,0.0,2.816836632992093e13,0.27178043835118626,0.006074679163406956
1422,0,0.08286923748152622,5.6751188467296754e-5,9.415590464050936e12,2.6486158599953465e10,0.0,2.824772706508289e13,0.2693250218149602,0.0002553803481028354
1423,0,0.082881591905364,5.862873874535376e-5,9.442104569791732e12,2.6542065926887367e10,0.0,2.8327255244168992e13,0.269365173692433,0.0002638293243540919
1424,0,0.08288158958859199,5.854739354909355e-5,9.468674622095729e12,2.65980517739345e10,0.0,2.8406951103987e13,0.26936516616292394,0.00026346327097092096
1425,0,0.08176689922727817,0.0005945017472573047,9.495300699522414e12,2.6654116197905293e10,0.0,2.8486814882492625e13,0.26574242248865404,0.0026752578626578712
1426,0,0.08190168757987387,0.0013017546784157511,9.521982880668205e12,2.6710259247008774e10,0.0,2.8566846805566305e13,0.2661804846345901,0.00585789605287088
1427,0,0.08285375814310612,0.00040892232092842255,9.548721244280727e12,2.6766480976447254e10,0.0,2.8647047109109508e13,0.2692747139650949,0.0018401504441779015
1428,0,0.08350154954802458,0.0003001987044993006,9.575515868875092e12,2.6822781442965458e10,0.0,2.872741603167958e13,0.27138003603107985,0.0013508941702468527
1429,0,0.08192385084279638,0.0005384354511789835,9.602366833394826e12,2.687916070546168e10,0.0,2.8807953814709914e13,0.2662525152390882,0.0024229595303054256
1430,0,0.08192371228893994,0.0005381397648821671,9.629274216594594e12,2.693561880848542e10,0.0,2.8888660679539555e13,0.2662520649390548,0.002421628941969752
1431,0,0.08176114908257245,0.0005065594361408569,9.656238097312816e12,2.699215581040242e10,0.0,2.8969536867373043e13,0.26572373451836045,0.002279517462633856
1432,0,0.08192371540651947,0.0005380936226941843,9.683258554530598e12,2.704877176402622e10,0.0,2.905058261155495e13,0.26625207507118825,0.0024214213021238294
1433,0,0.08176083117320729,0.000506740754508694,9.710335667176281e12,2.710546672498173e10,0.0,2.913179814972254e13,0.2657227013129237,0.002280333395289123
1434,0,0.08176083117320729,0.000506740754508694,9.737469514320281e12,2.716224074606096e10,0.0,2.9213183715531133e13,0.2657227013129237,0.002280333395289123
1435,0,0.08176083117320729,0.000506740754508694,9.764660175040281e12,2.721909388166126e10,0.0,2.9294739545143625e13,0.2657227013129237,0.002280333395289123
1436,0,0.08176083117320729,0.000506740754508694,9.791907728472281e12,2.727602618576664e10,0.0,2.9376465874288617e13,0.2657227013129237,0.002280333395289123
1437,0,0.08176083117320729,0.000506740754508694,9.819212253816281e12,2.733303771235151e10,0.0,2.9458362938832836e13,0.2657227013129237,0.002280333395289123
1438,0,0.08008165655488327,0.0007345064883538914,9.846573830282379e12,2.7390128519502876e10,0.0,2.9540430980762754e13,0.2602653838033706,0.0033052791975925113
1439,0,0.07989068418434431,0.0007125519210621177,9.873992537256432e12,2.744729865339942e10,0.0,2.9622670224985336e13,0.259644723599119,0.0032064836447795297
1440,0,0.07986302223131826,0.0007151487713343207,9.901468454065787e12,2.7504548171243393e10,0.0,2.9705080912524695e13,0.25955482225178433,0.0032181694710044432
1441,0,0.08022190717347888,0.0009621662365008393,9.929001660086463e12,2.756187712641845e10,0.0,2.9787663279082523e13,0.26072119831380636,0.004329748064253777
1442,0,0.0798907875100532,0.0007145366619219612,9.956592234800604e12,2.7619285575497528e10,0.0,2.9870417565066836e13,0.2596450594076729,0.003215414978648826
1443,0,0.08022181817920103,0.00096267326452469,9.984240257766312e12,2.767677356906827e10,0.0,2.9953344002399203e13,0.26072090908240336,0.0043320296903611045
1444,0,0.0799899881313122,0.0006244739969890854,1.0011945808471969e13,2.773434116406003e10,0.0,3.003644283243072e13,0.25996746142676463,0.0028101329864508844
1445,0,0.07992146842211226,0.0006587135686227036,1.0039708966644402e13,2.7791988412566437e10,0.0,3.0119714289514098e13,0.25974477237186483,0.0029642110588021663
1446,0,0.07995573080869853,0.0006069971663646423,1.006752981188623e13,2.7849715368635105e10,0.0,3.020315861116013e13,0.2598561251282702,0.0027314872486408903
1447,0,0.07995573080869853,0.0006069971663646423,1.009540842396623e13,2.7907522086473026e10,0.0,3.028677603516024e13,0.2598561251282702,0.0027314872486408903
1448,0,0.07994746010444032,0.0006813393451632344,1.0123344882664197e13,2.7965408619882126e10,0.0,3.0370566798925125e13,0.259829245339431,0.0030660270532345546
1449,0,0.08068913713862266,0.00013512453906546732,1.0151339267834842e13,2.8023375020866535e10,0.0,3.0454531137400766e13,0.26223969570052363,0.0006080604257946029
1450,0,0.08051312392709134,0.00036939872740811763,1.0179391659330076e13,2.80814213473505e10,0.0,3.053866929432814e13,0.2616676527630469,0.0016622942733365293
1451,0,0.08051312392709134,0.00036939872740811763,1.0207502137162076e13,2.8139547650491474e10,0.0,3.0622981503701055e13,0.2616676527630469,0.0016622942733365293
1452,0,0.08023611320539416,0.0002521789771973981,1.0235670781319205e13,2.8197753985230366e10,0.0,3.070746800523529e13,0.260767367917531,0.0011348053973882916
1453,0,0.08019834051526988,0.00047777344438833854,1.0263897671831377e13,2.8256040404103165e10,0.0,3.0792129035330523e13,0.2606446066746271,0.0021499804997475234
1454,0,0.07975756937821116,7.32972747849378e-5,1.0292182888840443e13,2.831440696250519e10,0.0,3.08769648346421e13,0.25921210047918625,0.0003298377365322201
1455,0,0.07975558602250997,7.71093571232264e-5,1.03205265124851e13,2.8372853712150703e10,0.0,3.096197563869417e13,0.2592056545731574,0.0003469921070545188
1456,0,0.07975558602250997,7.71093571232264e-5,1.03489286230051e13,2.8431380707899162e10,0.0,3.104716168769608e13,0.2592056545731574,0.0003469921070545188
1457,0,0.07767365953445737,5.825120579708992e-5,1.0377389300652607e13,2.848998800857139e10,0.0,3.1132523227835906e13,0.25243939348698646,0.00026213042608690465
1458,0,0.07901304030442968,0.00012410799419109927,1.0405908625808766e13,2.8548675654612103e10,0.0,3.121806047861568e13,0.2567923809893965,0.0005584859738599467
1459,0,0.07926094242735164,0.0004903608302794793,1.0434486678778707e13,2.860744371066539e10,0.0,3.1303773695082098e13,0.2575980628888928,0.002206623736257657
1460,0,0.07872537813929943,0.0006321407631302636,1.0463123540075127e13,2.866629222976043e10,0.0,3.13896631153751e13,0.25585747895272315,0.0028446334340861863
1461,0,0.07867295213989875,0.0003027219857867873,1.0491819290138959e13,2.8725221262548546e10,0.0,3.147572897444446e13,0.2556870944546709,0.001362248936040543
1462,0,0.07868983270095106,0.0003191330078782806,1.052057400944743e13,2.8784230863740307e10,0.0,3.15619715133409e13,0.25574195627809093,0.0014360985354522626
1463,0,0.07809556163148429,0.0005758033161230311,1.054938777870843e13,2.884332108869375e10,0.0,3.1648390974050523e13,0.2538105753023239,0.00259111492255364
1464,0,0.07887632457144941,0.00010061325246007568,1.057826067850614e13,2.8902491986305264e10,0.0,3.1734987589444766e13,0.25634805485721057,0.00045275963607034056
1465,0,0.07831299568117871,0.0003843759255221235,1.060719278958754e13,2.8961743616837696e10,0.0,3.1821761609079688e13,0.2545172359638308,0.0017296916648495558
1466,0,0.07911782835556552,0.0005353380177456003,1.0636184192665273e13,2.9021076027378326e10,0.0,3.190871326347135e13,0.25713294215558796,0.0024090210798552013
1467,0,0.07830554608151728,1.9193819420605395e-5,1.0665234968591104e13,2.9080489278871227e10,0.0,3.1995842803512992e13,0.2544930247649312,8.637218739272428e-5
1468,0,0.07809797759191422,0.0002106139573624377,1.069434519821677e13,2.9139983419534058e10,0.0,3.208315046165923e13,0.2538184271737212,0.0009477628081309697
1469,0,0.07824767821540532,0.0004393368094762286,1.0723514962405273e13,2.9199558503621243e10,0.0,3.217063647941433e13,0.25430495420006727,0.0019770156426430286
1470,0,0.07710601980552109,9.127553433940681e-5,1.0752744342214236e13,2.9259214588752903e10,0.0,3.225830110325253e13,0.25059456436794353,0.00041073990452733067
1471,0,0.07759064672916932,0.00044193698836367246,1.0782033418600295e13,2.9318951721498333e10,0.0,3.234614456372375e13,0.2521696018698003,0.001988716447636526
1472,0,0.07799401832827152,2.2936865197054068e-5,1.0811382272681354e13,2.9378769959582912e10,0.0,3.2434167107824695e13,0.2534805595668824,0.00010321589338674331
1473,0,0.07793448147361204,7.152807894783564e-5,1.0840790985572863e13,2.9438669357520206e10,0.0,3.2522368978054402e13,0.2532870647892391,0.00032187635526526037
1474,0,0.07662829967022568,0.0002128263437571644,1.0870259638463424e13,2.9498649970774773e10,0.0,3.2610750418458594e13,0.24904197392823346,0.0009577185469072397
1475,0,0.07731810225555188,0.0004628612065699898,1.0899788312588146e13,2.9558711845120983e10,0.0,3.2699311658965305e13,0.25128383233054363,0.002082875429564954
1476,0,0.0770341312262488,0.00021331448279977988,1.0929377089260809e13,2.9618855041258816e10,0.0,3.2788052951637207e13,0.2503609264853086,0.0009599151725990094
1477,0,0.0770350310205733,0.00021437825781434505,1.0959026049806328e13,2.9679079609703396e10,0.0,3.2876974533725586e13,0.2503638508168632,0.0009647021601645527
1478,0,0.07703502312777438,0.00021411492454546455,1.0988735275630314e13,2.9739385604680267e10,0.0,3.2966076648087125e13,0.25036382516526673,0.0009635171604545905
1479,0,0.0770341312262488,0.00021331448279977988,1.1018504848172809e13,2.9799773079712322e10,0.0,3.3055359536721715e13,0.2503609264853086,0.0009599151725990094
1480,0,0.075494991034747,0.0009265405495432547,1.1048334848955906e13,2.9860242091959923e10,0.0,3.314482344714478e13,0.24535872086292773,0.004169432472944646
1481,0,0.0769471514521908,0.00016602981045187393,1.1078225359545943e13,2.9920792684173187e10,0.0,3.3234468605714547e13,0.2500782422196201,0.0007471341470334326
1482,0,0.07688114496500409,0.00034465339395188234,1.1108176461538389e13,2.998142492053723e10,0.0,3.332429527069779e13,0.2498637211362633,0.0015509402727834705
1483,0,0.07710582474153471,0.00015625140916832037,1.1138188236621893e13,3.004213885022864e10,0.0,3.3414303678267188e13,0.2505939304099878,0.0007031313412574416
1484,0,0.07710580929513006,0.00015663971310979005,1.1168260766501865e13,3.0102934527946575e10,0.0,3.350449407297085e13,0.25059388020917267,0.0007048787089940552
1485,0,0.07710580929513006,0.00015663971310979005,1.1198394132949865e13,3.0163812006601315e10,0.0,3.3594866696853086e13,0.25059388020917267,0.0007048787089940552
1486,0,0.07692170291230871,0.00019144889782320672,1.1228588417798959e13,3.0224771340075344e10,0.0,3.3685421793553e13,0.2499955344650033,0.0008615200402044302
1487,0,0.0771058149894854,0.00015614111550134226,1.1258843702925875e13,3.028581258045941e10,0.0,3.3776159604217273e13,0.25059389871582755,0.0007026350197560402
1488,0,0.07582486609475633,0.0007037343675414794,1.1289160070297697e13,3.0346935785570156e10,0.0,3.3867080378630695e13,0.2464308148079581,0.003166804653936657
1489,0,0.07604765229172616,0.0007773655283459273,1.131953760185803e13,3.0408141001691936e10,0.0,3.3958184349661266e13,0.24715486994811003,0.0034981448775566726
1490,0,0.07493923754323184,0.000576684324467891,1.1349976379608998e13,3.0469428288987083e10,0.0,3.4049471770981758e13,0.24355252201550348,0.0025950794601055094
1491,0,0.07473762493778274,0.00017286973543179237,1.1380476485788422e13,3.0530797695500957e10,0.0,3.4140942878203508e13,0.2428972810477939,0.0007779138094430656
1492,0,0.07490545360766254,0.00010497802130428085,1.141103800246418e13,3.059224927587567e10,0.0,3.423259791714232e13,0.24344272422490326,0.0004724010958692638
1493,0,0.07490554882581646,0.00010734536034838436,1.1441661011784342e13,3.0653783084731606e10,0.0,3.4324437133719945e13,0.2434430336839035,0.00048305412156772964
1494,0,0.07490554882581646,0.00010734536034838436,1.1472345596056342e13,3.0715399175010624e10,0.0,3.441646077140953e13,0.2434430336839035,0.00048305412156772964
1495,0,0.07559351530031327,0.00021280037814774833,1.1503091837539162e13,3.0777097598400272e10,0.0,3.4508669072069242e13,0.24567892472601816,0.0009576017016648675
1496,0,0.07479556240606877,0.0007491982456632842,1.1533899818685889e13,3.0838878413366932e10,0.0,3.460106228771104e13,0.2430855778197235,0.003371392105484779
1497,0,0.07479556240606877,0.0007491982456632842,1.1564769621853889e13,3.090074166780324e10,0.0,3.4693640654847562e13,0.2430855778197235,0.003371392105484779
1498,0,0.07479560640105126,0.0007461918997278237,1.1595701329517967e13,3.0962687416877903e10,0.0,3.4786404420965133e13,0.24308572080341662,0.0033578635487752067
1499,0,0.07479554961197099,0.0007483470675326545,1.1626695024205867e13,3.102471571386209e10,0.0,3.4879353830873406e13,0.24308553623890572,0.0033675618038969454
1500,0,0.07479558336348391,0.0007471594253583014,1.1657750788477926e13,3.1086826612013447e10,0.0,3.4972489129542246e13,0.2430856459313227,0.003362217414112356
1501,0,0.07422403524512283,0.00048145475555322136,1.1688868704959771e13,3.11490201659335e10,0.0,3.5065810564106406e13,0.24122811454664922,0.002166546399989496
1502,0,0.07506631152901447,0.0006398380372282238,1.1720048856359746e13,3.1211296424141872e10,0.0,3.5159318372701348e13,0.243965512469297,0.002879271167527007
1503,0,0.07456848658623111,0.0008496151532491874,1.1751291325397803e13,3.127365544638401e10,0.0,3.525301281051736e13,0.2423475814052511,0.0038232681896213433
1504,0,0.07507195841430958,0.00014473710439395437,1.178259619486565e13,3.133609728033273e10,0.0,3.534689411475477e13,0.24398386484650614,0.0006513169697727947
1505,0,0.07440166273284976,0.00013347451900407538,1.1813963547612357e13,3.1398621984310966e10,0.0,3.544096253877565e13,0.24180540388176172,0.0006006353355183392
1506,0,0.07400075989285032,0.0002485024635635499,1.18453934664863e13,3.146122960807501e10,0.0,3.553521832327466e13,0.24050246965176353,0.0011182610860359745
1507,0,0.07400079979983044,0.00024098272174669615,1.1876886034470373e13,3.1523920204489235e10,0.0,3.56296617136949e13,0.24050259934944895,0.0010844222478601326
1508,0,0.07370007022849656,0.0003402417277467765,1.1908441334593623e13,3.1586693828354294e10,0.0,3.572429295856465e13,0.23952522824261382,0.0015310877748604943
1509,0,0.07377921218693873,0.0003526621096131896,1.1940059449815494e13,3.1649550531207306e10,0.0,3.5819112301776336e13,0.23978243960755086,0.0015869794932593534
1510,0,0.07264239289518513,0.0004100418634112274,1.197174046332382e13,3.1712490369901806e10,0.0,3.591411999522791e13,0.23608777690935168,0.0018451883853505232
1511,0,0.0726580207130933,0.00038394089255022745,1.2003484458254291e13,3.177551339201767e10,0.0,3.600931627708441e13,0.23613856731755323,0.0017277340164760235
1512,0,0.07383070892609095,0.00011654188933624349,1.2035291517854707e13,3.183861965063134e10,0.0,3.6104701393899875e13,0.2399498040097956,0.0005244385020130957
1513,0,0.07383070892609095,0.00011654188933624349,1.2067161725342707e13,3.1901809204266243e10,0.0,3.6200275600712125e13,0.2399498040097956,0.0005244385020130957
1514,0,0.07383070892609095,0.00011654188933624349,1.2099095164046707e13,3.1965082103248627e10,0.0,3.629603914027172e13,0.2399498040097956,0.0005244385020130957
1515,0,0.07383070892609095,0.00011654188933624349,1.2131091917350707e13,3.2028438400629696e10,0.0,3.639199225960328e13,0.2399498040097956,0.0005244385020130957
1516,0,0.0738306291875899,0.0001154307536922446,1.2163152068662572e13,3.2091878149446293e10,0.0,3.648813520589801e13,0.23994954485966716,0.0005194383916151007
1517,0,0.07383070892609095,0.00011654188933624349,1.2195275701478707e13,3.215540140272012e10,0.0,3.658446822644772e13,0.2399498040097956,0.0005244385020130957
1518,0,0.07383070892609095,0.00011654188933624349,1.2227462899326707e13,3.2219008213459705e10,0.0,3.6680991568705125e13,0.2399498040097956,0.0005244385020130957
1519,0,0.07314945332563494,0.0004954691050937473,1.22597137457819e13,3.228269863625997e10,0.0,3.6777705482697e13,0.23773572330831355,0.002229610972921863
1520,0,0.07272129084196596,4.9566871568818005e-5,1.2292028324489516e13,3.2346472721904972e10,0.0,3.687461021280604e13,0.2363441952363894,0.00022305092205968102
1521,0,0.07272129084196596,4.9566871568818005e-5,1.2324406719137516e13,3.241033052294485e10,0.0,3.69717060062616e13,0.2363441952363894,0.00022305092205968102
1522,0,0.0723613359434665,2.000606157210661e-5,1.2356849013456213e13,3.2474272094175617e10,0.0,3.706899311387908e13,0.23517434181626612,9.002727707447974e-5
1523,0,0.07278665718596777,0.0005632132970212868,1.2389355291247861e13,3.2538297485853706e10,0.0,3.7166471779707336e13,0.23655663585439526,0.0025344598365957907
1524,0,0.07278665718596777,0.0005632132970212868,1.2421925636375861e13,3.2602406753736454e10,0.0,3.72641422563185e13,0.23655663585439526,0.0025344598365957907
1525,0,0.07290407567983231,0.0006612641521925914,1.2454560132718475e13,3.266659994945172e10,0.0,3.73620047901954e13,0.236938245959455,0.0029756886848666614
1526,0,0.07240892155729223,0.001072187742194613,1.248725886427171e13,3.2730877127590317e10,0.0,3.746005963243111e13,0.23532899506119975,0.004824844839875758
1527,0,0.0714436954364524,0.0002609334368156659,1.2520021915006307e13,3.279523834072162e10,0.0,3.755830703127561e13,0.2321920101684703,0.0011742004656704965
1528,0,0.070259354818277,0.00030000011128071546,1.255284936895971e13,3.2859683641035667e10,0.0,3.765674723454279e13,0.22834290315940026,0.0013500005007632196
1529,0,0.0698914730495408,0.00020889880441369354,1.2585741310272209e13,3.29242130790563e10,0.0,3.7755380487604875e13,0.2271472874110076,0.0009400446198616209
1530,0,0.07159393113732904,0.00026107010455689306,1.2618697823204752e13,3.2988826704759434e10,0.0,3.785420703507719e13,0.23268027619631937,0.0011748154705060188
1531,0,0.07153895951247857,0.00026610069687245104,1.265171899183165e13,3.30535245797027e10,0.0,3.795322713969319e13,0.23250161841555536,0.0011974531359260298
1532,0,0.0715384592799082,0.0002658931816046903,1.2684804900462803e13,3.3118306752540844e10,0.0,3.8052441044429766e13,0.23249999265970167,0.0011965193172211062
1533,0,0.0716746938133415,0.00016465756508356904,1.2717955633461566e13,3.3183173275866673e10,0.0,3.815184899844205e13,0.2329427548933599,0.0007409590428760607
1534,0,0.07236099661053323,0.00019142705865007583,1.2751171275151605e13,3.324812420147675e10,0.0,3.8251451249913734e13,0.235173238984233,0.0008614217639253412
1535,0,0.07096164846122968,0.00021037947631118538,1.278445191002977e13,3.33131595882622e10,0.0,3.83512480579527e13,0.23062535749899646,0.0009467076434003343
1536,0,0.07116846399483408,0.0003189417282576166,1.2817797622500076e13,3.3378279480379417e10,0.0,3.84512396593627e13,0.23129750798321075,0.0014352377771592747
1537,0,0.07036697007556755,0.0006142254515831211,1.2851208497133826e13,3.3443483936589737e10,0.0,3.855142631340459e13,0.22869265274559455,0.002764014532124045
1538,0,0.07132036232292926,0.0005774411624207771,1.2884684618581162e13,3.3508773003255985e10,0.0,3.865180826042654e13,0.2317911775495201,0.002598485230893497
1539,0,0.07096001256895935,0.0004971676440917883,1.2918226071402812e13,3.3574146740122196e10,0.0,3.875238576164525e13,0.2306200408491179,0.0022372543984130475
1540,0,0.07094455899080157,0.0001366130769783086,1.2951832940304842e13,3.3639605196039536e10,0.0,3.885315906159604e13,0.2305698167201051,0.0006147588464023887
1541,0,0.07094455899080157,0.0001366130769783086,1.2985505310048842e13,3.3705148424418392e10,0.0,3.89541284119799e13,0.2305698167201051,0.0006147588464023887
1542,0,0.07124866345245745,0.0001763608652806687,1.3019243265403992e13,3.3770776477235233e10,0.0,3.9055294062492734e13,0.2315581562204867,0.0007936238937630092
1543,0,0.07137249121425865,0.0003113691217748876,1.3053046891261678e13,3.3836489408233635e10,0.0,3.915665626564282e13,0.2319605964463406,0.0014011610479869943
1544,0,0.0713420473745604,0.0002933203037163157,1.3086916272554121e13,3.390228726996699e10,0.0,3.925821527227491e13,0.2318616539673213,0.0013199413667234206
1545,0,0.0713420473745604,0.0002933203037163157,1.3120851494162121e13,3.396817011459585e10,0.0,3.935997133288847e13,0.2318616539673213,0.0013199413667234206
1546,0,0.0713420473745604,0.0002933203037163157,1.3154852641130121e13,3.4034137994766647e10,0.0,3.946192469877911e13,0.2318616539673213,0.0013199413667234206
1547,0,0.07106307735071171,0.0002323757762081538,1.3188919798513594e13,3.4100190963687874e10,0.0,3.956407562231155e13,0.23095500138981306,0.001045690992936692
1548,0,0.0703575010681126,7.573889137755477e-5,1.3223053051438121e13,3.4166329074235332e10,0.0,3.966642435547817e13,0.22866187847136596,0.0003408250111989965
1549,0,0.0703575010681126,7.573889137755477e-5,1.3257252485062121e13,3.4232552376320107e10,0.0,3.976897114585772e13,0.22866187847136596,0.0003408250111989965
1550,0,0.06973439898820205,0.00022408228393319742,1.3291518184597932e13,3.429886092551076e10,0.0,3.987171624994375e13,0.22663679671165665,0.0010083702776993884
1551,0,0.06973440217485129,0.0002248971652146904,1.3325850235341936e13,3.436525477144415e10,0.0,3.9974659915167945e13,0.2266368070682667,0.0010120372434661068
1552,0,0.06975671285551252,0.00022537873546505332,1.3360248722587758e13,3.443173396797197e10,0.0,4.007780239570474e13,0.2267093167804157,0.00101420430959274
1553,0,0.0704497680302722,0.0002982036449237709,1.3394713731746406e13,3.4498298566059975e10,0.0,4.0181143941344734e13,0.22896174609838466,0.001341916402156969
1554,0,0.0704497680302722,0.0002982036449237709,1.3429245348218406e13,3.4564948621287094e10,0.0,4.0284684809261734e13,0.22896174609838466,0.001341916402156969
1555,0,0.06991950536239279,0.00028724526115837866,1.3463843657511691e13,3.4631684185706764e10,0.0,4.038842525126233e13,0.22723839242777658,0.001292603675212704
1556,0,0.06991950536239279,0.00028724526115837866,1.3498508745127691e13,3.469850530928183e10,0.0,4.049236551611483e13,0.22723839242777658,0.001292603675212704
1557,0,0.07038729343358519,0.00026367779055888976,1.353324069663255e13,3.476541204454521e10,0.0,4.059650585672434e13,0.22875870365915185,0.0011865500575150038
1558,0,0.06857984406127045,0.00022643816843844283,1.3568039597752049e13,3.483240445016094e10,0.0,4.07008465355987e13,0.22288449319912895,0.0010189717579729928
1559,0,0.06922390847519755,5.759806184941509e-5,1.360290553413244e13,3.489948256768097e10,0.0,4.0805387788882195e13,0.22497770254439203,0.0002591912783223679
1560,0,0.06921380871523827,5.9425749036630445e-5,1.3637838591475312e13,3.4966646456517456e10,0.0,4.091012988069192e13,0.2249448783245244,0.000267415870664837
1561,0,0.06922390847519755,5.759806184941509e-5,1.367283885565244e13,3.503389616746238e10,0.0,4.1015073061756336e13,0.22497770254439203,0.0002591912783223679
1562,0,0.06908363398590406,7.823998297366505e-5,1.370790641245456e13,3.510123175320792e10,0.0,4.11202175860562e13,0.22452181045418818,0.00035207992338149273
1563,0,0.06921380871523827,5.9425749036630445e-5,1.3743041347779312e13,3.5168653265079384e10,0.0,4.1225563705539766e13,0.2249448783245244,0.000267415870664837
1564,0,0.06864319431772109,0.0001871374084349009,1.3778243747627523e13,3.523616075755732e10,0.0,4.1331111677192125e13,0.22309038153259353,0.000842118337957054
1565,0,0.06916999614018626,0.0006659905838783953,1.3813513697992611e13,3.530375427878906e10,0.0,4.143686174831227e13,0.22480248745560535,0.0029969576274527787
1566,0,0.06917404943632022,9.607407419309766e-5,1.3848851284903885e13,3.537143388472112e10,0.0,4.15428141785694e13,0.2248156606680407,0.00043233333386893946
1567,0,0.06917404943632022,9.607407419309766e-5,1.3884256594479885e13,3.543919962635981e10,0.0,4.164896922002594e13,0.2248156606680407,0.00043233333386893946
1568,0,0.06869254871943922,0.0003398694593019388,1.3919729712855166e13,3.550705155699843e10,0.0,4.1755327128518375e13,0.22325078333817747,0.0015294125668587246
1569,0,0.06917408985440279,5.74904663256358e-5,1.3955270726351959e13,3.557498972552332e10,0.0,4.186188815299413e13,0.22481579202680907,0.0002587070984653611
1570,0,0.06789082925281015,0.0003161952052895278,1.3990879721095004e13,3.5643014190300385e10,0.0,4.196865255767659e13,0.220645195071633,0.001422878423802875
1571,0,0.06881317099776697,8.535497162245106e-5,1.402655678348386e13,3.5711124994456406e10,0.0,4.207562058280716e13,0.22364280574274267,0.00038409737230102976
1572,0,0.0688131709772785,8.474650572667941e-5,1.406230199987586e13,3.57793221972065e10,0.0,4.218279249413276e13,0.22364280567615513,0.00038135927577005735
1573,0,0.06772633193214958,0.0002777113863427598,1.4098115456711871e13,3.584760585103061e10,0.0,4.229016854695928e13,0.22011057877948614,0.001249701238542419
1574,0,0.06753831163188165,7.978706855388897e-5,1.4133997240448834e13,3.591597600351296e10,0.0,4.239774898908057e13,0.21949951280361535,0.0003590418084925003
1575,0,0.06753829076311188,7.828363340603244e-5,1.4169947437600799e13,3.598443270833557e10,0.0,4.250553407802773e13,0.21949944498011362,0.000352276350327146
1576,0,0.06753829597960091,7.845917731478169e-5,1.4205966134744809e13,3.605297601797148e10,0.0,4.261352406957825e13,0.21949946193370296,0.0003530662979165176
1577,0,0.06733480620514504,0.00025947746957167943,1.424205341848736e13,3.612160598490711e10,0.0,4.272171921971116e13,0.21883812016672138,0.0011676486130725574
1578,0,0.06753829597960091,7.845917731478169e-5,1.4278209375616809e13,3.619032265978667e10,0.0,4.283011978152655e13,0.21949946193370296,0.0003530662979165176
1579,0,0.06716101884913184,0.000259514849699047,1.4314434092720352e13,3.625912609681678e10,0.0,4.293872601415334e13,0.21827331125967847,0.0011678168236457114
1580,0,0.06716068903341438,0.0002550869809357925,1.4350727656711793e13,3.632801634582434e10,0.0,4.304753816969067e13,0.21827223935859674,0.0011478914142110663
1581,0,0.06716164809034514,0.0002617024097924018,1.4387090154361418e13,3.63969934596063e10,0.0,4.315655650527614e13,0.21827535629362171,0.001177660844065808
1582,0,0.06479790030270252,0.0013076471999342474,1.442352167254469e13,3.646605749528043e10,0.0,4.326578128498896e13,0.2105931759837832,0.005884412399704114
1583,0,0.06701976849910886,0.00039164136558246,1.4460022298328477e13,3.653520848954724e10,0.0,4.3375212740624805e13,0.2178142476221038,0.00176238614512107
1584,0,0.06708369134867098,6.696346099488437e-5,1.4496592118581137e13,3.660444650906162e10,0.0,4.348485115177247e13,0.2180219968831807,0.0003013355744769797
1585,0,0.06708369134867098,6.696346099488437e-5,1.4533231220381137e13,3.667377160112155e10,0.0,4.3594696767396516e13,0.2180219968831807,0.0003013355744769797
1586,0,0.06690234700039531,0.0004614391645710767,1.4569939690825066e13,3.674318381784831e10,0.0,4.370474984428236e13,0.21743262775128475,0.002076476240569845
1587,0,0.06672007120874146,3.57410670414407e-5,1.4606717617059773e13,3.681268321068886e10,0.0,4.3815010638303445e13,0.21684023142840975,0.00016083480168648315
1588,0,0.06688312078427751,0.0004523770429625517,1.4643565086336432e13,3.688226983067035e10,0.0,4.3925479404768086e13,0.2173701425489019,0.0020356966933314825
1589,0,0.0667267625664626,5.23356247760301e-6,1.4680482185823137e13,3.695194373109956e10,0.0,4.403615640289406e13,0.21686197834100343,2.3551031149213544e-5
1590,0,0.06643536502333096,0.00013151039736126975,1.4717469002896291e13,3.7021704963328766e10,0.0,4.4147041888796445e13,0.21591493632582562,0.0005917967881257139
1591,0,0.06659400353987621,0.00010279864045514842,1.4754525624869695e13,3.7091553577816925e10,0.0,4.425813611743703e13,0.2164305115045977,0.00046259388204816787
1592,0,0.06724080714908628,0.0005482537277214129,1.4791652139207582e13,3.716148962620242e10,0.0,4.436943934570667e13,0.21853262323453043,0.002467141774746358
1593,0,0.0672407867719519,0.0005477746227632412,1.4828848633303549e13,3.72315131627746e10,0.0,4.448095183499638e13,0.2185325570088437,0.002464985802434585
1594,0,0.06618051020728406,0.00024219440149752668,1.4866115194719416e13,3.730162424016014e10,0.0,4.459267384409585e13,0.2150866581736732,0.00108987480673887
1595,0,0.06618083474017869,0.00024192021500956908,1.4903451910983967e13,3.7371822905266716e10,0.0,4.4704605622916445e13,0.21508771290558074,0.001088640967543061
1596,0,0.06618080103581003,0.00024227950015718105,1.494085886974391e13,3.744210921214176e10,0.0,4.481674743283434e13,0.2150876033663826,0.0010902577507073147
1597,0,0.06618082914534507,0.0002419090342961535,1.4978336158639957e13,3.7512483212424644e10,0.0,4.49290995316022e13,0.21508769472237146,0.0010885906543326906
1598,0,0.06633079847225185,0.000195679253634905,1.5015883865422688e13,3.758294495740044e10,0.0,4.504166217650321e13,0.2155750950348185,0.0008805566413570725
1599,0,0.06540296712526071,0.000294987364926302,1.505350207783847e13,3.7653494501401505e10,0.0,4.515443562990254e13,0.2125596431570973,0.0013274431421683589
1600,0,0.06529373284423201,0.00021304342011774224,1.5091190883692895e13,3.772413189178922e10,0.0,4.526742014316986e13,0.21220463174375404,0.0009586953905298401
1601,0,0.06507364973105328,0.0005253341052141591,1.5128950370902676e13,3.779485718217992e10,0.0,4.5380615977767375e13,0.2114893616259232,0.002364003473463716
1602,0,0.06490042985277997,0.00012028795589837235,1.516678062736052e13,3.7865670423779724e10,0.0,4.549402339153459e13,0.2109263970215349,0.0005412958015426756
1603,0,0.06540003196268492,0.0005951299476328763,1.5204681741097238e13,3.7936571666703415e10,0.0,4.560764264062833e13,0.21255010387872597,0.0026780847643479433
1604,0,0.06539978314696133,0.0005964843352425581,1.5242653800072814e13,3.8007560965052216e10,0.0,4.572147398787094e13,0.21254929522762434,0.0026841795085915114
1605,0,0.06540031211502191,0.0005970389619783523,1.5280696892393713e13,3.807863836919042e10,0.0,4.5835517690156914e13,0.2125510143738212,0.002686675328902585
1606,0,0.06539967323780752,0.0005973618128659285,1.5318811106192627e13,3.814980393057674e10,0.0,4.594977400631362e13,0.21254893802287442,0.002688128157896678
1607,0,0.06540032811226515,0.0005974538340043738,1.5356996529657738e13,3.822105770063909e10,0.0,4.606424319526928e13,0.21255106636486173,0.002688542253019682
1608,0,0.0650078220901405,0.00031708283140465015,1.5395253251014963e13,3.8292399731668785e10,0.0,4.6178925517508445e13,0.2112754217929566,0.0014268727413209257
1609,0,0.0650081387156339,0.00031700371244750057,1.54335813585435e13,3.836383007330543e10,0.0,4.629382122940493e13,0.2112764508258102,0.0014265167060137525
1610,0,0.06549863075834975,0.0008918161976065303,1.5471980940608367e13,3.8435348776690735e10,0.0,4.640893058986372e13,0.21287054996463667,0.004013172889229387
1611,0,0.06545695534317353,0.0008730698422708735,1.5510452085553586e13,3.850695589547257e10,0.0,4.652425386205273e13,0.21273510486531397,0.003928814290218931
1612,0,0.06545689443521735,0.0008719688521475535,1.5548994881865484e13,3.857865147968773e10,0.0,4.663979130339113e13,0.2127349069144564,0.003923859834663991
1613,0,0.06545691809143825,0.0008718173962003178,1.5587609418017523e13,3.865043558073475e10,0.0,4.6755543173707625e13,0.21273498379717432,0.00392317828290143
1614,0,0.06455123028545848,0.0007990681580833901,1.5626295782558375e13,3.872230825190746e10,0.0,4.687150973602027e13,0.20979149842774006,0.0035958067113752556
1615,0,0.06532489315122673,7.951526767522709e-5,1.566505406408988e13,3.879426953874905e10,0.0,4.698769124098983e13,0.2123059027414869,0.0003578187045385219
1616,0,0.06443456191637867,0.00044745817358004397,1.570388435121644e13,3.886631949987535e10,0.0,4.710408796058213e13,0.20941232622823067,0.002013561781110198
1617,0,0.06382068635681955,0.0005404390341722451,1.5742786732676557e13,3.8938458182214066e10,0.0,4.7220700147963586e13,0.20741723065966353,0.002431975653775103
1618,0,0.06392579870217316,0.00044018157384787416,1.5781761297183398e13,3.901068563601628e10,0.0,4.7337528061890945e13,0.20775884578206277,0.0019808170823154337
1619,0,0.06428633637247622,0.00013570947485215404,1.5820808133548604e13,3.9083001913466064e10,0.0,4.745457196435295e13,0.2089305932105477,0.0006106926368346932
1620,0,0.06428657739139997,0.00013667811501646824,1.5859927330629014e13,3.915540706706067e10,0.0,4.7571832118009266e13,0.20893137652204988,0.0006150515175741071
1621,0,0.06428657739139997,0.00013667811501646824,1.5899118977325014e13,3.922790114714506e10,0.0,4.7689308782197125e13,0.20893137652204988,0.0006150515175741071
1622,0,0.06431365561085495,0.0002606306918682272,1.5938383162579006e13,3.9300484204765816e10,0.0,4.780700221755115e13,0.2090193807352786,0.0011728381134070223
1623,0,0.0638762473430791,0.00010099228009266529,1.5977719975411303e13,3.937315629209221e10,0.0,4.792491268665435e13,0.2075978038650071,0.0004544652604169938
1624,0,0.06412415031624619,2.7070220710356807e-5,1.601712950488086e13,3.9445917457658195e10,0.0,4.804304044635605e13,0.2084034885278001,0.00012181599319660563
1625,0,0.06382242378676917,0.00038667975542639853,1.6056611840055643e13,3.951876775521319e10,0.0,4.816138576216579e13,0.2074228773069998,0.0017400588994187934
1626,0,0.06326135269477948,9.326157583019155e-5,1.609616707009346e13,3.959170723514075e10,0.0,4.827994889424539e13,0.2055993962580333,0.000419677091235862
1627,0,0.0631123387907915,0.0004706518556639311,1.6135795284231764e13,3.966473594695937e10,0.0,4.839873010147113e13,0.2051151010700724,0.00211793335048769
1628,0,0.06405461022563941,0.0006378221482918889,1.6175496571730242e13,3.9737853940166275e10,0.0,4.851772964286045e13,0.20817748323332808,0.0028701996673135
1629,0,0.06273818755242266,0.0007866567265423091,1.6215271021898807e13,3.9811061273024475e10,0.0,4.863694779185806e13,0.20389910954537366,0.003539955269440391
1630,0,0.0625684549854863,0.000491175212195983,1.6255118724074322e13,3.988435798903946e10,0.0,4.875638479806e13,0.2033474787028305,0.0022102884548819233
1631,0,0.06273387761766074,0.0010189384366901498,1.6295039767683086e13,3.9957744140856766e10,0.0,4.88760409260543e13,0.2038851022573974,0.004585222965105674
1632,0,0.06298364979508891,0.0005602035918843766,1.6335034242180738e13,4.003121977995497e10,0.0,4.899591643870578e13,0.20469686183403896,0.002520916163479695
1633,0,0.06284863110779296,0.0003878384631953413,1.6375102237111162e13,4.010478495816386e10,0.0,4.9116011599570414e13,0.2042580511003271,0.0017452730843790358
1634,0,0.06284798347671205,0.000476139553530319,1.641524384198199e13,4.017843972519915e10,0.0,4.923632666899342e13,0.20425594629931418,0.0021426279908864357
1635,0,0.0636290613338133,0.0003983509504905669,1.6455459146438781e13,4.025218413046422e10,0.0,4.935686190687022e13,0.20679444933489322,0.001792579277207551
1636,0,0.0633522251341559,0.000514388282563576,1.6495748240175809e13,4.032601822875879e10,0.0,4.947761758207356e13,0.2058947316860067,0.002314747271536092
1637,0,0.0633529767403506,0.00042335114727834466,1.6536111212849164e13,4.0399942067933876e10,0.0,4.959859395235859e13,0.20589717440613947,0.001905080162752551
1638,0,0.06285111670374557,0.00010568829234469971,1.657654815421952e13,4.047395570043319e10,0.0,4.971979128309005e13,0.2042661292871731,0.0004755973155511487
1639,0,0.062078574658187766,0.00014370136757065229,1.6617059154176762e13,4.0548059176445724e10,0.0,4.984120983601778e13,0.20175536763911023,0.0006466561540679353
1640,0,0.062078881720146334,0.00014847498919973168,1.6657644302537283e13,4.0622252544422356e10,0.0,4.996284987031538e13,0.20175636559047558,0.0006681374513987925
1641,0,0.062079016786167944,0.00014240088246783404,1.6698303689233514e13,4.069653585670249e10,0.0,5.008471165161527e13,0.20175680455504583,0.0006408039711052532
1642,0,0.062078573923864,0.00014782623462432885,1.673903740425676e13,4.077090916393168e10,0.0,5.020679544291906e13,0.201755365252558,0.0006652180558094798
1643,0,0.06228712000078599,0.000565569126547952,1.6779845537555451e13,4.084537251627218e10,0.0,5.0329101506679734e13,0.20243314000255447,0.0025450610694657838
1644,0,0.06261322058255366,0.0002988382180042599,1.6820728179294643e13,4.091992596453253e10,0.0,5.045163010639684e13,0.20349296689329938,0.0013447719810191694
1645,0,0.06181744573713936,8.92268688894712e-5,1.6861685419556248e13,4.099456956195497e10,0.0,5.057438150985968e13,0.20090669864570293,0.0004015209100026204
1646,0,0.0619709974491085,8.697308215749149e-5,1.690271734848965e13,4.106930335461228e10,0.0,5.0697355973202164e13,0.20140574170960263,0.0003913788697087117
1647,0,0.06197094497028914,9.26018318695241e-5,1.694382405635356e13,4.11441273954104e10,0.0,5.082055376388737e13,0.2014055711534397,0.00041670824341285845
1648,0,0.06197064084871759,0.0001078441887618824,1.698500563339304e13,4.121904173451895e10,0.0,5.0943975145094195e13,0.20140458275833217,0.0004852988494284708
1649,0,0.0619709974491085,8.697308215749149e-5,1.702626216992965e13,4.12940464224111e10,0.0,5.106762038062626e13,0.20140574170960263,0.0003913788697087117
1650,0,0.06197094497028914,9.26018318695241e-5,1.706759375636956e13,4.136914150953919e10,0.0,5.11914897343701e13,0.2014055711534397,0.00041670824341285845
1651,0,0.06176267131015038,0.00028596606644107537,1.710900048309493e13,4.144432704677588e10,0.0,5.131558347113205e13,0.20072868175798875,0.001286847298984839
1652,0,0.061711522777668615,0.00025821309235875647,1.7150482440623863e13,4.15196030837373e10,0.0,5.143990185371016e13,0.20056244902742298,0.001161958915614404
1653,0,0.06171209372687603,0.00025680616022505376,1.7192039719432836e13,4.159496967102469e10,0.0,5.156444514677098e13,0.2005643046123471,0.001155627721012742
1654,0,0.06176267131015038,0.00028596606644107537,1.723367241015893e13,4.1670426858992615e10,0.0,5.168921361461485e13,0.20072868175798875,0.001286847298984839
1655,0,0.06171209372687603,0.00025680616022505376,1.7275380603368836e13,4.174597469829413e10,0.0,5.1814207522307945e13,0.2005643046123471,0.001155627721012742
1656,0,0.060743037779200725,0.00016291134875110087,1.73171643898066e13,4.182161324097811e10,0.0,5.193942713725315e13,0.19741487278240236,0.0007331010693799539
1657,0,0.06074422893062959,0.00016314179363620396,1.7359023860104629e13,4.1897342533275536e10,0.0,5.206487271753294e13,0.19741874402454618,0.0007341380713629178
1658,0,0.060744145753983486,0.0001570270993083711,1.740095910512849e13,4.197316262751724e10,0.0,5.219054453129509e13,0.19741847370044632,0.00070662194688767
1659,0,0.06123624274361854,0.00023097574906161353,1.7442970215646594e13,4.204907357287267e10,0.0,5.231644284174917e13,0.19901778891676025,0.001039390870777261
1660,0,0.06126485792404039,0.0002267453964851641,1.7485057282567326e13,4.212507542158439e10,0.0,5.244256791726276e13,0.19911078825313128,0.0010203542841832384
1661,0,0.06123624955587548,0.00023081169639183052,1.7527220396806605e13,4.22011682229587e10,0.0,5.25689200215278e13,0.1990178110565953,0.0010386526337632374
1662,0,0.06165389875698547,0.00048417079736528916,1.75694596493336e13,4.227735202605463e10,0.0,5.269549941796919e13,0.2003751709602028,0.0021787685881438012
1663,0,0.061482813750839777,0.00012371430340159042,1.7611775131234504e13,4.2353626883240524e10,0.0,5.2822306375594484e13,0.19981914469022927,0.0005567143653071568
1664,0,0.06148280043908539,0.00012314039313727842,1.765416693350648e13,4.242999284295903e10,0.0,5.294934115717734e13,0.19981910142702752,0.0005541317691177529
1665,0,0.06148280043908539,0.00012314039313727842,1.769663514730648e13,4.250644995565554e10,0.0,5.3076604028859984e13,0.19981910142702752,0.0005541317691177529
1666,0,0.06148280043908539,0.00012314039313727842,1.773917986381848e13,4.258299827137493e10,0.0,5.320409525629216e13,0.19981910142702752,0.0005541317691177529
1667,0,0.06012504223975579,0.0003231163650773214,1.7781801174257656e13,4.2659637843040825e10,0.0,5.333181511009141e13,0.1954063872792063,0.0014540236428479461
1668,0,0.060125042232533205,0.0003231167821312371,1.7824499169921656e13,4.2736368714837715e10,0.0,5.345976384642766e13,0.19540638725573292,0.0014540255195905668
1669,0,0.059938466367566834,0.00023516296017274223,1.786727394214777e13,4.281319094003097e10,0.0,5.358794173676392e13,0.1948000156945922,0.00105823332077734
1670,0,0.05990298798972986,0.0001665970971831979,1.7910125582295332e13,4.289010456784451e10,0.0,5.3716349046005016e13,0.19468471096662204,0.0007496869373243905
1671,0,0.0597023735362372,3.3434726322227804e-5,1.7953054181753457e13,4.2967109648860504e10,0.0,5.384498604149245e13,0.1940327139927709,0.0001504562684500251
1672,0,0.0597023735362372,3.3434726322227804e-5,1.7996059832065457e13,4.304420623219372e10,0.0,5.397385298816244e13,0.1940327139927709,0.0001504562684500251
1673,0,0.059939665495057026,0.00022180841101393511,1.8039142624749816e13,4.3121394367625565e10,0.0,5.410295015228775e13,0.19480391285893534,0.000998137849562708
1674,0,0.06027560196522516,0.00018147776450263864,1.808230265132226e13,4.3198674105281265e10,0.0,5.423227780091858e13,0.19589570638698178,0.0008166499402618739
1675,0,0.06027560196522516,0.00018147776450263864,1.812554000348226e13,4.3276045495892334e10,0.0,5.436183620213739e13,0.19589570638698178,0.0008166499402618739
1676,0,0.06034369016708702,6.78714440293212e-5,1.8168854772910297e13,4.3353508588380806e10,0.0,5.449162562121594e13,0.19611699304303282,0.0003054214981319454
1677,0,0.059893496231584596,0.00013465975729121384,1.8212247051295168e13,4.343106343374765e10,0.0,5.462164632709964e13,0.19465386275264993,0.0006059689078104622
1678,0,0.059675605383113395,0.00010678613921579535,1.825571693036383e13,4.350871008011999e10,0.0,5.4751898584077516e13,0.19394571749511852,0.00048053762647107907
1679,0,0.05967549674945846,0.00010580060699353256,1.829926450203564e13,4.358644857723138e10,0.0,5.488238265913584e13,0.19394536443574,0.0004761027314708965
1680,0,0.05989348888476511,0.00013393343782295403,1.8342889858191152e13,4.366427897475201e10,0.0,5.501309881939222e13,0.1946538388754866,0.0006027004702032931
1681,0,0.05967549674945846,0.00010580060699353256,1.838659309063564e13,4.3742201323714485e10,0.0,5.514404733452841e13,0.19394536443574,0.0004761027314708965
1682,0,0.059893819860468364,0.00013761572975346214,1.843037429148772e13,4.38202156718841e10,0.0,5.527522846862134e13,0.19465491454652217,0.0006192707838905796
1683,0,0.059649276543127114,0.00010141510505087738,1.8474233552670953e13,4.3898322070760475e10,0.0,5.540664249241892e13,0.1938601487651631,0.00045636797272894823
1684,0,0.059675834775767884,0.00010494583731203433,1.851817096630022e13,4.397652056834621e10,0.0,5.55382896707948e13,0.19394646302124563,0.0004722562679041545
1685,0,0.05967560136224628,0.0001045299759483563,1.856218662452382e13,4.4054811214808426e10,0.0,5.567017027242838e13,0.1939457044273004,0.00047038489176760335
1686,0,0.05967560136224628,0.0001045299759483563,1.860628061947582e13,4.4133194059596405e10,0.0,5.580228456500371e13,0.1939457044273004,0.00047038489176760335
1687,0,0.0585238971059578,0.0007237251295273647,1.8650453043383812e13,4.421166915460327e10,0.0,5.593463282043191e13,0.19020266559436286,0.003256763082873141
1688,0,0.05856832767637838,0.0001777205197988172,1.869470398856404e13,4.429023654437211e10,0.0,5.6067215298336086e13,0.19034706494822973,0.0007997423390946773
1689,0,0.05879566698640204,0.00031892629906593584,1.873903354726365e13,4.436889628042371e10,0.0,5.620003227037201e13,0.19108591770580663,0.0014351683457967113
1690,0,0.058739807706761224,0.00029302180625331853,1.8783441811920414e13,4.4447648413143684e10,0.0,5.6333084006292414e13,0.19090437504697397,0.0013185981281399334
1691,0,0.0585682858690382,0.00018519625486300125,1.8827928874915965e13,4.452649299154681e10,0.0,5.646637077378969e13,0.19034692907437414,0.0008333831468835056
1692,0,0.057913310031845314,0.0004533716077633979,1.8872494828694633e13,4.460543006572749e10,0.0,5.659989284251629e13,0.18821825760349728,0.0020401722349352907
1693,0,0.057913310031845314,0.0004533716077633979,1.8917139765854633e13,4.468445968263795e10,0.0,5.6733650476851414e13,0.18821825760349728,0.0020401722349352907
1694,0,0.058084695664922206,0.00025197611479902543,1.896186377894713e13,4.4763581892565796e10,0.0,5.686764394705933e13,0.18877526091099717,0.0011338925165956144
1695,0,0.057701242305254793,1.1620213205351757e-5,1.900666696054102e13,4.484279674626494e10,0.0,5.700187352437806e13,0.18752903749207808,5.229095942408291e-5
1696,0,0.057701242305254793,1.1620213205351757e-5,1.905154940333302e13,4.492210429101543e10,0.0,5.713633947422914e13,0.18752903749207808,5.229095942408291e-5
1697,0,0.05854745163517487,7.644674170990268e-5,1.909651120003246e13,4.500150457504543e10,0.0,5.727104206381963e13,0.19027921781431834,0.00034401033769456205
1698,0,0.058784825921825344,0.00013720959715023942,1.914155244342124e13,4.508099765054739e10,0.0,5.7405981567208234e13,0.19105068424593236,0.0006174431871760774
1699,0,0.05847427988817069,0.00039631906025738373,1.918667322629153e13,4.5160583566546394e10,0.0,5.75411582532708e13,0.19004140963655472,0.0017834357711582268
1700,0,0.058547574338123805,7.6149046876927e-5,1.9231873641504668e13,4.5240262370201385e10,0.0,5.767657238783769e13,0.19027961659890236,0.0003426707109461715
1701,0,0.05852401726419653,7.243568306556118e-5,1.9277153782008496e13,4.532003411159249e10,0.0,5.781222424181033e13,0.19020305610863872,0.0003259605737950253
1702,0,0.0585475010544419,7.608797487769058e-5,1.9322513740720543e13,4.5399898839471375e10,0.0,5.7948114084059734e13,0.19027937842693615,0.0003423958869496076
1703,0,0.058547574338123805,7.6149046876927e-5,1.9367953610688668e13,4.54798566030077e10,0.0,5.808424218423344e13,0.19027961659890236,0.0003426707109461715
1704,0,0.057373917639622914,2.2282097348756864e-5,1.9413473484982504e13,4.555990745359313e10,0.0,5.82206088159402e13,0.18646523232877446,0.00010026943806940589
1705,0,0.05714055614459257,7.643313764926774e-5,1.945907345666425e13,4.56400514357753e10,0.0,5.835721424133264e13,0.18570680746992585,0.0003439491194217048
1706,0,0.05769708641257125,0.00046414055213070404,1.950475361891773e13,4.572028859881633e10,0.0,5.849405873066292e13,0.18751553084085656,0.002088632484588168
1707,0,0.05731149596171026,0.000559515938134983,1.9550514064923695e13,4.580061899520972e10,0.0,5.863114255989929e13,0.18626236187555834,0.0025178217216074235
1708,0,0.057138992156798,0.0008561895693609332,1.9596354887988914e13,4.588104267142609e10,0.0,5.8768465994806836e13,0.1857017245095935,0.0038528530621241997
1709,0,0.05789375476293175,0.00045793489888844296,1.964227618136527e13,4.596155967485851e10,0.0,5.890602930296794e13,0.1881547029795282,0.0020607070449979933
1710,0,0.057272400611083185,7.84716381389795e-5,1.9688278038465258e13,4.6042170059073425e10,0.0,5.9043832762550305e13,0.18613530198602035,0.00035312237162540773
1711,0,0.05789375476293175,0.00045793489888844296,1.973436055262127e13,4.612287386740972e10,0.0,5.9181876634516766e13,0.1881547029795282,0.0020607070449979933
1712,0,0.05737364914355636,0.00022937398245674763,1.9780523817365996e13,4.620367115360029e10,0.0,5.932016119759769e13,0.18646435971655817,0.0010321829210553643
1713,0,0.057362185002718835,0.0002071117722293181,1.982676792611444e13,4.628456196292134e10,0.0,5.945868671636981e13,0.18642710125883621,0.0009320029750319314
1714,0,0.05723590784038912,0.0002117987265284338,1.9873092972482945e13,4.636554634536754e10,0.0,5.959745346347701e13,0.18601670048126465,0.000953094269377952
1715,0,0.05723590784038912,0.0002117987265284338,1.9919499050026945e13,4.644662434910247e10,0.0,5.973646170868379e13,0.18601670048126465,0.000953094269377952
1716,0,0.056415930404004125,0.000697479219374417,1.9965986252378875e13,4.652779602469957e10,0.0,5.987571172600559e13,0.1833517738130134,0.0031386564871848767
1717,0,0.05640245499350269,0.0007103563483291594,2.001255467328385e13,4.660906141743188e10,0.0,6.001520378044668e13,0.18330797872888374,0.0031966035674812175
1718,0,0.05641593431274379,0.0006978321288522993,2.0059204406466883e13,4.669042057746757e10,0.0,6.01549381456224e13,0.18335178651641731,0.0031402445798353468
1719,0,0.056415930404004125,0.000697479219374417,2.0105935545714875e13,4.677187355342916e10,0.0,6.029491509262986e13,0.1833517738130134,0.0031386564871848767
1720,0,0.056840981792327105,0.0002828119467725987,2.0152748184896867e13,4.685342039293483e10,0.0,6.043513489095104e13,0.1847331908250631,0.001272653760476694
1721,0,0.056713829069910834,0.00020849328787557846,2.019964241781585e13,4.69350611464567e10,0.0,6.057559781523613e13,0.1843199444772102,0.0009382197954401031
1722,0,0.056713829069910834,0.00020849328787557846,2.024661833848785e13,4.701679586105258e10,0.0,6.0716304134244695e13,0.1843199444772102,0.0009382197954401031
1723,0,0.056840981792327105,0.0002828119467725987,2.0293676040896867e13,4.709862458513925e10,0.0,6.085725411929807e13,0.1847331908250631,0.001272653760476694
1724,0,0.056840981792327105,0.0002828119467725987,2.0340815619032867e13,4.718054736762997e10,0.0,6.0998448042761195e13,0.1847331908250631,0.001272653760476694
1725,0,0.056509083936211804,0.00027779351441789817,2.0388037167010293e13,4.7262564257301895e10,0.0,6.113988617683547e13,0.18365452279268837,0.0012500708148805418
1726,0,0.056509381964784534,0.0002282410752336289,2.0435340778938824e13,4.734467530110815e10,0.0,6.128156879077383e13,0.18365549138554974,0.00102708483855133
1727,0,0.05737363921377772,0.0001656954303031772,2.0482726548982004e13,4.742688054623157e10,0.0,6.142349615435992e13,0.1864643274447776,0.0007456294363642974
1728,0,0.05672436205988095,0.0001253572778876222,2.053019457143386e13,4.750918004587322e10,0.0,6.156566854783506e13,0.18435417669461307,0.0005641077504942998
1729,0,0.057373408519427765,0.00021817017158395555,2.057774494050959e13,4.7591573842412094e10,0.0,6.170808623302092e13,0.18646357768814023,0.0009817657721278
1730,0,0.05602158917452947,0.00016672570974222457,2.062537775056996e13,4.7674061990903465e10,0.0,6.185074949369304e13,0.18207016481722077,0.0007502656938400106
1731,0,0.05604693805598575,0.00017541744799505184,2.0673093095973242e13,4.7756644532508156e10,0.0,6.199365858979838e13,0.18215254868195369,0.0007893785159777333
1732,0,0.05595457083590631,0.0004425360749785625,2.0720891071127355e13,4.7839321518448845e10,0.0,6.213681379882605e13,0.18185235521669552,0.0019914123374035315
1733,0,0.05516762801413876,0.0008597844302974528,2.076877177049468e13,4.79220929979925e10,0.0,6.228021539502632e13,0.17929479104595097,0.0038690299363385375
1734,0,0.05516778274544598,0.0008520928758616276,2.0816735288622957e13,4.800495901621959e10,0.0,6.242386364550181e13,0.17929529392269944,0.0038344179413773243
1735,0,0.05490065075905021,0.0007172824513698631,2.086478172005474e13,4.808791962329836e10,0.0,6.256775882636792e13,0.17842711496691316,0.003227771031164384
1736,0,0.05488513287264141,5.360930117603857e-6,2.0912911159396695e13,4.817097486619042e10,0.0,6.271190120830988e13,0.17837668183608457,2.4124185529217357e-5
1737,0,0.05488513287264141,5.360930117603857e-6,2.0961123701332695e13,4.825412479332564e10,0.0,6.2856291064673945e13,0.17837668183608457,2.4124185529217357e-5
1738,0,0.05551551932898994,0.00020407973315828172,2.1009419440569625e13,4.8337369451409515e10,0.0,6.300092866598011e13,0.1804254378192173,0.0009183587992122677
1739,0,0.05551552447838932,0.00020417616118362315,2.1057798471841633e13,4.842070889090635e10,0.0,6.314581428944451e13,0.18042545455476527,0.0009187927253263042
1740,0,0.05551552447838932,0.00020417616118362315,2.1106260889961633e13,4.850414315841399e10,0.0,6.329094820567871e13,0.18042545455476527,0.0009187927253263042
1741,0,0.05545826386199833,0.00028096420490289053,2.115480678981579e13,4.858767230189114e10,0.0,6.3436330687776695e13,0.18023935755149456,0.0012643389220630074
1742,0,0.05545811418264202,0.00028124476800955064,2.120343626623953e13,4.867129636891641e10,0.0,6.358196200841286e13,0.18023887109358658,0.001265601456042978
1743,0,0.0545141910692432,0.0005675266513118962,2.1252149414170504e13,4.875501540928743e10,0.0,6.3727842444217484e13,0.1771711209750404,0.002553869930903533
1744,0,0.0554997531676427,0.0005973498408219852,2.1300946328694402e13,4.883882946494156e10,0.0,6.387397225816367e13,0.18037419779483876,0.0026880742836989336
1745,0,0.05549979213717479,0.0005970050735775736,2.134982710479047e13,4.8922738589488556e10,0.0,6.402035173386706e13,0.18037432444581808,0.0026865228310990813
1746,0,0.05548096407510568,0.0005637945991958625,2.1398791837590344e13,4.9006742828649315e10,0.0,6.416698114123136e13,0.18031313324409345,0.002537075696381381
1747,0,0.055232866941287415,0.0005170610010359913,2.144784062217457e13,4.909084223049757e10,0.0,6.431386075450468e13,0.1795068175591841,0.002326774504661961
1748,0,0.05523284985110315,0.0005170546223073154,2.1496973553774543e13,4.917503684166853e10,0.0,6.446099084546205e13,0.17950676201608523,0.002326745800382919
1749,0,0.05547455556809256,0.000323011032156782,2.1546190727619594e13,4.925932670975744e10,0.0,6.460837168774617e13,0.18029230559630083,0.0014535496447055192
1750,0,0.0546195196071252,0.00014068048739620859,2.159549223900679e13,4.934371188503098e10,0.0,6.475600355979743e13,0.17751343872315692,0.0006330621932829387
1751,0,0.05503719948373076,0.00032251617371805146,2.1644878183168426e13,4.94281924101785e10,0.0,6.4903886727054125e13,0.17887089832212497,0.0014513227817312315
1752,0,0.054107421974891705,0.00022789049106107864,2.169434865558749e13,4.9512768337994156e10,0.0,6.505202147257828e13,0.17584912141839804,0.001025507209774854
1753,0,0.05451753524720861,0.00018053890017102892,2.1743903751656484e13,4.959743971049193e10,0.0,6.520040806083586e13,0.17718198955342798,0.0008124250507696301
1754,0,0.05481973666877353,0.0006211551875442145,2.1793543566844594e13,4.9682206577986725e10,0.0,6.5349046770944125e13,0.17816414417351398,0.0027951983439489653
1755,0,0.05479768011535654,0.0006443941669925096,2.184326819666288e13,4.976706898831473e10,0.0,6.549793787782947e13,0.17809246037490875,0.0028997737514662933
1756,0,0.05465092649221592,0.00020967306706332067,2.1893077736684438e13,4.985202698841588e10,0.0,6.564708165497384e13,0.17761551109970175,0.000943528801784943
1757,0,0.05479768011535654,0.0006443941669925096,2.194297228251888e13,4.993708062472148e10,0.0,6.5796478375116766e13,0.17809246037490875,0.0028997737514662933
1758,0,0.05481973666877353,0.0006211551875442145,2.1992951929828594e13,5.002222994538035e10,0.0,6.594612831415006e13,0.17816414417351398,0.0027951983439489653
1759,0,0.054070858527540844,4.842049649768452e-5,2.204301677434903e13,5.010747499893671e10,0.0,6.609603174878064e13,0.17573029021450776,0.00021789223423958034
1760,0,0.05409515969959457,0.0001444369344583223,2.209316691175056e13,5.019281582945433e10,0.0,6.624618894808906e13,0.17580926902368235,0.0006499662050624504
1761,0,0.05454863907071672,0.0004371460290895947,2.2143402437941496e13,5.02782524848042e10,0.0,6.639660018779869e13,0.17728307697982934,0.001967157130903176
1762,0,0.05443542136831242,0.00048084829576979036,2.2193723448675965e13,5.036378501414092e10,0.0,6.654726574624034e13,0.17691511944701538,0.0021638173309640567
1763,0,0.053002311901663934,0.00026171584054817765,2.2244130039921832e13,5.044941346605837e10,0.0,6.669818590073908e13,0.1722575136804078,0.0011777212824667994
1764,0,0.053076147584637995,0.0002880428046975461,2.2294622307616105e13,5.053513788196484e10,0.0,6.6849360916169875e13,0.17249747965007348,0.0012961926211389574
1765,0,0.053002311901663934,0.00026171584054817765,2.2345200347689832e13,5.0620958312198715e10,0.0,6.700079107334091e13,0.1722575136804078,0.0011777212824667994
1766,0,0.053002311901663934,0.00026171584054817765,2.2395864256241832e13,5.0706874803316956e10,0.0,6.715247664641592e13,0.1722575136804078,0.0011777212824667994
1767,0,0.053076147584637995,0.0002880428046975461,2.2446614129352105e13,5.079288740227968e10,0.0,6.730441791047608e13,0.17249747965007348,0.0012961926211389574
1768,0,0.053002311901663934,0.00026171584054817765,2.2497450063097832e13,5.087899615645189e10,0.0,6.745661514150911e13,0.1722575136804078,0.0011777212824667994
1769,0,0.053662139236613934,0.0004929856625508672,2.254837215372205e13,5.096520111096517e10,0.0,6.760906861157534e13,0.1744019525189953,0.0022184354814789023
1770,0,0.054217587910044066,9.442357117870657e-6,2.259938049741585e13,5.105150231434386e10,0.0,6.776177859897277e13,0.17620716070764322,4.249060703041796e-5
1771,0,0.053662139236613934,0.0004929856625508672,2.265047519045005e13,5.113789981543171e10,0.0,6.7914745382679516e13,0.1744019525189953,0.0022184354814789023
1772,0,0.05366759196529175,5.587082803893339e-5,2.2701656329163598e13,5.122439365766447e10,0.0,6.806796923221784e13,0.1744196738871982,0.00025141872617520026
1773,0,0.053664586946119155,6.237631221295671e-5,2.2752924009902457e13,5.1310983888921005e10,0.0,6.8221450425154484e13,0.17440990757488725,0.0002806934049583052
1774,0,0.053664586946119155,6.237631221295671e-5,2.2804278329086457e13,5.139767055589653e10,0.0,6.8375189237073984e13,0.17440990757488725,0.0002806934049583052
1775,0,0.053664967368371314,6.578623348929091e-5,2.2855719383175105e13,5.148445370527284e10,0.0,6.852918594368419e13,0.17441114394720678,0.0002960380507018091
1776,0,0.05366472789237693,5.493465869847054e-5,2.29072472686707e13,5.157133338369256e10,0.0,6.868344082076728e13,0.17441036565022502,0.0002472059641431174
1777,0,0.05338602330162333,0.0005527367232938396,2.295886208215385e13,5.165830963831128e10,0.0,6.883795414512529e13,0.1735045757302758,0.0024873152548222782
1778,0,0.054243575720417825,0.00043745150307065056,2.3010563920132098e13,5.1745382512862785e10,0.0,6.899272618773794e13,0.17629162109135793,0.0019685317638179277
1779,0,0.053076147584637995,0.0002880428046975461,2.3062352879400105e13,5.183255206024777e10,0.0,6.914775723578067e13,0.17249747965007348,0.0012961926211389574
1780,0,0.05317408652476535,0.000699383704784511,2.311422905651124e13,5.191981832031624e10,0.0,6.930304755365167e13,0.1728157812054874,0.003147226671530299
1781,0,0.05282917629608619,0.0006711190792429989,2.3166192548265332e13,5.200718134298211e10,0.0,6.945859742358581e13,0.1716948229622801,0.003020035856593495
1782,0,0.0531735445103474,0.000717187305976202,2.3218243451470285e13,5.209464117239808e10,0.0,6.961440711774309e13,0.17281401965862905,0.003227342876892909
1783,0,0.05270656783083563,0.0002531444632129403,2.327038186293595e13,5.218219785795759e10,0.0,6.977047691780242e13,0.1712963454502158,0.0011391500844582314
1784,0,0.052708644952359204,0.00025393423216448136,2.3322607879499504e13,5.226985144343513e10,0.0,6.9926807095588766e13,0.17130309609516742,0.001142704044740166
1785,0,0.052708644952359204,0.00025393423216448136,2.3374921598131504e13,5.235760197609368e10,0.0,7.008339792919572e13,0.17130309609516742,0.001142704044740166
1786,0,0.05270656783083563,0.0002531444632129403,2.342732311579195e13,5.244544950220975e10,0.0,7.024024969515466e13,0.1712963454502158,0.0011391500844582314
1787,0,0.05270656783083563,0.0002531444632129403,2.347981252948795e13,5.253339406801445e10,0.0,7.039736267005388e13,0.1712963454502158,0.0011391500844582314
1788,0,0.05300081774418523,0.00026692712679034095,2.3532389936271273e13,5.262143571912702e10,0.0,7.055473712952784e13,0.172252657668602,0.0012011720705565343
1789,0,0.052980674345661366,0.0001826717054748538,2.3585055433276855e13,5.2709574502928734e10,0.0,7.071237335246264e13,0.17218719162339943,0.0008220226746368421
1790,0,0.051560531099238416,0.0002698429699820789,2.3637809117654844e13,5.2797810467683624e10,0.0,7.087027161949884e13,0.16757172607252485,0.001214293364919355
1791,0,0.051840646931397324,0.00011359111290251212,2.3690651086614344e13,5.2886143653368034e10,0.0,7.102843219656781e13,0.1684821025270413,0.0005111600080613045
1792,0,0.05184134184004367,0.0001147992224185576,2.374358143739153e13,5.297457410993045e10,0.0,7.118685536760384e13,0.16848436098014194,0.0005165965008835092
1793,0,0.05206128214155705,0.00043355932100048533,2.379660026729577e13,5.3063101882406654e10,0.0,7.134554140785936e13,0.1691991669600604,0.001951016944502184
1794,0,0.052465547166161905,0.00038912598396254744,2.3849707673595535e13,5.315172701684758e10,0.0,7.150449059462903e13,0.17051302829002618,0.0017510669278314635
1795,0,0.05206128214155705,0.00043355932100048533,2.390290375379977e13,5.32404495611565e10,0.0,7.166370320847616e13,0.1691991669600604,0.001951016944502184
1796,0,0.05216070164794278,0.0005212647130976842,2.395618860521782e13,5.332926955863863e10,0.0,7.182317952209716e13,0.16952228035581404,0.0023456912089395788
1797,0,0.051871322734986625,0.0003159636166996105,2.400956232540276e13,5.341818705693144e10,0.0,7.198291981590303e13,0.16858179888870653,0.0014218362751482472
1798,0,0.05211151673155567,0.00025194154883381313,2.4063025011845848e13,5.350720210003968e10,0.0,7.21429243640255e13,0.1693624293775559,0.001133736969752159
1799,0,0.05094661351211823,0.0003722278938070934,2.4116576762107758e13,5.359631473755305e10,0.0,7.230319345075019e13,0.16557649391438425,0.0016750255221319203
1800,0,0.05180536568517269,6.119641852109226e-5,2.417021767385797e13,5.3685525008518875e10,0.0,7.2463727341476e13,0.16836743847681124,0.00027538388334491515
1801,0,0.050975197906923925,0.0003642705770180146,2.4223947844700707e13,5.3774832965894394e10,0.0,7.26245263268751e13,0.16566939319750276,0.001639217596581066
1802,0,0.05177942063820826,7.160569646522146e-5,2.4277767372373562e13,5.3864238648873245e10,0.0,7.278559067289603e13,0.16828311707417684,0.00032222563409349655
1803,0,0.05180536568517269,6.119641852109226e-5,2.433167635459397e13,5.395374210779713e10,0.0,7.294692066576425e13,0.16836743847681124,0.00027538388334491515
1804,0,0.05177942063820826,7.160569646522146e-5,2.4385674889197562e13,5.404334338684849e10,0.0,7.310851658067711e13,0.16828311707417684,0.00032222563409349655
1805,0,0.05203161223376356,0.0005165033475651296,2.443976307398092e13,5.413304253092751e10,0.0,7.327037869434323e13,0.16910273975973159,0.002324265064043083
1806,0,0.051454140350073556,0.0007296817523491424,2.4493941006904305e13,5.422283958774948e10,0.0,7.343250728857125e13,0.16722595613773905,0.003283567885571141
1807,0,0.051454140350073556,0.0007296817523491424,2.4548208785832305e13,5.4312734600024956e10,0.0,7.359490263641278e13,0.16722595613773905,0.003283567885571141
1808,0,0.051223852151268,3.2137052177695115e-5,2.460256650876656e13,5.440272761479364e10,0.0,7.375756501878034e13,0.16647751949162098,0.00014461673479962802
1809,0,0.051233506725506445,4.3354426327357753e-5,2.4657014273735086e13,5.449281867651173e10,0.0,7.392049471207462e13,0.16650889685789594,0.0001950949184731099
1810,0,0.05117226916162065,0.000327190894668164,2.471155217879815e13,5.4583007831163246e10,0.0,7.408369199560731e13,0.1663098747752671,0.001472359026006738
1811,0,0.051455087997294306,0.0006558215420153705,2.476618032213002e13,5.467329512325727e10,0.0,7.42471571460889e13,0.1672290359912065,0.0029511969390691676
1812,0,0.05128256594737686,1.3526403053880045e-5,2.4820898801787074e13,5.476368059967268e10,0.0,7.441089044481983e13,0.1666683393289748,6.08688137424602e-5
1813,0,0.051273162483863446,1.6773500103152124e-5,2.4875707716082977e13,5.485416430441308e10,0.0,7.457489216781794e13,0.1666377780725562,7.548075046418456e-5
1814,0,0.050348291222559946,0.00022689021745381945,2.493060716315518e13,5.494474628479768e10,0.0,7.473916259746781e13,0.16363194647331983,0.0010210059785421876
1815,0,0.05034828918049664,0.00022669882859527963,2.4985597241395176e13,5.503542658241564e10,0.0,7.490370200568922e13,0.1636319398366141,0.0010201447286787583
1816,0,0.050348293426458635,0.00022733904658634124,2.5040678049107184e13,5.51262052441936e10,0.0,7.506851067434839e13,0.16363195363599056,0.0010230257096385355
1817,0,0.050348293426458635,0.00022733904658634124,2.5095849684691184e13,5.52170823152203e10,0.0,7.52335888820641e13,0.16363195363599056,0.0010230257096385355
1818,0,0.050348293426458635,0.00022733904658634124,2.5151112246555184e13,5.53080578405446e10,0.0,7.539893690755489e13,0.16363195363599056,0.0010230257096385355
1819,0,0.05034828896719376,0.0002268498400025097,2.5206465833203176e13,5.539913186517559e10,0.0,7.556455502955123e13,0.16363193914337973,0.0010208242800112937
1820,0,0.050166429131545044,0.0007191701550793156,2.5261910543123242e13,5.54903044344222e10,0.0,7.573044352752516e13,0.1630408946775214,0.00323626569785692
1821,0,0.0501660866646958,0.0007387586687599423,2.531744647492263e13,5.558157559253388e10,0.0,7.589660267908158e13,0.16303978166026134,0.0033244140094197405
1822,0,0.050166429131545044,0.0007191701550793156,2.5373073727187242e13,5.567294538473926e10,0.0,7.606303276380769e13,0.1630408946775214,0.00323626569785692
1823,0,0.050166429131545044,0.0007191701550793156,2.5428792398587242e13,5.57644138558868e10,0.0,7.62297340606944e13,0.1630408946775214,0.00323626569785692
1824,0,0.0501660866646958,0.0007387586687599423,2.548460258781063e13,5.585598105078478e10,0.0,7.639670684882081e13,0.16303978166026134,0.0033244140094197405
1825,0,0.0501660866646958,0.0007387586687599423,2.554050439361063e13,5.594764701420122e10,0.0,7.65639514073066e13,0.16303978166026134,0.0033244140094197405
1826,0,0.050171153684351745,0.0003793638311735386,2.5596497914787676e13,5.6039411790863205e10,0.0,7.673146801532855e13,0.16305624947414318,0.0017071372402809237
1827,0,0.050173032208020246,5.736824598513539e-5,2.5652583250159023e13,5.613127542545715e10,0.0,7.689925695215119e13,0.1630623546760658,0.00025815710693310925
1828,0,0.05014284255898184,9.468783393737357e-5,2.5708760498595305e13,5.622323796268787e10,0.0,7.706731849719812e13,0.162964238316691,0.00042609525271818105
1829,0,0.050143144762964525,9.60694650115751e-5,2.5765029759051824e13,5.6315299447043144e10,0.0,7.723565292959008e13,0.16296522047963471,0.0004323125925520879
1830,0,0.05042775921948758,1.5182664314358763e-5,2.582139113049934e13,5.640745992259367e10,0.0,7.740426052784708e13,0.16389021746333465,6.832198941461443e-5
1831,0,0.04936553984004474,3.746583985022971e-5,2.5877844711903516e13,5.64997194370173e10,0.0,7.757314157727517e13,0.16043800448014542,0.00016859627932603368
1832,0,0.04936562686666364,3.739995067499902e-5,2.5934390602383664e13,5.659207803014551e10,0.0,7.77422963488429e13,0.16043828731665682,0.0001682997780374956
1833,0,0.04936562650698637,3.7462875693039174e-5,2.5991028901007664e13,5.6684535748468056e10,0.0,7.791172512593428e13,0.16043828614770572,0.00016858294061867628
1834,0,0.04936561076332946,3.7604646883872966e-5,2.6047759706935637e13,5.677709263638446e10,0.0,7.808142818819345e13,0.16043823498082074,0.00016922091097742835
1835,0,0.049983792705854346,0.000283036552076506,2.6104583119370773e13,5.686974873706122e10,0.0,7.825140581313656e13,0.16244732629402664,0.001273664484344277
1836,0,0.04962969228197567,0.000686024957226472,2.6161499237491734e13,5.6962504097873e10,0.0,7.84216582862031e13,0.16129649991642092,0.0030871123075191242
1837,0,0.04932435561012884,0.00041263952011780236,2.621850816066478e13,5.705535876114916e10,0.0,7.859218588356623e13,0.16030415573291873,0.0018568778405301106
1838,0,0.04938953943386275,7.056095925994589e-5,2.627560998814464e13,5.714831277048992e10,0.0,7.876298888401583e13,0.16051600316005393,0.0003175243166697565
1839,0,0.048811496700922594,0.0004890816429928003,2.633280481931369e13,5.7241366172018456e10,0.0,7.893406757102825e13,0.15863736427799843,0.0022008673934676014
1840,0,0.04932440521659828,0.00041015598945987053,2.6390092753632867e13,5.733451900659575e10,0.0,7.910542221850331e13,0.16030431695394443,0.0018457019525694174
1841,0,0.04932440521659828,0.00041015598945987053,2.6447473890504867e13,5.7427771321378105e10,0.0,7.927705311215222e13,0.16030431695394443,0.0018457019525694174
1842,0,0.04938502729256792,0.000148171279758854,2.6504948329432895e13,5.752112315934317e10,0.0,7.944896053007723e13,0.16050133870084574,0.000666770758914843
1843,0,0.04881149580933388,0.0004891139190423234,2.6562516169993688e13,5.761457456583162e10,0.0,7.962114475483398e13,0.1586373613803351,0.002201012635690455
1844,0,0.04936443766151995,0.00011130508267723216,2.6620177511773617e13,5.770812558148058e10,0.0,7.97936060604766e13,0.16043442239993982,0.0005008728720475447
1845,0,0.049324302123160156,0.000411309693812029,2.667793245440069e13,5.780177625349568e10,0.0,7.996634473329884e13,0.1603039819002705,0.0018508936221541305
1846,0,0.04910472009198137,0.0005535204727144562,2.6735781097512234e13,5.789552662499465e10,0.0,8.013936105222789e13,0.15959034029893945,0.002490842127215053
1847,0,0.04910490141111967,0.0005369708101175566,2.6793723540888562e13,5.798937673907046e10,0.0,8.031265529617458e13,0.15959092958613894,0.0024163686455290047
1848,0,0.0491048720250331,0.000538093474134715,2.685175988425651e13,5.8083326639953e10,0.0,8.048622774637664e13,0.15959083408135757,0.0024214206336062175
1849,0,0.04910489384856492,0.0005382303611909042,2.690989022743255e13,5.817737637141215e10,0.0,8.066007868330852e13,0.15959090500783601,0.002422036625359069
1850,0,0.04910487408213287,0.000538002811843401,2.6968114670296516e13,5.827152597717516e10,0.0,8.083420838747753e13,0.15959084076693184,0.0024210126532953043
1851,0,0.04910490068434631,0.0005382926475384522,2.7026433312696562e13,5.836577550092629e10,0.0,8.1008617139518e13,0.1595909272241255,0.0024223169139230352
1852,0,0.04910473233080251,0.0005390110186253726,2.708484625460827e13,5.846012498630713e10,0.0,8.118330522003253e13,0.15959038007510815,0.0024255495838141766
1853,0,0.047964704949402,0.0004878236538291862,2.714335359598179e13,5.85545744790823e10,0.0,8.135827291375772e13,0.1558852910855565,0.002195206442231338
1854,0,0.04910473233080251,0.0005390110186253726,2.720195543691227e13,5.8649124016307335e10,0.0,8.153352048932153e13,0.15959038007510815,0.0024255495838141766
1855,0,0.0486042015975812,0.00040814615281917037,2.726065187740639e13,5.8743773648955376e10,0.0,8.170904824140583e13,0.1579636551921389,0.0018366576876862667
1856,0,0.04863249649748775,0.00037874139026916956,2.731944301759892e13,5.883852341635365e10,0.0,8.188485644315345e13,0.15805561361683518,0.001704336256211263
1857,0,0.04863249649748775,0.00037874139026916956,2.737832895763892e13,5.893337336299487e10,0.0,8.206094537744256e13,0.15805561361683518,0.001704336256211263
1858,0,0.0486042015975812,0.00040814615281917037,2.743730979772639e13,5.902832353226113e10,0.0,8.22373153252148e13,0.1579636551921389,0.0018366576876862667
1859,0,0.04843484287262427,0.0004142808873144107,2.7496385638156023e13,5.9123373967706604e10,0.0,8.241396656781056e13,0.15741323933602888,0.0018642639929148481
1860,0,0.04863249649748775,0.00037874139026916956,2.755555657910292e13,5.921852471165863e10,0.0,8.259089938458212e13,0.15805561361683518,0.001704336256211263
1861,0,0.04863249649748775,0.00037874139026916956,2.761482272099892e13,5.931377580844266e10,0.0,8.276811405851286e13,0.15805561361683518,0.001704336256211263
1862,0,0.048417200254682845,0.0012220227477166262,2.767418416418056e13,5.940912730126689e10,0.0,8.294561087077839e13,0.15735590082771925,0.005499102364724818
1863,0,0.048417200254682845,0.0012220227477166262,2.773364100907656e13,5.950457923254138e10,0.0,8.312339010114803e13,0.15735590082771925,0.005499102364724818
1864,0,0.048417200254682845,0.0012220227477166262,2.779319335614056e13,5.9600131645761795e10,0.0,8.330145203155942e13,0.15735590082771925,0.005499102364724818
1865,0,0.048417200254682845,0.0012220227477166262,2.785284130587656e13,5.969578458400387e10,0.0,8.347979694329066e13,0.15735590082771925,0.005499102364724818
1866,0,0.048417200254682845,0.0012220227477166262,2.791258495882856e13,5.9791538090298355e10,0.0,8.365842511766817e13,0.15735590082771925,0.005499102364724818
1867,0,0.048417200254682845,0.0012220227477166262,2.797242441558856e13,5.98873922076323e10,0.0,8.383733683606094e13,0.15735590082771925,0.005499102364724818
1868,0,0.04811953467919296,9.385460295490192e-6,2.8032359776831527e13,5.9983346979552635e10,0.0,8.40165323809728e13,0.15638848770737712,4.2234571329705865e-5
1869,0,0.04811953552746257,9.543373092487663e-6,2.8092391143151527e13,6.007940244774874e10,0.0,8.419601203169086e13,0.15638849046425335,4.2945178916194485e-5
1870,0,0.04829771637058121,0.00014024976009844721,2.8152518615265047e13,6.017555865533863e10,0.0,8.437577607021819e13,0.15696757820438892,0.0006311239204430124
1871,0,0.048538199149848096,0.00013402864156716594,2.821274229402937e13,6.027181564535027e10,0.0,8.455582477842098e13,0.1577491472370063,0.0006031288870522467
1872,0,0.04834848672108259,8.59879960553847e-5,2.827306228016811e13,6.0368173461491714e10,0.0,8.473615843974438e13,0.15713258184351842,0.00038694598224923115
1873,0,0.04829771637058121,0.00014024976009844721,2.8333478674561047e13,6.0464632145392265e10,0.0,8.491677733375867e13,0.15696757820438892,0.0006311239204430124
1874,0,0.04855172891409813,3.672380311792265e-5,2.8393991578092582e13,6.056119173940991e10,0.0,8.50976817415616e13,0.15779311897081894,0.00016525711403065193
1875,0,0.04843667159817481,0.00010054014898974381,2.845460109172731e13,6.065785228746405e10,0.0,8.527887194726778e13,0.15741918269406813,0.00045243067045384715
1876,0,0.04855172891409813,3.672380311792265e-5,2.8515307316332582e13,6.0754613830990585e10,0.0,8.546034823060577e13,0.15779311897081894,0.00016525711403065193
1877,0,0.04843705846571651,0.00010035739617579333,2.8576110353071973e13,6.0851476413411194e10,0.0,8.564211087490084e13,0.15742044001357866,0.00045160828279107
1878,0,0.04720164494355045,0.0005417897462529873,2.8637010302872844e13,6.094844007889464e10,0.0,8.582416016529128e13,0.15340534606653894,0.002438053858138443
1879,0,0.04770347626386335,0.00013747020287218877,2.8698007266925957e13,6.104550486450102e10,0.0,8.600649637347147e13,0.15503629785755588,0.0006186159129248495
1880,0,0.04739804776129736,0.0001970539144625829,2.8759101346346023e13,6.1142670817419655e10,0.0,8.618911979040294e13,0.15404365522421642,0.000886742615081623
1881,0,0.04720164494355045,0.0005417897462529873,2.8820292642288844e13,6.1239937978281334e10,0.0,8.637203069485834e13,0.15340534606653894,0.002438053858138443
1882,0,0.04775497575639723,9.270406253495712e-6,2.888158125602231e13,6.133730638821237e10,0.0,8.655522936659338e13,0.15520367120829098,4.1716828140730706e-5
1883,0,0.047480265210105066,0.00021084402452475892,2.894296728883106e13,6.14347760924329e10,0.0,8.67387160932201e13,0.15431086193284146,0.0009487981103614151
1884,0,0.04716297031690339,5.1214449938249976e-5,2.9004450842006758e13,6.1532347131688034e10,0.0,8.69224911540935e13,0.15327965352993603,0.00023046502472212488
1885,0,0.04668141145592658,0.0002620275656980565,2.9066032016884383e13,6.163001954837252e10,0.0,8.710655483179781e13,0.1517145872317614,0.0011791240456412544
1886,0,0.046856244679207,0.00028229553213090564,2.9127710914888395e13,6.172779338309165e10,0.0,8.729090740562247e13,0.15228279520742274,0.0012703298945890753
1887,0,0.04668141145592658,0.0002620275656980565,2.9189487637468383e13,6.182566867980324e10,0.0,8.747554916132031e13,0.1517145872317614,0.0011791240456412544
1888,0,0.046573538170627725,7.4526400036035e-5,2.925136228610731e13,6.192364547976802e10,0.0,8.76604803796947e13,0.1513639990545401,0.0003353688001621575
1889,0,0.04712799729935622,8.600291842282125e-5,2.931333496229075e13,6.202172382386153e10,0.0,8.784570134098367e13,0.15316599122290772,0.00038701313290269565
1890,0,0.04696470187207069,0.00014243774717215274,2.9375405767610555e13,6.211990375660773e10,0.0,8.803121233237806e13,0.15263528108422975,0.0006409698622746873
1891,0,0.04712798435509408,8.716785289115264e-5,2.9437574803674727e13,6.221818531794962e10,0.0,8.8217013632568e13,0.15316594915405574,0.0003922553380101869
1892,0,0.04712799729935622,8.600291842282125e-5,2.949984217213875e13,6.231656855065672e10,0.0,8.840310552570377e13,0.15316599122290772,0.00038701313290269565
1893,0,0.04712799729935622,8.600291842282125e-5,2.956220797468275e13,6.241505349622711e10,0.0,8.858948829367517e13,0.15316599122290772,0.00038701313290269565
1894,0,0.047127987542715986,8.604258205300517e-5,2.9624672313050734e13,6.251364019641815e10,0.0,8.877616221896525e13,0.15316595951382694,0.00038719161923852325
1895,0,0.04625253206215579,0.0006804810378001425,2.9687235288979918e13,6.261232869456474e10,0.0,8.896312758722027e13,0.15032072920200634,0.0030621646701006412
1896,0,0.04625271827887817,0.0006800539711568187,2.974989700435624e13,6.271111902908311e10,0.0,8.915038467478534e13,0.15032133440635403,0.0030602428702056843
1897,0,0.046252681484080585,0.000680362633325216,2.9812657560996176e13,6.281001124321409e10,0.0,8.933793376738095e13,0.1503212148232619,0.0030616318499634716
1898,0,0.04600351996317947,0.0006528699051501115,2.987551706084049e13,6.290900537898896e10,0.0,8.952577514848056e13,0.14951143988033327,0.0029379145731755017
1899,0,0.04600351996317947,0.0006528699051501115,2.993847560576849e13,6.300810147700715e10,0.0,8.97139090990681e13,0.14951143988033327,0.0029379145731755017
1900,0,0.0460201438127524,0.0006345124022788563,3.000153329777305e13,6.310729957917565e10,0.0,8.990233590266069e13,0.1495654673914453,0.0028553058102548535
1901,0,0.0459136058742947,0.0008599036713094228,3.0064690238901836e13,6.32065997271708e10,0.0,9.009105584244984e13,0.14921921909145777,0.0038695665208924026
1902,0,0.046016494149396944,0.0007288589618950131,3.0127946531262668e13,6.33060019617829e10,0.0,9.02800692000484e13,0.14955360598554007,0.0032798653285275588
1903,0,0.04602891838578432,0.0007201663667577262,3.0191302276876008e13,6.340550632487957e10,0.0,9.046937625936981e13,0.14959398475379904,0.003240748650409768
1904,0,0.0459216557510205,0.0005600607922354227,3.025475757795605e13,6.350511285781078e10,0.0,9.065897730331569e13,0.14924538119081662,0.002520273565059402
1905,0,0.045786749897518506,0.0007383181677074826,3.031831253665222e13,6.3604821601628006e10,0.0,9.084887261444912e13,0.14880693716693513,0.0033224317546836717
1906,0,0.04586304287244203,0.0005235941108517649,3.0381967255247457e13,6.3704632597105385e10,0.0,9.10390624748354e13,0.1490548893354366,0.002356173498832942
1907,0,0.04578674288733816,0.0007382810301793641,3.0445721835948207e13,6.380454588602973e10,0.0,9.12295471687105e13,0.14880691438384902,0.003322264635807139
1908,0,0.04578674288733816,0.0007382810301793641,3.0509576381116207e13,6.390456150909403e10,0.0,9.14203269782352e13,0.14880691438384902,0.003322264635807139
1909,0,0.045802975171689866,0.0007307280804734529,3.0573530993104086e13,6.4004679507449e10,0.0,9.161140218661606e13,0.14885966930799208,0.003288276362130538
1910,0,0.0458661663384943,0.00027023425129576745,3.0637585774285004e13,6.4104899922047485e10,0.0,9.18027730768257e13,0.14906504060010647,0.0012160541308309535
1911,0,0.04586291477842183,0.000270135723961229,3.070174082710342e13,6.420522279402586e10,0.0,9.199443993228e13,0.14905447302987096,0.0012156107578255304
1912,0,0.04586291477842183,0.000270135723961229,3.076599625403942e13,6.4305648164169106e10,0.0,9.21864030358519e13,0.14905447302987096,0.0012156107578255304
1913,0,0.04601859827611708,0.0004572664569409135,3.0830352157610574e13,6.440617607304451e10,0.0,9.237866267012356e13,0.1495604443973805,0.0020576990562341108
1914,0,0.04601859827611708,0.0004572664569409135,3.0894808640378574e13,6.450680656204184e10,0.0,9.25712191193695e13,0.1495604443973805,0.0020576990562341108
1915,0,0.045793164026604063,0.00029104062353023006,3.0959365804935656e13,6.4607539672047104e10,0.0,9.276407266703455e13,0.14882778308646322,0.0013096828058860354
1916,0,0.045631572048904584,0.00013477059615991938,3.102402375394626e13,6.470837544322561e10,0.0,9.2957223595274e13,0.1483026091589399,0.0006064676827196372
1917,0,0.045631572048904584,0.00013477059615991938,3.108878259006626e13,6.4809313916057106e10,0.0,9.31506721870152e13,0.1483026091589399,0.0006064676827196372
1918,0,0.045631572048904584,0.00013477059615991938,3.115364241602626e13,6.491035513145255e10,0.0,9.334441872609973e13,0.1483026091589399,0.0006064676827196372
1919,0,0.045697254106786614,7.886676343825184e-5,3.121860333460305e13,6.5011499129852066e10,0.0,9.353846349558306e13,0.1485160758470565,0.0003549004354721333
1920,0,0.04453123393515624,0.00017942389909102717,3.128366544857632e13,6.511274595414284e10,0.0,9.373280678337794e13,0.1447265102892578,0.0008074075459096222
1921,0,0.04564225438678449,0.00010724859747313076,3.134882886077261e13,6.5214095638372604e10,0.0,9.392744886054116e13,0.14833732675704958,0.0004826186886290884
1922,0,0.044472446450896305,8.207651026379686e-5,3.1414093674131344e13,6.531554823128804e10,0.0,9.412239002640427e13,0.14453545096541298,0.0003693442961870859
1923,0,0.04560657238777128,0.00013281253705567375,3.1479459991559332e13,6.541710376487174e10,0.0,9.431763054828903e13,0.14822136026025665,0.0005976564167505319
1924,0,0.04514068825892531,0.00021044326587216005,3.154492791598324e13,6.551876228658342e10,0.0,9.451317072340327e13,0.14670723684150727,0.0009469946964247202
1925,0,0.045140093160953645,0.00023505311476404445,3.1610497550454203e13,6.562052383290153e10,0.0,9.470901082788123e13,0.14670530277309934,0.0010577390164382
1926,0,0.04495646086787425,0.0007951497730150914,3.1676168998002266e13,6.572238844522022e10,0.0,9.490515114749189e13,0.14610849782059132,0.003578173978567911
1927,0,0.044481203464617494,0.0002805048481580509,3.174194236172232e13,6.582435616394414e10,0.0,9.510159196619803e13,0.14456391126000687,0.001262271816711229
1928,0,0.04447219779938169,0.00010050857615194735,3.180781774473091e13,6.59264270277723e10,0.0,9.52983335648141e13,0.1445346428479905,0.0004522885926837631
1929,0,0.04569366039985995,0.0005155259283089603,3.187379525016464e13,6.602860107536551e10,0.0,9.549537622421542e13,0.14850439629954482,0.002319866677390321
1930,0,0.04481804190328034,0.0001936925610229851,3.193987498128504e13,6.613087835287896e10,0.0,9.569272023977134e13,0.1456586361856611,0.0008716165246034329
1931,0,0.044471477979397364,0.00026473296823495223,3.200605704130562e13,6.623325889542122e10,0.0,9.589036588575275e13,0.14453230343304144,0.0011912983570572851
1932,0,0.04447130101142692,0.00026968242460702514,3.2072341533513312e13,6.633574274327119e10,0.0,9.608831344648662e13,0.14453172828713748,0.0012135709107316131
1933,0,0.044741790272096224,3.4162717989934965e-5,3.2138728561250082e13,6.64383299364353e10,0.0,9.628656320587936e13,0.14541081838431272,0.00015373223095470736
1934,0,0.04447130101142692,0.00026968242460702514,3.2205218227849312e13,6.6541020516203415e10,0.0,9.64851154504881e13,0.14453172828713748,0.0012135709107316131
1935,0,0.04450601600539441,0.00027761216204962545,3.2271810636764953e13,6.664381452080812e10,0.0,9.668397046099877e13,0.14464455201753182,0.0012492547292233145
1936,0,0.04450601600539441,0.00027761216204962545,3.2338505891396953e13,6.674671199058352e10,0.0,9.688312852237273e13,0.14464455201753182,0.0012492547292233145
1937,0,0.04447123238562613,0.00027081385422667893,3.2405304095233195e13,6.684971296519657e10,0.0,9.708258991835256e13,0.14453150525328493,0.0012186623440200552
1938,0,0.04446991345656901,0.00026920410525163585,3.247220535182293e13,6.695281748413928e10,0.0,9.7282354932439e13,0.1445272187338493,0.0012114184736323613
1939,0,0.04447123238562613,0.00027081385422667893,3.2539209764729195e13,6.7056025587033165e10,0.0,9.748242384852812e13,0.14453150525328493,0.0012186623440200552
1940,0,0.04450601600539441,0.00027761216204962545,3.2606317437556953e13,6.715933731333708e10,0.0,9.768279695031698e13,0.14464455201753182,0.0012492547292233145
1941,0,0.04450601600539441,0.00027761216204962545,3.2673528473924953e13,6.7262752702639565e10,0.0,9.788347452189844e13,0.14464455201753182,0.0012492547292233145
1942,0,0.044471477979397364,0.00026473296823495223,3.274084297751362e13,6.7366271794353676e10,0.0,9.808445684712122e13,0.14453230343304144,0.0011912983570572851
1943,0,0.04293081318204206,0.00015965182714998373,3.280826105204951e13,6.74698946304787e10,0.0,9.82857442149706e13,0.1395251428416367,0.0007184332221749268
1944,0,0.04293081318204206,0.00015965182714998373,3.287578280133751e13,6.7573621244863754e10,0.0,9.848733689867762e13,0.1395251428416367,0.0007184332221749268
1945,0,0.04293081318204206,0.00015965182714998373,3.294340832914551e13,6.767745167953101e10,0.0,9.868923518754231e13,0.1395251428416367,0.0007184332221749268
1946,0,0.04293081318204206,0.00015965182714998373,3.301113773932151e13,6.7781385973689285e10,0.0,9.889143936547783e13,0.1395251428416367,0.0007184332221749268
1947,0,0.04293081036434228,0.00015946849287023178,3.3078971135729508e13,6.788542416649632e10,0.0,9.909394971643884e13,0.1395251336841124,0.0007176082179160431
1948,0,0.04293080910653441,0.0001596619589170839,3.3146908622297504e13,6.798956629705843e10,0.0,9.929676652437233e13,0.1395251295962368,0.0007184788151268776
1949,0,0.04348621634800298,0.0002560133923936725,3.3214950302988367e13,6.809381240344172e10,0.0,9.949989007131953e13,0.1413302031310097,0.0011520602657715262
1950,0,0.04347337609777467,0.00011234925898676029,3.3283096281782344e13,6.819816252665063e10,0.0,9.970332064518638e13,0.14128847231776767,0.0005055716654404213
1951,0,0.04345971298009957,7.827179256556654e-5,3.3351346662718863e13,6.830261670462472e10,0.0,9.990705852800397e13,0.1412440671853236,0.00035222306654504945
1952,0,0.043473443725072836,8.396924746090217e-5,3.3419701549894465e13,6.8407174976214165e10,0.0,1.0011110400367558e14,0.1412886921064867,0.0003778616135740598
1953,0,0.04346170109819436,4.3519967546146177e-5,3.3488161047410285e13,6.85118373803624e10,0.0,1.0031545735643748e14,0.14125052856913167,0.0001958398539576578
1954,0,0.04345938885261954,7.032787517489286e-5,3.355672525937431e13,6.8616603955802704e10,0.0,1.0052011887026417e14,0.1412430137710135,0.0003164754382870179
1955,0,0.04345971298009957,7.827179256556654e-5,3.3625394290030863e13,6.872147474129189e10,0.0,1.0072508882919478e14,0.1412440671853236,0.00035222306654504945
1956,0,0.04400174379064163,0.00011084960751958682,3.3694168243594504e13,6.882644977454828e10,0.0,1.0093036751542194e14,0.1430056673195853,0.0004988232338381407
1957,0,0.04381210295907581,0.00012819952713318743,3.3763047224364574e13,6.893152909651306e10,0.0,1.0113595521751148e14,0.14238933461699638,0.0005768978720993434
1958,0,0.043923719697304325,0.00011026509891971525,3.3832031336588414e13,6.903671274390567e10,0.0,1.0134185221597888e14,0.14275208901623906,0.0004961929451387186
1959,0,0.044001802360838255,0.0001105956143222001,3.3901120684610605e13,6.91420007558681e10,0.0,1.01548058796135e14,0.14300585767272433,0.0004976802644499005
1960,0,0.043002147653157574,0.0004560607356473423,3.3970315372876004e13,6.924739317275957e10,0.0,1.0175457524573275e14,0.13975697987276212,0.00205227331041304
1961,0,0.04362015439050293,0.0010698810729137254,3.403961550575361e13,6.935289002814806e10,0.0,1.0196140183944473e14,0.14176550176913452,0.004814464828111764
1962,0,0.04326580360099355,0.0005762431115628464,3.4109021187777207e13,6.945849136512994e10,0.0,1.0216853887060775e14,0.14061386170322904,0.0025930940020328086
1963,0,0.04362015439050293,0.0010698810729137254,3.417853252332161e13,6.956419721892088e10,0.0,1.0237598661742008e14,0.14176550176913452,0.004814464828111764
1964,0,0.04382640284592684,0.00028515578383855053,3.4248149617085094e13,6.96700076294257e10,0.0,1.0258374536710698e14,0.14243580924926225,0.0012832010272734774
1965,0,0.04391219503404345,0.0002059873361050374,3.431787257348858e13,6.977592263474138e10,0.0,1.0279181540377823e14,0.1427146338606412,0.0009269430124726682
1966,0,0.04287411683885439,0.000344675702158459,3.4387701497207934e13,6.98819422748678e10,0.0,1.0300019701518216e14,0.1393408797262768,0.0015510406597130655
1967,0,0.04287411683885439,0.000344675702158459,3.4457636492911934e13,6.99880665840294e10,0.0,1.032088904778739e14,0.1393408797262768,0.0015510406597130655
1968,0,0.04287411683885439,0.000344675702158459,3.4527677665279934e13,7.009429560215434e10,0.0,1.0341789607975981e14,0.1393408797262768,0.0015510406597130655
1969,0,0.043524888938850884,0.0007272573190703589,3.459782511900642e13,7.020062936607101e10,0.0,1.036272141027874e14,0.14145588905126538,0.003272657935816615
1970,0,0.0435313204053286,0.0007135057856666772,3.4668078958913496e13,7.030706791608212e10,0.0,1.0383684483576828e14,0.14147679131731797,0.0032107760355000476
1971,0,0.04311612099169581,0.0008670032860037397,3.473843928980747e13,7.041361128967445e10,0.0,1.0404678856214088e14,0.14012739322301138,0.0039015147870168285
1972,0,0.043524888938850884,0.0007272573190703589,3.480890621644642e13,7.052025952247012e10,0.0,1.0425704556186466e14,0.14145588905126538,0.003272657935816615
1973,0,0.04334526582542951,0.00027695121129895674,3.487947984381005e13,7.062701265480513e10,0.0,1.0446761612412047e14,0.1408721139326459,0.0012462804508453053
1974,0,0.04343624516923893,0.0003376676980986113,3.495016027675042e13,7.073387072285025e10,0.0,1.0467850053015597e14,0.1411677968000265,0.0015195046414437508
1975,0,0.04314282531572894,2.7070464217460177e-5,3.5020947620278074e13,7.084083376549367e10,0.0,1.0488969906657192e14,0.14021418227611904,0.0001218170889785708
1976,0,0.043270691200542485,6.320622273339347e-5,3.509184197931391e13,7.094790181890857e10,0.0,1.0510121201484942e14,0.14062974640176307,0.00028442800230027063
1977,0,0.043030241369958366,4.808131195543908e-5,3.5162843458924496e13,7.105507492210141e10,0.0,1.0531303966206998e14,0.1398482844523647,0.00021636590379947584
1978,0,0.04314286366859421,4.3504240666772734e-5,3.523395216418214e13,7.116235311129965e10,0.0,1.0552518228996858e14,0.1402143069229312,0.0001957690830004773
1979,0,0.043005034917825924,0.00017152052635083237,3.530516820017713e13,7.126973642506119e10,0.0,1.0573764018501897e14,0.13976636348293425,0.0007718423685787457
1980,0,0.04243116913199208,0.00025447161588844315,3.537649167208621e13,7.137722490113124e10,0.0,1.0595041363215362e14,0.13790129967897427,0.0011451222714979942
1981,0,0.04243116913199208,0.00025447161588844315,3.544792268505421e13,7.1484818575074e10,0.0,1.0616350291216738e14,0.13790129967897427,0.0011451222714979942
1982,0,0.042448535429174636,0.0002680082941080922,3.551946134430008e13,7.159251748519212e10,0.0,1.063769083113507e14,0.13795774014481757,0.0012060373234864148
1983,0,0.042409222181999745,0.00024929045977833963,3.559110775512047e13,7.170032166887375e10,0.0,1.0659063011425619e14,0.13782997209149916,0.0011218070690025284
1984,0,0.042448535429174636,0.0002680082941080922,3.566286202274008e13,7.180823116307887e10,0.0,1.0680466860480839e14,0.13795774014481757,0.0012060373234864148
1985,0,0.04239386877879546,0.00013827294837177032,3.573472425256609e13,7.191624600526378e10,0.0,1.070190240678825e14,0.13778007353108523,0.0006222282676729664
1986,0,0.042409238708016855,0.0002481595518525892,3.580669454988849e13,7.202436623222531e10,0.0,1.0723369678731097e14,0.13783002580105477,0.0011167179833366514
1987,0,0.042393966436624776,0.00012379627439500218,3.5878773020174266e13,7.213259188118544e10,0.0,1.074486870477412e14,0.13778039091903052,0.0005570832347775098
1988,0,0.04239844296006247,0.0001495984259607501,3.595095976878996e13,7.224092298903426e10,0.0,1.0766399513341012e14,0.13779493962020303,0.0006731929168233754
1989,0,0.04239537004575023,0.00013781276229805905,3.602325490129668e13,7.234935959275056e10,0.0,1.0787962132868419e14,0.13778495264868826,0.0006201574303412657
1990,0,0.042409222181999745,0.00024929045977833963,3.609565852317647e13,7.245790172916324e10,0.0,1.0809556591785838e14,0.13782997209149916,0.0011218070690025284
1991,0,0.042395312110028616,0.00013833778583161038,3.616817073994458e13,7.25665494351745e10,0.0,1.0831182918548786e14,0.13778476435759301,0.0006225200362422467
1992,0,0.042409222181999745,0.00024929045977833963,3.624079165724847e13,7.26753027474445e10,0.0,1.0852841141566097e14,0.13782997209149916,0.0011218070690025284
1993,0,0.0423939813701984,0.00013997250099284653,3.631352138066229e13,7.278416170278848e10,0.0,1.0874531289299516e14,0.13778043945314478,0.0006298762544678094
1994,0,0.042409222181999745,0.00024929045977833963,3.638636001588047e13,7.28931263377493e10,0.0,1.0896253390159162e14,0.13782997209149916,0.0011218070690025284
1995,0,0.04284907346762789,0.00013815513884165784,3.645930766857296e13,7.3002196688222e10,0.0,1.091800747244299e14,0.13925948876979063,0.0006216981247874603
1996,0,0.04284915065298972,0.00013040352697624678,3.65323644445011e13,7.311137279229819e10,0.0,1.093979356489261e14,0.1392597396222166,0.0005868158713931105
1997,0,0.04284907346762789,0.00013815513884165784,3.660553044942096e13,7.322065468567783e10,0.0,1.0961611695787766e14,0.13925948876979063,0.0006216981247874603
1998,0,0.041446081110896385,0.0003785644118945099,3.667880578916736e13,7.333004240728421e10,0.0,1.0983461894058648e14,0.13469976361041325,0.0017035398535252945
1999,0,0.042088962587101736,9.478961868306449e-5,3.675219056953762e13,7.343953598738403e10,0.0,1.1005344186924306e14,0.13678912840808063,0.0004265532840737902
2000,0,0.04086203293674845,0.0002604325540701072,3.68256848964182e13,7.354913546919423e10,0.0,1.1027258604197027e14,0.13280160704443245,0.0011719464933154823


==> anc/data/vacmat_rgc40_slice_mu450.csv <==
T,mu,sigma,Delta,p,s,n,e,m,Delta_gap
0,450,3.3295833694394297,48.57307772159418,2.6597327709423523e9,-0.0,2.599317563503653e7,9.037196264824087e9,10.821145950678147,218.57884974717382
1,450,3.3833252712996864,48.573210065897605,2.661225046815773e9,56.12072129931742,2.5695336160333257e7,8.901676281454914e9,10.99580713172398,218.57944529653923
2,450,3.374548574883539,48.57127345775975,2.6612303517006683e9,19898.047740833314,2.56977830369895e7,8.902811811040089e9,10.967282868371502,218.57073055991887
3,450,3.372650788916926,48.572354034284025,2.66129457314254e9,123767.57110748049,2.571791295019389e7,8.912137557158033e9,10.96111506398001,218.57559315427812
4,450,3.3707242117868397,48.57482479103536,2.661500218432743e9,294351.74921033107,2.5759496538396023e7,8.93145063084231e9,10.954853688307228,218.58671155965914
5,450,3.367028500606182,48.576623409569784,2.6618899718561745e9,486033.09684974153,2.5810650776229527e7,8.955333042931362e9,10.942842626970092,218.59480534306402
6,450,3.3572550428800727,48.56866042509141,2.6624712177301025e9,674982.6843330179,2.5859285610172935e7,8.978257202953716e9,10.911078889360237,218.55897191291135
7,450,3.346722727874309,48.57276622346288,2.663236409675728e9,853378.3926859067,2.5902826565411158e7,8.999009193508095e9,10.876848865591505,218.57744800558294
8,450,3.3396568283340313,48.57345503725266,2.664174199283371e9,1.0205261914209572e6,2.5937917591679048e7,9.016052926503569e9,10.853884692085602,218.58054766763695
9,450,3.3397146297273013,48.573682061216545,2.6652742598954697e9,1.1782346883080157e6,2.596566917486538e7,9.029880980988724e9,10.854072546613729,218.58156927547446
10,450,3.3381507322712842,48.5674576753119,2.6665283067634506e9,1.3288460802560078e6,2.5986843231078345e7,9.040839608024364e9,10.848989879881675,218.55355953890356
11,450,3.3301798780070175,48.57063723568196,2.6679303076684685e9,1.4744555373193435e6,2.6005080838428933e7,9.050575080535065e9,10.823084603522807,218.5678675605688
12,450,3.3330429941118993,48.5703653388515,2.6694760926522865e9,1.6167014164840756e6,2.601982924134843e7,9.058847482952316e9,10.832389730863673,218.56664402483176
13,450,3.3404285821359583,48.57289425073661,2.6711629854261055e9,1.7568169816149648e6,2.6032987862528834e7,9.066520173472864e9,10.856392891941864,218.57802412831475
14,450,3.3381298814415867,48.57096409778513,2.6729892995456696e9,1.895679621691185e6,2.604450069832464e7,9.073575529404097e9,10.848922114685157,218.56933844003308
15,450,3.3364517983084436,48.57491789981714,2.6749541201453514e9,2.033888294000461e6,2.605617478605958e7,9.080832857991467e9,10.843468344502442,218.58713054917712
16,450,3.3280804056021416,48.57540675428426,2.6770570264193993e9,2.171874723990824e6,2.606724022013681e7,9.087951068226019e9,10.81626131820696,218.58933039427916
17,450,3.327718475832391,48.57057190803205,2.67929792449004e9,2.309949636939328e6,2.6077579970759615e7,9.094882206179756e9,10.815085046455271,218.56757358614422
18,450,3.335014789117968,48.57149838618736,2.681677027036312e9,2.448370695089098e6,2.608883605689593e7,9.10236987107846e9,10.838798064633396,218.57174273784312
19,450,3.3288284821128493,48.57021377958557,2.6841948618796997e9,2.5873852384334276e6,2.610029080666148e7,9.110096320648201e9,10.81869256686676,218.56596200813507
20,450,3.3288284821128493,48.57021377958557,2.6868520858796997e9,2.727223637703909e6,2.6112298832501628e7,9.11822686150011e9,10.81869256686676,218.56596200813507
21,450,3.32564668189291,48.56707038703029,2.6896496391969833e9,2.868153994177638e6,2.6124427173268616e7,9.126573822651625e9,10.808351716151957,218.55181674163632
22,450,3.327501101485108,48.573109435776416,2.6925888673030357e9,3.0104472009401554e6,2.6138254871267587e7,9.13585566318806e9,10.814378579826602,218.57899246099387
23,450,3.327501104415836,48.5731094356622,2.6956711633420753e9,3.1544433230576473e6,2.6151879424848728e7,9.145226774270178e9,10.814378589351467,218.5789924604799
24,450,3.3257088466640288,48.56431258611187,2.6988983871373253e9,3.300514360833519e6,2.6164960413145002e7,9.15454614343793e9,10.808553751658094,218.53940663750342
25,450,3.321528603224781,48.56950202696387,2.7022729339713554e9,3.4489746218481143e6,2.6180511181789193e7,9.165181463379984e9,10.794967960480538,218.5627591213374
26,450,3.3204481414725455,48.56469462571063,2.7057973483446503e9,3.60030294945393e6,2.619534778389545e7,9.175717031094105e9,10.791456459785772,218.54112581569782
27,450,3.323552674683504,48.56307017321002,2.7094746656196556e9,3.754866656891436e6,2.6211204394152425e7,9.186948711485004e9,10.801546192721387,218.5338157794451
28,450,3.3167594092060764,48.558968833024146,2.7133083359367676e9,3.913137919444237e6,2.6227488873046502e7,9.198629518678596e9,10.779468079919749,218.51535974860866
29,450,3.317844509462145,48.55421132844455,2.7173023353121185e9,4.0755322604342927e6,2.6244285696436938e7,9.210816663637098e9,10.78299465575197,218.4939509780005
30,450,3.314303420913223,48.549608672223414,2.7214609591318626e9,4.242482244286651e6,2.626183822393182e7,9.223640708966055e9,10.771486117967974,218.47323902500537
31,450,3.311886877837203,48.54204747257319,2.7257890405076485e9,4.414456351383034e6,2.6279701574989934e7,9.236924815130695e9,10.763632352970909,218.43921362657935
32,450,3.3135505294606515,48.53166823247816,2.7302918065385437e9,4.591886566611681e6,2.6297885964874826e7,9.250697247786701e9,10.769039220747118,218.39250704615174
33,450,3.3144649455507063,48.52105912928771,2.7349748589547615e9,4.775140659442238e6,2.631679823367139e7,9.265163987958958e9,10.772011073039796,218.3447660817947
34,450,3.3080884046335983,48.50471253546793,2.7398443159888268e9,4.964752075461942e6,2.63358022375199e7,9.280068261460836e9,10.751287315059194,218.2712064096057
35,450,3.3065354646078573,48.489343055085996,2.744906523711933e9,5.160926839034576e6,2.6355686079627573e7,9.295784651486685e9,10.746240259975536,218.202043747887
36,450,3.3096618627691967,48.472929361059514,2.7501683835028915e9,5.3640570289051505e6,2.6376211853668958e7,9.312233003688725e9,10.75640105399989,218.12818212476782
37,450,3.30912180698407,48.45304136728327,2.755637022832241e9,5.574569145297025e6,2.639716815530625e7,9.329347705431562e9,10.754645872698227,218.03868615277472
38,450,3.3010652184945095,48.42865119498099,2.7613199997206993e9,5.792846574506952e6,2.641848574243702e7,9.347126754207224e9,10.728461960107156,217.92893037741447
39,450,3.3068160470114383,48.41115403062446,2.7672250700780067e9,6.018613371403703e6,2.6441479398908943e7,9.366166580915762e9,10.747152152787175,217.85019313781007
40,450,3.30121018954911,48.378953379030705,2.7733604420161057e9,6.253232823845648e6,2.6463598128090728e7,9.385388028578548e9,10.728933116034607,217.70529020563816
41,450,3.3122652202212386,48.351658511204405,2.77973439035952e9,6.495903948753966e6,2.6487166624285843e7,9.405822652468023e9,10.764861965719025,217.58246330041982
42,450,3.300534352582793,48.31402625164843,2.7863556915608406e9,6.74781026600924e6,2.6510605300678894e7,9.42682472491705e9,10.726736645894077,217.41311813241794
43,450,3.3032627001137946,48.27493873455098,2.7932331351807175e9,7.008591127498602e6,2.6534750263512656e7,9.448773901882418e9,10.735603775369832,217.2372243054794
44,450,3.2970206823247397,48.23290707938854,2.800375904229336e9,7.278555999096105e6,2.65596647438743e7,9.471729694474327e9,10.715317217555404,217.04808185724843
45,450,3.2983492353614303,48.18825390216391,2.8077932574174614e9,7.557825301708409e6,2.6585267341303773e7,9.495679184746115e9,10.719635014924648,216.8471425597376
46,450,3.295241695341443,48.13958414182521,2.815494713613762e9,7.846689606154823e6,2.661152630269916e7,9.520639844483982e9,10.70953550985969,216.62812863821344
47,450,3.2917219079762594,48.08365490734024,2.823489962526825e9,8.1456335713882875e6,2.6638019340704665e7,9.546463518645523e9,10.698096200922842,216.37644708303108
48,450,3.2954277160954932,48.02737581108936,2.8317888797412186e9,8.454086083897112e6,2.6665605450429413e7,9.57352970497908e9,10.710140077310353,216.1231911499021
49,450,3.293539082026944,47.96721155236121,2.8404013734792366e9,8.772521686924659e6,2.66939848924755e7,9.601745390794046e9,10.704002016587568,215.85245198562546
50,450,3.2906206062144,47.89670334793199,2.84933758242239e9,9.10185391895382e6,2.672231922898997e7,9.630798766570787e9,10.694516970196801,215.53516506569395
51,450,3.2896397369012806,47.82468936094806,2.8586078123864517e9,9.441127577621961e6,2.6751758759593625e7,9.6611811358894e9,10.691329144929162,215.21110212426626
52,450,3.2844316578567283,47.75259412982356,2.868222407224491e9,9.790166217980165e6,2.6782580846242774e7,9.693027616919725e9,10.674402888034367,214.886673584206
53,450,3.285593158443926,47.67179387612899,2.8781917871054726e9,1.0150221908641133e7,2.68136154409102e7,9.725896922462097e9,10.67817776494276,214.52307244258043
54,450,3.292021790063628,47.58508764828933,2.8885265866172104e9,1.0521016459575815e7,2.684527269295358e7,9.759981014028996e9,10.69907081770679,214.132894417302
55,450,3.2835072020012164,47.4924186501553,2.899237451014248e9,1.090268098914098e7,2.6877777443366777e7,9.795409852903557e9,10.671398406503954,213.71588392569885
56,450,3.2816181171633536,47.39744172485962,2.910335169712597e9,1.1294617061644603e7,2.6911429796498567e7,9.832306794163857e9,10.665258880780899,213.28848776186828
57,450,3.2798262142725205,47.292552477709705,2.9218305082391586e9,1.169821091686952e7,2.69453647174578e7,9.870381636878414e9,10.659435196385692,212.81648614969367
58,450,3.271853538393324,47.18991498830948,2.9337344020829353e9,1.2111297304343127e7,2.698122410025178e7,9.910271686682266e9,10.633523999778303,212.35461744739268
59,450,3.28024117734613,47.07197002993753,2.946057875573517e9,1.2537197492748294e7,2.7016613640042692e7,9.951112914517843e9,10.660783826374923,211.8238651347189
60,450,3.2796740893617047,46.95453214132999,2.9588119420700645e9,1.297293679738175e7,2.705381145646565e7,9.993779421182383e9,10.65894079042554,211.29539463598496
61,450,3.2720000381408427,46.8289113458212,2.9720076978975334e9,1.3420273113191374e7,2.709174539858612e7,1.0037914391370895e10,10.634000123957739,210.7301010561954
62,450,3.27028005881185,46.69957811056307,2.9856563053936234e9,1.3878256668204825e7,2.7130893767747518e7,1.0083697803521458e10,10.628410191138514,210.1481014975338
63,450,3.2642983932816185,46.557443071414184,2.999769030425644e9,1.434899726384965e7,2.71702615099998e7,1.0130835476696795e10,10.60896977816526,209.50849382136383
64,450,3.2694105410914265,46.41695042140225,3.0143571576928596e9,1.482915354761552e7,2.7211543754091896e7,1.0179903358695889e10,10.625584258547136,208.87627689631012
65,450,3.269572993158792,46.26204797969078,3.029432022821762e9,1.5322593226839965e7,2.7252942284321167e7,1.0230360564867361e10,10.626112227766074,208.1792159086085
66,450,3.268871381848032,46.10440092054277,3.0450049678643417e9,1.5826507273333395e7,2.729590609148534e7,1.0282702253344065e10,10.623831991006105,207.46980414244248
67,450,3.2661469045870577,45.94269803533946,3.0610875161418076e9,1.6341166077950409e7,2.7340322634642877e7,1.0336915796670164e10,10.614977439907937,206.74214115902757
68,450,3.2648508290108733,45.77018558809078,3.0776911218692894e9,1.6868355325938065e7,2.738537550837013e7,1.0392776019061058e10,10.610765194285339,205.96583514640852
69,450,3.2638494284455457,45.592071024125104,3.0948273045351524e9,1.7406711257725917e7,2.74317566830404e7,1.0450526279616116e10,10.607510642448023,205.16431960856298
70,450,3.2670072820366007,45.408697895930956,3.1125076971726456e9,1.7956095111391444e7,2.747951257528234e7,1.0510199619501808e10,10.617773666618952,204.3391405316893
71,450,3.2609933670665834,45.21337882960988,3.1307439430836563e9,1.8518485456486076e7,2.7528006942480423e7,1.0571671648443045e10,10.598228442966397,203.46020473324447
72,450,3.259414488470959,45.01396052757538,3.1495477088729553e9,1.9091562493233643e7,2.757810163300776e7,1.063519052549336e10,10.593097087530616,202.5628223740892
73,450,3.249796735924522,44.80740490074585,3.1689307723047066e9,1.9676229886113927e7,2.7629591916480448e7,1.0700750371797812e10,10.561839391754697,201.63332205335632
74,450,3.2520526958009413,44.590216079551695,3.188904910345028e9,2.0273526689019557e7,2.7681922354873873e7,1.0768201124335663e10,10.569171261353059,200.65597235798262
75,450,3.253655180457404,44.366098959571545,3.209482017483017e9,2.088233487449795e7,2.7735697490890678e7,1.0837756969005135e10,10.574379336486562,199.64744531807196
76,450,3.2454983737977563,44.13463478772833,3.230673895583893e9,2.150278970224472e7,2.7790998467055574e7,1.0909487431961714e10,10.547869714842708,198.60585654477748
77,450,3.252414012859363,43.88995623956713,3.2524925484892464e9,2.2136771094835367e7,2.784695735593103e7,1.098316963598204e10,10.570345541792928,197.50480307805208
78,450,3.2479043622988435,43.63902350151588,3.2749499981413536e9,2.2782038216035053e7,2.7904683590642944e7,1.1059156598498707e10,10.55568917747124,196.37560575682147
79,450,3.2449916999721724,43.380120084822956,3.2980582913716354e9,2.343908754787583e7,2.796390209330478e7,1.1137385566897705e10,10.54622302490956,195.2105403817033
80,450,3.2399215902676524,43.11318932626182,3.321829519920143e9,2.4107913639536574e7,2.802468928399218e7,1.1217913749039265e10,10.529745168369871,194.00935196817818
81,450,3.2414345858852043,42.84036922940625,3.346275919129242e9,2.4787664000848558e7,2.8087252477641184e7,1.1300788479878023e10,10.534662404126914,192.78166153232812
82,450,3.2474899392767194,42.55402203499638,3.371409625241642e9,2.548107839881155e7,2.815079842658571e7,1.1385898095424475e10,10.554342302649339,191.4930991574837
83,450,3.242772724490843,42.2568838662435,3.3972429819590836e9,2.618722217524253e7,2.8215837201976698e7,1.1473423199475561e10,10.539011354595239,190.15597739809573
84,450,3.241288918545591,41.94546306271846,3.423788361340851e9,2.6907348285376877e7,2.8281909017200097e7,1.1563287952370852e10,10.534188985273172,188.75458378223306
85,450,3.2383984090371456,41.637091503986625,3.451058134766617e9,2.7634819009029686e7,2.8351017362007782e7,1.1655859293904408e10,10.524794829370723,187.36691176793983
86,450,3.2353295233355155,41.30719593770796,3.479064839362606e9,2.8378964683903787e7,2.842050764128989e7,1.175075456203357e10,10.514820950840425,185.8823817196858
87,450,3.2363111583333204,40.969846589449745,3.50782092940213e9,2.9134316875634264e7,2.8491938960979898e7,1.1848237171219004e10,10.518011264583292,184.36430965252384
88,450,3.2281743920803394,40.616962644941395,3.5373390953487053e9,2.9904041449700873e7,2.856462374989089e7,1.1948297239675873e10,10.491566774261104,182.77633190223628
89,450,3.237462676053424,40.25268685880289,3.567631977906048e9,3.0686339050175138e7,2.8638823884677514e7,1.2050922945664421e10,10.52175369717363,181.13709086461301
90,450,3.223435329808006,39.88639235422798,3.598712429366108e9,3.1477492165539745e7,2.8715958342596628e7,1.2156443119700953e10,10.47616482187602,179.4887655940259
91,450,3.2222248668828897,39.5009402065067,3.6305931017771683e9,3.2284171619459532e7,2.8793954117222875e7,1.2264545868343943e10,10.472230817369391,177.75423092928014
92,450,3.219260040117803,39.10021555491737,3.66328703902219e9,3.310480684277991e7,2.8873431887644134e7,1.2375399539953423e10,10.46259513038286,175.95096999712817
93,450,3.2212095803984093,38.6925774934286,3.6968071821693306e9,3.393580299397038e7,2.895524966087972e7,1.2489084843665789e10,10.468931136294831,174.1165987204287
94,450,3.217845850915868,38.26533772080903,3.731166555756912e9,3.478233786181569e7,2.9038286814240243e7,1.2605602269661871e10,10.45799901547657,172.19401974364064
95,450,3.2103500246757743,37.81689028673722,3.766378310275421e9,3.564498449644008e7,2.9122469089448813e7,1.2725006307138353e10,10.433637580196267,170.1760062903175
96,450,3.21007083135093,37.36591347771417,3.802455738391094e9,3.6515687802862786e7,2.9209609591367073e7,1.2847374606798916e10,10.432730201890521,168.14661064971378
97,450,3.206738271990423,36.89536777093506,3.839412061706833e9,3.740147626860258e7,2.929820337782987e7,1.2972722656371058e10,10.421899383968876,166.02915496920778
98,450,3.199041900350208,36.40929022566744,3.8772606954187775e9,3.830046851899823e7,2.9388744407577205e7,1.3101120202852793e10,10.396886176138176,163.8418060155035
99,450,3.1994714058865963,35.90110992246537,3.9160151339449615e9,3.921517466543548e7,2.948059102657369e7,1.3232553119891312e10,10.398282069131438,161.55499465109418
100,450,3.204130934225165,35.389877665521034,3.9556889965570717e9,4.013727700644283e7,2.9575642643067148e7,1.3367077893467428e10,10.413425536231786,159.25444949484466
101,450,3.1941608446101646,34.84887320322287,3.996295857057049e9,4.1077964772013165e7,2.967169620263365e7,1.3504841876101423e10,10.381022744983035,156.81992941450292
102,450,3.1962313399737425,34.28975538340139,4.0378495644639244e9,4.203183475294472e7,2.9769694277717724e7,1.3645760005309412e10,10.387751854914663,154.30389922530625
103,450,3.190691330615846,33.706244503634785,4.0803638711503067e9,4.3001315026051246e7,2.986937557309528e7,1.3789990584425848e10,10.3697468245015,151.67810026635652
104,450,3.1833682738944926,33.10637706436179,4.12385288931126e9,4.398258591866076e7,2.9971511563285917e7,1.3937516249708122e10,10.345946890157101,148.97869678962803
105,450,3.178655439661746,32.48350014321062,4.168330558780281e9,4.497800873040463e7,3.0075604684986234e7,1.408838246615601e10,10.330630178900675,146.1757506444478
106,450,3.1819156289023995,31.834178360202056,4.2138110985373573e9,4.5988495928663306e7,3.018146044133295e7,1.4242626668500782e10,10.341225793932798,143.25380262090925
107,450,3.175453253836853,31.168340391772865,4.2603087920014763e9,4.700948079086458e7,3.0290199046022348e7,1.440029522333109e10,10.320223074969771,140.2575317629779
108,450,3.178997623991113,30.461413400466512,4.307837980708378e9,4.8050382455726564e7,3.0399817294096094e7,1.4561521106853333e10,10.331742277971117,137.07636030209932
109,450,3.171291462879771,29.729218433817937,4.356413185608818e9,4.910404772604823e7,3.0511974368267197e7,1.4726316482250677e10,10.306697254359255,133.7814829521807
110,450,3.1653204184654373,28.973219365117735,4.406049024939205e9,5.0169053756244384e7,3.0626828017874368e7,1.4894619496291143e10,10.287291360012672,130.37948714302982
111,450,3.166655302010584,28.17027985734395,4.45676022682069e9,5.1253667898313984e7,3.0742811467179224e7,1.5066662070122812e10,10.291629731534398,126.76625935804778
112,450,3.1596695162737456,27.341604807686316,4.508561586442287e9,5.2348473446976975e7,3.086187669268121e7,1.5242311951325678e10,10.268925927889674,123.03722163458842
113,450,3.152078689277236,26.471653635560997,4.561468103838951e9,5.345830139829577e7,3.0983082359778572e7,1.5421707016068829e10,10.244255740151017,119.12244136002448
114,450,3.1470535004790805,25.530893916362572,4.615494911463123e9,5.459258372092706e7,3.1104761226685748e7,1.560520218473115e10,10.227923876557012,114.88902262363158
115,450,3.149565054458618,24.554323449918826,4.670657186411926e9,5.573620122859405e7,3.1229615792078167e7,1.5792333061311565e10,10.236086426990509,110.49445552463472
116,450,3.1524717785719982,23.529999584810422,4.726970193708851e9,5.689169027292592e7,3.1357281407602157e7,1.5983242511371527e10,10.245533280358995,105.8849981316469
117,450,3.143338757903343,22.423813099051678,4.78444956500676e9,5.8068389935656264e7,3.148630489125434e7,1.6178389258529476e10,10.215850963185865,100.90715894573255
118,450,3.1408558300885696,21.255356618280896,4.84311077097496e9,5.925602004728388e7,3.1618308087406907e7,1.6377338233937647e10,10.207781447787852,95.64910478226403
119,450,3.1263163988408946,19.980971953513944,4.902969611117416e9,6.046470246537949e7,3.1751801386687122e7,1.6580640606271948e10,10.160528296232908,89.91437379081275
120,450,3.128274641310699,18.60817259096682,4.96404200995649e9,6.168604609629788e7,3.188794936338017e7,1.6787860735120335e10,10.166892584259772,83.7367766593507
121,450,3.1242362895456655,17.112330658307215,5.026343903521221e9,6.292046803880757e7,3.2026936321318295e7,1.6999154073767727e10,10.153767941023412,77.00548796238246
122,450,3.1178226561934785,15.427032964457466,5.089891581916748e9,6.417547031869375e7,3.216753402596919e7,1.7214906108650024e10,10.132923632628806,69.4216483400586
123,450,3.1125404600867546,13.505539875445592,5.154701262425152e9,6.544605369465018e7,3.231056968964739e7,1.7434919702358147e10,10.115756495281952,60.774929439505165
124,450,3.1093659603261963,11.240443251382427,5.220789447185368e9,6.672988361004383e7,3.245643847272192e7,1.7659113433184933e10,10.105439371060138,50.58199463122092
125,450,3.1071012102158457,8.291223926365276,5.288172784291069e9,6.803591786847743e7,3.260377125568422e7,1.7888014014326508e10,10.0980789332015,37.310507668643744
126,450,3.0979502323927,3.1857590356905607,5.356868043810677e9,6.935988116466503e7,3.275337765283693e7,1.8121496926713737e10,10.068338255276275,14.335915660607522
127,450,3.0857278127588526,0.016448990469200564,5.426727226750805e9,7.029117164653853e7,3.2968131356147815e7,1.8335910682626106e10,10.028615391466271,0.07402045711140254
128,450,3.0744742076171554,0.021378793968935016,5.497444925049068e9,7.114540533137932e7,3.319773170491352e7,1.8548146224578568e10,9.992041174755755,0.09620457286020757
129,450,3.059486906809088,0.00122250600917162,5.569020459102436e9,7.200675108821282e7,3.3429163923939064e7,1.8762974197049595e10,9.943332447129535,0.00550127704127229
130,450,3.0428318417819016,0.002746847502687,5.641460883642426e9,7.287523812129663e7,3.366241072568371e7,1.8980404898683807e10,9.88920348579118,0.0123608137620915
131,450,3.037842861936288,0.011765316010891026,5.714773307293694e9,7.375081268976763e7,3.389735469009147e7,1.920039276560703e10,9.872989301292936,0.05294392204900961
132,450,3.013636974638507,0.006681294590282539,5.788965051327793e9,7.463379202603494e7,3.413426615201431e7,1.9423115264515255e10,9.79432016757515,0.030065825656271424
133,450,2.998754749369798,0.005324252996515792,5.864043352360664e9,7.552398934530906e7,3.4372895369983785e7,1.9648450147058144e10,9.745952935451843,0.023959138484321067
134,450,2.9883745675014324,0.00470652805542837,5.940015479535793e9,7.642150066507466e7,3.461328512470845e7,1.9876443915703014e10,9.712217344379654,0.021179376249427666
135,450,2.972711469726261,0.004276485663930015,6.016888889090549e9,7.732646395612691e7,3.48555199781275e7,2.010716773514396e10,9.661312276610348,0.01924418548768507
136,450,2.955414921195124,0.003348918885525823,6.094670948330471e9,7.82389038354631e7,3.509956806966077e7,2.034062560463986e10,9.605098493884153,0.015070134984866203
137,450,2.945226163562972,0.004634668204468059,6.173369191066563e9,7.915880104614072e7,3.534535491392733e7,2.0576796263522015e10,9.57198503157966,0.020856006920106265
138,450,2.9272023529734685,0.0017478396506632157,6.252991136346069e9,8.008633837023899e7,3.559300777289064e7,2.0815777056547703e10,9.513407647163772,0.00786527842798447
139,450,2.9143851070792612,0.007091735353564981,6.33354438088699e9,8.102145916658933e7,3.584241596047929e7,2.1057525625484608e10,9.471751598007598,0.03191280909104242
140,450,2.894597684696433,0.003764786680049967,6.415036636962532e9,8.19643239626456e7,3.6093681950518064e7,2.130212559554098e10,9.407442475263407,0.01694154006022485
141,450,2.883829453196625,0.007996388821650964,6.49747554074295e9,8.291484975613418e7,3.634667186698019e7,2.1549520615013054e10,9.372445722889031,0.03598374969742934
142,450,2.867823805156938,0.001867969921322826,6.580868892805397e9,8.387321551701073e7,3.6601504782317646e7,2.179980486265307e10,9.320427366760049,0.008405864645952717
143,450,2.851247282736174,0.0005133710500345406,6.665224550558033e9,8.483943522921887e7,3.685814171079456e7,2.205297845707782e10,9.266553668892564,0.002310169725155433
144,450,2.8395396531777917,0.004025309398873026,6.75055030945224e9,8.581351751321173e7,3.711653795614575e7,2.2309038292715836e10,9.228503872827822,0.018113892294928616
145,450,2.830950462971816,0.005250717555067211,6.836854161375137e9,8.679553263962412e7,3.737670831228221e7,2.2568016811897358e10,9.200589004658402,0.02362822899780245
146,450,2.8115798093063473,0.0008634169032124138,6.92414408713414e9,8.77856566604767e7,3.763876616393886e7,2.2830006559067944e10,9.137634380245629,0.003885376064455862
147,450,2.8025526103660456,0.0016102180608152578,7.012428107513256e9,8.878376113085362e7,3.790253936612263e7,2.3094927493477413e10,9.108295983689649,0.00724598127366866
148,450,2.7855934313955233,0.004439336030302596,7.101714343660023e9,8.979006014467752e7,3.816817626476728e7,2.336289387689753e10,9.05317865203545,0.01997701213636168
149,450,2.7777577093322954,0.003920624310488608,7.192010946911064e9,9.08044607004361e7,3.8435539225846104e7,2.3633846349084663e10,9.027712555329959,0.017642809397198735
150,450,2.755655827308271,0.0025977089708521363,7.283326084358879e9,9.182722211761855e7,3.8704815870760284e7,2.3907924375126034e10,8.95588143875188,0.011689690368834613
151,450,2.745294476067534,0.003036286644966745,7.375668080024353e9,9.285817234038553e7,3.897579819893674e7,2.4185025132895393e10,8.922207047219485,0.013663289902350353
152,450,2.7294220147975388,0.0022098030178617856,7.469045201772629e9,9.389751756382973e7,3.924862371213505e7,2.4465258138390263e10,8.870621548092,0.009944113580378035
153,450,2.7150223599796357,0.0008736591945071841,7.563465865243107e9,9.494525189164373e7,3.952323694947877e7,2.474861430144383e10,8.823822669933817,0.003931466375282328
154,450,2.705665677226902,0.0009707221910878134,7.658938466700134e9,9.60013990939767e7,3.9799610209274344e7,2.5035101587945732e10,8.793413450987432,0.00436824985989516
155,450,2.6931930822630807,0.001501249038167903,7.7554714991964035e9,9.70660861147526e7,4.0077807474048555e7,2.5324785211912098e10,8.752877517355012,0.006755620671755563
156,450,2.672063926108985,0.001586187414503143,7.853073492140289e9,9.81394172258678e7,4.035787122094559e7,2.5617717644520603e10,8.684207759854202,0.007137843365264143
157,450,2.6691830671492207,0.0007297853933155131,7.951753143380497e9,9.922121034858222e7,4.06395934438583e7,2.591379393108315e10,8.674844968234968,0.003284034269919809
158,450,2.6543216775573564,0.002279356563170001,8.051518901501438e9,1.0031178746286431e8,4.0923207722228795e7,2.6213186992634083e10,8.626545452061409,0.010257104534265003
159,450,2.6376704168222203,0.0028302597284894284,8.152379635062893e9,1.0141111400966918e8,4.1208635005534306e7,2.6515873244964947e10,8.572428854672216,0.012736168778202429
160,450,2.6231825880209443,0.00567162733508076,8.254344063945206e9,1.0251921004414254e8,4.149584510846449e7,2.682185984192662e10,8.52534341106807,0.02552232300786342
161,450,2.60395891006333,0.0024831045980651008,8.357420983003254e9,1.0363619249155086e8,4.178489024409052e7,2.713120661797717e10,8.462866457705822,0.011173970691292954
162,450,2.598924835269793,0.0028968563004924037,8.461619306555592e9,1.0476194815730393e8,4.207562807578359e7,2.744384892903026e10,8.446505714626827,0.013035853352215817
163,450,2.587410361964518,0.0003046249344269114,8.566947867600853e9,1.0589671588274948e8,4.23682143322149e7,2.7759913270784016e10,8.409083676384684,0.0013708122049211015
164,450,2.576853057596411,0.0007421166344338113,8.673415757428967e9,1.0704048477689016e8,4.266259308463526e7,2.8079390634066883e10,8.374772437188335,0.0033395248549521507
165,450,2.5614912038548336,0.00301315693025028,8.78103194711478e9,1.081933615591233e8,4.2958807105299056e7,2.840233590752514e10,8.32484641252821,0.01355920618612626
166,450,2.547011105495279,0.004057158443853666,8.889805581182884e9,1.0935535082923838e8,4.32568139567308e7,2.8728748936999546e10,8.277786092859657,0.018257212997341496
167,450,2.5361176910081515,0.005914656153108388,8.999745716094425e9,1.1052648355667529e8,4.3556593944542594e7,2.9058644312914513e10,8.242382495776493,0.026615952688987747
168,450,2.5229190839937115,0.00027066081955688876,9.11086167545628e9,1.1170686812297194e8,4.385819038648394e7,2.939207784312078e10,8.199487022979563,0.0012179736880059994
169,450,2.507865688305995,0.0006584997251022875,9.223162612613503e9,1.1289655515972918e8,4.416159977762838e7,2.97290751093135e10,8.150563486994484,0.0029632487629602934
170,450,2.4989552448009675,0.0005896714187843505,9.336657867526367e9,1.1409552851550128e8,4.446676421936263e7,3.0069625878822033e10,8.121604545603144,0.0026535213845295773
171,450,2.483342403382982,0.004178048870742319,9.45135687980856e9,1.1530395847557124e8,4.47737765857301e7,3.0413819483092667e10,8.070862810994692,0.018801219918340432
172,450,2.4705514313794987,0.004658381838656014,9.567268974949326e9,1.1652181510085681e8,4.508256811595417e7,3.076163887457742e10,8.029292151983372,0.020962718273952064
173,450,2.4584914305455965,0.0009363133690440328,9.68440368510836e9,1.1774917248153119e8,4.539315397949296e7,3.111312244496837e10,7.990097149273189,0.004213410160698147
174,450,2.4420400921436975,0.009315955070958767,9.802770520276821e9,1.1898613094941832e8,4.5705570443945855e7,3.14683229646976e10,7.9366302994670175,0.04192179781931445
175,450,2.428881443376504,0.0014003191400599278,9.9223791140839e9,1.2023267873154293e8,4.601976302044533e7,3.1827233023136513e10,7.893864690973638,0.006301436130269675
176,450,2.416634707946749,0.002449371948162026,1.00432390497807e10,1.2148889061064462e8,4.633574873975458e7,3.2189892630582314e10,7.854062800826934,0.011022173766729117
177,450,2.4130641892552376,7.546320557594299e-5,1.016536007244188e10,1.2275475259106511e8,4.665347364760619e7,3.255629427759943e10,7.842458615079522,0.00033958442509174347
178,450,2.392648539887559,0.0007077099220795541,1.0288751927365822e10,1.2403054968529479e8,4.697311537201196e7,3.2926587834022034e10,7.776107754634567,0.0031846946493579937
179,450,2.3843994998849647,0.00019595387994094624,1.0413424421762112e10,1.253160758837089e8,4.729447229372037e7,3.3300665693595947e10,7.749298374626135,0.0008817924597342581
180,450,2.370744352551588,0.0026953680623364286,1.0539387407234951e10,1.2661154468409668e8,4.761766608911426e7,3.3678640376003872e10,7.704919145792662,0.012129156280513928
181,450,2.357679234914221,0.0013187327002459753,1.0666650827256382e10,1.2791695747550115e8,4.7942655327840626e7,3.406051337333761e10,7.662457513471218,0.005934297151106889
182,450,2.3480121149408655,0.00231218410333463,1.0795224646641441e10,1.2923234402831247e8,4.8269421039004035e7,3.444630143406324e10,7.631039373557813,0.010404828465005836
183,450,2.34029435695152,0.0050680843492928035,1.092511888829853e10,1.3055777253482914e8,4.859797330377041e7,3.483604147227189e10,7.60595666009244,0.022806379571817616
184,450,2.322960172751538,0.0028126040099245523,1.1056343674871689e10,1.3189340322277932e8,4.892839007238821e7,3.52298180506944e10,7.549620561442499,0.012656718044660484
185,450,2.3071776889414863,0.0006591400918736982,1.1188909118249931e10,1.3323919002492018e8,4.926059563288979e7,3.5627609071160706e10,7.498327489059831,0.002966130413431642
186,450,2.3024786999346905,0.0030615939136264536,1.132282538618333e10,1.3459510215483436e8,4.959452691997792e7,3.602940072860592e10,7.4830557747877435,0.013777172611319041
187,450,2.2817504853010178,0.0035171136260032654,1.1458102787677883e10,1.359614398692433e8,4.993036418459949e7,3.6435350350940384e10,7.415689077228308,0.015827011317014694
188,450,2.27410052014758,0.00016045178236870957,1.1594751639826393e10,1.373379956619007e8,5.0267914531241916e7,3.68453530836698e10,7.390826690479635,0.0007220330206591931
189,450,2.2676482941741174,0.00046882114305881253,1.1732782238555271e10,1.387249317477443e8,5.0607256861753e7,3.725949544955725e10,7.369856956065881,0.0021096951437646564
190,450,2.2557373539388026,0.0034235958744019677,1.187220503866293e10,1.401223636794193e8,5.0948434687935114e7,3.767783966999754e10,7.331146400301108,0.015406181434808855
191,450,2.2423566211895922,0.004598922904940591,1.2013030534590832e10,1.415303107528298e8,5.1291421629704654e7,3.810039855256675e10,7.287659018866175,0.02069515307223266
192,450,2.22847087999416,0.005568884338157756,1.2155269197723202e10,1.4294881946244013e8,5.163621130575826e7,3.852719922665652e10,7.24253035998102,0.0250599795217099
193,450,2.217297287435149,0.0018967257133450225,1.229893172584996e10,1.44377916250082e8,5.198278307141055e7,3.895825849255061e10,7.206216184164234,0.008535265710052602
194,450,2.209357141927359,0.0027013261018190207,1.2444028628056015e10,1.4581765117253986e8,5.233113384333664e7,3.9393605928918205e10,7.180410711263916,0.012155967458185594
195,450,2.2009230205226302,0.0003730884299044799,1.2590570670765957e10,1.4726811346988422e8,5.2681287578061745e7,3.983329086598925e10,7.152999816698548,0.0016788979345701595
196,450,2.1818744413429725,0.0037624375282705362,1.2738568569017723e10,1.4872944984539592e8,5.303330817507961e7,4.02773922794657e10,7.091091934364661,0.016930968877217414
197,450,2.1736352030650354,0.00040593548426539564,1.2888033131385628e10,1.5020152200814313e8,5.3387060019198745e7,4.0725843712858e10,7.064314409961365,0.0018267096791942804
198,450,2.160716367316465,0.0007641552574798232,1.303897525618095e10,1.5168452503203893e8,5.3742640907480486e7,4.117874910852898e10,7.022328193778511,0.0034386986586592044
199,450,2.151629387767975,0.0012977880242844215,1.3191405851631641e10,1.5317843732075214e8,5.409999751394151e7,4.163610205647172e10,6.9927955102459185,0.0058400461092798965
200,450,2.1371698773278496,0.00039657154783441246,1.3345335839466293e10,1.5468339736584288e8,5.445918709863983e7,4.209797782809021e10,6.945802101315511,0.001784571965254856
201,450,2.1303920492414665,0.000413326192866832,1.350077629453648e10,1.5619934241695052e8,5.482012888211234e7,4.256434952822113e10,6.923774160034766,0.001859967867900744
202,450,2.108953695052281,0.006588806152744143,1.3657738235174625e10,1.577265292086561e8,5.518296015377729e7,4.303535273417368e10,6.854099508919914,0.02964962768734864
203,450,2.1056663229798422,0.00429065752636678,1.3816232894605099e10,1.592647177181054e8,5.5547480178524174e7,4.351087088250618e10,6.8434155496844875,0.01930795886865051
204,450,2.0890786759286346,0.0005043539228652143,1.3976271413673397e10,1.608142463143811e8,5.591388070334315e7,4.399108115096477e10,6.789505696768062,0.002269592652893464
205,450,2.087864901339292,0.001034026590836558,1.413786505918943e10,1.6237491160072625e8,5.6281988025577955e7,4.447588643046953e10,6.785560929352698,0.004653119658764511
206,450,2.074244060759619,0.0022021225045578663,1.4301025060001972e10,1.6394701960130596e8,5.665196991967545e7,4.496544744172101e10,6.741293197468761,0.009909551270510398
207,450,2.060328651697134,0.00043220449059348624,1.4465762868878292e10,1.655305162753145e8,5.702375303601826e7,4.545974286632003e10,6.6960681180156865,0.001944920207670688
208,450,2.0548315281317064,0.0006872154399267369,1.4632089873631306e10,1.6712537827345666e8,5.739728571416938e7,4.59587673786239e10,6.678202466428046,0.003092469479670316
209,450,2.0478297186573986,0.003125642255360202,1.4800017505151836e10,1.6873175027935517e8,5.7772627205854945e7,4.646260054586812e10,6.655446585636545,0.014065390149120909
210,450,2.030702659572098,0.00025985216957054254,1.4969557326453762e10,1.7034976563081753e8,5.814982812213322e7,4.697131611097787e10,6.599783643609319,0.0011693347630674414
211,450,2.0186712021075017,0.0021661175975521245,1.5140720870347141e10,1.7197934191580006e8,5.852879850024077e7,4.748487959899502e10,6.560681406849381,0.00974752918898456
212,450,2.009716365455831,0.00011673025090982807,1.5313519823432903e10,1.7362055289950067e8,5.890955061493218e7,4.800333516798072e10,6.5315781877314505,0.0005252861290942263
213,450,2.0035505989187343,0.0011539227022106737,1.5487965865628124e10,1.7527345631160244e8,5.929208636017237e7,4.852671919082076e10,6.5115394464858865,0.005192652159948031
214,450,1.993201567274835,0.000755198383814906,1.5664070730214252e10,1.7693817028638896e8,5.967644611325097e7,4.905509846203592e10,6.477905093643214,0.0033983927271670766
215,450,1.979718045125128,0.003611972809651351,1.584184618158807e10,1.7861474049899557e8,6.006262349128509e7,4.958850359677427e10,6.434083646656666,0.01625387764343108
216,450,1.9713767933619297,0.00304419113116058,1.602130414342152e10,1.8030314793129227e8,6.045057110371361e7,5.012693280640873e10,6.406974578426271,0.01369886009022261
217,450,1.9629169695576345,0.0018485778620805258,1.6202456484459919e10,1.8200349509518483e8,6.084031918930237e7,5.067044558638125e10,6.379480151062312,0.008318600379362367
218,450,1.9499115601518962,6.638410260531645e-5,1.6385315184117504e10,1.8371587702504972e8,6.1231892705613695e7,5.12190977248695e10,6.337212570493662,0.000298728461723924
219,450,1.9395517012631645,0.0006656891536329457,1.6569892253502712e10,1.8544028431199005e8,6.162525091521667e7,5.177289292267061e10,6.303543029105285,0.0029956011913482555
220,450,1.9242051277840233,0.004359818051553744,1.6756199765635471e10,1.8717684056405368e8,6.2020436560921e7,5.233190161087079e10,6.253666665298076,0.019619181231991845
221,450,1.9168691989780524,0.0026944277689071776,1.6944249858517757e10,1.8892548498837394e8,6.241737727598526e7,5.2896102098106255e10,6.229824896678671,0.012124924960082299
222,450,1.9127997535296957,0.0020690972315826465,1.7134054736903393e10,1.906863150418951e8,6.2816099791648574e7,5.3465552108639175e10,6.216599198971511,0.00931093754212191
223,450,1.8994479637719683,0.00154734464806164,1.732562662722771e10,1.9245949849243006e8,6.3216673325471856e7,5.404034453304653e10,6.173205882258897,0.00696305091627738
224,450,1.8850873710860911,7.44641148273308e-5,1.7518977826326916e10,1.942450163409849e8,6.361905184086183e7,5.462047916244153e10,6.126533956029796,0.0003350885167229886
225,450,1.881238256611613,0.0001229485883776707,1.771412066031497e10,1.9604282104546902e8,6.402317278317677e7,5.520594182734511e10,6.114024333987742,0.0005532686476995181
226,450,1.8733315411505524,0.0014116934677751328,1.7911067611519314e10,1.9785309800279722e8,6.44291156671446e7,5.579683458732793e10,6.088327508739296,0.006352620604988098
227,450,1.863791794432474,0.0010042792230627075,1.810983104271105e10,1.9967588088023433e8,6.483686717097504e7,5.639318414404092e10,6.057323331905541,0.004519256503782184
228,450,1.8547300197902408,0.0007371946780863026,1.831042353949776e10,2.0151120604075757e8,6.52464158504192e7,5.6995018570483604e10,6.027872564318282,0.003317376051388362
229,450,1.8443322523009267,0.0023378770562492426,1.8512857687553127e10,2.0335914491466257e8,6.565777140967038e7,5.760238363225627e10,5.994079819978012,0.010520446753121592
230,450,1.8368246477068393,0.0008780671402965354,1.871714605443954e10,2.0521971514788204e8,6.6070911338869736e7,5.821529853206471e10,5.969680105047228,0.003951302131334409
231,450,1.8261779425916287,0.002661688421923683,1.8923301410453266e10,2.0709302566420472e8,6.648586767246252e7,5.883382797058616e10,5.935078313422793,0.011977597898656572
232,450,1.8083181135565525,0.001092154941834541,1.9131336347643734e10,2.089791679045005e8,6.690266145280629e7,5.945802825996321e10,5.8770338690587955,0.0049146972382554345
233,450,1.8062832725819755,0.0020391554255804138,1.9341263839586308e10,2.1087799239856738e8,6.732117207488224e7,6.008783582297689e10,5.870420635891421,0.009176199415111861
234,450,1.7936693406872812,0.0004466014315825725,1.9553096629861874e10,2.1278978900933364e8,6.774153767990002e7,6.072340595427721e10,5.829425357233664,0.0020097064421215763
235,450,1.7861440889747224,0.002681542098496935,1.9766847660919537e10,2.1471447378864875e8,6.81636765901332e7,6.136470814497286e10,5.804968289167848,0.012066939443236207
236,450,1.7814699079134293,0.002834127214064647,1.9982529859114635e10,2.166521219940934e8,6.858760067936328e7,6.201179123720489e10,5.789777200718645,0.012753572463290912
237,450,1.766887730123301,0.0034735799948748536,2.020015625649856e10,2.1860290198234138e8,6.901337542585571e7,6.266475045495141e10,5.742385122900728,0.01563110997693684
238,450,1.7648860454365827,0.003943584401682643,2.041973993943881e10,2.2056666970465153e8,6.944088563444448e7,6.332352598576827e10,5.735879647668893,0.017746129807571894
239,450,1.7527699243324308,0.0006956499379291003,2.0641294065255535e10,2.2254368165411153e8,6.987024722241771e7,6.398825710016509e10,5.6965022540804,0.0031304247206809513
240,450,1.741481137327936,0.002015724176349643,2.086483171308524e10,2.24533895810178e8,7.030140420448962e7,6.4658935173377815e10,5.659813696315792,0.009070758793573394
241,450,1.734894572079693,0.0005609673425577455,2.1090366230571796e10,2.2653733347228533e8,7.073433728735383e7,6.533558291555819e10,5.638407359259003,0.0025243530415098546
242,450,1.7289843952564752,0.0016007840999918699,2.1317910808511738e10,2.2855408539685246e8,7.116906685994643e7,6.601825794450245e10,5.619199284583544,0.0072035284499634145
243,450,1.71763561521718,0.000301957094531576,2.1547478880347263e10,2.305842609229549e8,7.160562337081075e7,6.670702704079561e10,5.582315749455835,0.001358806925392092
244,450,1.7026418804522714,0.004132356938005014,2.177908376794721e10,2.3262789906168875e8,7.204399743807212e7,6.74019224502373e10,5.533586111469882,0.018595606221022562
245,450,1.7008954845427486,0.0012893636852405513,2.201273906304005e10,2.346849070014653e8,7.248410604234406e7,6.810291087137377e10,5.527910324763933,0.005802136583582481
246,450,1.6928967200047842,0.0025083903400176973,2.2248458124339268e10,2.3675551112032962e8,7.292604525398335e7,6.881011797555434e10,5.501914340015548,0.011287756530079638
247,450,1.6831492560301409,0.004912497714984946,2.248625458001353e10,2.3883972712297738e8,7.336979277364287e7,6.952356476750117e10,5.4702350820979575,0.02210623971743226
248,450,1.6767891464227453,0.0026197866949110725,2.272614212817203e10,2.4093756546856764e8,7.381532366609152e7,7.024326975777393e10,5.449564725873922,0.011789040127099826
249,450,1.6602320558223376,0.0013211648750824229,2.2968134292329464e10,2.4304920020077038e8,7.426270349292147e7,7.096933312947702e10,5.395754181422597,0.005945241937870903
250,450,1.6568995257779355,0.0010774525595489146,2.321224497463477e10,2.451744815402087e8,7.471181946339238e7,7.170169416894397e10,5.384923458778291,0.004848536517970115
251,450,1.6486418365862194,0.0006841650683958405,2.345848784502843e10,2.4731362361923027e8,7.516275889830668e7,7.244047318763637e10,5.358085968905213,0.003078742807781282
252,450,1.6444961816066725,0.0022755475768381443,2.3706876805077175e10,2.4946660263839749e8,7.561547861511283e7,7.318567243659976e10,5.3446125902216854,0.010239964095771648
253,450,1.6286129303250187,0.00040452732600912075,2.3957425700330082e10,2.5163361243961084e8,7.607005372731529e7,7.393740242418335e10,5.292992023556311,0.0018203729670410434
254,450,1.6254449490239793,0.0009874128914638069,2.4210148585075542e10,2.5381449473796177e8,7.652636861888967e7,7.46955989568671e10,5.282696084327933,0.004443358011587131
255,450,1.616815367364409,2.2947079298153705e-5,2.4465059375889164e10,2.5600946338522914e8,7.698450904142633e7,7.546038285598611e10,5.2546499439343295,0.00010326185684169167
256,450,1.6076344243408247,0.0019281993579519567,2.4722172194320576e10,2.5821853077879494e8,7.744445180419363e7,7.623177499693806e10,5.22481187910768,0.008676897110783805
257,450,1.6027600845193821,0.000304705841562436,2.4981501096816235e10,2.6044171003075352e8,7.790617441605547e7,7.700979686831238e10,5.208970274687992,0.001371176287030962
258,450,1.6002690926716745,0.004056283684110642,2.524306032137173e10,2.6267907291298038e8,7.836968592028192e7,7.779449915430406e10,5.200874551182942,0.01825327657849789
259,450,1.5870294079744107,0.000579646859764484,2.550686410876308e10,2.6493078940015912e8,7.883504690648757e7,7.858598145379753e10,5.157845575916835,0.002608410868940178
260,450,1.5796203927372412,0.0012085555732403719,2.5772926696777683e10,2.6719677008141598e8,7.930218079980455e7,7.938421488430252e10,5.133766276396034,0.0054385000795816735
261,450,1.5708698734663393,0.004080562706714556,2.6041262434694164e10,2.694771326291156e8,7.977112060634789e7,8.018927345436156e10,5.105327088765603,0.018362532180215503
262,450,1.562901868189097,0.0013801270816354663,2.6311885751571903e10,2.717719141827866e8,8.024185670076148e7,8.100119127966086e10,5.079431071614565,0.006210571867359598
263,450,1.5587740767491631,0.00018225954749255579,2.6584811069363758e10,2.7408114329222566e8,8.0714375318984e7,8.18199985100344e10,5.06601574943478,0.000820167963716501
264,450,1.5498902432769546,0.0051911611610041715,2.686005292564741e10,2.764049495115178e8,8.118871517806077e7,8.264577557552065e10,5.037143290650103,0.02336022522451877
265,450,1.5393306589944786,0.00019096940503605527,2.713762591567239e10,2.787433619050138e8,8.166486234420699e7,8.347855304404941e10,5.002824641732055,0.0008593623226622487
266,450,1.5326583890020653,0.002237507346594852,2.741754451439488e10,2.810963872038167e8,8.2142791948966e7,8.431835085885506e10,4.981139764256712,0.010068783059676834
267,450,1.524347185311699,0.0026514167613504477,2.769982353726962e10,2.8346412856575745e8,8.262252865188648e7,8.516523668313654e10,4.954128352263021,0.011931375426077015
268,450,1.5174780585910534,0.005108963657865633,2.7984477651506237e10,2.8584661460817736e8,8.310405880967246e7,8.601924152783789e10,4.9318036904209235,0.022990336460395347
269,450,1.5104012768260955,0.00016461640787036186,2.827152170365771e10,2.8824391521187335e8,8.358738980519402e7,8.688041690067352e10,4.90880414968481,0.0007407738354166284
270,450,1.5076035924844637,0.003317312832780645,2.856097045200736e10,2.90656046562429e8,8.407250198645361e7,8.774878801375261e10,4.899711675574507,0.014927907747512903
271,450,1.496740382952967,0.0008342637072413106,2.8852838859432682e10,2.9308317032747185e8,8.45594491527262e7,8.862445241803899e10,4.864406244597143,0.0037541866825858976
272,450,1.488634312043423,0.0011758485976141736,2.9147141797459133e10,2.9552524858003134e8,8.504818411295807e7,8.950740866714052e10,4.838061514141124,0.005291318689263781
273,450,1.482058441864989,0.001220663015378906,2.9443894364834118e10,2.979823472781347e8,8.553871233484139e7,9.039770699277527e10,4.816689936061214,0.005492983569205077
274,450,1.4784258978600433,0.0022433390746050543,2.9743111519751453e10,3.004545096045754e8,8.603102786554575e7,9.12953866513978e10,4.804884168045141,0.010095025835722745
275,450,1.4703251448356802,0.001230893203127676,3.0044808493831333e10,3.029418542735244e8,8.652516238091086e7,9.220052450279776e10,4.778556720715961,0.005539019414074542
276,450,1.457877185978893,0.0008222961233136808,3.034900035634554e10,3.0544443524377084e8,8.70211150421525e7,9.311316553990384e10,4.738100854431402,0.0037003325549115635
277,450,1.4588294801102262,0.0008879624657201601,3.0655702381116283e10,3.0796215666669583e8,8.75188110288954e7,9.403327997856139e10,4.741195810358235,0.00399583109574072
278,450,1.446193276243514,0.0005631718796751777,3.0964929884137928e10,3.104953037095463e8,8.801836406282803e7,9.496102837538857e10,4.70012814779142,0.0025342734585382994
279,450,1.4382579022666948,0.0053424181963727755,3.1276698135103786e10,3.130437756104538e8,8.851969708458935e7,9.589637894827802e10,4.674338182366758,0.02404088188367749
280,450,1.4285128819642003,0.00027647270389467024,3.1591022571085438e10,3.1560768357507765e8,8.902283749203274e7,9.683940570135104e10,4.642666866383651,0.001244127167526016
281,450,1.4289846293925945,0.0014862964777938366,3.1907918598192974e10,3.1818698054524183e8,8.952773554070993e7,9.779010392833945e10,4.644200045525932,0.006688334150072265
282,450,1.4209396901248947,0.0008361495864056127,3.222740174829391e10,3.207818806276866e8,9.003446866682437e7,9.874859948878468e10,4.618053992905908,0.003762673138825257
283,450,1.4114316408852057,0.00014010943769994164,3.2549487582427692e10,3.2339237923328745e8,9.054300757461849e7,9.971490914917099e10,4.587152832876918,0.0006304924696497374
284,450,1.410364514821349,0.0009341636485925764,3.287419170578584e10,3.2601844799598056e8,9.105331192330109e7,1.0068903789055812e11,4.583684673169384,0.004203736418666594
285,450,1.392668277214276,0.0030626437567060627,3.320152977767732e10,3.2866035364393127e8,9.156548357129173e7,1.0167113861792438e11,4.526171900946397,0.013781896905177282
286,450,1.3946930859079614,0.0022508746073703857,3.353151759191058e10,3.3131784542271835e8,9.20793754246023e7,1.0266110514005789e11,4.532752529200875,0.010128935733166736
287,450,1.3809655390995752,0.0023253681344010983,3.3864170804047558e10,3.339912768235165e8,9.259513047212763e7,1.036591343567591e11,4.48813800207362,0.010464156604804943
288,450,1.3780747076878614,0.0009193947855077435,3.419950535680949e10,3.366804798451717e8,9.311264200293295e7,1.0466516173991978e11,4.478742799985549,0.004137276534784845
289,450,1.3730876125353229,0.0010471204896294133,3.453753708526706e10,3.3938561823560697e8,9.363196182438824e7,1.0567928940579805e11,4.462534740739799,0.00471204220333236
290,450,1.3647715459129284,0.0032824492664260017,3.487828193946199e10,3.4210675753428817e8,9.41530947007569e7,1.0670157036082219e11,4.435507524217018,0.014771021698917008
291,450,1.3588222185804226,0.0016242252737824852,3.522175594030354e10,3.4484390549476236e8,9.467601812483944e7,1.0773202871485005e11,4.416172210386374,0.007309013732021183
292,450,1.3531472953746753,0.001008651755706881,3.556797513440488e10,3.4759713475220776e8,9.520074036227113e7,1.087707213762618e11,4.397728709967694,0.004538932900680965
293,450,1.3485023163378587,0.0023904653305676458,3.5916955589159805e10,3.503664942763774e8,9.572725848356682e7,1.0981769355142384e11,4.382632528098041,0.010757093987554405
294,450,1.3388084251651016,0.001918518764559167,3.626871354345636e10,3.531520900846624e8,9.625559612302673e7,1.108730191967964e11,4.35112738178658,0.008633334440516251
295,450,1.3334183500850227,0.0044045729493658444,3.662326514902472e10,3.5595389934834945e8,9.67857169028823e7,1.119367077650354e11,4.333609637776324,0.0198205782721463
296,450,1.3304708605818152,0.002971739488292936,3.698062676909369e10,3.587719931977779e8,9.73176282659121e7,1.1300881593710902e11,4.324030296890899,0.013372827697318212
297,450,1.3225959032215417,0.0025276222147963684,3.734081466865149e10,3.616064879240833e8,9.785135845471998e7,1.1408942354942525e11,4.29843668547001,0.011374299966583658
298,450,1.3151722873602398,2.7674413211560556e-5,3.7703845271587585e10,3.6445739411816084e8,9.838688675700596e7,1.1517855721627702e11,4.2743099339207795,0.0001245348594520225
299,450,1.3099415246779083,0.0010145679034949864,3.806973497358591e10,3.673247525946719e8,9.892420659303801e7,1.1627625901908809e11,4.257309955203202,0.004565555565727439
300,450,1.3047700203127364,0.0001365175537210903,3.8438500316866806e10,3.702086363773754e8,9.94633261304973e7,1.1738258735506961e11,4.240502566016393,0.0006143289917449064
301,450,1.2915479475332425,0.003239136684915176,3.881015779033511e10,3.731091674531114e8,1.0000427570606336e8,1.1849762568077994e11,4.197530829483038,0.014576115082118292
302,450,1.2922470721052401,0.0014212129603395338,3.918472410659613e10,3.760262203232478e8,1.0054697311245506e8,1.1962133233162949e11,4.19980298434203,0.006395458321527902
303,450,1.2832477177324273,0.002082140162788412,3.956221585304495e10,3.789600445160408e8,1.0109150659356806e8,1.2075385560242104e11,4.170555082630389,0.009369630732547854
304,450,1.276714847894016,0.002182804783681681,3.994264977435759e10,3.819105952328669e8,1.0163783075417577e8,1.2189519501581303e11,4.149323255655552,0.009822621526567566
305,450,1.2721260177374618,0.00044542901931130126,4.0326042617424194e10,3.848779321547918e8,1.0218594766094142e8,1.2304540313721094e11,4.134409557646751,0.002004430586900856
306,450,1.2649270790663776,0.0023645081261831295,4.071241124560707e10,3.878621477680071e8,1.0273587403691368e8,1.2420454928801427e11,4.111013006965727,0.010640286567824082
307,450,1.2633021066879033,0.0013009972682909055,4.11017725349577e10,3.9086323048241967e8,1.0328757997993515e8,1.2537265021411597e11,4.105731846735686,0.005854487707309074
308,450,1.2547057616368549,0.0005994410902531351,4.149414340656279e10,3.938813381428092e8,1.0384111125480771e8,1.2654980880608592e11,4.077793725319778,0.0026974849061391078
309,450,1.2528881236163336,0.003136305528017786,4.188954085315485e10,3.96916413509267e8,1.0439641782047118e8,1.2773601894042068e11,4.071886401753084,0.014113374876080036
310,450,1.2402889887145745,0.0005354175581615175,4.228798200273117e10,3.9996865539512914e8,1.0495356322167286e8,1.2893140461951166e11,4.030939213322367,0.002409379011726829
311,450,1.236869031718624,0.001465155289965139,4.26894838728138e10,4.030379561434469e8,1.0551247545725922e8,1.3013593444356485e11,4.019824353085528,0.006593198804843126
312,450,1.2277241906844512,0.00025420076591459715,4.309406362690022e10,4.061244923566754e8,1.0607320802343951e8,1.3134972159893027e11,3.9901036197244664,0.001143903446615687
313,450,1.226742472843813,0.0027387387926922,4.3501738522764694e10,4.092282066071965e8,1.0663571148916191e8,1.3257276031541066e11,3.986913036742392,0.012324324567114901
314,450,1.2253918773122403,0.0028442148348133967,4.3912525796773254e10,4.1234922339067274e8,1.0720001627249107e8,1.3380513767051895e11,3.982523601264781,0.012798966756660285
315,450,1.2138811233739348,0.000765551805503307,4.432644285508768e10,4.154876774126909e8,1.077661568533014e8,1.3504694611389557e11,3.945113650965288,0.0034449831247648816
316,450,1.2104172803832276,0.004622543744478061,4.4743506957484695e10,4.18643476127137e8,1.0833406894147551e8,1.3629816252235458e11,3.93385616124549,0.020801446850151274
317,450,1.1999878954233316,3.237075773129003e-5,4.516373563233856e10,4.218167966173421e8,1.0890380530585958e8,1.375589012829957e11,3.899960660125828,0.00014566840979080513
318,450,1.1982756981202076,0.0001749004238526401,4.55871463442856e10,4.2500756736709154e8,1.0947531123824906e8,1.388291501356616e11,3.8943960188906748,0.0007870519073368804
319,450,1.1947361950216706,0.0014483314431349868,4.601375661859186e10,4.2821592868434614e8,1.1004862347081257e8,1.401090051935802e11,3.8828926338204295,0.006517491494107441
320,450,1.1867795996528474,0.001021712069287813,4.64435841212572e10,4.314419566810324e8,1.1062375084907955e8,1.4139852989875894e11,3.857033698871754,0.0045977043117951585
321,450,1.1845141116636009,0.0018936818333322937,4.6876646447628235e10,4.346856253522487e8,1.112006586048394e8,1.4269773566262134e11,3.8496708629067027,0.008521568249995322
322,450,1.1748377570947308,0.0017068685931056352,4.7312961313680405e10,4.3794709513566023e8,1.1177939158960529e8,1.4400672953532455e11,3.818222710557875,0.007680908668975358
323,450,1.170596453886692,0.00029448272460020166,4.775254656965425e10,4.412263183372026e8,1.1235990596756397e8,1.45325511938666e11,3.804438475131749,0.0013251722607009074
324,450,1.1657837314905315,0.0019059618138857616,4.8195419895263275e10,4.44523398282571e8,1.129422222049116e8,1.4665416114049997e11,3.7887971273442274,0.008576828162485927
325,450,1.1575927210285006,0.0008898665535790075,4.864159929375215e10,4.478384126492142e8,1.1352634970575662e8,1.4799274218483295e11,3.762176343342627,0.0040043994911055335
326,450,1.158295354423192,0.002338943392899662,4.909110266266054e10,4.511713189129541e8,1.1411224734434576e8,1.493412586079181e11,3.764459901875374,0.010525245268048478
327,450,1.15198776121293,0.001359098224735573,4.954394798975699e10,4.5452229910155517e8,1.1469996840562569e8,1.506998295989831e11,3.743960223942022,0.006115942011310079
328,450,1.1464863709902968,0.0007567829620988122,5.0000153348910385e10,4.578913461234179e8,1.1528948667693846e8,1.52068477184193e11,3.7260807057184646,0.003405523329444655
329,450,1.135108051168881,1.2731936875362213e-5,5.0459736743048065e10,4.612785681701246e8,1.1588082418484506e8,1.5344728306810318e11,3.689101166298863,5.7293715939129956e-5
330,450,1.1310824106616855,0.0021910823138138556,5.0922716463506454e10,4.6468391579701453e8,1.1647393735414197e8,1.5483624755887222e11,3.676017834650478,0.00985987041216235
331,450,1.1307671912138162,9.442450964538129e-5,5.138911066641498e10,4.681074733101343e8,1.1706883839500567e8,1.5623544027699203e11,3.6749933714449026,0.0004249102934042158
332,450,1.1279449802549273,0.0016738716273983923,5.1858937514644485e10,4.715493449377076e8,1.1766554759818354e8,1.5764494142385706e11,3.6658211858285137,0.007532422323292765
333,450,1.1178801271329175,0.0011269546297720762,5.233221549455615e10,4.7500962338184434e8,1.18264080258586e8,1.5906482520796173e11,3.633110413181982,0.005071295833974343
334,450,1.1134467626866034,0.0007703036467248126,5.280896288344986e10,4.7848826229118043e8,1.1886439455194892e8,1.6049509427018143e11,3.618701978731461,0.0034663664102616565
335,450,1.111525751730439,0.0004726297855933287,5.328919812975879e10,4.8198534163632107e8,1.1946650072788122e8,1.6193581664595532e11,3.6124586931239273,0.002126834035169979
336,450,1.1062674136887807,0.001789911706568718,5.377293975099007e10,4.8550096264490986e8,1.2007041756940629e8,1.6338707160393246e11,3.5953690944885373,0.008054602679559231
337,450,1.0962799285206262,0.0005236774765779765,5.426020630201477e10,4.8903519138028985e8,1.2067614935768257e8,1.6484892040410007e11,3.562909767692035,0.0023565486446008943
338,450,1.0929626757279038,0.000858573243021965,5.475101632257022e10,4.925879938663488e8,1.2128365984870507e8,1.6632137253617294e11,3.5521286961156875,0.0038635795935988426
339,450,1.0903181405821478,0.0012557561035915002,5.5245388450782074e10,4.9615947236053675e8,1.2189296818830314e8,1.678045083641763e11,3.5435339568919804,0.005650902466161751
340,450,1.0863768549394088,0.0007967991429531007,5.5743341495476944e10,4.997496975203613e8,1.2250408058496015e8,1.6929839192467798e11,3.5307247785530786,0.003585596143288953
341,450,1.0781370153890601,0.0010835117482309261,5.624489415790643e10,5.033587479168869e8,1.2311700635112642e8,1.708030917397589e11,3.5039453000144456,0.004875802867039167
342,450,1.0757092956600256,0.00013011182254837363,5.675006525242822e10,5.0698660016029876e8,1.2373171390835087e8,1.7231862326115186e11,3.4960552108950833,0.0005855032014676813
343,450,1.0742007391865331,0.00042845917165013634,5.72588736512601e10,5.106333475772762e8,1.2434821859360299e8,1.7384506293486697e11,3.491152402356233,0.0019280662724256135
344,450,1.0672328470096055,0.00024942744547079294,5.777133832976552e10,5.1429909503270566e8,1.2496654015140681e8,1.7538249342961832e11,3.468506752781218,0.0011224235046185683
345,450,1.0613226130462274,0.0013092190615474398,5.828747821752789e10,5.179838470659849e8,1.2558665832271573e8,1.7693094526545898e11,3.449298492400239,0.005891485776963479
346,450,1.0565738607980206,0.0013085788857765727,5.88073123479725e10,5.2168765823222935e8,1.26208572853069e8,1.784904751842599e11,3.4338650475935673,0.005888604985994577
347,450,1.0523771785350315,0.000584132993880334,5.933085989218436e10,5.25410588543117e8,1.2683228564330119e8,1.800611428717628e11,3.4202258302388526,0.002628598472461503
348,450,1.04666093850915,5.682626250856637e-5,5.98581399454299e10,5.2915270922015625e8,1.2745780297912157e8,1.8164301420378918e11,3.401648050154738,0.0002557181812885487
349,450,1.0461657513657872,0.000918341676062086,6.038917172457654e10,5.329140236173135e8,1.2808510447425215e8,1.8323611953127933e11,3.4000386919388084,0.004132537542279387
350,450,1.0413016648422624,0.00020039611858743632,6.092397445087544e10,5.366946609080802e8,1.2871421914568725e8,1.8484055548251187e11,3.3842304107373526,0.0009017825336434635
351,450,1.0345988505945507,0.00047155483216028914,6.1462567530533554e10,5.404946567736424e8,1.2934513924805479e8,1.864563696586396e11,3.3624462644322897,0.0021219967447213012
352,450,1.0310048649717487,0.0024713333579029495,6.20049702767045e10,5.44314028455008e8,1.2997784995876813e8,1.88083600220904e11,3.3507658111581833,0.011121000110563273
353,450,1.0254205229001698,0.000690716094797034,6.2551202117210815e10,5.48152870477287e8,1.3061236656408761e8,1.8972232611511093e11,3.332616699425552,0.003108222426586653
354,450,1.0208829401513801,0.0005291383972479421,6.310128251022655e10,5.520112147170438e8,1.3124867997949067e8,1.9137259349037775e11,3.3178695554919857,0.0023811227876157394
355,450,1.0119972013857523,0.00025182060453474153,6.365523103920471e10,5.558891575727962e8,1.3188680607756144e8,1.930344826340406e11,3.288990904503695,0.001133192720406337
356,450,1.0146378459330663,0.0014239999163692119,6.4213067316444824e10,5.59786633521433e8,1.325266983407215e8,1.9470798847051e11,3.2975729992824654,0.006407999623661453
357,450,1.005018966174679,0.00011321159365265294,6.477481094026544e10,5.637038788630991e8,1.3316842641287133e8,1.96393265699653e11,3.2663116400677064,0.0005094521714369382
358,450,1.0036411423416283,0.0005750121162151345,6.5340481633070526e10,5.676407929171139e8,1.3381193041049615e8,1.9809029091597952e11,3.261833712610292,0.002587554522968105
359,450,1.0005646395515457,0.00021039678510373117,6.591009911957468e10,5.715975065031264e8,1.3445723931948644e8,1.997991634088166e11,3.2518350785425234,0.0009467855329667903
360,450,0.9970590002649447,0.00019178171852812803,6.648368326929596e10,5.75574065252773e8,1.3510434943702972e8,2.015199374683657e11,3.24044175086107,0.0008630177333765762
361,450,0.9874716542036022,0.00160322251664545,6.706125393378253e10,5.795705671004274e8,1.3575327691892785e8,2.032526954029893e11,3.209282876161707,0.007214501324904525
362,450,0.9893016370144063,0.0003258529784272486,6.764283099560277e10,5.835869351970857e8,1.364039716989356e8,2.0499742681026328e11,3.2152303202968207,0.0014663384029226186
363,450,0.9800442769222442,0.0005621771679873745,6.8228434513213455e10,5.876233946305623e8,1.3705649803766087e8,2.0675428185462805e11,3.1851438999972936,0.0025297972559431853
364,450,0.9753546381943786,0.0011317524039314744,6.881808447825359e10,5.916798825391408e8,1.3771081128369015e8,2.0852325784365424e11,3.1699025741317306,0.005092885817691635
365,450,0.9741595825952459,0.0019600351099247765,6.941180096562431e10,5.957564624600549e8,1.383669146428518e8,2.1030441942157904e11,3.1660186434345494,0.008820157994661494
366,450,0.9699933226839088,0.0002858383066741111,7.000960415268765e10,5.998532382533609e8,1.390248263550679e8,2.1209785290782297e11,3.152478298722704,0.0012862723800334999
367,450,0.9647689857046033,0.001868212779847065,7.061151420058954e10,6.039702506911235e8,1.396845409493818e8,2.139036112302746e11,3.1354992035399607,0.008406957509311792
368,450,0.9620266054342762,0.0002272831216256465,7.12175513915252e10,6.0810752865263e8,1.4034604859261218e8,2.1572174101931808e11,3.1265864676613977,0.0010227740473154094
369,450,0.9544238827647356,0.0009622558016902107,7.182773605501093e10,6.122651821688477e8,1.4100936964073855e8,2.175523325036262e11,3.1018776189853905,0.004330151107605948
370,450,0.9518806363340617,0.0003517552218244608,7.244208853267972e10,6.164431925607897e8,1.4167447664734536e8,2.193954072061179e11,3.0936120680857004,0.0015828984982100736
371,450,0.9518251783548678,8.23526934185595e-5,7.306062922740335e10,6.206416342857422e8,1.4234137680016094e8,2.212510366526794e11,3.0934318296533205,0.00037058712038351774
372,450,0.9474061827603084,0.00022334940663195534,7.368337866397836e10,6.248606136638566e8,1.430100889254477e8,2.2311930963542776e11,3.0790700939710023,0.001005072329843799
373,450,0.9384159606760547,0.0011754293344679867,7.431035737295676e10,6.291001872993937e8,1.436806134162121e8,2.250002885270125e11,3.049851872197178,0.00528943200510594
374,450,0.9373681913863179,0.001514805274074705,7.494158588871272e10,6.333603177156217e8,1.4435291625319585e8,2.2689398525086795e11,3.0464466220055333,0.006816623733336172
375,450,0.9315694004832856,3.8759986843246036e-5,7.557708490276985e10,6.376411542381505e8,1.4502703191713825e8,2.2880051229924878e11,3.027600551570678,0.00017441994079460716
376,450,0.9340939421561325,0.0003352186394742292,7.621687508145662e10,6.419426553947185e8,1.4570292511206037e8,2.3071987964738467e11,3.0358053120074304,0.0015084838776340313
377,450,0.9246510034367714,0.0011435898923751432,7.686097720162332e10,6.462650265309595e8,1.4638065046720836e8,2.3265223051079214e11,3.005115761169507,0.005146154515688144
378,450,0.9245684975219541,0.00246644791995468,7.75094120512242e10,6.506081652515464e8,1.470601506743783e8,2.345975422173306e11,3.0048476169463507,0.011099015639796058
379,450,0.9156819140833438,0.000745606981608304,7.816220053705644e10,6.54972260884365e8,1.477414743166185e8,2.365559497805962e11,2.975966220770867,0.003355231417237368
380,450,0.9135366336209976,0.0014644790671215768,7.881936355103201e10,6.593572541709912e8,1.484245799816754e8,2.3852745402569858e11,2.9689940592682422,0.006590155802047096
381,450,0.9110509605654372,0.0009357344970454813,7.948092211010757e10,6.637632525390013e8,1.491094865376515e8,2.4051214604919513e11,2.960915621837671,0.004210805236704666
382,450,0.905619497592052,0.0005148663195665962,8.014689710032784e10,6.681903302992047e8,1.4979620079506135e8,2.42510099431746e11,2.943263367174169,0.002316898438049683
383,450,0.9048337486993054,0.0016255343475865538,8.081730974546288e10,6.726384871416637e8,1.5048470284360263e8,2.445213471094155e11,2.940709683272743,0.007314904564139493
384,450,0.8978603027415902,0.0003977202534983659,8.149218116740205e10,6.771078575951846e8,1.5117502101267323e8,2.4654599560485175e11,2.9180459839101682,0.0017897411407426466
385,450,0.8965024105106514,0.0006380165026535455,8.217153254567464e10,6.815984106793773e8,1.5186712453218234e8,2.4858406160536768e11,2.913632834159617,0.0028710742619409545
386,450,0.8953582957491374,0.0008516319968400188,8.285538510065e10,6.861102411059904e8,1.5256102749315125e8,2.5063563033818036e11,2.9099144611846963,0.0038323439857800845
387,450,0.8852030147887174,0.0008721671587852922,8.35437602126536e10,6.906434712483909e8,1.5325675361737573e8,2.527008022882928e11,2.876909798063332,0.003924752214533814
388,450,0.8851302166646058,0.0026041750399733617,8.423667915980399e10,6.951980175588051e8,1.539542537862951e8,2.5477956585684518e11,2.8766732041599687,0.011718787679880127
389,450,0.8800819651193192,0.0007404255579336999,8.493416340478612e10,6.997740447237185e8,1.5465356667875525e8,2.568720449981803e11,2.8602663866377878,0.003331915010701649
390,450,0.8806187904922882,3.525667728133416e-5,8.563623440298901e10,7.04371531379032e8,1.5535466531473282e8,2.5897826222646323e11,2.8620110690999367,0.00015865504776600372
391,450,0.8743479581216563,0.0003664812418943132,8.634291372550153e10,7.089906225790968e8,1.5605758121410182e8,2.6109833124927112e11,2.841630863895383,0.0016491655885244095
392,450,0.8677364522035474,0.002154216493751245,8.705422287221996e10,7.136313265878493e8,1.5676229784150648e8,2.6323229117889484e11,2.820143469661529,0.009693974221880603
393,450,0.8660756884623071,0.0005818579792531611,8.77701835679308e10,7.182936608026125e8,1.5746880201410216e8,2.6538018603384195e11,2.814745987502498,0.0026183609066392248
394,450,0.8620067968099677,0.0013797500590097267,8.849081744604645e10,7.229777333387508e8,1.5817711216819596e8,2.675421099651096e11,2.801522089632395,0.00620887526554377
395,450,0.857202226713627,0.0010772125006643523,8.921614628361624e10,7.276835874619806e8,1.5888722410418114e8,2.6971812161074756e11,2.7859072368192876,0.004847456252989586
396,450,0.859361308533835,0.0018047852960963486,8.99461918583949e10,7.32411223251841e8,1.5959911874339917e8,2.7190825598386374e11,2.792924252734964,0.008121533832433568
397,450,0.8523104992794769,0.0014666591727813798,9.068097607961072e10,7.371608119706545e8,1.6031283618300518e8,2.7411264255509146e11,2.7700091226583,0.006599966277516209
398,450,0.8486100479894334,0.0005698644878892065,9.14205208369387e10,7.419323187791522e8,1.6102834528197363e8,2.7633129741405194e11,2.7579826559656584,0.002564390195501429
399,450,0.8442341439568868,0.0010828098667395548,9.21648480683244e10,7.467258277679278e8,1.6174565598185882e8,2.785643024029153e11,2.743760967859882,0.004872644400327997
400,450,0.842655558729741,0.0015350648050743898,9.291397982139122e10,7.515413695079359e8,1.6246475982557103e8,2.808117099032901e11,2.738630565871658,0.006907791622834754
401,450,0.8399492411093075,0.00019623707580243468,9.366793818082304e10,7.563790272526672e8,1.6318566641143048e8,2.830736016326402e11,2.7298350336052493,0.0008830668411109561
402,450,0.8351904338819127,0.0009250278101325533,9.442674529030843e10,7.612388627669954e8,1.639083779261556e8,2.8535004760879376e11,2.7143689101162165,0.00416262514559649
403,450,0.8343506171552963,0.0015842189162457308,9.519042331389641e10,7.661208889324163e8,1.646328799468803e8,2.876410909019635e11,2.711639505754713,0.007128985123105789
404,450,0.8295560807103972,0.0030105408458603014,9.595899451718498e10,7.710252168732575e8,1.6535919145294097e8,2.8994682925343445e11,2.696057262308791,0.013547433806371356
405,450,0.8262929266882572,0.0010198197665542683,9.673248120803947e10,7.759518630724895e8,1.6608729928358924e8,2.9226730801393396e11,2.6854520117368357,0.004589188949494207
406,450,0.8211566594435358,0.00040920931886990813,9.751090573014552e10,7.809009067106892e8,1.6681721151144788e8,2.9460260757454584e11,2.668759143191491,0.0018414419349145866
407,450,0.8163499198772874,0.0016215433065381818,9.829429051147678e10,7.858723874958375e8,1.6754892287579724e8,2.969527864934378e11,2.6531372396011843,0.007296944879421818
408,450,0.8147477721069518,0.0015807571993783826,9.90826579897018e10,7.908663406106919e8,1.6828242665170768e8,2.9931790097272894e11,2.6479302593475933,0.007113407397202722
409,450,0.8120983113110256,0.00030303795775976254,9.98760307152751e10,7.958828512012247e8,1.6901773288636184e8,3.016980352248887e11,2.6393195117608332,0.0013636708099189314
410,450,0.8095344419564137,0.0001812071428810437,1.0067443124123134e11,8.009219665461241e8,1.6975483889336902e8,3.040932525446956e11,2.6309869363583442,0.0008154321429646967
411,450,0.8039058861213214,3.523597145319414e-5,1.0147788219893167e11,8.059837639649112e8,1.70493752013869e8,3.065036331968879e11,2.6126941298942947,0.00015856187153937364
412,450,0.8013378188633742,0.0012178374661650192,1.0228640631160384e11,8.110682558654639e8,1.7123445796515155e8,3.0892922118928546e11,2.604347911305966,0.005480268597742586
413,450,0.7996157238555675,0.0003619407480310816,1.0310002628868033e11,8.161755130696632e8,1.719769619525253e8,3.113700934877269e11,2.5987511025305943,0.0016287333661398674
414,450,0.7967784820249989,0.0035383500839422898,1.0391876495027405e11,8.213056043990968e8,1.727212684579169e8,3.1382632607701465e11,2.5895300665812466,0.015922575377740306
415,450,0.7949619260997949,0.0007272412666007736,1.0474264515108809e11,8.264585705207679e8,1.7346737267264804e8,3.162979793177222e11,2.5836262598243334,0.003272585699703481
416,450,0.7902396185165583,0.0006644812198988831,1.055716897723049e11,8.316344937611187e8,1.7421528348815614e8,3.187851372019907e11,2.5682787601788144,0.0029901654895449744
417,450,0.7845379146774096,0.0020603726301844597,1.0640592178825322e11,8.3683341593682e8,1.7496499644867525e8,3.2128786105930457e11,2.5497482227015813,0.009271676835830068
418,450,0.7822579278499643,0.0003704748650942482,1.0724536427599297e11,8.420553619917897e8,1.757165016226302e8,3.238062027667587e11,2.542338265512384,0.001667136892924117
419,450,0.7826969399959369,0.0006836212236956613,1.0809004021568277e11,8.473003920080706e8,1.7646980062897414e8,3.263402343187372e11,2.543765054986795,0.003076295506630476
420,450,0.7777585970601467,0.002025761811780428,1.0893997282239006e11,8.525686172580688e8,1.772249117509502e8,3.288900567139264e11,2.5277154404454767,0.009115928153011927
421,450,0.7756661775335871,0.0015311218918299119,1.0979518519721228e11,8.578600362082958e8,1.7798181645257112e8,3.3145570745013727e11,2.520915076984158,0.006890048513234603
422,450,0.7711618574823151,0.0002791490214049397,1.1065570068746404e11,8.631747403784174e8,1.787405265260243e8,3.34037276688939e11,2.5062760368175243,0.0012561705963222286
423,450,0.7691638772716982,0.00019517421776300763,1.1152154247147302e11,8.685127511481664e8,1.7950103097247222e8,3.3663481520181384e11,2.499782601133019,0.0008782839799335344
424,450,0.766138724169134,0.0006005075082110268,1.1239273398123026e11,8.738741481167681e8,1.8026333768169445e8,3.3924840677704193e11,2.4899508535496855,0.0027022837869496207
425,450,0.7609464882569343,0.0007775074397163018,1.132692985994623e11,8.79258994316884e8,1.8102744913644868e8,3.4187812609661536e11,2.4730760868350368,0.003498783478723358
426,450,0.7602558683078786,0.00022441585610766257,1.1415125977477022e11,8.846672993989277e8,1.8179335065604702e8,3.445240175643941e11,2.4708315720006055,0.0010098713524844816
427,450,0.756620247441115,0.0008243967961580885,1.150386410358394e11,8.900991695566899e8,1.8256105862160107e8,3.471861807445876e11,2.4590158041836236,0.0037097855827113984
428,450,0.7557499823429243,0.000684137999218157,1.1593146597416473e11,8.95554621054606e8,1.8333056052381983e8,3.4986466407292554e11,2.456187442614504,0.003078620996481707
429,450,0.7528480806104094,0.0002742564976349938,1.1682975823066461e11,9.01033741922766e8,1.841018668499905e8,3.525595571366977e11,2.446756261983831,0.001234154239357472
430,450,0.748233198136051,0.0038690387358245645,1.1773354139428883e11,9.065365850822682e8,1.8487497681002358e8,3.5527092975559717e11,2.431757893942166,0.01741067431121054
431,450,0.746433447748396,0.0007176564067973478,1.1864283934294359e11,9.120631753326614e8,1.8564988074337357e8,3.579988355599516e11,2.425908705182287,0.003229453830588065
432,450,0.7413442043071736,0.0004275934645520517,1.1955767573474644e11,9.176136090826392e8,1.8642659168374658e8,3.6074336964663965e11,2.4093686639983143,0.0019241705904842327
433,450,0.73798123371625,9.380213618220095e-5,1.2047807448995985e11,9.231879076620208e8,1.872050988719275e8,3.6350458402006256e11,2.3984390095778125,0.0004221096128199043
434,450,0.7363175230557558,0.0007212281906946313,1.2140405950482948e11,9.287861265962366e8,1.879854024139819e8,3.6628255052422906e11,2.3930319499312063,0.0032455268581258407
435,450,0.7312665802277669,0.00044056162849932627,1.2233565474799184e11,9.344083554643339e8,1.8876751312465778e8,3.690773607850894e11,2.3766163857402427,0.0019825273282469682
436,450,0.7301802749205494,0.0006961741179339334,1.2327288422735957e11,9.400546000145524e8,1.895514154173741e8,3.7188905831680365e11,2.3730858934917856,0.0031327835307027
437,450,0.7272245911070545,0.0019325916099373775,1.2421577196749788e11,9.457249547565303e8,1.9033712163015223e8,3.747177379946744e11,2.363479921097927,0.008696662244718198
438,450,0.727119674065242,0.00010878544657137692,1.2516434217841545e11,9.514194433170687e8,1.911246218628969e8,3.775634538327642e11,2.3631389407120365,0.0004895345095711961
439,450,0.7238487574543406,0.0002758024646511703,1.2611861896694948e11,9.571381613162608e8,1.919139287195472e8,3.804263017746853e11,2.352508461726607,0.0012411110909302664
440,450,0.7175211351021085,0.0014515954201046583,1.2707862656917299e11,9.628811631659656e8,1.9270504188971767e8,3.833063540742248e11,2.3319436890818523,0.006532179390470962
441,450,0.7152732146210349,0.0004809760590746534,1.2804438937760783e11,9.686484564633651e8,1.9349794654927936e8,3.8620365586991187e11,2.3246379475183634,0.0021643922658359403
442,450,0.7136842991506382,0.0007557273247228878,1.290159316741303e11,9.744401193498292e8,1.9429264982847288e8,3.89118293501307e11,2.3194739722395745,0.003400772961252995
443,450,0.7125031210742229,0.0008040325624423648,1.2999327775941289e11,9.802562087895614e8,1.9508915226204094e8,3.920503412522812e11,2.315635143491224,0.0036181465309906417
444,450,0.709464231430516,0.0007605548833636562,1.3097645222016127e11,9.86096795145663e8,1.958874585053999e8,3.9499988115194305e11,2.3057587521491767,0.003422496975136453
445,450,0.7058304600169227,0.0014494264739028063,1.3196547952068407e11,9.919619252269384e8,1.9668756593050238e8,3.9796698187402954e11,2.2939489950549987,0.006522419132562628
446,450,0.7023024199668672,0.0019375221952406567,1.3296038430344609e11,9.978516496459969e8,1.9748947310243627e8,4.0095171433476483e11,2.282482864892318,0.008718849878582955
447,450,0.7011929303042987,0.00015680344729778611,1.339611910557552e11,1.003766008432642e9,1.982931753647763e8,4.0395414362778516e11,2.278877023488971,0.0007056155128400375
448,450,0.6996781764632006,0.002368237725512843,1.3496792451526518e11,1.0097050754450672e9,1.990986784115737e8,4.0697435456933307e11,2.273954073505402,0.010657069764807793
449,450,0.6952638620971037,0.002389650122013735,1.3598060945214256e11,1.0156689225488025e9,1.9990598730765474e8,4.1001243106071436e11,2.259607551815587,0.010753425549061809
450,450,0.6930992723190925,0.0005499509948039133,1.3699927067512224e11,1.0216575709754949e9,2.0071509166793248e8,4.130684275144201e11,2.2525726350370507,0.00247477947661761
451,450,0.6885701694801756,0.0011516017994043681,1.380239329238781e11,1.0276711063116468e9,2.0152600070539558e8,4.161424363401026e11,2.2378530508105707,0.0051822080973196565
452,450,0.6860416178229977,0.0012372372473829698,1.3905462112225864e11,1.0337095551776791e9,2.0233870572637773e8,4.1923451539492224e11,2.2296352579247425,0.005567567613223364
453,450,0.685447579028835,0.003558564009721632,1.4009136030763922e11,1.0397729732402813e9,2.0315320686517894e8,4.2234473965953876e11,2.227704631843714,0.016013538043747343
454,450,0.6848541617040251,0.001389363690216141,1.4113417542558618e11,1.0458614286988956e9,2.0396950807687658e8,4.254731918383069e11,2.2257760255380816,0.006252136605972634
455,450,0.6797274476599068,0.0003365284818409724,1.4218309158455197e11,1.0519750062994736e9,2.0478761819048515e8,4.286199644674268e11,2.2091142048946972,0.0015143781682843758
456,450,0.6783901967602795,0.0015667520552095212,1.4323813383022632e11,1.05811370681886e9,2.0560752080628654e8,4.317851008420028e11,2.204768139470908,0.007050384248442846
457,450,0.6758263104816784,0.00118720644272537,1.442993274496022e11,1.0642776184185966e9,2.0642922582621464e8,4.34968695789493e11,2.196435509065455,0.005342428992264165
458,450,0.6727650630608817,0.0004089316998799192,1.4536669750826932e11,1.070466791559858e9,2.072527317950694e8,4.381708223339269e11,2.1864864549478655,0.0018401926494596363
459,450,0.6743846402355596,0.00022311970826528217,1.4644026942494885e11,1.0766812477478256e9,2.0807802864325282e8,4.4139153618076685e11,2.1917500807655683,0.0010040386871937698
460,450,0.6672595628894591,0.0020652037481108873,1.4752006850318353e11,1.0829211297332187e9,2.0890514243954757e8,4.4463096527189343e11,2.168593579390742,0.009293416866498993
461,450,0.6646064669994143,0.0005963490558533193,1.486061201485639e11,1.089186406745423e9,2.0973404755839485e8,4.478891347623538e11,2.1599710177480964,0.002683570751339937
462,450,0.6617334392373541,7.414458419698761e-6,1.4969844982294305e11,1.0954771645264468e9,2.1056475306509668e8,4.511661390675689e11,2.1506336775214008,3.336506288864442e-5
463,450,0.6591748867862279,0.0014786419299451792,1.5079708298141064e11,1.1017934549002683e9,2.113972579401697e8,4.544620527104899e11,2.1423183820552407,0.006653888684753306
464,450,0.6617602027619774,7.451141884392415e-5,1.5190204523794876e11,1.1081353019904134e9,2.122315530138927e8,4.5777693374185474e11,2.1507206589764265,0.00033530138479765867
465,450,0.65610504154281,0.00011249126447273076,1.5301336221950388e11,1.114502847548529e9,2.1306766378136835e8,4.611109105921778e11,2.1323413850141324,0.0005062106901272884
466,450,0.6536137922305396,0.003048171305465971,1.541310595041519e11,1.1208960730158975e9,2.1390556846255714e8,4.6446401632940704e11,2.124244824749254,0.013716770874596869
467,450,0.6502199483152926,0.00015463328134406463,1.5525516297515463e11,1.1273150601542022e9,2.1474527488849738e8,4.678363438166816e11,2.113214832024701,0.0006958497660482909
468,450,0.6473420592678734,0.0011159806380699156,1.563856982563432e11,1.133759854876066e9,2.1558678027927083e8,4.712279649513276e11,2.1038616926205886,0.00502191287131462
469,450,0.6430077061641157,0.0009779024195215144,1.5752269124762628e11,1.1402305251553464e9,2.164300883606517e8,4.746389648125245e11,2.089775045033376,0.004400560887846815
470,450,0.6412579201382687,0.0003807627415867217,1.5866616790315726e11,1.1467271004770317e9,2.1727519161021554e8,4.780694055456446e11,2.0840882404493732,0.0017134323371402476
471,450,0.6440933959113729,0.0007920061053722248,1.5981615406941476e11,1.1532496233233368e9,2.1812208634289423e8,4.8151935737017926e11,2.093303536711962,0.0035640274741750113
472,450,0.638889509309879,0.0004768207958231324,1.6097267587867783e11,1.1597982296240292e9,2.189707959903352e8,4.849889466995147e11,2.0763909052571066,0.002145693581204096
473,450,0.6366261711903534,0.0003557098422919437,1.6213575927803043e11,1.1663729044687734e9,2.1982130016163754e8,4.8847820960843634e11,2.0690350563686484,0.0016006942903137467
474,450,0.6337040732404056,0.0020907225179235545,1.6330543035578998e11,1.1729737260782106e9,2.2067360550937003e8,4.919872382844983e11,2.059538238031318,0.009408251330655995
475,450,0.6327400402332122,0.0007037619550484299,1.6448171542821533e11,1.1796007332117095e9,2.2152770728724518e8,4.95516101126607e11,2.0564051307579394,0.0031669287977179345
476,450,0.6311960221627276,0.0009209352954256053,1.656646406272556e11,1.1862539971577287e9,2.2238361010549098e8,4.990648865672942e11,2.0513870720288647,0.004144208829415224
477,450,0.627880043976333,0.000427799488392111,1.6685423221692072e11,1.1929335807735982e9,2.232413161399159e8,5.026336780750478e11,2.0406101429230823,0.0019250976977644996
478,450,0.6230237674165555,0.0007803017986906732,1.680505165458435e11,1.1996395377471766e9,2.2410082491497007e8,5.062225537090434e11,2.0248272441038053,0.0035113580941080295
479,450,0.6245080190393191,0.0012349973171861062,1.692535200820403e11,1.2063718736991334e9,2.249621222364102e8,5.098315624262292e11,2.0296510618777868,0.0055574879273374775
480,450,0.6210648058389404,0.0013535884626762374,1.7046326915170325e11,1.2131307149756994e9,2.258252284315738e8,5.1346082683084064e11,2.0184606189765564,0.006091148082043068
481,450,0.6239222034884495,0.0010522897760099625,1.716797903206099e11,1.2199160459849567e9,2.2669012329454297e8,5.171103832806986e11,2.027747161337461,0.0047353039920448314
482,450,0.6173604579936001,0.0007293594173772066,1.72903110191625e11,1.2267280212625535e9,2.2755683506428224e8,5.207803718358528e11,2.0064214884792,0.0032821173781974297
483,450,0.6124266474220383,0.0009358095936526701,1.7413325527726962e11,1.2335666261423972e9,2.2842534382922083e8,5.2447082987265753e11,1.9903866041216247,0.004211143171437015
484,450,0.6134182566971145,0.0024995460354282264,1.7537025230598935e11,1.2404318891819696e9,2.29295642053229e8,5.2818182098203705e11,1.993609334265622,0.01124795715942702
485,450,0.607278792962431,0.00030908752166593266,1.766141279825287e11,1.247323947486263e9,2.30167752903612e8,5.319134753549342e11,1.9736560771279008,0.001390893847496697
486,450,0.6084320563110077,0.0010778516483366356,1.778649091156657e11,1.2542427660660634e9,2.3104165087404594e8,5.356658180857618e11,1.9774041830107751,0.00485033241751486
487,450,0.6054868476436588,0.0017130996087474212,1.7912262249238464e11,1.2611884713284798e9,2.3191735603288177e8,5.394389732593818e11,1.9678322548418912,0.007708948239363396
488,450,0.6053207587193408,0.0023665454004964774,1.8038729500910333e11,1.2681610756521177e9,2.3279485631350827e8,5.432329952502088e11,1.9672924658378574,0.010649454302234148
489,450,0.6020987625659804,0.0014297089157201126,1.816589536702524e11,1.2751606707414231e9,2.3367416194729072e8,5.470479871985843e11,1.9568209783394361,0.006433690120740507
490,450,0.599840758611323,0.0002790949136093346,1.8293762540788187e11,1.282187286736292e9,2.3455526587569013e8,5.508840147369618e11,1.9494824654868,0.0012559271112420056
491,450,0.593433180052089,0.0014900573241525099,1.8422333725764725e11,1.2892410105271206e9,2.3543817691441312e8,5.547411785226549e11,1.9286578351692893,0.0067052579586862945
492,450,0.5935091486625167,0.0019090181998114297,1.8551611643293076e11,1.2963218317468162e9,2.3632287677878958e8,5.586195193369581e11,1.9289047331531792,0.008590581899151434
493,450,0.5935091484893199,0.0019089284968106367,1.868159900089319e11,1.3034298461800482e9,2.372093767787614e8,5.625191437082745e11,1.9289047325902897,0.008590178235647866
494,450,0.5922835194864386,0.0013510288614031131,1.881229851906692e11,1.3105651162156432e9,2.3809767888531306e8,5.664401377182494e11,1.9249214383309257,0.006079629876314009
495,450,0.5883890070025517,0.0012423321511301573,1.8943712935307706e11,1.3177277059851124e9,2.389877855296313e8,5.703825885978877e11,1.912264272758293,0.005590494680085708
496,450,0.5885713335641234,0.0009308853255154939,1.907584497231472e11,1.3249176291845546e9,2.398796852221349e8,5.743465527023525e11,1.9128568340834011,0.004188983964819723
497,450,0.5837336244748604,0.000575263759407084,1.9208697376178516e11,1.3321349970896242e9,2.407733934178478e8,5.783321468297896e11,1.8971342795432964,0.0025886869173318778
498,450,0.5836848776294951,0.0026934387138864645,1.9342272885917435e11,1.3393798046026812e9,2.4166889347384483e8,5.823394158961912e11,1.8969758522958589,0.01212047421248909
499,450,0.5836848800437806,0.0026926163026469926,1.9476574253119437e11,1.3466521362278082e9,2.4256619347380158e8,5.863684605096926e11,1.896975860142287,0.012116773361911467
500,450,0.5803537521600699,0.00046122552004541884,1.961160424000806e11,1.3539520680129845e9,2.4346529910269415e8,5.904193762026241e11,1.8861496945202272,0.002075514840204385
501,450,0.5748931616826138,0.0016913002229211604,1.9747365592356534e11,1.361279647554127e9,2.4436620820671108e8,5.944922411940724e11,1.8684027754684949,0.007610851003145222
502,450,0.5719005349467826,0.00033083275583918934,1.9883861088944492e11,1.3686349021843576e9,2.4526891317554e8,5.985871209360956e11,1.8586767385770435,0.001488747401276352
503,450,0.5716092546334943,6.532210877149684e-5,2.002109349604381e11,1.3760178858327615e9,2.4617341365716708e8,6.027040977591661e11,1.8577300775588566,0.00029394948947173577
504,450,0.5695607887650159,0.00011779064450670462,2.015906559285576e11,1.3834286808601997e9,2.4707971703449917e8,6.068432718905077e11,1.8510725634863017,0.0005300579002801707
505,450,0.5697152800962623,0.0008614892909625921,2.0297780161373804e11,1.3908673184944227e9,2.4798781677740973e8,6.110047117757798e11,1.8515746603128524,0.003876701809331665
506,450,0.5667617388463575,0.0010409754167446032,2.0437239987435696e11,1.3983338862500424e9,2.488977216256609e8,6.151885212997119e11,1.841975651250662,0.004684389375350715
507,450,0.5646276640657711,0.0011263415886581345,2.0577447869404114e11,1.4058284155434778e9,2.4980942511329934e8,6.193947692874868e11,1.8350399082137563,0.005068537148961605
508,450,0.5643106617499143,0.00010008318349719048,2.0718406606346884e11,1.4133509556458402e9,2.5072292563519636e8,6.236235359404563e11,1.8340096506872214,0.00045037432573735714
509,450,0.5590031994763762,0.00042509575948579707,2.086011899969534e11,1.420901602923423e9,2.5163823424819478e8,6.278749313027566e11,1.8167603982982228,0.0019129309176860868
510,450,0.5571320630981191,0.0006164090086199554,2.10025878627351e11,1.4284803617810328e9,2.5255533726474407e8,6.321490076501106e11,1.8106792050688871,0.0027738405387897993
511,450,0.5549304008208813,0.0011801783222560103,2.1145816006835526e11,1.4360873102087674e9,2.534742407981708e8,6.364458638075018e11,1.8035238026678642,0.005310802450152047
512,450,0.5567241786625525,0.0008980090404481851,2.128980626421436e11,1.443722477537086e9,2.543949379194727e8,6.407655679206072e11,1.8093535806532957,0.004041040682016833
513,450,0.554826244788711,0.0015429718027015595,2.1434561447772684e11,1.451385965170748e9,2.5531744096129632e8,6.451082340874503e11,1.8031852955633108,0.006943373112157017
514,450,0.5535689755061828,0.0012798276910867545,2.158008440286205e11,1.4590778023805118e9,2.5624174297754285e8,6.494739307348568e11,1.799099170395094,0.005759224609890395
515,450,0.5490345780544872,0.0001309832339656846,2.172637796127551e11,1.4667980679125435e9,2.5716785020721915e8,6.538627579554535e11,1.7843623786770832,0.0005894245528455807
516,450,0.545956527106243,0.00022536831955473861,2.1873444964587112e11,1.4745467885955703e9,2.5809575507660598e8,6.582747830539159e11,1.7743587130952898,0.0010141574379963238
517,450,0.5451859523590845,0.001408351227903021,2.2021288266405865e11,1.482324014728543e9,2.5902545628379405e8,6.627100882783054e11,1.7718543451670246,0.006337580525563595
518,450,0.5451821304519936,5.9107421723845544e-5,2.2169910717884708e11,1.4901298108139746e9,2.599569562975844e8,6.671687651567047e11,1.771841923968979,0.000265983397757305
519,450,0.5417679549629058,0.0009048484873935714,2.2319315186809137e11,1.4979642569447317e9,2.608902616559818e8,6.716509152314161e11,1.7607458536294436,0.0040718181932710715
520,450,0.5391854729693102,0.0009283131444364586,2.246950452785321e11,1.50582738312843e9,2.618253656889523e8,6.7615660850828e11,1.752352787150258,0.004177409149964064
521,450,0.5394787259908622,0.0018456471951413872,2.2620481618520312e11,1.513719232534782e9,2.6276226522187173e8,6.806859233152605e11,1.7533058594703022,0.008305412378136243
522,450,0.5376521802380414,0.00216495888400092,2.2772249334706738e11,1.5216398900948431e9,2.6370096805926386e8,6.852389649091095e11,1.7473695857736344,0.00974231497800414
523,450,0.5347657818340724,0.0010936721286309774,2.2924810558226456e11,1.5295894047965546e9,2.6464147254526916e8,6.898158157717046e11,1.7379887909607354,0.004921524578839398
524,450,0.5341514848259732,0.0007745688569871501,2.3078168178561655e11,1.537567812137941e9,2.6558377349631453e8,6.94416549848006e11,1.7359923256844128,0.0034855598564421755
525,450,0.5330130755457407,0.0007484338738577257,2.3232325087792395e11,1.5455751839511368e9,2.665278752516798e8,6.990412645596787e11,1.7322924955236574,0.0033679524323597656
526,450,0.532274929132175,0.0025481781544463887,2.3387284184907666e11,1.553611569994223e9,2.6747377636409098e8,7.036900433317256e11,1.7298935196795688,0.011466801695008749
527,450,0.5255493173339881,0.002430428210752532,2.3543048374153265e11,1.5616770632425427e9,2.6842148664525232e8,7.083629975776509e11,1.7080352813354613,0.010936926948386393
528,450,0.5269337197670105,0.001325937416018316,2.3699620568427344e11,1.5697716360450559e9,2.693709845566938e8,7.130601611980283e11,1.7125345892427841,0.005966718372082422
529,450,0.5239748245883904,0.000982785259146034,2.3857003677198672e11,1.5778954167499938e9,2.7032228905242217e8,7.1778166876235e11,1.7029181799122688,0.004422533666157153
530,450,0.5219664141353344,0.0016986326182985019,2.4015200625591895e11,1.5860484295654051e9,2.7127539207971114e8,7.225275878496157e11,1.696390845939837,0.007643846782343258
531,450,0.5213255457997497,0.000818472265132493,2.4174214339220486e11,1.594230727415123e9,2.722302930545983e8,7.272980047397947e11,1.6943080238491863,0.0036831251930962185
532,450,0.5208710366777441,0.0011216428572630708,2.4334047750915506e11,1.6024423724148147e9,2.731869937365936e8,7.320930117969935e11,1.6928308692026686,0.0050473928576838184
533,450,0.5182852101590593,0.0004931179738574135,2.4494703797449966e11,1.610683433424923e9,2.741454976229016e8,7.3691270597129e11,1.6844269330169426,0.0022190308823583607
534,450,0.513530451590102,0.0015966462161558226,2.4656185419366e11,1.6189539657736561e9,2.751058047016833e8,7.417571756452297e11,1.6689739676678315,0.007184907972701202
535,450,0.515240345657869,0.0006592133010675841,2.4818495572419522e11,1.6272539746656246e9,2.760679021687455e8,7.466264766978494e11,1.6745311233880744,0.002966459854804129
536,450,0.5087739649900169,0.00043818696586850336,2.4981637200806326e11,1.6355836002864075e9,2.7703181173653805e8,7.515207530268933e11,1.653515386217555,0.001971841346408265
537,450,0.5114330574265574,0.0007773934866613214,2.514561327422144e11,1.643942797700128e9,2.779975078154403e8,7.564400281397025e11,1.6621574366363117,0.0034982706899759465
538,450,0.5091680228613261,0.0007557900782057041,2.531042675419368e11,1.652331703487251e9,2.789650111554496e8,7.613844439541567e11,1.65479607429931,0.0034010553519256683
539,450,0.5049782887808516,0.0004309215489488802,2.5476080606758142e11,1.6607503554998956e9,2.799343172958677e8,7.663540783300028e11,1.6411794385377676,0.0019391469702699608
540,450,0.5031084387992489,0.001909969734768648,2.564257781315746e11,1.6691987844984236e9,2.809054200050772e8,7.713490044998588e11,1.635102426097559,0.008594863806458915
541,450,0.5031084593377031,0.0019104386577664043,2.5809921357159442e11,1.6776770484795773e9,2.8187832000501406e8,7.763693136581133e11,1.635102492847535,0.00859697395994882
542,450,0.5031083820419827,0.0019098654756052273,2.5978114220350214e11,1.6861852134148228e9,2.828530200051095e8,7.814151024696311e11,1.6351022416364438,0.008594394640223522
543,450,0.5006344187126012,0.002189394355278044,2.6147159398094983e11,1.6947233488050845e9,2.838295235880752e8,7.864864700348448e11,1.6270618608159537,0.009852274598751197
544,450,0.49866352602214675,0.00024296095285860424,2.6317059890509283e11,1.703291492841211e9,2.8480782645300996e8,7.915834951043804e11,1.620656459571977,0.001093324287863719
545,450,0.49594167056614463,0.0005875708874147618,2.6487818698333093e11,1.711889707883696e9,2.8578793036308163e8,7.967062724766702e11,1.61181042933997,0.0026440689933664285
546,450,0.4949069594010651,0.0001502523898112007,2.6659438834123157e11,1.7205180353215237e9,2.867698318456534e8,8.018548832748644e11,1.6084476180534617,0.0006761357541504032
547,450,0.4937473426971763,5.586051661145302e-5,2.683192331172025e11,1.7291765407810924e9,2.877535335021089e8,8.07029424766004e11,1.604678863765823,0.0002513723247515386
548,450,0.4916050684359531,0.0006151993721956709,2.7005275148831763e11,1.737865284415946e9,2.887390365503213e8,8.122299908192653e11,1.5977164724168476,0.0027683971748805186
549,450,0.49027021973403123,0.0007249017018352186,2.7179497376584558e11,1.7465843112989705e9,2.89726338443309e8,8.174566654367782e11,1.5933782141356014,0.003262057658258484
550,450,0.48948208607575283,0.000902062671208068,2.7354593024042114e11,1.7553336781919641e9,2.9071543955772734e8,8.227095405661365e11,1.5908167797461967,0.004059282020436306
551,450,0.4877430089672366,0.0010561496386529562,2.753056512545623e11,1.764113448879485e9,2.917063420118163e8,8.279887129833513e11,1.585164779143519,0.004752673373938303
552,450,0.48668503093174564,0.0005676162615912972,2.7707416727993396e11,1.7729236693660975e9,2.9269904350456536e8,8.332942677872063e11,1.5817263505281733,0.0025542731771608373
553,450,0.48280881994475067,0.0001960099829148021,2.7885150875820746e11,1.7817644147198493e9,2.936935489351555e8,8.386263096026891e11,1.5691286648204397,0.0008820449231166094
554,450,0.48168807904802935,0.0006058109015782698,2.806377062675439e11,1.7906357086735554e9,2.946898504955116e8,8.439849090605859e11,1.5654862569060954,0.0027261490571022138
555,450,0.4814228740071955,0.0014029407166221224,2.824327903986643e11,1.7995376172599366e9,2.9568795085783124e8,8.493701650666245e11,1.5646243405233855,0.006313233224799551
556,450,0.4792726446786524,0.0019017129594026644,2.8423679174643945e11,1.808470211213128e9,2.966878538353989e8,8.547821799139894e11,1.5576360952056203,0.00855770831731199
557,450,0.47875226543391747,0.0014742843791197926,2.8604974103863135e11,1.817433526017844e9,2.976895545617075e8,8.60221032506076e11,1.5559448626602317,0.0066342797060390665
558,450,0.47859632521474804,0.00027595501062076483,2.87871669064079e11,1.826427624050656e9,2.986930547862046e8,8.656868198099792e11,1.5554380569479311,0.0012417975477934417
559,450,0.47571636349873037,0.0018309793298067348,2.8970260658344727e11,1.8354525779241424e9,2.9969835874319446e8,8.711796459105858e11,1.5460781813708737,0.008239406984130306
560,450,0.4756233593525394,0.00021933605239610188,2.915425845206814e11,1.8445084119914207e9,3.007054588849475e8,8.766995826927405e11,1.545775917895753,0.0009870122357824584
561,450,0.47057098205217995,0.0009614819196932842,2.9339163373320197e11,1.8535952249052114e9,3.0171436578803253e8,8.822467520432362e11,1.529355691669585,0.004326668638619779
562,450,0.4687373617013444,0.0006438834451601423,2.952497852985731e11,1.8627130261279068e9,3.0272506827857e8,8.87821216110667e11,1.5233964255293693,0.0028974755032206406
563,450,0.4670133206187844,0.00079667660682481,2.971170701324492e11,1.871861888350785e9,3.037375706084489e8,8.934230797828447e11,1.5177932920110493,0.0035850447307116447
564,450,0.4650529526040347,0.0010919078976042301,2.989935193983038e11,1.8810418687678049e9,3.0475187324595875e8,8.990524375474197e11,1.5114220959631126,0.004913585539219036
565,450,0.46822618585773834,0.000699054677658067,3.0087916424024316e11,1.89025299281535e9,3.05767968970224e8,9.047093627370304e11,1.5217351040376497,0.0031457460494613014
566,450,0.4646841187016254,0.00010365190003841084,3.027740358455232e11,1.8994953816867523e9,3.0678587374641436e8,9.103939933750651e11,1.5102233857802825,0.0004664335501728488
567,450,0.46008320155805693,0.00024181881798085567,3.0467816545708966e11,1.9087690590128446e9,3.078055798934059e8,9.161064019552258e11,1.495270405063685,0.0010881846809138505
568,450,0.4603181970531014,0.0017080692308728599,3.0659158434539136e11,1.9180740475468943e9,3.088270795686995e8,9.218466604671594e11,1.4960341404225797,0.00768631153892787
569,450,0.4600824085362586,0.0007908655854497305,3.0851432401384265e11,1.9274104319652996e9,3.09850379892032e8,9.276148827258273e11,1.4952678277428404,0.0035588951345237874
570,450,0.4589436190608903,0.0006986619319044503,3.104464157096763e11,1.936778269870534e9,3.108754814046843e8,9.33411164748636e11,1.4915667619478936,0.003143978693570026
571,450,0.45752657549148573,0.0006672260418393964,3.123878910219826e11,1.946177613094729e9,3.1190238328116244e8,9.392355985316307e11,1.4869613703473286,0.0030025171882772836
572,450,0.45425422203833843,0.0006156404530444056,3.1433878144274335e11,1.9556085255738893e9,3.129310875921736e8,9.450882846019994e11,1.4763262216245998,0.002770382038699825
573,450,0.45492224358423927,0.00022570301031396963,3.162991185677276e11,1.9650710307013571e9,3.139615867160995e8,9.509692960463949e11,1.4784972916487775,0.0010156635464128633
574,450,0.4549264422046534,5.518077121572314e-5,3.182689340855656e11,1.974565209059147e9,3.1499388671078587e8,9.568787449342382e11,1.4785109371651235,0.00024831347047075416
575,450,0.4502026230303511,0.0012736486698553568,3.2024825960442694e11,1.9840911382490668e9,3.160279928811697e8,9.628167416853127e11,1.463158524848641,0.005731419014349106
576,450,0.45161567042064144,0.0005225753520263984,3.222371269254826e11,1.9936488139167707e9,3.1706389104589814e8,9.687833408612313e11,1.4677509288670847,0.002351589084118793
577,450,0.4475458783795297,0.00032374093081469733,3.242355678823026e11,2.0032383550114334e9,3.1810159633363485e8,9.747786813094303e11,1.4545241047334716,0.001456834188666138
578,450,0.4502027884695241,0.0012583424409712551,3.262436142367996e11,2.01285974993069e9,3.191410928810896e8,9.808028130196298e11,1.4631590625259534,0.005662540984370648
579,450,0.4433405665753125,0.001348080667227782,3.2826129800899097e11,2.0225131428334043e9,3.201824017389797e8,9.86855892474091e11,1.4408568413697656,0.006066363002525018
580,450,0.443933509670549,0.0015852953926830445,3.3028865116279315e11,2.0321984962793915e9,3.212255009758404e8,9.929379521183821e11,1.4427839064292842,0.0071338292670737
581,450,0.4437853075588702,0.0022440590586392415,3.323257056720367e11,2.041915910208366e9,3.2227040115491265e8,9.990491186787346e11,1.442302249566328,0.010098265763876587
582,450,0.44062473049906237,0.0008855478832800604,3.3437249373216504e11,2.051665452322491e9,3.2331710521192867e8,1.0051894968648926e12,1.4320303741219527,0.003984965474760272
583,450,0.44286137360190325,0.00037534160004336445,3.3642904729306287e11,2.0614471320956013e9,3.2436560235979575e8,1.0113591517805808e12,1.4392994642061856,0.00168903720019514
584,450,0.44088192331726983,8.851390451797194e-5,3.3849539871677405e11,2.0712610570866063e9,3.254159048877589e8,1.0175582158212955e12,1.432866250781127,0.00039831257033087373
585,450,0.43870421329957465,0.0009708382717941044,3.4057158020696906e11,2.0811072606855495e9,3.264680076511061e8,1.0237867707370752e12,1.4257886932236177,0.004368772223073469
586,450,0.4349905201411297,0.0028241739437323554,3.426576240144766e11,2.0909858053190005e9,3.275219123080067e8,1.0300449184410608e12,1.4137191904586714,0.0127087827467956
587,450,0.4340586046072781,0.0011043263236120582,3.4475356258441437e11,2.1008967231475165e9,3.285776135077379e8,1.03633273998166e12,1.4106904649736538,0.004969468456254262
588,450,0.4340257381878209,0.0010844760479606814,3.4685942828370435e11,2.1108400794413397e9,3.2963511354914147e8,1.0426503395249171e12,1.410583649110418,0.0048801422158230665
589,450,0.43456569164887027,2.154800626536662e-5,3.489752535533835e11,2.120815931284455e9,3.306944128767159e8,1.0489978157676825e12,1.4123384978588285,9.69660281941498e-5
590,450,0.4308857274956557,0.000517278210424188,3.511010710031778e11,2.1308243597775128e9,3.3175551747690034e8,1.05537528413016e12,1.400378614360881,0.002327751946908846
591,450,0.4302249881343735,0.0008487100751714272,3.532369131531453e11,2.1408653811797082e9,3.328184182969309e8,1.0617828153576812e12,1.398231211436714,0.003819195338271422
592,450,0.42824036302899104,0.0006273277081659534,3.553828126918639e11,2.1509390741396255e9,3.3388312075988156e8,1.068220523540741e12,1.3917811798442208,0.0028229746867467903
593,450,0.42804935899595425,0.0007143624887484667,3.575388022135889e11,2.161045477196886e9,3.349496209956611e8,1.074688495212212e12,1.3911604167368514,0.0032146311993681
594,450,0.4282702924471322,0.00043930922355792784,3.597049145416598e11,2.171184653030826e9,3.36017920723729e8,1.0811868336843291e12,1.3918784504531798,0.0019768915060106754
595,450,0.42247592947030366,0.00041413133741242296,3.6188118247237756e11,2.1813566912796144e9,3.3708802784588933e8,1.0877156613696432e12,1.3730467707784868,0.0018635910183559033
596,450,0.42474546009945763,0.0010750451958798802,3.6406763886894293e11,2.1915615720078235e9,3.381599250635014e8,1.0942750243262957e12,1.3804227453232374,0.004837703381459461
597,450,0.420949484144175,0.0004958142803442577,3.6626431662677454e11,2.201799425872861e9,3.392336297056205e8,1.1008650739868525e12,1.3680858234685687,0.00223116426154916
598,450,0.42167365156165626,0.0006331730486737353,3.684712486793352e11,2.2120702517257853e9,3.403091288233243e8,1.1074858698231802e12,1.3704393675753828,0.0028492787190318087
599,450,0.42103753156957796,0.0002484314832739776,3.7068846814074744e11,2.2223741361540694e9,3.4138642959933114e8,1.1141375327352393e12,1.3683719776011283,0.0011179416747328992
600,450,0.41628112875987594,0.0025073801503807426,3.7291600800393085e11,2.232711148974975e9,3.424655353254719e8,1.1208201722775166e12,1.3529136684695968,0.011283210676713342
601,450,0.4162900487851001,0.0024813953390191855,3.7515390146475305e11,2.2430812984819355e9,3.4354643531528395e8,1.127533854814768e12,1.3529426585515754,0.011166279025586335
602,450,0.4149589140412976,0.0008670384202890914,3.774021816697755e11,2.253484672262532e9,3.44629136938151e8,1.1342787026544368e12,1.3486164706342172,0.0039016728913009112
603,450,0.41562558265910887,0.00028369634660487496,3.796608818979763e11,2.263921307857621e9,3.457136361411544e8,1.1410548030036887e12,1.3507831436421038,0.0012766335597219373
604,450,0.41253723372139783,0.0009103694801025802,3.819300354143124e11,2.2743912909574533e9,3.467999398330247e8,1.1478622772488506e12,1.340746009594543,0.004096662660461611
605,450,0.4111412126439054,0.0008791441467042305,3.842096755922749e11,2.2848946480727296e9,3.4788804149457836e8,1.1547012051642869e12,1.3362089410926925,0.003956148660169037
606,450,0.41179817278997516,0.0003665766475341968,3.8649983586520197e11,2.295431432616824e9,3.4897794071635276e8,1.1615716856229521e12,1.3383440615674194,0.0016495949139038856
607,450,0.40928578170106505,0.001773788555733312,3.8880054962562024e11,2.306001727296415e9,3.500696436831488e8,1.1684738385007205e12,1.3301787905284614,0.007982048500799904
608,450,0.409804597095077,0.00020585905361874407,3.9111185049349036e11,2.31660555486045e9,3.5116314308320343e8,1.1754077412491047e12,1.3318649405590002,0.0009263657412843483
609,450,0.4067351113561402,0.0005270114850025153,3.934337719737489e11,2.327243005268475e9,3.522584467032595e8,1.1823735192512192e12,1.3218891119074556,0.002371551682511319
610,450,0.4048535681213252,0.0016453292919322848,3.9576634769913293e11,2.337914108697374e9,3.5335554889846694e8,1.1893712556105752e12,1.315774096394307,0.007403981813695282
611,450,0.40436321346484344,0.001641653474408531,3.9810961139256006e11,2.3486189194563837e9,3.544544494717965e8,1.1964010506575986e12,1.3141804437607412,0.00738744063483839
612,450,0.40436569880997886,0.00024251609749323752,4.004635967981693e11,2.3593574975094104e9,3.55555149480865e8,1.203463008943979e12,1.3141885211324313,0.0010913224387195687
613,450,0.40241116632808505,0.0001093357752077681,4.0282833767529956e11,2.370129910868675e9,3.566576517593029e8,1.2105572409788845e12,1.3078362905662764,0.0004920109884349565
614,450,0.4030839832042561,0.0019253993400397754,4.05203867902831e11,2.3809361908618054e9,3.577619509594552e8,1.2176838312180723e12,1.3100229454138324,0.00866429703017899
615,450,0.3993871424653228,0.0009853324762204557,4.075902214037298e11,2.391776429344627e9,3.588680552580086e8,1.2248429075093196e12,1.2980082130122992,0.0044339961429920504
616,450,0.40018093328612514,0.0014460245465890505,4.099874320839154e11,2.402650635338638e9,3.5997595433589685e8,1.232034538735839e12,1.3005880331799067,0.006507110459650727
617,450,0.3972728307353116,0.00010755861701632589,4.1239553403608606e11,2.413558906787387e9,3.610856576959494e8,1.2392588574149087e12,1.2911366998897627,0.0004840137765734665
618,450,0.39719593153939037,0.0002064272615062531,4.1481456130440234e11,2.4245012649825926e9,3.6219715778407353e8,1.2465159414576729e12,1.2908867775030186,0.000928922676778139
619,450,0.3924116432403566,0.0019734018458245593,4.1724454792293115e11,2.435477804168867e9,3.633104632243372e8,1.2538059213085493e12,1.2753378405311588,0.008880308306210517
620,450,0.39258103893332796,0.0013993097559377807,4.1968552826405743e11,2.4464885298776736e9,3.64425563041094e8,1.2611288636285925e12,1.2758883765333158,0.006296893901720013
621,450,0.3937538936143876,0.0008576653965759462,4.22137536409635e11,2.4575335176661053e9,3.6554246171425354e8,1.2684848858324304e12,1.2797001542467599,0.003859494284591758
622,450,0.39136066700261607,0.0004645804934019649,4.2460060672593066e11,2.4686128463681216e9,3.666611644313147e8,1.2758741077091326e12,1.2719221677585022,0.002090612220308842
623,450,0.3909732159487227,0.0023908581922782446,4.270747735686724e11,2.4797265424875135e9,3.6778166484387046e8,1.2832966115807903e12,1.2706629518333488,0.0107588618652521
624,450,0.38754314169670856,0.0009563151747303831,4.2956007127650665e11,2.4908746873920717e9,3.6890396872410166e8,1.290752519581992e12,1.2595152105143028,0.004303418286286723
625,450,0.3863104164909658,0.000477901569377521,4.320565344313466e11,2.502057309327524e9,3.700280701055113e8,1.298241915445836e12,1.255508853595639,0.0021505570621988446
626,450,0.3863104164909658,0.000477901569377521,4.345641974393466e11,2.5132744685842123e9,3.711539701055092e8,1.3057649064418494e12,1.255508853595639,0.0021505570621988446
627,450,0.38755744371066125,0.0004993710511342205,4.3708309487519806e11,2.5245262203347673e9,3.722816687111518e8,1.3133215961947195e12,1.259561692059649,0.0022471697301039923
628,450,0.38701010462191476,0.0003313691980271011,4.396132614252035e11,2.5358126354349594e9,3.734111693243118e8,1.3209120998238914e12,1.257782840021223,0.0014911613911219549
629,450,0.38548201225140194,0.00017467265364965595,4.421547317288586e11,2.5471337649942384e9,3.745424710301489e8,1.3285365184160845e12,1.2528165398170563,0.0007860269414234518
630,450,0.38375482491541546,0.0007846796890202019,4.4470754058694183e11,2.558489660252489e9,3.75675572946976e8,1.3361949531982654e12,1.2472031809751003,0.0035310586005909087
631,450,0.381949756725659,0.0006849138702522684,4.4727172265512946e11,2.569880375867113e9,3.768104749445501e8,1.3438875082420667e12,1.2413367093583918,0.0030821124161352076
632,450,0.37942868087497544,0.001900338351319305,4.4984731290286646e11,2.5813059702997036e9,3.7794717770311946e8,1.35161429029295e12,1.2331432128436701,0.008551522580936872
633,450,0.3791232050845139,0.001186531103983146,4.524343462310925e11,2.5927664840448065e9,3.790856780481753e8,1.359375393290949e12,1.2321504165246702,0.005339389967924157
634,450,0.3793127469566686,0.00021673417709765946,4.550328575605486e11,2.6042619810458007e9,3.802259778468385e8,1.3671709284535664e12,1.232766427609173,0.0009753037969394676
635,450,0.37861079222477745,0.0005554980974753707,4.576428819100565e11,2.6157925236038256e9,3.8136807861427295e8,1.3750010059547954e12,1.2304850747305267,0.002499741438639168
636,450,0.37555749750228873,0.0008831320028649507,4.602644543256869e11,2.6273581743791733e9,3.825119819389417e8,1.382865736451991e12,1.2205618668824383,0.0039740940128922785
637,450,0.3750415518965724,0.0009542112042026929,4.6289760993724945e11,2.6389589639019575e9,3.836576824978387e8,1.3907652071923247e12,1.2188850436638603,0.004293950418912118
638,450,0.37353987885910633,0.0002968722725007712,4.655423839767292e11,2.6505949652607603e9,3.848051841258066e8,1.3986995367162488e12,1.2140046062920955,0.0013359252262534703
639,450,0.3732368518799859,0.0007183833980926782,4.681988116246749e11,2.6622662226936703e9,3.859544844507338e8,1.406668822679411e12,1.2130197686099542,0.003232725291417052
640,450,0.37338422762565443,0.0006723531264978151,4.7086692817025806e11,2.6739727952550545e9,3.8710558429205704e8,1.4146731737244026e12,1.213498739783377,0.0030255890692401683
641,450,0.37207579608911356,0.003016624451504642,4.7354676898974426e11,2.6857147477384815e9,3.8825848566045463e8,1.4227127028578271e12,1.2092463372896192,0.01357481003177089
642,450,0.3702884114518727,0.0007001806336908497,4.762383695045943e11,2.697492130729794e9,3.89413187618138e8,1.4307875128520957e12,1.2034373372185863,0.0031508128516088236
643,450,0.36880984627401125,9.33572780286232e-6,4.789417650972505e11,2.709304995280259e9,3.9056968919931054e8,1.4388977070076458e12,1.1986320003905366,4.201077511288044e-5
644,450,0.3665590026447245,0.0005726061453378778,4.816569913353618e11,2.7211534021427293e9,3.917279915891499e8,1.4470433958596733e12,1.1913167585953546,0.0025767276540204502
645,450,0.3649069367076677,0.0010832117128704195,4.8438408376613214e11,2.733037399732532e9,3.928880933310477e8,1.4552246810603225e12,1.18594754429992,0.004874452707916888
646,450,0.36663388792055895,0.0005576087203768322,4.8712307800225146e11,2.744957029510253e9,3.940499915098975e8,1.4634416592408257e12,1.1915601357418166,0.002509239241695745
647,450,0.36380913417070593,0.00044744053791934135,4.8987400972163104e11,2.756912386268804e9,3.9521369449145746e8,1.471694466715441e12,1.1823796860547944,0.002013482420637036
648,450,0.3633752259918173,0.00044744527532385506,4.926369147174779e11,2.7689034906577535e9,3.9637919494732636e8,1.4799831849550435e12,1.1809694844734062,0.002013503738957348
649,450,0.36101286497816504,0.0002463062052768996,4.954118286346755e11,2.7809304194430566e9,3.975464974203842e8,1.488307937423041e12,1.1732918111790365,0.0011083779237460482
650,450,0.3600814327268919,0.0006336374260979953,4.9819878746756775e11,2.792993211212311e9,3.9871559838914037e8,1.4966688190955474e12,1.1702646563623986,0.0028513684174409784
651,450,0.3595794131142014,0.00020844048032110651,5.0099782703773663e11,2.8050919262286477e9,3.998864989128203e8,1.505065941447882e12,1.1686330926211546,0.0009379821614449793
652,450,0.3613357687986912,7.752810303712646e-5,5.0380898328909546e11,2.817226610671238e9,4.010591970836455e8,1.5134994055561921e12,1.1743412485957465,0.00034887646366706907
653,450,0.35732598135205923,0.00021986649973538189,5.0663229230256793e11,2.8293973595949645e9,4.0223370124682343e8,1.5219693490740144e12,1.1613094393941925,0.0009893992488092184
654,450,0.35616810504085805,0.00037860552477297915,5.094677900481589e11,2.841604185548974e9,4.034100024399495e8,1.5304758483988474e12,1.1575463413827887,0.0017037248614784062
655,450,0.35636743006456173,0.0024493580744568283,5.1231551267981683e11,2.8538471512031546e9,4.0458810220664907e8,1.5390190173512415e12,1.1581941477098256,0.011022111335055727
656,450,0.3527288390495694,0.0007502520754942982,5.151754964065824e11,2.866126337539122e9,4.0576800596041375e8,1.5475989837012678e12,1.1463687269111007,0.003376134339724342
657,450,0.3522785058609829,0.0012505370317929254,5.1804777742657983e11,2.878441765141595e9,4.069497064142925e8,1.5562158301578796e12,1.1449051440481945,0.005627416643068164
658,450,0.35392432264481616,0.001602534630710937,5.209323919985903e11,2.8907934947146497e9,4.081332047302098e8,1.5648696696522437e12,1.1502540485956525,0.007211405838199216
659,450,0.35370858496492125,0.001414433437051563,5.2382937653052765e11,2.9031816009502907e9,4.093185049534923e8,1.5735606257247854e12,1.149552901135994,0.0063649504667320335
660,450,0.35083297246836265,0.0013058993550983476,5.267387673602881e11,2.915606143033882e9,4.105056078820023e8,1.5822888105889753e12,1.1402071605221786,0.005876547097942564
661,450,0.3523032537788207,0.001576127065654407,5.2966060097066034e11,2.9280671418442874e9,4.1169450638460493e8,1.5910543076614858e12,1.1449855747811672,0.007092571795444831
662,450,0.34846558264754923,0.001796886245549488,5.3259491384500287e11,2.940564699994323e9,4.128852102664503e8,1.5998572621711414e12,1.132513143604535,0.008085988104972696
663,450,0.3486675746211445,5.364203913442878e-6,5.35541742580873e11,2.9530988270198674e9,4.1407771007862055e8,1.6086977492686782e12,1.1331696175187196,2.4138917610492952e-5
664,450,0.34739316866505715,0.00013595666313218085,5.385011237014323e11,2.9656696050855722e9,4.1527201136013573e8,1.6175758991874487e12,1.1290277981614358,0.0006118049840948139
665,450,0.34662947996803795,0.0004576493210430299,5.4147309402174896e11,2.9782770797973266e9,4.164681121249606e8,1.6264918144997053e12,1.1265458098961234,0.0020594219446936346
666,450,0.3455117751783265,0.0008972830069960622,5.4445769014027216e11,2.99092131063649e9,4.1766601323975253e8,1.6354456087015188e12,1.1229132693295611,0.00403777353148228
667,450,0.34374249335847873,0.0007378140352924945,5.474549488781932e11,3.003602354318601e9,4.1886571500289494e8,1.6444373932036165e12,1.1171631034150558,0.003320163158816225
668,450,0.3449468674842543,0.0004936718326939244,5.50464907109661e11,3.016320248516526e9,4.200672138059972e8,1.6534672651120771e12,1.1210773193238264,0.00222152324712266
669,450,0.34357383484620285,6.266040105121101e-5,5.534876016921787e11,3.0290750754537416e9,4.212705151729956e8,1.6625353556142224e12,1.1166149632501592,0.00028197180473044954
670,450,0.34167154542691036,0.000784781302420213,5.56523069598906e11,3.041866880422829e9,4.224756170533186e8,1.6716417679583828e12,1.1104325226374587,0.0035315158608909586
671,450,0.3406113053307308,0.0015238348990280906,5.595713477994642e11,3.0546957120520864e9,4.236825180900974e8,1.6807866081280298e12,1.1069867423248752,0.0068572570456264074
672,450,0.3406113053307308,0.0015238348990280906,5.626324733754642e11,3.0675616246050763e9,4.2489121809007883e8,1.6899699864996824e12,1.1069867423248752,0.0068572570456264074
673,450,0.3403997669447183,0.00046017683430831305,5.657064834608309e11,3.0804646794991684e9,4.261017183085323e8,1.699192019080949e12,1.1062992425703344,0.0020707957543874087
674,450,0.34079642293441614,0.00039425953527194536,5.687934151242163e11,3.09340492799101e9,4.273140179184217e8,1.7084528144050144e12,1.1075883745368524,0.0017741679087237541
675,450,0.3377219529685018,8.695410674203975e-5,5.71893305726942e11,3.106382445112488e9,4.285281209330647e8,1.7177524991438665e12,1.0975963471476309,0.0003912934803391789
676,450,0.33576237473761794,0.0010046493264482693,5.750061924587699e11,3.119397263898901e9,4.297440228348699e8,1.7270911682125786e12,1.0912277178972583,0.004520921969017212
677,450,0.33497504069094175,0.0011941054664385553,5.781321126877695e11,3.132449439432687e9,4.309617235957853e8,1.7364689334262627e12,1.0886688822455608,0.005373474598973499
678,450,0.33427342873325167,0.0012122966554308765,5.812711038424384e11,3.145539032206432e9,4.321812242739526e8,1.745885910916801e12,1.0863886433830678,0.005455334949438944
679,450,0.33434018055766657,0.00040437603711532673,5.844232032566399e11,3.1586660942303925e9,4.3340252421589565e8,1.7553422106229497e12,1.0866055868124163,0.0018196921670189702
680,450,0.3333042276326931,0.0002520133021458534,5.875884485244926e11,3.171830689712974e9,4.3462562521565664e8,1.764837951827375e12,1.0832387398062524,0.0011340598596563402
681,450,0.33298587061504104,0.0008579955755222124,5.907668771701233e11,3.1850328652063613e9,4.358505255187859e8,1.7743732405188623e12,1.0822040794988834,0.003860980089849956
682,450,0.3322326622249193,0.0003454524751263164,5.939585268108649e11,3.1982726815223174e9,4.3707722624572676e8,1.7839481937979326e12,1.0797561522309878,0.0015545361380684237
683,450,0.32999844297817316,0.0011037418732353504,5.971634350997374e11,3.2115501988832955e9,4.3830572837791955e8,1.793562928507617e12,1.0724949396790628,0.004966838429559077
684,450,0.3310249405657556,0.0001616121475583948,6.003816397941671e11,3.22486544997054e9,4.3953602740347713e8,1.8032175403172473e12,1.0758310568387057,0.0007272546640127766
685,450,0.32906456763420366,9.569766032131027e-6,6.036131786209102e11,3.2382185198360314e9,4.4076812927316666e8,1.8129121656396965e12,1.0694598448111619,4.306394714458962e-5
686,450,0.3279733270122285,0.0005715393901178031,6.068580894493724e11,3.251609445346497e9,4.4200203030741715e8,1.8226469036966619e12,1.0659133127897427,0.002571927255530114
687,450,0.3240531203900632,0.0007286430687538537,6.101164101443505e11,3.2650382992908616e9,4.432377339993481e8,1.8324218817681777e12,1.0531726412677054,0.0032788938093923415
688,450,0.32317876137904944,0.0010851672753897955,6.133881786765591e11,3.2785051091640615e9,4.444752348137297e8,1.842237192094494e12,1.0503309744819107,0.00488325273925408
689,450,0.32516911765178935,0.0010967071216970445,6.166734330081619e11,3.292009931157792e9,4.4571453294918305e8,1.8520929493866892e12,1.0567996323683153,0.0049351820476367
690,450,0.32343620355366653,0.001234814733628816,6.199722112365549e11,3.3055528515993085e9,4.469556345714512e8,1.861989291924121e12,1.0511676615494163,0.005556666301329672
691,450,0.3234970067912155,0.00032029378453865597,6.232845514591404e11,3.319133899743639e9,4.4819853452170295e8,1.8719263137984805e12,1.0513652720714504,0.0014413220304239519
692,450,0.32120315546566464,0.0038698888073053954,6.266104917257993e11,3.332753150233285e9,4.494432365838976e8,1.8819041446983877e12,1.04391025526341,0.01741449963287428
693,450,0.3207971505447894,0.0005578990316386064,6.299500704903273e11,3.3464106388395834e9,4.506897370338162e8,1.8919228838907212e12,1.0425907392705656,0.0025105456423737287
694,450,0.3174981767610471,0.0004266690860883354,6.333033257791017e11,3.3601064427838745e9,4.519380400767388e8,1.9019826635474397e12,1.031869074473403,0.0019200108873975094
695,450,0.31819802603011893,0.00036093083975287116,6.366702961205276e11,3.373840585278447e9,4.531881394342114e8,1.9120835733933884e12,1.0341435845978866,0.0016241887788879202
696,450,0.31754673571611847,0.00056351044589905,6.400510198020071e11,3.387613146575914e9,4.544400400314676e8,1.9222257482289893e12,1.032026891077385,0.002535797006545725
697,450,0.31888767826336484,0.0027761345478748423,6.434455352171558e11,3.4014241662445855e9,4.556937387612876e8,1.9324092910978997e12,1.0363849543559358,0.01249260546543679
698,450,0.3143058579339688,0.000837867256793188,6.468538809487223e11,3.415273736768929e9,4.569492429880401e8,1.9426343466606084e12,1.0214940382853985,0.003770402655569346
699,450,0.31450421375238663,0.0012896726174819358,6.5027609554135e11,3.42916186323887e9,4.582065428029676e8,1.9529009911239556e12,1.0221386946952566,0.005803526778668711
700,450,0.31453448280178387,0.0013018114972589434,6.53712217545835e11,3.4430886240768743e9,4.59465642775269e8,1.9632093585568481e12,1.0222370691057976,0.0058581517376652455
701,450,0.31293095094631806,0.0009273454941383778,6.571622856488553e11,3.4570540813637996e9,4.6072654423312896e8,1.973559570292076e12,1.0170255905755337,0.0041730547236227
702,450,0.31095989707236604,0.0005704598190363842,6.606263386136686e11,3.471058284445448e9,4.619892460124759e8,1.9839517377726504e12,1.0106196654851896,0.002567069185663729
703,450,0.31095989756529696,0.0005705172023930188,6.641044151656691e11,3.485101277804912e9,4.632537460124481e8,1.9943859688367856e12,1.0106196670872152,0.0025673274107685844
704,450,0.3123856503484376,0.001054867435409659,6.67596554115379e11,3.4991831192058454e9,4.645200447244068e8,2.0048623819315193e12,1.0152533636324224,0.004746903459343465
705,450,0.31189689281250166,0.0004793320965100663,6.711027943974666e11,3.513303879424313e9,4.6578814516968447e8,2.015381105923032e12,1.0136649016406305,0.0021569944342952983
706,450,0.309393583332215,0.0015213279008594353,6.746231748516486e11,3.5274636141381607e9,4.6705804740610814e8,2.0259422580626416e12,1.0055291458296987,0.006845975553867459
707,450,0.3100182621333286,7.678648786200337e-5,6.781577346078186e11,3.541662354895925e9,4.6832974685876274e8,2.0365459363900435e12,1.007559351933318,0.0003455391953790151
708,450,0.30843100283914104,0.0006530578659607939,6.817065126195199e11,3.5559001815884705e9,4.6960324827484095e8,2.0471922776687957e12,1.0024007592272084,0.0029387603968235726
709,450,0.30888640898724723,0.0007581086380148644,6.852695479884766e11,3.5701771298554616e9,4.7087854786788064e8,2.0578813836195923e12,1.0038808292085535,0.00341148887106689
710,450,0.3064755641045429,0.00031785447087281926,6.888468799586232e11,3.584493277634359e9,4.721556500136437e8,2.0686133896679116e12,0.9960455833397645,0.0014303451189276867
711,450,0.30487314643804797,0.00024988970602826156,6.924385476405306e11,3.598848663202612e9,4.7343455142915845e8,2.0793884000396477e12,0.9908377259236559,0.001124503677127177
712,450,0.30487314643804797,0.00024988970602826156,6.960445903685306e11,3.613243338240578e9,4.747152514291202e8,2.0902065296018647e12,0.9908377259236559,0.001124503677127177
713,450,0.30255923954468966,0.00045981684869855766,6.996650473834276e11,3.627677375948722e9,4.7599775345901215e8,2.1010679107245662e12,0.9833175285202413,0.0020691758191435095
714,450,0.30386570158683857,0.0012414490624618572,7.032999582209551e11,3.642150804455057e9,4.7728205230751044e8,2.1119726396983352e12,0.9875635301572253,0.005586520781078358
715,450,0.30395367521904293,8.997541323185884e-6,7.069493621653757e11,3.6566637011813393e9,4.785681522380981e8,2.122920852686426e12,0.9878494444618895,4.048893595433648e-5
716,450,0.3011940987803385,0.0006498883318937284,7.106132987952451e11,3.671216128814989e9,4.7985605464859384e8,2.1339126740281543e12,0.9788808210361001,0.0029244974935217776
717,450,0.30072147188744824,0.0012312040346504794,7.14291807592744e11,3.6858081191497197e9,4.811457550539438e8,2.1449482036118796e12,0.9773447836342068,0.0055404181559271575
718,450,0.3018012043832104,0.00048576199462213116,7.179849282257836e11,3.700439730860373e9,4.824372541205441e8,2.1560275628862092e12,0.9808539142454338,0.00218592897579959
719,450,0.2991626455782662,0.0007372454807964609,7.216927003027441e11,3.7151110432283196e9,4.8373055640986e8,2.1671508901628545e12,0.9722785981293652,0.003317604663584074
720,450,0.29924613427689006,0.00015608186422841688,7.254151635489338e11,3.7298220821747217e9,4.850256563402945e8,2.1783182809699985e12,0.9725499363998927,0.000702368389027876
721,450,0.2980748958677689,0.0008283949761207762,7.291523577235693e11,3.744572921060383e9,4.863225573476004e8,2.189529869167387e12,0.968743411570249,0.0037277773925434928
722,450,0.29667453765424107,0.0015992417984891326,7.329043226629856e11,3.7593636104784393e9,4.8762125854118466e8,2.2007857704459805e12,0.9641922473762835,0.0071965880932010964
723,450,0.29643011746956893,0.0004870034576451815,7.366710982757521e11,3.7741941994908814e9,4.8892175876253605e8,2.2120860993992964e12,0.9633978817760991,0.002191515559403317
724,450,0.29716027111886456,0.000621535667843286,7.404527243868881e11,3.7890647441105895e9,4.902240581355163e8,2.223430976510161e12,0.9657708811363098,0.002796910505294787
725,450,0.2937947360818901,5.6814419464053886e-5,7.44249241074709e11,3.8039753226003265e9,4.9152816101091564e8,2.23482054026544e12,0.9548328922661429,0.0002556648875882425
726,450,0.29492766767762635,0.0014408219402777327,7.480606883729546e11,3.8189259513327456e9,4.928340600364715e8,2.246254879311031e12,0.9585149199522857,0.006483698731249797
727,450,0.29321911568525005,0.00040640482270201726,7.5188710635887e11,3.83391671879626e9,4.9414176149811924e8,2.2577341408801646e12,0.9529621259770626,0.0018288217021590776
728,450,0.29135906841735104,0.0005066489527707587,7.557285352200162e11,3.848947668026433e9,4.9545126306853485e8,2.269258435484068e12,0.9469169723563908,0.002279920287468414
729,450,0.28963777578652133,0.0002969261747143787,7.595850150946422e11,3.864018853013393e9,4.9676256451420057e8,2.2808278827835117e12,0.9413227713061944,0.001336167786214704
730,450,0.2929350082718493,0.0007127366893054853,7.634565863173589e11,3.8791303071655207e9,4.980756617366959e8,2.2924425856949844e12,0.9520387768835102,0.0032073151018746837
731,450,0.29214154300817863,0.00023429271742509794,7.673432891580198e11,3.8942821266451516e9,4.993905624096849e8,2.3041026985039443e12,0.9494600147765806,0.0010543172284129408
732,450,0.2893964253806116,0.0014567752212538282,7.712451640136814e11,3.909474357072695e9,5.007072647052523e8,2.3158083344808945e12,0.9405383824869877,0.006555488495642227
733,450,0.28935304693314834,0.001696002293944481,7.751622513538655e11,3.9247070328651414e9,5.020257647374865e8,2.327559597868152e12,0.9403974025327321,0.007632010322750165
734,450,0.2912035791455142,0.0006299814483102474,7.79094591627068e11,3.939980212921852e9,5.0334606319813627e8,2.339356613096733e12,0.9464116322229211,0.002834916517396113
735,450,0.2883535369394159,0.0005477904788642677,7.83042225323627e11,3.9552939821151695e9,5.046681655849649e8,2.351199526044257e12,0.9371489950531017,0.002465057154889205
736,450,0.2877943815690005,0.00023513427801366408,7.870051931351804e11,3.970648364300099e9,5.0599206605158067e8,2.3630884327129033e12,0.9353317400992516,0.0010581042510614883
737,450,0.28579162032483935,0.000574077032343385,7.909835356604745e11,3.986043431482028e9,5.07317767709729e8,2.375023468811158e12,0.9288227660557279,0.0025833466455452325
738,450,0.28616542361276787,0.0007226129583511416,7.949772935722484e11,4.001479221898835e9,5.086452673997103e8,2.3870047425189614e12,0.9300376267414956,0.003251758312580137
739,450,0.28616542361276787,0.0007226129583511416,7.989865076842484e11,4.016955803082863e9,5.099745673995872e8,2.399032386123802e12,0.9300376267414956,0.003251758312580137
740,450,0.28616542361276787,0.0007226129583511416,8.030112187882484e11,4.0324732286374474e9,5.1130566739945906e8,2.4111065207332188e12,0.9300376267414956,0.003251758312580137
741,450,0.28616525655123537,0.0007217962971244269,8.070514677640026e11,4.0480315538330884e9,5.1263856739947003e8,2.4232272689560776e12,0.930037083791515,0.003248083337059921
742,450,0.2831197531114445,0.00031171548140552385,8.11107295571239e11,4.063630847530891e9,5.139732699064548e8,2.4353947647545864e12,0.9201391976121946,0.0014027196663248572
743,450,0.28325282299046634,8.23848424010106e-6,8.151787431554866e11,4.0792711372436366e9,5.153097697979349e8,2.447609108225606e12,0.9205716747190156,3.707317908045477e-5
744,450,0.2815609833452617,0.001386467530156088,8.192658515177139e11,4.0949525004835305e9,5.166480711682497e8,2.459870440867745e12,0.9150731958721006,0.006239103885702396
745,450,0.28002558771162744,0.0003421507874348604,8.233686618631406e11,4.1106749837702956e9,5.179881724233766e8,2.472178878636249e12,0.9100831600627892,0.001539678543456872
746,450,0.28002878414903165,0.0003515008177572554,8.274872152199259e11,4.1264386362358384e9,5.193300724205951e8,2.4845345400012773e12,0.9100935484843529,0.0015817536799076493
747,450,0.28162699757548015,0.0005973725108476377,8.316215528549904e11,4.142243512889274e9,5.206737711222974e8,2.496937548278331e12,0.9152877421203105,0.0026881762988143695
748,450,0.2770443572133538,0.0005587221458446543,8.357717160439646e11,4.1580897033750567e9,5.2201927482126e8,2.509388055750145e12,0.9003941609433999,0.0025142496563009442
749,450,0.2770443572133538,0.0005587221458446543,8.399377460599646e11,4.1739772154584274e9,5.233665748210775e8,2.5218861469878823e12,0.9003941609433999,0.0025142496563009442
750,450,0.2770443572133538,0.0005587221458446543,8.441196842759646e11,4.189906124610047e9,5.2471567482088774e8,2.5344319628509697e12,0.9003941609433999,0.0025142496563009442
751,450,0.27628069314650583,2.4786291827887135e-7,8.483175721256165e11,4.2058764894550667e9,5.260665754328427e8,2.547025630399918e12,0.897912252726144,1.115383132254921e-6
752,450,0.2759351221280627,0.001552837049466522,8.52531451083064e11,4.2218883600455394e9,5.2741927569554424e8,2.559667269734177e12,0.8967891469162038,0.00698776672259935
753,450,0.274582585777448,0.00012538702361038776,8.567613626990413e11,4.237941797976109e9,5.28773776783823e8,2.572357010729689e12,0.892393403776706,0.0005642416062467449
754,450,0.27350558286735105,0.0005084532813990042,8.610073485435114e11,4.2540368528111196e9,5.3013007763515157e8,2.585094973411891e12,0.8888931443188909,0.0022880397662955188
755,450,0.2726279489232256,8.824376163900824e-5,8.652694502822114e11,4.270173580196146e9,5.314881783287445e8,2.597881283013814e12,0.8860408340004833,0.0003970969273755371
756,450,0.2735959595158335,0.00014577441022579386,8.695477096009608e11,4.2863520282255783e9,5.328480775645076e8,2.6107160586416045e12,0.8891868684264588,0.0006559848460160724
757,450,0.2717867308799618,0.00016015554873541771,8.73842168258254e11,4.302572272317968e9,5.342097789898282e8,2.623599442431871e12,0.8833068753598758,0.0007206999693093797
758,450,0.27207698273420167,0.00011677084606167773,8.781528680652222e11,4.318834346493824e9,5.355732787615652e8,2.636531542019801e12,0.8842501938861554,0.0005254688072775498
759,450,0.272342281115383,0.0006977887353937506,8.824798509045203e11,4.335138315264572e9,5.369385785500937e8,2.649512490728832e12,0.8851124136249947,0.003140049309271878
760,450,0.27199648625895656,0.001539758134205961,8.868231587104272e11,4.35148423645258e9,5.383056788116866e8,2.6625424164587925e12,0.8839885803416088,0.006928911603926825
761,450,0.26995031087951016,0.0006876418296005021,8.911828333897117e11,4.367872170123696e9,5.396745804236829e8,2.675621449265078e12,0.877338510358408,0.0030943882332022596
762,450,0.26710682296678656,0.0009814034482195167,8.955589170551117e11,4.384302167462438e9,5.410452826270924e8,2.688749711733457e12,0.8680971746420563,0.004416315516987825
763,450,0.2685676030294931,0.0020950657855143386,8.999514517523434e11,4.400774261761494e9,5.424177814778607e8,2.7019273116367134e12,0.8728447098458526,0.009427796034814523
764,450,0.26752333407754236,0.00011898470920528037,9.043604796503584e11,4.41728853781004e9,5.437920823098148e8,2.715154400275929e12,0.8694508357520127,0.0005354311914237617
765,450,0.2675233333142891,0.00012049278314878859,9.08786042922356e11,4.433845035411715e9,5.451681823094746e8,2.728431091206869e12,0.8694508332714397,0.0005422175241695487
766,450,0.2652045274814404,0.0013451962027675318,9.13228183789235e11,4.450443824371899e9,5.465460840841923e8,2.7417575235175264e12,0.8619147143146814,0.006053382912453893
767,450,0.26765500967628475,0.00016936558001924714,9.176869446419414e11,4.46708492946703e9,5.479257822068665e8,2.7551337982523604e12,0.8698787814479254,0.0007621451100866121
768,450,0.2671086097540737,0.0006215106651360734,9.221623678200425e11,4.483768439396699e9,5.493072826267164e8,2.768560070818645e12,0.8681029817007395,0.0027967979931123304
769,450,0.26396587390671633,0.0009082677706912096,9.266544956956825e11,4.500494407708701e9,5.506905850353253e8,2.782036467098205e12,0.8578890901968281,0.004087204968110443
770,450,0.2654506480295338,1.1571443907409246e-5,9.311633707778585e11,4.517262858566342e9,5.520756839036754e8,2.795563088074879e12,0.8627146060959847,5.2071497583341605e-5
771,450,0.2654625928966438,9.361023423531392e-6,9.356890355959918e11,4.5340738734809265e9,5.534625838940877e8,2.809140083610142e12,0.8627534269140924,4.212460540589126e-5
772,450,0.2654565669993984,3.446084192883182e-6,9.402315327468445e11,4.550927501476124e9,5.548512838982681e8,2.8227675761469434e12,0.8627338427480448,1.550737886797432e-5
773,450,0.26295133539852267,0.0009610667850995362,9.447909048733246e11,4.567823808515777e9,5.562417858053838e8,2.8364457027217935e12,0.8545918400451986,0.0043248005329479125
774,450,0.2613450113260999,0.00030349615862463285,9.493671946491982e11,4.584762835208819e9,5.576340870261817e8,2.8501745789642095e12,0.8493712868098247,0.0013657327138108478
775,450,0.2615078470900778,0.0007291016289499991,9.539604448072969e11,4.601744633126152e9,5.590281869002974e8,2.863954329970605e12,0.8499005030427529,0.003280957330274996
776,450,0.2596582918374726,0.0005395154213290176,9.585706981763036e11,4.618769273730106e9,5.604240882937429e8,2.877785097970443e12,0.8438894484717858,0.0024278193959805794
777,450,0.25821423911088537,0.0008850643887574616,9.631979976217074e11,4.63583680192418e9,5.618217893709903e8,2.891667002690326e12,0.8391962771103775,0.003982789749408577
778,450,0.2571507646599979,0.0010555737814935537,9.678423860705175e11,4.652947273115791e9,5.632212901604846e8,2.905600172985786e12,0.8357399851449933,0.004750082016720992
779,450,0.25936564493463815,0.0003025792414255782,9.725039064912375e11,4.670100730302899e9,5.646225885126115e8,2.919584727245396e12,0.842938346037574,0.0013616065864151018
780,450,0.2570491435304788,0.00043806471904249064,9.771826019270311e11,4.68729726189486e9,5.660256902398198e8,2.933620822958879e12,0.8354097164740562,0.001971291235691208
781,450,0.25723588354010696,0.0003232318376987942,9.818785154122582e11,4.704536893284216e9,5.674305901009241e8,2.9477085637881304e12,0.8360166215053476,0.001454543269644574
782,450,0.25728488432334057,0.0008359720678526561,9.865916900847203e11,4.721819690949008e9,5.688372900606155e8,2.9618480887646807e12,0.8361758740508568,0.003761874305336953
783,450,0.2548142259165658,0.0006848687753240127,9.913221691939252e11,4.739145720265401e9,5.702457918891642e8,2.976039536124008e12,0.8281462342288388,0.003081909488958057
784,450,0.255126337564589,0.0003425109158475251,9.960699959520504e11,4.756515014054502e9,5.716560916604451e8,2.990283016313879e12,0.8291605970849143,0.0015412991213138631
785,450,0.2552038351586773,0.00043650420912057176,1.0008352136701377e12,4.773927640336606e9,5.730681916021887e8,3.004578670215083e12,0.8294124642657011,0.0019642689410425728
786,450,0.25278986364340195,0.0008519800192450218,1.0056178656744484e12,4.791383663900881e9,5.744820933702201e8,3.018926636168243e12,0.8215670568410564,0.003833910086602598
787,450,0.25413063639092126,0.00026104506062298954,1.0104179954789324e12,4.808883113710475e9,5.758977923910851e8,3.0333270215872e12,0.8259245682704941,0.0011747027728034529
788,450,0.2541306375681079,0.00025969833858222274,1.0152356464389369e12,4.826426066473824e9,5.7731529239029e8,3.0477799755180664e12,0.8259245720963506,0.0011686425236200023
789,450,0.25167786371804785,0.0001864783466194236,1.0200708621357008e12,4.844012582165243e9,5.787345941820804e8,3.0622856325746123e12,0.8179530570836555,0.0008391525597874062
790,450,0.25154141373043204,1.2333523293257605e-6,1.0249236861269832e12,4.861642695961753e9,5.801556942806183e8,3.07684410610908e12,0.8175095946239042,5.550085481965922e-6
791,450,0.25122584752022104,0.002123668132900983,1.0297941620505479e12,4.879316473586215e9,5.815785944841683e8,3.091455536074024e12,0.8164840044407183,0.009556506598054425
792,450,0.2509569729981999,0.0007447388944936922,1.0346823336461072e12,4.897033969513268e9,5.830032947000606e8,3.1061200528234287e12,0.8156101622441497,0.003351325025221615
793,450,0.2509569579052577,0.0007444169869102012,1.0395882445980859e12,4.914795237933251e9,5.84429794699117e8,3.120837786697585e12,0.8156101131920874,0.0033498764410959054
794,450,0.25008654358101845,0.0011680084276381151,1.0445119387338464e12,4.932600338938244e9,5.858580953237514e8,3.135608873278807e12,0.81278126663831,0.005256037924371518
795,450,0.2504751766293375,0.0011827471343963838,1.0494534598890255e12,4.950449318872669e9,5.872881950414698e8,3.150433436383408e12,0.8140443240453469,0.0053223621047837275
796,450,0.2505443506424847,0.0010703122043799725,1.054412852011948e12,4.968342239627093e9,5.88720094991727e8,3.165311613477496e12,0.8142691395880752,0.004816404919709876
797,450,0.2506605956215655,0.001076159287234838,1.0593901590379313e12,4.986279154925151e9,5.901537949063759e8,3.180243535145283e12,0.8146469357700878,0.0048427167925567715
798,450,0.24640523853433863,0.0006551459017679906,1.0643854250595983e12,5.0042601385664425e9,5.915892979652408e8,3.1952293496007812e12,0.8008170252366006,0.0029481565579559574
799,450,0.24624842103343458,0.0014132892345579684,1.0693986940767849e12,5.022285210311865e9,5.930265980670012e8,3.210269158092546e12,0.8003073683586623,0.006359801555510858
800,450,0.2463026453654419,0.00021404008679328564,1.0744300102155562e12,5.040354441777371e9,5.944656980379884e8,3.2253631073234355e12,0.8004835974376863,0.0009631803905697854
801,450,0.24586319630272735,0.00022624386823845996,1.0794794176927124e12,5.0584678911000185e9,5.959065983491715e8,3.2405113323355293e12,0.7990553879838639,0.0010180974070730698
802,450,0.24416757382021237,0.00026720858441713156,1.0845469607351772e12,5.076625616728361e9,5.973492995482235e8,3.255713968677669e12,0.7935446149156902,0.001202438629877092
803,450,0.2425915361140093,0.00036625909393005977,1.0896326836708958e12,5.094827668197394e9,5.98793800654879e8,3.2709711441863076e12,0.7884224923705302,0.001648165922685269
804,450,0.2427424500635867,0.0004366472741124839,1.0947366308708901e12,5.113074094179979e9,6.002401005473385e8,3.2862829860961157e12,0.7889129627066568,0.0019649127335061773
805,450,0.24262429534212931,0.00010464134763891737,1.0998588466977788e12,5.131364958178018e9,6.016882006297379e8,3.301649634918907e12,0.7885289598619203,0.00047088606437512817
806,450,0.24063834152202782,2.57290520301527e-5,1.1049993755921597e12,5.149700322031116e9,6.031381020148952e8,3.317071229871622e12,0.7820746099465904,0.00011578073413568714
807,450,0.24117147812298356,0.0004461826928531204,1.1101582621805862e12,5.168080222974869e9,6.045898016411114e8,3.332547888498633e12,0.7838073038996966,0.0020078221178390417
808,450,0.24101684053327133,0.0010691275025005807,1.1153355509147903e12,5.186504729445769e9,6.060433017419649e8,3.348079756261276e12,0.7833047317331319,0.004811073761252613
809,450,0.2401969458805702,0.0008827859034167829,1.1205312865250857e12,5.204973896650615e9,6.074986023123485e8,3.3636669669058184e12,0.7806400741118531,0.003972536565375523
810,450,0.24142446427835731,0.000763719341344934,1.1257455136246917e12,5.223487768680329e9,6.089557014575617e8,3.379309644662278e12,0.7846295089046613,0.0034367370360522034
811,450,0.24030449796865533,0.0012825843649912003,1.130978276975479e12,5.242046418890336e9,6.104146022293255e8,3.39500793974778e12,0.7809896183981299,0.005771629642460401
812,450,0.24013545460378394,0.0011881688235169108,1.1362296213958948e12,5.260649888987979e9,6.118753023461117e8,3.410761974518094e12,0.7804402274622978,0.0053467597058260985
813,450,0.2382986953569614,0.00021840932215210548,1.1414995917531794e12,5.279298245010942e9,6.133378036214509e8,3.4265718930703696e12,0.7744707599101246,0.0009828419496844746
814,450,0.2371765332295651,0.0004737693822062306,1.1467882328928147e12,5.297991532396797e9,6.148021043893577e8,3.4424378214533887e12,0.7708237329960866,0.002131962219928038
815,450,0.23841994618355627,0.000569892262931253,1.1520955897711548e12,5.316729799711511e9,6.16268203532361e8,3.458359888583289e12,0.7748648250965579,0.0025645151831906383
816,450,0.23616743615761404,0.0006582796004562057,1.1574217075018315e12,5.335513126194573e9,6.17736105074119e8,3.474338250756294e12,0.7675441675122456,0.0029622582020529258
817,450,0.23616743519341707,0.0006587872996171049,1.1627666310778274e12,5.354341543616221e9,6.192058050719255e8,3.4903730223389927e12,0.7675441643786055,0.002964542848276972
818,450,0.23664950370648222,0.00010112632090429705,1.1681304056319512e12,5.373215114483074e9,6.20677304742734e8,3.506464345149434e12,0.7691108870460672,0.00045506844406933674
819,450,0.23552592976477638,0.0022659785835640192,1.1735130763646824e12,5.392133902518409e9,6.221506054780635e8,3.522612362263023e12,0.7654592717355232,0.010196903626038086
820,450,0.23465680632870253,0.0005588611274489931,1.1789146885359622e12,5.411097955578135e9,6.236257060931667e8,3.538817202780033e12,0.7626346205682832,0.002514875073520469
821,450,0.23363495838095635,0.0007455590269495678,1.1843352873868193e12,5.43010733040965e9,6.251026067806516e8,3.555079003930796e12,0.7593136147381081,0.003355015621273055
822,450,0.232697809157796,2.5904565483997398e-5,1.1897749183229001e12,5.44916208138861e9,6.26581307412595e8,3.571397900914205e12,0.756267879762837,0.00011657054467798829
823,450,0.231061324389639,4.640206794048586e-5,1.1952336267088455e12,5.468262266926054e9,6.28061808506406e8,3.5877740327991797e12,0.7509493042663268,0.00020880930573218638
824,450,0.23247850425866368,0.0011331904870745934,1.2007114580265127e12,5.48740792716833e9,6.295441075473044e8,3.6042075223564785e12,0.755555138840657,0.00509935719183567
825,450,0.23247851691077998,0.0011344577668968383,1.206208457754521e12,5.506599135433468e9,6.310282075444201e8,3.6206985223730796e12,0.755555179960035,0.005105059951035772
826,450,0.2325114538520403,0.00026323636069352,1.2117246714901924e12,5.525835941146326e9,6.325141075262246e8,3.637247164283474e12,0.7556622250191309,0.00118456362312084
827,450,0.23103660868401998,0.00015983486578329768,1.217260144846465e12,5.545118405786364e9,6.34001808511163e8,3.653853590568881e12,0.750868978223065,0.0007192568960248395
828,450,0.22888704946948948,0.0006869828626861118,1.2228149235364846e12,5.5644465812077465e9,6.354913099338402e8,3.6705179351737573e12,0.7438829107758408,0.0030914228820875032
829,450,0.22881756664624475,0.0001552826643799383,1.2283890532624263e12,5.583820511657852e9,6.369826099790719e8,3.6872403253925156e12,0.7436570916002955,0.0006987719897097223
830,450,0.22786000617070534,0.0017675254067019974,1.2339825798046677e12,5.603240264265094e9,6.384757105899204e8,3.7040209093008247e12,0.7405450200547924,0.007953864330158988
831,450,0.22935863066307016,0.0004112729546799342,1.2395955490610571e12,5.622705881017277e9,6.39970609613254e8,3.7208598123902646e12,0.745415549654978,0.001850728296059704
832,450,0.22855384468857914,0.0006645312246368329,1.2452280069076907e12,5.642217436159684e9,6.414673101405518e8,3.7377571895404155e12,0.7427999952378822,0.002990390510865748
833,450,0.22806685951717198,0.00013571995423069735,1.2508799992576638e12,5.661774974486018e9,6.429658104605258e8,3.7547131691964263e12,0.741217293430809,0.0006107397940381381
834,450,0.22839506269365364,0.0008228697389501178,1.256551572196425e12,5.681378549248377e9,6.444661102365088e8,3.771727887483151e12,0.7422839537543744,0.00370291382527553
835,450,0.2245918845156484,0.0010356264909785863,1.262242771735247e12,5.701028235519249e9,6.459682127193528e8,3.788801500647035e12,0.7299236246758574,0.004660319209403638
836,450,0.22678555267891443,0.00020718883629083448,1.2679536440443372e12,5.720724048150135e9,6.474721112905629e8,3.805934110289929e12,0.7370530462064719,0.0009323497633087551
837,450,0.2262239228173868,0.0005368881680656259,1.2736842352429924e12,5.740466077279511e9,6.489778116525404e8,3.823125886683602e12,0.7352277491565071,0.0024159967562953164
838,450,0.22622716818450428,0.0005357794068435162,1.2794345916080388e12,5.760254364953637e9,6.5048531164608e8,3.840376956463844e12,0.7352382965996389,0.002411007330795823
839,450,0.2253235918775444,0.0015563287403125062,1.285204759459664e12,5.780088972301091e9,6.519946122188803e8,3.8576874637994473e12,0.7323016736020193,0.007003479331406278
840,450,0.2241267283348627,0.00045819371916566666,1.29099478503912e12,5.799969952203834e9,6.535057130040784e8,3.875057545663935e12,0.7284118670883037,0.0020618717362455
841,450,0.22358655458838844,0.0003460855502569315,1.2968047147991003e12,5.819897356071592e9,6.550186133492247e8,3.8924873376642593e12,0.7266563024122624,0.0015573849761561917
842,450,0.22311194657787511,0.002109476908694878,1.3026345952438481e12,5.839871241503936e9,6.565333136258005e8,3.9099769812340757e12,0.7251138263780941,0.009492646089126951
843,450,0.22242872981057688,0.0008903095390060517,1.3084844728103523e12,5.85989166501109e9,6.58049814081442e8,3.927526617130645e12,0.7228933718843749,0.004006392925527233
844,450,0.22211769022762146,0.0009164686607573136,1.3143543940858293e12,5.879958679416359e9,6.595681142756883e8,3.9451363827656377e12,0.7218824932397697,0.004124108973407911
845,450,0.2210499786886166,0.0005642196612375333,1.320244405736565e12,5.9000723445086775e9,6.61088214956893e8,3.962806422103869e12,0.7184124307380039,0.0025389884755688996
846,450,0.21989816001137732,0.0005587082588161024,1.3261545543651375e12,5.9202327128722725e9,6.626101156851286e8,3.980536872783113e12,0.7146690200369763,0.0025141871646724608
847,450,0.220885789444621,0.00035796474485020203,1.3320848867294326e12,5.940439831037223e9,6.641338150514624e8,3.998327866932253e12,0.7178788156950182,0.0016108413518259091
848,450,0.21955182247878413,0.0010144358019773042,1.3380354496062727e12,5.960693771837651e9,6.656593158891793e8,4.0161795610621865e12,0.7135434230560485,0.004564961108897869
849,450,0.21945186287578766,0.0005115485610782016,1.3440062899013225e12,5.980994576561869e9,6.671866159508576e8,4.03409208277759e12,0.7132185543463099,0.0023019685248519073
850,450,0.21920956100135602,0.0009348989333972822,1.3499974544090146e12,6.001342305865439e9,6.687157160945635e8,4.052065577819162e12,0.712431073254407,0.00420704520028777
851,450,0.21987760162605857,0.0010597946527315678,1.356008990153958e12,6.021737010888478e9,6.702466156628033e8,4.0701001831603984e12,0.7146022052846903,0.004769075937292055
852,450,0.21654494078195152,0.0005685093704577149,1.3620409441072695e12,6.042178766221256e9,6.717793177620363e8,4.0881960577061577e12,0.7037710575413425,0.002558292167059717
853,450,0.21794401221090565,0.0012554819871658839,1.368093363383404e12,6.062667592821523e9,6.733138168696071e8,4.1063533108846777e12,0.7083180396854434,0.005649668942246477
854,450,0.21694278950756002,0.0002635003606150108,1.3741662950577554e12,6.083203573967387e9,6.748501175002335e8,4.124572109985498e12,0.70506406589957,0.0011857516227675485
855,450,0.21640307660128533,0.00019647052121690557,1.380259786262714e12,6.103786753666374e9,6.763882178309411e8,4.1428525861459595e12,0.7033099989541773,0.0008841173454760751
856,450,0.21566171188136204,0.0002590766444903747,1.3863738843039863e12,6.124417189802877e9,6.779281182859566e8,4.161194883395957e12,0.7009005636144267,0.0011658449002066862
857,450,0.21570884946676072,0.0004764889809497769,1.3925086363930527e12,6.145094933782113e9,6.794698182478111e8,4.179599140069733e12,0.7010537607669723,0.002144200414273996
858,450,0.215459514353659,0.001070259427072371,1.3986640899437505e12,6.165820045100509e9,6.810133183897257e8,4.1980655020278623e12,0.7002434216493918,0.0048161674218256696
859,450,0.21405346882472612,0.0003476869832524375,1.4048402923166775e12,6.186592582409532e9,6.825586192598541e8,4.216594114640045e12,0.6956737736803599,0.001564591424635969
860,450,0.21080106533075077,0.0013711709845714072,1.411037290888375e12,6.207412603491725e9,6.84105721237446e8,4.2351851226713594e12,0.68510346232494,0.006170269430571332
861,450,0.21380661581606825,0.0007415752451377074,1.4172551333367698e12,6.228280132468102e9,6.856546193925207e8,4.253838639444901e12,0.6948715014022218,0.0033370886031196833
862,450,0.2111781204793799,0.00031074430627681116,1.4234938670462312e12,6.249195270464728e9,6.87205320999952e8,4.272554850544343e12,0.6863288915579846,0.0013983493782456502
863,450,0.2137156813040729,0.00020385796412894643,1.4297535397324258e12,6.270158031006448e9,6.887578194331261e8,4.2913338597710454e12,0.6945759642382369,0.0009173608385802589
864,450,0.2116195224094006,0.0006740840821170537,1.4360341990405361e12,6.291168507302135e9,6.903121207091609e8,4.3101758455876313e12,0.687763447830552,0.003033378369526742
865,450,0.21211492171161517,0.0006127336287455876,1.4423358926889272e12,6.312226726634959e9,6.918682203963602e8,4.3290809250286743e12,0.6893734955627493,0.002757301329355144
866,450,0.21216513748986787,6.840887299464638e-5,1.4486586684170098e12,6.333332756037483e9,6.934261203574626e8,4.3480492524723096e12,0.6895366968420706,0.0003078399284759087
867,450,0.21095130586411237,0.0010723632050467198,1.4550025741426858e12,6.354486653933254e9,6.949858210822213e8,4.367080974304446e12,0.6855917440583652,0.004825634422710239
868,450,0.21017188666645176,7.517171049222806e-5,1.4613676577171406e12,6.375688469053145e9,6.965473215522152e8,4.3861762281194863e12,0.6830586316659683,0.00033827269721502625
869,450,0.21017188666645176,7.517171049222806e-5,1.4677539670851406e12,6.396938255305678e9,6.981106215409849e8,4.4053351564689375e12,0.6830586316659683,0.00033827269721502625
870,450,0.209941601513217,0.0008514015219516901,1.474161550241232e12,6.418236071860304e9,6.996757216649894e8,4.424557907026479e12,0.6823102049179552,0.0038313068487826054
871,450,0.20890520777935975,0.0009960460847052064,1.4805904552383074e12,6.439581976217661e9,7.012426222786747e8,4.443844626072679e12,0.6789419252829192,0.004482207381173429
872,450,0.20869966835534276,0.00016900694219150816,1.4870407302714507e12,6.460976017352849e9,7.02811322396058e8,4.46319545193846e12,0.6782739221548639,0.0007605312398617867
873,450,0.20869966651578975,0.00017175697282678648,1.4935124233834443e12,6.482418252915936e9,7.043818223834233e8,4.482610531484708e12,0.6782739161763167,0.0007729063777205392
874,450,0.20791285867239176,0.0006730480332799683,1.500005582818673e12,6.50390874199868e9,7.059541228415247e8,4.50209001296686e12,0.6757167906852732,0.003028716149759857
875,450,0.20734904684735952,0.00016342163845544614,1.5065202569588906e12,6.52544753600167e9,7.075282231689006e8,4.521634037468575e12,0.6738844022539184,0.0007353973730495076
876,450,0.20606190928736662,0.00017239849664266884,1.5130564940244485e12,6.547034693798633e9,7.091041239238894e8,4.541242753508904e12,0.6697012051839415,0.0007757932348920098
877,450,0.205175364150623,0.00011021645169442107,1.5196143424546494e12,6.568670266361579e9,7.106818244365411e8,4.560916302140898e12,0.6668199334895248,0.0004959740326248948
878,450,0.20463504910634694,0.0003728541388449639,1.526193850684304e12,6.59035430917834e9,7.122613247411021e8,4.580654828907774e12,0.6650639095956276,0.0016778436248023375
879,450,0.20477155907474362,0.0005030409814321026,1.5327950672666052e12,6.612086876269861e9,7.138426246446522e8,4.600458478064696e12,0.6655075669929168,0.002263684416444462
880,450,0.20452129382033685,0.000556234832562763,1.5394180406646895e12,6.633868026946249e9,7.15425724776839e8,4.620327399197587e12,0.6646942049160948,0.0025030567465324336
881,450,0.20506600763334887,0.0008408281798830369,1.5460628195199897e12,6.655697811973867e9,7.170106244362314e8,4.640261733825292e12,0.6664645248083838,0.0037837268094736663
882,450,0.20600366739505666,0.00011210834941994738,1.5527294524849658e12,6.677576288150299e9,7.185973238670594e8,4.660261629403774e12,0.6695119190339341,0.0005044875723897633
883,450,0.20600106754273434,0.00010244945317181922,1.5594179883208872e12,6.699503515835455e9,7.201858238517593e8,4.680327236895111e12,0.6695034695138866,0.0004610225392731865
884,450,0.20376051945968232,0.0009278516852713637,1.566128475817424e12,6.721479555261971e9,7.21776125155825e8,4.70045870735428e12,0.6622216882439675,0.004175332583721137
885,450,0.20278214257432164,0.0002928475526992255,1.57286096374408e12,6.743504448323655e9,7.233682257172173e8,4.720656174595103e12,0.6590419633665453,0.0013178139871465148
886,450,0.20173237113714637,0.0005369642610175696,1.5796155010096067e12,6.765578255360691e9,7.249621263111783e8,4.740919790079996e12,0.6556302061957258,0.002416339174579063
887,450,0.20173237113714637,0.0005369642610175696,1.5863921365696067e12,6.78770102742761e9,7.265578262922881e8,4.761249696590213e12,0.6556302061957258,0.002416339174579063
888,450,0.20144634710718315,0.0008246811943651317,1.5931909194213552e12,6.809872824836817e9,7.281553264371462e8,4.781646045930454e12,0.6547006280983453,0.0037110653746430925
889,450,0.2020051957153992,0.0006576101944901351,1.6000118985829253e12,6.83209369859136e9,7.297546260928742e8,4.802108981206586e12,0.6565168860750474,0.002959245875205608
890,450,0.20063599439927918,0.0005475197299964357,1.6068551232093875e12,6.854363714445279e9,7.313557268696045e8,4.822638659738233e12,0.6520669817976573,0.0024638387849839605
891,450,0.2006457579914412,0.0005703370646959069,1.6137206424006838e12,6.876682915155973e9,7.329586268426511e8,4.843235217082482e12,0.6520987134721838,0.0025665167911315813
892,450,0.20044410930808765,0.0005208373846739704,1.6206085054509243e12,6.899051362007823e9,7.345633269380828e8,4.863898806582192e12,0.6514433552512848,0.002343768231032867
893,450,0.1990064426844582,6.761930549546366e-6,1.6275187615679321e12,6.921469114128176e9,7.361698277470394e8,4.884629579834697e12,0.6467709387244891,3.0428687472958647e-5
894,450,0.19958697627381772,0.0011539037583787966,1.6344514601348706e12,6.943936214510864e9,7.377781273818166e8,4.905427672959659e12,0.6486576728899076,0.005192566912704585
895,450,0.19958697627381772,0.0011539037583787966,1.6414066504868706e12,6.966452728241132e9,7.393882273581761e8,4.926293243600121e12,0.6486576728899076,0.005192566912704585
896,450,0.19740573726411464,0.00031046228506881974,1.6483843820801167e12,6.989018716599161e9,7.410001285923111e8,4.947226445859272e12,0.6415686461083726,0.0013970802828096888
897,450,0.19826572390673197,0.0010073732252228326,1.6553847044187512e12,7.0116342152043295e9,7.426138280702387e8,4.96822740925114e12,0.6443636026968789,0.004533179513502746
898,450,0.19752932623337133,0.0003591992760825744,1.6624076670352156e12,7.034299296771797e9,7.442293284709353e8,4.989296299277779e12,0.6419703102584569,0.0016163967423715848
899,450,0.19702339670282681,0.0011619042076999185,1.669453319551248e12,7.057014009668377e9,7.45846628725651e8,5.010433258067166e12,0.6403260392841872,0.005228568934649633
900,450,0.1956949042783939,7.59736314586142e-5,1.6765217116085698e12,7.079778413155974e9,7.474657294603149e8,5.031638438488948e12,0.6360084389047802,0.00034188134156376386
901,450,0.1956945493215081,0.0003163182368753468,1.6836128929596455e12,7.10259255443185e9,7.490866294320657e8,5.052911981827882e12,0.6360072852949012,0.0014234320659390607
902,450,0.19472143085592275,0.0010874281316623161,1.690726913328325e12,7.1254564973416195e9,7.507093299458334e8,5.07425404574944e12,0.632844650281749,0.0048934265924804226
903,450,0.19500353295796874,0.0010405630566659024,1.69786382255899e12,7.148370288899702e9,7.523338297581314e8,5.0956647717086e12,0.6337614821133984,0.004682533754996561
904,450,0.19487445609015877,0.00035761741759931804,1.7050236705744775e12,7.171333990562607e9,7.539601298062879e8,5.117144315306948e12,0.633341982293016,0.0016092783791969312
905,450,0.19486969546265315,0.00036132139414973147,1.712206507190936e12,7.194347655584895e9,7.555882297778541e8,5.138692824513429e12,0.6333265102536227,0.0016259462736737916
906,450,0.19486969546265315,0.00036132139414973147,1.719412382518936e12,7.217411339692174e9,7.572181297459013e8,5.160310449627829e12,0.6333265102536227,0.0016259462736737916
907,450,0.19275392865530255,0.0011934596961381437,1.7266413465728337e12,7.24052510601049e9,7.588498308902012e8,5.181997348479271e12,0.6264502681297333,0.005370568632621647
908,450,0.192015429350674,0.00018472766087415833,1.733893449456235e12,7.263688996880677e9,7.604833312753544e8,5.203753658785329e12,0.6240501453896905,0.0008312744739337125
909,450,0.19163592806522237,0.00014542435530958667,1.741168741302877e12,7.286903071316448e9,7.62118631451141e8,5.225579534676788e12,0.6228167662119727,0.00065440959889314
910,450,0.1911488313313772,0.00010189110297260907,1.7484672723388088e12,7.310167386324345e9,7.63755731685001e8,5.247475128474595e12,0.6212337018269759,0.0004585099633767408
911,450,0.19296851563094586,0.00013160890744173814,1.7557890928301125e12,7.333481988260724e9,7.653946306385461e8,5.269440582262753e12,0.6271476758005741,0.0005922400834878216
912,450,0.19086366444477554,0.00039951156084175646,1.7631342531101096e12,7.356846955409396e9,7.67035331767394e8,5.291476069518587e12,0.6203069094455205,0.0017978020237879042
913,450,0.1898832476873143,0.001020841402837338,1.770502803519724e12,7.380262324355389e9,7.686778322628386e8,5.313581723135023e12,0.6171205549837715,0.0045937863127680206
914,450,0.19090785399417282,0.000932785784386287,1.7778947945694407e12,7.40372814720233e9,7.703221316605774e8,5.335757691220749e12,0.6204505254810616,0.004197536029738292
915,450,0.19090785031882268,0.0009334128745783329,1.7853102766734302e12,7.427244490327349e9,7.719682316199049e8,5.358004136205051e12,0.6204505135361738,0.004200357935602498
916,450,0.18857733269966764,0.0004636416212991766,1.792749300394313e12,7.450811413803826e9,7.736161328598642e8,5.380321214436931e12,0.6128763312739198,0.002086387295846295
917,450,0.1908355876106449,0.00016764957484824666,1.8002119163700967e12,7.47442894748189e9,7.75265831580218e8,5.402709052681894e12,0.6202156597345959,0.00075442308681711
918,450,0.19002164503689517,0.001282225247057565,1.807698175192964e12,7.498097174753916e9,7.769173319743044e8,5.425167830619568e12,0.6175703463699093,0.005770013611759043
919,450,0.19046034982291143,0.000292029966483432,1.8152081275988247e12,7.521816135035651e9,7.785706316973743e8,5.447697684762758e12,0.6189961369244622,0.001314134849175444
920,450,0.18816068935220187,0.00017137687133313847,1.8227418244374553e12,7.545585898235294e9,7.802257329092848e8,5.470298781748193e12,0.6115222403946561,0.0007711959209991231
921,450,0.18822325076156324,0.0005327840513884584,1.8302993163758245e12,7.569406500876253e9,7.818826328260976e8,5.492971255702949e12,0.6117255649750806,0.0023975282312480627
922,450,0.18691118316166921,0.0006225796580565657,1.8378806543950896e12,7.593278011935731e9,7.83541333487703e8,5.515715272679121e12,0.607461345275425,0.0028016084612545455
923,450,0.18672988594981826,0.0005709512904850441,1.8454858893711975e12,7.617200477531902e9,7.85201833535767e8,5.538530976481844e12,0.6068721293369094,0.0025692808071826985
924,450,0.18543639074617502,0.001074298729475523,1.85311507232744e12,7.641173961084887e9,7.868641341747483e8,5.561418528093633e12,0.6026682699250688,0.004834344282639853
925,450,0.18625309765021678,8.432967618158746e-5,1.8607682543105405e12,7.665198506203154e9,7.885282336902776e8,5.584378069088002e12,0.6053225673632046,0.00037948354281714357
926,450,0.18696633152728775,3.1488687038955696e-5,1.8684454864362173e12,7.689274176130981e9,7.901941332514851e8,5.60740976062424e12,0.6076405774636852,0.00014169909167530064
927,450,0.18607240443120365,0.0004890656399444106,1.87614681974237e12,7.713401031655001e9,7.918618336761651e8,5.63051376175609e12,0.6047353144014118,0.0022007953797498476
928,450,0.18484469906644604,0.0003512670768928694,1.8838723055501533e12,7.737579123386972e9,7.935313342776729e8,5.65369022137791e12,0.6007452719659496,0.0015807018460179123
929,450,0.1857397674238112,0.0016406975144026925,1.8916219950440042e12,7.761808497638132e9,7.952026337241998e8,5.676939284437711e12,0.6036542441273864,0.007383138814812116
930,450,0.18522859185705298,0.0004418575153645305,1.899395939656604e12,7.786089222607947e9,7.968757339532492e8,5.700261117647749e12,0.6019929235354222,0.0019883588191403874
931,450,0.1831658177042943,0.0003051409711311503,1.9071941906698044e12,7.810421353961674e9,7.985506349900926e8,5.723655875614056e12,0.5952889075389565,0.0013731343700901762
932,450,0.18493468449274902,0.0009634784674617777,1.9150167994982227e12,7.8348049274998665e9,8.00227333980991e8,5.7471236932231e12,0.6010377246014343,0.0043356531035779996
933,450,0.18299460957333952,0.0006244308910467265,1.922863817699987e12,7.859240025833043e9,8.019058349506551e8,5.770664752130037e12,0.5947324811133534,0.002809939009710269
934,450,0.18318530523917723,0.0005306404980932214,1.930735296756114e12,7.883726683051128e9,8.035861347838401e8,5.794279185866367e12,0.595352242027326,0.0023878822414194964
935,450,0.1828397456850436,0.0005667735615901281,1.9386312882695845e12,7.908264964078445e9,8.05268234898037e8,5.817967158847878e12,0.5942291734763917,0.0025504810271555767
936,450,0.18436110322168942,0.0025895690801960025,1.9465518438672798e12,7.932854915390332e9,8.069521339818133e8,5.841728817229887e12,0.5991735854704906,0.011653060860882011
937,450,0.1829206574448366,0.0008789351365052062,1.9544970153647258e12,7.957496610030502e9,8.086378347106189e8,5.865564333853634e12,0.594492136695719,0.0039552081142734275
938,450,0.1809616090456445,0.0003029846765411429,1.9624668543892463e12,7.982190094107727e9,8.103253356710341e8,5.889473854935768e12,0.5881252293983447,0.001363431044435143
939,450,0.1813456948656949,0.0006423019529531058,1.970461412816396e12,8.006935412678885e9,8.120146353924612e8,5.913457525615686e12,0.5893735083135084,0.002890358788288976
940,450,0.18019737764363636,3.171412901013175e-5,1.978480742514712e12,8.03173263497082e9,8.137057359173293e8,5.937515515520657e12,0.5856414773418182,0.00014271358054559287
941,450,0.18063201993805467,0.0004179956997519203,1.9865248954233254e12,8.056581805055431e9,8.15398635610235e8,5.961647969158441e12,0.5870540647986777,0.0018809806488836415
942,450,0.18086718517791944,0.00017160794444763604,1.9945939234709172e12,8.081482984599777e9,8.17093335406851e8,5.985855048955156e12,0.5878183518282382,0.0007722357500143622
943,450,0.18107773060521296,9.753685813466896e-5,2.002687878718721e12,8.106436228239409e9,8.187898352133645e8,6.010136910357056e12,0.5885026244669421,0.00043891586160601034
944,450,0.17938115143833377,0.0003883464900268374,2.01080681331574e12,8.131441598010788e9,8.204881360104322e8,6.034493716411138e12,0.5829887421745847,0.0017475592051207681
945,450,0.1804409281299254,0.0009160830973571621,2.0189507793159846e12,8.156499132421957e9,8.221882353674936e8,6.058925606738137e12,0.5864330164222575,0.004122373938107229
946,450,0.17897917230718108,0.000390945283346128,2.0271198289861006e12,8.181608905715398e9,8.238901360408133e8,6.083432757039032e12,0.5816823099983385,0.001759253775057576
947,450,0.1768208532227293,4.548166884955402e-5,2.0353140145791104e12,8.2067709665170355e9,8.255938370590116e8,6.108015317389078e12,0.5746677729738703,0.0002046675098229931
948,450,0.17720008618623587,0.0007103021564554998,2.0435333883672456e12,8.2319853586370735e9,8.272993367674239e8,6.13267343316604e12,0.5759002801052666,0.0031963597040497492
949,450,0.17719987822011973,0.0007103700541167019,2.0517780027589128e12,8.257252147719172e9,8.29006636670653e8,6.157407271928375e12,0.5758996042153891,0.0031966652435251584
950,450,0.17609146858634395,0.0008880911800853348,2.0600479101460527e12,8.282571391604044e9,8.307157371353767e8,6.182216993588709e12,0.5722972729056178,0.003996410310384006
951,450,0.17609151892403807,0.000888120847225506,2.0683431630341333e12,8.307943137711872e9,8.324266370336018e8,6.207102747594979e12,0.5722974365031237,0.003996543812514777
952,450,0.17547358537086247,0.0006839287313417863,2.076663813927134e12,8.333367447419677e9,8.34139337245187e8,6.232064697776732e12,0.570289152455303,0.003077679291038038
953,450,0.17547358537086247,0.0006839287313417863,2.085009915447134e12,8.358844371618078e9,8.358538371383462e8,6.25710299741715e12,0.570289152455303,0.003077679291038038
954,450,0.17539860753282388,0.00040074089583291806,2.0933815202323843e12,8.384373968029232e9,8.375701370687819e8,6.282217806948456e12,0.5700454744816776,0.0018033340312481312
955,450,0.17560265377506074,0.000714903807093506,2.1017786809734094e12,8.409956290653711e9,8.392882368509722e8,6.307409283183822e12,0.5707086247689473,0.003217067131920777
956,450,0.17571369896780287,0.000822485743768918,2.110201450398375e12,8.43559139608421e9,8.41008136678667e8,6.33267758576353e12,0.5710695216453593,0.0037011858469601306
957,450,0.17573018060869164,0.0008589059898661235,2.1186498813764985e12,8.461279339592885e9,8.427298365521879e8,6.358022873062377e12,0.5711230869782479,0.0038650769543975556
958,450,0.17571369896780287,0.000822485743768918,2.127124026710375e12,8.487020176228048e9,8.444533364403299e8,6.383445303514244e12,0.5710695216453593,0.0037011858469601306
959,450,0.1742981666096149,0.0001674162321423475,2.1356239393760754e12,8.512813966105058e9,8.461786370366281e8,6.408945040785157e12,0.5664690414812484,0.0007533730446405638
960,450,0.17414112321648523,7.022924526988789e-5,2.1441496723247893e12,8.538660755054254e9,8.479057369892824e8,6.434522234172471e12,0.565958650453577,0.00031603160371449553
961,450,0.17289699248908114,0.0003475058238780343,2.1527012785801084e12,8.56456060663501e9,8.496346374827423e8,6.46017705126337e12,0.5619152255895137,0.0015637762074511541
962,450,0.17302858647913774,0.0004586286259558401,2.161278811246552e12,8.590513567446281e9,8.513653372836596e8,6.485909642414417e12,0.5623429060571976,0.0020638288168012804
963,450,0.17303625998792427,0.00046754745352473037,2.1698823234428113e12,8.616519698030064e9,8.530978371438069e8,6.511720172474853e12,0.5623678449607539,0.0021039635408612867
964,450,0.17087966465198665,0.00031584907522271,2.17851186836285e12,8.642579060796488e9,8.548321380768772e8,6.53760880837956e12,0.5553589101189566,0.001421320838502195
965,450,0.17201948670492948,0.0008651890272090048,2.187167499331693e12,8.668691691891434e9,8.565682373655618e8,6.563575690158043e12,0.5590633317910207,0.0038933506224405217
966,450,0.17232608784115655,0.0004751980641231057,2.1958492695530413e12,8.694857661037619e9,8.583061370702695e8,6.58962099269092e12,0.5600597854837588,0.0021383912885539758
967,450,0.17259764412108775,0.000879701102878952,2.2045572324420366e12,8.721077020686092e9,8.60045836782013e8,6.61574487311332e12,0.5609423433935352,0.003958654962955284
968,450,0.17056006554322703,1.9250922264906823e-5,2.213291441418647e12,8.747349834120628e9,8.617873376439579e8,6.641947499949902e12,0.5543202130154878,8.66291501920807e-5
969,450,0.1706982633791871,0.0002811564036115594,2.2220519499440024e12,8.773676140846842e9,8.635306374185954e8,6.668229017374956e12,0.554769355982358,0.0012652038162520173
970,450,0.1707511452207751,0.0012687109690618838,2.230838811558924e12,8.800056004042873e9,8.652757372224802e8,6.694589594112779e12,0.5549412219675192,0.005709199360778477
971,450,0.17075139450644797,0.0012680831803393716,2.2396520798313296e12,8.826489478901957e9,8.670226370580882e8,6.72102939085861e12,0.5549420321459559,0.005706374311527172
972,450,0.17075131447157066,0.0012685276748513608,2.2484918083991973e12,8.852976620484655e9,8.687713368899497e8,6.747548568312365e12,0.5549417720326046,0.005708374536831123
973,450,0.17075139450644797,0.0012680831803393716,2.2573580509753296e12,8.879517484054003e9,8.70521836717771e8,6.774147287532212e12,0.5549420321459559,0.005706374311527172
974,450,0.17022383817359296,0.0005199099111034484,2.2662508613182524e12,8.90611212674471e9,8.722741368098353e8,6.800825711695521e12,0.5532274740641772,0.0023395945999655178
975,450,0.17079223389002948,0.0012187946594309496,2.2751702931853e12,8.932760598071009e9,8.740282363418256e8,6.827583996287755e12,0.5550747601425958,0.005484575967439273
976,450,0.1695287128700812,0.0010379453884514752,2.284116400495744e12,8.959462963627651e9,8.757841367810532e8,6.854422313556317e12,0.5509683168277639,0.004670754248031638
977,450,0.1672760114996768,0.0008201263445623496,2.293089237103601e12,8.98621927563043e9,8.775418376908602e8,6.881340822148217e12,0.5436470373739496,0.0036905685505305734
978,450,0.1684009308420648,0.0007484438888480488,2.30208885703916e12,9.013029574215712e9,8.793013369526739e8,6.90833966817251e12,0.5473030252367106,0.0033679974998162194
979,450,0.16840085333335075,0.0007484729830866953,2.3111153142790356e12,9.039893930269552e9,8.810626367548692e8,6.935419029994549e12,0.54730277333339,0.003368128423890129
980,450,0.16707876499617041,0.0017066520625150508,2.320168662913992e12,9.066812399718126e9,8.828257371784382e8,6.962579070540068e12,0.5430059862375538,0.007679934281317729
981,450,0.16582981616758047,0.00016201556268245103,2.329248957149166e12,9.093785033063168e9,8.845906375901507e8,6.989819947201368e12,0.5389469025446365,0.0007290700320710297
982,450,0.16632387568495588,0.0002704018272222306,2.338356251119455e12,9.12081187972549e9,8.863573371408082e8,7.01714181648434e12,0.5405525959761066,0.0012168082225000377
983,450,0.16602142454814217,0.0005867129811095648,2.347490599008083e12,9.147893003756914e9,8.881258370674685e8,7.044544850365325e12,0.5395696297814621,0.0026402084149930415
984,450,0.16386812511872345,0.0009148128126051189,2.3566520551813784e12,9.17502846401731e9,8.898961378687962e8,7.072029215452612e12,0.5325714066358512,0.0041166576567230355
985,450,0.1652348923575595,0.00019218756273541867,2.3658406740641675e12,9.202218297395689e9,8.916682369969898e8,7.099595055519231e12,0.5370134001620683,0.000864844032309384
986,450,0.16451940377129443,0.00031440102363336064,2.3750565099206147e12,9.229462578312494e9,8.934421371052786e8,7.127242553992879e12,0.5346880622567068,0.0014148046063501229
987,450,0.164460824294984,0.0003210181636431495,2.3842996173783164e12,9.256761352657818e9,8.952178368955737e8,7.154971864297957e12,0.5344976789586979,0.0014445817363941728
988,450,0.16470390213523312,0.00015079278302182475,2.3935700508258345e12,9.284114676913118e9,8.969953365375221e8,7.182783151406211e12,0.5352876819395076,0.0006785675235982114
989,450,0.16486757619705514,0.0007953825646349671,2.4028678649428726e12,9.311522607636686e9,8.987746362072245e8,7.210676580303062e12,0.5358196226404291,0.003579221540857352
990,450,0.16152278112501756,0.00021012900587264217,2.4121931142458325e12,9.338985211826172e9,9.005557375340466e8,7.238652327352399e12,0.524949038656307,0.0009455805264268897
991,450,0.1629413734327821,0.0004088946331024618,2.4215458535794565e12,9.366502516516052e9,9.023386366083088e8,7.26671052676169e12,0.5295594636565418,0.0018400258489610782
992,450,0.1630490385170319,0.0003665441868140707,2.4309261375690137e12,9.394074597648785e9,9.041233362919533e8,7.294851364629959e12,0.5299093751803536,0.001649448840663318
993,450,0.1604924139949478,0.0011120106212876913,2.4403340210196367e12,9.421701515066275e9,9.059098372081758e8,7.323075010184853e12,0.5216003454835804,0.005004047795794611
994,450,0.16057777439133852,0.0012911641263918527,2.4497695588436714e12,9.449383306058334e9,9.076981368878248e8,7.351381608977834e12,0.5218777667718502,0.005810238568763337
995,450,0.16085534156101294,0.0009056573396070665,2.459232805942619e12,9.477120034200375e9,9.094882364799972e8,7.379771334502753e12,0.522779860073292,0.004075458028231799
996,450,0.16211928232637618,0.0010641924841619235,2.4687238172751416e12,9.504911752011992e9,9.112801355975348e8,7.408244348747692e12,0.5268876675607226,0.004788866178728656
997,450,0.16214879967397522,0.0010240665437254892,2.478242647835034e12,9.5327585223245e9,9.13073835287016e8,7.436800824801648e12,0.5269835989404195,0.004608299446764701
998,450,0.16238605996960798,0.0010984191658269804,2.4877893526647705e12,9.560660395490023e9,9.148693348708837e8,7.46544092272617e12,0.527754694901226,0.004942886246221412
999,450,0.16238605996960798,0.0010984191658269804,2.4973639869767705e12,9.588617428297617e9,9.166666345602041e8,7.494164809444642e12,0.527754694901226,0.004942886246221412
1000,450,0.16238605996960798,0.0010984191658269804,2.5069666059287705e12,9.616629675195568e9,9.184657342425911e8,7.522972649675964e12,0.527754694901226,0.004942886246221412
1001,450,0.16124575336291944,0.0003845017051160944,2.5165972647987837e12,9.64469719536214e9,9.202666344578232e8,7.551864613264739e12,0.5240486984294882,0.001730257673022425
1002,450,0.1596087975758646,0.0002452098473645359,2.5262560188224507e12,9.67282004178826e9,9.220693348853163e8,7.580840863747777e12,0.51872859212156,0.0011034443131404115
1003,450,0.1596089039363138,0.00024536062423234205,2.535942923358622e12,9.700998262533072e9,9.238738345460086e8,7.609901559507752e12,0.5187289377930199,0.0011041228090455392
1004,450,0.1579234802351357,0.00044818733563922394,2.5456580337966895e12,9.729231924085981e9,9.256801349715563e8,7.639046878722837e12,0.513251310764191,0.0020168430103765077
1005,450,0.15791856903034326,0.00033186666993550995,2.5554014056691045e12,9.757521070383816e9,9.274882346199517e8,7.668276975645608e12,0.5132353493486156,0.0014934000147097948
1006,450,0.15741027268937968,0.0006120446016579378,2.565173094446852e12,9.785865764018568e9,9.292981344875981e8,7.697592024675247e12,0.5115833862404839,0.0027542007074607203
1007,450,0.15835500959488413,3.3565125581702645e-5,2.5749731557264775e12,9.814266053703705e9,9.311098336887823e8,7.726992185513105e12,0.5146537811833735,0.0001510430651176619
1008,450,0.15673691510711107,0.0005431917291154331,2.5848016451028813e12,9.84272200815316e9,9.329233340451958e8,7.756477639435842e12,0.509394974098111,0.002444362781019449
1009,450,0.15765907441814297,4.449073233114831e-5,2.594658618314295e12,9.871233665533892e9,9.347386332415836e8,7.786048535168115e12,0.5123919918589647,0.0002002082954901674
1010,450,0.15796004556781446,0.0003300138101594575,2.6045441310321113e12,9.899801091677685e9,9.365557327085967e8,7.815705051281218e12,0.5133701480953969,0.0014850621457175588
1011,450,0.15748414414192025,0.0008932860991121873,2.614458239092588e12,9.92842434238354e9,9.383746325173995e8,7.84544735569e12,0.5118234684612408,0.004019787446004843
1012,450,0.15675377652860478,0.0005801784013133027,2.624400998353977e12,9.957103471172201e9,9.401953324394796e8,7.875275614070057e12,0.5094497737179655,0.002610802805909862
1013,450,0.15668414099097427,0.0004132723033823116,2.634372464682049e12,9.985838530212908e9,9.420178320506555e8,7.905189990846422e12,0.5092234582206664,0.001859725365220402
1014,450,0.15668413963759803,0.00041445974122975016,2.6443726940740425e12,1.0014629576750553e10,9.438421316200956e8,7.935190655980061e12,0.5092234538221936,0.0018650688355338757
1015,450,0.156459136628832,0.0004076354344025574,2.6544017425103135e12,1.0043476667035173e10,9.456682312820615e8,7.965277778607315e12,0.508492194043704,0.0018343594548115081
1016,450,0.1557479695930633,0.001114653144977586,2.66445966610016e12,1.0072379857182352e10,9.47496131146577e8,7.995451527813069e12,0.5061809011774557,0.005015939152399137
1017,450,0.15508453403670297,0.0002896599994563435,2.674546520975384e12,1.0101339200705479e10,9.493258309929136e8,8.0257120700889e12,0.5040247356192846,0.0013034699975535457
1018,450,0.15546182792113022,0.001059117653801081,2.684662363229783e12,1.0130354749490704e10,9.511573303480567e8,8.05605957040838e12,0.5052509407436733,0.004766029442104865
1019,450,0.15423744287972527,0.0005936943743767107,2.694807249227434e12,1.0159426567667118e10,9.529906304218822e8,8.086494206915206e12,0.5012716893591072,0.002671624684695198
1020,450,0.1539364556534373,0.00044739719266759454,2.7049812351727524e12,1.0188554702039507e10,9.548257300676564e8,8.11701613943799e12,0.5002934808736712,0.002013287367004175
1021,450,0.15405020567965325,8.752881724060703e-5,2.7151843774296533e12,1.0217739209576834e10,9.566626295186119e8,8.147625538831669e12,0.500663168458873,0.00039387967758273165
1022,450,0.15320097831933607,0.00026907328161080856,2.725416732374236e12,1.0246980150102528e10,9.585013293848554e8,8.178322579253731e12,0.49790317953784224,0.0012108297672486384
1023,450,0.1539366221698912,0.0004218318402689925,2.7356783565491074e12,1.027627757042755e10,9.603418285365603e8,8.209107420839728e12,0.5002940220521465,0.0018982432812104664
1024,450,0.15360199150321036,0.00058755996620819,2.7459693063666343e12,1.0305631534616104e10,9.621841281519246e8,8.239980242748622e12,0.49920647238543364,0.0026440198479368553
1025,450,0.15314605617449067,0.00022489789440229002,2.756289638493361e12,1.0335042094782703e10,9.640282278123696e8,8.270941211174477e12,0.4977246825670947,0.001012040524810305
1026,450,0.15298039733799762,0.0008488851274682449,2.766639409438443e12,1.0364509304797785e10,9.658741273263025e8,8.30199049458092e12,0.49718629134849224,0.003819983073607102
1027,450,0.1535008315370095,0.00036820456835725754,2.7770186759956245e12,1.0394033218634096e10,9.677218265329123e8,8.333128261481402e12,0.49887770249528085,0.001656920557607659
1028,450,0.15286784174201623,0.0012294894346619226,2.787427494813063e12,1.0423613897614153e10,9.695713262255473e8,8.364354688735783e12,0.49682048566155274,0.005532702455978652
1029,450,0.15234735112244266,0.0009121936502304376,2.79786592270836e12,1.045325139284155e10,9.714226258686427e8,8.395669942166485e12,0.4951288911479386,0.004104871426036969
1030,450,0.15027353611020983,0.00018942698982471473,2.8083340165409146e12,1.0482945765023293e10,9.732757261773009e8,8.427074198212863e12,0.48838899235818195,0.0008524214542112163
1031,450,0.15000949870536928,0.00029684327719300046,2.81883183321632e12,1.0512697058340273e10,9.751306256756859e8,8.458567615486561e12,0.48753087079245017,0.0013357947473685021
1032,450,0.1502302526006537,0.00026695741293602236,2.8293594296625557e12,1.0542505332433788e10,9.769873249513471e8,8.490150369637221e12,0.48824832095212456,0.0012013083582121005
1033,450,0.14970433478394857,0.00028379556237342966,2.839916862905151e12,1.0572370646585339e10,9.788458245373944e8,8.521822636059331e12,0.48653908804783286,0.0012770800306804336
1034,450,0.15258738919926823,0.0003305902846127487,2.850504189956092e12,1.060229304236896e10,9.807061226229085e8,8.553584571033721e12,0.49590901489762174,0.0014876562807573691
1035,450,0.14974639257668917,0.0003070093594239624,2.861121468029351e12,1.0632272605177223e10,9.825682231952245e8,8.585436378766925e12,0.4866757758742398,0.0013815421174078308
1036,450,0.1497240360062861,0.00029621512451671753,2.8717687542490957e12,1.0662309362056688e10,9.844321225223436e8,8.6173781999766875e12,0.4866031170204298,0.0013329680603252289
1037,450,0.14952418348591046,0.0012085502087733728,2.8824461058394614e12,1.0692403378130535e10,9.862978219031239e8,8.64941021713831e12,0.485953596329209,0.005438475939480178
1038,450,0.14952418348591046,0.0012085502087733728,2.8931535801034614e12,1.0722554707456924e10,9.881653211920363e8,8.681532600773242e12,0.485953596329209,0.005438475939480178
1039,450,0.14711600656709398,0.00048037452572627967,2.903891234381027e12,1.075276341378135e10,9.900346215063982e8,8.713745532215674e12,0.4781270213430554,0.0021616853657682586
1040,450,0.14858448296346805,0.0010207234028727888,2.9146591260995117e12,1.0783029531866632e10,9.919057201331196e8,8.746049161101688e12,0.4828995696312711,0.004593255312927549
1041,450,0.14851573977390148,0.0013713162754981556,2.9254573126006504e12,1.0813353134587639e10,9.937786194013395e8,8.778443679235685e12,0.4826761542651798,0.0061709232397417005
1042,450,0.148073279169842,0.0002887746003600538,2.936285851528949e12,1.0843734273466583e10,9.956533188313414e8,8.810929254897334e12,0.4812381573019865,0.0012994857016202421
1043,450,0.1480734341402184,0.0002188634546058402,2.9471448003613374e12,1.0874173001027086e10,9.975298180444597e8,8.84350605782992e12,0.4812386609557098,0.0009848855457262808
1044,450,0.14807374110678637,0.0001457966780553454,2.9580342167379385e12,1.0904669373990175e10,9.994081172414131e8,8.87617426246644e12,0.4812396585970557,0.0006560850512490543
1045,450,0.14749719434288827,0.000503779982058991,2.968954158320383e12,1.0935223449486372e10,1.0012882166666757e9,8.908934043892879e12,0.47936588161438687,0.0022670099192654593
1046,450,0.14773162600724207,0.0003437849411198578,2.9799046828778003e12,1.0965835278250713e10,1.0031701157315049e9,8.941785570251623e12,0.4801277845235367,0.0015470322350393602
1047,450,0.14620327812596656,0.0006286516373044253,2.990885848152641e12,1.099650492389857e10,1.0050538155257397e9,8.974729024155744e12,0.47516065390939133,0.002828932367869914
1048,450,0.14539983188457933,6.268542654216296e-5,3.001897712023422e12,1.1027232433595129e10,1.0069393149965411e9,9.007764570132717e12,0.4725494536248828,0.0002820844194397333
1049,450,0.14664745340859733,0.0014537354099101367,3.012940332348182e12,1.1058017858285288e10,1.0088266135685166e9,9.040892377098918e12,0.47660422357794135,0.006541809344595615
1050,450,0.14664745340859733,0.0014537354099101367,3.024013767076182e12,1.1088861263949762e10,1.0107157126628221e9,9.074112630769338e12,0.47660422357794135,0.006541809344595615
1051,450,0.14537763135944332,0.0010030039294210607,3.035118074199449e12,1.1119762705906765e10,1.0126066122819244e9,9.107425505235426e12,0.47247730191819076,0.0045135176823947725
1052,450,0.1457396633862735,0.0006267483733932901,3.046253311830698e12,1.115072222998172e10,1.0144993111912446e9,9.14083116414613e12,0.47365390600538887,0.0028203676802698056
1053,450,0.14488412049045984,3.2059348520743595e-5,3.057419538056372e12,1.1181739900647243e10,1.0163938105917544e9,9.174329792091465e12,0.4708733915939945,0.00014426706834334618
1054,450,0.14455764724496475,7.043626544633386e-5,3.068616811013061e12,1.1212815767503384e10,1.0182901097477616e9,9.207921557321998e12,0.46981235354613543,0.00031696319450850237
1055,450,0.14456199945752124,7.277373477312553e-5,3.079845189012143e12,1.124394988645065e10,1.0201882087459009e9,9.24160663512895e12,0.469826498236944,0.00032748180647906486
1056,450,0.14485193740563754,0.0005865218084030316,3.0911047302426816e12,1.1275142312875288e10,1.0220881076025043e9,9.27538520057475e12,0.470768796568322,0.002639348137813642
1057,450,0.14424664179233862,5.792994811826171e-5,3.102395493090854e12,1.1306393105851343e10,1.023989806817367e9,9.30925743286183e12,0.4688015858251005,0.0002606847665321777
1058,450,0.14487480663806857,0.0019650953322480663,3.113717535914354e12,1.1337702313682827e10,1.0258933054688153e9,9.343223499423045e12,0.4708431215737228,0.008842928995116298
1059,450,0.1436168601564482,9.486030685432233e-5,3.125070917225489e12,1.1369070001864939e10,1.027798604936652e9,9.377283586970977e12,0.46675479550845667,0.0004268713808444505
1060,450,0.14401618751085757,0.0004881764901207286,3.13645569544279e12,1.1400496214038363e10,1.029705703666049e9,9.411437858087598e12,0.4680526094102871,0.0021967942055432788
1061,450,0.1412370810465413,0.0011570597429619005,3.147871929134625e12,1.1431981021008595e10,1.031614603679271e9,9.445686505811166e12,0.45902051340125927,0.0052067688433285525
1062,450,0.14122100930715709,0.0010904315678290644,3.1593196769889956e12,1.1463524459060024e10,1.0335253025398115e9,9.480029684675666e12,0.45896828024826053,0.00490694205523079
1063,450,0.14159417227342525,7.866195069793308e-6,3.17079899764197e12,1.1495126591024448e10,1.0354378012256556e9,9.514467579168562e12,0.46018105988863206,3.539787781406989e-5
1064,450,0.14133271497859665,0.0004411052806516922,3.1823099497829604e12,1.152678747536175e10,1.0373521001388369e9,9.549000369064418e12,0.4593313236804391,0.0019849737629326148
1065,450,0.14122953963050772,0.0004329146192921992,3.1938525921827607e12,1.1558507164823236e10,1.0392681989652853e9,9.583628227888363e12,0.45899600379915007,0.0019481157868148963
1066,450,0.14052967760006477,0.0001277128616219655,3.205426983714045e12,1.1590285717048355e10,1.0411860980118792e9,9.618351334764848e12,0.4567214522002105,0.0005747078772988447
1067,450,0.14132831785818617,0.0015664802221631055,3.217033183231093e12,1.162212318059155e10,1.0431057964070019e9,9.653169858843244e12,0.45931703303910504,0.007049160999733975
1068,450,0.14136865894660952,0.0016065249593715802,3.2286712497043774e12,1.1654019617932531e10,1.0450272951015624e9,9.68808398504327e12,0.45944814157648095,0.007229362317172111
1069,450,0.1417525079971535,0.0012852297152615433,3.24034124214972e12,1.1685975080791416e10,1.0469505936375862e9,9.723093886353217e12,0.4606956509907489,0.005783533718676945
1070,450,0.14065653859174682,0.0016420483630683463,3.2520432195906523e12,1.1717989630187857e10,1.0488756927393426e9,9.758199746443059e12,0.45713375042317717,0.0073892176338075585
1071,450,0.1406565419414474,0.0016419667118089828,3.263777241134659e12,1.1750063313191694e10,1.0508025913749716e9,9.79340173341238e12,0.457133761309704,0.007388850203140423
1072,450,0.139083534629228,0.0007180200891180824,3.275543365936267e12,1.1782196193539999e10,1.0527312906344787e9,9.828700034324127e12,0.45202148754499105,0.0032310904010313707
1073,450,0.13999636287115658,0.0008740807558935428,3.2873416532651094e12,1.181438831355681e10,1.0546617888473514e9,9.864094812162656e12,0.4549881793312589,0.003933363401520943
1074,450,0.13999549245908008,0.0008730536137126351,3.299172162375696e12,1.1846639739276888e10,1.0565940874030746e9,9.899586256939064e12,0.4549853504920103,0.003928741261706858
1075,450,0.1406535246261502,0.0002072822564483127,3.3110349525319517e12,1.187895052096148e10,1.0585281856686996e9,9.935174541052553e12,0.4571239550349881,0.0009327701540174072
1076,450,0.13922499673675348,0.000681939427834856,3.3229300832233867e12,1.1911320722561445e10,1.060464084743057e9,9.970859852387104e12,0.45248123939444884,0.0030687274252568517
1077,450,0.13918071301532092,0.00013115629485935124,3.334857613816823e12,1.1943750388309294e10,1.0624017832347099e9,1.0006642356847904e13,0.452337317299793,0.0005902033268670806
1078,450,0.1388676096449688,0.00066544457518369,3.3468176038160317e12,1.1976239578668774e10,1.0643412817994003e9,1.0042522238798637e13,0.4513197313461486,0.002994500588326605
1079,450,0.1383317789309324,6.796600320876418e-5,3.3588101128547495e12,1.2008788348757116e10,1.0662825804290109e9,1.0078499676647232e13,0.4495782815255303,0.00030584701443943884
1080,450,0.13855816067451837,8.298421624028385e-5,3.3708352004004365e12,1.2041396750684437e10,1.0682256787204038e9,1.0114574845762936e13,0.4503140221921847,0.0003734289730812773
1081,450,0.13753167268972938,2.4516423895188516e-6,3.382892926195774e12,1.2074064846052588e10,1.0701705774812267e9,1.0150747932253627e13,0.44697793624162047,1.1032390752834832e-5
1082,450,0.13719659106515397,0.0003785938541102495,3.3949833500236855e12,1.2106792683965944e10,1.0721172759334304e9,1.018701910819751e13,0.4458889209617504,0.0017036723434961229
1083,450,0.13793723864976037,0.0005553319334721406,3.4071065315051616e12,1.2139580318462608e10,1.0740657739263804e9,1.0223388551656713e13,0.4482960256117212,0.0024989937006246327
1084,450,0.13627911888186783,0.0003339468321480961,3.4192625305961025e12,1.2172427815702526e10,1.0760160728408384e9,1.0259856454403814e13,0.4429071363660705,0.0015027607446664324
1085,450,0.13827840917201892,5.5857420548144354e-5,3.431451407111593e12,1.2205335211888313e10,1.0779681702719522e9,1.0296422974409605e13,0.4494048298090615,0.0002513583924666496
1086,450,0.13608180870975467,0.001205717369938547,3.443673221012311e12,1.223830258692334e10,1.0799220693231258e9,1.0333088319581842e13,0.44226587830670266,0.005425728164723462
1087,450,0.13768083333249068,0.0003851214716664421,3.4559280322949043e12,1.2271329970978903e10,1.081877766855623e9,1.0369852641244193e13,0.4474627083305947,0.0017330466224989894
1088,450,0.13578204089265,0.0014526762818150019,3.4682159009915625e12,1.2304417442118359e10,1.0838352657145305e9,1.040671614560475e13,0.4412916329011125,0.006537043268167508
1089,450,0.13659084763262586,0.0011877480172599612,3.4805368872047397e12,1.2337565036183409e10,1.085794563487687e9,1.0443678990768451e13,0.44392025480603403,0.005344866077669826
1090,450,0.13545724268848702,0.0009882564646441772,3.4928910511286807e12,1.2370772822940805e10,1.0877556619873066e9,1.0480741373771084e13,0.4402360387375828,0.004447154090898797
1091,450,0.13594610404055527,0.0007614289679404602,3.5052784529377627e12,1.2404040846468946e10,1.0897185598132236e9,1.051790346247581e13,0.4418248381318046,0.003426430355732071
1092,450,0.13649395666359615,4.421559535626614e-5,3.5176991529317676e12,1.2437369166886381e10,1.0916832575795958e9,1.0555165443218979e13,0.4436053591566875,0.00019897017910319763
1093,450,0.13452184885843824,0.00040624183934154484,3.530153211401324e12,1.2470757847495602e10,1.0936497562914364e9,1.0592527506242516e13,0.43719600878992426,0.0018280882770369518
1094,450,0.13469096444396544,4.628799795088423e-5,3.542640688766715e12,1.2504206928963722e10,1.095618054129452e9,1.0629989815877852e13,0.4377456344428877,0.00020829599077897904
1095,450,0.13337625372798212,0.00031192970398510184,3.5551616454220957e12,1.2537716477805616e10,1.0975881525020404e9,1.0667552566400973e13,0.4334728246159419,0.0014036836679329583
1096,450,0.13426071841417409,0.00022402533970326024,3.567716141862366e12,1.2571286537843607e10,1.099560049985097e9,1.070521592610752e13,0.4363473348460658,0.0010081140286646712
1097,450,0.13332529498249038,0.0003219610680110189,3.580304238666617e12,1.2604917176755016e10,1.1015337481311717e9,1.0742980090892662e13,0.43330720869309375,0.0014488248060495852
1098,450,0.13325490415193017,0.0011340249622444581,3.5929259964107847e12,1.2638608441435232e10,1.1035092458945487e9,1.0780845232937646e13,0.43307843849377303,0.005103112330100062
1099,450,0.1335894239666247,0.0011147822779106614,3.605581475798763e12,1.267236038857632e10,1.105486543468797e9,1.0818811535807572e13,0.4341656278915303,0.005016520250597976
1100,450,0.13358935188777743,0.0011210123534737798,3.618270737462592e12,1.2706173075675835e10,1.1074656411297169e9,1.08568791842892e13,0.4341653936352766,0.005044555590632009
1101,450,0.1335894239666247,0.0011147822779106614,3.630993842214763e12,1.2740046556927025e10,1.1094465387481437e9,1.0895048359398555e13,0.4341656278915303,0.005016520250597976
1102,450,0.13284886489399034,0.0005918399449570061,3.6437508508453174e12,1.2773980889867743e10,1.1114292366142578e9,1.093331924626535e13,0.4317588109054686,0.0026632797523065276
1103,450,0.13323619609096404,0.00019163235284651566,3.6565418242889546e12,1.2807976123909624e10,1.1134137339984875e9,1.097169202068268e13,0.43301763729563314,0.0008623455878093205
1104,450,0.1332365365938993,0.00019217267422659556,3.669366823417511e12,1.284203231897672e10,1.1154000314846454e9,1.1010166870900877e13,0.43301874393017276,0.00086477703401968
1105,450,0.1322431083716612,0.00020523724079635122,3.6822259092860317e12,1.2876149532179882e10,1.11738812930648e9,1.1048743981960654e13,0.4297901022078989,0.0009235675835835805
1106,450,0.13182402296093373,0.000195136226535744,3.695119142839223e12,1.2910327813882286e10,1.1193780268610344e9,1.108742353140205e13,0.4284280746230346,0.000878113019410848
1107,450,0.13139132470481174,0.0005373680474496063,3.7080465852729565e12,1.2944567221126534e10,1.1213697243715968e9,1.1126205704481334e13,0.42702180529063816,0.0024181562135232285
1108,450,0.1311696218390037,0.000664631378138533,3.7210082977088755e12,1.2978867808452333e10,1.1233632217546756e9,1.1165090683845914e13,0.42630127097676207,0.0029908412016233987
1109,450,0.13068395004481895,0.0010528091995304334,3.7340043412778716e12,1.30132296325312e10,1.1253585191854706e9,1.1204078654832691e13,0.4247228376456616,0.004737641397886951
1110,450,0.13067654552774408,0.0010452200828880492,3.747034777385789e12,1.3047652746329412e10,1.12735561639069e9,1.124316979841567e13,0.4246987729651682,0.004703490372996222
1111,450,0.1295672771918924,0.000777441669878573,3.7600996672158066e12,1.3082137209895788e10,1.129354513963359e9,1.1282364304261926e13,0.4210936508736503,0.0034984875144535785
1112,450,0.1311692654525231,0.0007113654934152698,3.773199072284044e12,1.3116683066781961e10,1.1313552104620247e9,1.1321662342685406e13,0.4263001127207001,0.0032011447203687143
1113,450,0.13097969920991992,0.0005856463755447017,3.7863330538618335e12,1.3151290385991758e10,1.1333577075847776e9,1.1361064114160143e13,0.42568402243223974,0.0026354086899511575
1114,450,0.13097969932414893,0.0005858605923792261,3.799501673533833e12,1.3185959216671473e10,1.1353620045821834e9,1.140056979590017e13,0.42568402280348405,0.0026363726657065174
1115,450,0.13045192169406883,4.7488990434565136e-5,3.812704992813559e12,1.3220689616256538e10,1.1373681017279658e9,1.1440179575090066e13,0.4239687455057237,0.0002137004569555431
1116,450,0.12855208276995375,0.0006254826931394372,3.825943073294128e12,1.325548164249985e10,1.1393759993262682e9,1.1479893639432523e13,0.41779426900234967,0.0028146721191274677
1117,450,0.12870200547192018,2.647635290721454e-5,3.839215976645797e12,1.3290335340215626e10,1.1413856961082218e9,1.1519712161623756e13,0.41828151778374056,0.00011914358808246544
1118,450,0.12855208276995375,0.0006254826931394372,3.852523764550128e12,1.3325250771756044e10,1.1433971929404907e9,1.155963533509635e13,0.41779426900234967,0.0028146721191274677
1119,450,0.12855208276995375,0.0006254826931394372,3.865866498782128e12,1.3360227990990414e10,1.1454104896629605e9,1.1599663343484477e13,0.41779426900234967,0.0028146721191274677
1120,450,0.1285919449230293,0.000698790707383227,3.8792442411352075e12,1.3395267053459938e10,1.1474255863123522e9,1.1639796372580482e13,0.41792382099984526,0.0031445581832245215
1121,450,0.128717468318452,2.0561904479198673e-5,3.8926570535431855e12,1.3430368014249775e10,1.1494424828753438e9,1.1680034607724717e13,0.41833177203496896,9.252857015639403e-5
1122,450,0.12825389512348792,6.047773546194457e-6,3.9061049978539644e12,1.346553093061169e10,1.1514611795943758e9,1.172037823710982e13,0.4168251591513357,2.7214980957875057e-5
1123,450,0.12825389512348792,6.047773546194457e-6,3.9195881360779644e12,1.3500755854561945e10,1.1534816760809412e9,1.1760827442831523e13,0.4168251591513357,2.7214980957875057e-5
1124,450,0.12780386635627233,8.555885531615213e-5,3.933106530218768e12,1.3536042844091043e10,1.1555039726726491e9,1.1801382414242256e13,0.4153625656578851,0.0003850148489226846
1125,450,0.12780386635627233,8.555885531615213e-5,3.946660242442768e12,1.3571391951675613e10,1.1575280690356734e9,1.184204333425835e13,0.4153625656578851,0.0003850148489226846
1126,450,0.12725667098411858,0.00034978362746776665,3.960249334847315e12,1.3606803235551008e10,1.1595539655363476e9,1.1882810392874477e13,0.4135841806983854,0.00157402632360495
1127,450,0.1273036013805094,0.0008273478319583902,3.9738738696662656e12,1.3642276747461037e10,1.161581661750884e9,1.192368377251022e13,0.4137367044866555,0.003723065243812756
1128,450,0.126292593655775,0.0004317575613247415,3.9875339091104854e12,1.367781254763614e10,1.163611158295134e9,1.1964663665855893e13,0.41045092938126876,0.0019429090259613369
1129,450,0.12673661303788214,0.00021199438976522331,4.0012295155449365e12,1.3713410683673147e10,1.1656424542380288e9,1.200575025072916e13,0.41189399237311697,0.0009539747539435049
1130,450,0.12626611908106078,0.0006804074728405153,4.0149607512978945e12,1.3749071217927258e10,1.1676755504442089e9,1.20469437226598e13,0.41036488701344753,0.0030618336277823187
1131,450,0.1259698538274761,0.0009897913070543891,4.0287276787767803e12,1.378479420232605e10,1.1697104465174618e9,1.2088244264986838e13,0.40940202493929734,0.004454060881744751
1132,450,0.125294008133217,0.0015102578321817368,4.0425303605162334e12,1.3820579693729404e10,1.1717471426534586e9,1.212965206697951e13,0.40720552643295527,0.006796160244817816
1133,450,0.125294008133217,0.0015102578321817368,4.0563688590202334e12,1.3856427744208267e10,1.1737856384826365e9,1.217116731248492e13,0.40720552643295527,0.006796160244817816
1134,450,0.1253362509833478,0.001832933603503957,4.070243236829568e12,1.3892338410830194e10,1.1758259342177384e9,1.2212790191449855e13,0.4073428156958804,0.008248201215767807
1135,450,0.12525433195834382,0.001735610046140975,4.084153556688151e12,1.39283117493379e10,1.1778680299350233e9,1.2254520892281127e13,0.4070765788646174,0.0078102452076343875
1136,450,0.12470898670234662,0.00025024520721979304,4.098099881282278e12,1.396434781596945e10,1.179911925763773e9,1.2296359604252715e13,0.4053042067826265,0.0011261034324890687
1137,450,0.1251668190967397,0.0002912491771519532,4.112082273283459e12,1.4000446661438509e10,1.1819576211352732e9,1.2338306510282998e13,0.40679216206440405,0.0013106212971837894
1138,450,0.12488352149609391,0.00016598579681898645,4.1261007955375957e12,1.4036608346226715e10,1.1840051166990929e9,1.2380361804982998e13,0.4058714448623052,0.000746936085685439
1139,450,0.12488352149609391,0.00016598579681898645,4.1401555109295957e12,1.407283292245626e10,1.1860544120831745e9,1.2422525673185514e13,0.4058714448623052,0.000746936085685439
1140,450,0.12531710867728924,0.0006337550078195919,4.154246482353468e12,1.4109120444864916e10,1.188105507229798e9,1.2464798303045943e13,0.40728060320119003,0.0028518975351881637
1141,450,0.12470874394648342,0.0003173464003098397,4.168373772841732e12,1.4145470973111696e10,1.1901584026781988e9,1.2507179888683902e13,0.4053034178260711,0.0014280588013942787
1142,450,0.12395462639470772,0.0011429472356570766,4.182537445339935e12,1.4181884559650002e10,1.1922130980869143e9,1.2549670615919477e13,0.4028525357828001,0.005143262560456845
1143,450,0.1237574657985269,0.0006177635040494648,4.1967375630029155e12,1.4218361257633404e10,1.194269593228122e9,1.2592270671424719e13,0.4022117638452124,0.0027799357682225917
1144,450,0.12475677229997342,0.00020633395370112952,4.2109741889129854e12,1.4254901120293068e10,1.1963278878529978e9,1.2634980242236135e13,0.40545950997491365,0.0009285027916550828
1145,450,0.12291262583958062,0.00042112694027562897,4.22524738631647e12,1.429150421493644e10,1.198387983409108e9,1.267779953231985e13,0.399466033978637,0.0018950712312403304
1146,450,0.12231152541625395,0.0004896526541750604,4.23955721842998e12,1.432817058450819e10,1.2004498784333396e9,1.2720728716711408e13,0.39751245760282533,0.002203436943787772
1147,450,0.12255093767684222,0.00010271973324634643,4.2539037486013086e12,1.4364900285445309e10,1.2025135730751832e9,1.2763767986688293e13,0.39829054744973724,0.00046223879960855896
1148,450,0.12151871211416831,0.0003076896807151905,4.268287040139962e12,1.4401693379186132e10,1.2045790680755475e9,1.2806917539799715e13,0.394935814371047,0.0013846035632183572
1149,450,0.12153090697730634,0.00035993195522261365,4.2827071564959297e12,1.4438549914073372e10,1.2066463626186593e9,1.2850177557952771e13,0.3949754476762456,0.0016196937985017614
1150,450,0.12257364694601246,0.0004636119090739854,4.2971641611259336e12,1.4475469945326353e10,1.208715456707316e9,1.2893548231517666e13,0.3983643525745405,0.0020862535908329344
1151,450,0.12226937989599873,0.00020241027445996163,4.3116581175693027e12,1.4512453535188332e10,1.2107863511811614e9,1.293702975946399e13,0.3973754846619959,0.0009108462350698273
1152,450,0.12228911464519433,0.00038954264216964596,4.3261890893933936e12,1.4549500733878517e10,1.2128590454451098e9,1.2980622326484955e13,0.3974396225968816,0.0017529418897634069
1153,450,0.12112088584067493,1.8216064674447807e-5,4.340757140268483e12,1.4586611601076632e10,1.2149335400339658e9,1.3024326128788158e13,0.3936428789821935,8.197229103501513e-5
1154,450,0.12112088844076532,1.8426975773014678e-5,4.3553623338444873e12,1.4623786184978413e10,1.2170098341148493e9,1.3068141348972283e13,0.3936428874324873,8.292139097856605e-5
1155,450,0.1219256449890223,0.00012563893992945124,4.3700047338829727e12,1.4661024541843254e10,1.2190879278155365e9,1.3112068179462979e13,0.39625834621432243,0.0005653752296825306
1156,450,0.12135536836458719,0.0001502390031558194,4.384684404206974e12,1.4698326733317976e10,1.2211678219003894e9,1.3156106819363781e13,0.39440494718490837,0.0006760755142011872
1157,450,0.1207660878004089,0.0007477851651543216,4.399401408633302e12,1.4735692810547768e10,1.2232495158869085e9,1.3200257455319574e13,0.39248978535132895,0.003365033243194447
1158,450,0.12088883706880085,0.0005335019736232863,4.414155811124774e12,1.4773122826578476e10,1.2253330095281985e9,1.3244520276340791e13,0.3928887204736028,0.0024007588813047885
1159,450,0.12081686537953643,0.0005518452772818612,4.428947675630017e12,1.4810616839251158e10,1.2274183031321344e9,1.3288895477471535e13,0.3926548124834934,0.0024833037477683755
1160,450,0.12088883706880085,0.0005335019736232863,4.443777066148774e12,1.4848174902747576e10,1.2295053965812688e9,1.3333383249499984e13,0.3928887204736028,0.0024007588813047885
1161,450,0.12098874120486672,0.0011318705992843315,4.45864404678167e12,1.4885797072569426e10,1.2315942899072707e9,1.3377983784929705e13,0.39321340891581685,0.005093417696779491
1162,450,0.11926349427028715,0.0007689893209721893,4.473548681698281e12,1.492348340940307e10,1.233684983770829e9,1.3422697282724959e13,0.3876063563784332,0.003460451944374852
1163,450,0.11936140523280447,0.0009112357639105007,4.488491035010951e12,1.4961233957626383e10,1.235777476885939e9,1.3467523922307203e13,0.38792456700661454,0.004100560937597253
1164,450,0.11948502349981802,0.00025400822836853763,4.503471171041904e12,1.4999048777737736e10,1.2378717698881068e9,1.3512463902694469e13,0.38832632637440856,0.0011430370276584194
1165,450,0.11926349427028715,0.0007689893209721893,4.518489154026281e12,1.5036927925960896e10,1.239967862887812e9,1.3557517418017678e13,0.3876063563784332,0.003460451944374852
1166,450,0.11920472640747076,7.311674135784853e-5,4.533545048355543e12,1.5074871456014614e10,1.2420657557248554e9,1.3602684659433684e13,0.38741536082427996,0.0003290253361103184
1167,450,0.11920883889237821,3.235358632350325e-5,4.548638918442348e12,1.5112879423333506e10,1.2441654484203703e9,1.3647965820377018e13,0.3874287264002292,0.00014559113845576463
1168,450,0.11846108586797047,0.00036304371960143634,4.563770828703442e12,1.5150951885482002e10,1.2462669412556386e9,1.3693361097104576e13,0.38499852907090404,0.0016336967382064634
1169,450,0.11846108586797047,0.00036304371960143634,4.578940843711442e12,1.5189088893235985e10,1.2483702337158847e9,1.3738870677653574e13,0.38499852907090404,0.0016336967382064634
1170,450,0.11845964243132728,0.0002738269500588063,4.594149028005277e12,1.5227290503954592e10,1.2504753260561593e9,1.3784494758346865e13,0.3849938379018137,0.0012322212752646283
1171,450,0.11845204133183401,0.0005893618777540466,4.609395446263679e12,1.5265556772809452e10,1.2525822182736797e9,1.3830233532919344e13,0.3849691343284605,0.0026521284498932096
1172,450,0.1184595578000871,0.0002825318505947159,4.62468016313312e12,1.5303887754915478e10,1.2546909103654618e9,1.3876087195292277e13,0.3849935628502831,0.0012713933276762217
1173,450,0.11811143482853481,8.46798047291486e-5,4.640003243374539e12,1.5342283506508781e10,1.256801402451378e9,1.3922055940863383e13,0.38386216319273814,0.0003810591212811687
1174,450,0.11816695864792698,9.282860666125464e-5,4.655364751754229e12,1.5380744080527046e10,1.2589136942709885e9,1.396813996120647e13,0.3840426156057627,0.00041772872997564587
1175,450,0.11764788802807803,0.00035541414957592225,4.67076475316045e12,1.541926953499232e10,1.261027786155939e9,1.40143394542257e13,0.3823556360912536,0.00159936367309165
1176,450,0.11762478981692387,0.0003145907876552903,4.686203312474399e12,1.545785992193452e10,1.263143677741427e9,1.406065461070424e13,0.38228056690500256,0.0014156585444488063
1177,450,0.11666304838597524,0.0007532857220005538,4.701680494651468e12,1.5496515300683279e10,1.2652613695078332e9,1.4107085630531275e13,0.3791549072544195,0.003389785749002492
1178,450,0.11675021607373964,0.0005180783515860754,4.717196364772685e12,1.5535235720628626e10,1.2673808607894557e9,1.4153632701483092e13,0.37943820223965385,0.0023313525821373393
1179,450,0.11731913409096689,0.0010657098375904312,4.73275098779745e12,1.5574021238538383e10,1.269502151762872e9,1.4200296020732598e13,0.3812871857956424,0.00479569426915694
1180,450,0.11498541944076147,0.0007195579987094513,4.748344428957632e12,1.561287191942807e10,1.2716252435833037e9,1.4247075795579975e13,0.3737026131824748,0.0032380109941925308
1181,450,0.11564336775481651,0.00038825776518768874,4.763976753383293e12,1.5651787801361275e10,1.273750134258567e9,1.4293972200440727e13,0.37584094520315364,0.0017471599433445993
1182,450,0.11638773682307221,9.360995635263915e-5,4.779648026310555e12,1.5690768947866707e10,1.2758768247590714e9,1.4340985441209477e13,0.3782601446749847,0.00042124480358687617
1183,450,0.1154098291206869,0.00035795690317336204,4.795358313061151e12,1.57298154193434e10,1.2780053156899161e9,1.4388115720082553e13,0.37508194464223243,0.0016108060642801292
1184,450,0.11564514926073458,0.0003891796397713825,4.811107678930236e12,1.5768927262446669e10,1.2801356060685031e9,1.4435363222537445e13,0.37584673509738736,0.0017513083789712212
1185,450,0.1156439910800018,0.00038580204206981137,4.82689618938433e12,1.5808104536512844e10,1.2822676963773072e9,1.4482728149753178e13,0.37584297101000586,0.0017361091893141512
1186,450,0.1156439910800018,0.00038580204206981137,4.84272390984033e12,1.5847347295998562e10,1.2844015865347457e9,1.4530210697154598e13,0.37584297101000586,0.0017361091893141512
1187,450,0.11631348427005875,2.4059945213580902e-6,4.858590905819844e12,1.5886655594104496e10,1.2865372763158212e9,1.457781105872431e13,0.3780188238776909,1.0826975346111406e-5
1188,450,0.11517337780046258,0.00026379696006136955,4.87449724290228e12,1.592602949316882e10,1.2886747665458965e9,1.4625529439927932e13,0.3743134778515034,0.001187086320276163
1189,450,0.11381450631475155,0.00046557069354298997,4.890442986685129e12,1.5965469043674433e10,1.2908140566864169e9,1.467336603175266e13,0.36989714552294256,0.0020950681209434547
1190,450,0.1138383999087971,0.0001484402401272942,4.906428202885431e12,1.6004974296193645e10,1.292955146212484e9,1.4721321025380625e13,0.3699747997035906,0.0006679810805728239
1191,450,0.1138383999087971,0.0001484402401272942,4.922452957205431e12,1.6044545309894257e10,1.295098035583444e9,1.476939462289118e13,0.3699747997035906,0.0006679810805728239
1192,450,0.1135546055240404,4.445900795957414e-5,4.938517315439696e12,1.6084182140658087e10,1.2972427248839738e9,1.4817587022422531e13,0.3690524679531313,0.00020006553581808362
1193,450,0.11331303292010847,0.00021075101298297962,4.954621343463561e12,1.6123884842682344e10,1.2993892140039737e9,1.4865898420158264e13,0.3682673569903525,0.0009483795584234083
1194,450,0.11483220452681213,4.030679437286312e-6,4.970765107122151e12,1.6163653466160513e10,1.3015375023763614e9,1.4914329007542863e13,0.3732046647121394,1.8138057467788403e-5
1195,450,0.11371722912885315,0.0005261406370909195,4.986948672387864e12,1.620348807885981e10,1.3036875914448347e9,1.4962878997999785e13,0.36958099466877276,0.002367632866909138
1196,450,0.112892036689267,0.0009542435749156622,5.003172105267054e12,1.6243388727471777e10,1.3058394802399151e9,1.5011548578897152e13,0.36689911924011775,0.00429409608712048
1197,450,0.11279899175512736,9.212282617536346e-5,5.019435471852423e12,1.628335546591079e10,1.307993168630733e9,1.5060337946726623e13,0.3665967232041639,0.00041455271778913553
1198,450,0.11457602013000776,0.0014211625748633896,5.035738838250505e12,1.632338834594272e10,1.310148656209393e9,1.5109247295483102e13,0.3723720654225252,0.006395231586885253
1199,450,0.11262594840439108,0.00042057786996486327,5.052082270629152e12,1.6363487438901934e10,1.3123059448590543e9,1.515827684380084e13,0.366034332314271,0.0018926004148418847
1200,450,0.11257868708648328,0.00028425114867591805,5.068465835207236e12,1.6403652783623528e10,1.3144650326893027e9,1.5207426769851184e13,0.36588073303107066,0.0012791301690416312
1201,450,0.11196423034328201,5.862314190083976e-5,5.084889598317529e12,1.6443884442342678e10,1.3166259205185435e9,1.525669728116937e13,0.3638837486156665,0.00026380413855377893
1202,450,0.11197206277048583,9.522840467306312e-5,5.101353626210485e12,1.6484182466788984e10,1.3187886079580164e9,1.5306088572450982e13,0.36390920400407895,0.000428527821028784
1203,450,0.11184730943446339,0.0005025549000254557,5.117857985354821e12,1.652454691422356e10,1.3209530952488759e9,1.5355600845318115e13,0.363503755662006,0.002261497050114551
1204,450,0.11219719360956368,0.0006935765303862252,5.134402742221693e12,1.65649778380359e10,1.3231193821938982e9,1.5405234296760783e13,0.36464087923108196,0.003121094386738013
1205,450,0.11144319903939023,0.000247114051072011,5.150987963213817e12,1.6605475297842415e10,1.3252874693054652e9,1.5454989131873752e13,0.36219039687801824,0.0011120132298240494
1206,450,0.11144319903939023,0.000247114051072011,5.167613714981817e12,1.6646039343448406e10,1.3274573559729557e9,1.5504865543404791e13,0.36219039687801824,0.0011120132298240494
1207,450,0.1112749189506862,0.0011344401567326156,5.184280064122159e12,1.6686670032570744e10,1.3296290424858327e9,1.5554863734309352e13,0.3616434865897301,0.00510498070529677
1208,450,0.11049800269662022,0.00045209457452525473,5.200987077286191e12,1.6727367421619139e10,1.3318025290070221e9,1.5604983906082887e13,0.3591185087640157,0.0020344255853636463
1209,450,0.11127474309698296,0.001135929010396438,5.2177348212258545e12,1.6768131559504705e10,1.3339778148096542e9,1.5655226250879676e13,0.36164291506519464,0.005111680546783971
1210,450,0.11034131073773472,2.5995494954804584e-5,5.234523362691113e12,1.6808962510645681e10,1.3361549009686651e9,1.5705590980626059e13,0.3586092598976378,0.00011697972729662063
1211,450,0.11036556538161077,2.6410339814829903e-5,5.251352768555339e12,1.684986032252853e10,1.3383337866010752e9,1.5756078285997195e13,0.358688087490235,0.00011884652916673457
1212,450,0.11042098925143976,0.0006693882044314379,5.268223105629535e12,1.6890825052888426e10,1.3405144720067196e9,1.5806688370874262e13,0.3588682150671792,0.0030122469199414703
1213,450,0.1106261240558448,0.0008680435150585472,5.285134440944542e12,1.6931856756496237e10,1.342696957149074e9,1.5857421435402475e13,0.35953490318149556,0.0039061958177634623
1214,450,0.11040051426799602,0.00029002746287876136,5.3020868415009795e12,1.697295549010556e10,1.3448812422165926e9,1.5908277682484635e13,0.35880167137098706,0.001305123582954426
1215,450,0.11027925563039231,6.953971600342265e-5,5.319080374300176e12,1.701412130726731e10,1.3470673270243976e9,1.5959257311190584e13,0.358407580798775,0.0003129287220154019
1216,450,0.1090200676320019,0.0007272299897129741,5.336115106465002e12,1.7055354266571432e10,1.349255211963176e9,1.6010360527069291e13,0.35431521980400615,0.0032725349537083837
1217,450,0.10902009123026568,0.0007265705415829965,5.353191105201045e12,1.7096654416378864e10,1.351444896278724e9,1.6061587522857459e13,0.35431529649836346,0.0032695674371234842
1218,450,0.10922725109651264,0.0004898172703799476,5.370308437713957e12,1.7138021814734827e10,1.3536363803000512e9,1.6112938503768086e13,0.3549885660636661,0.0022041777167097643
1219,450,0.10906624186410036,0.0005837485002943731,5.387467171286361e12,1.717945651832816e10,1.3558296642007875e9,1.616441367344602e13,0.35446528605832617,0.002626868251324679
1220,450,0.10906625743801962,0.0005837500155597317,5.404667373222387e12,1.7220958580764187e10,1.3580247478144903e9,1.6216013231826443e13,0.3544653366735638,0.0026268750700187927
1221,450,0.10906631425360733,0.0005778129717059541,5.421909110926507e12,1.7262528057574333e10,1.3602216311882048e9,1.6267737381406445e13,0.3544655213242238,0.0026001583726767935
1222,450,0.10906625743801962,0.0005837500155597317,5.439192451822387e12,1.730416500383741e10,1.3624203143187377e9,1.6319586324310361e13,0.3544653366735638,0.0026268750700187927
1223,450,0.10748169741830194,0.0001927325299559856,5.456517463432591e12,1.7345869479067787e10,1.364620797700962e9,1.6371560268432746e13,0.3493155166094813,0.0008672963848019351
1224,450,0.10759416944962231,0.0002989332837288526,5.473884213299211e12,1.7387641529154488e10,1.3668230803005478e9,1.6423659404521129e13,0.34968105071127253,0.0013451997767798367
1225,450,0.10783322899913443,0.0008267321344317968,5.491292769029973e12,1.7429481213554367e10,1.369027162604214e9,1.6475883940746025e13,0.3504579942471869,0.0037202946049430855
1226,450,0.1078332289872364,0.0008264915620422074,5.508743198285975e12,1.7471388588376957e10,1.3712330447306702e9,1.6528234081192975e13,0.3504579942085183,0.0037192120291899334
1227,450,0.10748579670325853,0.0012811648775823414,5.526235568777225e12,1.7513363708967216e10,1.3734407266992753e9,1.6580710029140223e13,0.3493288392855902,0.0057652419491205364
1228,450,0.10748167783691098,0.00020888782798037195,5.543769948312533e12,1.7555406628524757e10,1.3756502083168566e9,1.6633311985258455e13,0.3493154529699607,0.0009399952259116738
1229,450,0.10626447432764685,0.0001330524494831141,5.561346404666074e12,1.759751740636511e10,1.37786149003211e9,1.6686040158271094e13,0.34535954156485227,0.0005987360226740135
1230,450,0.10672900126732701,7.493956071915594e-5,5.578965005742157e12,1.763969608955046e10,1.380074570959296e9,1.6738894741336594e13,0.3468692541188128,0.00033722802323620177
1231,450,0.10626447432764685,0.0001330524494831141,5.596625819506074e12,1.7681942740370686e10,1.382289451899663e9,1.6791875947245086e13,0.34535954156485227,0.0005987360226740135
1232,450,0.10601800571652448,0.0002576536438457788,5.614328913880181e12,1.7724257410706757e10,1.3845061324964213e9,1.6844983975733932e13,0.34455851857870456,0.0011594413973060047
1233,450,0.10601800698960018,0.0002574781505097709,5.632074356992183e12,1.7766640155538933e10,1.386724612738456e9,1.6898219030519625e13,0.3445585227162006,0.0011586516772939689
1234,450,0.10601800698960018,0.0002574781505097709,5.649862216904183e12,1.780909103059871e10,1.388944892697487e9,1.6951581316568494e13,0.3445585227162006,0.0011586516772939689
1235,450,0.10742194401055011,0.0007582914371182387,5.667692561763263e12,1.7851610087018093e10,1.391166971933384e9,1.7005071033074105e13,0.34912131803428786,0.003412311467032074
1236,450,0.10716373923992749,0.0005110469893195267,5.685565459839524e12,1.7894197388405632e10,1.3933908513979752e9,1.7058688395358924e13,0.34828215252976436,0.0022997114519378702
1237,450,0.10521522072732148,0.00010653515410538952,5.703480979329536e12,1.7936852989845913e10,1.3956165310861387e9,1.7112433608098621e13,0.34194946736379483,0.00047940819347425286
1238,450,0.10413694039658236,9.883886979997203e-5,5.721439188591681e12,1.7979576939243458e10,1.3978440102033067e9,1.716630686678321e13,0.33844505628889265,0.00044477491409987413
1239,450,0.10741932362463746,0.0001909772242817548,5.739440155984983e12,1.8022369282055706e10,1.400073287689663e9,1.7220308363942383e13,0.34911280178007176,0.0008593975092678965
1240,450,0.1055439627562398,0.0004349428110540821,5.757483949987548e12,1.8065230099667057e10,1.4023043664504454e9,1.7274438338502307e13,0.34301787895777935,0.0019572426497433694
1241,450,0.10413694295366588,0.00011083467671746394,5.775570639047675e12,1.810815943144986e10,1.4045372447540598e9,1.7328696975520928e13,0.3384450645994141,0.0004987560452285877
1242,450,0.10405886737824106,0.000204933007507148,5.79370029169363e12,1.81511573301361e10,1.406771922340845e9,1.7383084477388791e13,0.33819131897928345,0.000922198533782166
1243,450,0.10408366024856634,0.0003025524968766247,5.811872976542699e12,1.819422385412919e10,1.4090083995800803e9,1.743760105395092e13,0.3382718958078406,0.001361486235944811
1244,450,0.1040588583575951,0.00022130695289152746,5.830088762293588e12,1.823735905887504e10,1.4112466765145042e9,1.7492246911378486e13,0.33819128966218404,0.0009958812880118736
1245,450,0.10361981858991601,4.7813638873618516e-5,5.848347717579034e12,1.8280563000392895e10,1.4134867532488878e9,1.7547022256872117e13,0.33676441041722704,0.00021516137493128332
1246,450,0.10361981858991601,4.7813638873618516e-5,5.866649911211034e12,1.8323835731374943e10,1.4157286295228572e9,1.760192729336743e13,0.33676441041722704,0.00021516137493128332
1247,450,0.10361981858991601,4.7813638873618516e-5,5.884995411987034e12,1.8367177308039974e10,1.417972305464437e9,1.765696222859781e13,0.33676441041722704,0.00021516137493128332
1248,450,0.10325769710299641,0.0009678621420342506,5.903384288780595e12,1.8410587786376297e10,1.420217781171068e9,1.7712127270144004e13,0.3355875155847383,0.0043553796391541276
1249,450,0.1034898166085753,0.0007880734315087582,5.921816610528245e12,1.845406721882933e10,1.4224650563684995e9,1.776742262115541e13,0.3363419039778697,0.003546330441789412
1250,450,0.10490947447081878,0.0007877753812409113,5.940292446218648e12,1.84976156587298e10,1.424714130860783e9,1.7822848486080953e13,0.340955792030161,0.003544989215584101
1251,450,0.10352281014091547,0.00026795235725660485,5.958811864905284e12,1.8541233172097767e10,1.426965005853042e9,1.7878405086022887e13,0.3364491329579753,0.0012057856076547217
1252,450,0.1045901633206157,0.00045842813216387016,5.977374935625034e12,1.8584919799442307e10,1.4292176797486095e9,1.793409260916361e13,0.339918030792001,0.0020629265947374156
1253,450,0.1050510247641867,0.0007158507852267348,5.995981727550514e12,1.862867560418623e10,1.4314721534667873e9,1.7989911273554887e13,0.3414158304836068,0.003221328533520307
1254,450,0.10358567269109631,0.0003623812158665021,6.014632309905698e12,1.8672500645016087e10,1.4337284274092786e9,1.804586129127865e13,0.33665343624606303,0.0016307154713992593
1255,450,0.10194395030260991,2.0699218597918514e-5,6.033326751932139e12,1.871639497201304e10,1.4359865010294757e9,1.810194286340749e13,0.33131783848348223,9.314648369063331e-5
1256,450,0.1020358561492681,0.0005888132283625255,6.052065122931927e12,1.876035863502376e10,1.438246373760925e9,1.8158156190850336e13,0.33161653248512135,0.0026496595276313648
1257,450,0.10272229148688612,0.000202768156332531,6.070847492348507e12,1.880439169216102e10,1.4405080459458776e9,1.8214501485373535e13,0.3338474473323799,0.0009124567034963895
1258,450,0.1032727882935277,0.0003439117296978832,6.08967392949687e12,1.8848494200371605e10,1.4427715177875655e9,1.8270978957575016e13,0.3356365619539651,0.0015476027836404745
1259,450,0.10209990568416151,0.0006114152571888506,6.108544503926527e12,1.889266621899684e10,1.4450367897555056e9,1.8327588821180473e13,0.3318246934735249,0.002751368657349828
1260,450,0.10209990568416151,0.0006114152571888506,6.127459285134527e12,1.8936907795118645e10,1.4473038609883378e9,1.838433127415972e13,0.3318246934735249,0.002751368657349828
1261,450,0.10176484693847965,0.0004054422841514901,6.146418342705087e12,1.898121898782758e10,1.4495727319277654e9,1.844120653031299e13,0.3307357525500588,0.0018244902786817055
1262,450,0.10176484693847965,0.0004054422841514901,6.165421746313087e12,1.9025599850275257e10,1.4518434023686728e9,1.849821479580019e13,0.3307357525500588,0.0018244902786817055
1263,450,0.10144347571193446,0.00013516522741481766,6.184469565642112e12,1.9070050439223083e10,1.454115872501902e9,1.8555356281722496e13,0.329691296063787,0.0006082435233666795
1264,450,0.1019996576045249,0.00022525822808279494,6.203561870448758e12,1.911457080638492e10,1.4563901419681134e9,1.861263119270743e13,0.3314988872147059,0.0010136620263725771
1265,450,0.10131916456895258,0.00042782126114431006,6.222698730538299e12,1.9159161012470356e10,1.4586662113842163e9,1.86700397453596e13,0.3292872848490959,0.0019251956751493954
1266,450,0.10122508269237646,0.00046868748683501996,6.241880215797351e12,1.920382110749804e10,1.460944080210976e9,1.8727582142390105e13,0.32898151875022347,0.00210909369075759
1267,450,0.1023140062470457,0.0002563690667904225,6.261106396044378e12,1.924855114480414e10,1.463223748268734e9,1.8785258591143395e13,0.3325205203028985,0.001153660800556901
1268,450,0.10163453083949854,0.00026393955719892934,6.280377341400303e12,1.9293351187382484e10,1.4655052164181416e9,1.884306931158885e13,0.3303122252283703,0.001187728007395182
1269,450,0.09959105077021141,0.0003417599639719861,6.299693121785004e12,1.933822128902901e10,1.4677884845284138e9,1.8901014512030598e13,0.32367091500318707,0.0015379198378739373
1270,450,0.09960329815172386,0.0003321248821137601,6.31905380733346e12,1.9383161495501526e10,1.4700735516036446e9,1.8959094390175117e13,0.32371071899310255,0.0014945619695119206
1271,450,0.09959165385278568,0.0003403966124029597,6.338459468170013e12,1.9428171867352917e10,1.4723604182426894e9,1.9017309163444758e13,0.32367287502155345,0.0015317847558133186
1272,450,0.0995916745212524,0.00034260642364625357,6.357910174474042e12,1.9473252459435356e10,1.4746490844302182e9,1.907565904192133e13,0.3236729421940703,0.001541728906408141
1273,450,0.09959638378758999,0.00033811285532775215,6.377405996529909e12,1.9518403326711113e10,1.4769395501629775e9,1.9134144235946676e13,0.32368824730966744,0.0015215078489748846
1274,450,0.10043175456610166,0.0005676108613684068,6.396947004578385e12,1.9563624521893353e10,1.4792318151953712e9,1.9192764953151668e13,0.3264032023398304,0.0025542488761578306
1275,450,0.09941637570164683,0.0008988571223151332,6.416533268986929e12,1.9608916107133553e10,1.481525880296199e9,1.925152141374164e13,0.32310322103035216,0.004044857050418099
1276,450,0.09942200252458722,0.0008997648917361503,6.436164860244311e12,1.9654278129653835e10,1.483821744636181e9,1.9310413818280266e13,0.3231215082049085,0.004048942012812676
1277,450,0.09906449451290616,0.0006310304362481343,6.455841848777374e12,1.9699710648101265e10,1.4861194086082582e9,1.9369442382721656e13,0.32195960716694505,0.0028396369631166042
1278,450,0.09906332734030188,0.0006334260815839816,6.475564305071414e12,1.974521371546273e10,1.488418871994563e9,1.942860731568751e13,0.3219558138559811,0.0028504173671279175
1279,450,0.09906332734030188,0.0006334260815839816,6.495332299735414e12,1.979078738761946e10,1.490720134894395e9,1.948790882973235e13,0.3219558138559811,0.0028504173671279175
1280,450,0.09906332734030188,0.0006334260815839816,6.515145903399414e12,1.9836431719494823e10,1.4930231973024256e9,1.954734713634005e13,0.3219558138559811,0.0028504173671279175
1281,450,0.09906449451290616,0.0006310304362481343,6.535005186753374e12,1.9882146766002544e10,1.4953280592126465e9,1.9606922447141574e13,0.32195960716694505,0.0028396369631166042
1282,450,0.10026016911195737,0.0003613278125176974,6.554910220500995e12,1.992793257883966e10,1.4976347202775483e9,1.9666634969696348e13,0.3258455496138615,0.0016259751563296382
1283,450,0.10025099870279514,0.0003716869932866966,6.574861075509674e12,1.9973789219380108e10,1.4999431811783767e9,1.9726484924485277e13,0.3258157457840842,0.0016725914697901345
1284,450,0.09783889297093984,7.636362429742916e-5,6.594857822581027e12,2.001971674574321e10,1.5022534422529798e9,1.9786472527967094e13,0.31797640215555445,0.0003436363093384312
1285,450,0.09811707869664144,9.751577136383899e-6,6.614900532653535e12,2.0065715199156586e10,1.5045655020367262e9,1.9846597974179203e13,0.31888050576408467,4.3882097113727546e-5
1286,450,0.09811568457749326,0.0005267598804881708,6.63498927664214e12,2.011178464247467e10,1.5068793613707397e9,1.9906861486197117e13,0.3188759748768531,0.0023704194621967686
1287,450,0.09784341453500875,0.0005708898599383967,6.655124125595345e12,2.0157925130580685e10,1.509195020250251e9,1.996726327657461e13,0.31799109723877844,0.002569004369722785
1288,450,0.09685680012484305,0.00028284573060115867,6.675305150588384e12,2.020413671953479e10,1.5115124787934039e9,2.0027803559629457e13,0.3147846004057399,0.001272805787705214
1289,450,0.09707634051796864,0.00040111292965065313,6.695532422746839e12,2.025041945913432e10,1.5138317364500186e9,2.0088482541479805e13,0.31549810668339806,0.0018050081834279392
1290,450,0.09707660095391837,0.0004023685432236986,6.7158060132352705e12,2.0296773408040688e10,1.5161527936173344e9,2.014930044026502e13,0.31549895310023474,0.0018106584445066439
1291,450,0.09666795012981311,0.00015438014997926075,6.736125993297069e12,2.0343198621637447e10,1.5184756503425326e9,2.0210257469891016e13,0.3141708379218926,0.0006947106749066734
1292,450,0.09674451567086939,0.00019631912155573805,6.756492434240942e12,2.0389695152435192e10,1.5208003063669035e9,2.0271353840570434e13,0.3144196759303255,0.0008834360470008212
1293,450,0.09654224772218616,0.00012471793435073208,6.776905407431061e12,2.0436263057327328e10,1.5231267618991082e9,2.033258976854777e13,0.313762305097105,0.0005612307045782944
1294,450,0.09721778850850979,0.0011601017821338743,6.797364984178559e12,2.0482902388099644e10,1.525455016599044e9,2.039396546349195e13,0.3159578126526568,0.005220458019602435
1295,450,0.09721778850850979,0.0011601017821338743,6.817871236010559e12,2.0529613203776424e10,1.5277850709145224e9,2.0455481144791445e13,0.3159578126526568,0.005220458019602435
1296,450,0.09645950431466008,0.000416360940119054,6.838424234436187e12,2.0576395559439266e10,1.5301169248608937e9,2.0517137026784504e13,0.31349338902264523,0.001873624230535743
1297,450,0.09538295715905015,0.0007041201002824099,6.859024050979433e12,2.0623249508707737e10,1.5324505782860165e9,2.0578933322043207e13,0.309994610766913,0.0031685404512708445
1298,450,0.09707749955052512,0.00017237335820821306,6.87967075731728e12,2.0670175098358116e10,1.5347860303441224e9,2.064087023400641e13,0.31550187353920667,0.0007756801119369588
1299,450,0.09701092489476815,0.0002156982401351655,6.900364425094e12,2.071717239516074e10,1.5371232822785656e9,2.0702947993245156e13,0.3152855059079965,0.0009706420806082448
1300,450,0.09700745657308261,0.0003549700069203567,6.921105126055899e12,2.0764241449156097e10,1.5394623335780382e9,2.0765166807957145e13,0.3152742338625185,0.001597365031141605
1301,450,0.09700745657308261,0.0003549700069203567,6.941892931951899e12,2.0811382315347237e10,1.5418031842534106e9,2.082752689322889e13,0.3152742338625185,0.001597365031141605
1302,450,0.0954795728859507,0.0007608181683370502,6.962727914636654e12,2.0858595052616055e10,1.5441458347196958e9,2.089002846949331e13,0.3103086118793398,0.0034236817575167256
1303,450,0.09664315544597687,8.522181870505398e-5,6.983610146007704e12,2.0905879704660435e10,1.5464902838079135e9,2.0952671736878406e13,0.31409025519942485,0.0003834981841727429
1304,450,0.0966472351820566,8.710628652752145e-5,7.00453969802252e12,2.095323633646256e10,1.5488365325689893e9,2.1015456924380703e13,0.314103514341684,0.0003919782893738465
1305,450,0.0969112664404202,0.00036178798007571993,7.025516642679184e12,2.1000664999098907e10,1.551184580604519e9,2.1078384242416926e13,0.3149616159313656,0.0016280459103407397
1306,450,0.0969112664404202,0.00036178798007571993,7.046541052047184e12,2.104816574879272e10,1.5535344280556195e9,2.1141453908501137e13,0.3149616159313656,0.0016280459103407397
1307,450,0.09519320337832289,0.0009313762505753342,7.067612998252709e12,2.1095738644197716e10,1.5558860753116884e9,2.1204666143603965e13,0.3093779109795494,0.004191193127589004
1308,450,0.09486197474593519,0.0010225354958376327,7.088732553402086e12,2.1143383731910915e10,1.5582395215121436e9,2.1268021152617855e13,0.3083014179242894,0.004601409731269347
1309,450,0.09400506011053647,0.0003475064869037749,7.109899789828109e12,2.119110107180255e10,1.5605947671823363e9,2.133151915839348e13,0.30551644535924355,0.0015637791910669873
1310,450,0.09400505854390903,0.0003471324656511906,7.131114779692107e12,2.1238890715035133e10,1.5629518119231575e9,2.1395160372369336e13,0.30551644026770436,0.0015620960954303579
1311,450,0.09450264817861644,0.00013147611839887518,7.152377595357007e12,2.128675271736444e10,1.565310655832904e9,2.1458945012232582e13,0.3071336065805034,0.0005916425327949382
1312,450,0.09350490646963708,0.0005126232971396757,7.173688309230546e12,2.1334687138773922e10,1.5676712994426694e9,2.1522873301590043e13,0.3038909460263205,0.002306804837128541
1313,450,0.09348399857527682,0.000543199579035987,7.195046993771427e12,2.1382694027624302e10,1.5700337420769823e9,2.158694544843392e13,0.3038229953696497,0.0024443981056619414
1314,450,0.09495040401235014,0.0002533122324997958,7.21645372146576e12,2.1430773437357193e10,1.5723979835889323e9,2.1651161667836613e13,0.30858881304013797,0.001139905046249081
1315,450,0.09495040401235014,0.0002533122324997958,7.23790856484976e12,2.147892543046716e10,1.574764024771124e9,2.171552218736156e13,0.30858881304013797,0.001139905046249081
1316,450,0.09358255485781827,0.0005885409179143742,7.259411596552185e12,2.1527150061483383e10,1.5771318655886202e9,2.178002722387483e13,0.3041433032879094,0.002648434130614684
1317,450,0.0932900555023576,0.00042849874357738047,7.280962889191223e12,2.1575447378786274e10,1.579501505372592e9,2.184467698608797e13,0.30319268038266217,0.0019282443460982121
1318,450,0.09335844932512889,0.0001316247612750152,7.302562515562349e12,2.1623817439020256e10,1.5818729443079185e9,2.1909471694004914e13,0.3034149603066689,0.0005923114257375683
1319,450,0.09344029389238412,0.00020666316059416313,7.324210548347246e12,2.1672260297847862e10,1.58424618247879e9,2.1974411566629543e13,0.3036809551502484,0.0009299842226737341
1320,450,0.09344029389238412,0.00020666316059416313,7.345907060427246e12,2.1720776010280693e10,1.5866212199043295e9,2.203949682210022e13,0.3036809551502484,0.0009299842226737341
1321,450,0.0930038455808076,0.00017974493192281834,7.36765212466467e12,2.1769364631995735e10,1.588998056671617e9,2.210472767970392e13,0.3022624981376247,0.0008088521936526825
1322,450,0.09405457358898431,0.000622618655159812,7.389445813989932e12,2.181802621272157e10,1.5913766922504108e9,2.2170104350740668e13,0.305677364164199,0.0028017839482191538
1323,450,0.0934966834830473,6.594897898969695e-5,7.411288201425777e12,2.1866760815307514e10,1.5937571274771097e9,2.223562706459076e13,0.3038642213199037,0.0002967704054536363
1324,450,0.09312750600205277,0.00013084225605137405,7.433179360007754e12,2.191556848977094e10,1.5961393618480434e9,2.230129603328059e13,0.3026643945066715,0.0005887901522311832
1325,450,0.09285166626012631,0.0002470518657402436,7.4551193627937705e12,2.1964449291106976e10,1.5985233953835258e9,2.236711147584556e13,0.3017679153454105,0.0011117333958310961
1326,450,0.09218645445638296,8.583727291260702e-5,7.477108282959987e12,2.2013403275300316e10,1.6009092282049859e9,2.2433073612780473e13,0.29960597698324465,0.0003862677281067316
1327,450,0.09195335392690351,0.0001826562460516533,7.499146193761434e12,2.2062430494945953e10,1.603296860082825e9,2.2499182660069117e13,0.2988484002624364,0.0008219531072324398
1328,450,0.0918118803386031,0.00011747593074384888,7.52123316839651e12,2.211153100565192e10,1.605686291100517e9,2.2565438838104477e13,0.2983886111004601,0.00052864168834732
1329,450,0.09148341212804229,0.00044926691522532823,7.543369280205461e12,2.2160704862846855e10,1.608077521321162e9,2.263184236711253e13,0.29732108941613744,0.002021701118513977
1330,450,0.09109781596141564,0.0006725355732796305,7.565554602566333e12,2.2209952120908367e10,1.6104705507021604e9,2.269839346605777e13,0.29606790187460086,0.0030264100797583373
1331,450,0.0919167683215669,0.000310848808110452,7.587789208923902e12,2.2259272831315125e10,1.61286537890642e9,2.2765092350064418e13,0.2987294970450924,0.001398819636497034
1332,450,0.09191656931893274,0.0003108163686312934,7.610073172739569e12,2.2308667053951805e10,1.615262006452524e9,2.283193924602787e13,0.2987288502865314,0.0013986736588408202
1333,450,0.09187333448660759,0.0004980882497533119,7.63240656756256e12,2.235813484152354e10,1.6176604331275942e9,2.289893437109574e13,0.29858833708147464,0.0022413971238899036
1334,450,0.09137316928058357,0.00028556807192450795,7.654789466981198e12,2.2407676249798283e10,1.6200606590353234e9,2.2966077946815605e13,0.29696280016189663,0.0012850563236602858
1335,450,0.09137316928058357,0.00028556807192450795,7.677221944629198e12,2.24572913309826e10,1.622462683909372e9,2.3033370189991793e13,0.29696280016189663,0.0012850563236602858
1336,450,0.09182512794514502,2.64423337700756e-5,7.699704074202754e12,2.2506980139883743e10,1.6248665077549036e9,2.3100811321171633e13,0.2984316658217213,0.0001189905019653402
1337,450,0.09081432251959676,0.0003281728076665047,7.72223592950051e12,2.255674273611507e10,1.627272131066343e9,2.316840156766519e13,0.29514654818868946,0.0014767776344992711
1338,450,0.09069490868076495,0.00030382464412540694,7.744817584300403e12,2.2606579168278957e10,1.6296795532146034e9,2.3236141141803414e13,0.29475845321248606,0.0013672108985643312
1339,450,0.09069450501610231,0.00040749847189595206,7.767449112475442e12,2.26564894930301e10,1.6320887743925924e9,2.330403026716853e13,0.2947571413023325,0.0018337431235317843
1340,450,0.09069450501610231,0.00040749847189595206,7.790130587939442e12,2.2706473765334896e10,1.6344997946228209e9,2.337206916518959e13,0.2947571413023325,0.0018337431235317843
1341,450,0.09061246376190152,2.3884950347784033e-5,7.812862084666552e12,2.275653204006092e10,1.6369126139176793e9,2.34402580573181e13,0.2944905072261799,0.00010748227656502815
1342,450,0.09061246376190152,2.3884950347784033e-5,7.835643676698552e12,2.2806664371429375e10,1.639327232221747e9,2.3508597164259457e13,0.2944905072261799,0.00010748227656502815
1343,450,0.09069450501610231,0.00040749847189595206,7.858475438115442e12,2.2856870814083057e10,1.6417436495249603e9,2.3577086707484336e13,0.2947571413023325,0.0018337431235317843
1344,450,0.08941167487791998,0.0004928910106413616,7.881357443036005e12,2.2907151426366158e10,1.6441618661958523e9,2.3645726913788246e13,0.29058794335323995,0.002218009547886127
1345,450,0.0894045954539247,0.0005012547950981336,7.904289765688098e12,2.2957506256160324e10,1.646581881536757e9,2.371451799553908e13,0.2905649352252553,0.0022556465779416013
1346,450,0.0894045954539247,0.0005012547950981336,7.927272480304098e12,2.300793536133253e10,1.6490036958670511e9,2.378346017918966e13,0.2905649352252553,0.0022556465779416013
1347,450,0.08946465856014937,0.0003934627720585948,7.950305661181222e12,2.3058438796370663e10,1.6514273091632845e9,2.3852553686653535e13,0.29076014032048547,0.0017705824742636767
1348,450,0.08968697625426506,1.8100110398664446e-5,7.97338938269071e12,2.3109016615627934e10,1.6538527213881676e9,2.3921798739800418e13,0.2914826728263614,8.145049679399001e-5
1349,450,0.08946481648662827,0.0003957891255261109,7.996523719213479e12,2.3159668875255196e10,1.656279932685419e9,2.399119556321422e13,0.29076065358154185,0.001781051064867499
1350,450,0.08995472430364193,6.459990017574496e-5,8.0197087452757295e12,2.3210395626914402e10,1.6587089427494366e9,2.4060744375295957e13,0.2923528539868363,0.00029069955079085233
1351,450,0.08993971683167956,0.0005915695713838431,8.042944535321232e12,2.3261196928299625e10,1.6611397518788073e9,2.4130445403157027e13,0.2923040797029586,0.002662063071227294
1352,450,0.08913196121997496,0.00012784776638525598,8.066231164023636e12,2.33120728347617e10,1.6635723601456473e9,2.4200298870639723e13,0.28967887396491865,0.0005753149487336519
1353,450,0.08894379351818395,0.00031940782356683275,8.0895687059076e12,2.336302339725424e10,1.6660067671651344e9,2.427030499580169e13,0.2890673289340978,0.0014373352060507473
1354,450,0.08897788308665622,0.00018533569891443648,8.112957235725058e12,2.3414048671388817e10,1.6684429730338898e9,2.434046400320065e13,0.2891781200316327,0.0008340106451149642
1355,450,0.08894399855079135,0.00031960349833518514,8.136396828163944e12,2.3465148712473118e10,1.6708809778132522e9,2.4410776117253094e13,0.2890679952900719,0.001438215742508333
1356,450,0.08839439775970244,0.0002305223084380914,8.159887558057834e12,2.351632357621762e10,1.6733207816084988e9,2.4481241563017082e13,0.2872817927190329,0.0010373503879714113
1357,450,0.08829509984305584,0.00029368623013708087,8.183429500283042e12,2.3567573314728317e10,1.6757623841592305e9,2.4551860560674938e13,0.28695907448993146,0.001321588035616864
1358,450,0.08897153758316384,0.000949409992244342,8.207022729679073e12,2.361889798172112e10,1.6782057853656454e9,2.4622633332912746e13,0.2891574971452825,0.004272344965099539
1359,450,0.08893543522579922,0.0010910153661321236,8.230667321217386e12,2.367029763555377e10,1.680650985607125e9,2.469356010902339e13,0.28904016448384745,0.004909569147594556
1360,450,0.08943971423240549,0.0010257110534044322,8.254363349951925e12,2.3721772327574104e10,1.6830979845495439e9,2.476464110859615e13,0.29067907125531783,0.004615699740319945
1361,450,0.08893619628289492,0.0010908985508005543,8.278110890906664e12,2.377332211627392e10,1.685546782574866e9,2.483587656150083e13,0.2890426379194085,0.0049090434786024945
1362,450,0.08943971423240549,0.0010257110534044322,8.301910019231925e12,2.3824947051031532e10,1.6879973791561613e9,2.4907266684893293e13,0.29067907125531783,0.004615699740319945
1363,450,0.0880537875808099,0.00018323205644040115,8.325760810094186e12,2.3876647193799618e10,1.6904497750307417e9,2.4978811713818527e13,0.28617480963763214,0.0008245442539818052
1364,450,0.0875719236479454,0.0005408607116904844,8.349663338700187e12,2.392842259190479e10,1.6929039694520876e9,2.5050511862911383e13,0.2846087518558226,0.0024338732026071798
1365,450,0.08728346558769501,0.00026857001889324383,8.373617680400644e12,2.398027330172262e10,1.6953599626050029e9,2.512236735962298e13,0.2836712631600088,0.0012085650850195973
1366,450,0.08728346558769501,0.00026857001889324383,8.397623910456644e12,2.4032199377511486e10,1.6978177544485362e9,2.5194378428725887e13,0.2836712631600088,0.0012085650850195973
1367,450,0.08758568814388609,0.0004977015905544419,8.421682104259472e12,2.4084200873736763e10,1.7002773449672163e9,2.526654529537393e13,0.2846534864676298,0.0022396571574949883
1368,450,0.08685535435267558,0.0006907697035880012,8.445792337328039e12,2.4136277848261703e10,1.702738734486307e9,2.5338868189612812e13,0.28227990164619565,0.0031084636661460052
1369,450,0.08682900991316134,0.0006550924974931477,8.469954685147972e12,2.4188430351203846e10,1.7052019225578983e9,2.541134733080115e13,0.2821942822177743,0.0029479162387191647
1370,450,0.08682900991316134,0.0006550924974931477,8.494169223243972e12,2.424065843874573e10,1.7076669093377554e9,2.5483982947039668e13,0.2821942822177743,0.0029479162387191647
1371,450,0.08776688810650024,0.00034754473015417614,8.5184360272762e12,2.4292962163063908e10,1.7101336945858548e9,2.555677526084805e13,0.28524238634612575,0.0015639512856937927
1372,450,0.08760998494353042,0.0002601255399921343,8.542755172796962e12,2.434534158375548e10,1.7126022787980344e9,2.5629724505574676e13,0.2847324510664739,0.0011705649299646043
1373,450,0.08760925952589738,0.0002603859559443014,8.567126735651743e12,2.4397796752121e10,1.7150726616469586e9,2.570283090275152e13,0.28473009345916644,0.0011717368017493562
1374,450,0.08693440170103427,0.00044872427556357083,8.59155079158988e12,2.4450327724718304e10,1.7175448433285437e9,2.5776094681670914e13,0.28253680552836136,0.002019259240036069
1375,450,0.08565795086818148,0.0006874522652543897,8.61602741639605e12,2.4502934555779133e10,1.720018823807708e9,2.5849516068513727e13,0.2783883403215898,0.0030935351936447536
1376,450,0.08532928286557073,0.00013356780679528769,8.64055668599731e12,2.4555617295889767e10,1.7224946026924906e9,2.5923095284358633e13,0.2773201693131049,0.0006010551305787946
1377,450,0.08595545959135464,0.0008993435734735544,8.665138676302782e12,2.460837599945134e10,1.7249721799555979e9,2.5996832555921734e13,0.27935524367190256,0.004047046080630994
1378,450,0.08619986911126692,0.0007917428919156268,8.689773463338206e12,2.4661210724256863e10,1.7274515559305995e9,2.607072811485652e13,0.2801495746116175,0.0035628430136203206
1379,450,0.08543978220767767,0.0009009337090380555,8.714461123132014e12,2.4714121526267227e10,1.72993273074891e9,2.61447821904275e13,0.27767929217495246,0.00405420169067125
1380,450,0.08556866142672959,0.00026967823027468363,8.739201731767504e12,2.4767108455188972e10,1.732415703936963e9,2.621899500316491e13,0.2780981496368712,0.0012135520362360763
1381,450,0.08550263044726009,0.00023037971082649766,8.763995365424584e12,2.4820171568103344e10,1.734900475737035e9,2.6293366784207797e13,0.2778835489535953,0.0010367086987192395
1382,450,0.0845346159235982,0.00040046790897710523,8.788842100316521e12,2.487331092117389e10,1.7373870463129983e9,2.6367897763586645e13,0.27473750175169415,0.0018021055903969735
1383,450,0.08634148481916262,0.000674953130235576,8.813742012688822e12,2.492652655964314e10,1.7398754147449856e9,2.6442588155932883e13,0.28060982566227854,0.0030372890860600917
1384,450,0.08554142192839324,0.0009315933846068851,8.838695178870654e12,2.4979818551326515e10,1.742365582348022e9,2.651743820822185e13,0.278009621267278,0.004192170230730983
1385,450,0.0848155774734371,0.0006815562871225205,8.863701675275855e12,2.503318694390348e10,1.744857548450114e9,2.6592448138833016e13,0.2756506267886706,0.003067003292051342
1386,450,0.08434912119885563,0.00037991377183896254,8.88876157825259e12,2.508663179127553e10,1.747351312985476e9,2.666761817529876e13,0.2741346438962808,0.0017096119732753314
1387,450,0.08454065099563832,0.0009712414339676065,8.913874964331658e12,2.5140153146810986e10,1.7498468758356824e9,2.674294854442124e13,0.2747571157358245,0.004370586452854229
1388,450,0.08453315555012651,0.0010024754326814205,8.939041910062816e12,2.519375106702282e10,1.752344237209481e9,2.681843947770912e13,0.27473275553791116,0.0045111394470663925
1389,450,0.08453380689045095,0.0009784131093984391,8.964262492016094e12,2.5247425605736046e10,1.7548433970368426e9,2.689409120301785e13,0.2747348723939656,0.004402858992292976
1390,450,0.08453315555012651,0.0010024754326814205,8.989536786830816e12,2.530117681731221e10,1.7573443553036869e9,2.6969903949119816e13,0.27473275553791116,0.0045111394470663925
1391,450,0.08452836009430875,0.0009847852318768252,9.014864871238885e12,2.5355004756096493e10,1.7598471119971008e9,2.704587794489003e13,0.27471717030650344,0.004431533543445713
1392,450,0.08372118522530125,0.000484284936166692,9.040246821939854e12,2.5408909478402485e10,1.762351667300718e9,2.712201342228173e13,0.2720938519822291,0.002179282212750114
1393,450,0.08371336420670027,0.0004744391131847603,9.06568271580673e12,2.5462891034561295e10,1.7648580207991765e9,2.719831060469678e13,0.27206843367177586,0.0021349760093314213
1394,450,0.08481765444535938,0.0004347508920261589,9.091172629648408e12,2.551694947811609e10,1.7673661724064097e9,2.7274769720428305e13,0.275657376947418,0.001956379014117715
1395,450,0.08432430031825788,0.001036651839967817,9.11671664039126e12,2.557108487008018e10,1.7698761227600048e9,2.7351391008612598e13,0.2740539760343381,0.004664933279855177
1396,450,0.08432430031825788,0.001036651839967817,9.14231482503926e12,2.562529725958893e10,1.772387871348116e9,2.7428174691453535e13,0.2740539760343381,0.004664933279855177
1397,450,0.08432430031825788,0.001036651839967817,9.16796726059126e12,2.567958670214281e10,1.7749014182689075e9,2.7505121000523258e13,0.2740539760343381,0.004664933279855177
1398,450,0.08321931367926552,0.0012190724622357769,9.19367402413847e12,2.5733953254748863e10,1.777416763770929e9,2.7582230169697363e13,0.27046276945761294,0.005485826080060996
1399,450,0.08292423410100194,0.00011922278370286133,9.219435192879463e12,2.578839696698409e10,1.7799339073915765e9,2.7659502422257492e13,0.26950376082825633,0.000536502526662876
1400,450,0.08292423410100194,0.00011922278370286133,9.245250843871463e12,2.584291789433228e10,1.782452849215118e9,2.773693799034053e13,0.26950376082825633,0.000536502526662876
1401,450,0.08292423410100194,0.00011922278370286133,9.271121054423463e12,2.5897516091803623e10,1.7849735893073964e9,2.7814537105381742e13,0.26950376082825633,0.000536502526662876
1402,450,0.08242373198042781,0.00018979950054669517,9.297045901788756e12,2.595219161487296e10,1.7874961277715132e9,2.7892299999760312e13,0.2678771289363904,0.0008540977524601283
1403,450,0.08274234100354444,0.0009797487687388268,9.323025463377621e12,2.6006944514534912e10,1.7900204642691836e9,2.7970226899435996e13,0.2689126082615194,0.004408869459324721
1404,450,0.0824237391182842,0.0001900677749739066,9.349059816628768e12,2.6061774848640892e10,1.792546599152438e9,2.8048318040481645e13,0.26787715213442365,0.0008553049873825797
1405,450,0.08186370662961152,0.0006599761096058969,9.375149038908117e12,2.6116682670380604e10,1.7950745322853029e9,2.812657365250502e13,0.26605704654623746,0.002969892493226536
1406,450,0.08196818441595591,0.0006877992453805358,9.401293207795938e12,2.617166803180018e10,1.7976042634492416e9,2.8204993963467277e13,0.2663965993518567,0.003095096604212411
1407,450,0.08321939088698616,0.0008330269880485464,9.42749240086165e12,2.6226730985899292e10,1.80013579250694e9,2.8283579202926777e13,0.270463020382705,0.0037486214462184586
1408,450,0.0823883338323253,0.0007235446407696106,9.453746695655277e12,2.6281871594824013e10,1.8026691202170475e9,2.8362329613954605e13,0.2677620849550572,0.0032559508834632475
1409,450,0.0829798813459677,0.00022642651339113283,9.48005616993299e12,2.6337089904147896e10,1.805204245724056e9,2.8441245415587215e13,0.26968461437439506,0.0010189193102600976
1410,450,0.0829798813459677,0.00022642651339113283,9.50642090138899e12,2.6392385972996212e10,1.8077411694862404e9,2.8520326846804473e13,0.26968461437439506,0.0010189193102600976
1411,450,0.08227889059518412,6.393823626731337e-5,9.532840967824988e12,2.644775985582678e10,1.810279891516137e9,2.859957413992886e13,0.2674063944343484,0.00028772206320291016
1412,450,0.08227888842950797,6.507749136689528e-5,9.559316447056986e12,2.6503211603353603e10,1.8128204114606903e9,2.8678987522035617e13,0.2674063873959009,0.00029284871115102876
1413,450,0.0823250844905838,0.00024767202731027416,9.585847417006555e12,2.655874127134727e10,1.8153627294584804e9,2.8758567227663457e13,0.2675565245943974,0.0011145241228962338
1414,450,0.08227888842950797,6.507749136689528e-5,9.612433955592986e12,2.6614348914302235e10,1.81790684552591e9,2.8838313489717035e13,0.2674063873959009,0.00029284871115102876
1415,450,0.08161657585539557,0.0002002306049445027,9.639076140869373e12,2.667003458763824e10,1.8204527597672694e9,2.8918226542534004e13,0.2652538715300356,0.0009010377222502621
1416,450,0.0814437714098171,0.00019797092960647774,9.665774050810271e12,2.6725798342782513e10,1.8230004719034503e9,2.8998306614926316e13,0.2646922570819056,0.0008908691832291498
1417,450,0.08182139110482085,0.0002998704260340584,9.692527763614176e12,2.6781640233713837e10,1.8255499819018414e9,2.907855393941416e13,0.2659195210906678,0.0013494169171532628
1418,450,0.08123949111054382,7.65635274573388e-5,9.719337357362238e12,2.6837560318238937e10,1.8281012901014035e9,2.9158968754446207e13,0.2640283461092674,0.0003445358735580246
1419,450,0.08123948908923581,7.668243583298522e-5,9.746202910322234e12,2.689355864669719e10,1.830654396118666e9,2.9239551287594477e13,0.26402833954001637,0.00034507096124843345
1420,450,0.08111710326417766,0.00019612654809439932,9.7731245007559e12,2.6949635274906044e10,1.8332093001011295e9,2.9320301774656195e13,0.2636305856085774,0.0008825694664247969
1421,450,0.08108267377987255,0.00020421006390880514,9.800102206969875e12,2.7005790256444073e10,1.8357660019810934e9,2.940122044832864e13,0.2635186897845858,0.0009189452875896231
1422,450,0.0803083125636962,0.0008506807220248717,9.827136107382184e12,2.706202364738506e10,1.8383245019272964e9,2.9482307545066656e13,0.26100201583201266,0.0038280632491119225
1423,450,0.07980141602225,0.0004911816355633244,9.854226280409453e12,2.7118335499387596e10,1.8408847996989522e9,2.956356329508362e13,0.2593546020723125,0.00221031736003496
1424,450,0.07979870232375574,0.000491822380612887,9.881372804540875e12,2.717472586592498e10,1.8434468952108603e9,2.9644987931381184e13,0.2593457825522062,0.0022132007127579913
1425,450,0.07980140567021288,0.0004919797656196049,9.908575758329434e12,2.7231194802259575e10,1.8460107885627108e9,2.9726581689743676e13,0.2593545684281918,0.002213908945288222
1426,450,0.08007810407225063,3.61993698716421e-5,9.93583522034888e12,2.7287742361793392e10,1.8485764796747663e9,2.9808344803422137e13,0.26025383823481457,0.00016289716442238945
1427,450,0.08019143355321856,2.1280189899108848e-6,9.963151269275943e12,2.734436859960386e10,1.8511439686246216e9,2.9890277508239836e13,0.2606221590479603,9.576085454598982e-6
1428,450,0.07962753908991704,5.165915607641125e-5,9.990523983797176e12,2.7401073570962044e10,1.8537132555130255e9,2.9972380040517484e13,0.2587895020422304,0.00023246620234385063
1429,450,0.07962753908991704,5.165915607641125e-5,1.0017953442677176e13,2.7457857326893307e10,1.8562843400334013e9,3.0054652630468395e13,0.2587895020422304,0.00023246620234385063
1430,450,0.07962739462389196,5.116039253570681e-5,1.0045439724732932e13,2.751471992276336e10,1.8588572222958422e9,3.01370955148518e13,0.25878903252764884,0.00023022176641068065
1431,450,0.07962753908991704,5.165915607641125e-5,1.0072982908821176e13,2.7571661412568653e10,1.8614319022799752e9,3.0219708928590555e13,0.2587895020422304,0.00023246620234385063
1432,450,0.07964019410232923,0.00024192014078479318,1.01005830738823e13,2.762868185026691e10,1.864008379962139e9,3.030249310668288e13,0.25883063083256996,0.0010886406335315693
1433,450,0.07883459294575733,2.9216160477602005e-5,1.0128240298851744e13,2.768578129183309e10,1.8665866555133052e9,3.0385448287326066e13,0.25621242707371134,0.00013147272214920902
1434,450,0.07876728799113429,0.0007282385663589224,1.0155954662776158e13,2.774295978748905e10,1.8691667285508757e9,3.0468574700331035e13,0.25599368597118644,0.003277073548615151
1435,450,0.07883220155910062,0.000660567912420093,1.0183726244782033e13,2.7800217392673187e10,1.8717485992023084e9,3.055187258334503e13,0.256204655067077,0.0029725556058904186
1436,450,0.07883202426562834,0.0006582445308032925,1.0211555123965746e13,2.7857554161791996e10,1.874332267486011e9,3.063534217273626e13,0.2562040788632921,0.002962100388614816
1437,450,0.07914737126041846,0.00012629262233873183,1.0239441379531309e13,2.791497014788364e10,1.8769177332978573e9,3.0718983702961516e13,0.25722895659635997,0.0005683168005242933
1438,450,0.07914737126041846,0.00012629262233873183,1.0267385090699309e13,2.7972465406373997e10,1.8795049967541058e9,3.0802797412205844e13,0.25722895659635997,0.0005683168005242933
1439,450,0.0791481838624952,0.00013154660106113355,1.0295386336788674e13,2.803003999043416e10,1.8820940577643104e9,3.088678353544002e13,0.25723159755310937,0.000591959704775101
1440,450,0.07914783666078129,0.0002516182640732983,1.032344519714791e13,2.808769395397853e10,1.884684916306946e9,3.09709423089193e13,0.2572304691475392,0.0011322821883298423
1441,450,0.07914783613538848,0.0002509931761443613,1.0351561751171912e13,2.8145427350905926e10,1.8872775723605711e9,3.105527396904578e13,0.25723046744001254,0.0011294692926496258
1442,450,0.07775088130329089,0.0005488343405973001,1.0379736078317805e13,2.8203240238440315e10,1.889872026217779e9,3.1139778757311133e13,0.25269036423569535,0.0024697545326878506
1443,450,0.0777223184839694,0.0005621307512932298,1.0407968258141533e13,2.8261132663864834e10,1.8924682772331023e9,3.1224456900570316e13,0.25259753507290056,0.002529588380819534
1444,450,0.07775391566992892,0.0005488442925765202,1.0436258370170926e13,2.831910468417172e10,1.8950663256795108e9,3.1309308640328816e13,0.252700225927269,0.002469799316594341
1445,450,0.07775391566992892,0.0005488442925765202,1.0464606494050926e13,2.837715635343787e10,1.8976661715548415e9,3.1394334213866473e13,0.252700225927269,0.002469799316594341
1446,450,0.07740002116198091,0.00036465784060821585,1.0493012709462143e13,2.8435287726280476e10,1.9002678149101474e9,3.1479533859448996e13,0.251550068776438,0.0016409602827369713
1447,450,0.07758692165952621,0.0008088007107124873,1.0521477096103668e13,2.8493498854402874e10,1.902871255515539e9,3.1564907811199285e13,0.2521574953934602,0.0036396031982061927
1448,450,0.07758682018721964,0.0008078731668154026,1.0549999733783502e13,2.85517897933821e10,1.9054764935205169e9,3.1650456309118016e13,0.25215716560846385,0.0036354292506693116
1449,450,0.07790958633075047,0.0003280159872676015,1.0578580702306436e13,2.8610160595826637e10,1.9080835287877588e9,3.173617958900085e13,0.25320615557493903,0.0014760719427042068
1450,450,0.07791309384097816,0.00044143029148988223,1.060722008162402e13,2.866861131704886e10,1.9106923614291883e9,3.1822077890739957e13,0.25321755498317905,0.0019864363117044702
1451,450,0.07750540165284239,0.0004352660657003592,1.0635917951599836e13,2.8727142011081688e10,1.9133029914476132e9,3.190815145263112e13,0.25189255537173777,0.001958697295651616
1452,450,0.07799152669368092,0.0005366881425621081,1.0664674392300041e13,2.8785752728599453e10,1.9159154185248475e9,3.1994400507962547e13,0.25347246175446303,0.0024150966415294865
1453,450,0.07799152804304596,0.0005364884555774663,1.0693489483756043e13,2.8844443526671253e10,1.9185296429486876e9,3.2080825299824195e13,0.2534724661398994,0.0024141980500985982
1454,450,0.07799152804304596,0.0005364884555774663,1.0722363306068043e13,2.8903214457902843e10,1.9211456645852485e9,3.2167426064786055e13,0.2534724661398994,0.0024141980500985982
1455,450,0.07799152277992617,0.0005366070983912551,1.0751295939396035e13,2.8962065576049778e10,1.923763483410455e9,3.2254203041291098e13,0.2534724490347601,0.002414731942760648
1456,450,0.07799152669368092,0.0005366881425621081,1.0780287463964041e13,2.9020996934856575e10,1.9263830994000602e9,3.234115646791716e13,0.25347246175446303,0.0024150966415294865
1457,450,0.0779120608199329,0.0005729524505160436,1.0809337960037762e13,2.9080008588246883e10,1.9290045125472388e9,3.2428286583684207e13,0.2532141976647819,0.002578286027322196
1458,450,0.077991522136381,0.0005366438362683448,1.0838447507924033e13,2.913910058937418e10,1.9316277227746418e9,3.2515593626632113e13,0.2534724469432382,0.0024148972632075513
1459,450,0.077991522136381,0.0005366438362683448,1.0867616188012033e13,2.919827299251989e10,1.9342527301102705e9,3.2603077836624105e13,0.2534724469432382,0.0024148972632075513
1460,450,0.07669461971927687,0.00022692902697510342,1.0896844080735281e13,2.925752585429356e10,1.9368795348032827e9,3.269073945719479e13,0.24925751408764982,0.0010211806213879654
1461,450,0.07652681007654376,4.535335644712283e-6,1.0926131266572043e13,2.9316859222588135e10,1.9395081362827718e9,3.277857871895647e13,0.24871213274876722,2.0409010401205275e-5
1462,450,0.07652681007654376,4.535335644712283e-6,1.0955477826044043e13,2.937627315338317e10,1.9421385347400377e9,3.2866595864835168e13,0.24871213274876722,2.0409010401205275e-5
1463,450,0.07764924682244354,0.00022837661251722398,1.09848838397392e13,2.94357676980686e10,1.9447707299367464e9,3.2954791131006695e13,0.2523600521729415,0.001027694756327508
1464,450,0.0751438183512049,0.00038868033477309604,1.1014349388338559e13,2.949534292156671e10,1.947404722900429e9,3.3043164774140297e13,0.24421740964141592,0.0017490615064789322
1465,450,0.07603163292236531,0.0004518787586958972,1.1043874552478732e13,2.955499886094034e10,1.9500405120559099e9,3.313171700922402e13,0.24710280699768727,0.0020334544141315373
1466,450,0.07625396963370121,0.00012432040811234123,1.107345941299909e13,2.9614735579370346e10,1.952678098270708e9,3.322044809057966e13,0.24782540130952893,0.0005594418365055356
1467,450,0.07562471321154157,0.0009834323329900357,1.1103104050572203e13,2.9674553130904453e10,1.9553174815499141e9,3.3309358259162094e13,0.2457803179375101,0.004425445498455161
1468,450,0.07532257047988034,0.00029688503355558527,1.1132808546200945e13,2.9734451566436367e10,1.9579586616311054e9,3.3398447751061637e13,0.2447983540596111,0.0013359826510001337
1469,450,0.07490551645713502,0.00010793676860228889,1.1162572980744254e13,2.9794430940549625e10,1.9606016385640917e9,3.3487716808276984e13,0.2434429284856888,0.0004857154587103
1470,450,0.07532257047988034,0.00029688503355558527,1.1192397435080945e13,2.985449130463531e10,1.9632464121215487e9,3.3577165668187656e13,0.2447983540596111,0.0013359826510001337
1471,450,0.07490554715511119,0.00010691268438693061,1.1222281990368305e13,2.991463271616536e10,1.9658929826410413e9,3.3666794577299406e13,0.24344302825411138,0.00048110707974118776
1472,450,0.07559448584531418,0.00021237639863627873,1.125222672754867e13,2.997485522416795e10,1.9685413496720963e9,3.375660376977899e13,0.2456820789972711,0.0009556937938632543
1473,450,0.07559900170615218,0.00021986594463949252,1.128223172782829e13,3.0035158886383564e10,1.971191513577682e9,3.384659349292466e13,0.24569675554499457,0.0009893967508777164
1474,450,0.07448432297117646,0.0005937457802474194,1.1312297072350795e13,3.0095543757360706e10,1.9738434744216459e9,3.3936763989488625e13,0.2420740496563235,0.0026718560111133874
1475,450,0.07448432297117646,0.0005937457802474194,1.1342422842398795e13,3.0156009885422287e10,1.976497231696682e9,3.4027115492862586e13,0.2420740496563235,0.0026718560111133874
1476,450,0.07447970949292892,0.000591828557706727,1.1372609119239004e13,3.021655732669225e10,1.9791527856153164e9,3.4117648248485645e13,0.242059055852019,0.0026632285096802716
1477,450,0.07504288634300949,0.0005266114867057518,1.1402855984183457e13,3.0277186133341442e10,1.9818101360264306e9,3.420836249597375e13,0.24388938061478083,0.0023697516901758833
1478,450,0.0742726157942179,0.0003627447587503652,1.1433163518665637e13,3.0337896363294926e10,1.9844692833123305e9,3.429925848377481e13,0.2413860013312082,0.0016323514143766434
1479,450,0.0742726157942179,0.0003627447587503652,1.1463531804089637e13,3.0398688065126053e10,1.987130226988929e9,3.4390336446376812e13,0.2413860013312082,0.0016323514143766434
1480,450,0.07479888089925665,0.00040975912983412955,1.149396092198737e13,3.0459561292873047e10,1.9897929670813282e9,3.448159662665134e13,0.24309636292258413,0.001843916084253583
1481,450,0.0747987030596592,0.0004027252546722742,1.152445095387509e13,3.0520516102445652e10,1.992457503788099e9,3.4573039270551562e13,0.24309578494389242,0.001812263646025234
1482,450,0.07456981713487315,0.0008407365367269317,1.1555001981389996e13,3.0581552546583797e10,1.9951238370116262e9,3.466466461930242e13,0.24235190568833775,0.0037833144152711927
1483,450,0.07490517488968013,0.00023175893707110245,1.1585614086223512e13,3.064267067689996e10,1.9977919665652435e9,3.475647291257349e13,0.2434418183914604,0.001042915216819961
1484,450,0.07480043345257115,0.00011878640125298824,1.1616287350006586e13,3.0703870549125713e10,2.0004618926223433e9,3.484846439657603e13,0.24310140872085623,0.0005345388056384471
1485,450,0.07491337954924973,0.00036887119700632954,1.1647021854557066e13,3.0765152215135292e10,2.003133615014749e9,3.4940639311675477e13,0.24346848353506162,0.0016599203865284829
1486,450,0.07491338091688371,0.00036925387367019863,1.1677817681709066e13,3.0826515729103775e10,2.0058071337864506e9,3.5032997901943047e13,0.24346848797987206,0.0016616424315158938
1487,450,0.074913305352311,0.0003690763442136813,1.1708674913316941e13,3.0887961144144726e10,2.0084824488821478e9,3.5125540410023234e13,0.24346824239501075,0.0016608435489615658
1488,450,0.0738905818182278,5.714398916434934e-5,1.1739593631299984e13,3.094948851602032e10,2.0111595604925802e9,3.5218267082759914e13,0.24014439090924036,0.000257147951239572
1489,450,0.07367339775497425,0.0001797635217689053,1.1770573917668484e13,3.1011097893802097e10,2.0138384681916773e9,3.531117815688909e13,0.23943854270366632,0.0008089358479600739
1490,450,0.07360054692317737,5.613998437170992e-5,1.1801615854465352e13,3.1072789332388325e10,2.0165191720933945e9,3.540427387823528e13,0.23920177750032645,0.0002526299296726946
1491,450,0.07313390510053268,0.0003130402525825764,1.183271952370744e13,3.113456288634933e10,2.0192016722797942e9,3.549755449236532e13,0.2376851915767312,0.0014086811366215938
1492,450,0.07331024764008207,4.60885084775431e-6,1.1863885007614207e13,3.1196418606614147e10,2.0218859685027554e9,3.5591020239280336e13,0.23825830483026672,2.0739828814894394e-5
1493,450,0.07289957224723848,0.00025662833084014034,1.1895112388351002e13,3.1258356549317074e10,2.024572060988638e9,3.568467136722428e13,0.23692360980352506,0.0011548274887806316
1494,450,0.07383058744604218,0.00011665144524071122,1.1926401748134463e13,3.1320376763298878e10,2.0272599493001242e9,3.577850811341912e13,0.2399494091996371,0.0005249315035832005
1495,450,0.07383058744604218,0.00011665144524071122,1.1957753169310463e13,3.1382479307089592e10,2.029949633885811e9,3.587253073003709e13,0.2399494091996371,0.0005249315035832005
1496,450,0.07383058744604218,0.00011665144524071122,1.1989166734214463e13,3.14446642318002e10,2.0326411145169816e9,3.596673945809128e13,0.2399494091996371,0.0005249315035832005
1497,450,0.07383053832698086,0.00011557595450891752,1.202064252525438e13,3.1506931590681614e10,2.0353343911616817e9,3.606113454201875e13,0.2399492495626878,0.0005200917952901289
1498,450,0.07383058121137837,0.00011556024922507483,1.2052180624886453e13,3.1569281436970932e10,2.0380294637877026e9,3.615571622640047e13,0.2399493889369797,0.0005200211215128368
1499,450,0.0738305722471759,0.00011535702597240734,1.2083781115638438e13,3.163171382389255e10,2.0407263323626933e9,3.625048475593971e13,0.2399493598033217,0.000519106616875833
1500,450,0.07383063381120492,0.0001156768105148976,1.2115444080070541e13,3.1694228804656757e10,2.0434249968540328e9,3.634544037549891e13,0.23994955988641598,0.0005205456473170392
1501,450,0.07265887587774969,3.277678767219178e-5,1.214716960082387e13,3.175682643518256e10,2.0461254574770377e9,3.644058333424982e13,0.23614134660268649,0.000147495544524863
1502,450,0.07265934342342026,3.075447963099589e-5,1.2178957760512664e13,3.181950676321061e10,2.0488277137023954e9,3.653591386899575e13,0.23614286612611585,0.00013839515833948148
1503,450,0.07209742104981842,0.0004356134367071718,1.2210808641920672e13,3.1882269845920048e10,2.0515317658611982e9,3.6631432231134695e13,0.23431661841190987,0.001960260465182273
1504,450,0.07224770514421197,0.0005406948879310564,1.2242722327790717e13,3.194511573354517e10,2.0542376136556847e9,3.672713866160627e13,0.2348050417186889,0.0024331269956897536
1505,450,0.07232340380818447,5.571627707479592e-5,1.2274698901007984e13,3.2008044481039955e10,2.0569452572189932e9,3.6823033408705695e13,0.23505106237659953,0.00025072324683658167
1506,450,0.07232340380818447,5.571627707479592e-5,1.2306738444407984e13,3.2071056141521854e10,2.05965469651217e9,3.691911671815441e13,0.23505106237659953,0.00025072324683658167
1507,450,0.07167484787620365,0.00010835535365216753,1.2338841040957805e13,3.213415076942394e10,2.0623659316224482e9,3.701538883779417e13,0.23294325559766188,0.0004875990914347539
1508,450,0.07173781847610378,0.0001645967811852423,1.2371006773608387e13,3.219732841473054e10,2.0650789622326279e9,3.7111850008809945e13,0.23314791004733726,0.0007406855153335903
1509,450,0.07152476884864736,0.0002616751159074792,1.2403235725463416e13,3.22605891327872e10,2.0677937885131476e9,3.720850048074338e13,0.23245549875810392,0.0011775380215836564
1510,450,0.0715232797129281,0.00013311151650042307,1.243552797961309e13,3.2323932975555557e10,2.0705104103292553e9,3.730534049812396e13,0.23245065906701634,0.0005990018242519039
1511,450,0.07152339378097278,0.0001349729798788111,1.2467883619157283e13,3.238735999656969e10,2.0732288276883082e9,3.7402370308119266e13,0.2324510297881615,0.0006073784094546499
1512,450,0.0722791123631597,0.0002049226863732592,1.2500302727332854e13,3.2450870247142048e10,2.0759490403986797e9,3.749959015452533e13,0.23490711518026902,0.0009221520886796663
1513,450,0.07209879545062539,0.00019266538624219693,1.2532785387403586e13,3.2514463784188965e10,2.0786710487769713e9,3.759700029002396e13,0.23432108521453252,0.0008669942380898862
1514,450,0.07193716417743912,0.0002950050817037538,1.256533168267372e13,3.25781406585296e10,2.0813948525882852e9,3.769460095800482e13,0.23379578357667713,0.001327522867666892
1515,450,0.07082457182234832,0.00026185010971399234,1.2597941696517309e13,3.2641900925379955e10,2.084120451997552e9,3.779239240883223e13,0.23017985842263203,0.0011783254937129655
1516,450,0.07082445763909595,0.0002672897017648168,1.2630615512341105e13,3.27057446330149e10,2.0868478465426686e9,3.789037488225369e13,0.23017948732706184,0.0012028036579416757
1517,450,0.07087431817546871,0.0003637120211301501,1.2663353213585348e13,3.2769671836831146e10,2.0895770364062545e9,3.798854862927031e13,0.23034153407027333,0.0016367040950856756
1518,450,0.07087431817546871,0.0003637120211301501,1.2696154883833348e13,3.2833682590014294e10,2.0923080215731401e9,3.808691389751626e13,0.23034153407027333,0.0016367040950856756
1519,450,0.07106300864901609,0.00023234346616519616,1.2729020606665318e13,3.2897776944963837e10,2.0950408019577868e9,3.818547093361576e13,0.2309547781093023,0.0010455455977433827
1520,450,0.07106286977535164,0.00023226167893880377,1.2761950465641084e13,3.296195495546289e10,2.097775377599368e9,3.828421998658223e13,0.23095432676989286,0.001045177555224617
1521,450,0.07103703322015086,0.00022133490887055011,1.2794944544485334e13,3.302621667405436e10,2.1005117484278574e9,3.838316130354388e13,0.23087035796549027,0.0009960070899174755
1522,450,0.07103703322015086,0.00022133490887055011,1.2828002926917334e13,3.309056215351761e10,2.1032499143951275e9,3.8482295132214266e13,0.23087035796549027,0.0009960070899174755
1523,450,0.07103693609410111,0.0002446147022268472,1.2861125696733127e13,3.3154991446793865e10,2.1059898754687536e9,3.858162172069487e13,0.2308700423058286,0.0011007661600208123
1524,450,0.07103703557550765,0.00022263533690124009,1.2894312937765336e13,3.3219504606750168e10,2.1087316316109912e9,3.868114131714687e13,0.23087036562039986,0.0010018590160555804
1525,450,0.07103703322015086,0.00022133490887055011,1.2927564733917334e13,3.3284101686238655e10,2.1114751827834857e9,3.878085416984918e13,0.23087035796549027,0.0009960070899174755
1526,450,0.07106286977535164,0.00023226167893880377,1.2960881169121084e13,3.334878273803656e10,2.1142205289425354e9,3.888076052714684e13,0.23095432676989286,0.001045177555224617
1527,450,0.07048545486957195,0.00023081121379982857,1.2994262327374758e13,3.3413547816402103e10,2.116967670178276e9,3.8980860639851484e13,0.22907772832610881,0.0010386504620992286
1528,450,0.07048545379759481,0.00023134792684050866,1.3027708292758754e13,3.347839697144655e10,2.1197166062102993e9,3.908115475240621e13,0.22907772484218314,0.001041065670782289
1529,450,0.0701813381573574,0.00034431666086933457,1.3061219149387111e13,3.354333025796737e10,2.1224673371788635e9,3.918164311677549e13,0.22808934901141156,0.0015494249739120055
1530,450,0.07018121967331578,0.000344363337168752,1.309479498136291e13,3.360834772736137e10,2.125219862922046e9,3.928232597981491e13,0.2280889639382763,0.001549635017259384
1531,450,0.06983033181909196,0.00025403819607168476,1.3128435872912355e13,3.3673449433872227e10,2.1279741835328913e9,3.9383203592935836e13,0.22694857841204885,0.0011431718823225814
1532,450,0.06983033181909196,0.00025403819607168476,1.3162141908320355e13,3.373863542865336e10,2.1307302988287582e9,3.948427620284953e13,0.22694857841204885,0.0011431718823225814
1533,450,0.06966224917277804,3.5356663619018954e-6,1.3195913171883662e13,3.3803905765609188e10,2.1334882088753488e9,3.9585544060789125e13,0.22640230981152862,1.591049862855853e-5
1534,450,0.06966224917277804,3.5356663619018954e-6,1.3229749747979662e13,3.3869260496690155e10,2.1362479135635521e9,3.968700741504663e13,0.22640230981152862,1.591049862855853e-5
1535,450,0.07003810726607462,0.0002824771191891692,1.3263651721024494e13,3.3934699674120678e10,2.1390094128106768e9,3.9788666514515555e13,0.22762384861474252,0.0012711470363512614
1536,450,0.06996840925934748,0.00028906607466876926,1.3297619175522342e13,3.4000223352444965e10,2.1417727067429507e9,3.989052161186745e13,0.22739733009287932,0.0013007973360094616
1537,450,0.06983056616155434,0.00028774298289490946,1.3331652195912684e13,3.4065831583471664e10,2.1445377952425113e9,3.99925729557424e13,0.2269493400250516,0.0012948434230270925
1538,450,0.0682896015384129,0.00024377596213586306,1.3365750866875486e13,3.4131524422840088e10,2.1473046785340934e9,4.0094820800792914e13,0.22194120499984193,0.0010969918296113838
1539,450,0.07003810726607462,0.0002824771191891692,1.3399915272968494e13,3.4197301912649303e10,2.1500733556389875e9,4.0197265380636336e13,0.22762384861474252,0.0012711470363512614
1540,450,0.06948417783386007,0.00030042897709615837,1.343414549895741e13,3.426316411808978e10,2.1528438276338367e9,4.029990696533607e13,0.22582357796004524,0.0013519303969327127
1541,450,0.06948417783386007,0.00030042897709615837,1.346844162949341e13,3.432911108531897e10,2.155616093903804e9,4.0402745795239836e13,0.22582357796004524,0.0013519303969327127
1542,450,0.06948417783386007,0.00030042897709615837,1.350280374940541e13,3.4395142868176476e10,2.1583901545181313e9,4.0505782122855875e13,0.22582357796004524,0.0013519303969327127
1543,450,0.06940526345873498,0.0005993570552187098,1.3537231943494572e13,3.446125951940233e10,2.161166009447925e9,4.060901619919478e13,0.22556710624088866,0.0026971067484841942
1544,450,0.0690031313680013,9.216045480959268e-5,1.3571726296726008e13,3.452746109211659e10,2.1639436587061605e9,4.071244827591978e13,0.22426017694600425,0.00041472204664316705
1545,450,0.06881269505366856,0.00018220049433718293,1.360628689402693e13,3.459374763762425e10,2.166723102134739e9,4.081607860206317e13,0.22364125892442283,0.0008199022245173232
1546,450,0.06854044198056486,0.00018542608619936214,1.3640913820341123e13,3.466011920911252e10,2.1695043397520843e9,4.0919907429835266e13,0.2227564364368358,0.0008344173878971296
1547,450,0.06802797489850133,0.00043969584248304853,1.367560716079107e13,3.472657585942902e10,2.1722873715441136e9,4.1023935010940484e13,0.22109091842012935,0.0019786312911737186
1548,450,0.06869006315828274,0.0003405326938007488,1.371036700042661e13,3.479311763790989e10,2.1750721971911106e9,4.11281615917939e13,0.22324270526441892,0.0015323971221033695
1549,450,0.06869137753859714,0.00034016561792340956,1.3745193424444838e13,3.485974460111438e10,2.177858817008852e9,4.123258743033532e13,0.2232469770004407,0.001530745280655343
1550,450,0.06716060264963059,0.00036244443439281985,1.3780086518039201e13,3.492645680342546e10,2.1806472311236215e9,4.133721278127589e13,0.2182719586112994,0.0016309999547676893
1551,450,0.06716009685631705,0.00036494510755025623,1.3815046366478336e13,3.4993254290468e10,2.1834374388899264e9,4.144203788553801e13,0.2182703147830304,0.001642252983976153
1552,450,0.0671601152700278,0.0003648554658910426,1.3850073055070367e13,3.506013711805788e10,2.1862294405629983e9,4.154706300040881e13,0.21827037462759036,0.0016418495965096918
1553,450,0.0666652577605137,6.656195188012629e-5,1.3885166669166682e13,3.51271053396842e10,2.1890232361944427e9,4.1652288379650375e13,0.21666208772166953,0.0002995287834605683
1554,450,0.06666468514984022,6.624602254860779e-5,1.3920327294221709e13,3.5194159005552475e10,2.191818825545495e9,4.175771427190231e13,0.21666022673698074,0.00029810710146873504
1555,450,0.06803025865700632,0.00010492715932135989,1.3955555015699646e13,3.526129816609169e10,2.194616208401119e9,4.186334092635343e13,0.22109834063527053,0.0004721722169461195
1556,450,0.06803010801984219,0.00010408601508841726,1.3990849919091393e13,3.532852287969079e10,2.1974153852470574e9,4.196916860506865e13,0.22109785106448712,0.00046838706789787765
1557,450,0.06716094722162097,0.00021322989999221742,1.4026212089984117e13,3.539583319759107e10,2.2002163559406743e9,4.2075197558838484e13,0.21827307847026817,0.0009595345499649783
1558,450,0.06723543693657852,0.000930739119456056,1.4061641614027408e13,3.546322916806042e10,2.203019120075464e9,4.218142803384469e13,0.21851517004388019,0.004188326037552252
1559,450,0.06716162492649144,0.0002592638781899678,1.4097138576881184e13,3.553071084586899e10,2.2058236778368893e9,4.2287860286855164e13,0.2182752810110972,0.0011666874518548552
1560,450,0.0677600546804854,0.0006783911908409129,1.41327030642874e13,3.55982782814113e10,2.2086300289955983e9,4.239449456776225e13,0.22022017771157756,0.003052760358784108
1561,450,0.06764444502474679,0.00023245971391387676,1.4168335162060762e13,3.566593153007053e10,2.2114381737904243e9,4.250133113458503e13,0.21984444633042705,0.0010460687126124454
1562,450,0.06698250908553073,0.0004660864255706318,1.4204034955976525e13,3.5733670643682976e10,2.21424811212965e9,4.2608370239914625e13,0.21769315452797489,0.002097388915067843
1563,450,0.06690180663504233,0.00036713681972623915,1.4239802531983826e13,3.580149567198643e10,2.217059843752624e9,4.271561213301964e13,0.21743087156388757,0.0016521156887680762
1564,450,0.06643286050750138,0.00014429463247498373,1.4275637975971975e13,3.586940666932694e10,2.219873368797317e9,4.282305707081415e13,0.2159067966493795,0.0006493258461374268
1565,450,0.06661798027289478,0.00025319363521703053,1.4311541373982174e13,3.593740368559391e10,2.222688687013108e9,4.2930705303128195e13,0.21650843588690805,0.0011393713584766374
1566,450,0.06708369134867098,6.696346099488437e-5,1.4347512812045123e13,3.600548677377833e10,2.225505798424888e9,4.303855708498294e13,0.2180219968831807,0.0003013355744769797
1567,450,0.06645005895510153,0.0001285106166055603,1.4383552376241197e13,3.607365598908011e10,2.228324703248819e9,4.3146612675109305e13,0.21596269160408,0.0005782977747250214
1568,450,0.06659400353987621,0.00010279864045514842,1.4419660152733664e13,3.614191137948759e10,2.2311454010741997e9,4.3254872320786266e13,0.2164305115045977,0.00046259388204816787
1569,450,0.06642139386074064,0.000109605910455772,1.4455836227768535e13,3.62102529995286e10,2.2339678920619955e9,4.336333627991974e13,0.21586953004740708,0.000493226597050974
1570,450,0.06666359192683662,5.377137827744809e-6,1.4492080687523871e13,3.627868089968747e10,2.2367921760219235e9,4.347200480419532e13,0.216656673762219,2.419712022485164e-5
1571,450,0.0672409314530257,0.0005468977237512739,1.4528393618326918e13,3.634719513220056e10,2.239618252915842e9,4.35808781481723e13,0.21853302722233353,0.0024610397568807325
1572,450,0.06723979564239002,0.0005470921371760653,1.456477510657299e13,3.641579575117314e10,2.242446122875243e9,4.368995656956505e13,0.21852933583776757,0.002461914617292294
1573,450,0.06724070255411915,0.0005481429094176462,1.4601225238654523e13,3.6484482807349945e10,2.245275785734683e9,4.379924032088755e13,0.21853228330088725,0.0024666430923794076
1574,450,0.06724078462201119,0.0005482203789853313,1.4637744101014664e13,3.655325635275879e10,2.2481072414437184e9,4.390872965687734e13,0.21853255002153638,0.0024669917054339907
1575,450,0.06753732970365393,0.00040952765934462927,1.4674331780198527e13,3.662211643873874e10,2.2509404898942146e9,4.401842483126738e13,0.2194963215368753,0.0018428744670508316
1576,450,0.06724078462201119,0.0005482203789853313,1.4710988362758664e13,3.6691063119259315e10,2.253775531204588e9,4.412832610223608e13,0.21853255002153638,0.0024669917054339907
1577,450,0.06726360789445351,0.0005643982360108348,1.4747713935317336e13,3.676009644424793e10,2.2566123651483397e9,4.423843372157841e13,0.21860672565697392,0.0025397920620487567
1578,450,0.065321553142743,0.0005778642466461254,1.4784508584562926e13,3.682921647070658e10,2.25945099211101e9,4.4348747952662016e13,0.21229504771391475,0.002600389109907564
1579,450,0.06532178909092058,0.0005722733626402826,1.4821372397195352e13,3.6898423241930466e10,2.262291411291779e9,4.445926903689415e13,0.2122958145454919,0.0025752301318812715
1580,450,0.06540374044740499,8.693153324284848e-5,1.4858305459991838e13,3.696771681394446e10,2.265133622996844e9,4.4569997236388984e13,0.21256215645406623,0.00039119189959281814
1581,450,0.06489341015301076,0.0006086134293352234,1.4895307859763174e13,3.703709724008246e10,2.267977627292096e9,4.468093280908864e13,0.21090358299728496,0.0027387604320085056
1582,450,0.06486567456722739,0.0006173454341812116,1.4932379683411992e13,3.71065645698974e10,2.2708234239300857e9,4.4792076006934234e13,0.210813442343489,0.0027780544538154525
1583,450,0.06540004689404635,0.0005956067510332623,1.4969521017896225e13,3.717611885505733e10,2.27367101283971e9,4.490342708543739e13,0.21255015240565064,0.00268023037964968
1584,450,0.06540005164048868,0.0005960109153690663,1.500673195014423e13,3.724576014977808e10,2.276520394172831e9,4.501498630448202e13,0.2125501678315882,0.002682049119160798
1585,450,0.0654001246832066,0.0005960966590328352,1.5044012567216354e13,3.731548850470735e10,2.279371567774818e9,4.512675391824348e13,0.21255040522042146,0.0026824349656477584
1586,450,0.06540005652758181,0.0005970455075746191,1.5081362956192232e13,3.7385303971636314e10,2.282224533591132e9,4.523873018293897e13,0.21255018371464088,0.0026867047840857857
1587,450,0.06547471238624421,0.00066997609653216,1.511878320421473e13,3.7455206602169846e10,2.285079291552018e9,4.535091535462722e13,0.21279281525529367,0.0030148924343947198
1588,450,0.06513736898432321,0.00031953025949595505,1.5156273398458826e13,3.752519644913742e10,2.287935841698483e9,4.546330969153572e13,0.21169644919905042,0.0014378861677317978
1589,450,0.06502660124072449,0.00030887361265894905,1.5193833626190604e13,3.759527356285399e10,2.2907941838481565e9,4.5575913447916055e13,0.21133645403235457,0.0013899312569652707
1590,450,0.06513736898432321,0.00031953025949595505,1.5231463974690826e13,3.766543799505074e10,2.2936543179490514e9,4.568872688051692e13,0.21169644919905042,0.0014378861677317978
1591,450,0.06488083941444614,0.0005895465387757487,1.5269164531309898e13,3.773568979870049e10,2.2965162440539308e9,4.580175024824685e13,0.21086272809694995,0.002652959424490869
1592,450,0.0648923201856094,0.0006845482733934353,1.5306935383432943e13,3.780602902409474e10,2.299379961989962e9,4.591498380582137e13,0.21090004060323056,0.003080467230270459
1593,450,0.06488083941444614,0.0005895465387757487,1.5344776618517898e13,3.787645572352242e10,2.302245471756026e9,4.602842781134353e13,0.21086272809694995,0.002652959424490869
1594,450,0.0649421692848216,0.0006768190980980054,1.538268832405371e13,3.794696994839462e10,2.3051127732733073e9,4.6142082521660305e13,0.2110620501756702,0.0030456859414410243
1595,450,0.06499987025049217,0.0009667831368634303,1.5420670587589943e13,3.801757175048547e10,2.3079818664977026e9,4.625594819435835e13,0.21124957831409955,0.004350524115885436
1596,450,0.06433069401924027,8.451695848890869e-5,1.545872349676001e13,3.808826118300139e10,2.310852751521071e9,4.6370025089494695e13,0.20907475556253088,0.0003803263132000891
1597,450,0.06421500133658936,0.00046656896744999327,1.5496847139210496e13,3.8159038294663605e10,2.3137254280254655e9,4.648431345997874e13,0.20869875434391544,0.0020995603535249696
1598,450,0.06424191337820473,0.0004727985631809428,1.5535041602600232e13,3.8229903137948456e10,2.3165998960405293e9,4.659881356505963e13,0.20878621847916537,0.0021275935343142427
1599,450,0.06421834505721793,0.00031499576896679973,1.5573306974728639e13,3.830085576480108e10,2.3194761555429068e9,4.6713525663182586e13,0.20870962143595828,0.0014174809603505988
1600,450,0.06412352127162216,0.000255682868465816,1.561164334343954e13,3.837189622676896e10,2.3223542064757304e9,4.6828450012304875e13,0.208401444132772,0.001150572908096172
1601,450,0.06421741136424924,0.000132079320175702,1.5650050796495365e13,3.84430245747772e10,2.325234048732405e9,4.6943586869652516e13,0.20870658693381006,0.000594356940790659
1602,450,0.06412352127162216,0.000255682868465816,1.568852942190354e13,3.851424086110574e10,2.3281156823222885e9,4.705893649463289e13,0.208401444132772,0.001150572908096172
1603,450,0.06412352127162216,0.000255682868465816,1.572707930756754e13,3.858554513659119e10,2.3309991071344333e9,4.7174499144598625e13,0.208401444132772,0.001150572908096172
1604,450,0.06412351081644152,0.00025650300498419876,1.576570054151952e13,3.865693745285967e10,2.333884323125651e9,4.729027507827393e13,0.20840141015343494,0.0011542635224288944
1605,450,0.06355192159280906,0.0009527383406981449,1.580439321180023e13,3.8728417862532135e10,2.336771330334022e9,4.740626455621416e13,0.20654374517662946,0.004287322533141652
1606,450,0.06421728501918486,0.0003638157218686287,1.5843157406582707e13,3.879998641312869e10,2.339660128384933e9,4.752246783067519e13,0.2087061763123508,0.0016371707484088291
1607,450,0.0634368430912488,0.00023482237779197957,1.5881993214055773e13,3.887164316176831e10,2.3425507176934443e9,4.7638885169867945e13,0.20616974004655864,0.0010567007000639081
1608,450,0.06311742449206208,0.00046057899850615244,1.5920900722327803e13,3.89433881556643e10,2.34544309784951e9,4.775551682601267e13,0.20513162959920175,0.002072605493277686
1609,450,0.06253352525629202,0.0005485766404177762,1.5959880019765945e13,3.9015221447704384e10,2.348337268926872e9,4.78723630606075e13,0.20323395708294906,0.002468594881879993
1610,450,0.06294527511192882,0.0005764680065567518,1.5998931194666457e13,3.90871430864983e10,2.3512332306350307e9,4.798942412838156e13,0.20457214411376867,0.002594106029505383
1611,450,0.06294768382265503,0.0005750675530980849,1.603805433543056e13,3.9159153126316826e10,2.3541309831661367e9,4.81067002934906e13,0.20457997242362885,0.002587803988941382
1612,450,0.06294527511192882,0.0005764680065567518,1.6077249530402457e13,3.923125161754858e10,2.3570305263837285e9,4.822419181395852e13,0.20457214411376867,0.002594106029505383
1613,450,0.06272688567323945,6.33053158470883e-5,1.6116516868136129e13,3.9303438611883316e10,2.3599318602656817e9,4.834189894995121e13,0.2038623784380282,0.0002848739213118974
1614,450,0.06310129379357277,0.00037075413419302566,1.6155856437140648e13,3.9375714158778946e10,2.3628349845951266e9,4.8459821958196375e13,0.2050792048291115,0.0016683936038686155
1615,450,0.06343707523960465,5.600383319510991e-5,1.619526832601637e13,3.944807831078627e10,2.365739899428545e9,4.8577961100646305e13,0.2061704945287151,0.0002520172493779946
1616,450,0.06256805652471079,0.0005355331888863163,1.6234752623320764e13,3.9520531121569725e10,2.368646604909094e9,4.8696316641345e13,0.20334618370531005,0.0024098993499884237
1617,450,0.06269994549901817,0.0005830267730645988,1.6274309417800992e13,3.9593072637542786e10,2.3715551005758677e9,4.8814888832364836e13,0.20377482287180904,0.0026236204787906947
1618,450,0.06324160295134362,0.00044365414690616944,1.6313938798195115e13,3.9665702911090706e10,2.3744653864711156e9,4.893367793586165e13,0.20553520959186677,0.0019964436610777625
1619,450,0.06270674972287535,0.00015624233943492338,1.6353640853253785e13,3.973842199650828e10,2.377377462798851e9,4.905268421735259e13,0.2037969365993449,0.0007030905274571552
1620,450,0.06270674910006235,0.00015600849130614552,1.6393415671813785e13,3.981122994139808e10,2.3802913291986847e9,4.9171907931390516e13,0.20379693457520265,0.0007020382108776548
1621,450,0.06184984630857479,0.0002083184147463322,1.6433263342755248e13,3.9884126799794914e10,2.383206985857507e9,4.929134934334818e13,0.20101200050286808,0.0009374328663584949
1622,450,0.06184984630857479,0.0002083184147463322,1.6473183955051248e13,3.9957112619076324e10,2.3861244324009933e9,4.941100870767099e13,0.20101200050286808,0.0009374328663584949
1623,450,0.06184984630857479,0.0002083184147463322,1.6513177597667248e13,4.00301874520757e10,2.389043668916616e9,4.9530886288064086e13,0.20101200050286808,0.0009374328663584949
1624,450,0.06184984630857479,0.0002083184147463322,1.6553244359643248e13,4.0103351349778114e10,2.391964695337454e9,4.965098234529826e13,0.20101200050286808,0.0009374328663584949
1625,450,0.06335453539391427,0.00018742363206916587,1.6593384330099846e13,4.017660435991243e10,2.3948875113241196e9,4.97712971348537e13,0.20590224003022137,0.0008434063443112464
1626,450,0.061817272409232765,8.543868847517126e-5,1.6633597598099934e13,4.024994654318765e10,2.397812117631456e9,4.989183093405734e13,0.20090613533000648,0.00038447409813827067
1627,450,0.061818047968513964,8.984692902890717e-5,1.667388425290125e13,4.032337794067865e10,2.4007385133627706e9,5.0012583987596164e13,0.20090865589767037,0.00040431118063008226
1628,450,0.061970303215140604,8.622909781063568e-5,1.6714244383752447e13,4.039689860626129e10,2.403666698701036e9,5.013355656165641e13,0.20140348544920697,0.00038803094014786053
1629,450,0.061970937409452656,8.53774033953618e-5,1.6754678079897527e13,4.047050859145059e10,2.4065966736317687e9,5.025474891870978e13,0.20140554658072113,0.0003841983152791281
1630,450,0.0619705645318088,3.557645969888339e-5,1.6795185430720916e13,4.054420794677329e10,2.409528438059055e9,5.037616131964613e13,0.2014043347283786,0.00016009406864497526
1631,450,0.06197061790280421,8.45914238353381e-5,1.6835766525600982e13,4.061799672304963e10,2.412461991913106e9,5.049779402605386e13,0.20140450818411368,0.00038066140725902145
1632,450,0.06197060919399404,8.707251569465554e-5,1.6876421453992969e13,4.069187497108123e10,2.4153973351244097e9,5.0619647299617586e13,0.20140447988048063,0.0003918263206259499
1633,450,0.061762469987782155,0.00028586170556976266,1.6917150305382348e13,4.076584274208722e10,2.418334467659413e9,5.074172140289281e13,0.200728027460292,0.0012863776750639318
1634,450,0.0617116698672073,0.00025865297357372636,1.6957953169311918e13,4.0839900086044754e10,2.421273389383633e9,5.0864016596507836e13,0.20056292706842374,0.0011639383810817686
1635,450,0.061711671474546884,0.0002580044388285673,1.699883013541592e13,4.091404705390851e10,2.4242141002444887e9,5.0986533142834516e13,0.20056293229227737,0.0011610199747285528
1636,450,0.060895486085182304,2.020519581275379e-5,1.7039781293330293e13,4.0988283698223755e10,2.4271566003250937e9,5.1109271307110055e13,0.19791032977684248,9.092338115739205e-5
1637,450,0.060876937235949405,5.057482073244869e-5,1.7080806732754691e13,4.1062610066251366e10,2.4301008892669153e9,5.123223134586891e13,0.19785004601683556,0.00022758669329601912
1638,450,0.060876937235949405,5.057482073244869e-5,1.7121906543410691e13,4.113702621030119e10,2.433046967136671e9,5.135541352427416e13,0.19785004601683556,0.00022758669329601912
1639,450,0.06089361176074494,2.221224382378817e-5,1.7163080815079102e13,4.121153218101148e10,2.4359948338624167e9,5.1478818104836805e13,0.19790423822242106,9.995509720704676e-5
1640,450,0.060876937235949405,5.057482073244869e-5,1.7204329637730691e13,4.1286128029097755e10,2.43894448938026e9,5.160244535021074e13,0.19785004601683556,0.00022758669329601912
1641,450,0.060895552805428466,1.9925768310002923e-5,1.7245653101114406e13,4.136081380500164e10,2.441895933605186e9,5.1726295523015625e13,0.1979105466176425,8.966595739501315e-5
1642,450,0.06064183647613931,0.0003802686182208855,1.7287051295305676e13,4.143558955993016e10,2.444849166516618e9,5.185036888703212e13,0.19708596854745278,0.0017112087819939848
1643,450,0.060641833088822615,0.0003802624551217425,1.732852431025767e13,4.1510455343318985e10,2.4478041879508114e9,5.197466570339329e13,0.1970859575386735,0.0017111810480478413
1644,450,0.060998034743244306,0.0002116254367680976,1.7370072236016787e13,4.158541120546253e10,2.4507609978152356e9,5.209918623478048e13,0.198243612915544,0.0009523144654564392
1645,450,0.060997340764156395,0.00021164725014931947,1.7411695162719605e13,4.166045719835065e10,2.453719596159083e9,5.222393074683879e13,0.1982413574835083,0.0009524126256719376
1646,450,0.060997340764156395,0.00021164725014931947,1.7453393180487605e13,4.173559337169511e10,2.4566799828454623e9,5.234889950160301e13,0.1982413574835083,0.0009524126256719376
1647,450,0.06078274995973024,0.00022978605492968152,1.7495166379530066e13,4.1810819776391235e10,2.459642157836944e9,5.247409276321292e13,0.19754393736912326,0.0010340372471835668
1648,450,0.060997341391343315,0.00021271679532697957,1.7537014850135604e13,4.1886136461490814e10,2.462606120944838e9,5.259951079282644e13,0.19824135952186578,0.0009572255789714081
1649,450,0.05989291060744484,0.0003042344025937938,1.7578938682573832e13,4.196154348107127e10,2.465571872398734e9,5.272515386029213e13,0.19465195947419572,0.0013690548116720722
1650,450,0.05989291060744484,0.0003042344025937938,1.7620937967221832e13,4.203704088039632e10,2.4685394116995487e9,5.285102222069689e13,0.19465195947419572,0.0013690548116720722
1651,450,0.05989291060744484,0.0003042344025937938,1.7663012794477832e13,4.2112628712128914e10,2.4715087389630365e9,5.297711614178037e13,0.19465195947419572,0.0013690548116720722
1652,450,0.05993847605989756,0.0002349720607963384,1.7705163254795625e13,4.218830702648974e10,2.47447985410448e9,5.310343588731244e13,0.19480004719466706,0.0010573742735835228
1653,450,0.05993847605989756,0.0002349720607963384,1.7747389438699625e13,4.226407587395752e10,2.4774527570615244e9,5.322998172162984e13,0.19480004719466706,0.0010573742735835228
1654,450,0.059893072138496775,0.00028503925609879403,1.778969143675015e13,4.2339935304797165e10,2.480427447756334e9,5.335675390887471e13,0.19465248445011452,0.0012826766524445731
1655,450,0.06010881464186944,0.00015379897157709235,1.783206933950201e13,4.241588536860793e10,2.4834039260583973e9,5.348375271227041e13,0.19535364758607568,0.0006920953720969156
1656,450,0.06010881464186944,0.00015379897157709235,1.787452323768601e13,4.249192611660032e10,2.48638219197055e9,5.361097839779086e13,0.19535364758607568,0.0006920953720969156
1657,450,0.059902787543276735,0.00019519879162574816,1.7917053222014867e13,4.256805759894439e10,2.489362245412404e9,5.373843122987157e13,0.19468405951564938,0.0008783945623158667
1658,450,0.0601347516753685,0.0001301690461171616,1.795965938315423e13,4.264427986445131e10,2.4923440861932497e9,5.386611147089299e13,0.19543794294494762,0.0005857607075272272
1659,450,0.059803702725952396,0.0003518037617262172,1.800234181200568e13,4.272059296535764e10,2.4953277144054446e9,5.39940193890051e13,0.19436203385934528,0.0015831169277679773
1660,450,0.05962507592611351,7.231162192460462e-5,1.8045100599381695e13,4.279699695027872e10,2.4983131298475304e9,5.412215524651237e13,0.19378149675986892,0.0003254022986607208
1661,450,0.05962507592611351,7.231162192460462e-5,1.8087935836213695e13,4.2873491869239784e10,2.5013003324317756e9,5.425051930818788e13,0.19378149675986892,0.0003254022986607208
1662,450,0.0598037063761923,0.00035143176571969525,1.8130847613453684e13,4.295007777229987e10,2.5042893220771646e9,5.437911183904343e13,0.19436204572262497,0.0015814429457386286
1663,450,0.05962507592611351,7.231162192460462e-5,1.8173836022101695e13,4.302675471062427e10,2.5072800987976737e9,5.4507933106125414e13,0.19378149675986892,0.0003254022986607208
1664,450,0.05969970339708524,0.00010413161869381323,1.8216901153236867e13,4.310352273293235e10,2.5102726624031963e9,5.463698337244401e13,0.19402403604052704,0.00046859228412215954
1665,450,0.05962507499195325,7.218173324296933e-5,1.826004309794969e13,4.318038189005267e10,2.513267012882057e9,5.476626290478494e13,0.19378149372384806,0.000324817799593362
1666,450,0.05969970339708524,0.00010413161869381323,1.8303261947412867e13,4.325733223131359e10,2.5162631501000056e9,5.489577196750057e13,0.19402403604052704,0.00046859228412215954
1667,450,0.059675832696745576,0.00010459859597862931,1.8346557792820184e13,4.333437380716428e10,2.5192610740168896e9,5.502551082703027e13,0.1939464562644231,0.0004706936819038319
1668,450,0.05962507592611351,7.231162192460462e-5,1.8389930725453695e13,4.34115066673569e10,2.522260784536955e9,5.515547974873925e13,0.19378149675986892,0.0003254022986607208
1669,450,0.05862944450511115,0.00025199872036842027,1.8433380836596047e13,4.34887308636778e10,2.5252622817325406e9,5.528567900166184e13,0.19054569464161125,0.0011339942416578911
1670,450,0.058966036998662576,0.0005445063792949316,1.8476908217641098e13,4.356604644123266e10,2.5282655651298795e9,5.54161088435259e13,0.19163962024565337,0.002450278706827192
1671,450,0.05927055892733093,0.0005655634405620641,1.852051295995218e13,4.36434534526872e10,2.531270634879982e9,5.5546769545184125e13,0.1926293165138255,0.0025450354825292884
1672,450,0.05863029896977202,0.0002899759155606946,1.8564195155045426e13,4.3720951949744225e10,2.5342774910541487e9,5.567766137590129e13,0.19054847165175906,0.0013048916200231256
1673,450,0.05863029896977202,0.0002899759155606946,1.8607954894381426e13,4.379854197886068e10,2.5372861332927227e9,5.580878459623423e13,0.19054847165175906,0.0013048916200231256
1674,450,0.058261942469913466,2.0676445938530348e-5,1.8651792269521523e13,4.38762235918793e10,2.5402965616837726e9,5.5940139476042125e13,0.18935131302721878,9.304400672338656e-5
1675,450,0.058419292118948,0.0004549624925424688,1.8695707372093098e13,4.395399683665945e10,2.5433087759870176e9,5.607172627850564e13,0.189862699386581,0.0020473312164411093
1676,450,0.05854852717115673,0.00012387129530891746,1.873970029374624e13,4.403186176404706e10,2.5463227762149076e9,5.620354527209335e13,0.19028271330625937,0.0005574208288901286
1677,450,0.05850234697143163,0.0007862579721927693,1.878377112617716e13,4.410981842398118e10,2.549338562295472e9,5.633559672387224e13,0.1901326276571528,0.0035381608748674617
1678,450,0.05850220792343279,0.0007904575411269155,1.88279199611769e13,4.418786686566851e10,2.552356134115289e9,5.646788089976675e13,0.19013217575115657,0.0035570589350711196
1679,450,0.05850230124818,0.0007884437528624874,1.8872146890521074e13,4.426600713879604e10,2.5553754915893564e9,5.6600398066732695e13,0.19013247905658498,0.0035479968878811934
1680,450,0.05760538183115195,0.0006107703513106699,1.8916452006128027e13,4.4344239294795845e10,2.558396634781816e9,5.6733148494780805e13,0.18721749095124385,0.0027484665808980143
1681,450,0.05760523803490215,0.0006109375878345309,1.896083539979978e13,4.44225633795126e10,2.561419563298942e9,5.686613244464543e13,0.18721702361343198,0.002749219145255389
1682,450,0.05760523803490215,0.0006109375878345309,1.900529716354378e13,4.450097944432114e10,2.564444277204048e9,5.6999350186546195e13,0.18721702361343198,0.002749219145255389
1683,450,0.05839626017213816,0.0006848363236360393,1.904983738934081e13,4.457948753708372e10,2.5674707762742195e9,5.713280198489448e13,0.18978784555944903,0.0030817634563621767
1684,450,0.05761494642366086,0.0005889256020016719,1.909445616928845e13,4.465808771214788e10,2.5704990608181534e9,5.726648811533675e13,0.18724857587689778,0.002650165209007524
1685,450,0.057590323781669464,0.0006170021193268314,1.91391535954783e13,4.4736780014141624e10,2.573529130351956e9,5.740040883700873e13,0.18716855229042575,0.0027765095369707412
1686,450,0.05760538183115195,0.0006107703513106699,1.9183929760072027e13,4.481556449396009e10,2.5765609849066725e9,5.753456441995269e13,0.18721749095124385,0.0027484665808980143
1687,450,0.05767289140020575,0.0004513758641329236,1.9228784755211863e13,4.489444120096286e10,2.5795946243899e9,5.766895513178794e13,0.18743689705066868,0.002031191388598156
1688,450,0.057148659473158725,0.0003670251364634933,1.927371867322157e13,4.497341018581833e10,2.5826300488147206e9,5.78035812424064e13,0.18573314328776586,0.0016516131140857197
1689,450,0.057148659473158725,0.0003670251364634933,1.931873160636557e13,4.505247149556981e10,2.5856672579041004e9,5.793844301570868e13,0.18573314328776586,0.0016516131140857197
1690,450,0.057035238894638976,0.0003270716629632383,1.93638236470041e13,4.5131625180821365e10,2.5887062516719666e9,5.807354072183639e13,0.18536452640757667,0.0014718224833345723
1691,450,0.05714864582694053,0.000367253561037029,1.9408994887533547e13,4.521087129014756e10,2.5917470299685197e9,5.820887462759182e13,0.1857330989375567,0.0016526410246666305
1692,450,0.057145483391152725,0.0003566814238781446,1.945424542040818e13,4.52902098734917e10,2.5947895927577543e9,5.8344445002280766e13,0.18572282102124635,0.0016050664074516506
1693,450,0.057272323203371486,7.847080766073125e-5,1.9499575338105105e13,4.536964097956465e10,2.5978339399057546e9,5.848025211325543e13,0.18613505041095732,0.0003531186344732906
1694,450,0.05766357731595704,0.0007263864383205247,1.9544984733202727e13,4.544916465725352e10,2.6008800712894506e9,5.861629622826498e13,0.1874066262768604,0.003268738972442361
1695,450,0.057139307103065806,0.00034255006320704773,1.959047369830967e13,4.552878095817675e10,2.603927987023136e9,5.8752577619960336e13,0.18570274808496387,0.0015414752844317148
1696,450,0.056068686187805736,0.00011099712847753877,1.9636042325994363e13,4.560848993064431e10,2.606977686937611e9,5.888909655550031e13,0.18222323011036864,0.0004994870781489245
1697,450,0.056135972689653806,0.00013178894155600502,1.9681690709053242e13,4.5688291620358795e10,2.6100291706647444e9,5.9025853297494766e13,0.18244191124137488,0.0005930502370020225
1698,450,0.05737573740663429,9.429646480868525e-5,1.9727418940177574e13,4.5768186076307625e10,2.6130824381031437e9,5.916284811453918e13,0.18647114657156144,0.00042433409163908364
1699,450,0.05737394917471395,9.551500567333941e-5,1.977322711215852e13,4.5848173352443504e10,2.616137489552179e9,5.9300081283941484e13,0.18646533481782035,0.00042981752553002735
1700,450,0.05703519961612624,0.0003587671538767028,1.9819115317859945e13,4.5928253495939804e10,2.619194324766106e9,5.943755307138248e13,0.1853643987524103,0.0016144521924451626
1701,450,0.05703519961612624,0.0003587671538767028,1.9865083650139945e13,4.600842655439486e10,2.6222529435378737e9,5.957526374347776e13,0.1853643987524103,0.0016144521924451626
1702,450,0.05703519961612624,0.0003587671538767028,1.9911132201955945e13,4.608869257745193e10,2.6253133458246856e9,5.971321357048835e13,0.1853643987524103,0.0016144521924451626
1703,450,0.05703519961612624,0.0003587671538767028,1.9957261066299945e13,4.616905161403233e10,2.628375531528302e9,5.985140282158485e13,0.1853643987524103,0.0016144521924451626
1704,450,0.056930360567442384,0.0002884538991285712,2.0003470336169184e13,4.624950371324386e10,2.6314395005676785e9,5.99898317664538e13,0.18502367184418775,0.0012980425460785705
1705,450,0.056840995712768114,0.0002819990946419295,2.004976010476066e13,4.63300489236993e10,2.6345052528231177e9,6.012850067391706e13,0.18473323606649636,0.0012689959258886828
1706,450,0.05536974846405924,0.00013586099135925634,2.0096130465088586e13,4.6410687297056816e10,2.63757278842226e9,6.026740981848035e13,0.17995168250819252,0.0006113744611166536
1707,450,0.05537008547551556,0.0001345886700435256,2.014258151040116e13,4.649141887635057e10,2.6406421068016977e9,6.040655945959003e13,0.17995277779542557,0.0006056490151958652
1708,450,0.055369735443037665,0.0001352074462994608,2.0189113333928562e13,4.657224371332906e10,2.6437132081001234e9,6.054594987208254e13,0.17995164018987242,0.0006084335083475736
1709,450,0.055369735443037665,0.0001352074462994608,2.0235726028936562e13,4.665316185673241e10,2.646786092216439e9,6.068558132571652e13,0.17995164018987242,0.0006084335083475736
1710,450,0.05694926316931914,0.0002195818017853028,2.0282419688745582e13,4.673417335206848e10,2.6498607587927437e9,6.0825454084748266e13,0.1850851053002872,0.0009881181080338627
1711,450,0.055917405040577746,6.126199328678497e-5,2.032919440680005e13,4.681527825653222e10,2.6529372084089437e9,6.09655684339106e13,0.18173156638187768,0.0002756789697905324
1712,450,0.0568848683340806,0.0003053430209309819,2.0376050276411492e13,4.689647660938682e10,2.6560154402105e9,6.110592462695347e13,0.18487582208576195,0.0013740435941894185
1713,450,0.056608107844315025,0.00039616705288771537,2.0422987391178812e13,4.6977768465873856e10,2.6590954546249547e9,6.1246522945444336e13,0.18397635049402383,0.0017827517379947191
1714,450,0.055167453846832755,0.0008687984675409936,2.0470005844524156e13,4.705915387437705e10,2.66217725152863e9,6.138736365934599e13,0.17929422500220646,0.0039095931039344715
1715,450,0.05516758294669322,0.0008699383640316549,2.0517105730092367e13,4.7140632878222496e10,2.6652608304073443e9,6.1528447029742516e13,0.17929464457675295,0.003914722638142447
1716,450,0.055167453846832755,0.0008687984675409936,2.0564287141492156e13,4.722220552883924e10,2.668346191384721e9,6.166977333211911e13,0.17929422500220646,0.0039095931039344715
1717,450,0.05545911593058195,5.6508032687501396e-5,2.0611550172409305e13,4.730387187415722e10,2.6714333343157067e9,6.18113428359607e13,0.18024212677439133,0.0002542861470937563
1718,450,0.0551653828354301,0.0001366058545194922,2.0658894916507453e13,4.738563196436769e10,2.6745222592227516e9,6.195315581492648e13,0.17928749421514784,0.0006147263453377149
1719,450,0.05516537668042855,0.00013645653388226698,2.070632146759544e13,4.746748584616195e10,2.6776129658663526e9,6.209521253659681e13,0.1792874742113928,0.0006140544024702014
1720,450,0.055649317454241905,0.0009304897890560437,2.0753829919458867e13,4.754943356753994e10,2.680705454102753e9,6.223751327105608e13,0.18086028172628618,0.004187204050752197
1721,450,0.05497775664376103,0.00031110295478750053,2.0801420366010582e13,4.763147518023231e10,2.683799724108377e9,6.238005829501799e13,0.17867770909222336,0.0013999632965437524
1722,450,0.05497790787523663,0.00031077610611994385,2.0849092901146848e13,4.77136107288516e10,2.686895775464163e9,6.2522847872894484e13,0.17867820059451905,0.0013984924775397474
1723,450,0.054977907558134045,0.00031069781208204416,2.0896847618810844e13,4.7795840263077835e10,2.6899936081765094e9,6.2665882278151695e13,0.17867819956393566,0.0013981401543691988
1724,450,0.05497774008741581,0.00031423127914298693,2.094468461301855e13,4.787816383119098e10,2.693093222137516e9,6.2809161781916586e13,0.17867765528410137,0.0014140407561434411
1725,450,0.05466652878349297,0.00026478778684968247,2.099260397782287e13,4.796058148206137e10,2.696194617288347e9,6.295268665651274e13,0.17766621854635214,0.001191545040823571
1726,450,0.054802643116023064,0.00021500159775067208,2.1040605807343562e13,4.804309326239112e10,2.6992977933997736e9,6.3096457170573414e13,0.17810859012707497,0.0009675071898780244
1727,450,0.054802643116023064,0.00021500159775067208,2.1088690195735562e13,4.8125699221529236e10,2.70240275045468e9,6.324047359755003e13,0.17810859012707497,0.0009675071898780244
1728,450,0.05479982623045739,0.000495852719564472,2.113685723719398e13,4.820839940735918e10,2.7055094883207254e9,6.3384736208467e13,0.17809943524898653,0.002231337238040124
1729,450,0.053528368569218845,0.0006339501811443143,2.118510702594e13,4.8291193870512215e10,2.708618007087782e9,6.3529245279365125e13,0.17396719784996126,0.002852775815149414
1730,450,0.053528368569218845,0.0006339501811443143,2.123343965634e13,4.837408265405745e10,2.7117283062485137e9,6.367400107299122e13,0.17396719784996126,0.002852775815149414
1731,450,0.05352840836796468,0.0006347894723200635,2.1281855222692062e13,4.845706580856239e10,2.7148403858893633e9,6.381900386557965e13,0.1739673271958852,0.0028565526254402855
1732,450,0.05352981955520225,0.0006303598768767436,2.1330353819422496e13,4.8540143382049866e10,2.7179542458984823e9,6.3964253928942195e13,0.17397191355440733,0.002836619445945346
1733,450,0.054384027328003244,0.0008514324374796871,2.1378935540961543e13,4.8623315420823166e10,2.7210698860280814e9,6.410975153203764e13,0.17674808881601053,0.003831445968658592
1734,450,0.053912877844987994,0.0007304628973198897,2.142760048177291e13,4.87065819771684e10,2.724187306512488e9,6.425549695456773e13,0.17521685299621098,0.0032870830379395036
1735,450,0.05391298137912517,0.0007299972023302737,2.147634873642109e13,4.8789943095442345e10,2.7273065069519596e9,6.440149046229976e13,0.17521718948215678,0.0032849874104862314
1736,450,0.05517626455701618,1.818420730686902e-5,2.1525180399534117e13,4.88733988219657e10,2.730427487113563e9,6.454773232459944e13,0.17932285981030258,8.182893288091058e-5
1737,450,0.05517587411918812,1.5860752635990776e-5,2.157409556566145e13,4.895694920962858e10,2.733550247272469e9,6.4694222822736e13,0.17932159088736138,7.137338686195849e-5
1738,450,0.05517635623662194,1.5319726795894837e-5,2.1623094329526273e13,4.9040594303746544e10,2.73667478711922e9,6.4840962224588875e13,0.1793231577690213,6.893877058152677e-5
1739,450,0.05418907377876715,0.0014994875298702613,2.1672176785814457e13,4.912433415404913e10,2.7398011066760106e9,6.498795080608119e13,0.17611448978099326,0.006747693884416176
1740,450,0.05486610659018322,0.0009427893310662705,2.172134302941676e13,4.9208168803118744e10,2.742929205457712e9,6.513518883046581e13,0.17831484641809547,0.004242551989798217
1741,450,0.05409814949023824,0.00036576956516869326,2.177059315507517e13,4.929209830481962e10,2.746059083803051e9,6.528267658132716e13,0.17581898584327427,0.0016459630432591197
1742,450,0.05406818617982083,0.000476002529659578,2.1819927257671594e13,4.937612270247196e10,2.749190741249599e9,6.543041432359688e13,0.1757216050844177,0.002142011383468101
1743,450,0.054099313164299154,0.00021405147524748008,2.18693454321255e13,4.9460242045124626e10,2.7523241777963552e9,6.557840233253508e13,0.17582276778397224,0.0009632316386136604
1744,450,0.05461858631587485,0.0002903339953469475,2.1918847773444887e13,4.954445637954194e10,2.755459393254431e9,6.572664087944074e13,0.17751040552659325,0.0013065029790612637
1745,450,0.05300091948918868,0.00024650522145525447,2.1968434376551277e13,4.962876575855497e10,2.758596387917875e9,6.587513024669019e13,0.17225298833986322,0.0011092734965486451
1746,450,0.05300083819981839,0.0002732722176085494,2.2018105336623086e13,4.971317022227302e10,2.7617351610826755e9,6.6023870693952805e13,0.17225272414940979,0.0012297249792384724
1747,450,0.05300133919250733,0.00029115260527513473,2.2067860748711902e13,4.9797669821434265e10,2.7648757128815017e9,6.617286250013042e13,0.17225435237564882,0.0013101867237381064
1748,450,0.053001340899974825,0.0002909953194833465,2.2117700707991906e13,4.988226460353928e10,2.768018043194976e9,6.632210593843251e13,0.17225435792491817,0.0013094789376750593
1749,450,0.053001340899974825,0.0002909953194833465,2.2167625309663906e13,4.996695461605163e10,2.771162151902836e9,6.6471601282166664e13,0.17225435792491817,0.0013094789376750593
1750,450,0.05300141475218246,0.0002638126759121496,2.2217634648976094e13,5.0051739906402306e10,2.7743080388845925e9,6.662134880472601e13,0.172254597944593,0.0011871570416046731
1751,450,0.053995966033138665,9.035241792545147e-5,2.2267728821244977e13,5.013662052002145e10,2.77745570386568e9,6.6771348776052125e13,0.17548688960770065,0.0004065858806645316
1752,450,0.053613173465117084,0.000339413836133322,2.231790792184611e13,5.022159650896342e10,2.7806051470896482e9,6.692160147804814e13,0.17424281376163053,0.001527362262599949
1753,450,0.053247665586365886,0.0002505827468626433,2.236817204608528e13,5.030666791779756e10,2.7837563682207994e9,6.70721071795132e13,0.17305491315568913,0.001127622360881895
1754,450,0.05353210858114918,0.0003062108585232591,2.241852128947558e13,5.039183479256595e10,2.7869093670372205e9,6.722286615185184e13,0.17397935288873484,0.001377948863354666
1755,450,0.053247605843486784,0.00024218194777427262,2.2468955747509195e13,5.047709718294337e10,2.790064143605101e9,6.737387867317871e13,0.17305471899133204,0.0010898187649842268
1756,450,0.053247817115523635,0.0002505632954675537,2.2519475515693543e13,5.0562455134464905e10,2.793220697668198e9,6.7525145014377516e13,0.17305540562545182,0.0011275348296039918
1757,450,0.05282551588773912,0.00013936399346192377,2.257008068965141e13,5.064790869571889e10,2.796379029211737e9,6.767666545187195e13,0.17168292663515214,0.000627137970578657
1758,450,0.05338521477644322,0.0006130363276391632,2.2620771365007305e13,5.073345791108576e10,2.7995391378919e9,6.782844025473281e13,0.17350194802344046,0.002758663474376234
1759,450,0.05229859859561814,0.00015362021247922186,2.2671547637349938e13,5.081910283288543e10,2.8027010239952307e9,6.798046970649338e13,0.16997044543575895,0.0006912909561564984
1760,450,0.05229860840398545,0.00015119170886342126,2.2722409602541957e13,5.09048435028116e10,2.805864686969346e9,6.813275407154267e13,0.16997047731295273,0.0006803626898853957
1761,450,0.05315014655486684,0.00013779008257735407,2.277335735630267e13,5.0990679968387924e10,2.80903012672718e9,6.82852936250557e13,0.17273797630331725,0.0006200553715980933
1762,450,0.053150139727136024,0.00013814814760955418,2.282439099443866e13,5.107661227997126e10,2.81219734340136e9,6.843808864740131e13,0.17273795411319207,0.0006216666642429938
1763,450,0.052297926692905346,0.00014684243092731586,2.2875510612812797e13,5.1162640484548645e10,2.8153663368647113e9,6.8591139413035586e13,0.16996826175194238,0.0006607909391729214
1764,450,0.05315014422079302,0.00013798159496079907,2.2926716307382668e13,5.124876462404877e10,2.8185371065999975e9,6.874444618740936e13,0.17273796871757732,0.0006209171773235958
1765,450,0.052920295329792255,0.0002587133151181753,2.297800817406935e13,5.133498475085701e10,2.8217096529031267e9,6.889800925499968e13,0.17199095982182483,0.0011642099180317889
1766,450,0.0529206385064777,0.0002616162025988935,2.3029386308893934e13,5.142130090927066e10,2.8248839754457293e9,6.9051828885828625e13,0.17199207514605253,0.0011772729116950207
1767,450,0.05291250753835511,0.00027684355288703794,2.3080850807895996e13,5.150771314660213e10,2.8280600741345387e9,6.920590535551049e13,0.1719656494996541,0.0012457959879916707
1768,450,0.052920295329792255,0.0002587133151181753,2.313240176722935e13,5.159422150961049e10,2.831237948836118e9,6.936023893873824e13,0.17199095982182483,0.0011642099180317889
1769,450,0.052614717643632486,0.00040751252750278154,2.318403928298624e13,5.168082604571308e10,2.834417599469166e9,6.951482991164133e13,0.17099783234180557,0.001833806373762517
1770,450,0.0517529840711803,0.00017688348297970058,2.32357634514002e13,5.176752680211463e10,2.8375990259411697e9,6.966967855001621e13,0.16819719823133597,0.0007959756734086526
1771,450,0.0517529840711803,0.00017688348297970058,2.32875743686882e13,5.185432382274692e10,2.840782227904223e9,6.982478512395349e13,0.16819719823133597,0.0007959756734086526
1772,450,0.05198980583263414,0.00042761422754712805,2.333947213114892e13,5.194121715549357e10,2.843967205320582e9,6.998014991077995e13,0.16896686895606097,0.0019242640239620762
1773,450,0.05175597172366365,0.0003664964531121431,2.3391456835116914e13,5.202820684836488e10,2.847153958166688e9,7.013577318820903e13,0.16820690810190686,0.001649234039004644
1774,450,0.051989352982575315,0.0004296017091219295,2.344352857698014e13,5.211529294612393e10,2.850342486166329e9,7.029165522821857e13,0.16896539719336978,0.0019332076910486828
1775,450,0.051989909055748434,0.00042808497496952527,2.3495687453149098e13,5.220247549669019e10,2.8535327892920547e9,7.044779630865742e13,0.1689672044311824,0.0019263823873628637
1776,450,0.05188900738683187,0.0004963754358849666,2.354793356012017e13,5.228975454632586e10,2.856724867389027e9,7.060419670447961e13,0.16863927400720358,0.00223368946148235
1777,450,0.05188900738683187,0.0004963754358849666,2.360026699441617e13,5.237713014112324e10,2.8599187202932334e9,7.076085669049178e13,0.16863927400720358,0.00223368946148235
1778,450,0.05188900738683187,0.0004963754358849666,2.365268785260017e13,5.246460232772419e10,2.863114347884016e9,7.091777654264125e13,0.16863927400720358,0.00223368946148235
1779,450,0.05188910502062921,0.0004957258457573385,2.3705196231280344e13,5.2552171152539e10,2.866311750025558e9,7.107495653659805e13,0.16863959131704492,0.0022307663059080232
1780,450,0.05252907467286634,2.6245074090778492e-5,2.3757792227152355e13,5.2639836660691864e10,2.8695109264870653e9,7.123239694579833e13,0.1707194926868156,0.00011810283340850321
1781,450,0.05162675742397202,5.495443535447064e-5,2.3810475936848258e13,5.2727598902787056e10,2.872711877456315e9,7.139009805387083e13,0.16778696162790907,0.0002472949590951179
1782,450,0.05175308970710599,0.00017106052331387856,2.3863247457216387e13,5.281545792009498e10,2.8759146024107976e9,7.154806012747772e13,0.16819754154809446,0.0007697723549124535
1783,450,0.05159107437532384,6.222967954272463e-5,2.3916106884963176e13,5.2903413761454475e10,2.8791191014108706e9,7.170628344734505e13,0.1676709917198025,0.0002800335579422608
1784,450,0.05211266513546736,0.0002523068128094108,2.3969054317015625e13,5.2991466471193855e10,2.882325374171442e9,7.186476828597138e13,0.1693661616902689,0.0011353806576423486
1785,450,0.052111802601055926,0.00025137160989572,2.4022089850222152e13,5.307961609786086e10,2.8855334207352734e9,7.202351492379036e13,0.16936335845343176,0.00113117224453074
1786,450,0.05113045144888172,0.00037958023432915593,2.4075213581518094e13,5.316786268849354e10,2.888743241029493e9,7.218252363859462e13,0.16617396720886557,0.0017081110544812017
1787,450,0.051080643938590874,0.0003729268483487532,2.412842560792884e13,5.325620628548829e10,2.8919548346300707e9,7.234179469982227e13,0.16601209280042034,0.0016781708175693895
1788,450,0.05115909775139471,0.0004275152228956358,2.4181726026454992e13,5.3344646936486275e10,2.8951682015151963e9,7.250132838666431e13,0.1662670676920328,0.0019238185030303612
1789,450,0.05115909775139471,0.0004275152228956358,2.4235114934174992e13,5.343318468792925e10,2.8983833415748906e9,7.266112497623914e13,0.1662670676920328,0.0019238185030303612
1790,450,0.05116012035377,0.00030264195279792707,2.428859242821709e13,5.352181958566826e10,2.901600254655967e9,7.282118474472428e13,0.1662703911497525,0.0013618887875906718
1791,450,0.051468316794452365,0.0004429761841625102,2.4342158605752305e13,5.3610551675067535e10,2.90481894056818e9,7.298150796754934e13,0.16727202958197018,0.001993392828731296
1792,450,0.05145383883254996,0.0007442804580609797,2.4395813563990145e13,5.369938100327593e10,2.9080393992614665e9,7.314209492354798e13,0.16722497620578738,0.0033492620612744087
1793,450,0.05103980116263028,5.557029220989413e-5,2.4449557400187434e13,5.378830761636148e10,2.9112616306134996e9,7.330294588972478e13,0.1658793537785484,0.0002500663149445236
1794,450,0.05116012512045513,0.00030267020780642756,2.45033902116571e13,5.3877331558326996e10,2.9144856343287787e9,7.346406113942948e13,0.16627040664147918,0.001362015935128924
1795,450,0.051053727741398325,5.7527769839741874e-5,2.4557312095755277e13,5.3966452876481964e10,2.917711410382158e9,7.362544095220181e13,0.16592461515954454,0.00025887496427883845
1796,450,0.051039785724253675,5.5866026064027574e-5,2.4611323149883406e13,5.4055671615978134e10,2.9209389585790334e9,7.378708560377389e13,0.16587930360382444,0.0002513971172881241
1797,450,0.051234777771996795,4.92328206534165e-5,2.4665423471457254e13,5.414498782232947e10,2.92416827875717e9,7.394899537070953e13,0.16651302775898957,0.00022154769294037424
1798,450,0.050533794498045174,1.1769147381671119e-5,2.4719613158016945e13,5.423440154337416e10,2.927399370932976e9,7.411117053388962e13,0.1642348321186468,5.2961163217520035e-5
1799,450,0.050502084749984556,0.00011146353340750221,2.477389230709059e13,5.432391282174779e10,2.9306322347290936e9,7.427361136486177e13,0.1641317754374498,0.0005015859003337599
1800,450,0.05049286383159998,0.00010907842212576346,2.48282610162108e13,5.4413521704324e10,2.9338668700934286e9,7.443631814311445e13,0.16410180745269995,0.0004908528995659356
1801,450,0.050491680734162145,0.00032343382966200374,2.4882719383048418e13,5.4503228236712654e10,2.937103276879138e9,7.459929114586667e13,0.16409796238602697,0.0014554522334790168
1802,450,0.05022419077350952,0.0006627842826542443,2.4937267505228973e13,5.459303246498194e10,2.9403414549762535e9,7.47625306514078e13,0.16322862001390595,0.0029825292719440994
1803,450,0.050317219431157585,0.0002181269496937438,2.4991905480549824e13,5.46829344334625e10,2.943581404152668e9,7.492603693485177e13,0.16353096315126214,0.000981571273621847
1804,450,0.05017136874778316,0.0003827298812666413,2.5046633406699613e13,5.47729341887404e10,2.946823124335348e9,7.508981027573898e13,0.16305694843029528,0.001722284465699886
1805,450,0.05039072290206306,0.00034680474644582793,2.510145138153944e13,5.48630317751041e10,2.950066615291482e9,7.525385094940464e13,0.16376984943170494,0.0015606213590062257
1806,450,0.05017136874778316,0.0003827298812666413,2.5156359502875613e13,5.4953227239480446e10,2.9533118769854174e9,7.541815923626952e13,0.16305694843029528,0.001722284465699886
1807,450,0.05017136874778316,0.0003827298812666413,2.5211357868643613e13,5.5043520625961655e10,2.956558909170729e9,7.558273541159592e13,0.16305694843029528,0.001722284465699886
1808,450,0.0501715395338656,0.0003594344685534656,2.5266446576787973e13,5.513391198028042e10,2.959807711727114e9,7.574757975383623e13,0.1630575034850632,0.0016174551084905953
1809,450,0.05017136874778316,0.0003827298812666413,2.5321625725275613e13,5.522440134770971e10,2.9630582845015535e9,7.591269254075695e13,0.16305694843029528,0.001722284465699886
1810,450,0.049938312768175924,9.971576537165516e-5,2.53768954121889e13,5.531498877393325e10,2.9663106273760595e9,7.607807405094952e13,0.16229951649657176,0.00044872094417244823
1811,450,0.05014318277551616,9.433703367593867e-5,2.543225573553186e13,5.540567430285508e10,2.9695647400973353e9,7.624372455998248e13,0.1629653440204275,0.000424516651541724
1812,450,0.05017270688657679,6.013479357012047e-5,2.5487706793502457e13,5.549645798080679e10,2.972820622600851e9,7.640964434788984e13,0.16306129738137456,0.00027060657106554213
1813,450,0.049938312768175924,9.971576537165516e-5,2.55432486842449e13,5.558733985307408e10,2.9760782747443266e9,7.657583369301336e13,0.16229951649657176,0.00044872094417244823
1814,450,0.049984417353794,0.00017247931538620642,2.5598881505963805e13,5.567831996368981e10,2.979337696293445e9,7.674229287150155e13,0.1624493563998305,0.0007761569192379289
1815,450,0.049984259110793745,0.00019991596985625948,2.5654605356931492e13,5.576939835831593e10,2.9825988871394844e9,7.69090221626247e13,0.16244884211007968,0.0008996218643531677
1816,450,0.049983813949703935,0.00024695508784157216,2.571042033546665e13,5.586057508186056e10,2.985861847118892e9,7.707602184439562e13,0.1624473953365378,0.0011112978952870748
1817,450,0.049747596921750264,0.00028212726558663696,2.576632653986988e13,5.595185017973045e10,2.9891265761083794e9,7.724329219594912e13,0.16167968999568835,0.0012695726951398663
1818,450,0.04953836089686185,0.00032617993865169436,2.5822324068583258e13,5.604322369633738e10,2.9923930739119415e9,7.741083349461847e13,0.16099967291480102,0.0014678097239326246
1819,450,0.04953907174327649,0.00032690820000326573,2.5878413020056477e13,5.6134695676211105e10,2.9956613403452682e9,7.75786460181269e13,0.1610019831656486,0.0014710869000146957
1820,450,0.049902900239233994,0.0005387920171852079,2.5934593492791145e13,5.622626616388832e10,2.998931375225407e9,7.774673004433705e13,0.16218442577751047,0.0024245640773334354
1821,450,0.04920382506955349,0.00030001615016927855,2.5990865585266023e13,5.631793520689931e10,3.0022031786020436e9,7.791508585686855e13,0.15991243147604883,0.0013500726757617535
1822,450,0.049203628885643766,0.00030029084715870363,2.6047229396073688e13,5.640970284662626e10,3.0054767500574465e9,7.80837137280052e13,0.15991179387834223,0.0013513088122141664
1823,450,0.04920382506955349,0.00030001615016927855,2.6103685023842023e13,5.650156912911869e10,3.0087520895324526e9,7.825261393883095e13,0.15991243147604883,0.0013500726757617535
1824,450,0.049203627466667045,0.0003002470987019711,2.6160232567225688e13,5.659353409905218e10,3.012029196865678e9,7.842178676803505e13,0.1599117892666679,0.00135111194415887
1825,450,0.049556466329529286,1.6610850854252924e-5,2.621687212493469e13,5.6685597800389114e10,3.0153080718453794e9,7.859123249310588e13,0.16105851557097017,7.474882884413816e-5
1826,450,0.04955914687691022,1.8705056001574188e-5,2.6273603795747285e13,5.677776027905534e10,3.018588714407652e9,7.876095139529122e13,0.16106722734995824,8.417275200708385e-5
1827,450,0.04931739054305734,0.0005950274000706836,2.6330427678435637e13,5.687002157939566e10,3.021871124371896e9,7.89309437530876e13,0.16028151926493633,0.0026776233003180765
1828,450,0.049556466329529286,1.6610850854252924e-5,2.638734387185469e13,5.6962381744563515e10,3.0251553014797263e9,7.91012098428733e13,0.16105851557097017,7.474882884413816e-5
1829,450,0.049307656109660036,0.0006165967997742161,2.6444352474890855e13,5.705484082084056e10,3.028441245692637e9,7.927174994698822e13,0.16024988235639512,0.0027746855989839725
1830,450,0.04916789412123296,0.0005281879159830974,2.650145358649172e13,5.7147398851545334e10,3.0317289567706165e9,7.944256434238303e13,0.15979565589400713,0.0023768456219239384
1831,450,0.04930897074284052,0.0006150946543266818,2.6558647305589117e13,5.7240055880721794e10,3.0350184345177965e9,7.961365330754552e13,0.16025415491423167,0.0027679259444700678
1832,450,0.04913072221177732,0.00018323851110723353,2.6615933731252953e13,5.733281195387424e10,3.0383096788587723e9,7.978501712373111e13,0.1596748471882763,0.0008245732999825508
1833,450,0.04932216482855661,0.0006112547733861749,2.6673312962547746e13,5.742566711396614e10,3.041602689518911e9,7.99566560676357e13,0.16029703569280898,0.002750646480237787
1834,450,0.04913785693404015,0.00019386802989140774,2.6730785098529168e13,5.7518621406714485e10,3.0448974664483995e9,8.012857042128697e13,0.1596980350356305,0.0008724061345113348
1835,450,0.04914775081226668,0.00013577339073288079,2.67883502384182e13,5.7611674875229e10,3.048194009389481e9,8.030076046185227e13,0.15973019013986672,0.0006109802582979635
1836,450,0.04904568939218447,4.2567203472871345e-5,2.6846008481387336e13,5.770482756427986e10,3.0514923182196e9,8.047322646982931e13,0.15939849052459953,0.00019155241562792105
1837,450,0.04881231466179901,0.0004191660704419176,2.6903759926634637e13,5.779807951803558e10,3.054792392770394e9,8.064596872474339e13,0.15864002265084678,0.001886247316988629
1838,450,0.04881231466179901,0.0004191660704419176,2.6961604673506637e13,5.789143077990898e10,3.0580942328234973e9,8.081898750473664e13,0.15864002265084678,0.001886247316988629
1839,450,0.049313345120171166,0.0002371747791269567,2.7019542821293855e13,5.798488139344041e10,3.0613978381698008e9,8.099228308841945e13,0.1602683716405563,0.0010672865060713053
1840,450,0.04853613987941084,0.000384146513939569,2.707757446944929e13,5.807843140601925e10,3.064703208887155e9,8.116585576162534e13,0.15774245460808523,0.0017286593127280605
1841,450,0.04860155541315017,0.0001487249692212493,2.713569971726592e13,5.817208085759341e10,3.0680103445074563e9,8.13397057965919e13,0.15795505509273805,0.0006692623614956219
1842,450,0.048551601531862096,0.00014019992029181772,2.719391866429229e13,5.826582979389952e10,3.0713192449905515e9,8.151383347631638e13,0.1577927049785518,0.0006308996413131797
1843,450,0.048265965605205796,0.0006038339299037077,2.725223141000922e13,5.835967825904234e10,3.0746299101781693e9,8.168823908098598e13,0.15686438821691884,0.0027172526845666845
1844,450,0.04828883473212449,0.0005223126200845806,2.731063805400078e13,5.8453626295859116e10,3.0779423398272758e9,8.18629228884857e13,0.15693871287940458,0.0023504067903806127
1845,450,0.048417592745368325,0.001217847102683911,2.73691386958249e13,5.854767394848659e10,3.081256533776891e9,8.203788517933244e13,0.15735717642244706,0.0054803119620776
1846,450,0.04841744070917363,0.0012230113752604837,2.7427733435128586e13,5.8641821261187485e10,3.0845724919064207e9,8.221312623438139e13,0.15735668230481428,0.005503551188672177
1847,450,0.04841744073495344,0.0012222731152632125,2.7486422371584594e13,5.873606827740304e10,3.0878902140120497e9,8.238864633308423e13,0.15735668238859868,0.005500229018684456
1848,450,0.048417802743616435,0.0012144411350255846,2.754520560492929e13,5.883041504080433e10,3.0912096999175625e9,8.256444575544003e13,0.1573578589167534,0.005464985107615131
1849,450,0.048417802743616435,0.0012144411350255846,2.760408323492929e13,5.8924861595020195e10,3.094530949445909e9,8.274052478151372e13,0.1573578589167534,0.005464985107615131
1850,450,0.04841905638776363,0.0011748340336128207,2.7663055361403805e13,5.90194079836361e10,3.097853962420377e9,8.291688369141214e13,0.1573619332602318,0.005286753151257693
1851,450,0.04841744070917363,0.0012230113752604837,2.7722122084192586e13,5.911405425019451e10,3.1011787386608124e9,8.309352276531483e13,0.15735668230481428,0.005503551188672177
1852,450,0.048016970948856416,1.9756717898378553e-5,2.778128350320764e13,5.9208800438987785e10,3.1045052780593777e9,8.327044228492445e13,0.15605515558378336,8.890523054270349e-5
1853,450,0.04801684452957744,1.9915811080295498e-5,2.7840539718391426e13,5.930364659188598e10,3.1078335802985415e9,8.344764252750764e13,0.15605474472112668,8.962114986132974e-5
1854,450,0.04833908594832805,8.480960104646773e-5,2.7899890829719973e13,5.939859275248607e10,3.1111636452220607e9,8.362512377373912e13,0.15710202933206616,0.0003816432047091048
1855,450,0.04833908594832805,8.480960104646773e-5,2.7959336937239973e13,5.9493638965373245e10,3.1144954727391496e9,8.380288630626003e13,0.15710202933206616,0.0003816432047091048
1856,450,0.04833908594832805,8.480960104646773e-5,2.8018878141015973e13,5.958878527326562e10,3.117829062623623e9,8.398093040434564e13,0.15710202933206616,0.0003816432047091048
1857,450,0.048296814218270916,0.00018137460557109727,2.807851454117539e13,5.968403171952427e10,3.12116441469925e9,8.415925634859583e13,0.15696464620938047,0.0008161857250699378
1858,450,0.04833990094546209,8.134761831191417e-5,2.813824623784137e13,5.977937834714784e10,3.124501528766339e9,8.433786441910417e13,0.1571046780727518,0.00036606428240361377
1859,450,0.04830176982687928,0.00016012285985457132,2.8198073331279918e13,5.987482519964384e10,3.1278404046641145e9,8.451675489695683e13,0.15698075193735767,0.000720552869345571
1860,450,0.04811799498932499,0.00041926858591930226,2.8257995921684207e13,5.997037232028269e10,3.131181042216942e9,8.469592806303923e13,0.15638348371530622,0.0018867086366368602
1861,450,0.04808309315966165,6.070332575019988e-6,2.8318014109361035e13,6.006601975162479e10,3.13452344120328e9,8.487538419695417e13,0.15627005276890038,2.7316496587589945e-5
1862,450,0.04808314453964818,5.225004613944838e-6,2.837812799464112e13,6.016176753693574e10,3.137867601449562e9,8.505512357978552e13,0.15627021975385658,2.351252076275177e-5
1863,450,0.04778556178790769,0.00020973992114120543,2.8438337677898598e13,6.025761571986437e10,3.1412135228172483e9,8.52351464934765e13,0.1553030758107,0.0009438296451354244
1864,450,0.047643507728853215,0.00013965350001038726,2.849864325955104e13,6.035356434253242e10,3.144561205058051e9,8.54154532172055e13,0.15484140011877295,0.0006284407500467427
1865,450,0.04720419628273939,0.0002628550589993989,2.8559044840093227e13,6.04496134487137e10,3.1479106480459256e9,8.559604403337848e13,0.15341363791890303,0.001182847765497295
1866,450,0.04685659125490219,0.00026695494143125914,2.861954251995279e13,6.054576308056705e10,3.151261851540647e9,8.577691922157861e13,0.15228392157843212,0.0012012972364406661
1867,450,0.04684570299508073,0.00027374892593043083,2.868013639975809e13,6.064201328048371e10,3.154614815320639e9,8.595807906179928e13,0.15224853473401237,0.0012318701666869387
1868,450,0.04702397696052921,0.00026761261774861016,2.8740826580048004e13,6.073836409153398e10,3.157969539217084e9,8.613952383558517e13,0.15282792512171992,0.0012042567798687457
1869,450,0.046695184076655,0.0002688218256958891,2.8801613161499805e13,6.0834815557756714e10,3.161326023134572e9,8.632125382635806e13,0.15175934824912876,0.0012096982156315009
1870,450,0.046693780397588536,0.00027686581582025787,2.886249624474538e13,6.0931367720315414e10,3.1646842667697773e9,8.650326931229086e13,0.15175478629216274,0.0012458961711911604
1871,450,0.046856058063687575,0.0002695647490702144,2.8923475930503867e13,6.1028020622174866e10,3.1680442699540477e9,8.668557057506464e13,0.15228218870698462,0.001213041370815965
1872,450,0.046856058063687575,0.0002695647490702144,2.8984552319567867e13,6.112477430655365e10,3.17140603253971e9,8.686815789694344e13,0.15228218870698462,0.001213041370815965
1873,450,0.04685659125490219,0.00026695494143125914,2.904572551272879e13,6.1221628815722565e10,3.1747695543125305e9,8.70510315585602e13,0.15228392157843212,0.0012012972364406661
1874,450,0.04685659125490219,0.00026695494143125914,2.910699561082479e13,6.1318584192210175e10,3.1781348350796967e9,8.723419184116292e13,0.15228392157843212,0.0012012972364406661
1875,450,0.04696454122645734,7.189885820980892e-5,2.9168362714786277e13,6.141564047829775e10,3.181501874633497e9,8.741763902560708e13,0.15263475898598636,0.00032354486194414013
1876,450,0.04714341959190715,9.652910546838688e-5,2.9229826925453184e13,6.151279771648519e10,3.18487067278344e9,8.760137339342558e13,0.15321611367369822,0.00043438097460774097
1877,450,0.0471434383345206,9.658291408405541e-5,2.9291388343853215e13,6.161005594963115e10,3.188241229369261e9,8.778539522682062e13,0.15321617458719194,0.00043462311337824936
1878,450,0.04716251618713227,8.326519542910379e-5,2.9353047071029957e13,6.170741521971138e10,3.191613544168454e9,8.796970480646381e13,0.15327817760817988,0.00037469337943096706
1879,450,0.04625281599101057,0.0006794986194401361,2.9414803207971055e13,6.180487557077077e10,3.194987617108749e9,8.815430241720616e13,0.15032165197078434,0.0030577437874806123
1880,450,0.04625281599101057,0.0006794986194401361,2.9476656855851055e13,6.1902437041679474e10,3.1983634477530303e9,8.83391883339952e13,0.15032165197078434,0.0030577437874806123
1881,450,0.04645650903233686,0.0005200096483860561,2.9538608115785418e13,6.20000996759488e10,3.201741035996925e9,8.852436284087288e13,0.1509836543550948,0.0023400434177372523
1882,450,0.046504218905738526,0.00048013079413067317,2.9600657088939457e13,6.2097863516393265e10,3.20512038168737e9,8.870982622067198e13,0.1511387114436502,0.0021605885735880292
1883,450,0.04645630039499968,0.0005202371146996103,2.966280387657706e13,6.219572860502078e10,3.2085014846180468e9,8.88955787547552e13,0.15098297628374896,0.0023410670161482464
1884,450,0.04639081533483803,0.0005843328272692938,2.972504857995239e13,6.229369498375813e10,3.2118843445793147e9,8.908162072450862e13,0.1507701498382236,0.002629497722711822
1885,450,0.04592049229267464,0.0004920793690298692,2.9787391300305406e13,6.23917626953451e10,3.2152689614242625e9,8.926795241306103e13,0.14924159995119257,0.0022143571606344117
1886,450,0.04585658224258285,0.0007273377563797991,2.984983213909058e13,6.248993178025454e10,3.218655334838945e9,8.945457409914702e13,0.14903389228839425,0.0032730199037090957
1887,450,0.04586358824575132,0.0004835886770617866,2.9912371197679746e13,6.258820228106026e10,3.2220434646750436e9,8.964148606578472e13,0.1490566617986918,0.00217614904677804
1888,450,0.04585938572079764,0.0007317733879216024,2.9975008577479367e13,6.268657423976632e10,3.225433350730918e9,8.982868859502834e13,0.14904300359259232,0.003292980245647211
1889,450,0.04586542561307443,0.0004891029678970116,3.003774437997888e13,6.2785047698202675e10,3.228824992811187e9,9.001618196869102e13,0.14906263324249192,0.0022009633555365522
1890,450,0.04580242059365619,0.0007674795678744492,3.0100578706717355e13,6.288362269827379e10,3.2322183907119007e9,9.020396646884045e13,0.14885786692938263,0.0034536580554350217
1891,450,0.045802408589179854,0.0007673316393315696,3.0163511659237336e13,6.2982299281508896e10,3.2356135442199554e9,9.039204237699498e13,0.1488578279148345,0.003452992376992063
1892,450,0.045880825718212725,0.0006741561188010128,3.022654333914049e13,6.308107748957224e10,3.2390104531264515e9,9.058040997503711e13,0.14911268358419136,0.0030337025346045578
1893,450,0.04588082139173037,0.0006760967758519909,3.0289673848092473e13,6.317995736439533e10,3.2424091172441483e9,9.076906954546775e13,0.14911266952312371,0.003042435491333959
1894,450,0.045786472640038225,0.0007380372761490298,3.0352903287778145e13,6.327893894761311e10,3.2458095363692727e9,9.095802137036727e13,0.14880603608012424,0.003321167742670634
1895,450,0.04621528613641314,0.00025827362691140283,3.0416231759924156e13,6.337802227966477e10,3.249211710218499e9,9.114726572963892e13,0.1501996799433427,0.0011622313211013128
1896,450,0.04621502114642789,0.0002576789751563258,3.04796593662917e13,6.3477207403785126e10,3.252615638701549e9,9.13368029087006e13,0.15019881872589064,0.0011595553882034662
1897,450,0.04621528613641314,0.00025827362691140283,3.0543186208676156e13,6.357649436065913e10,3.2560213215570993e9,9.152663318819489e13,0.1501996799433427,0.0011622313211013128
1898,450,0.0458669892580979,0.0002719065394359843,3.06068123889742e13,6.367588319234645e10,3.2594287586224656e9,9.171675685147947e13,0.14906771508881816,0.0012235794274619294
1899,450,0.04545616125465955,0.0006525635916702979,3.067053800902743e13,6.377537393967345e10,3.2628379496464434e9,9.190717417975334e13,0.14773252407764353,0.0029365361625163407
1900,450,0.045482629790127196,0.000623174356294961,3.0734363170817027e13,6.3874966643069916e10,3.2662488943594527e9,9.209788545347756e13,0.1478185468179134,0.0028042846033273245
1901,450,0.04579290788973221,0.0002908008810770281,3.079828797631897e13,6.397466134408587e10,3.269661592569531e9,9.228889095544455e13,0.14882695064162968,0.0013086039648466264
1902,450,0.04579339724551894,0.0002917175769020972,3.0862312527519805e13,6.4074458085019615e10,3.2730760441381598e9,9.248019097004967e13,0.14882854104793655,0.0013127290960594374
1903,450,0.045668448356997515,0.00041720315442771464,3.0926436926504926e13,6.417435690671777e10,3.276492248830436e9,9.26717857789527e13,0.14842245716024194,0.001877414194924716
1904,450,0.0456684500574198,0.00041711690197763335,3.099066127536893e13,6.427435784985538e10,3.2799102064016232e9,9.286367566363645e13,0.14842246268661435,0.0018770260588993502
1905,450,0.0456684500574198,0.00041711690197763335,3.105498567625693e13,6.4374460955741295e10,3.283329916653555e9,9.305586090692434e13,0.14842246268661435,0.0018770260588993502
1906,450,0.04579288879032064,0.0002921644649203775,3.1119410231358934e13,6.4474666265183136e10,3.2867513793559737e9,9.324834179079031e13,0.14882688856854207,0.0013147400921416988
1907,450,0.04474181481203495,9.893010102193301e-6,3.118393504290613e13,6.4574973821538635e10,3.290174594463142e9,9.344111860227645e13,0.1454108981391136,4.4518545459869854e-5
1908,450,0.04474181481203495,9.893010102193301e-6,3.124856021312213e13,6.4675383661683365e10,3.293599561466978e9,9.363419161602988e13,0.1454108981391136,4.4518545459869854e-5
1909,450,0.04474181481203495,9.893010102193301e-6,3.131328584433813e13,6.477589582842444e10,3.2970262802890167e9,9.382756111825419e13,0.1454108981391136,4.4518545459869854e-5
1910,450,0.0448180387002898,0.00015210982831546666,3.137811203887698e13,6.4876510362464485e10,3.3004547507018147e9,9.4021227391246e13,0.14565862577594185,0.0006844942274196
1911,450,0.04475151095030271,0.00010043911862482324,3.1443038899170742e13,6.497722730499374e10,3.3038849725161424e9,9.421519071830455e13,0.1454424105884838,0.00045197603381170456
1912,450,0.04438320048199938,8.61989932237771e-6,3.1508066527634008e13,6.507804669703982e10,3.307316945533224e9,9.440945138259608e13,0.14424540156649798,3.8789546950699695e-5
1913,450,0.04506375448396762,0.0006289319277070942,3.1573195026729613e13,6.517896857685367e10,3.3107506693558693e9,9.46040096620016e13,0.14645720207289475,0.002830193674681924
1914,450,0.04484832582436643,0.0007711202299182096,3.163842449895881e13,6.527999298861017e10,3.31418614402045e9,9.479886584605025e13,0.14575705892919089,0.0034700410346319432
1915,450,0.04458292362895716,0.00031656899815291073,3.1703755046896773e13,6.5381119971388794e10,3.317623369200818e9,9.499402021445316e13,0.14489450179411079,0.0014245604916880983
1916,450,0.04487092517529945,8.426636604497162e-6,3.1769186773135918e13,6.54823495646211e10,3.3210623445880365e9,9.518947304774272e13,0.1458305068197232,3.791986472023723e-5
1917,450,0.045067756203549754,0.0003219140674514259,3.1834719780257613e13,6.5583681809975685e10,3.3245030700446234e9,9.538522463098586e13,0.1464702076615367,0.0014486133035314167
1918,450,0.04543538875507466,0.0003646480207390666,3.1900354170952883e13,6.568511674743265e10,3.327945545315869e9,9.558127524601508e13,0.14766501345399266,0.0016409160933257996
1919,450,0.04502451088083391,0.00029648165503930917,3.1966090047975395e13,6.578665441913665e10,3.3313897703023095e9,9.577762517898389e13,0.1463296603627102,0.0013341674476768913
1920,450,0.045194151938413744,0.0002945576526740053,3.203192751405877e13,6.588829486294798e10,3.3348357446009173e9,9.597427470787177e13,0.14688099379984468,0.0013255094370330238
1921,450,0.04459734887068302,0.0005193108758524462,3.2097866671976902e13,6.599003812162659e10,3.3382834681606536e9,9.617122412034006e13,0.14494138382971983,0.002336898941336008
1922,450,0.04502449824824776,0.0002965939704282854,3.216390762457537e13,6.609188423218075e10,3.3417329405282397e9,9.636847369291372e13,0.14632961930680521,0.0013346728669272844
1923,450,0.04502451088083391,0.00029648165503930917,3.2230050474735395e13,6.619383323744074e10,3.3451841616603403e9,9.656602371361031e13,0.1463296603627102,0.0013341674476768913
1924,450,0.04432289400789089,0.0007278222654337621,3.2296295325384348e13,6.6295885178051636e10,3.3486371313626547e9,9.676387446630019e13,0.1440494055256454,0.0032752001944519296
1925,450,0.04450105054131526,0.0006033961621504864,3.2362642279451094e13,6.639804009127902e10,3.3520918492124195e9,9.696202622840662e13,0.14462841425927458,0.0027152827296771887
1926,450,0.04446654804191988,0.0006451070235093018,3.2429091439895613e13,6.650029801913513e10,3.3555483151144e9,9.716047928676014e13,0.1445162811362396,0.0029029816057918583
1927,450,0.04446463960426093,0.0006532088117594641,3.2495642909812293e13,6.660265900119003e10,3.359006528809963e9,9.735923392344538e13,0.14451007871384802,0.0029394396529175883
1928,450,0.044857679394365496,0.000504665166337623,3.2562296792256184e13,6.6705123076744286e10,3.362466490023433e9,9.755829042021734e13,0.14578745803168786,0.0022709932485193035
1929,450,0.04474556816530749,0.0005845591714493913,3.262905319033526e13,6.680769028732928e10,3.3659281986362596e9,9.775764906330922e13,0.14542309653724933,0.0026305162715222607
1930,450,0.04380920075598123,0.00046246875530325457,3.269591220723878e13,6.691036067337978e10,3.3693916544610705e9,9.795731013689169e13,0.142379902456939,0.0020811093988646456
1931,450,0.043837194153892,0.0006361868749324217,3.2762873946094156e13,6.701313427146365e10,3.3728568570322647e9,9.815727391776667e13,0.14247088100014899,0.002862840937195898
1932,450,0.04402405224025831,0.0005519663631690526,3.282993851019168e13,6.711601112280649e10,3.376323806225334e9,9.835754069187188e13,0.1430781697808395,0.002483848634260737
1933,450,0.04402405224025831,0.0005519663631690526,3.289710600277568e13,6.7218991267722725e10,3.3797925018469825e9,9.855811074356348e13,0.1430781697808395,0.002483848634260737
1934,450,0.04369194461912658,0.0010228019901391758,3.2964376527178035e13,6.732207474611029e10,3.3832629436754584e9,9.875898435645322e13,0.14199882001216138,0.004602608955626291
1935,450,0.04369197601890496,0.0010213595002117235,3.30317501867381e13,6.7425261596423515e10,3.386735131404461e9,9.89601618114734e13,0.14199892206144113,0.004596117750952756
1936,450,0.043691947912958176,0.0010204231399276106,3.309922708484206e13,6.752855185879102e10,3.390209064833602e9,9.916164339295248e13,0.14199883071711408,0.004591904129674248
1937,450,0.04370616357198018,0.0010718306988620819,3.316680732490608e13,6.7631945572687416e10,3.3936847437234674e9,9.936342938406502e13,0.14204503160893558,0.004823238144879369
1938,450,0.0432584266663798,0.0009164464781283854,3.3234491010473594e13,6.773544277842655e10,3.3971621679011464e9,9.956552006967258e13,0.14058988666573435,0.004124009151577734
1939,450,0.04325681423837345,0.0009042222149790724,3.330227824496691e13,6.7839043513775505e10,3.400641337008244e9,9.97679157298975e13,0.1405846462747137,0.004068999967405826
1940,450,0.04325871674575642,0.0009049862160540947,3.3370169132026176e13,6.794274781887913e10,3.40412225086384e9,9.997061664948806e13,0.14059082942370835,0.004072437972243426
1941,450,0.043258426833386994,0.0009164776269418168,3.3438163775161594e13,6.804655573304714e10,3.407604909229109e9,1.00173623111836e14,0.14058988720850774,0.0041241493212381755
1942,450,0.04361044598047516,0.0008137303730486201,3.3506262278047426e13,6.81504672949022e10,3.411089311821179e9,1.0037693539897217e14,0.14173394943654427,0.0036617866787187906
1943,450,0.04361044598047516,0.0008137303730486201,3.3574464744319426e13,6.825448254488581e10,3.4145754584840775e9,1.0058055379671153e14,0.14173394943654427,0.0036617866787187906
1944,450,0.04312447290341704,0.0006850361307624237,3.3642771277716715e13,6.8358601522392006e10,3.4180633489960093e9,1.0078447858886155e14,0.14015453693610538,0.0030826625884309063
1945,450,0.04320198528633085,0.0006976575948607637,3.3711181981937918e13,6.846282426463762e10,3.421552982979458e9,1.00988710055123e14,0.14040645218057526,0.0031394591768734367
1946,450,0.043201587407125625,0.0006900226829269183,3.3779696960833273e13,6.856715081181223e10,3.4250443602735467e9,1.0119324848107644e14,0.1404051590731583,0.0031051020731711326
1947,450,0.043201587407125625,0.0006900226829269183,3.3848316318185273e13,6.867158120276777e10,3.4285374806241813e9,1.0139809414988444e14,0.1404051590731583,0.0031051020731711326
1948,450,0.04322288927728776,0.00025577215890878395,3.391704015786348e13,6.877611547641823e10,3.4320323437877407e9,1.016032473449037e14,0.14047439015118524,0.0011509747150895279
1949,450,0.04319196852426127,0.0002224797546723535,3.398586858377838e13,6.888075367176108e10,3.435528949520829e9,1.0180870834976834e14,0.14037389770384912,0.0010011588960255908
1950,450,0.04312909047608779,0.00011385999235463684,3.405480169987041e13,6.898549582760808e10,3.439027297578364e9,1.0201447744787561e14,0.14016954404728532,0.0005123699655958658
1951,450,0.04313215065666694,8.294597402205839e-5,3.4123839610107695e13,6.909034198256845e10,3.4425273877007394e9,1.0222055492234867e14,0.14017948963416754,0.00037325688309926275
1952,450,0.042553161025640884,0.0003589622830202366,3.4192982418511586e13,6.919529217651753e10,3.44602921971967e9,1.0242694105892447e14,0.13829777333333287,0.0016153302735910646
1953,450,0.04224206707243051,0.0003444111581161373,3.4262230229136543e13,6.930034644663705e10,3.449532793283406e9,1.0263363613812316e14,0.13728671798539915,0.0015498502115226177
1954,450,0.04224206112793187,0.00034448018173926695,3.433158314609653e13,6.940550483148627e10,3.4530381081369576e9,1.0284064044328927e14,0.13728669866577858,0.0015501608178267014
1955,450,0.042554604827211955,0.00022997452350560898,3.4401041273530363e13,6.951076736964026e10,3.456545164030889e9,1.0304795425793025e14,0.13830246568843885,0.0010348853557752404
1956,450,0.04280739923733037,0.00043988163349939274,3.447060471558857e13,6.961613410026418e10,3.460053960757515e9,1.0325557786686903e14,0.13912404752132368,0.0019794673507472675
1957,450,0.04298015531417543,0.00043308134481488507,3.4540273576461656e13,6.972160506187709e10,3.4635644980711794e9,1.0346351155376384e14,0.13968550477107014,0.0019488660516669828
1958,450,0.04297987821745616,0.00045574942814058383,3.46100479604531e13,6.982718029306131e10,3.467076775729862e9,1.0367175560243938e14,0.13968460420673254,0.0020508724266326273
1959,450,0.04297560780438374,0.0004498015129832042,3.467992797180578e13,6.993285983188556e10,3.4705907934601464e9,1.038803102959151e14,0.13967072536424716,0.002024106808424419
1960,450,0.04297904235466195,0.00043430779656663393,3.4749913714899742e13,7.003864371664288e10,3.4741065510067506e9,1.0408917591767334e14,0.13968188765265133,0.0019543850845498527
1961,450,0.04327017124167938,0.000222619206129121,3.482000529406483e13,7.014453198509805e10,3.4776240480813913e9,1.0429835275034908e14,0.14062805653545798,0.0010017864275810445
1962,450,0.04327025138438714,0.0002216427914586358,3.489020281368897e13,7.025052467648578e10,3.481143284498661e9,1.0450784107960052e14,0.1406283169992582,0.000997392561563861
1963,450,0.043270120901024,0.00022314386929878083,3.4960506378232742e13,7.035662182844682e10,3.4846642599676027e9,1.047176411879938e14,0.140627892928328,0.0010041474118445137
1964,450,0.04312713148565355,8.417508032597387e-5,3.5030916092187066e13,7.04628234793408e10,3.488186974249723e9,1.0492775335965066e14,0.14016317732837405,0.0003787878614668824
1965,450,0.04327017124167938,0.000222619206129121,3.510143206004083e13,7.05691296664462e10,3.491711427032906e9,1.0513817787669077e14,0.14062805653545798,0.0010017864275810445
1966,450,0.04327017124167938,0.000222619206129121,3.5172054386368824e13,7.067554042853175e10,3.495237618113629e9,1.0534891502427573e14,0.14062805653545798,0.0010017864275810445
1967,450,0.04293102195850872,9.272283744477867e-5,3.524278317576987e13,7.078205580389212e10,3.498765547257295e9,1.0555996508675172e14,0.13952582136515332,0.000417252768501504
1968,450,0.04268865027820326,0.0008447018895425544,3.531361853283835e13,7.08886758296138e10,3.502295214142723e9,1.0577132834620581e14,0.1387381134041606,0.0038011585029414947
1969,450,0.042871887088899635,0.0009409870669304056,3.5384560562296805e13,7.099540054298746e10,3.5058266184803896e9,1.0598300508516167e14,0.13933363303892382,0.0042344418011868255
1970,450,0.04279731431238565,0.0009142434608291339,3.545560936884076e13,7.110222998300368e10,3.5093597600907965e9,1.0619499558971736e14,0.13909127151525336,0.0041140955737311025
1971,450,0.042871887088899635,0.0009409870669304056,3.5526765057184805e13,7.120916418665973e10,3.5128946386587596e9,1.0640730014211797e14,0.13933363303892382,0.0042344418011868255
1972,450,0.04268831562205696,0.000844459564437502,3.559802773214979e13,7.131620319236642e10,3.5164312539747343e9,1.0661991902748544e14,0.13873702577168512,0.0038000680399687594
1973,450,0.04268856129324476,0.0008446348013743409,3.56693974985182e13,7.142334703694907e10,3.519969605717051e9,1.0683285252795497e14,0.13873782420304548,0.003800856606184534
1974,450,0.042664327747475,0.0003165453068495561,3.574087446118288e13,7.153059575836896e10,3.5235096936541243e9,1.070461009279818e14,0.13865906517929374,0.0014244538808230026
1975,450,0.04227938072743595,0.000617665162935003,3.581245872504772e13,7.163794939469571e10,3.52705151754874e9,1.0725966451237325e14,0.13740798736416684,0.0027794932332075137
1976,450,0.042243631704081124,0.00012130997825442191,3.588415039497963e13,7.174540798217574e10,3.530595077061637e9,1.0747354356247736e14,0.13729180303826366,0.0005458949021448986
1977,450,0.042242587693717346,9.851685833013603e-5,3.595594957599386e13,7.185297155874638e10,3.534140371955888e9,1.0768773836302789e14,0.13728841000458136,0.0004433258624856121
1978,450,0.04224364369705987,9.954855913554307e-5,3.602785637309967e13,7.196064016182812e10,3.53768740197127e9,1.0790224919788344e14,0.1372918420154446,0.0004479685161099438
1979,450,0.04239544231516948,7.523175348661537e-5,3.60998708913368e13,7.20684138284575e10,3.5412361668215585e9,1.0811707635025031e14,0.1377851875243008,0.00033854289068976917
1980,450,0.042432067619932415,0.00013755955072329286,3.617199323579174e13,7.217629259634909e10,3.5447866662701526e9,1.08332220104801e14,0.13790421976478034,0.0006190179782548179
1981,450,0.04224257609648399,9.847941522955891e-5,3.6244223511577836e13,7.228427650289194e10,3.5483389000613227e9,1.0854768074567869e14,0.13728837231357297,0.0004431573685330151
1982,450,0.04224396869058304,5.481842300601779e-5,3.6316561823860266e13,7.239236558448293e10,3.55189286787338e9,1.087634585551279e14,0.1372928982443949,0.00024668290352708005
1983,450,0.04182227677749188,0.0002859908165294099,3.63890082777985e13,7.25005598792847e10,3.555448569509089e9,1.0897955381910216e14,0.13592239952684862,0.0012869586743823446
1984,450,0.041354925563076635,0.00015371872591098297,3.646156297867453e13,7.260885942365816e10,3.559006004651992e9,1.0919596681995664e14,0.13440350807999907,0.0006917342665994234
1985,450,0.041922424465046675,0.00034885665385585643,3.653422603175465e13,7.271726425269186e10,3.5625651728973374e9,1.0941269783764248e14,0.1362478795114017,0.001569854942351354
1986,450,0.041922424465046675,0.00034885665385585643,3.660699754230665e13,7.282577440610435e10,3.566126074166528e9,1.0962974716159153e14,0.1362478795114017,0.001569854942351354
1987,450,0.04172059108923512,0.00034624331407079366,3.66798776156954e13,7.293438992012053e10,3.569688708140497e9,1.0984711507424731e14,0.13559192104001414,0.0015580949133185715
1988,450,0.04156928256102928,0.0003606253878759567,3.6752866357299e13,7.30431108311049e10,3.5732530745134435e9,1.1006480185846861e14,0.13510016832334515,0.0016228142454418053
1989,450,0.04156928256102928,0.0003606253878759567,3.6825963872515e13,7.315193717563649e10,3.5768191729976554e9,1.102828077976749e14,0.13510016832334515,0.0016228142454418053
1990,450,0.04156928256102928,0.0003606253878759567,3.6899170266803e13,7.326086899067789e10,3.58038700333458e9,1.1050113317614656e14,0.13510016832334515,0.0016228142454418053
1991,450,0.04138518301899488,5.3485390813907366e-5,3.697248564564669e13,7.336990631319676e10,3.5839565652699633e9,1.1071977827829955e14,0.13450184481173336,0.00024068425866258315
1992,450,0.04138505339947733,1.5474252031863825e-5,3.704591011460647e13,7.347904917913258e10,3.587527858479226e9,1.1093874338654128e14,0.13450142354830133,6.963413414338721e-5
1993,450,0.041391189283778385,4.949771733160273e-5,3.711944377920102e13,7.35882976253315e10,3.5911008827057185e9,1.1115802878530223e14,0.13452136517227975,0.00022273972799221229
1994,450,0.04171501993197847,0.0006768798488349425,3.719308674505251e13,7.369765168771358e10,3.594675637628253e9,1.113776347571811e14,0.13557381477893005,0.003045959319757241
1995,450,0.04144701871044543,0.00033513473370838653,3.726683911780068e13,7.380711140432642e10,3.5982521230866446e9,1.1159756158921948e14,0.13470281080894764,0.0015081063016877394
1996,450,0.041435824827427484,0.0003244307029643897,3.7340701003077445e13,7.391667681002077e10,3.6018303386874385e9,1.1181780956213334e14,0.13466643068913933,0.0014599381633397536
1997,450,0.04156886773662549,0.0003981668547723416,3.741467250666618e13,7.402634794131209e10,3.605410284164525e9,1.120383789600081e14,0.13509882014403285,0.0017917508464755372
1998,450,0.040861596751736354,0.000278363031618461,3.748875373424122e13,7.41361248361757e10,3.6089919593541613e9,1.1225927007014722e14,0.13280018944314315,0.0012526336422830746
1999,450,0.041687706609922964,4.972681120379667e-5,3.7562944791583266e13,7.424600752667728e10,3.6125753636884685e9,1.1248048316790442e14,0.13548504648224963,0.00022377065041708503
2000,450,0.04085062505227002,7.989470636783277e-5,3.763724578458261e13,7.435599605452348e10,3.6161604972633214e9,1.1270201854823286e14,0.13276453141987757,0.0003595261786552475


==> anc/data/vacmat_rgc80_bcs_scaling.csv <==
mu,Tc,Delta,n
310,95.74351211945213,35.66948395913642,9.685534224209215e6
330,101.56222501527736,38.098015723604966,1.1552854854011072e7
350,106.63261327060809,40.24976449949078,1.3534457436645953e7
370,111.29233538017616,42.23294496925871,1.5670398402820481e7
390,115.55316432109066,44.02836167742472,1.797186060275707e7
410,119.4336892229785,45.678286088635815,2.0453438832950883e7
430,122.95320575249207,47.19133430898242,2.312493831955156e7
450,126.1657235871553,48.566776391978955,2.599499919965436e7
470,129.16221595755815,49.86246879527644,2.907985183063092e7
490,131.94027385211484,51.03715660387867,3.2382584924462453e7
510,134.45358423250582,52.12299703928478,3.591658895700104e7
530,136.84692380097658,53.14019156173904,3.969350275717772e7
550,138.9860152739402,54.055037200559,4.371857691173351e7
570,141.0155832680175,54.918714368455184,4.8007448583840124e7
590,142.92454409965103,55.73017353319547,5.256900722300458e7
610,144.6272819688602,56.47060731828479,5.741061651317045e7
630,146.31328582609058,57.152631419035245,6.2543330432326935e7
650,147.80158993567056,57.790064200284164,6.797859387130204e7
670,149.24239888673583,58.38407959703034,7.372584943645202e7
690,150.557324283227,58.93673061786453,7.979499849901463e7
710,151.82456968791485,59.46299996478787,8.619767598656194e7
730,152.97555922597894,59.94818132586181,9.294156717833304e7
750,154.09512216692747,60.409512749087966,1.0003842090700233e8
770,155.12694564595222,60.83732060685378,1.074968502353796e8
790,156.0924530000193,61.230489462890674,1.1532643504524048e8
810,157.0304870558175,61.610467228670004,1.2353914947849926e8
830,157.90634150016558,61.96058063055774,1.321429566732132e8
850,158.709716794192,62.298781159801806,1.4114953788897616e8
870,159.47006742107988,62.60176286064183,1.5056603037823123e8
890,160.18029450633549,62.90723186829349,1.604061577470497e8
910,160.88256835409993,63.17813011649401,1.7067576553583354e8
930,161.52944482532803,63.440462070149835,1.8138728856544316e8
950,162.14861855601157,63.70093619239384,1.925510206032547e8
970,162.73840926419325,63.927597116905275,2.0417375702323675e8
990,163.29569778417863,64.14842164633532,2.162676662811662e8
1010,163.83274755794446,64.36462243252237,2.288426957216917e8
1030,164.321240768777,64.55609236939682,2.419068357711637e8
1050,164.80407675067,64.75370452334815,2.554724446819368e8
1070,165.25573729222742,64.93282812051444,2.6954712946869904e8
1090,165.69366305611766,65.10308096800713,2.841414367163339e8
1110,166.12184047585288,65.26697745424701,2.992653173524408e8
1130,166.514015218263,65.42093499731993,3.149282054713227e8
1150,166.89928695523122,65.56930809414874,3.3114021259885234e8
1170,167.23813861285635,65.70797864219789,3.4791067729571086e8
1190,167.59365945686113,65.84134304345577,3.6524974809159327e8
1210,167.92135237601542,65.97504411743418,3.831675507637942e8
1230,168.22946070587932,66.09580708624688,4.0167282581411344e8
1250,168.54171751742797,66.20722921040462,4.2077557662717277e8
1270,168.82160897339418,66.31687499367605,4.4048603541633016e8
1290,169.11213226849213,66.42606149186099,4.608140982340314e8
1310,169.35577390736398,66.53834183951935,4.81769770526943e8
1330,169.6196525339019,66.63361288181406,5.033612052509871e8
1350,169.84863280968057,66.72533489781003,5.255992093440163e8
1370,170.09715973531456,66.81376584830494,5.484935036349546e8
1390,170.32120227695486,66.90389886056519,5.720541486513817e8
1410,170.54862975419383,66.9876980120455,5.962903180326773e8
1430,170.746564876481,67.06565039110905,6.212117893893832e8
1450,170.94364165882325,67.1419006710373,6.468285494520965e8
1470,171.14199399798053,67.21237007230263,6.731500895855774e8
1490,171.33560180318455,67.28708973169398,7.001867528244494e8
1510,171.50611878096242,67.35660822940403,7.279476768761524e8
1530,171.67355463921012,67.42076930641858,7.564425813830165e8
1550,171.84060810973278,67.48480073452598,7.856815159537634e8
1570,171.99554145063303,67.54700438731454,8.156741075645806e8
1590,172.16274735556,67.60507543283592,8.464299206320347e8
1610,172.29689611021968,67.65421059377562,8.779584389976162e8
1630,172.45542927194037,67.71168504456097,9.102703792899306e8
1650,172.58452771511656,67.76400148786757,9.433747007917771e8
1670,172.71100095299516,67.81716169466006,9.77281499212016e8
1690,172.84660301961594,67.86710501192684,1.012000197058515e9
1710,172.96447716535113,67.91054447663429,1.0475403764288216e9
1730,173.08750151892127,67.95727888299771,1.083912308279809e9
1750,173.20614902100715,68.0019914240724,1.1211254353184268e9
1770,173.32305906261354,68.0471212373738,1.1591895998344643e9
1790,173.4281338684923,68.08728125313581,1.1981142655752244e9
1810,173.53489473330228,68.12699835751205,1.237909365466622e9
1830,173.62913989290973,68.16196028490376,1.278584412190068e9
1850,173.72616135894532,68.20151648568708,1.3201496271048443e9
1870,173.83627593335405,68.23870979318994,1.3626143828160193e9
1890,173.92406304461474,68.2751056600319,1.4059884915076344e9
1910,174.0135190890669,68.30497063071385,1.4502813636969173e9
1930,174.09820472744286,68.34315236105178,1.4955034908682618e9
1950,174.19086356430853,68.36938796502955,1.5416635396711352e9
1970,174.26998997052578,68.40322120202302,1.588772273740061e9
1990,174.34473074922607,68.43175572489892,1.6368387850139327e9
2010,174.42378988230303,68.46220145374636,1.6858731163073452e9
2030,174.49412336218302,68.48883767355316,1.7358847514452748e9
2050,174.56970214275316,68.51398197453965,1.7868834619336014e9
2070,174.63892697596748,68.54288204319711,1.8388792384184291e9
2090,174.71036835340783,68.57181666273348,1.8918816757551394e9
2110,174.77774917961142,68.59438204156461,1.945900198846626e9
2130,174.84130561069833,68.61995628764556,2.0009449847106955e9
2150,174.9021530061782,68.63943469246827,2.0570253255894594e9
2170,174.96371269157862,68.66410498922947,2.1141513825386524e9
2190,175.02858489660866,68.68616952827692,2.172332560327131e9
2210,175.08687376357557,68.70823102766445,2.2315787390926757e9
2230,175.13618468046843,68.73023699922474,2.2918996807942147e9
2250,175.19282697876406,68.74929167921019,2.353305010906013e9
2270,175.24528502362955,68.76983193173686,2.415804566209219e9
2290,175.29152481865822,68.78753581447491,2.4794078510839233e9
2310,175.34625529265213,68.80686271620056,2.5441247627014513e9
2330,175.40060951441774,68.82640426592567,2.60996501558082e9
2350,175.4535137669336,68.84276672176682,2.6769382802569103e9
2370,175.49225966913582,68.8595349914028,2.7450544524702234e9
2390,175.53345787187027,68.87365430151627,2.8143230885913897e9
2410,175.58398228084116,68.89510345712688,2.884754212512567e9
2430,175.6230831103494,68.91042514207888,2.956356959018865e9
2450,175.66272014369133,68.92306197969694,3.0291412462454467e9
2470,175.6985257143242,68.93890259790714,3.1031171344171605e9
2490,175.7503509471917,68.94939958025716,3.178294118395576e9
2510,175.7868865400269,68.96716092036863,3.25468237706675e9
2530,175.82397310029592,68.98260500489013,3.3322911169045234e9
2550,175.8599281426541,68.99676408499535,3.4111300288645153e9
2570,175.89101791368194,69.007396511302,3.491208701680549e9
2590,175.9293135252392,69.02039831220421,3.5725372274362803e9
2610,175.96583025356267,69.03132912304683,3.6551253194934335e9
2630,175.99487304355534,69.0445781899537,3.7389829470688434e9
2650,176.02939610223984,69.05655510492691,3.824119620190633e9
2670,176.04909694864546,69.0691332261072,3.9105449009732513e9
2690,176.09935402842893,69.0798572709343,3.998268294264259e9
2710,176.11835006891852,69.09376605094653,4.0872997264939084e9
2730,176.14821143770314,69.09956511944651,4.1776487752681375e9
2750,176.17332935255945,69.1106634234979,4.2693258609750557e9
2770,176.20093431323767,69.12331949449987,4.362340611375476e9
2790,176.22526884570107,69.13337728860365,4.456702450773519e9
2810,176.25712594285687,69.14183042650572,4.552420816665189e9
2830,176.2758254525579,69.15023653384598,4.649505307608613e9
2850,176.30314747775628,69.15843858347017,4.747965739176131e9
2870,176.32670393136323,69.16705290738946,4.84781219494937e9
2890,176.35110462679222,69.17490605065478,4.949054694141804e9
2910,176.37310028067077,69.18682957350426,5.0517031595749855e9
2930,176.39540503478202,69.19053152211214,5.155766672488287e9
2950,176.4184001845024,69.20385114061432,5.261255043785001e9
2970,176.4339178793307,69.21070025333275,5.368177255321614e9
2990,176.45869255111393,69.21545837334733,5.476543299265181e9
3010,176.47735918749277,69.22675354090629,5.58636361783575e9
3030,176.4977884929067,69.23257284313647,5.697648070885824e9
3050,176.5136957168579,69.23761354542037,5.810406643716006e9
3070,176.538419907547,69.24580974394013,5.92464880847231e9
3090,176.56040172419125,69.24983908254202,6.040383491136051e9
3110,176.58044658469407,69.25595681485383,6.157620135839015e9
3130,176.58688984597575,69.26521828758953,6.276368569048942e9
3150,176.61056518359146,69.2702326053545,6.396638927089116e9
3170,176.6263915172658,69.2762590473223,6.518441778042938e9
3190,176.64067745904504,69.28650867728138,6.641787243459775e9
3210,176.65795981502015,69.28780285017385,6.766684404370558e9
3230,176.6714986370971,69.29165101311892,6.893142459046702e9
3250,176.6877260061392,69.29916635529615,7.0211704142139015e9
3270,176.6994476319269,69.30444455981788,7.150777709640683e9
3290,176.71501636496032,69.3066122800148,7.281974644570835e9
3310,176.7278431905197,69.3130304882911,7.414772133293357e9
3330,176.74522399852322,69.32062068304248,7.549180539513644e9
3350,176.7524112013689,69.32152080876205,7.685209338472786e9
3370,176.7649651035299,69.326321376618,7.82286759939206e9
3390,176.78366769050626,69.33058678575779,7.962163790832484e9
3410,176.78173982230874,69.33511378293518,8.103107006492638e9
3430,176.8020719899596,69.34112448981863,8.245707335471269e9
3450,176.812553312584,69.34509761378429,8.389975615066717e9
3470,176.82371288469767,69.34874160224904,8.535922890928269e9
3490,176.8323689691897,69.35319492375766,8.683559466371767e9
3510,176.8470764184258,69.35688784385118,8.832894411828335e9
3530,176.85577138054214,69.360361738161,8.983935992845882e9
3550,176.8629875019542,69.3633825775589,9.136692523019894e9
3570,176.87826004753333,69.36380226641938,9.29117326186284e9
3590,176.8843181412194,69.36921963880015,9.447388988567429e9
3610,176.89505666776313,69.37375933966992,9.605351096059206e9
3630,176.90261602133432,69.37751529110852,9.76507083754075e9
3650,176.91054045990313,69.38113005145894,9.926558255248295e9
3670,176.91802885369725,69.38366629307342,1.0089821827368162e10
3690,176.92496718054826,69.38237659111996,1.025486917397555e10
3710,176.93252563326496,69.3877115981607,1.0421708512383438e10
3730,176.94162875382062,69.38992772534951,1.059034923273356e10
3750,176.94691712399617,69.39358226167838,1.0760802653334866e10
3770,176.95461511316353,69.39572379464875,1.0933080851322184e10
3790,176.95539556489166,69.39812608001321,1.1107195428358892e10
3810,176.96337702504934,69.40008948565759,1.128315620919118e10
3830,176.973296676897,69.40142614963776,1.1460971109776295e10
3850,176.98059077197286,69.40258565402996,1.1640647111318518e10
3870,176.98454856663375,69.40720973089654,1.182219188988576e10
3890,176.99470664269938,69.4079225139109,1.2005614984805439e10
3910,176.99809067189562,69.4098246406304,1.2190928259697498e10
3930,177.00397341977805,69.4105606143412,1.2378144554547009e10
3950,177.00489591798032,69.41355519771378,1.2567276051822525e10
3970,177.01533830650078,69.41446547503666,1.2758332609653893e10
3990,177.01129910960844,69.41615449061759,1.2951321696438457e10

